Polariton superfluids reveal quantum hydrodynamic solitons

A quantum fluid passing an obstacle behaves differently from a classical one. When the flow is slow enough, the quantum gas enters a superfluid regime and neither whirlpools nor waves form around the obstacle. For higher flow velocities, it has been predicted that the perturbation induced by the defect gives rise to the turbulent emission of quantised vortices and to the nucleation of solitons. Using an interacting Bose gas of exciton-polaritons in a semiconductor microcavity, we report the transition from superfluidity to the hydrodynamic formation of oblique dark solitons and vortex streets in the wake of a potential barrier. The direct observation of these topological excitations provides key information on the mechanisms of superflow and shows the potential of polariton condensates for quantum turbulence studies.

==> anc/Fig_1A.dat <==
50	44	44	46	33	63	54	44	35	55	66	65	102	81	60	58	75	91	91	96	96	80	77	85	49	46	50	53	74	64	71	52	61	70	65	58	72	108	95	105	114	113	89	93	100	82	91	81	72	93	93	80	60	55	42	71	47	50	50	30	29	19	14	31	30	31	32	35	23	43	41	44	63	84	82	70	44	75	104	159	169	151	142	135	129	117	150	145	135	96	114	126	95	85	81	89	86	102	107	110	94	102	108	104	139	117	94	102	129	131	154	186	169	131	142	164	171	193	175	170	142	123	104	91	126	145	133	116	112	94	96	118	93	87	79	96	77	77	66	38	41	36	46	31	25	16	33	35	36	51	46	25	41	33	57	67	59	44	48	61	62	70	57	36	58	57	49	45	38	54	39	37	25	19	29	12	20	25	16	18	15	21	23	28	20	21	38	31	44	66	53	53	68	62	71	54	57	30	36	39	39	42	39	55	40	59	62	31	49	65	50	43	68	56	66	70	73	64	59	38	32	37	47	27	33	32	23	29	24	40	23	42	30	20	18	35	28	28	22	34	31	56	47	37	28	30	39	39	28	31	31	50	56	78	69	90	117	105	86	76	67	71	47	42	37	29	38	27	51	34	40	38	43	50	44	48	28	47	49	40	49	54	36	28	37	39	37	31	39	42	28	32	42	26	21	10	31	12	22	34	40	35	25	51	44	53	47	54	50	37	32	35	52	43	50	45	31	20	36	27	28	15	18	22	21	44	38	43	36	58	80	93	86	75	81	79	83	68	56	31	26	23	15	7	6	15	33	31
50	45	47	63	45	44	62	51	38	51	64	71	75	69	73	82	92	102	81	83	94	73	86	88	71	61	67	40	66	80	77	65	66	75	71	62	109	107	112	121	119	97	88	109	99	93	81	88	64	63	89	97	85	63	53	52	63	76	52	30	26	32	28	32	29	18	42	27	30	32	37	48	59	77	58	68	64	74	100	132	163	170	157	145	136	116	128	126	115	105	80	96	92	80	90	79	84	74	86	76	99	103	81	112	106	116	118	134	122	152	167	217	200	156	157	196	188	209	226	182	149	124	125	105	125	144	152	159	133	129	131	135	138	121	115	107	110	77	77	75	27	27	47	30	27	22	22	29	32	28	15	33	27	43	62	61	42	36	29	35	57	61	71	44	60	57	63	45	30	36	48	41	30	14	29	27	16	19	19	14	23	21	26	23	20	29	34	33	29	47	55	64	64	43	54	66	51	36	37	44	36	46	27	39	36	58	36	42	54	53	54	54	52	45	54	66	71	80	67	64	43	43	42	40	35	37	36	38	35	19	25	48	36	25	8	19	19	20	38	27	28	41	36	55	46	33	36	38	22	26	32	37	43	59	67	81	104	105	79	64	64	73	45	42	36	36	46	39	33	36	43	44	37	50	55	54	52	33	50	46	44	50	37	31	38	46	34	44	52	31	35	32	37	32	24	22	19	21	19	6	31	40	33	37	41	40	45	43	63	29	47	55	47	50	45	53	52	45	32	42	24	21	20	23	19	29	30	41	54	51	58	104	103	84	92	88	111	91	50	42	22	21	15	12	7	7	23	33
33	43	44	50	44	56	44	60	55	55	53	72	78	60	88	75	79	94	87	100	98	85	96	94	79	70	71	71	58	72	85	69	87	73	76	76	101	110	99	108	125	124	93	104	106	84	92	69	68	88	68	86	75	77	64	41	66	57	53	33	45	27	17	34	28	33	41	43	33	31	42	61	52	65	72	51	78	69	83	113	163	160	132	132	113	95	80	99	105	90	89	97	102	77	63	63	64	67	99	82	95	98	85	84	101	104	111	124	132	139	156	207	212	172	158	201	221	230	209	206	151	142	142	130	117	159	156	176	166	137	124	155	160	144	120	135	113	101	81	75	48	35	28	29	24	17	22	25	39	26	23	21	31	19	62	60	44	33	16	30	49	59	58	45	41	57	60	48	23	27	27	38	29	24	22	28	24	27	26	31	25	34	9	29	30	27	42	44	42	36	48	58	47	50	47	59	49	25	48	41	56	31	40	43	38	54	43	42	34	49	70	57	53	47	30	40	77	72	70	55	45	42	44	53	53	44	38	35	36	35	24	57	50	27	14	23	21	20	28	23	45	37	58	52	41	31	28	39	32	22	27	24	31	41	35	60	86	101	83	60	73	62	53	43	29	26	39	48	49	38	49	43	53	50	55	58	43	42	45	46	47	43	39	38	38	44	42	52	42	38	35	39	48	38	28	26	21	20	25	19	32	33	25	37	45	42	34	52	52	50	27	42	49	39	50	71	61	35	27	39	32	28	22	18	30	26	27	34	55	65	68	87	95	117	102	81	107	100	55	40	35	24	18	17	8	10	17	32
35	41	28	53	64	62	48	58	65	52	62	64	54	76	84	72	77	100	78	100	98	67	93	87	79	77	61	57	48	68	68	75	68	75	94	93	109	116	111	104	96	118	89	95	96	87	81	78	74	77	78	89	89	75	71	46	59	59	57	52	52	49	32	34	35	23	33	42	51	38	41	47	50	54	67	52	77	77	67	93	142	153	132	109	103	93	84	98	86	72	78	94	65	69	69	56	63	71	91	76	73	88	83	75	94	120	114	123	138	111	152	211	218	167	178	198	241	234	222	186	152	183	162	146	136	171	163	177	203	181	156	156	200	163	164	137	120	91	93	71	54	38	44	39	33	20	20	29	19	28	25	14	10	39	36	43	33	20	25	22	47	56	46	36	37	43	57	58	35	16	21	16	36	34	20	27	22	30	25	15	7	22	23	38	27	31	38	39	54	47	53	63	52	36	54	50	39	30	36	39	50	29	60	43	47	46	53	32	33	42	53	42	65	34	27	47	58	70	64	54	51	42	44	33	59	40	35	52	37	32	56	60	54	23	31	23	21	35	37	45	35	36	53	58	42	48	27	33	27	35	37	34	33	39	29	56	82	105	76	77	70	70	60	60	42	33	40	28	33	33	38	47	29	50	50	55	44	33	43	49	52	51	30	35	28	31	46	34	40	37	35	43	57	42	37	41	32	40	20	16	16	24	22	28	39	27	36	47	56	42	36	34	46	36	46	63	55	70	33	40	43	45	20	15	20	15	30	46	52	59	71	94	98	116	99	87	99	95	72	49	51	19	14	22	14	16	16	20
33	34	45	72	58	72	75	38	65	50	63	61	66	72	73	85	74	74	82	75	86	80	81	80	80	60	59	68	46	63	72	63	75	84	90	103	104	107	104	101	116	110	111	97	81	94	88	69	67	72	78	90	81	98	63	36	53	59	61	65	62	50	31	26	35	43	44	49	27	49	43	66	58	44	73	88	94	81	71	74	116	145	136	99	86	77	76	80	89	74	74	85	73	54	70	63	63	55	86	72	70	94	77	49	87	80	100	121	140	109	146	190	208	206	209	220	207	240	246	213	156	183	183	154	183	174	171	211	215	217	189	205	218	207	184	158	115	96	93	88	61	32	54	43	28	32	37	15	33	18	21	29	11	27	29	45	27	26	18	17	38	43	55	45	22	32	48	42	35	27	14	25	32	38	27	29	13	20	30	24	16	13	12	28	34	34	27	40	65	72	67	74	53	52	50	43	39	22	44	58	52	44	58	47	60	50	36	42	56	35	49	59	56	47	38	36	49	49	58	44	43	39	51	51	44	37	40	45	38	47	51	64	51	34	18	26	12	22	20	34	29	43	43	58	45	51	33	33	24	27	33	28	35	46	44	47	71	92	79	71	83	81	64	63	49	45	28	22	38	36	36	37	34	55	41	48	59	32	41	47	51	55	37	42	26	43	45	51	53	38	46	48	56	46	53	50	44	38	27	36	26	25	21	27	36	27	43	41	32	30	33	47	41	42	38	69	70	66	47	51	50	50	29	17	19	28	27	49	58	56	65	74	93	124	91	74	92	96	85	49	47	24	22	27	8	11	16	32
41	39	60	76	80	85	86	52	39	43	58	50	52	55	74	73	62	65	78	72	74	78	56	54	69	75	82	64	65	69	59	78	79	87	113	122	128	104	109	91	103	115	101	109	107	92	88	78	75	84	85	90	81	96	78	61	51	74	84	61	68	50	49	47	55	51	54	66	47	63	74	63	65	73	88	84	103	109	87	84	108	108	105	83	79	73	76	77	87	89	69	74	67	71	75	57	47	43	86	67	79	76	69	59	72	93	105	121	125	126	134	168	179	200	228	238	197	223	236	221	171	176	184	169	209	220	206	209	229	250	203	226	232	226	182	162	118	110	84	84	66	57	37	34	28	38	35	22	30	30	12	20	22	16	22	44	23	10	33	19	28	31	42	44	32	39	33	37	32	32	22	27	33	36	34	22	20	14	27	39	15	22	29	33	16	38	29	54	68	67	74	71	54	59	57	60	60	34	31	63	51	60	41	59	51	34	31	38	43	37	44	42	43	43	40	30	30	42	45	39	57	43	33	49	52	56	53	61	62	46	50	49	49	33	38	25	31	36	31	49	39	44	50	37	34	47	48	26	25	38	28	31	33	31	41	53	52	82	99	85	66	76	68	55	31	34	26	25	24	42	39	45	48	42	39	37	37	49	32	52	46	62	48	38	38	43	47	53	61	61	43	40	31	29	46	45	32	36	42	37	29	36	25	28	44	21	30	37	18	30	27	53	46	46	35	58	82	81	58	24	50	43	35	29	20	16	32	46	38	50	51	52	74	109	91	71	92	89	87	51	37	29	14	17	11	2	13	23
60	32	41	62	99	82	59	51	26	37	33	34	43	71	72	65	84	94	81	59	72	70	56	67	68	70	91	75	64	78	59	77	75	109	104	110	136	130	98	104	119	124	103	106	101	84	78	93	94	69	84	71	93	82	78	60	58	59	74	89	89	72	66	43	54	59	63	68	61	62	87	69	75	67	85	91	98	97	105	91	93	122	104	89	84	75	64	87	94	75	61	76	76	83	82	56	52	50	60	58	57	89	74	62	63	82	85	117	140	108	119	168	192	216	230	242	210	240	224	201	194	198	211	190	218	239	205	202	234	269	235	222	211	206	191	172	119	119	90	83	56	63	45	47	38	39	18	23	31	32	20	12	22	26	32	27	38	31	17	26	28	40	49	27	22	32	42	39	41	39	28	28	39	33	27	28	15	24	26	24	27	23	22	41	37	41	50	62	71	98	90	73	48	76	65	58	50	27	38	52	67	52	61	59	49	42	57	38	39	25	32	35	48	44	42	34	33	36	49	43	52	58	44	43	58	63	71	63	59	40	36	34	35	27	31	30	27	30	34	45	36	9	27	25	41	47	36	30	24	21	26	24	33	30	35	25	47	52	85	78	65	58	57	52	35	46	43	25	27	31	31	29	36	33	29	42	43	27	37	39	46	64	36	43	47	53	49	52	59	52	49	36	42	34	45	47	23	27	38	27	39	36	42	27	32	24	20	26	15	9	28	26	26	48	26	43	60	66	66	40	48	44	29	31	17	14	24	27	43	40	52	57	65	79	96	77	70	79	67	71	36	34	29	14	12	14	9	12
62	44	38	71	91	88	61	59	51	28	38	35	50	65	76	62	69	66	68	78	76	69	66	56	59	77	95	98	80	61	75	60	64	108	105	118	135	135	120	111	93	121	103	109	90	78	88	93	84	88	76	78	72	84	88	64	71	55	62	69	84	76	61	60	72	62	67	80	85	84	83	78	78	111	88	123	100	124	107	84	87	112	96	89	92	78	65	87	108	77	85	95	73	64	64	61	41	32	54	62	52	73	50	39	65	83	93	114	135	120	139	171	173	199	233	242	207	204	225	206	182	206	180	180	211	234	186	199	217	249	242	222	217	213	195	197	150	117	101	101	64	67	70	47	46	59	43	24	44	24	30	32	12	22	16	31	28	14	8	33	23	39	46	37	21	42	40	28	38	33	16	12	23	32	34	40	24	13	21	19	28	32	33	26	47	48	41	52	63	81	90	81	51	56	67	67	61	23	42	46	60	67	62	51	54	60	58	45	39	35	36	42	39	47	38	36	21	28	38	37	45	56	44	54	42	70	64	59	52	49	50	43	45	38	31	25	28	35	36	36	48	42	36	38	38	33	36	35	29	25	31	10	31	21	30	30	23	44	61	66	48	53	54	50	39	41	39	30	25	30	31	35	36	24	39	36	24	43	34	26	39	36	40	42	53	63	56	43	51	66	63	52	42	46	46	45	45	30	29	35	48	36	36	22	38	41	29	36	20	23	26	27	43	38	44	31	45	58	55	41	42	50	36	31	16	21	15	19	53	33	27	37	45	89	87	74	69	87	84	67	31	29	42	22	0	23	13	20
71	43	49	66	84	82	80	62	54	50	39	61	56	64	74	67	79	70	82	75	83	68	69	61	61	49	78	77	86	74	57	68	64	99	83	106	111	125	138	108	110	121	95	108	99	89	86	95	88	59	83	65	38	58	80	66	61	65	58	70	91	92	74	76	68	73	79	99	93	101	108	90	84	94	123	104	88	119	122	98	108	79	103	102	88	93	75	91	108	100	75	84	78	78	74	62	51	31	48	48	62	60	59	54	54	76	79	83	146	124	118	155	149	168	204	220	204	185	202	179	162	198	174	173	204	233	175	172	204	227	224	236	201	197	210	196	163	105	91	96	73	57	78	43	51	56	39	26	23	30	22	29	17	24	31	36	20	23	16	16	31	25	41	35	32	40	37	33	32	36	25	30	22	36	32	34	48	28	19	28	33	34	26	37	55	56	56	50	86	95	84	61	57	41	57	64	63	41	47	71	72	59	75	47	53	52	60	51	29	33	22	43	22	63	28	27	23	30	33	35	37	52	49	42	51	62	64	45	65	54	45	46	43	33	33	37	31	32	22	42	45	53	42	46	29	40	35	41	31	27	26	28	34	19	18	22	38	47	53	36	33	47	39	52	39	38	50	42	29	36	37	23	31	35	27	37	28	25	32	23	41	35	27	36	42	56	57	56	44	53	63	52	46	47	57	44	52	39	34	46	50	49	26	40	43	26	23	27	39	24	17	29	28	48	30	24	54	59	52	49	52	50	53	39	22	23	18	16	27	26	36	34	34	41	76	56	61	72	85	54	13	29	31	28	12	18	21	22
54	73	65	66	74	78	77	87	53	49	68	44	41	57	56	65	56	63	66	75	72	79	75	55	65	58	64	91	76	66	80	73	66	86	87	91	117	151	151	118	100	93	86	101	82	91	81	85	78	49	58	60	49	44	54	74	70	73	70	78	75	87	86	89	74	94	88	104	125	133	105	107	100	112	103	117	115	120	118	110	114	95	102	101	127	105	86	104	122	104	94	82	87	72	84	72	55	47	39	44	62	48	61	44	38	80	77	97	115	106	121	135	163	155	190	195	189	194	187	159	156	173	182	185	212	259	207	174	179	194	224	254	208	195	197	187	149	113	92	95	101	74	91	65	56	57	63	34	28	32	24	17	26	32	23	29	39	18	29	39	31	48	50	37	37	30	37	34	34	31	22	24	20	17	31	46	29	17	16	31	50	37	31	33	52	65	59	54	86	85	95	82	56	46	58	63	54	48	56	66	77	73	79	68	58	64	51	48	32	30	26	31	36	37	39	45	28	39	44	45	35	50	45	52	50	64	60	45	57	60	47	42	40	31	22	46	34	32	31	37	36	54	31	46	31	37	45	39	23	17	28	25	28	18	27	20	21	30	44	30	45	40	40	42	33	26	43	20	27	32	30	24	39	29	24	24	25	36	42	40	36	36	30	33	40	51	57	36	36	55	55	59	52	56	33	40	46	38	42	49	23	52	46	39	41	40	29	19	37	32	16	26	34	50	35	31	53	59	74	59	58	47	59	55	9	25	23	20	23	26	29	34	30	50	60	59	41	60	75	62	23	31	31	23	27	24	24	19
91	69	84	71	66	73	62	77	66	75	64	43	45	65	72	45	63	60	68	64	76	79	75	61	50	49	65	63	77	88	84	66	65	74	75	116	127	155	137	122	112	96	95	92	92	92	92	77	60	66	71	49	42	39	40	58	66	68	84	78	87	98	90	92	111	102	121	121	108	129	118	119	94	118	130	120	133	124	120	124	97	101	113	117	129	122	118	111	122	110	100	95	92	83	81	73	61	52	56	48	44	49	41	49	60	77	78	94	118	97	126	130	128	137	155	184	184	190	189	180	143	162	176	196	229	233	225	166	146	168	193	239	213	196	189	184	162	132	113	79	92	93	105	54	43	50	34	29	25	28	20	21	15	23	23	38	25	47	32	22	29	36	57	49	23	32	24	28	29	31	26	25	21	29	16	37	34	21	17	28	42	47	42	24	47	73	64	52	67	90	103	90	63	32	39	45	58	60	50	58	81	91	104	97	72	66	72	50	35	37	39	23	21	21	31	27	30	40	26	26	31	61	50	61	50	67	46	63	70	65	41	36	42	33	45	34	42	29	21	39	55	53	56	32	37	35	46	31	24	26	17	26	30	34	29	23	19	36	42	46	30	41	38	49	26	39	26	32	24	38	34	33	36	32	22	31	36	23	27	30	35	32	36	36	36	48	47	59	64	59	49	64	63	63	62	55	59	47	44	43	39	50	45	46	48	43	42	35	25	36	9	21	21	54	46	40	53	51	83	66	71	58	68	66	38	11	27	23	29	28	35	15	25	36	50	31	39	42	53	65	39	21	37	30	20	4	12	34
91	82	70	65	72	68	70	74	76	89	82	56	30	59	70	65	39	56	55	70	58	63	70	100	79	45	57	62	74	82	107	85	61	72	83	117	145	152	144	121	105	81	85	102	92	89	71	77	69	57	57	57	38	49	58	69	62	91	79	101	99	110	88	116	140	137	138	136	129	126	127	122	113	151	149	150	148	134	139	122	116	99	105	132	150	143	132	121	128	121	102	103	91	86	97	85	73	51	53	58	30	59	62	47	52	60	54	95	110	97	89	119	135	133	154	162	186	193	195	148	153	166	162	188	198	218	222	184	144	166	200	225	249	193	171	172	164	156	112	101	82	91	95	74	35	35	47	32	23	27	18	25	22	22	19	30	41	35	21	41	48	46	42	50	24	33	31	34	29	42	33	26	24	15	39	19	22	15	22	20	44	32	26	48	47	74	70	63	61	80	90	89	72	49	52	62	58	68	43	87	94	91	115	71	74	69	84	64	44	26	32	30	34	42	45	28	33	37	29	29	22	47	38	67	53	56	62	60	66	65	45	50	46	36	26	33	38	32	31	42	50	55	54	37	19	41	22	40	30	37	23	21	22	26	32	15	35	27	32	30	25	34	26	28	28	38	34	30	43	36	35	24	39	39	37	18	34	32	48	34	32	27	41	45	42	57	56	56	63	43	73	80	69	71	55	44	53	41	48	46	37	51	51	38	48	57	43	35	23	39	19	25	31	47	61	43	43	64	83	85	60	61	85	82	50	28	29	26	22	19	40	32	20	10	25	47	41	31	38	53	36	34	20	38	29	22	19	19
109	90	82	69	75	39	56	79	71	90	86	64	39	45	66	76	68	61	54	65	72	84	73	102	84	70	55	55	81	88	90	81	63	91	83	96	130	155	138	148	117	94	92	89	82	91	97	88	79	58	71	57	57	60	66	69	79	98	96	113	136	116	117	128	128	131	164	176	149	137	146	125	116	129	154	139	136	146	145	127	107	102	116	130	156	149	136	141	132	130	111	108	80	71	94	86	76	53	32	34	34	58	60	46	46	58	68	86	89	82	106	127	124	122	158	131	161	151	166	137	164	149	130	151	189	193	198	174	170	152	183	222	248	192	178	177	190	146	137	101	87	72	92	65	49	39	45	24	46	28	29	29	28	18	23	21	36	22	25	30	29	48	47	48	39	40	34	25	26	38	32	34	13	21	31	13	16	25	21	29	29	36	28	21	53	66	80	62	60	74	98	89	68	40	35	62	50	62	41	57	106	116	119	102	79	69	77	69	51	47	27	42	39	36	28	31	20	38	37	34	34	38	51	45	58	62	71	74	75	78	47	45	59	51	35	37	45	42	30	36	47	52	50	36	23	34	36	33	33	31	36	35	30	32	34	26	28	27	37	26	27	25	35	25	36	24	40	38	34	57	33	45	27	45	44	35	49	50	48	33	39	30	34	44	37	48	65	39	48	61	46	79	78	63	61	55	54	56	44	45	42	32	49	40	36	48	54	38	41	36	40	33	24	18	34	41	41	57	79	75	54	62	86	93	58	34	30	26	33	36	20	31	34	29	34	36	47	26	41	41	26	28	33	36	20	30	22	16
89	103	84	96	52	49	75	75	82	83	107	73	51	60	72	64	81	82	65	59	68	56	78	107	95	85	58	51	56	90	94	104	92	82	82	119	134	133	137	137	147	127	105	84	94	89	88	108	68	65	44	48	63	67	61	57	83	103	97	119	137	126	109	139	152	147	154	181	173	142	155	124	129	130	150	146	164	155	139	128	123	115	114	149	155	151	139	134	123	125	114	95	74	77	90	94	68	55	50	18	33	42	56	64	60	62	70	75	98	71	82	108	112	130	150	141	145	143	169	150	167	156	151	147	159	202	205	191	148	150	164	187	217	202	169	161	157	154	146	118	75	63	103	76	48	39	25	29	34	34	31	27	29	17	31	27	48	28	65	37	35	53	64	45	44	25	34	35	31	44	28	27	15	20	18	16	19	26	12	32	24	33	38	21	42	72	70	51	62	66	57	67	69	36	33	49	78	71	50	71	76	91	105	101	60	67	72	58	48	43	32	41	33	39	39	38	42	35	28	37	62	42	43	51	61	69	75	50	54	69	58	57	48	45	36	30	55	53	27	33	45	46	49	35	22	22	40	30	37	13	43	34	39	45	34	22	28	29	21	29	14	31	24	41	34	22	33	30	41	35	46	50	51	62	56	48	64	48	56	50	47	46	46	30	50	31	56	45	62	52	66	57	85	76	68	40	52	57	56	32	44	32	53	35	35	65	63	56	41	19	30	37	27	27	30	46	45	31	59	66	53	66	55	91	71	54	30	38	24	34	17	29	37	14	36	36	34	22	25	40	31	21	32	27	33	23	16	27
85	89	88	97	79	66	72	95	88	95	111	92	75	54	66	63	91	105	84	75	59	72	83	104	92	88	58	50	48	77	104	105	96	75	77	87	123	145	124	128	149	132	112	101	92	89	113	112	92	64	53	52	65	59	96	60	69	104	112	113	142	136	123	132	140	130	161	191	155	154	151	129	125	126	139	138	172	146	145	118	120	134	144	159	158	146	159	157	164	135	100	117	96	89	102	92	70	78	44	26	22	38	48	54	71	66	51	80	82	81	90	96	99	136	151	137	113	131	131	129	139	144	141	140	175	178	174	169	154	153	148	171	219	201	185	182	149	126	142	117	71	56	73	79	55	45	45	36	37	38	46	40	31	23	22	33	27	51	50	55	45	62	52	49	42	36	22	31	43	33	27	21	21	27	29	24	20	25	24	19	13	34	30	29	27	73	70	75	65	40	47	55	48	34	36	50	61	83	64	50	84	82	111	81	61	57	48	38	58	57	51	41	30	62	47	39	38	40	42	60	40	48	53	51	61	64	74	55	54	65	70	45	56	42	43	50	36	54	33	44	40	50	76	42	30	31	44	44	37	23	48	44	38	37	33	35	20	31	50	46	22	31	43	25	43	22	39	26	36	62	53	42	47	82	72	65	59	65	57	55	43	54	41	33	32	33	43	49	50	60	63	55	76	75	56	69	53	51	67	52	51	53	54	44	22	44	53	53	55	46	38	32	25	29	30	32	33	45	48	72	66	60	60	71	88	52	35	26	29	26	28	23	26	22	29	36	19	30	26	28	31	16	13	32	34	30	19	16
81	92	74	94	92	88	92	101	99	115	113	89	67	61	60	66	83	98	83	92	74	69	69	89	101	106	63	59	51	70	102	93	120	113	90	99	101	140	129	148	144	119	118	139	117	109	100	107	93	83	69	57	38	65	87	91	93	88	85	119	144	140	130	155	144	125	170	162	165	165	153	135	106	120	116	135	154	142	119	138	135	131	165	134	190	179	170	197	161	129	116	120	100	89	93	91	65	82	62	29	21	44	56	58	68	71	57	84	73	72	68	104	106	129	161	140	125	126	150	139	146	162	150	131	143	144	143	152	158	135	136	162	192	205	203	161	164	128	148	127	86	61	77	87	60	63	37	37	25	32	35	35	41	19	21	29	40	28	57	65	53	53	65	68	49	25	33	37	49	53	42	28	35	27	23	21	23	18	24	28	20	29	39	39	25	54	60	60	46	37	34	40	70	44	14	36	57	66	50	61	67	81	98	100	71	87	68	62	54	64	44	27	35	56	63	56	36	45	25	63	63	46	54	68	50	52	56	55	47	67	56	46	44	47	63	51	54	52	40	32	50	69	74	41	43	34	47	54	36	50	55	61	45	49	66	47	29	46	46	49	34	33	38	26	18	27	43	37	34	52	77	43	59	75	79	74	51	73	74	64	59	53	54	38	41	50	49	56	47	57	52	58	77	79	83	56	43	60	56	42	43	49	56	33	34	34	57	45	48	34	39	36	22	23	33	33	39	38	40	61	72	47	44	63	88	60	43	33	26	26	25	16	14	18	27	35	23	17	25	29	20	15	19	31	35	35	22	27
97	87	78	66	99	109	108	100	115	125	122	113	88	76	78	73	82	102	78	92	80	65	64	94	104	103	87	89	75	75	80	97	125	131	96	90	109	141	140	143	150	130	147	154	135	116	126	145	117	108	74	60	55	74	116	93	114	122	96	109	147	151	147	156	144	121	130	164	132	159	133	128	96	103	114	125	128	138	120	125	116	126	164	165	184	188	188	191	191	127	110	132	106	84	89	88	68	70	60	31	23	35	38	52	63	65	84	73	70	71	55	88	74	106	158	157	122	124	129	122	140	142	131	119	120	147	142	125	177	154	144	165	210	211	194	140	122	126	156	153	88	85	62	70	62	54	48	43	28	36	26	41	25	47	22	31	34	51	39	61	53	44	68	56	38	32	45	47	48	52	40	31	18	29	32	23	25	17	19	15	26	26	32	22	20	26	54	53	43	34	16	42	43	39	18	21	51	72	61	44	75	88	112	100	89	68	64	50	59	43	47	26	46	55	71	56	56	48	48	66	66	46	52	66	47	65	67	46	42	50	43	38	36	51	32	54	54	63	48	45	62	53	80	50	45	25	53	54	44	43	61	70	65	47	54	51	38	50	56	50	36	32	41	43	33	23	48	36	44	56	77	57	58	71	86	75	66	64	54	67	67	66	30	46	37	39	48	51	57	59	48	44	61	51	81	44	50	58	48	48	51	39	44	61	52	49	51	47	67	45	40	32	41	24	35	33	39	48	54	51	70	48	47	49	59	55	38	29	31	41	36	18	29	26	21	14	21	6	27	24	24	27	12	23	22	28	13	16
115	92	89	78	117	117	133	153	120	113	123	109	100	115	78	65	74	115	107	98	89	66	65	83	108	107	113	108	95	100	114	105	134	138	118	99	116	134	138	166	159	161	152	164	170	135	138	120	133	130	135	87	62	92	111	125	139	131	106	112	171	162	161	174	162	130	135	137	129	164	165	126	118	108	121	109	128	136	136	120	129	142	164	184	193	178	176	188	203	153	125	107	113	95	70	80	69	72	74	36	27	18	27	35	71	76	79	77	69	62	69	65	76	97	149	158	130	120	148	140	125	120	135	115	126	156	132	126	155	164	127	174	200	202	150	169	131	123	147	173	130	71	82	72	81	77	45	34	29	44	40	35	36	40	31	33	27	50	48	61	46	67	48	65	43	41	40	51	49	52	29	32	16	28	30	41	44	28	25	16	18	17	18	25	30	17	36	40	40	20	15	29	23	23	22	10	44	57	54	68	72	82	80	94	85	74	74	66	43	48	56	35	35	60	74	69	53	47	51	58	62	71	62	59	60	53	65	44	41	50	46	46	34	56	53	53	50	74	56	49	64	63	69	76	53	44	65	92	55	50	55	72	64	66	54	66	42	53	56	42	38	29	36	48	33	36	36	47	28	44	59	60	76	83	79	76	92	75	71	66	79	65	51	60	51	48	41	46	37	49	51	62	50	65	78	54	45	51	50	55	40	53	53	58	54	48	62	58	59	78	48	58	59	42	31	34	30	44	49	59	56	43	42	41	50	57	57	44	41	36	28	20	20	15	25	17	27	15	12	17	22	18	26	15	30	13	15	30
137	111	95	99	120	117	162	161	121	118	104	127	118	124	107	77	95	102	112	116	106	90	71	72	84	118	132	137	123	119	120	120	149	159	124	106	119	132	157	165	192	133	138	158	171	127	160	141	130	144	143	104	88	78	123	137	154	157	126	126	148	175	157	174	154	129	134	152	119	145	163	143	110	111	109	140	131	145	151	141	159	141	169	155	188	163	169	187	191	153	130	119	98	82	73	77	54	41	67	51	32	26	27	54	68	84	54	83	67	55	60	82	65	87	116	166	150	150	116	116	119	128	107	94	114	140	112	130	146	159	133	143	183	197	164	157	120	126	150	156	155	90	68	63	81	77	51	35	26	36	37	27	25	38	35	45	39	49	50	64	62	45	44	50	44	36	33	31	46	37	54	39	40	20	20	32	25	43	32	20	19	24	29	32	24	22	25	37	20	25	20	32	11	17	23	18	38	51	61	67	44	54	73	91	74	70	75	41	49	55	59	44	50	37	61	75	61	63	59	61	76	60	58	64	50	46	65	42	36	39	48	44	37	53	53	59	74	67	65	58	58	62	52	76	47	60	59	101	81	72	61	73	71	61	73	57	53	29	50	63	54	42	67	50	44	39	37	25	34	43	60	64	71	71	68	90	109	97	66	77	92	72	49	62	62	50	34	31	31	42	44	40	54	47	66	49	52	36	48	44	39	44	42	52	68	53	66	51	58	63	55	56	67	39	39	32	31	43	40	45	52	49	23	35	42	52	51	39	36	39	37	41	22	24	22	27	27	21	21	17	18	29	12	18	26	41	30	16
132	114	94	113	110	142	157	166	129	128	121	111	108	121	157	104	98	100	117	147	143	90	86	90	95	100	152	152	148	139	121	116	120	151	134	106	113	134	135	159	173	146	135	154	152	149	143	149	152	145	140	127	92	91	102	136	179	169	147	149	144	144	176	199	198	131	133	125	112	137	149	141	121	111	125	117	141	166	186	141	148	164	183	160	185	162	162	155	156	135	131	118	96	81	73	68	56	53	63	45	41	44	33	27	55	64	73	68	72	53	69	77	67	61	111	133	143	141	124	112	104	133	124	98	96	125	137	107	127	143	117	129	169	159	153	154	139	114	143	164	144	97	87	59	66	76	71	36	33	32	36	36	35	39	35	52	61	42	40	75	62	55	56	42	43	56	28	36	41	50	56	60	27	33	28	39	46	22	42	23	30	18	33	18	18	15	23	22	33	29	31	15	23	25	22	26	30	60	61	61	62	46	66	77	83	71	62	53	50	41	62	36	47	43	58	67	62	66	49	80	77	67	62	63	53	44	61	36	31	32	53	42	38	44	51	47	60	61	58	59	57	52	69	87	71	59	70	81	89	72	62	74	71	75	74	78	59	31	61	78	47	51	48	55	47	45	38	24	41	29	45	46	67	78	76	83	98	77	86	95	90	104	71	77	51	36	44	49	59	46	61	36	48	51	67	63	38	28	39	47	46	54	38	54	57	58	62	53	48	75	51	73	66	39	45	36	44	25	42	34	40	47	38	38	43	57	53	52	38	47	47	36	27	24	16	23	28	19	11	29	21	20	9	16	23	21	18	21
155	132	117	126	115	126	192	199	157	142	135	134	122	147	165	154	110	109	107	153	170	118	114	98	101	106	150	189	169	160	154	126	120	163	150	137	120	125	148	170	177	161	164	159	175	163	169	163	140	156	162	148	131	102	107	117	168	191	164	147	158	133	174	185	164	128	136	118	112	132	124	135	120	106	110	114	123	170	177	160	156	161	142	159	199	176	143	163	172	107	141	142	111	83	86	77	48	60	59	56	49	53	21	19	46	74	45	48	64	38	55	68	54	57	89	119	133	119	124	101	104	111	98	77	83	96	125	117	127	130	112	112	143	144	145	155	152	123	121	159	128	100	59	65	62	82	78	43	38	44	44	51	38	47	44	49	42	38	48	60	67	58	66	47	43	48	27	59	51	48	47	58	51	34	49	19	35	35	40	28	19	23	23	32	11	32	17	25	30	16	29	22	22	17	22	26	24	27	59	76	62	44	41	63	73	69	62	49	25	47	51	62	49	34	43	64	69	71	66	41	62	84	77	85	49	46	43	42	36	39	31	30	28	51	48	47	62	50	57	48	59	62	52	63	65	63	59	93	98	93	75	73	70	69	77	72	61	48	62	77	60	44	52	69	46	34	41	38	36	38	37	46	57	67	49	73	75	72	86	82	87	94	84	74	53	49	56	44	45	29	53	54	38	51	41	58	45	37	38	42	48	42	47	55	59	54	72	62	62	52	76	67	66	44	44	46	38	31	27	22	52	32	34	44	43	53	54	50	63	46	54	43	41	17	19	26	24	22	22	22	25	21	13	29	20	14	34	20
146	148	134	145	145	116	159	219	175	166	164	125	125	144	160	155	147	104	112	119	154	140	119	126	93	100	142	196	203	175	167	124	128	132	155	137	144	128	131	156	188	169	174	181	168	152	195	170	161	138	171	164	153	123	117	135	168	209	186	153	163	151	135	170	200	140	115	96	80	76	124	129	132	111	108	105	114	164	158	153	146	149	168	177	198	162	149	140	163	127	149	159	133	73	87	81	57	57	64	60	57	32	22	12	31	48	41	42	35	42	44	58	47	57	70	85	101	114	113	87	96	93	108	81	70	96	107	101	113	115	97	111	132	141	156	167	153	125	115	133	135	92	82	59	69	60	64	58	44	37	43	44	54	35	47	50	52	42	48	61	73	81	64	66	44	50	42	46	48	41	60	54	47	44	38	31	48	39	53	53	30	18	23	25	28	41	19	26	20	23	19	32	20	7	28	14	14	30	63	64	50	41	44	71	66	45	52	43	48	26	40	67	56	37	50	66	72	70	66	66	81	85	81	69	51	50	35	59	32	36	23	43	46	53	52	40	54	37	41	37	48	51	65	54	97	53	52	57	92	94	73	87	66	74	81	76	55	49	55	60	65	57	58	60	64	46	31	34	52	58	27	52	41	50	48	60	74	65	69	61	76	90	69	64	48	50	70	49	49	33	53	52	40	57	44	65	42	40	38	45	47	51	52	62	63	74	69	72	72	55	53	80	73	53	39	29	34	20	25	34	22	28	24	21	35	49	48	46	43	54	55	56	43	39	30	18	39	13	22	19	27	17	18	12	3	15	27	30
127	134	148	174	147	121	165	204	189	192	192	157	148	145	156	164	167	139	104	127	150	137	138	147	125	114	166	187	191	189	172	131	119	151	166	179	192	154	160	184	180	193	216	212	180	171	183	196	148	170	184	162	142	147	133	144	179	227	226	220	182	125	119	169	201	153	109	81	73	94	112	124	117	103	98	101	127	166	157	143	145	140	157	169	195	183	155	148	149	133	156	168	141	101	96	83	65	68	51	51	41	40	30	22	34	43	23	40	37	28	35	39	50	56	71	76	97	93	101	111	96	95	88	73	58	79	86	104	118	116	87	102	123	135	148	161	146	134	97	82	103	113	92	63	58	66	70	54	35	29	19	38	54	53	43	47	35	52	61	61	90	73	64	61	45	55	67	73	59	56	46	62	69	69	60	45	37	48	63	56	32	38	40	23	32	35	31	36	26	35	40	44	34	17	19	19	28	28	50	53	44	44	63	60	57	35	43	35	17	33	51	58	50	51	47	79	83	100	89	64	73	84	79	71	69	54	42	28	44	29	37	26	31	43	32	25	38	35	39	53	47	41	35	58	72	53	53	55	91	89	83	89	76	89	81	69	58	58	49	66	59	70	47	47	57	44	32	37	53	48	47	31	38	52	42	42	57	73	70	70	68	69	86	67	62	62	74	48	48	35	58	40	56	57	41	40	42	41	40	47	42	38	46	76	68	70	76	77	95	65	53	67	58	52	38	43	26	25	27	9	35	23	31	33	49	33	47	50	37	54	61	64	53	51	30	28	48	34	23	13	26	17	20	12	31	19	18	31
129	153	164	208	165	133	166	190	197	227	227	156	135	161	139	159	180	147	117	103	145	147	163	186	167	138	196	202	189	190	193	144	152	161	174	190	204	172	166	189	216	223	211	223	213	201	192	196	160	166	192	191	164	185	167	144	171	237	235	229	202	136	98	147	189	159	110	85	70	60	114	120	123	93	123	98	117	140	170	153	146	170	135	174	203	181	148	148	157	141	143	181	150	110	119	89	74	57	73	56	59	32	40	31	27	32	22	27	24	23	27	33	43	50	55	54	69	73	105	91	84	87	89	56	61	73	74	90	102	120	100	79	87	114	122	153	151	113	88	94	113	133	103	78	63	71	70	60	52	40	33	42	49	62	47	58	48	59	53	76	62	81	71	46	54	38	57	73	62	51	43	59	74	79	72	77	58	52	62	67	51	29	40	34	38	45	37	36	45	48	46	52	36	23	19	14	24	36	40	51	48	46	42	44	61	38	42	39	29	46	36	50	76	49	38	68	92	96	81	70	72	71	95	81	62	53	23	32	29	34	31	42	27	38	41	24	36	33	34	34	44	37	34	33	69	66	64	56	83	95	85	81	83	79	83	67	50	47	51	39	60	63	50	51	47	59	42	28	50	49	27	24	36	41	32	43	40	58	62	51	67	60	69	58	78	63	58	50	42	46	45	44	54	59	57	42	45	47	26	29	33	44	58	64	75	69	64	82	84	74	50	65	71	56	25	38	37	28	32	23	17	26	22	15	28	40	26	37	46	52	57	52	59	52	37	30	47	39	25	21	27	27	17	15	19	15	15	17
111	137	173	215	208	174	169	152	185	215	219	209	170	172	163	135	185	163	121	124	154	157	157	211	213	195	208	186	187	205	176	170	136	151	179	188	210	194	172	182	206	202	223	235	213	193	164	193	196	187	202	194	174	174	182	146	185	238	236	241	218	150	103	129	161	135	114	88	71	65	90	132	120	108	97	92	121	150	188	190	180	159	160	165	183	152	178	164	160	148	159	184	157	117	105	70	74	70	56	48	37	42	35	27	21	43	20	41	34	31	23	47	42	43	43	59	67	65	65	89	77	84	73	56	47	54	68	82	109	97	97	78	61	105	103	126	124	112	83	77	101	100	85	59	53	59	74	62	48	28	32	36	44	63	55	67	76	84	67	69	61	72	83	71	59	59	70	85	92	79	79	75	78	72	99	80	62	57	82	74	57	41	28	36	57	51	44	60	47	54	63	46	40	30	27	28	32	35	37	53	43	38	34	44	33	41	42	42	42	43	37	43	64	70	49	66	77	99	93	64	51	60	90	95	47	52	32	24	31	35	36	30	28	47	29	30	42	32	34	34	45	47	42	31	43	57	63	67	80	95	83	93	79	69	77	78	56	61	42	56	49	58	45	37	54	63	53	34	50	44	46	47	48	37	53	37	43	51	45	51	52	59	63	76	59	62	67	56	42	49	46	46	43	32	49	38	39	50	20	37	37	36	42	69	52	68	63	73	76	85	60	55	54	55	54	27	30	39	21	40	24	26	29	33	31	38	41	38	55	49	53	69	70	62	33	33	30	57	41	31	23	25	27	14	17	17	20	21
133	132	169	237	232	201	166	161	164	199	261	248	224	196	153	145	170	178	158	129	147	147	173	213	241	211	203	171	148	194	188	185	160	157	165	187	204	186	167	202	237	219	220	222	248	191	172	171	170	166	206	206	155	172	186	169	162	207	231	227	226	180	118	119	140	128	108	107	80	69	76	116	120	124	120	124	117	163	204	191	177	130	153	150	154	179	166	183	164	165	154	178	173	142	113	96	86	85	80	65	57	51	40	23	28	35	43	33	33	25	35	36	42	40	40	41	33	52	68	76	69	59	61	53	40	41	54	69	81	92	91	78	77	87	90	107	124	129	95	80	75	104	84	72	40	52	79	53	53	55	31	44	57	66	74	71	72	97	86	57	75	80	90	107	64	57	76	91	101	101	102	74	87	94	116	84	56	50	84	78	67	47	37	45	67	58	52	49	60	61	72	54	43	25	13	25	26	28	38	44	44	45	31	22	35	36	34	29	40	32	39	51	67	71	37	46	68	94	76	96	60	68	68	88	46	32	25	33	28	25	22	34	24	37	38	35	29	31	36	20	25	32	31	32	27	40	52	70	69	78	97	83	77	62	64	78	66	67	43	38	49	45	42	30	49	53	61	57	40	53	46	55	35	44	49	47	47	42	52	54	56	48	65	56	60	61	66	31	46	54	51	39	43	42	61	45	34	27	28	39	39	30	25	43	46	54	59	64	79	72	71	36	55	41	55	41	43	44	39	20	27	24	17	28	32	26	21	40	48	48	52	55	75	72	40	40	44	53	40	30	19	42	40	17	16	24	18	13
123	131	158	233	261	217	214	199	168	206	228	256	238	236	152	121	153	179	164	149	149	163	182	219	248	212	216	189	177	199	213	190	168	147	165	174	187	204	181	199	240	244	223	250	211	211	176	174	160	174	193	175	159	159	183	180	165	212	220	242	251	161	120	104	119	98	128	120	81	59	75	105	133	143	140	138	106	144	171	186	197	159	140	150	147	163	170	183	192	157	181	210	190	179	124	109	82	100	98	69	49	58	51	35	39	46	55	54	47	31	42	42	38	37	40	39	32	34	55	45	53	41	50	27	39	36	38	44	64	88	77	86	77	90	84	101	104	106	94	77	76	80	97	76	50	49	71	52	58	65	40	38	56	65	69	65	85	82	84	87	81	57	105	95	86	71	83	95	105	134	115	80	93	94	116	121	63	61	72	87	55	55	41	46	73	86	72	70	69	79	66	55	33	38	13	20	36	19	31	33	45	39	37	34	38	38	20	32	38	35	53	48	62	74	47	58	63	69	87	91	51	50	66	64	70	44	35	19	36	54	31	18	17	27	27	30	35	30	24	28	27	25	21	29	40	39	37	53	62	60	85	88	107	80	62	70	69	64	48	28	53	56	47	44	53	61	59	59	32	46	45	60	41	37	43	49	48	38	59	61	48	60	74	66	62	46	56	35	49	51	41	36	37	55	57	45	53	30	39	35	48	31	41	44	52	62	62	63	82	93	75	63	45	59	56	42	38	33	23	21	32	24	14	26	30	29	34	25	38	47	61	53	73	85	62	39	44	41	45	39	32	41	24	27	22	32	23	22
118	109	148	236	279	250	242	201	162	188	243	239	255	224	192	130	130	154	156	165	172	154	174	228	252	232	209	177	161	194	197	175	163	173	169	159	187	210	216	227	225	235	228	236	235	183	168	169	172	175	181	212	178	188	186	171	194	202	177	212	234	210	122	84	102	113	108	135	107	61	69	104	134	165	166	125	127	138	193	186	202	162	153	141	173	172	172	186	192	183	178	221	241	193	145	114	76	93	102	74	43	48	66	52	57	79	63	69	65	66	60	50	46	45	43	35	19	25	26	33	36	47	51	40	43	23	31	28	60	67	82	64	67	54	65	93	96	97	84	73	64	71	75	63	42	51	70	53	56	53	38	32	69	69	67	76	86	87	82	87	64	75	113	113	101	75	82	94	124	144	121	120	116	124	114	123	82	42	57	61	46	59	60	54	74	88	82	86	84	91	89	65	41	42	27	26	31	32	26	39	48	59	46	47	39	38	34	25	30	36	24	35	50	62	60	53	56	77	86	83	65	42	54	57	65	40	38	19	30	40	29	18	24	35	30	25	29	28	36	33	45	36	30	24	25	29	41	47	47	56	67	87	86	91	60	69	81	67	43	41	51	64	54	51	47	60	60	55	41	42	46	39	51	31	21	32	44	64	47	51	50	51	47	67	42	67	66	47	43	42	52	43	44	54	51	38	50	42	46	37	31	40	39	35	56	44	56	59	68	70	78	50	51	60	41	56	28	34	38	34	30	16	21	29	28	31	28	36	52	48	56	50	78	72	70	43	60	52	56	44	43	52	41	26	21	29	31	23
152	122	141	213	243	271	278	208	172	157	192	211	206	255	190	151	141	153	134	166	170	136	168	206	223	222	239	200	172	181	188	176	171	192	166	152	180	228	215	222	232	233	227	234	232	199	162	152	146	152	198	198	162	178	205	186	193	222	208	210	224	208	151	98	98	118	109	134	110	74	63	87	132	160	177	135	115	138	169	191	175	167	161	135	176	170	183	203	204	190	208	234	258	220	186	128	98	114	101	86	60	58	47	48	66	77	68	84	94	100	78	65	71	43	50	38	22	20	34	39	42	34	47	33	25	16	28	20	45	57	76	55	66	52	59	56	96	77	82	88	65	80	78	54	30	43	47	53	73	59	51	42	50	75	95	92	95	99	110	101	84	71	105	124	123	83	84	86	111	160	148	122	112	112	124	143	110	53	58	60	70	72	56	52	88	117	114	104	106	90	107	70	52	33	28	29	31	27	38	43	55	45	68	42	42	38	25	28	46	31	34	40	49	65	68	67	56	70	74	84	76	62	70	60	57	45	34	30	39	18	20	19	22	34	40	32	43	32	42	38	43	43	32	31	42	28	39	35	50	49	52	87	101	86	74	62	68	83	63	57	70	72	66	41	52	58	65	87	49	44	37	53	56	26	36	41	45	55	47	25	51	50	46	39	49	48	57	39	47	48	43	43	58	62	59	55	59	59	48	40	55	39	41	43	42	40	30	44	66	85	93	51	52	51	51	55	66	36	33	27	24	25	36	24	32	24	20	32	61	51	48	50	70	76	68	68	45	42	55	51	56	56	49	38	19	19	31	11
145	128	135	189	200	200	244	226	180	177	166	187	220	232	206	151	143	136	139	152	196	179	161	192	194	192	224	233	166	161	178	167	188	203	166	177	161	199	226	231	244	237	214	219	213	175	168	158	146	149	206	171	184	183	235	230	207	232	204	226	250	211	153	103	107	91	108	135	117	86	81	90	126	168	198	167	127	118	165	181	171	169	152	147	154	173	202	226	270	212	211	248	303	249	255	153	94	103	135	107	71	71	57	71	76	98	86	79	113	124	98	77	59	60	48	51	46	42	39	40	62	34	38	29	31	16	26	31	45	51	58	69	67	63	51	57	85	79	89	87	66	65	48	55	45	29	55	53	56	59	39	55	55	71	100	96	92	80	110	111	67	69	98	119	130	124	78	101	126	157	155	137	99	106	128	135	129	67	45	74	79	98	80	65	107	137	139	125	99	88	93	78	54	29	32	28	35	35	25	56	49	62	66	56	52	39	36	34	33	36	13	48	47	67	68	51	67	52	92	101	86	52	53	55	56	63	52	30	14	13	28	19	26	39	40	59	39	37	44	45	41	28	17	38	36	31	32	24	60	63	61	74	91	87	71	63	84	81	68	62	72	62	72	59	55	62	57	63	50	31	40	52	59	43	35	30	24	36	38	54	41	55	58	49	45	44	46	56	38	61	45	48	51	56	68	54	76	76	61	58	64	52	37	40	35	65	57	43	58	85	91	95	63	64	52	46	60	48	34	40	27	28	34	32	31	31	38	46	31	43	43	48	62	78	88	89	57	66	68	78	67	51	62	53	30	42	28	19
155	124	121	145	166	166	200	224	201	191	179	158	194	242	216	174	154	127	119	136	167	168	172	197	170	199	230	239	208	178	164	156	166	197	186	140	173	216	233	218	220	192	198	209	231	168	161	163	165	132	177	200	200	204	220	229	211	209	219	207	213	191	161	121	107	81	117	151	138	112	85	84	122	141	200	189	158	146	138	145	166	203	154	138	147	200	206	256	271	215	235	271	272	277	263	176	122	117	132	111	94	84	66	81	97	120	93	100	105	138	129	112	69	61	62	74	52	44	58	37	48	32	37	48	25	24	30	26	42	56	68	69	68	43	40	51	78	81	77	66	52	49	64	53	41	42	44	53	63	70	52	49	57	84	97	104	79	84	104	111	92	80	77	129	133	133	109	84	118	145	157	155	146	110	120	136	136	107	69	78	93	89	91	70	102	137	142	125	103	95	93	81	47	44	36	50	37	39	52	65	70	58	60	70	44	41	35	49	45	40	40	35	58	64	59	71	70	56	63	110	75	59	56	41	56	67	64	26	33	32	13	14	21	38	68	62	70	55	51	52	52	24	24	40	33	44	34	43	64	60	61	58	90	105	97	75	69	81	87	58	70	83	78	74	51	44	57	60	59	56	49	54	51	41	46	44	46	52	59	47	46	47	46	39	50	47	54	35	43	42	52	49	39	61	68	64	71	67	81	72	60	54	38	34	50	50	56	49	61	77	94	81	51	57	66	67	64	54	41	38	18	31	29	16	32	27	28	32	26	53	49	40	52	82	90	69	59	74	80	80	92	89	60	38	20	30	30	24
142	102	104	123	120	143	199	218	199	191	172	131	155	190	219	193	153	117	96	105	168	166	170	199	186	165	190	232	188	193	162	140	162	182	194	167	194	206	217	202	189	218	179	171	174	171	165	161	145	120	165	190	210	242	234	211	185	194	175	170	187	181	148	143	127	95	92	142	183	146	113	76	106	143	200	200	168	145	131	135	174	191	161	154	155	192	241	262	306	244	231	269	293	278	280	229	135	126	142	108	107	118	84	79	132	165	129	126	153	135	141	115	88	60	59	94	84	48	61	44	53	64	37	26	18	35	33	32	39	52	54	60	50	45	58	61	54	64	59	78	65	61	72	48	48	48	54	49	55	64	50	49	59	59	75	98	89	71	95	116	102	81	95	87	125	137	129	83	92	133	152	149	140	153	145	149	157	117	71	80	108	141	109	77	86	123	143	139	93	78	73	83	50	42	35	37	36	43	60	67	60	53	64	64	56	48	18	35	29	37	24	43	48	44	74	52	68	52	44	89	81	65	55	53	50	59	53	32	29	30	41	33	35	45	58	72	72	66	60	70	62	42	30	34	29	43	34	51	53	66	49	58	83	95	92	100	75	95	85	64	62	85	83	73	64	42	54	60	60	62	52	46	51	50	53	60	39	48	62	64	47	47	59	57	36	40	46	44	43	34	36	48	35	56	80	76	65	71	106	74	69	50	50	40	52	46	52	44	56	75	56	75	66	69	46	54	40	57	42	39	42	28	35	35	23	40	37	29	26	50	38	48	55	78	85	84	69	92	70	88	93	90	76	50	43	40	26	26
113	115	95	99	90	113	168	216	193	218	166	114	142	165	185	173	145	121	86	92	132	146	169	170	148	153	172	210	203	208	171	141	151	168	186	170	180	186	219	183	200	195	183	162	169	158	187	190	140	137	160	179	200	216	243	201	176	170	165	151	166	158	163	141	140	103	86	141	176	154	115	73	90	147	206	209	177	140	133	106	167	202	167	159	174	189	240	304	318	258	239	280	266	310	311	263	155	128	156	130	160	151	119	98	153	188	192	178	178	148	172	153	125	97	102	113	103	76	82	76	59	54	44	39	30	25	37	44	55	57	54	58	61	63	40	54	63	55	66	71	59	56	62	57	49	52	46	48	55	58	69	39	54	67	78	84	92	78	96	93	119	65	86	87	117	137	132	96	100	136	173	189	162	162	149	146	176	132	83	82	92	146	140	97	81	128	146	146	109	72	67	86	55	43	29	44	48	42	54	62	66	71	61	60	63	40	9	29	33	31	46	34	45	50	60	67	58	55	44	64	66	76	60	67	54	51	67	44	23	29	41	41	39	42	60	77	71	79	70	81	76	59	63	39	38	49	38	49	42	82	82	65	95	112	111	94	80	103	105	75	85	107	105	99	87	72	63	69	64	49	54	44	39	56	47	62	42	53	87	74	52	51	73	57	54	31	45	44	41	27	54	50	61	54	69	68	71	89	83	73	58	79	49	45	40	37	44	50	66	70	58	71	66	64	57	60	62	56	45	59	40	38	28	33	28	24	23	26	40	33	39	53	55	58	85	94	92	73	79	90	108	87	85	63	51	35	32	33
103	108	107	127	110	84	128	186	166	187	161	110	106	146	157	157	145	106	73	90	116	103	150	176	174	126	184	178	211	186	199	142	145	170	155	189	179	191	194	203	200	216	194	157	162	153	168	167	136	130	154	158	161	235	221	208	167	170	138	136	148	177	148	167	145	98	87	113	166	148	127	121	93	118	192	190	184	162	116	114	153	197	187	158	198	208	247	318	324	293	285	286	278	274	326	248	171	144	172	171	160	170	160	120	160	179	208	206	187	168	176	183	153	146	111	112	126	107	98	95	87	81	66	35	41	37	54	47	59	63	36	55	63	52	38	51	62	67	66	75	70	59	67	58	52	44	41	29	46	62	64	36	61	62	82	74	65	83	98	108	100	87	73	73	97	138	152	136	120	143	182	213	177	158	145	140	178	155	102	78	80	137	139	103	77	121	120	147	128	84	81	80	77	42	29	49	50	36	34	55	56	69	49	58	54	40	43	33	27	47	41	47	30	53	40	69	59	45	55	61	68	75	74	75	54	59	72	47	33	49	52	56	47	55	51	87	86	102	81	74	102	75	74	52	51	58	48	38	49	93	99	69	95	115	123	91	84	101	86	79	93	89	96	135	104	66	73	78	74	69	62	57	58	58	48	63	63	47	75	65	55	60	72	80	61	36	41	35	53	22	44	44	37	37	58	79	62	89	82	60	53	66	61	42	39	56	53	37	45	50	60	51	60	69	48	47	46	55	35	48	47	35	35	31	41	34	19	24	34	30	42	57	58	69	81	81	88	68	78	75	100	118	78	83	55	48	30	20
70	89	100	106	85	89	118	158	137	166	152	121	107	110	140	124	130	113	72	85	94	120	120	163	153	149	153	152	176	199	180	153	131	159	160	179	185	203	195	190	207	195	184	181	170	156	141	176	149	131	129	163	154	181	212	176	169	146	135	133	143	142	133	160	164	114	93	100	129	133	132	124	75	109	158	154	177	172	133	102	143	187	156	171	201	201	228	313	340	296	310	304	300	307	313	257	207	179	181	168	177	214	208	151	165	198	200	195	197	157	161	197	225	148	125	119	125	119	101	112	92	95	89	72	51	57	52	63	70	72	80	81	78	64	56	57	68	62	75	63	53	60	52	56	48	43	31	42	38	53	67	51	61	47	54	69	74	73	91	107	105	101	79	78	88	136	162	168	132	150	173	186	192	174	143	154	182	169	126	75	86	94	127	140	98	111	173	109	125	82	85	75	61	46	26	42	44	46	47	37	53	60	63	51	53	54	42	35	23	43	51	39	41	53	75	74	69	69	77	80	101	85	80	79	44	71	81	70	47	48	62	71	71	48	83	112	115	120	102	87	93	94	65	70	68	58	31	49	49	110	106	82	105	115	82	89	71	78	91	80	78	97	104	138	129	87	84	90	92	77	46	65	46	52	44	68	55	68	84	77	71	74	78	69	63	48	33	48	38	42	37	56	54	27	61	68	72	84	80	69	87	73	48	57	33	47	65	39	45	33	47	43	51	47	49	44	53	48	46	44	43	25	36	38	37	29	24	15	17	31	39	44	43	73	71	77	92	83	80	87	95	106	84	81	67	69	51	20
69	95	75	96	92	73	91	121	127	138	127	112	89	92	102	101	105	83	71	76	95	97	117	173	167	144	144	150	172	209	217	147	132	160	168	155	175	202	191	199	201	193	202	185	178	138	147	164	142	116	128	152	123	159	174	164	161	150	116	113	135	140	150	148	163	127	88	96	116	131	133	115	79	94	138	126	166	171	130	92	129	151	185	191	214	201	237	308	336	343	311	328	270	297	316	299	267	218	182	184	183	231	236	199	190	193	207	193	176	167	150	203	210	205	141	137	117	133	138	122	112	105	102	83	94	96	93	74	90	85	76	94	100	75	72	78	59	58	77	69	72	47	58	47	43	22	38	50	50	51	61	52	58	40	40	64	70	75	71	95	93	66	66	67	81	122	167	162	151	134	139	156	189	177	147	140	179	194	134	86	84	106	133	147	117	118	142	136	158	91	73	74	70	46	40	28	36	41	37	33	48	70	62	60	52	52	48	43	33	33	43	45	39	50	54	63	74	78	70	81	81	90	85	81	57	75	70	65	55	39	68	83	92	72	79	116	110	137	91	92	101	96	76	77	77	75	66	60	64	86	108	75	87	77	93	116	74	72	79	93	79	87	117	142	141	87	104	114	110	72	57	51	63	57	55	75	55	53	72	111	103	86	67	70	63	76	40	42	46	48	25	49	60	52	49	64	74	86	82	88	84	88	67	50	53	50	42	46	42	46	50	51	48	50	69	71	60	49	50	49	51	35	35	44	20	30	24	34	26	30	25	37	41	59	67	80	101	80	85	101	95	110	95	81	73	62	44	27
41	59	61	80	49	52	56	90	81	91	113	96	104	98	91	86	92	87	85	90	99	116	136	171	165	148	140	134	137	175	209	158	137	171	158	160	200	188	154	179	182	169	173	203	194	139	138	142	133	137	141	132	113	124	162	156	155	155	122	108	123	122	116	148	167	113	94	98	97	117	181	139	105	95	109	131	153	195	146	87	94	138	155	209	208	209	222	283	320	342	329	319	275	299	323	311	282	230	205	198	185	263	279	218	206	188	229	218	189	165	164	207	219	178	148	131	119	138	142	159	135	139	147	109	136	132	110	115	116	104	98	125	101	99	84	88	77	98	81	80	71	71	54	61	48	37	54	28	38	39	61	58	42	45	45	57	66	64	66	79	60	60	53	60	73	129	170	163	149	131	125	144	188	188	157	145	165	164	137	93	75	119	147	169	155	127	142	149	156	104	70	67	65	58	46	32	41	46	40	34	45	66	66	67	47	48	60	36	50	31	40	45	60	48	66	71	90	69	90	92	95	80	89	79	76	73	60	59	53	48	71	77	79	70	91	98	131	140	110	109	96	113	85	80	77	76	88	93	83	101	123	111	88	73	77	116	79	76	87	91	97	105	133	162	152	114	98	114	114	73	64	62	56	59	53	69	74	68	70	115	119	104	88	97	87	81	60	39	36	62	45	49	53	49	48	71	76	92	122	77	88	94	77	62	61	46	37	61	49	52	57	53	51	48	48	66	58	64	52	53	50	40	34	39	26	32	34	26	28	31	25	44	31	44	61	85	100	90	99	87	93	76	84	80	80	62	40	12
50	52	49	50	72	40	46	46	59	68	105	96	87	101	76	75	76	91	95	88	97	118	131	144	164	139	136	127	131	169	179	174	145	159	165	156	162	182	165	171	159	171	159	205	194	145	105	134	128	145	134	113	94	119	136	128	130	156	136	125	118	116	129	145	140	121	82	85	90	120	176	156	136	127	126	128	152	174	141	88	83	117	156	169	225	227	219	241	291	316	315	330	264	247	299	286	299	283	266	213	238	272	317	268	213	217	195	204	196	147	129	178	212	201	187	138	117	142	193	200	154	178	178	141	146	185	150	122	136	145	158	147	146	139	108	106	100	102	107	126	100	84	66	65	64	60	68	46	41	29	55	45	43	40	42	58	48	46	39	57	73	56	64	62	73	104	149	131	155	125	120	151	192	180	158	142	142	160	141	94	76	108	129	189	178	123	144	177	166	117	86	60	71	70	46	44	39	63	46	56	59	65	74	67	57	55	48	56	62	33	36	32	60	41	54	82	92	90	88	107	91	95	88	86	94	78	64	80	60	49	46	89	122	101	92	104	160	149	140	112	117	104	98	89	72	97	93	100	108	95	117	139	101	74	82	72	89	82	83	100	112	112	125	166	166	159	103	98	105	106	74	55	67	52	49	62	67	75	82	84	129	123	126	119	114	113	62	51	52	56	49	48	51	63	57	63	79	112	107	98	87	107	106	93	70	65	65	37	48	45	35	35	50	40	53	65	67	48	48	57	63	65	41	44	26	35	43	37	21	25	27	30	45	37	59	73	68	74	111	97	89	89	86	70	81	68	43	31
31	39	33	47	32	29	46	38	38	49	73	78	98	107	87	63	50	82	98	99	102	102	112	169	143	138	136	139	124	145	176	152	177	168	167	134	144	197	151	140	133	141	160	196	177	120	93	105	135	108	124	122	72	91	114	125	128	146	126	132	119	110	91	126	142	114	99	70	93	97	142	172	160	154	137	105	132	153	160	103	85	121	122	160	203	209	205	221	303	299	329	302	271	240	278	299	299	304	297	229	213	269	333	293	261	261	195	184	214	192	161	168	204	199	205	169	119	116	192	207	213	178	202	196	189	217	204	149	184	179	172	199	184	158	128	119	130	125	140	161	138	97	81	74	66	52	48	47	41	33	40	35	51	49	34	55	45	26	36	49	54	41	43	48	59	79	128	147	131	136	115	142	177	167	151	134	102	155	144	96	104	120	138	190	181	152	129	173	187	123	109	75	73	68	58	51	45	52	66	60	40	43	71	63	60	54	52	35	61	45	38	37	53	50	56	90	96	74	86	109	91	104	111	81	63	64	82	88	69	64	68	89	119	97	78	115	142	150	144	116	110	102	108	100	94	89	105	115	103	120	144	164	130	96	86	93	114	80	94	107	117	126	143	183	209	191	130	120	120	105	82	51	64	57	43	50	90	99	81	94	155	158	132	114	129	118	111	59	54	63	69	43	55	59	65	71	76	113	112	98	84	111	124	109	95	70	59	40	44	48	28	42	44	39	36	49	63	35	64	74	64	60	57	56	46	44	49	41	32	26	26	23	19	37	35	43	74	73	89	104	99	94	82	77	73	70	68	37
24	27	21	25	44	34	27	40	25	44	61	92	88	91	85	70	59	88	83	96	108	79	113	137	141	103	143	139	118	114	149	143	162	160	154	130	150	153	138	123	151	129	154	178	169	115	99	94	96	103	114	94	96	91	91	77	128	132	132	105	129	110	85	92	133	114	105	86	75	98	141	163	157	166	135	95	121	182	152	95	95	102	131	145	214	229	215	219	228	282	267	309	239	239	283	309	289	318	295	214	217	282	290	284	280	235	183	192	204	201	166	167	178	212	227	176	118	127	204	217	228	224	229	211	235	240	238	206	216	228	226	199	238	189	159	173	140	144	141	173	147	115	107	73	79	73	64	62	43	25	45	56	48	59	50	45	38	37	40	34	39	36	38	48	40	74	109	130	132	110	112	113	150	163	126	117	113	145	135	105	117	122	133	181	228	187	150	149	172	136	105	89	69	70	71	51	34	45	55	56	50	54	75	85	67	65	60	61	59	56	42	36	41	54	36	51	79	88	77	90	112	95	116	95	82	90	81	69	59	79	72	89	109	93	94	100	135	137	139	116	108	107	92	109	99	97	116	135	125	129	155	179	137	103	83	99	126	84	90	103	138	122	135	179	261	220	149	132	144	122	99	64	53	58	49	43	88	94	79	89	137	172	168	133	119	124	98	75	64	77	67	36	60	69	50	66	85	122	135	114	109	121	128	105	91	84	67	52	50	40	33	37	62	41	42	50	67	62	65	60	66	82	55	57	56	63	46	36	46	28	42	18	31	20	38	41	65	64	67	85	111	109	98	70	75	87	76	46
15	21	26	34	42	37	12	37	27	25	63	83	78	88	69	65	63	76	72	72	111	83	94	147	127	113	138	156	107	111	134	128	132	154	147	131	127	123	135	150	154	135	128	142	167	132	96	80	74	83	103	86	104	98	77	81	99	132	122	148	131	114	90	87	93	104	97	101	84	100	131	139	155	171	157	117	122	149	170	123	120	136	138	175	192	202	218	202	234	249	259	269	252	239	279	286	290	308	291	243	217	232	246	247	286	264	198	199	223	225	195	162	198	208	219	197	141	160	193	242	251	281	267	216	238	289	303	260	276	266	248	242	246	224	195	202	201	176	179	191	141	127	108	86	80	73	83	64	45	34	47	53	61	37	46	49	29	39	25	42	44	46	46	50	50	65	83	126	121	112	104	112	136	150	139	116	95	109	119	117	112	103	128	203	208	190	131	145	145	129	131	84	71	61	76	59	35	46	54	69	54	57	54	72	84	79	61	63	68	62	44	39	59	47	43	45	53	77	83	103	101	86	109	74	95	84	69	83	67	77	61	80	93	103	118	112	110	120	143	110	87	83	123	102	79	105	138	138	161	166	150	177	159	130	94	76	90	107	102	127	132	159	148	206	229	231	193	175	162	150	112	75	48	72	53	58	88	92	77	95	142	163	156	131	131	121	137	73	62	67	83	51	58	73	89	104	92	107	132	142	108	119	138	143	109	72	61	48	41	46	46	28	46	50	39	45	54	55	56	61	68	73	79	76	56	70	63	57	43	46	40	23	21	20	27	46	50	64	69	52	106	106	93	76	93	82	76	43
20	12	25	26	31	13	27	27	12	23	62	70	70	71	69	62	58	65	61	75	101	109	98	150	127	125	144	127	108	81	86	114	112	122	153	99	91	105	106	158	146	150	128	167	165	119	83	82	57	58	92	108	101	115	101	90	110	123	142	160	145	96	88	79	100	92	101	113	100	116	124	135	154	193	164	102	117	139	163	147	118	119	119	126	170	184	190	189	192	212	233	253	217	251	256	290	268	290	314	286	240	255	249	257	271	262	194	188	213	201	191	166	178	196	250	225	174	178	201	247	266	297	293	254	261	308	314	287	319	303	272	295	269	244	221	226	220	193	186	214	163	128	117	104	89	99	88	87	66	34	71	52	57	61	60	32	41	29	39	37	44	52	33	41	49	52	65	92	95	105	105	103	101	135	124	98	87	115	122	89	93	96	100	142	189	162	133	139	142	142	152	69	77	72	78	67	42	27	48	79	76	70	81	90	116	92	67	58	73	64	53	45	43	50	45	47	73	76	90	89	112	92	92	119	79	77	67	81	85	92	80	73	85	98	115	110	115	108	120	107	89	86	103	99	86	104	154	164	160	169	152	174	173	142	112	87	101	105	105	103	151	167	142	174	211	242	232	185	151	157	114	89	55	74	67	65	73	99	106	99	130	156	153	159	130	137	116	103	63	65	87	57	55	79	94	99	85	122	147	148	137	124	158	153	132	99	77	58	59	39	46	45	41	46	47	57	54	58	43	52	69	79	89	78	75	85	88	70	45	34	43	30	25	12	23	33	49	50	74	71	103	97	85	90	106	105	103	60
15	10	24	29	18	12	16	30	26	31	54	57	63	86	65	46	66	73	59	79	105	117	100	129	107	100	114	115	107	96	91	91	122	133	136	106	93	98	107	138	151	129	106	132	146	129	100	71	70	60	83	118	111	120	109	84	113	137	138	140	144	127	86	94	90	121	119	143	118	121	140	141	153	164	187	141	107	146	147	159	148	123	105	126	146	147	151	162	169	176	213	236	218	220	255	230	246	283	312	291	254	253	255	253	262	266	198	211	208	184	174	202	189	187	221	274	230	202	241	260	300	325	337	267	262	319	354	317	306	323	288	296	320	291	269	287	283	232	214	221	179	155	149	139	110	118	87	85	84	61	67	59	68	63	69	56	56	58	40	55	57	42	45	40	34	49	54	73	80	84	85	77	95	107	101	80	87	85	91	87	76	95	98	116	151	180	136	138	123	150	125	88	61	62	84	71	65	41	57	87	77	70	67	81	117	117	88	67	72	80	66	53	43	44	52	53	76	59	82	72	81	103	90	114	95	62	77	91	98	70	79	81	80	99	103	93	115	103	100	93	65	75	92	125	121	124	159	200	213	235	172	180	221	186	112	107	97	105	114	104	136	155	161	173	229	262	218	197	177	178	133	106	66	56	75	64	69	112	104	107	116	159	169	157	141	130	141	94	67	62	97	66	39	76	88	121	108	145	165	172	131	138	186	186	152	102	69	76	65	63	57	44	60	45	41	44	71	59	45	67	89	97	93	85	69	92	106	79	78	47	64	48	24	20	10	24	32	63	73	85	100	116	94	98	93	93	99	76
7	22	32	30	19	15	15	12	20	41	46	50	42	54	61	70	54	62	57	87	118	104	109	100	120	80	94	83	107	84	96	78	94	104	111	84	70	82	101	133	131	118	96	107	126	115	81	64	55	71	88	95	100	133	113	104	121	119	114	142	142	129	102	96	92	111	149	154	112	142	158	149	147	178	182	140	133	138	130	135	151	112	99	119	137	129	114	133	114	127	176	190	167	198	201	217	229	251	320	309	258	248	249	231	282	284	228	216	206	182	166	183	179	183	209	280	251	233	253	272	298	335	357	311	282	317	375	337	341	336	337	317	344	328	332	350	318	248	195	233	216	208	190	169	145	117	133	114	93	71	100	93	83	81	79	66	40	54	64	64	76	61	51	55	33	55	46	62	66	68	58	60	72	93	82	75	58	56	87	78	76	77	89	99	135	157	152	117	143	144	121	109	93	62	85	85	82	54	55	65	91	91	83	102	106	134	107	70	84	87	69	79	65	50	46	34	61	78	74	78	83	87	103	99	77	68	67	76	86	78	71	92	91	91	118	115	96	108	93	108	85	85	86	136	114	143	161	216	260	253	214	207	239	196	145	110	103	118	102	101	123	157	158	159	199	219	235	206	175	158	134	98	90	50	75	72	87	103	138	115	112	144	166	169	142	120	136	117	72	61	76	83	44	73	80	99	125	156	157	160	176	153	189	174	177	160	96	86	60	72	51	64	56	48	50	47	64	57	61	60	83	80	103	101	88	117	122	102	92	80	78	55	34	30	27	24	35	54	63	74	82	102	120	110	87	80	109	69
9	18	36	20	9	7	12	28	25	29	49	27	53	63	54	50	75	54	64	76	114	97	80	93	83	70	81	80	73	64	71	70	70	85	74	56	66	84	69	103	135	120	86	68	98	90	79	90	67	72	76	98	97	114	141	121	115	137	117	146	188	152	126	104	124	118	147	146	125	130	156	144	140	160	177	137	108	116	123	130	139	104	87	105	92	78	92	91	98	103	147	154	138	153	188	192	190	259	303	251	262	221	232	236	274	275	246	221	174	153	153	177	178	176	214	225	242	232	250	285	262	348	334	346	313	340	382	360	372	374	336	326	406	391	343	353	347	291	243	246	228	243	230	201	155	137	146	133	122	95	116	97	105	95	92	62	51	87	63	89	80	85	52	48	37	47	63	53	81	51	54	54	50	53	78	66	40	38	69	63	66	85	92	88	123	153	142	128	143	126	124	122	103	74	83	79	85	42	60	71	89	105	88	101	123	148	111	95	80	89	88	93	65	47	42	49	53	60	68	96	96	71	80	90	82	70	68	58	49	79	80	82	70	88	95	87	86	79	86	96	91	93	92	107	126	143	157	241	276	297	241	231	225	212	183	143	115	112	116	101	125	127	139	151	189	214	216	197	177	153	125	138	101	62	65	90	72	120	111	124	125	148	166	166	166	111	115	127	84	66	77	71	62	56	83	104	136	133	157	174	173	170	182	200	194	159	124	83	88	70	51	48	38	52	50	42	58	49	39	64	70	89	108	83	87	102	139	142	111	93	86	86	56	35	28	24	26	31	86	70	88	125	128	127	116	86	105	97
3	15	13	24	22	12	6	17	26	30	46	58	61	69	52	60	68	69	69	75	96	70	74	87	63	63	48	78	67	59	63	52	61	64	62	40	44	52	57	75	120	89	75	74	76	73	64	79	77	73	77	82	82	128	118	135	119	142	136	152	175	143	108	125	108	109	168	169	119	129	146	106	124	155	147	135	134	130	84	117	129	109	84	72	78	53	77	100	65	64	112	138	114	133	160	151	153	225	249	240	225	199	214	237	255	271	235	190	165	162	153	137	168	180	191	220	239	254	278	265	287	325	342	368	346	330	379	386	368	376	362	345	398	413	354	379	370	340	293	286	256	259	267	257	204	169	156	171	147	133	129	110	109	117	121	81	84	98	79	102	115	86	77	57	65	49	48	44	50	51	41	38	37	62	54	47	35	47	51	42	59	69	72	81	96	109	129	122	141	136	118	117	90	90	71	75	80	68	44	78	81	113	100	112	119	162	131	118	91	90	110	95	90	59	51	55	59	68	63	103	92	81	82	102	84	78	74	57	61	74	90	70	88	82	90	98	86	69	84	82	74	86	82	119	109	142	163	232	284	295	298	234	264	247	211	180	140	137	115	101	93	122	118	130	168	194	205	193	187	136	125	120	81	75	68	69	92	111	135	133	138	174	180	152	145	96	118	114	101	70	54	76	62	68	76	84	114	134	166	190	193	158	172	193	215	163	127	100	92	85	50	65	58	55	35	38	46	54	55	50	64	97	128	99	112	127	149	142	134	119	111	96	59	60	31	26	18	33	61	78	83	121	127	162	135	108	110	84
1	16	16	30	29	20	14	22	29	28	49	41	43	54	49	52	61	55	72	65	72	56	58	69	91	48	56	61	54	55	54	41	41	32	49	20	38	43	53	79	94	81	65	76	71	64	67	100	73	92	113	91	92	123	117	120	149	146	118	120	161	143	128	119	113	106	115	153	121	111	105	92	92	128	130	122	116	105	88	98	112	89	79	65	69	55	57	72	57	57	95	115	104	89	106	119	135	191	215	199	217	210	238	199	223	242	217	174	162	152	147	165	175	167	178	214	214	255	269	272	243	299	332	344	344	345	341	374	401	385	366	329	397	389	350	385	408	347	325	300	295	272	309	327	227	189	169	193	168	146	144	143	109	132	146	127	112	112	121	137	166	108	90	73	62	45	58	55	51	45	31	32	28	39	44	31	24	36	32	43	48	56	46	76	88	95	97	140	153	150	109	106	93	82	70	73	67	58	57	66	87	98	105	121	144	168	168	140	131	111	111	119	97	75	68	64	65	86	80	93	114	103	80	68	108	90	70	76	56	84	85	76	88	96	84	106	89	72	65	75	57	46	74	98	127	137	181	235	266	275	306	258	251	254	234	180	148	139	115	95	113	118	140	128	145	177	167	184	180	138	112	113	96	72	78	80	96	102	124	140	156	145	147	177	147	98	130	118	85	59	77	87	59	68	64	79	116	126	154	200	164	173	177	188	199	171	145	106	90	92	89	72	68	48	41	26	42	59	50	51	72	97	128	118	113	105	138	162	153	138	104	112	87	57	54	27	31	33	53	78	85	122	143	165	160	135	141	106
12	14	13	28	44	25	43	39	18	24	35	35	49	52	45	31	40	37	57	68	65	37	55	57	57	47	43	49	44	46	39	31	36	33	33	22	29	40	34	62	74	83	74	54	63	76	86	98	97	123	125	94	101	110	112	99	127	122	127	128	154	133	141	128	100	106	136	120	95	80	100	87	77	104	104	99	106	94	69	59	79	89	65	71	62	37	28	53	48	49	65	66	64	73	84	91	98	137	175	179	186	182	201	159	163	190	194	177	149	138	148	151	168	171	204	225	228	256	257	271	259	286	327	293	295	335	355	364	397	388	360	346	394	406	375	386	424	358	321	312	297	285	319	326	262	210	209	206	193	198	172	169	139	165	181	152	128	127	153	165	187	155	105	79	87	57	45	50	61	47	26	18	27	42	31	16	29	29	36	45	29	39	51	64	78	72	107	126	136	109	103	95	95	87	71	68	51	67	64	65	82	91	117	109	136	162	187	183	141	121	139	155	119	80	75	63	70	85	66	110	128	114	89	91	101	93	82	71	64	64	85	100	101	102	112	116	97	76	81	68	59	50	72	95	119	125	156	228	251	278	273	293	274	254	231	193	141	155	115	99	103	119	132	126	155	142	147	154	174	147	129	87	100	74	91	68	85	94	109	124	146	143	138	149	120	109	107	119	116	73	60	64	50	63	87	94	111	154	162	169	171	173	167	168	189	185	175	116	123	131	89	96	76	74	49	40	51	58	50	37	73	109	122	120	108	136	127	150	162	153	124	114	86	78	62	28	20	29	50	75	82	93	139	160	173	143	137	114
12	16	23	28	39	37	46	46	17	36	43	31	41	54	24	26	33	35	44	46	63	55	57	62	42	43	51	45	47	46	45	39	36	30	20	12	27	38	32	47	61	47	58	69	62	78	90	107	102	140	127	130	108	120	106	115	129	144	127	138	138	130	113	128	100	97	103	101	87	80	80	69	54	78	84	79	72	76	52	49	51	45	54	47	49	37	29	49	41	45	50	66	51	63	65	88	79	86	125	147	152	158	171	135	157	150	150	128	138	150	142	144	169	176	188	228	218	249	283	263	235	260	270	302	321	321	360	338	386	380	360	340	367	404	363	416	386	354	320	317	317	288	298	346	300	232	212	233	216	208	207	180	172	165	197	200	144	158	163	178	221	195	123	90	79	72	61	56	48	37	24	26	22	29	30	19	30	33	25	33	33	33	45	57	51	80	79	108	138	106	93	87	74	65	79	51	58	62	50	66	64	91	92	125	134	146	191	198	146	130	144	135	119	119	104	94	108	92	103	110	129	124	99	94	129	96	97	91	61	65	80	124	114	103	110	104	120	91	100	78	70	49	32	71	111	136	178	211	232	252	292	271	276	261	239	209	192	161	129	92	117	124	118	103	134	148	148	148	150	140	115	104	107	91	90	92	85	89	106	112	138	135	124	134	126	107	85	119	91	65	83	62	57	75	74	103	115	133	138	163	174	175	161	168	190	185	191	157	151	143	126	111	107	93	79	57	43	48	53	46	76	101	115	118	139	147	137	169	188	184	142	145	116	89	65	50	18	30	26	76	83	97	154	144	160	168	133	155
30	16	12	44	53	54	50	43	33	23	38	32	50	37	41	34	23	36	32	45	41	23	34	40	37	53	57	29	34	53	43	34	35	31	17	6	34	30	19	33	59	55	59	71	74	82	107	108	112	124	129	94	117	114	109	107	116	132	109	122	143	146	130	124	82	71	85	84	73	71	68	47	40	57	72	71	65	65	47	33	28	48	33	40	40	33	31	28	26	28	26	36	39	38	41	36	56	56	104	123	143	141	134	132	119	144	123	125	139	128	139	177	179	165	194	242	223	254	283	258	233	227	235	258	283	344	321	306	307	368	352	350	388	389	358	383	377	377	321	327	297	278	291	377	333	252	230	229	236	247	226	199	174	181	216	193	182	167	185	184	199	212	154	96	76	70	62	81	73	43	30	23	34	26	28	32	38	37	51	47	27	29	50	48	53	61	46	80	82	97	83	91	74	63	61	59	40	44	52	54	80	78	101	117	113	124	177	188	154	144	155	171	148	129	115	119	126	123	100	114	148	150	124	96	100	106	102	110	65	72	100	119	128	129	132	143	140	87	107	99	65	65	46	62	95	123	139	194	240	251	282	262	250	264	238	224	180	173	154	125	113	111	105	115	125	138	111	132	128	155	117	107	88	80	78	102	89	77	98	91	128	128	142	126	143	101	98	94	91	71	69	67	72	60	69	93	97	115	129	144	166	175	147	161	188	195	213	165	166	160	156	142	131	96	90	67	59	32	43	47	58	85	110	132	158	149	173	181	206	195	180	170	135	75	82	46	29	25	37	42	80	80	118	148	151	169	154	172
43	23	35	10	45	48	36	37	23	29	39	40	38	37	31	14	14	34	21	34	45	51	28	31	28	35	41	42	33	40	45	22	28	29	22	19	22	16	14	30	36	41	49	74	59	83	113	117	88	109	106	78	102	112	112	86	91	121	80	120	145	137	106	102	77	51	79	68	55	56	35	49	37	43	36	53	40	50	36	22	28	27	34	25	34	26	28	16	29	15	17	26	24	10	19	15	23	51	85	94	101	136	124	105	111	116	107	126	143	136	140	163	173	169	173	222	227	239	257	242	227	206	226	240	264	313	303	273	294	345	306	337	333	383	332	349	389	346	325	321	274	266	294	324	347	274	266	267	243	257	283	234	170	182	220	207	200	205	170	196	210	251	181	128	95	79	73	88	85	44	35	35	32	43	39	49	38	50	65	56	35	31	38	32	44	37	50	59	62	83	97	87	65	49	33	47	55	51	30	65	62	88	100	126	132	126	175	178	168	140	148	157	133	141	142	128	130	143	110	107	157	168	144	123	113	113	89	106	87	76	100	108	122	134	146	152	143	101	116	95	88	62	33	46	80	96	121	157	198	232	267	260	245	249	239	211	199	196	159	133	111	126	113	113	113	122	111	133	120	127	127	95	92	91	74	93	81	63	82	92	110	124	138	131	140	115	96	96	99	66	55	75	66	53	55	77	98	109	133	144	136	147	153	175	195	199	231	221	186	183	168	160	165	121	118	92	54	50	34	37	51	65	122	131	158	179	175	188	207	217	189	179	150	95	107	60	22	32	25	36	83	83	92	131	154	153	142	155
35	25	16	22	32	34	27	33	39	34	33	31	38	47	27	23	20	26	41	31	35	32	25	41	15	27	32	14	19	36	45	25	10	25	20	21	30	26	6	12	41	37	68	72	58	88	105	108	86	77	90	74	97	88	91	87	95	97	78	98	134	109	111	76	76	73	67	58	42	29	38	36	32	23	29	37	45	39	28	21	31	40	36	39	31	24	31	20	22	12	13	18	16	11	14	12	12	38	47	86	98	128	114	92	97	86	81	100	135	130	129	158	182	166	160	207	247	244	226	240	183	189	208	207	220	255	269	266	232	268	295	284	320	332	308	331	338	333	290	298	293	268	291	353	347	309	306	288	277	261	293	219	203	217	229	245	221	215	182	193	237	240	191	118	109	95	89	73	81	54	36	57	56	53	52	64	66	67	70	48	39	43	35	23	54	36	35	28	47	53	69	65	61	38	35	39	37	38	37	45	65	87	75	111	121	137	146	176	149	144	132	144	150	152	131	136	152	155	147	126	188	198	183	147	146	130	111	133	109	97	97	104	124	157	148	171	141	135	106	101	68	57	51	36	48	79	98	144	161	201	220	219	239	224	251	204	183	208	194	146	134	141	125	95	123	110	123	103	107	101	121	109	99	101	83	111	87	82	84	108	125	130	147	156	146	121	98	112	90	81	68	74	37	50	68	61	88	92	129	143	125	151	162	170	190	196	230	240	190	216	219	194	175	150	135	103	72	64	45	39	37	69	108	122	155	180	196	183	172	215	225	203	162	135	112	79	52	35	20	20	64	79	93	120	175	156	141	165
50	53	25	23	23	32	27	28	25	26	23	19	30	30	15	20	21	26	21	26	19	34	13	36	20	29	31	24	29	32	35	14	18	26	20	19	21	14	21	15	22	44	72	71	77	79	110	97	82	85	92	76	77	111	84	91	111	81	95	95	116	109	93	94	63	55	59	48	18	15	25	14	21	28	1	7	14	24	31	23	20	24	20	40	37	18	26	17	25	15	15	3	-4	7	8	3	23	27	31	52	76	88	86	66	77	79	86	105	103	122	134	152	165	142	152	187	206	209	216	182	168	163	169	184	151	196	252	233	232	237	260	270	295	300	273	263	310	312	283	277	265	256	273	335	360	336	303	263	284	285	299	242	221	209	243	257	262	246	213	199	231	244	232	185	134	87	93	98	90	74	68	62	52	66	74	80	84	97	83	86	52	35	60	49	41	45	32	27	41	50	50	57	67	40	27	28	53	53	43	37	64	68	83	93	112	93	136	150	163	124	141	140	159	142	154	152	162	223	189	187	224	249	232	199	165	165	119	137	131	108	100	110	131	151	165	178	175	145	147	100	96	84	65	55	30	50	72	95	138	158	174	183	182	237	223	205	181	187	221	146	162	157	142	119	122	131	112	105	109	127	110	97	96	79	63	79	108	79	86	101	102	127	127	149	143	117	125	106	99	93	67	55	67	48	53	61	81	90	108	107	132	126	144	165	183	215	234	232	237	231	260	215	190	182	162	139	109	78	70	48	45	62	94	127	175	177	175	189	215	213	209	219	196	161	127	81	54	48	29	33	56	68	71	108	129	144	133	142
62	60	35	25	29	23	22	35	23	23	22	17	20	22	13	19	3	10	14	12	23	23	25	32	23	27	21	11	21	23	24	15	11	13	26	22	34	32	10	14	16	49	69	77	82	79	77	85	77	88	74	58	71	93	92	90	116	120	71	81	92	95	91	81	86	50	49	28	25	14	17	12	11	23	16	14	12	20	25	26	14	24	25	32	23	33	31	14	19	31	21	18	14	8	19	16	10	16	21	36	50	73	70	58	60	82	72	77	99	120	138	150	148	136	143	136	165	184	153	144	118	129	151	144	145	195	241	242	204	206	223	255	245	275	245	213	258	250	235	266	284	272	279	297	333	344	318	288	254	272	289	253	244	214	212	255	256	268	226	200	204	244	243	202	150	132	121	87	107	73	73	77	91	103	88	107	105	123	99	95	72	60	65	57	51	45	29	41	33	46	44	50	55	53	27	55	61	61	49	50	39	60	74	71	94	103	105	155	138	126	134	146	158	161	155	163	197	206	237	201	242	275	273	227	205	177	151	141	157	120	126	128	151	168	187	200	176	160	168	132	115	92	73	57	36	33	49	82	105	114	152	177	191	219	193	173	178	188	175	177	164	155	151	137	142	138	126	114	129	98	113	113	84	88	82	87	85	72	94	130	106	101	113	152	132	107	115	120	122	88	83	63	63	49	60	66	73	81	80	110	118	146	135	148	177	197	227	251	243	275	248	262	275	229	200	191	140	89	69	56	54	51	70	106	143	176	178	214	225	208	229	259	215	187	139	112	67	48	38	37	43	62	74	104	154	150	126	157
53	37	43	36	35	25	19	27	27	12	20	6	13	19	8	13	2	15	-1	6	10	15	25	30	20	11	19	25	28	13	18	19	19	13	21	16	37	6	18	36	21	39	75	94	70	60	70	75	80	85	72	67	69	87	80	86	114	83	61	76	86	77	89	93	79	64	57	38	11	17	7	16	8	5	8	15	12	5	-2	14	13	22	26	35	27	27	23	20	19	26	21	18	21	15	13	15	8	10	28	30	53	63	67	49	56	45	50	60	69	93	107	138	135	131	121	121	144	154	120	114	99	114	119	144	122	156	190	191	164	179	196	228	236	259	206	173	202	206	222	256	287	262	251	291	347	342	294	272	232	267	260	244	195	197	200	253	264	278	230	226	232	234	251	274	167	122	105	111	114	118	84	94	118	134	117	120	128	134	149	114	87	90	101	79	78	51	40	35	48	44	49	48	62	82	61	45	67	69	62	40	55	55	74	57	84	111	96	127	143	131	141	161	152	160	180	175	184	225	237	234	260	274	281	279	257	238	200	176	160	169	138	153	141	150	201	199	209	206	192	163	119	100	99	85	49	41	46	47	93	104	104	129	164	153	158	146	151	170	165	149	172	158	161	146	165	129	135	120	117	126	131	105	103	78	77	76	97	78	86	107	119	106	106	147	161	136	121	131	136	128	97	101	100	77	62	46	69	71	88	91	91	122	111	148	157	178	234	273	247	301	299	330	305	273	231	252	176	125	73	61	43	58	57	93	133	185	184	196	214	227	235	249	228	224	187	118	57	43	45	34	24	46	64	81	130	152	127	118
43	48	34	51	36	16	25	30	24	7	28	14	13	-5	11	12	8	17	11	7	17	7	-2	15	23	16	10	22	12	13	14	7	12	18	13	27	33	15	30	35	41	45	73	94	68	49	73	51	73	73	63	48	67	58	84	87	105	82	72	71	84	80	81	87	66	74	62	36	21	19	8	13	3	13	11	6	5	20	16	9	28	23	31	27	32	15	32	23	42	24	35	27	32	19	7	13	15	19	23	19	39	43	54	39	30	34	35	42	81	79	97	106	97	112	129	125	110	107	100	105	60	87	85	100	95	121	165	169	149	161	186	177	203	242	189	144	161	197	209	247	240	247	247	267	290	318	308	274	222	238	254	195	186	174	194	205	258	291	251	250	242	268	271	258	223	122	99	109	145	137	111	114	148	134	153	143	131	180	182	173	129	97	117	100	79	65	63	57	49	46	40	52	75	90	74	45	69	76	68	49	43	41	32	50	67	79	99	124	110	129	138	131	141	165	165	186	184	211	237	269	291	297	301	304	319	261	232	202	170	162	158	139	157	191	247	259	239	235	205	172	156	121	110	101	68	35	43	49	64	82	117	118	95	132	133	127	119	122	119	170	143	147	148	147	134	153	130	125	126	107	106	112	90	90	94	76	90	75	80	103	142	108	102	120	154	150	118	135	147	124	108	84	107	91	62	73	69	70	75	88	87	97	126	119	141	179	211	286	266	308	330	342	346	306	271	286	232	147	111	62	72	60	48	62	93	179	164	197	225	256	258	243	230	213	220	157	88	62	62	56	15	44	55	79	109	141	140	119
43	60	49	43	38	21	30	29	16	22	14	17	8	9	3	14	4	18	10	5	11	4	16	29	17	-2	9	5	15	18	7	14	20	21	9	25	22	16	28	31	32	40	56	97	69	48	67	48	49	68	72	41	45	67	69	63	86	87	54	76	60	54	67	68	72	64	46	34	32	19	31	10	8	10	22	14	13	6	8	7	14	31	29	32	14	27	29	29	21	28	31	33	38	24	14	11	16	13	11	36	29	42	50	39	30	44	20	25	64	67	95	84	97	99	101	100	100	101	89	84	64	71	90	106	94	99	114	136	142	134	142	153	183	210	172	147	136	198	201	258	223	231	253	280	273	281	248	237	193	217	195	177	197	170	160	192	221	250	259	265	278	272	275	259	232	164	133	136	167	171	154	131	153	154	196	172	168	217	205	200	180	141	116	124	107	82	60	76	77	69	62	44	56	94	99	76	79	90	65	50	53	51	26	50	61	73	90	93	95	122	114	120	120	130	157	175	188	216	283	248	294	322	338	339	327	311	255	241	211	202	166	168	191	198	220	269	261	242	243	201	155	135	128	109	86	51	59	51	51	59	69	92	99	77	104	106	78	101	112	130	140	143	133	143	131	124	140	113	129	124	102	127	97	80	75	76	87	85	84	112	125	114	101	151	142	135	116	163	140	150	103	101	117	97	79	76	64	60	67	85	72	93	109	110	161	157	183	260	270	323	354	349	330	326	333	300	265	204	143	95	53	60	58	68	109	167	169	169	224	271	297	261	231	248	232	170	117	70	70	60	38	17	39	54	90	118	116	125
40	35	47	32	49	32	29	19	17	9	11	8	14	8	7	9	5	10	24	17	25	8	10	8	12	-3	1	3	19	-5	20	7	23	5	12	12	15	18	24	55	46	34	48	83	71	57	56	42	37	54	61	41	53	43	50	58	84	80	81	65	43	35	53	58	51	61	44	33	29	14	5	7	12	20	24	23	11	15	8	2	19	24	36	16	25	11	24	29	40	28	40	38	34	35	27	22	22	30	28	32	33	38	53	35	34	17	30	28	47	57	77	91	87	81	77	87	84	63	73	69	51	61	87	83	78	96	100	105	124	133	104	121	153	175	165	145	118	145	199	241	239	215	246	229	249	256	242	204	194	166	194	162	146	136	152	182	204	247	249	234	245	228	272	294	281	201	160	164	174	188	178	140	149	189	238	213	191	210	244	227	170	135	142	142	142	107	87	78	78	72	86	70	79	123	126	106	93	72	89	84	64	47	27	45	45	56	72	92	109	111	126	131	108	123	137	160	175	234	294	284	306	353	370	348	369	310	281	243	221	257	195	171	226	207	236	280	240	274	251	211	172	134	162	116	101	56	77	50	53	70	80	87	66	73	99	94	58	88	84	82	112	112	108	131	128	128	139	128	125	102	99	120	104	76	83	86	84	60	76	87	120	133	105	152	168	155	150	152	171	169	156	108	126	117	117	106	64	68	57	74	72	95	99	92	117	149	205	224	267	304	329	357	343	338	342	312	302	241	173	105	84	71	62	60	83	132	169	173	219	279	303	309	272	261	234	205	129	89	70	80	40	20	31	53	83	84	117	131
36	52	37	41	50	31	28	15	23	23	11	19	7	11	13	14	20	17	30	22	14	30	14	13	15	9	19	24	10	14	15	10	37	28	17	22	13	14	27	70	67	42	40	54	77	71	64	47	42	76	56	58	51	51	50	31	74	75	68	67	50	46	39	55	60	56	27	29	35	37	33	22	24	18	29	27	23	22	19	5	15	30	32	18	24	26	17	31	29	16	40	47	37	38	27	18	35	32	34	32	43	35	32	33	29	41	33	33	44	67	67	69	68	53	70	62	75	58	59	58	60	55	62	76	75	88	84	110	118	143	101	98	132	141	140	115	97	139	190	219	220	215	194	247	223	225	241	180	149	158	148	130	133	136	118	138	204	229	236	259	249	257	247	279	285	223	189	154	186	202	178	170	152	187	247	229	228	220	278	258	191	153	176	155	171	132	114	95	105	124	111	111	99	139	137	155	127	108	131	112	86	52	45	64	49	82	71	101	105	116	118	158	105	112	123	163	192	233	263	291	299	337	365	372	360	337	311	277	251	244	230	208	227	233	219	261	265	244	231	232	187	136	151	125	102	81	70	78	69	48	74	78	92	72	77	81	65	81	85	87	92	96	94	107	140	108	126	119	149	122	108	127	128	84	83	73	93	71	76	83	126	136	137	151	179	189	166	172	171	192	168	144	150	137	128	107	98	79	59	70	76	93	106	89	116	135	170	210	246	317	327	356	370	354	356	337	336	258	185	128	108	98	64	61	85	135	160	165	235	252	321	321	308	267	259	236	171	108	73	80	64	24	35	41	62	90	105	114
46	53	38	40	67	44	35	26	28	8	16	9	13	14	7	21	32	20	27	27	38	43	25	24	11	21	28	20	17	32	21	25	50	42	41	27	17	16	36	62	74	48	54	61	65	79	68	49	41	50	55	63	62	27	25	38	51	76	72	60	57	54	46	44	32	38	42	49	44	42	41	35	12	34	32	26	14	22	34	16	11	20	15	21	15	16	30	23	30	31	40	49	50	45	38	52	56	48	50	41	57	53	44	39	29	50	31	34	47	61	50	72	43	66	60	80	66	62	51	61	62	76	99	88	69	78	82	83	121	118	109	82	98	124	102	105	103	117	169	220	204	174	191	211	178	227	226	180	124	129	119	95	122	113	120	129	171	215	231	250	249	258	264	288	345	235	185	160	152	159	183	162	167	173	273	296	208	248	284	275	232	197	201	218	210	158	150	125	151	162	154	168	164	149	182	184	154	137	166	163	135	86	66	79	72	57	70	83	82	98	115	133	123	113	113	161	181	218	271	277	302	326	372	364	372	372	335	279	265	241	226	231	253	244	240	267	266	248	260	235	186	155	140	126	86	83	83	64	64	68	70	79	76	75	76	86	71	64	60	66	83	82	93	97	120	135	135	143	170	147	128	124	129	103	88	68	86	68	87	83	119	152	132	140	191	215	192	192	202	208	195	157	180	187	144	150	128	97	83	71	82	80	72	79	110	126	159	171	227	301	306	345	374	373	346	365	341	277	224	169	120	115	83	72	91	126	160	156	209	285	347	351	318	312	323	271	180	141	90	95	60	31	19	41	42	70	92	117
52	38	43	40	44	57	41	42	51	33	24	24	22	23	49	41	46	61	55	44	48	60	47	22	12	19	43	31	38	32	22	24	37	48	57	44	18	7	22	47	53	70	47	24	65	69	60	50	46	34	49	53	62	47	21	35	45	44	72	68	52	54	38	45	29	28	56	36	60	58	55	36	38	39	37	36	35	30	18	20	11	12	9	25	16	11	15	36	17	27	39	38	69	47	44	38	61	52	63	47	61	58	58	57	59	50	45	41	79	71	57	76	61	46	48	87	78	65	45	66	80	90	103	100	75	74	79	98	107	125	84	86	85	112	99	118	102	113	150	192	207	144	160	179	168	169	160	135	93	93	85	91	99	91	96	128	186	206	231	224	244	246	245	292	301	264	184	159	167	169	199	181	146	194	248	275	268	251	287	314	261	265	222	236	261	228	200	161	160	226	217	208	204	227	233	256	200	179	187	208	175	110	65	66	80	92	83	76	88	91	98	125	121	108	119	123	166	197	246	265	292	299	330	351	388	376	342	280	276	229	238	258	253	280	273	280	267	275	242	217	214	150	134	121	103	81	79	83	68	66	81	84	97	81	70	68	65	62	54	54	67	93	96	86	125	143	132	156	184	150	149	141	155	131	107	85	90	80	74	79	119	171	133	135	219	236	224	200	199	199	216	185	204	198	176	174	164	129	110	102	77	80	89	75	73	107	142	174	200	265	313	328	376	382	385	369	346	300	224	174	142	108	75	83	86	129	137	169	225	297	351	339	334	343	318	288	207	172	117	100	74	52	32	38	30	59	72	99
51	51	63	46	70	51	62	49	59	28	22	9	23	38	55	76	76	73	65	68	78	85	71	46	29	31	42	53	62	42	55	28	26	59	64	59	49	29	12	51	68	66	68	39	57	54	69	60	54	50	25	34	37	38	22	21	36	63	56	64	71	45	37	49	48	40	48	55	57	58	64	45	51	42	30	37	33	37	30	20	14	3	-1	15	16	14	19	24	26	39	37	39	53	53	53	43	76	78	78	87	77	54	65	65	81	77	61	57	79	85	77	72	72	63	61	87	95	71	65	89	87	115	118	132	102	80	87	112	142	130	117	89	106	114	114	117	127	109	141	178	194	165	131	132	134	121	139	107	89	81	76	78	70	79	101	116	144	192	207	240	242	223	213	265	260	212	184	148	168	163	172	188	149	179	252	306	265	261	326	342	325	303	255	301	314	292	244	192	206	245	288	260	284	263	271	316	307	222	204	221	219	164	103	89	108	106	77	91	112	118	117	121	129	123	123	102	126	166	224	251	258	316	314	327	336	342	334	301	286	268	245	236	235	273	293	281	271	299	255	253	202	140	124	147	110	98	91	95	86	89	72	77	94	103	84	87	52	74	73	61	70	61	83	82	120	132	162	159	181	194	145	155	150	149	118	86	86	90	75	62	104	136	145	141	190	230	224	217	190	220	236	214	223	246	201	224	186	155	165	141	117	105	86	75	76	104	116	155	188	248	289	315	373	384	408	391	372	319	259	213	153	105	79	85	76	113	159	149	183	271	346	341	368	364	334	315	282	211	159	108	93	74	53	72	34	66	78	98
50	76	58	58	64	67	74	74	70	47	27	57	62	74	100	102	99	100	105	64	74	102	81	62	52	39	57	59	79	61	55	45	47	53	64	91	73	27	46	46	55	74	90	51	44	41	58	52	60	52	36	22	30	40	25	28	43	26	46	49	65	46	37	28	47	52	55	53	57	51	61	59	45	41	31	34	54	37	35	33	22	14	10	-4	11	19	20	26	36	32	45	36	65	43	40	55	73	90	74	105	90	81	76	89	79	92	92	79	92	101	99	88	89	86	92	108	118	109	103	104	126	140	143	159	117	112	123	124	149	149	135	96	107	132	144	110	105	106	127	173	197	168	124	134	110	95	113	88	59	67	64	66	66	82	94	113	134	174	205	198	205	212	180	197	230	193	146	144	113	116	177	181	163	182	248	255	266	289	310	358	352	345	294	318	334	306	276	204	237	292	351	356	303	337	306	354	339	266	226	278	266	208	127	100	137	130	107	90	117	132	117	125	128	146	104	86	116	139	188	225	259	262	282	305	319	327	329	280	282	233	264	217	235	244	243	248	272	273	265	258	204	173	128	141	122	100	96	89	96	90	86	87	96	125	96	89	64	78	65	60	46	53	75	83	95	117	147	177	177	180	167	157	208	150	135	100	89	90	81	80	94	133	145	143	166	244	259	233	213	240	246	241	238	257	255	237	216	215	199	177	145	129	140	107	79	93	125	162	200	236	277	338	386	383	447	421	373	317	265	214	168	139	82	78	92	114	129	155	177	260	323	325	366	383	349	338	293	256	178	144	115	77	47	63	63	48	66	96
93	94	77	71	78	95	96	114	92	62	59	61	76	88	121	117	138	130	100	85	70	99	87	100	95	67	52	69	88	94	83	74	65	67	75	79	86	61	49	34	69	67	76	62	52	46	45	48	78	69	44	26	24	29	28	23	30	25	25	55	65	48	37	53	35	64	58	71	47	59	63	40	32	53	37	49	50	51	41	42	46	24	18	11	18	18	23	13	36	50	37	41	35	69	52	69	76	87	94	117	114	117	111	87	118	149	135	127	118	126	129	125	132	141	139	136	157	142	109	149	166	169	195	190	164	134	151	150	180	194	195	136	130	152	144	139	123	114	132	188	190	146	126	104	84	91	103	73	49	56	58	52	56	59	80	91	127	153	187	205	204	181	150	164	192	154	131	139	110	113	156	178	175	183	231	248	270	301	344	367	353	359	335	288	339	321	281	274	254	329	383	367	349	353	352	373	382	306	249	276	283	262	183	134	137	150	137	87	114	119	113	100	113	116	108	79	78	104	143	182	220	232	256	263	312	298	288	273	247	201	205	207	214	216	218	237	252	267	269	234	237	224	142	165	117	83	107	102	117	111	103	108	119	147	101	92	67	77	75	67	53	45	55	86	77	110	151	165	177	204	197	211	233	190	161	123	106	91	84	76	84	128	153	155	159	210	254	260	219	249	255	257	252	257	245	265	266	273	253	200	159	152	152	133	94	98	93	124	145	213	292	332	353	403	441	426	400	370	310	232	211	127	96	76	97	113	132	149	163	237	303	334	383	349	362	373	301	263	199	164	119	75	87	67	66	46	66	101
83	112	91	95	109	103	116	120	112	81	98	84	88	122	150	160	155	156	123	98	86	114	129	105	100	83	59	81	99	104	107	95	96	79	92	104	111	86	62	45	67	75	86	81	68	46	54	69	78	83	53	47	39	26	29	36	37	30	30	44	67	58	61	56	62	58	75	80	74	55	54	46	56	61	57	72	59	62	51	49	39	46	26	28	24	16	21	24	52	49	44	35	68	70	77	76	104	105	112	157	151	151	136	112	125	189	170	162	159	174	168	173	186	180	182	166	192	166	155	167	185	216	215	245	204	166	164	184	216	214	239	173	155	160	192	172	176	155	176	176	222	190	140	102	73	82	84	87	58	62	59	66	47	86	73	91	120	152	161	160	172	157	127	131	142	120	109	114	95	107	124	156	162	186	247	268	261	315	339	368	372	415	349	339	333	315	310	288	275	338	403	380	369	382	365	414	447	417	302	305	329	317	252	187	145	160	171	121	105	145	118	116	110	107	113	86	59	78	122	169	167	198	220	207	230	277	240	231	231	194	178	171	187	227	207	212	221	254	267	268	281	222	168	133	138	103	88	84	95	105	101	129	135	117	136	135	96	95	82	62	64	51	45	93	108	121	151	158	203	222	203	210	232	213	182	138	115	93	86	62	73	90	158	136	166	225	253	249	230	225	255	278	244	259	284	255	267	266	274	237	196	178	167	158	99	78	94	100	142	204	283	291	329	406	455	448	405	400	331	273	229	151	124	77	91	92	147	146	157	194	274	326	368	358	376	352	346	256	234	178	132	93	90	70	62	63	65	111
114	102	116	119	117	119	130	146	143	130	109	100	100	152	194	208	187	158	159	104	109	136	122	133	132	106	84	83	113	141	153	139	128	99	118	127	124	134	119	76	56	77	93	91	85	83	61	74	105	96	77	54	50	32	32	45	27	33	52	64	88	89	68	68	67	74	57	81	70	52	57	70	72	84	88	81	63	67	50	49	50	45	40	28	19	19	14	29	40	40	45	36	60	62	69	92	114	140	155	170	176	175	207	168	166	222	232	243	236	217	190	219	263	237	208	219	217	220	245	223	244	258	288	293	263	198	197	232	225	260	279	214	174	192	230	238	205	205	177	203	234	218	144	105	76	74	85	89	64	63	71	79	75	68	70	91	107	157	175	137	143	122	114	95	115	88	82	92	90	81	112	134	128	157	252	273	288	323	348	383	423	392	385	329	322	269	278	274	274	303	399	424	427	391	436	472	523	433	363	324	355	362	262	210	140	188	203	143	123	145	133	131	93	91	120	90	62	53	83	109	132	163	173	174	186	198	180	212	220	190	145	140	175	196	207	202	211	258	284	277	268	242	191	190	152	94	109	91	91	90	115	113	137	150	154	148	105	95	89	73	47	63	59	66	78	114	147	179	202	205	221	240	242	270	202	166	114	115	105	83	69	90	128	148	149	204	250	269	226	198	275	285	240	252	299	290	285	280	299	293	229	197	218	159	108	85	106	107	119	173	243	281	328	405	472	446	430	415	329	340	259	190	127	111	90	102	154	145	162	242	285	336	360	410	349	337	316	304	231	172	140	115	94	87	72	53	64	112
141	149	130	140	154	155	163	163	191	180	141	136	120	148	200	220	187	202	189	150	153	135	154	150	162	144	118	125	142	179	186	185	150	128	101	137	143	151	144	104	60	81	110	108	123	111	92	106	101	114	121	93	68	59	80	53	59	79	89	92	103	119	99	95	113	100	93	103	97	67	77	91	100	100	110	116	101	87	93	82	64	70	72	41	24	21	21	22	21	40	56	55	59	72	78	130	134	177	176	209	220	218	251	206	234	274	323	323	309	279	270	294	270	264	241	219	267	261	312	300	333	358	348	359	329	269	262	281	279	284	329	250	238	253	316	278	306	267	246	235	292	274	159	115	84	89	112	99	86	71	97	78	78	88	92	74	109	146	140	128	133	103	82	89	94	70	68	78	51	69	90	99	137	171	246	269	281	279	327	368	395	410	346	304	298	294	269	260	245	323	381	390	417	407	425	523	551	517	439	367	376	349	320	244	205	197	210	169	142	160	186	154	97	95	120	95	61	39	54	74	87	110	141	142	150	171	170	142	189	160	138	127	168	181	188	219	225	238	279	285	283	280	234	214	161	121	125	124	101	104	112	118	128	138	160	162	117	117	116	82	64	52	72	88	68	98	166	179	206	186	252	263	243	242	234	193	164	105	92	97	86	81	105	132	133	167	225	260	229	229	258	270	241	269	301	312	240	292	360	313	263	215	213	184	136	103	103	89	112	163	261	304	316	417	491	485	447	479	429	355	259	229	158	108	119	113	119	133	180	223	252	290	393	394	358	316	320	300	230	158	165	117	106	93	77	69	69	113
180	174	163	160	182	209	187	209	213	206	207	165	160	187	239	244	254	241	219	185	167	185	160	184	174	190	138	117	138	200	224	229	198	161	142	122	133	167	183	118	75	95	115	138	157	150	113	106	116	143	141	137	95	94	91	92	82	108	113	122	122	145	150	143	135	122	118	134	105	98	91	90	97	116	138	125	128	135	105	106	101	104	102	71	52	55	40	27	31	42	48	49	77	92	115	134	177	197	225	230	258	243	270	286	289	310	378	370	405	367	338	333	342	295	319	276	333	361	352	411	386	421	407	421	382	336	313	326	305	313	366	358	301	315	363	337	376	341	279	300	351	305	236	162	107	119	131	145	116	86	111	118	110	123	118	104	124	146	164	138	114	103	103	86	80	63	77	67	58	69	60	102	128	178	221	269	241	246	290	317	345	330	316	306	267	224	250	242	237	290	344	403	412	410	446	532	581	542	443	430	423	392	319	274	218	188	215	180	159	186	200	167	116	118	121	105	74	57	51	61	80	86	96	105	109	135	130	137	162	155	107	111	130	178	221	212	243	275	301	318	290	300	284	250	206	153	151	117	128	107	104	111	120	137	158	175	145	147	141	99	73	69	65	81	66	106	147	184	218	232	250	269	250	243	226	238	190	133	124	107	74	73	93	123	125	129	180	247	224	214	254	255	245	258	298	317	272	295	345	360	281	240	267	216	162	102	99	91	96	132	249	291	318	402	472	467	460	485	433	399	321	253	148	113	118	102	118	123	157	215	201	270	350	426	337	336	334	291	225	177	173	114	109	133	87	61	93	126
207	219	219	209	244	243	267	237	265	258	240	238	210	201	247	290	273	288	254	207	190	166	185	199	218	190	166	156	168	198	260	252	238	211	139	144	152	191	215	150	128	108	148	171	201	196	188	151	151	133	153	141	121	113	118	128	137	135	151	136	169	177	171	181	163	135	127	135	138	111	99	113	124	159	138	177	172	149	142	144	129	117	127	106	79	67	45	54	53	76	57	88	96	134	140	170	230	249	280	290	283	297	330	380	369	406	415	467	443	419	396	361	417	388	357	347	399	406	455	444	436	425	441	499	433	394	348	381	355	368	422	425	392	393	399	419	416	426	372	341	403	397	300	231	143	161	205	205	169	138	153	169	156	156	156	139	147	174	175	143	124	118	95	82	88	82	67	52	62	69	76	104	126	150	210	240	231	242	227	287	318	300	257	249	216	204	194	197	202	298	351	363	427	417	446	509	600	569	484	451	400	388	371	324	259	205	240	213	166	182	209	230	146	118	123	126	93	85	38	60	36	56	66	80	84	117	102	99	163	175	121	106	132	172	201	215	232	288	302	322	332	351	276	267	248	184	163	155	142	122	123	114	112	131	154	160	157	157	161	111	92	80	72	79	77	89	138	189	229	248	254	269	275	263	282	276	229	164	139	123	100	91	81	110	95	109	161	201	215	201	222	252	251	246	288	289	281	329	357	360	325	299	270	220	196	130	91	84	81	115	229	275	305	372	461	484	470	499	432	438	340	264	168	122	116	95	115	113	149	166	200	241	322	366	337	362	318	320	257	210	171	129	104	122	110	79	100	143
330	325	286	293	338	316	311	280	302	286	297	285	256	291	296	279	297	319	301	261	233	198	189	206	236	237	224	199	181	234	259	279	259	217	197	170	169	212	236	205	152	145	151	210	224	225	221	187	183	161	155	187	137	177	167	180	170	175	192	180	213	209	220	217	166	137	123	138	116	126	121	126	159	169	183	206	204	166	153	181	168	165	179	136	120	98	72	56	78	98	100	105	116	121	176	199	240	260	309	347	366	387	400	423	424	463	536	512	507	500	464	418	454	482	407	409	449	508	501	513	499	486	493	506	505	448	386	394	407	456	497	477	426	454	497	494	566	519	429	448	456	495	417	307	224	206	268	300	233	178	208	210	220	248	207	164	149	190	217	151	148	127	134	96	111	86	75	83	83	79	100	97	148	177	194	227	199	208	239	255	271	250	252	203	198	184	193	193	186	251	354	403	430	430	440	516	580	599	517	457	443	401	379	307	247	220	236	226	199	197	220	216	194	158	147	115	116	109	68	58	49	44	54	68	90	101	104	83	102	122	118	97	119	133	194	217	235	260	283	372	387	355	331	314	303	231	185	196	165	152	155	146	148	149	159	163	187	183	170	119	87	113	98	78	87	87	121	185	236	252	246	300	298	298	295	285	284	203	167	146	139	100	93	95	90	106	125	188	174	172	186	220	251	216	280	311	317	324	351	405	347	322	272	243	202	162	92	97	76	83	169	269	281	348	440	506	462	417	445	443	367	269	171	129	123	93	105	112	124	182	228	241	286	363	374	330	316	327	276	212	175	145	125	125	95	73	111	140
400	409	345	346	441	437	357	332	297	315	351	362	349	347	306	288	327	312	298	271	282	246	224	257	251	276	273	234	211	274	291	278	310	268	257	200	175	204	270	256	205	164	208	206	261	271	242	226	212	198	186	204	211	197	199	199	206	241	227	235	232	241	221	217	185	162	155	130	140	153	134	124	179	172	200	226	231	220	201	173	217	227	204	186	160	128	101	95	103	166	133	132	144	165	183	219	282	293	324	367	412	449	459	506	491	542	573	600	589	563	505	489	518	535	465	458	514	548	619	602	560	531	563	587	543	491	438	455	502	502	533	543	517	559	548	606	693	652	566	508	573	580	511	436	298	270	307	390	311	243	231	295	281	291	289	217	194	245	259	239	206	177	150	127	127	119	97	111	101	120	112	153	181	187	237	256	239	198	217	244	253	236	194	170	159	165	162	166	162	223	327	391	378	397	411	508	596	581	497	451	403	416	397	300	257	221	218	258	223	189	218	244	210	182	177	134	144	126	84	54	57	49	42	65	69	92	87	77	95	121	98	81	86	114	163	188	222	251	276	354	391	357	337	354	352	265	228	228	220	209	204	192	188	182	188	184	201	195	178	159	110	128	92	86	66	86	108	170	228	242	257	309	293	317	291	295	369	260	189	186	181	133	107	103	107	87	89	154	174	129	146	200	242	216	256	312	294	317	363	454	417	344	307	264	240	169	114	84	67	64	120	228	264	302	400	477	441	428	428	467	339	270	169	158	118	90	108	101	112	172	197	222	250	329	339	309	285	328	278	222	180	167	132	116	101	108	98	134
479	457	440	441	495	467	440	399	349	331	386	413	367	370	334	328	314	341	333	320	318	308	245	278	307	297	325	317	279	262	317	359	356	326	311	245	186	231	292	277	250	227	200	239	291	313	279	268	284	246	254	272	270	235	233	254	253	305	314	320	270	284	265	246	212	163	162	115	135	159	138	147	175	198	193	237	283	245	217	227	237	245	277	245	175	166	133	118	126	148	151	167	171	175	223	258	285	296	344	427	440	534	563	552	569	572	663	639	653	632	613	544	620	649	595	554	582	618	636	638	643	568	593	607	601	571	484	474	499	525	592	617	650	673	667	688	754	802	700	653	678	664	652	562	391	353	370	467	396	301	281	310	328	348	331	292	252	319	336	297	274	228	185	161	186	158	141	156	164	159	161	193	202	229	258	270	252	206	215	232	234	166	162	142	118	121	129	129	144	206	300	362	395	406	431	505	584	573	483	419	378	401	334	314	283	205	250	274	232	200	196	220	243	231	244	184	133	151	117	81	56	63	51	41	58	82	86	73	81	97	86	74	84	95	117	151	193	210	229	359	368	341	328	350	340	301	251	248	243	240	237	226	210	201	227	201	219	226	212	174	137	119	95	84	81	95	106	158	214	257	273	265	349	315	306	318	352	305	213	234	235	176	130	129	121	91	79	132	160	116	126	168	203	207	238	278	295	309	373	460	427	381	354	282	227	207	117	70	69	71	92	227	235	271	346	429	482	415	414	411	347	293	194	150	132	113	97	94	120	140	176	205	242	310	323	314	313	335	269	207	216	179	121	121	113	109	99	121
536	520	503	528	568	574	543	490	400	352	373	414	421	409	384	373	321	348	370	356	363	357	322	344	349	353	338	336	328	307	339	386	422	398	394	299	235	261	304	294	289	319	295	295	314	380	343	335	330	338	311	328	317	289	261	299	315	358	349	374	346	291	296	260	250	214	154	163	164	172	176	144	179	206	216	243	287	276	229	261	257	258	248	232	213	189	173	159	154	199	196	204	201	224	266	296	309	365	383	455	506	541	617	631	636	633	682	760	736	694	666	647	677	744	708	655	659	703	716	742	714	646	663	640	637	632	570	503	556	585	621	703	700	749	798	811	883	924	827	742	805	734	738	646	551	400	450	523	503	377	323	349	376	398	449	386	311	407	444	343	332	272	233	225	248	212	169	199	252	241	231	258	265	292	305	330	295	232	228	206	192	159	129	108	103	98	93	98	120	154	257	312	394	397	409	433	483	522	447	416	356	362	307	326	287	197	201	273	240	213	202	225	245	259	255	223	185	212	155	93	67	82	61	42	60	82	71	83	73	87	91	78	83	80	105	132	176	198	230	293	360	331	313	340	357	357	324	294	270	270	292	243	231	270	251	231	221	240	235	230	164	121	113	82	116	113	116	168	216	239	268	278	314	265	284	311	374	295	240	233	277	205	153	155	141	104	91	111	119	121	121	141	175	164	189	233	271	302	378	436	430	439	407	326	264	258	162	89	54	71	85	156	208	219	293	382	425	442	420	405	388	316	186	140	135	107	79	92	114	123	149	189	214	243	253	301	322	296	240	212	226	183	131	122	98	108	92	114
601	583	548	570	656	636	590	552	459	410	402	440	426	448	479	449	405	452	427	415	443	422	387	398	393	413	388	388	356	360	360	429	449	461	437	367	271	289	338	305	294	363	320	349	376	383	399	406	403	327	338	373	388	330	303	320	367	412	433	396	345	313	324	267	255	205	192	178	199	193	195	188	209	222	227	264	312	299	278	280	253	277	261	234	233	208	194	183	195	198	194	204	211	262	274	313	338	392	418	439	537	597	669	679	688	713	716	758	814	785	735	723	768	807	798	762	742	733	771	823	769	700	690	676	715	672	673	591	584	619	684	744	801	847	899	935	980	1049	957	875	878	835	804	706	649	501	465	563	591	452	385	408	426	489	590	466	387	476	486	434	341	313	278	255	303	280	214	226	304	316	292	339	367	373	394	406	310	262	216	204	188	161	97	76	84	96	98	92	120	169	250	319	369	366	342	352	431	478	425	384	345	355	300	303	261	222	224	245	254	234	250	256	271	299	312	233	202	224	197	122	95	83	78	69	57	73	84	81	78	83	72	78	91	89	89	105	154	168	193	252	334	304	319	312	366	362	333	280	311	317	289	262	265	283	286	241	249	261	236	254	187	142	133	89	94	120	96	138	178	269	244	281	298	314	298	347	351	330	295	291	287	263	202	204	152	143	119	137	136	105	93	119	137	140	174	211	258	282	327	398	449	467	459	326	261	274	215	105	63	74	60	124	150	203	256	318	384	388	419	423	376	314	230	164	140	102	82	97	123	112	137	159	186	210	249	266	294	274	230	206	209	196	142	130	122	129	98	103
698	656	617	635	686	712	693	586	528	416	407	462	475	545	574	550	506	481	498	485	528	528	476	439	460	441	414	451	465	403	447	468	475	492	496	450	330	349	342	384	410	411	390	377	394	421	428	401	466	365	369	417	427	401	352	367	407	456	461	437	431	372	359	312	281	268	221	205	207	242	237	228	210	240	269	268	335	321	320	296	283	260	274	254	251	255	244	238	224	237	225	205	203	294	342	357	409	396	427	510	552	680	716	805	799	768	800	815	818	874	803	776	788	842	860	816	778	799	865	908	913	850	755	785	762	747	678	628	634	714	770	864	892	960	1097	1081	1149	1101	1058	977	981	934	859	817	763	615	562	621	611	557	531	467	498	582	646	611	470	518	578	473	421	396	302	330	355	335	296	347	376	415	416	433	471	443	469	488	395	300	259	215	195	158	93	62	77	98	110	94	124	174	232	285	330	315	322	338	404	426	345	311	320	297	259	290	249	217	196	234	255	223	255	266	268	292	305	252	210	244	209	174	115	93	95	95	75	87	100	93	103	86	84	63	90	68	87	81	126	145	169	222	324	336	328	336	323	398	376	348	310	338	359	302	276	296	321	273	250	267	262	262	211	186	167	130	118	112	111	130	165	238	261	268	316	321	320	318	362	363	349	310	308	309	264	256	225	155	148	150	124	105	88	106	108	119	141	198	234	254	283	353	439	457	463	326	271	250	211	112	72	54	64	80	133	193	208	226	319	370	371	389	363	359	255	172	145	129	86	61	106	94	116	147	167	177	222	216	244	262	227	185	223	183	121	124	123	121	106	108
752	769	658	627	715	794	727	657	613	493	478	504	523	616	681	643	578	559	582	582	633	651	502	459	482	499	507	547	495	484	515	529	497	520	534	496	407	363	376	414	438	487	478	478	426	446	448	454	468	427	410	434	486	421	390	408	436	481	483	472	452	392	353	328	295	296	259	251	218	249	283	251	215	246	252	290	327	349	362	341	308	290	282	291	273	291	325	285	260	249	228	236	241	302	345	371	403	462	460	548	611	710	772	859	897	875	824	846	858	860	838	768	822	862	939	909	873	865	931	1022	1035	947	822	822	790	791	769	718	692	720	860	910	939	1043	1158	1185	1245	1234	1205	1115	1111	1014	944	956	903	730	654	692	670	607	620	637	612	671	762	675	558	555	615	595	552	444	365	379	457	444	391	393	467	473	516	550	576	539	536	541	490	346	285	252	218	159	102	76	104	128	120	129	149	208	247	266	294	272	299	271	319	361	299	272	266	266	213	250	227	234	224	212	226	236	270	272	243	285	309	322	238	235	242	195	147	116	106	103	79	92	87	88	97	104	80	77	68	78	83	90	83	93	156	192	274	306	311	321	332	380	366	330	344	352	347	344	325	284	314	317	290	267	291	291	247	188	180	160	135	147	137	158	180	270	259	273	328	324	321	345	393	408	373	332	336	344	326	308	272	212	186	175	153	104	93	106	107	121	131	150	200	253	291	327	366	432	424	335	263	239	209	115	75	67	43	59	85	149	191	212	268	343	355	333	363	351	266	192	167	135	80	66	84	76	73	103	154	181	165	207	240	242	195	172	205	186	137	123	131	125	128	107
820	819	738	682	767	803	805	740	667	639	562	552	599	654	751	728	615	623	642	645	678	675	551	491	536	595	621	644	566	572	596	613	570	558	546	514	447	428	399	465	506	539	509	482	470	448	476	504	522	455	446	499	529	498	483	454	477	531	559	570	508	437	349	333	323	302	321	277	237	254	284	284	267	274	254	274	329	372	400	398	350	343	301	308	300	340	360	339	300	305	280	260	286	322	379	390	451	497	509	587	656	748	853	906	951	969	934	845	832	905	861	821	837	890	969	931	991	974	1009	1136	1140	1049	969	856	894	876	911	794	707	819	936	1017	993	1098	1213	1245	1319	1377	1309	1198	1177	1106	972	967	1007	879	753	789	726	744	754	758	687	702	865	814	661	676	717	706	637	539	468	448	513	563	469	464	560	589	613	705	689	631	639	651	568	416	324	257	237	200	150	126	136	172	196	163	185	223	274	290	272	257	249	248	278	293	264	236	238	221	210	201	210	201	178	184	215	226	274	257	260	291	356	331	284	257	246	242	180	124	122	95	108	102	125	123	118	120	117	83	72	61	62	53	83	83	134	171	216	261	267	319	311	333	379	350	306	326	346	347	302	318	352	367	297	301	335	311	269	234	227	206	170	162	144	154	171	208	251	261	278	318	327	346	394	424	385	392	423	415	384	356	329	268	238	204	210	128	118	102	88	82	92	137	176	223	279	287	348	386	423	349	260	236	251	165	99	79	48	56	65	110	165	173	237	295	336	282	330	336	289	184	189	157	96	51	73	68	63	72	121	157	129	165	239	222	183	172	185	199	116	101	128	122	118	105
903	858	822	739	800	840	845	842	708	652	617	607	600	741	814	750	719	721	725	718	721	656	646	610	606	631	662	658	630	667	665	676	643	627	637	541	491	445	478	496	517	561	586	509	479	494	506	554	525	497	492	561	585	552	542	521	525	537	557	574	556	473	372	360	352	346	339	297	261	274	268	292	326	274	260	291	320	384	433	420	399	365	366	364	346	364	383	343	327	344	323	302	316	324	348	430	481	525	578	605	641	757	877	974	998	1037	959	916	855	863	871	869	853	968	989	1020	1083	1093	1077	1115	1236	1172	1075	972	918	959	937	844	842	924	1078	1081	1075	1139	1243	1287	1409	1544	1361	1223	1183	1126	1044	1075	1072	993	866	858	830	807	851	858	767	807	974	962	858	783	799	745	721	645	569	578	609	633	593	589	657	677	735	833	856	757	727	731	638	508	383	341	292	241	195	192	218	237	286	237	234	264	315	327	276	227	213	187	209	258	218	171	164	167	154	144	151	153	156	176	195	212	252	258	284	311	312	368	325	264	228	208	178	156	117	139	119	128	126	125	135	126	92	76	82	67	44	59	62	71	118	137	209	238	244	287	298	291	343	344	313	322	348	362	358	344	381	409	356	349	342	315	286	280	255	215	163	168	149	152	191	206	242	249	245	293	305	347	395	418	396	440	511	433	392	427	409	319	281	268	230	159	113	119	82	76	86	104	147	208	225	277	281	391	413	383	295	258	262	198	117	89	54	47	47	69	129	148	172	223	268	250	261	304	288	191	162	154	118	59	78	69	50	46	107	133	108	148	220	224	177	153	168	184	143	110	104	98	111	84
963	956	842	803	827	798	811	858	839	732	716	699	692	759	851	851	850	828	840	764	781	808	717	684	712	681	732	702	735	719	799	775	714	653	687	625	544	513	521	518	577	603	599	554	604	516	519	574	621	557	547	559	624	618	566	566	590	606	612	618	618	536	421	345	357	378	370	340	307	277	283	337	329	329	298	305	345	389	425	458	422	409	398	402	380	407	429	406	377	379	379	338	327	324	383	436	526	581	674	639	650	800	958	999	1098	1040	1033	931	846	846	870	888	934	953	1009	1082	1173	1146	1117	1207	1299	1287	1154	1085	968	1007	1036	1004	940	983	1147	1178	1167	1177	1285	1265	1517	1633	1398	1239	1277	1185	1102	1096	1162	1035	966	969	905	864	959	1007	937	986	1089	1069	973	868	904	900	878	779	707	664	658	747	712	698	745	807	860	962	953	865	813	837	751	627	478	385	337	305	252	234	266	335	379	318	295	347	337	336	285	231	179	169	166	168	169	115	110	123	119	116	105	133	142	146	163	184	231	275	275	272	284	349	304	267	206	241	218	163	152	136	129	130	125	130	147	138	101	87	82	76	41	29	40	48	77	111	163	170	194	240	249	241	270	320	339	296	323	355	395	362	376	431	362	354	374	352	329	302	292	269	207	201	184	154	168	193	209	250	239	298	292	305	397	421	413	444	505	515	468	512	463	361	322	343	304	210	156	130	105	81	81	108	151	148	190	263	287	373	411	418	328	304	273	226	160	130	85	40	51	56	81	94	96	168	215	218	218	233	255	225	156	154	139	93	65	72	69	47	55	112	113	150	186	219	177	146	173	171	145	104	94	77	94	91
987	998	897	833	852	844	825	847	885	837	801	759	725	781	841	884	940	911	880	832	809	820	799	777	760	779	796	825	832	849	878	839	757	744	791	678	623	561	624	603	633	635	636	643	626	599	580	618	692	600	592	596	647	651	615	627	586	623	625	637	645	572	446	413	382	382	390	359	324	311	312	328	349	358	328	336	363	391	436	472	452	440	457	419	394	423	476	477	429	381	410	394	347	339	415	444	567	626	650	674	700	805	970	1052	1029	1142	1016	924	869	912	923	920	960	1015	985	1087	1221	1214	1228	1282	1358	1322	1265	1218	1089	1022	1109	1144	1060	1058	1187	1191	1199	1282	1293	1345	1519	1615	1457	1345	1365	1283	1105	1202	1246	1123	1068	1044	931	880	993	1123	1080	1027	1160	1157	1152	1049	1023	971	1015	873	832	763	794	828	809	868	895	943	986	1107	1159	1048	945	884	812	697	522	432	363	348	314	297	371	419	436	404	388	416	411	375	304	218	176	152	143	139	118	81	74	80	68	63	70	99	115	129	135	154	203	275	260	274	306	310	317	250	209	233	205	182	176	139	131	134	123	138	155	147	124	106	81	72	61	41	50	32	64	81	97	133	176	212	215	201	260	302	301	273	271	360	368	357	379	409	374	380	363	367	340	340	320	283	252	238	219	174	152	204	196	207	226	278	271	290	376	427	407	412	515	547	519	549	533	438	431	388	355	265	191	181	136	91	86	91	144	145	172	249	320	360	382	442	391	303	290	269	212	167	102	52	46	44	74	70	84	122	176	177	166	207	247	217	169	146	149	108	62	67	52	36	49	72	117	87	158	190	169	130	177	190	172	112	97	82	81	70
1015	990	901	806	823	834	822	890	890	855	898	831	736	795	891	1039	1078	1045	970	835	837	871	854	840	869	816	838	896	954	940	953	903	868	847	883	813	694	626	663	664	712	694	685	675	661	666	658	632	756	701	621	687	674	700	698	659	594	648	674	661	690	657	565	481	430	426	394	383	390	363	313	330	346	345	336	395	335	399	483	439	470	467	471	439	429	455	494	529	489	436	412	445	446	426	432	464	566	669	691	709	757	844	992	1072	1106	1124	1107	889	877	893	943	931	987	1084	1044	1139	1264	1312	1358	1408	1460	1440	1410	1366	1191	1141	1181	1252	1212	1155	1232	1239	1297	1317	1322	1340	1529	1626	1587	1449	1458	1340	1238	1263	1297	1076	1094	1116	1080	964	1059	1122	1110	1129	1194	1310	1200	1202	1145	1083	1096	1088	946	830	850	909	914	949	1035	1084	1127	1212	1311	1139	1078	1006	888	769	609	473	402	384	395	384	428	499	543	526	479	486	458	430	330	242	184	128	112	90	91	66	57	56	57	46	58	70	111	121	132	124	171	213	247	246	304	319	325	288	230	224	217	203	164	140	126	156	141	144	169	170	158	123	127	125	87	69	48	37	64	50	68	83	119	128	173	179	192	260	255	236	250	339	337	330	361	404	388	402	405	396	367	356	380	327	295	255	250	173	181	212	201	180	220	240	239	242	357	420	383	402	529	578	557	540	560	526	456	442	369	335	240	213	154	91	83	108	110	113	159	228	283	314	372	433	388	330	309	267	244	195	136	71	64	52	51	57	62	96	121	144	148	146	232	220	177	156	153	127	78	59	54	32	31	55	64	62	119	184	168	138	182	204	171	139	128	104	66	64
1005	1071	914	811	840	829	812	852	907	899	940	901	837	820	921	1038	1058	1128	1059	928	880	947	907	914	918	833	839	1026	1072	1005	1019	988	967	923	905	856	705	724	741	761	716	776	751	737	733	725	725	747	795	736	661	730	704	691	688	709	689	667	726	711	727	699	651	537	489	472	447	460	408	423	371	389	405	385	392	415	392	409	444	474	469	471	514	472	491	492	548	565	549	491	479	496	501	469	452	507	634	690	776	735	775	895	1009	1127	1137	1088	1041	905	866	862	957	960	1060	1135	1071	1123	1299	1399	1372	1449	1542	1396	1499	1492	1354	1217	1322	1300	1239	1248	1294	1323	1404	1412	1375	1387	1531	1745	1690	1546	1530	1481	1333	1291	1273	1177	1128	1186	1119	1037	1147	1175	1188	1183	1264	1326	1366	1283	1275	1185	1171	1181	1027	972	957	960	1006	1062	1204	1217	1292	1375	1431	1265	1145	1098	979	831	685	559	447	474	454	499	488	579	659	627	578	559	510	486	383	266	191	125	88	89	56	53	33	33	49	28	38	52	70	97	106	97	155	201	228	277	319	318	325	307	260	221	250	223	193	172	142	169	191	172	189	193	184	159	139	125	113	108	80	53	39	58	47	67	68	116	115	112	149	197	237	234	230	286	316	297	324	357	367	392	369	375	388	372	395	383	309	293	267	206	191	209	195	169	193	218	231	236	307	380	356	413	509	571	588	519	614	548	480	477	395	322	254	263	173	99	106	104	106	112	136	187	237	307	328	396	407	346	301	261	253	229	158	96	71	62	63	41	55	57	79	122	112	130	182	218	184	149	155	133	99	68	45	37	40	35	47	46	104	150	146	142	173	212	181	170	150	105	73	47
1022	1027	910	807	883	858	774	827	880	948	964	975	845	822	1005	1071	1087	1175	1114	962	933	967	980	971	976	940	950	1083	1096	1083	1022	1102	1087	987	941	868	775	745	796	817	825	819	810	755	795	746	742	782	761	767	713	751	727	708	728	747	731	722	786	796	764	799	729	599	550	531	487	494	492	442	416	448	442	401	425	458	451	426	459	500	490	529	535	554	519	538	565	593	591	585	550	539	549	513	490	539	649	761	808	858	850	885	1019	1134	1104	1114	1087	950	894	938	935	950	1083	1153	1090	1170	1392	1420	1398	1536	1532	1537	1577	1586	1462	1287	1354	1333	1264	1318	1354	1372	1403	1463	1375	1412	1602	1811	1668	1625	1554	1505	1336	1310	1247	1132	1158	1233	1219	1140	1191	1246	1292	1345	1458	1475	1456	1457	1411	1285	1227	1199	1161	1049	990	1048	1026	1155	1336	1387	1451	1489	1591	1429	1276	1192	1038	939	785	651	568	530	575	561	597	670	744	690	634	614	570	526	410	280	175	117	101	89	65	39	39	27	33	24	31	42	58	65	89	112	132	172	240	249	259	267	303	327	246	200	234	242	192	197	173	174	201	202	200	212	188	207	182	152	134	135	111	90	65	36	57	55	64	79	112	103	118	146	203	169	196	226	272	303	300	346	330	342	372	348	367	384	405	406	348	323	282	245	224	226	216	193	192	209	225	202	255	337	329	388	471	572	559	516	551	564	511	466	455	390	306	270	219	135	104	95	104	112	121	171	204	300	342	342	410	395	322	264	264	250	207	122	108	82	68	57	31	47	68	88	92	103	136	165	174	155	159	145	137	76	55	42	26	37	28	45	88	130	164	128	168	204	208	211	169	143	83	79
1011	1032	938	852	883	861	724	792	955	968	989	1002	894	888	1088	1124	1097	1142	1165	1017	967	977	977	993	1023	980	1008	1090	1139	1113	1059	1173	1190	1062	1020	955	834	804	832	880	884	923	874	807	819	811	775	787	796	763	726	746	736	729	756	790	737	770	795	813	810	826	779	629	607	645	546	529	527	489	440	457	466	462	511	513	479	469	508	505	504	592	612	575	590	606	650	681	648	594	601	615	591	574	574	615	710	802	857	911	901	964	1017	1150	1086	1176	1056	965	884	966	950	921	1034	1172	1105	1194	1375	1492	1487	1561	1696	1596	1610	1684	1597	1380	1418	1353	1312	1313	1469	1454	1443	1520	1502	1448	1590	1834	1745	1662	1600	1524	1346	1263	1211	1148	1165	1317	1276	1230	1211	1287	1385	1442	1607	1584	1587	1629	1536	1352	1306	1299	1245	1104	1123	1080	1066	1251	1389	1557	1559	1611	1609	1527	1374	1255	1189	1030	906	816	604	605	630	653	663	772	822	790	715	638	630	550	424	318	205	125	106	97	60	45	41	36	25	33	29	42	46	59	80	100	112	144	182	230	256	285	293	323	278	228	200	213	249	217	169	169	204	215	191	234	240	242	221	193	180	170	159	115	84	49	49	47	47	68	86	91	92	125	183	170	144	209	227	241	279	310	343	339	335	338	328	345	389	428	351	349	327	294	243	290	228	190	161	190	214	181	227	328	363	317	386	521	534	450	505	536	513	485	453	377	337	301	242	147	125	113	108	117	112	136	195	262	276	322	364	413	382	316	283	286	235	142	119	113	85	63	56	41	46	73	65	83	115	145	197	165	171	165	148	107	61	68	54	37	37	29	48	115	151	122	151	225	224	185	193	163	111	82
991	1037	950	892	874	831	760	809	927	961	1049	1022	1022	982	1067	1125	1116	1132	1168	1107	981	941	968	1032	1131	1094	1027	1127	1140	1136	1162	1188	1198	1134	1072	986	908	905	887	891	924	982	948	836	795	831	812	755	803	802	802	777	751	688	725	759	742	803	881	853	838	886	811	717	684	668	595	596	621	588	520	519	514	512	533	542	526	516	560	637	583	644	664	690	665	725	737	760	741	695	626	660	647	649	624	688	787	854	902	931	953	966	1014	1115	1150	1113	1126	982	914	910	918	917	984	1144	1132	1150	1365	1516	1565	1618	1795	1724	1635	1769	1662	1529	1411	1410	1364	1402	1441	1504	1462	1566	1551	1528	1605	1807	1742	1668	1581	1518	1341	1260	1229	1106	1160	1228	1329	1268	1298	1365	1410	1593	1660	1707	1667	1732	1621	1500	1342	1363	1287	1182	1223	1248	1177	1269	1501	1608	1666	1667	1711	1716	1498	1353	1273	1156	976	823	680	629	701	785	788	844	916	860	833	735	683	592	439	373	247	170	116	117	69	56	56	71	63	42	36	56	31	37	56	78	92	111	172	203	239	275	270	299	287	255	198	203	233	233	183	161	192	227	232	257	294	285	263	257	199	193	197	157	122	53	46	59	68	64	71	84	86	91	126	127	136	172	185	206	278	309	293	301	327	336	334	332	389	433	367	393	379	319	259	311	272	208	162	191	199	188	193	281	300	294	357	466	520	446	461	518	493	438	431	396	322	309	240	163	140	134	117	93	77	96	156	235	234	285	371	386	383	328	312	278	268	154	150	111	106	68	65	46	37	46	56	93	119	150	177	190	180	178	194	151	108	109	66	46	44	25	41	87	117	113	129	198	201	205	241	193	138	99
968	1061	957	871	884	836	810	844	841	916	970	1024	974	951	1044	1018	1029	1172	1187	1075	1067	984	995	1066	1131	1124	1071	1090	1149	1099	1157	1191	1171	1180	1115	1070	951	968	908	862	914	1024	991	902	841	878	814	780	826	770	800	808	798	755	746	793	773	842	873	866	880	906	889	802	730	726	671	642	651	627	565	554	552	522	566	624	608	569	643	702	680	702	737	724	776	820	828	798	821	744	695	682	685	689	700	761	818	867	913	994	1082	1061	1106	1118	1125	1169	1164	971	888	944	930	883	951	1131	1179	1160	1383	1529	1611	1818	1872	1775	1709	1692	1665	1541	1441	1434	1312	1442	1537	1490	1524	1573	1550	1510	1682	1800	1798	1659	1626	1472	1321	1251	1251	1158	1116	1273	1388	1376	1368	1399	1487	1630	1839	1915	1819	1733	1754	1611	1438	1376	1365	1300	1357	1401	1213	1375	1565	1747	1815	1792	1776	1772	1622	1477	1359	1160	1044	927	756	667	752	863	832	905	1001	975	884	829	737	644	484	415	303	180	134	135	101	78	87	100	81	93	92	58	43	44	42	60	77	96	128	199	252	237	233	278	315	262	191	162	211	220	195	172	201	220	247	317	338	342	302	287	248	224	248	195	122	73	42	68	80	81	96	75	75	90	97	121	141	148	168	178	234	293	264	294	290	313	268	314	380	425	345	395	409	331	286	312	271	246	177	166	191	168	176	253	284	253	307	401	490	405	414	498	510	473	450	424	342	332	259	175	156	142	120	97	99	102	136	169	196	250	314	359	370	340	317	304	281	191	146	147	107	76	71	70	47	43	46	61	104	131	173	187	204	206	223	229	162	136	117	74	58	43	27	65	101	99	121	159	196	195	239	221	161	140
917	1063	1011	878	867	853	805	813	888	871	898	979	941	932	1014	994	956	1115	1225	1138	1002	962	969	1020	1157	1136	1116	1158	1177	1136	1118	1241	1260	1169	1174	1140	1025	963	936	904	954	1063	1014	925	878	882	854	864	875	813	814	844	816	755	823	848	841	878	928	932	906	973	911	833	789	770	701	689	706	689	645	598	606	581	565	645	631	606	703	733	767	782	827	840	903	871	931	892	881	858	740	711	790	773	785	789	863	920	945	1014	1126	1091	1131	1261	1228	1212	1167	1022	899	888	938	933	964	1091	1187	1205	1418	1485	1617	1771	1892	1725	1686	1696	1729	1523	1512	1477	1390	1410	1551	1517	1575	1599	1644	1623	1765	1867	1723	1660	1581	1464	1328	1276	1286	1140	1067	1237	1383	1386	1417	1450	1555	1671	1948	2049	1889	1862	1779	1703	1517	1437	1436	1426	1464	1503	1395	1401	1610	1861	1918	1884	1833	1823	1744	1610	1481	1234	1091	1013	868	748	839	917	938	1027	1084	1084	977	883	810	668	570	490	347	226	168	161	115	126	129	154	133	110	112	80	51	49	20	45	62	84	129	158	224	231	232	250	282	259	185	171	221	252	198	190	202	225	261	315	346	360	353	337	293	248	246	206	174	108	77	67	90	90	83	97	87	108	93	98	125	141	148	159	189	235	251	246	303	257	265	285	367	415	398	400	424	355	287	317	313	241	190	195	185	173	163	224	285	252	271	341	430	412	423	487	480	453	476	429	382	369	267	188	178	185	132	93	97	98	109	143	180	236	262	338	343	353	325	316	323	232	208	164	163	111	88	82	47	37	39	52	83	105	152	179	205	213	240	283	201	157	157	104	84	56	29	57	83	86	119	148	159	197	226	232	172	131
968	1004	942	854	867	839	752	830	895	838	858	956	909	877	968	987	968	1047	1227	1153	1037	987	984	972	1126	1167	1105	1159	1152	1125	1141	1262	1288	1223	1242	1152	1072	980	952	924	955	1005	1001	978	895	941	927	860	880	886	830	859	889	826	852	892	899	884	979	995	916	1001	942	819	833	815	795	711	730	719	673	674	683	650	632	689	647	683	719	790	809	802	864	894	921	968	1019	1003	965	962	827	810	811	812	841	880	897	943	988	1090	1136	1184	1206	1245	1256	1196	1141	1009	914	914	912	899	963	1180	1204	1246	1371	1495	1585	1744	1891	1744	1656	1704	1660	1524	1462	1442	1371	1426	1551	1569	1474	1624	1611	1632	1805	1903	1814	1658	1626	1491	1332	1308	1314	1162	1121	1228	1370	1423	1464	1523	1601	1808	1965	2139	2010	1820	1857	1808	1641	1548	1491	1453	1536	1569	1518	1550	1696	1882	1965	2012	1959	1857	1807	1681	1522	1330	1184	1067	959	824	867	994	1003	1033	1134	1180	996	987	903	804	615	551	422	276	218	195	143	152	167	185	177	169	161	121	52	59	36	20	53	59	93	135	164	231	230	256	255	246	163	172	197	230	190	191	220	257	274	340	372	367	406	391	315	281	302	287	224	166	128	95	98	121	112	110	126	132	117	122	105	133	134	114	140	184	209	225	250	214	222	256	339	387	384	389	419	352	275	327	359	271	205	180	216	202	156	204	255	228	237	320	379	394	372	459	482	468	457	458	451	420	321	248	175	209	161	117	101	98	117	122	159	182	231	309	347	366	322	328	344	291	235	199	194	141	99	95	66	41	23	52	65	89	133	197	220	234	260	292	233	196	192	167	111	100	41	40	62	68	87	126	142	172	204	223	192	147
942	991	909	871	817	793	755	804	812	801	844	889	908	824	958	1055	1002	1075	1174	1153	1118	1075	988	946	1128	1224	1149	1152	1208	1162	1164	1268	1327	1265	1346	1291	1096	1051	1024	969	1010	1012	1041	1005	1022	985	938	915	900	926	888	884	883	908	924	944	858	915	985	974	972	990	1013	891	874	868	815	805	841	818	771	755	724	718	700	712	673	691	761	864	876	889	923	965	1005	1027	1094	1057	1028	997	901	825	877	867	918	929	997	1002	1024	1124	1196	1243	1232	1239	1243	1204	1189	1053	944	926	962	957	1058	1173	1257	1298	1422	1549	1575	1730	1894	1768	1648	1675	1628	1497	1491	1475	1428	1454	1512	1589	1532	1695	1744	1683	1749	1946	1807	1669	1585	1514	1371	1305	1374	1239	1079	1133	1323	1438	1558	1649	1699	1835	2051	2277	2081	1934	1890	1863	1722	1599	1477	1458	1501	1685	1619	1638	1729	1955	2144	2056	2102	1942	1815	1762	1644	1335	1204	1170	1028	888	990	1048	1096	1113	1192	1205	1083	1030	1001	815	637	581	484	328	263	234	192	189	229	235	238	220	200	126	91	70	57	32	47	66	83	103	150	210	235	234	270	236	202	167	202	211	220	191	222	255	311	394	415	459	456	468	394	318	371	350	251	208	154	123	137	134	130	157	134	154	129	120	98	143	152	101	116	161	211	193	216	207	210	226	300	357	366	386	395	380	291	322	380	273	225	229	215	193	172	205	231	221	237	292	326	383	371	405	445	456	477	461	437	442	362	275	236	207	167	129	82	91	88	106	136	175	193	257	346	386	374	351	372	326	303	289	258	204	136	124	83	42	31	35	42	82	127	182	196	243	254	313	324	253	230	204	154	125	63	43	52	71	70	121	134	140	194	212	185	138
928	948	886	846	819	812	750	798	851	780	831	901	823	805	962	1052	956	1037	1197	1194	1112	1145	1000	955	1085	1164	1126	1174	1197	1144	1193	1287	1304	1227	1300	1292	1091	1072	1028	998	944	1055	1043	1016	1047	1048	1006	946	988	916	931	940	941	894	966	919	868	916	1050	1054	1034	1052	1033	974	897	947	892	864	854	858	838	807	784	766	796	781	769	731	833	884	952	948	988	1006	1006	1069	1167	1173	1121	1004	963	891	904	953	947	978	1035	1051	1085	1154	1249	1300	1315	1276	1261	1260	1188	1102	997	955	1028	1020	1100	1178	1254	1338	1416	1557	1640	1854	1986	1792	1699	1667	1649	1476	1483	1589	1457	1413	1471	1584	1560	1679	1771	1636	1764	1949	1876	1642	1583	1520	1329	1302	1425	1276	1141	1267	1433	1523	1639	1706	1775	1840	2097	2304	2148	1942	1904	1914	1778	1679	1519	1433	1638	1803	1759	1792	1800	2027	2149	2214	2167	2010	1854	1802	1705	1447	1211	1180	1093	1007	993	1074	1177	1228	1283	1287	1137	1118	1112	919	689	603	536	386	323	308	279	272	310	300	292	281	227	170	116	84	59	38	37	74	73	101	143	211	239	228	288	290	209	180	177	212	217	217	216	296	332	436	465	469	499	511	460	382	386	372	283	251	234	174	169	189	168	184	193	172	191	136	115	143	151	111	103	151	196	201	206	223	207	218	284	356	347	367	377	369	288	303	348	297	219	233	204	192	174	187	214	205	196	268	285	331	343	352	441	438	452	454	454	459	430	306	249	270	208	138	91	111	91	86	104	134	168	239	288	406	426	374	376	366	344	339	323	237	211	141	117	66	57	33	46	65	105	176	241	242	234	304	362	299	219	244	221	189	101	46	61	52	53	100	119	129	177	217	190	163
880	887	869	798	820	784	746	811	895	812	849	888	837	834	1023	1058	994	1096	1178	1170	1102	1171	1061	1030	1068	1150	1103	1169	1283	1187	1169	1226	1297	1211	1242	1254	1118	1037	1061	987	957	1024	1083	1003	1011	1065	1015	978	1006	1009	927	955	956	942	994	987	896	963	1111	1095	1041	1133	1114	1024	896	1006	945	900	938	949	867	860	829	817	874	833	767	789	853	951	1006	1008	997	1018	1067	1177	1233	1177	1106	1037	973	966	964	975	1006	1032	1091	1111	1168	1253	1348	1293	1385	1328	1326	1274	1250	1092	1000	1021	1100	1133	1128	1246	1330	1441	1552	1623	1660	1835	2004	1834	1672	1642	1630	1496	1494	1491	1500	1376	1448	1597	1584	1617	1781	1694	1724	1937	1939	1697	1668	1532	1324	1384	1468	1350	1290	1313	1555	1509	1712	1850	1863	1870	2141	2367	2227	1950	1908	1830	1860	1689	1564	1497	1622	1755	1893	1871	1876	2033	2208	2321	2211	2080	1962	1854	1768	1490	1268	1194	1187	1040	1027	1113	1228	1231	1380	1383	1210	1216	1203	1029	793	635	571	479	388	389	345	326	370	344	381	342	279	217	148	100	57	41	32	43	59	82	157	207	226	217	292	316	222	188	219	212	207	210	252	298	352	481	507	476	530	583	514	413	392	370	329	289	267	215	235	221	234	218	249	248	218	174	150	182	188	145	129	142	175	181	194	210	206	205	282	321	335	337	355	362	295	301	363	277	244	223	240	206	168	186	206	196	187	227	272	311	297	338	407	427	470	419	462	485	449	370	269	277	216	161	100	116	82	80	83	118	131	173	276	403	405	375	427	429	408	378	373	343	303	209	138	91	89	41	47	49	97	169	212	233	255	329	391	322	290	271	265	201	133	48	44	43	37	89	113	106	182	217	190	186
880	911	841	833	875	799	725	737	849	818	818	919	879	823	968	1040	1008	1095	1192	1137	1138	1151	1088	1014	1037	1054	1015	1131	1265	1248	1114	1161	1264	1227	1254	1307	1144	1105	1142	992	924	1009	1075	1012	1006	1027	983	927	1032	1027	955	972	956	918	996	1070	972	943	1096	1114	1117	1164	1151	1005	1010	1028	1044	957	978	972	905	929	912	890	922	895	833	862	986	1044	1076	1028	1025	1071	1137	1284	1300	1231	1139	1094	991	956	992	1038	1021	1080	1167	1159	1213	1280	1319	1357	1396	1376	1300	1355	1293	1102	1034	1089	1155	1142	1219	1332	1364	1423	1654	1716	1717	1870	1983	1888	1716	1713	1574	1484	1434	1484	1454	1451	1507	1574	1567	1607	1824	1748	1779	2071	1977	1745	1670	1630	1435	1355	1511	1472	1328	1359	1561	1684	1846	2025	1952	1934	2235	2338	2291	2009	1853	1894	1820	1759	1670	1507	1580	1720	1928	1980	2008	2102	2275	2338	2345	2116	1966	1949	1791	1567	1343	1230	1225	1184	1145	1214	1329	1409	1465	1434	1406	1365	1374	1135	868	712	614	510	428	399	383	380	412	438	401	389	341	276	179	121	67	55	37	41	63	106	146	184	229	234	278	298	248	195	202	216	226	260	289	319	377	519	557	547	553	631	607	451	409	434	383	320	310	245	244	285	296	288	288	303	256	245	206	221	240	203	158	150	177	184	216	187	187	199	257	281	318	323	357	334	295	289	332	321	212	242	240	257	211	192	206	223	206	221	254	282	272	309	333	407	440	427	471	517	465	366	322	308	251	183	138	145	92	61	78	129	129	144	261	369	422	377	420	476	457	425	438	430	397	300	177	134	110	68	52	44	61	117	205	223	248	340	394	343	307	308	288	245	153	74	46	49	35	66	99	122	195	252	198	199
831	893	853	797	781	826	731	755	881	844	847	891	867	889	1010	1006	966	1072	1126	1072	1070	1150	1056	996	1057	985	933	1084	1246	1185	1118	1172	1239	1249	1259	1240	1168	1128	1111	1041	928	944	982	985	982	971	885	938	1007	1061	1003	979	951	878	1035	1076	958	977	1115	1126	1064	1167	1133	1039	952	1059	1098	984	1023	957	979	988	984	941	971	962	975	938	1023	1077	1071	1112	1150	1068	1193	1329	1372	1262	1074	1113	970	900	944	1022	1056	1066	1171	1201	1138	1249	1308	1333	1388	1391	1385	1322	1266	1143	1068	1143	1262	1286	1268	1381	1384	1502	1661	1741	1713	1825	2036	1911	1737	1640	1484	1384	1454	1477	1497	1444	1451	1553	1581	1728	1905	1832	1835	1995	2004	1822	1676	1621	1427	1420	1553	1506	1377	1446	1554	1768	1919	2098	2119	2104	2189	2373	2315	2034	1856	1873	1892	1834	1730	1583	1551	1772	2058	2162	2044	2214	2346	2405	2346	2202	2016	1916	1887	1670	1453	1317	1314	1287	1301	1269	1446	1512	1589	1513	1459	1424	1458	1232	959	789	668	583	521	464	433	457	483	518	475	487	413	310	213	166	102	52	59	50	59	107	145	185	225	274	266	262	223	214	208	200	206	233	267	321	405	536	597	587	593	696	681	484	407	450	410	349	318	300	285	316	367	354	352	326	356	325	286	258	286	241	195	169	215	207	214	184	166	173	233	258	273	303	377	340	265	265	325	304	247	226	258	275	207	206	221	218	199	242	239	259	258	310	344	354	421	388	449	473	483	397	344	339	266	195	156	144	110	76	67	102	102	141	194	351	410	365	429	481	486	471	445	474	472	367	245	171	144	100	56	31	39	77	201	234	254	317	393	401	352	317	305	301	186	81	46	33	22	40	87	118	184	243	209	225
798	860	843	748	797	817	761	763	891	851	867	941	890	857	1000	972	983	1067	1146	1057	1020	1135	1109	1033	1051	939	897	985	1123	1127	1137	1176	1190	1130	1195	1180	1121	1128	1145	1030	956	959	987	881	966	976	837	914	1071	1049	1005	989	977	908	993	1129	1023	986	1068	1068	1048	1090	1179	1034	1004	1068	1049	1022	1042	979	954	1026	989	950	1003	1076	1070	1009	1068	1082	1125	1178	1175	1180	1229	1324	1358	1312	1161	1034	915	877	963	1039	1049	1065	1146	1206	1139	1200	1212	1339	1417	1428	1389	1355	1308	1175	1096	1262	1301	1362	1403	1462	1447	1547	1737	1757	1717	1846	2002	1896	1811	1652	1516	1412	1403	1577	1521	1479	1473	1486	1600	1749	1969	1915	1844	1938	1996	1803	1659	1628	1518	1443	1590	1664	1478	1505	1686	1924	2038	2254	2317	2143	2255	2366	2366	2137	1903	1950	1942	1880	1788	1660	1613	1786	2107	2243	2151	2282	2412	2420	2407	2329	2074	1948	1969	1805	1576	1404	1450	1490	1447	1522	1574	1667	1642	1634	1529	1460	1449	1368	1052	802	663	627	614	556	540	539	544	635	574	561	469	380	256	208	130	71	65	58	74	104	167	227	260	259	275	253	231	177	179	176	173	202	276	329	418	548	613	637	593	663	640	500	446	455	439	348	326	317	340	344	382	380	396	390	407	413	313	319	340	313	225	230	237	227	218	223	188	209	246	244	265	286	322	311	255	252	313	291	219	231	258	259	216	208	237	211	197	200	226	221	211	245	313	346	382	378	445	480	421	375	407	358	299	252	199	162	122	78	70	69	104	102	159	283	400	373	426	489	492	536	503	510	502	444	275	225	177	132	54	45	38	79	177	237	226	346	400	425	364	348	355	323	264	104	66	44	22	36	73	89	181	256	240	229
829	846	830	778	836	829	757	785	902	883	897	920	918	904	986	990	963	1063	1088	1017	966	1078	1050	1063	1033	946	892	953	1085	1133	1147	1248	1203	1045	1052	1104	1082	1061	1097	972	923	930	958	885	903	948	843	909	1083	1093	989	1038	974	907	943	1060	1044	980	1127	1099	1009	1102	1099	1089	956	998	1031	1067	1064	1055	973	1026	1050	984	1030	1099	1066	1071	1033	1107	1097	1150	1204	1186	1237	1311	1333	1251	1099	1004	849	839	994	1014	1031	996	1096	1131	1095	1182	1202	1318	1375	1488	1397	1390	1368	1271	1196	1354	1419	1376	1431	1541	1475	1585	1758	1865	1790	1830	1943	1799	1737	1647	1539	1454	1482	1589	1590	1529	1477	1528	1654	1888	2016	1944	1825	1984	1996	1786	1690	1669	1521	1533	1696	1680	1616	1690	1787	1969	2255	2462	2393	2288	2315	2426	2384	2227	1963	1962	1971	1842	1800	1675	1632	1784	2219	2379	2234	2313	2430	2545	2471	2414	2117	1978	2038	1925	1682	1502	1534	1584	1590	1666	1700	1734	1842	1839	1616	1562	1567	1408	1145	930	779	720	722	676	633	614	684	740	661	602	531	400	338	238	155	87	82	68	63	108	168	240	271	256	275	273	203	153	169	183	168	173	249	304	389	543	658	624	573	632	703	593	478	429	425	344	357	334	333	361	365	410	397	417	458	460	387	321	408	360	309	308	264	273	261	256	211	197	254	246	257	252	295	302	227	245	282	273	245	232	228	242	209	235	243	215	209	196	229	194	175	229	274	319	369	353	434	476	479	459	412	382	347	307	229	189	153	101	59	61	74	68	107	230	355	367	370	490	511	529	486	507	519	489	343	235	210	161	70	30	35	53	138	222	248	301	437	412	352	367	358	347	279	145	76	43	29	35	68	76	171	236	257	266
716	783	814	802	823	817	792	817	864	811	808	883	919	895	902	947	940	1061	1088	1031	962	1065	997	1016	1018	956	861	908	1052	1053	1115	1288	1160	979	1004	1036	1002	976	1035	924	853	945	955	846	893	931	874	860	1030	1075	1010	1031	1033	899	952	1056	1080	1043	1145	1052	1005	1068	1126	1052	977	952	1020	1035	1118	1093	963	1000	1068	1007	1035	1152	1116	1052	1092	1072	1049	1128	1205	1185	1247	1247	1215	1194	1074	972	880	834	955	974	998	1042	1108	1084	1050	1109	1224	1259	1383	1501	1385	1341	1388	1328	1321	1406	1524	1507	1522	1617	1637	1613	1813	1968	1845	1854	1928	1839	1745	1677	1578	1481	1439	1579	1598	1565	1598	1656	1731	1896	2051	1966	1780	1941	1987	1828	1762	1685	1610	1578	1737	1816	1713	1787	2028	2139	2278	2555	2525	2369	2311	2467	2453	2219	1976	1924	1958	1811	1824	1815	1711	1884	2264	2468	2366	2450	2568	2641	2605	2632	2298	2062	2100	1926	1732	1617	1597	1684	1758	1812	1929	1905	2027	1941	1798	1630	1727	1559	1289	1083	911	831	818	815	750	768	774	817	772	716	634	530	388	321	197	126	79	88	97	120	179	245	258	268	242	268	216	151	161	162	166	201	234	321	417	529	663	628	571	590	690	581	489	466	441	373	328	346	363	349	382	461	415	431	506	553	441	388	407	424	326	301	308	296	310	280	241	210	213	268	259	232	285	279	277	212	244	228	240	218	213	234	250	228	249	245	233	190	228	209	191	211	220	247	361	363	424	484	491	474	451	437	424	336	252	236	174	113	91	62	61	65	92	217	330	361	384	433	497	521	511	559	583	519	407	253	226	210	92	39	24	57	105	210	238	321	419	440	401	432	384	367	314	189	95	40	33	18	45	98	171	254	286	300
650	720	771	758	855	872	791	856	897	815	791	875	873	831	888	968	944	1077	1098	1039	979	1016	941	956	994	1015	853	838	972	1037	1098	1189	1118	940	970	1017	966	891	922	903	830	947	869	815	856	928	882	888	1015	1056	961	1089	976	905	935	987	1071	1091	1201	1046	978	1021	1090	1047	959	985	1031	998	1091	1089	960	974	1008	966	1050	1111	1190	1074	1093	1087	1112	1095	1197	1178	1188	1244	1211	1117	1060	980	843	793	878	961	923	974	1016	1035	1016	1115	1234	1239	1341	1528	1434	1345	1398	1366	1387	1527	1626	1584	1655	1698	1723	1677	1923	2003	1901	1946	2018	1972	1790	1741	1570	1462	1488	1592	1700	1692	1690	1699	1695	1869	2046	1967	1868	1941	1940	1823	1735	1829	1737	1657	1865	1907	1874	1858	2003	2239	2372	2553	2640	2480	2336	2402	2417	2213	1973	1902	1864	1814	1863	1891	1747	1992	2272	2622	2521	2567	2646	2626	2727	2697	2385	2151	2180	2065	1891	1808	1769	1829	1914	1925	2096	2123	2115	2189	1876	1816	1798	1641	1395	1239	1065	975	924	916	902	855	905	941	856	821	756	578	439	378	299	177	125	124	108	144	185	260	291	272	292	261	216	195	186	160	153	191	247	311	411	506	628	640	566	602	664	579	491	466	444	379	343	361	362	364	422	463	456	449	522	571	493	409	444	462	349	358	354	329	315	333	272	256	258	298	264	237	263	298	264	224	248	234	208	199	201	240	268	229	232	231	230	207	215	190	195	198	243	254	360	376	444	498	512	523	506	471	455	376	290	294	228	137	96	84	47	43	82	176	262	308	359	469	565	524	542	590	570	535	436	296	243	200	122	41	29	58	98	179	244	327	424	471	468	467	447	379	346	230	95	57	25	21	52	95	188	256	282	328
648	705	737	732	779	878	845	896	906	846	794	895	871	853	938	959	983	1018	1129	1041	970	917	906	895	958	1045	836	811	946	986	1016	1133	1065	984	1007	1026	887	826	896	880	836	905	856	852	852	944	889	869	938	1007	965	1061	1006	908	882	999	1029	1106	1163	1044	954	1019	1101	979	954	974	1005	986	1112	1106	1016	954	958	927	963	1071	1120	1057	1045	1033	977	1103	1158	1198	1160	1212	1171	1038	982	899	766	726	769	933	942	952	1049	978	968	1092	1239	1225	1341	1449	1439	1355	1393	1377	1416	1486	1606	1624	1692	1781	1797	1797	1962	2010	1943	1974	1989	1930	1841	1783	1600	1491	1555	1583	1772	1755	1741	1718	1680	1897	2060	2020	1900	1961	2050	1848	1870	1820	1769	1796	1943	2028	2040	2055	2079	2261	2463	2548	2627	2524	2367	2381	2386	2207	2015	1907	1926	1844	1880	1883	1851	2089	2412	2614	2731	2696	2621	2594	2761	2740	2471	2263	2165	2136	2012	1932	1940	1955	2107	2145	2189	2245	2335	2402	2137	1968	1882	1790	1604	1353	1171	1053	1088	1061	1031	1039	1085	1077	1051	978	853	676	536	449	386	236	170	188	187	186	237	278	367	362	334	324	270	189	199	150	126	168	202	303	398	488	616	661	601	575	635	595	504	494	433	394	357	365	400	404	431	447	468	479	552	579	502	432	415	452	387	360	381	334	322	321	299	265	287	282	309	251	283	305	284	251	271	242	213	195	226	238	256	251	238	232	229	231	181	188	195	180	219	249	336	354	379	454	538	538	550	545	512	442	386	358	231	182	151	112	68	53	62	137	248	279	315	436	509	567	550	585	603	593	504	347	258	245	144	57	35	59	105	148	235	337	441	503	514	531	483	412	416	282	127	59	40	5	46	89	163	265	324	327
596	706	727	687	768	905	898	881	891	836	806	855	853	871	955	986	995	1038	1138	1007	902	921	862	807	1005	1062	866	768	913	951	985	1104	1100	962	966	1014	864	804	863	845	815	914	875	818	883	897	871	789	935	938	921	1008	984	934	863	974	968	1082	1151	1080	980	981	1044	1033	947	990	945	930	1077	1142	1019	916	932	871	904	1024	1000	1023	1045	1047	984	1008	1128	1136	1114	1135	1109	937	947	861	703	674	770	909	887	905	986	981	957	1163	1217	1204	1310	1426	1420	1422	1509	1476	1393	1518	1706	1705	1732	1864	1919	1895	2000	2074	2054	2044	2071	1941	1863	1756	1702	1559	1614	1731	1818	1844	1836	1776	1799	1928	2153	2076	1947	2056	2056	1968	1842	1868	1817	1914	2064	2084	2151	2213	2234	2316	2526	2674	2738	2534	2344	2398	2377	2316	2182	2091	2018	1937	2048	1962	2002	2177	2495	2791	2852	2879	2733	2672	2861	2712	2580	2297	2287	2149	2196	2122	2144	2195	2298	2415	2392	2470	2524	2589	2304	2115	2033	1845	1682	1534	1291	1219	1261	1190	1157	1209	1231	1267	1167	1120	999	794	670	540	429	337	263	241	261	251	256	309	379	388	344	330	296	235	208	187	150	174	223	264	380	476	615	662	559	572	646	591	526	475	403	400	332	388	391	412	427	495	479	457	548	618	545	484	459	480	401	398	403	404	326	339	356	313	311	344	326	277	293	306	292	282	295	242	224	228	214	216	247	257	230	234	232	226	168	142	148	177	186	220	305	397	369	451	538	614	581	596	606	477	450	442	334	224	214	145	75	41	43	86	189	243	290	404	487	570	528	587	585	593	552	400	301	247	180	79	21	62	101	163	217	363	518	537	520	619	555	491	433	319	176	62	43	35	39	74	178	257	350	375
604	658	724	676	733	887	919	915	908	821	790	878	930	873	946	1053	994	1071	1080	1008	862	918	820	820	936	954	842	805	893	918	871	1007	980	901	894	923	779	761	819	819	805	871	864	824	855	944	917	851	901	924	876	908	949	898	858	921	935	992	1128	1081	958	948	977	1015	964	992	916	857	997	1054	965	896	884	832	851	928	1006	954	959	981	923	912	1032	1076	1066	1093	1042	870	844	775	683	658	740	890	880	893	949	993	995	1171	1236	1239	1286	1445	1438	1372	1463	1510	1418	1582	1724	1762	1839	1962	1987	1946	2027	2106	2073	2108	2177	2068	1882	1828	1756	1697	1710	1800	1883	1851	1949	1849	1864	1978	2190	2210	2070	2099	2165	2136	2012	1993	1944	1975	2169	2266	2222	2307	2362	2417	2561	2690	2647	2595	2501	2503	2546	2439	2282	2195	2123	2103	2145	2176	2163	2301	2558	2961	3015	3022	2941	2798	2870	2979	2667	2534	2406	2293	2372	2301	2359	2381	2580	2579	2706	2594	2720	2719	2485	2287	2184	1972	1869	1667	1411	1355	1435	1364	1354	1364	1368	1426	1332	1250	1104	941	747	675	578	457	332	320	353	352	358	370	417	417	412	364	344	272	219	221	168	184	225	260	359	479	606	660	554	571	603	578	477	486	459	373	336	397	419	428	441	499	460	478	564	636	593	503	461	472	422	387	430	412	330	340	345	325	345	378	352	293	279	313	331	300	310	269	261	271	217	211	243	265	209	227	256	266	192	150	162	183	180	201	293	378	356	438	531	612	615	656	657	563	519	550	422	352	276	205	121	51	43	80	173	227	261	383	479	505	531	622	576	561	580	464	310	281	198	74	33	62	104	173	241	373	547	571	592	678	643	520	477	389	270	121	46	24	34	78	161	256	341	407
609	644	664	663	766	892	882	901	923	820	792	901	930	866	965	1019	961	986	1072	953	876	849	818	803	875	954	874	844	872	829	809	910	950	884	878	817	735	700	754	806	740	802	873	823	827	925	913	832	883	964	809	919	960	870	824	865	893	901	1106	1046	965	942	949	903	909	940	848	839	906	962	859	796	804	822	769	890	991	969	936	931	862	873	955	996	973	1018	1014	830	801	775	631	619	735	823	889	839	994	958	990	1180	1266	1194	1317	1448	1421	1378	1462	1441	1363	1558	1781	1861	1870	2041	2039	2015	2103	2188	2138	2188	2194	2129	2039	1927	1913	1845	1780	1928	1970	1967	2039	1992	1883	2010	2260	2309	2268	2221	2260	2135	2023	2103	1887	2063	2221	2213	2234	2363	2485	2421	2576	2779	2811	2682	2605	2600	2574	2443	2364	2345	2224	2186	2233	2250	2333	2412	2676	2897	3111	2991	2980	2933	2917	2984	2830	2649	2520	2480	2576	2550	2593	2655	2762	2792	2912	2842	2820	2859	2669	2458	2300	2179	2048	1809	1688	1714	1611	1599	1529	1579	1645	1559	1476	1382	1311	1078	885	832	679	571	439	368	431	481	427	438	497	523	474	401	353	313	305	247	211	231	228	253	364	478	578	605	547	519	553	547	477	455	424	391	353	401	474	440	463	508	498	477	582	656	585	542	501	498	408	402	475	447	366	381	371	384	384	366	391	311	299	339	332	334	349	314	285	267	229	254	251	268	229	238	263	274	229	182	191	184	166	164	276	345	334	423	561	655	655	664	728	637	590	600	524	426	360	258	151	78	56	58	139	161	232	343	450	510	546	617	624	586	619	468	362	294	226	141	47	62	131	142	240	363	583	582	588	724	733	553	487	458	290	142	57	32	39	77	152	289	369	431
615	669	681	657	756	899	888	892	943	831	765	858	896	833	915	954	946	952	1049	924	788	837	780	729	766	902	825	805	798	781	713	860	883	831	786	750	640	652	701	730	718	828	883	756	834	932	861	804	891	875	777	887	886	806	727	835	818	833	1019	1029	924	943	909	857	850	900	791	733	827	888	832	790	805	714	741	855	908	904	884	912	857	823	888	940	950	938	968	802	756	765	643	604	702	834	870	852	988	937	959	1132	1276	1246	1294	1414	1348	1344	1380	1447	1376	1479	1759	1797	1893	2085	2124	2071	2105	2275	2220	2222	2228	2223	2122	2076	2031	1923	1973	2003	2109	2071	2108	2035	1941	2057	2373	2392	2369	2398	2323	2180	2144	2203	2131	2182	2345	2372	2433	2505	2549	2486	2747	2797	2929	2886	2803	2746	2652	2597	2471	2355	2378	2309	2365	2398	2502	2621	2776	3041	3246	3224	3065	2935	3025	2997	3006	2810	2708	2655	2698	2780	2814	2877	2954	3059	2980	2966	2995	3138	2869	2626	2535	2342	2199	2090	1928	1882	1785	1722	1752	1836	1835	1848	1781	1599	1413	1240	1054	930	818	704	495	478	549	578	576	518	585	619	526	442	424	349	319	270	248	249	267	282	367	451	535	576	529	515	539	502	446	477	418	359	305	384	475	465	486	499	534	483	582	656	624	550	486	484	443	414	517	487	423	409	443	454	449	446	426	359	344	375	347	389	405	375	306	269	291	265	301	282	296	249	245	288	234	205	187	183	166	170	241	339	346	373	544	669	675	727	754	683	654	660	606	500	446	323	198	112	72	65	101	152	206	328	450	518	589	661	618	595	680	559	399	319	275	141	67	58	120	128	216	369	567	610	654	725	792	619	525	472	328	185	83	44	26	90	153	289	332	410
613	679	741	749	777	882	856	912	867	803	733	804	820	815	892	952	928	960	954	896	798	804	742	617	674	839	853	788	745	726	696	751	818	793	760	706	620	566	662	687	654	773	836	788	792	916	848	820	889	882	743	837	856	748	739	792	775	783	935	924	914	828	847	807	800	824	741	673	755	823	770	705	707	741	666	798	902	844	825	881	825	789	855	877	836	916	910	762	725	716	653	605	682	832	859	857	953	925	996	1134	1253	1238	1265	1369	1365	1390	1476	1492	1423	1480	1657	1764	1944	2153	2190	2140	2159	2315	2321	2248	2368	2358	2177	2168	2084	2041	2011	2166	2112	2180	2225	2090	2019	2127	2247	2468	2496	2511	2426	2331	2325	2383	2281	2348	2441	2403	2388	2505	2578	2616	2838	3048	2957	2952	2931	2922	2736	2670	2462	2564	2518	2479	2470	2632	2726	2893	3001	3108	3425	3413	3382	3248	3152	3187	3070	3031	2880	2922	2921	3016	3081	3247	3276	3263	3301	3213	3278	3352	3210	2787	2718	2571	2424	2353	2148	2091	2051	2008	1973	2124	2211	2082	1977	1862	1589	1397	1257	1045	955	779	641	611	618	715	688	648	682	720	627	506	402	395	341	314	271	255	303	323	382	446	536	547	518	478	465	476	465	421	380	314	303	393	455	452	499	549	509	475	539	637	631	534	492	500	436	437	514	546	474	437	496	494	495	495	509	429	374	354	402	389	436	408	349	297	317	348	336	324	317	274	254	306	287	205	178	209	176	156	216	320	349	345	468	636	733	685	774	757	680	711	706	624	532	422	282	186	114	91	82	130	201	294	410	512	589	692	651	647	695	596	430	359	291	204	72	68	116	144	198	348	541	658	640	779	888	665	554	485	397	208	95	35	22	58	142	252	362	421
628	647	761	699	758	854	828	817	831	761	739	815	849	773	862	964	904	952	897	865	773	716	647	588	619	723	778	738	728	680	614	694	726	676	698	667	545	542	596	643	646	754	819	725	770	859	792	755	907	794	726	785	789	726	673	706	703	735	836	881	834	802	818	724	683	787	692	657	691	708	655	679	724	669	636	716	813	800	816	831	812	782	769	842	793	886	848	764	695	663	649	611	727	803	878	885	963	979	1026	1094	1253	1279	1230	1399	1417	1380	1484	1438	1410	1536	1668	1761	1873	2167	2228	2202	2247	2406	2427	2376	2504	2425	2329	2277	2256	2141	2180	2275	2249	2239	2280	2245	2126	2223	2404	2501	2616	2711	2562	2380	2374	2459	2395	2425	2547	2551	2435	2581	2619	2728	2882	3046	3081	3051	2975	3018	2902	2742	2601	2717	2723	2778	2778	2793	2946	3149	3188	3260	3535	3675	3642	3379	3251	3166	3275	3162	3131	3154	3193	3261	3319	3478	3581	3552	3561	3473	3457	3654	3379	3134	2962	2777	2674	2485	2343	2301	2277	2222	2202	2279	2489	2399	2270	2078	1856	1583	1437	1212	1110	971	838	719	741	827	851	777	757	782	731	563	481	439	397	354	313	306	337	339	401	475	516	503	472	464	444	393	397	415	373	297	259	362	462	441	456	490	518	477	528	583	576	536	514	515	459	476	534	600	569	504	535	580	533	543	536	446	421	391	409	399	472	421	370	335	333	367	361	392	375	291	267	332	308	234	173	204	202	145	197	292	357	325	458	632	689	715	789	733	743	718	790	756	623	522	407	226	155	101	78	94	158	293	430	504	531	687	691	645	677	663	491	366	327	206	105	69	114	153	185	359	574	685	665	844	940	801	593	523	456	255	117	52	32	51	145	249	366	411
607	713	786	695	707	831	819	782	815	718	692	745	781	818	813	905	882	879	882	800	732	672	594	550	573	662	712	695	713	642	604	703	730	661	611	646	538	487	555	594	637	720	765	659	758	878	773	726	844	752	701	739	747	653	619	678	657	688	708	794	734	746	788	696	634	682	698	607	610	647	621	606	649	594	588	703	752	740	768	858	775	718	761	764	788	819	842	757	694	696	684	646	741	802	886	910	985	1025	996	1144	1280	1243	1272	1361	1387	1384	1449	1437	1341	1518	1705	1755	1916	2181	2294	2183	2360	2533	2489	2524	2632	2543	2444	2399	2373	2336	2305	2351	2389	2384	2486	2439	2234	2334	2489	2562	2757	2846	2697	2617	2477	2497	2432	2499	2488	2495	2498	2574	2771	2838	3105	3268	3286	3195	3227	3211	3010	2916	2779	2871	2979	2914	2932	3005	3206	3449	3327	3455	3614	3892	3734	3546	3435	3354	3372	3341	3470	3418	3447	3524	3492	3699	3850	3884	3929	3781	3885	3801	3609	3316	3174	3000	2822	2777	2642	2521	2517	2494	2532	2612	2713	2678	2517	2281	2075	1789	1678	1463	1232	1183	1053	893	870	1020	1057	1009	895	916	833	712	545	531	490	414	355	366	381	351	397	497	549	501	455	461	424	400	371	366	351	285	261	330	437	439	428	507	493	472	547	607	577	518	572	529	483	461	596	686	619	531	540	617	633	593	566	484	442	454	414	403	459	474	426	388	398	390	384	402	377	286	295	345	337	286	209	218	194	153	173	276	316	286	408	609	671	685	786	782	749	825	888	817	739	608	457	306	190	134	99	87	132	298	442	462	539	700	722	641	697	752	555	434	312	259	134	47	113	163	187	331	559	679	638	824	963	839	567	572	489	290	128	65	38	46	114	218	338	413
632	763	751	696	725	792	743	697	753	670	618	717	793	724	818	861	868	840	878	738	654	636	571	499	550	615	632	679	709	609	608	600	627	633	592	593	515	470	511	536	596	691	697	640	703	807	723	748	842	755	693	635	675	621	585	644	655	619	674	731	752	751	742	619	603	651	643	583	586	590	529	571	606	598	548	580	695	715	756	807	703	652	706	738	768	822	761	696	666	670	696	697	731	828	909	945	991	1016	1029	1113	1284	1306	1359	1356	1392	1423	1509	1481	1426	1499	1759	1763	1915	2195	2319	2309	2451	2626	2703	2617	2625	2607	2591	2538	2555	2451	2412	2497	2537	2536	2547	2559	2436	2375	2526	2741	2883	2917	2915	2746	2618	2536	2515	2618	2620	2558	2655	2781	2779	2939	3147	3400	3463	3423	3273	3341	3261	3064	3028	2995	3115	3098	3114	3157	3333	3574	3734	3717	3743	3973	3939	3820	3603	3619	3666	3667	3613	3709	3688	3833	3944	4073	4216	4245	4258	3969	4096	4121	3882	3579	3385	3206	3178	3059	2815	2840	2852	2779	2789	2933	3036	2987	2747	2563	2216	1979	1812	1638	1417	1362	1314	1081	1103	1160	1255	1176	1039	1070	959	804	649	616	581	516	433	439	460	406	466	566	609	547	496	473	469	414	348	384	355	301	290	368	436	460	426	478	509	515	545	576	582	518	525	533	490	509	596	681	633	615	553	656	668	667	568	505	499	473	412	447	476	540	464	396	406	429	434	418	398	349	327	368	358	329	252	234	202	153	143	259	292	309	361	516	633	677	739	823	809	862	940	938	801	685	559	358	227	198	132	80	119	248	410	456	549	748	781	657	709	784	667	465	364	274	172	89	123	179	200	287	577	676	700	777	909	834	644	599	519	331	154	58	59	41	110	209	332	424
577	701	725	686	699	740	682	688	719	640	595	667	722	688	684	845	844	817	818	690	604	565	570	462	508	605	577	608	720	660	548	549	547	553	567	620	505	460	504	506	511	565	618	601	652	781	727	733	774	774	651	599	646	600	546	594	606	543	594	664	702	735	698	571	565	643	635	561	548	534	450	508	546	532	490	558	624	652	719	701	693	660	727	702	733	785	783	687	678	733	759	735	778	896	915	998	1078	1013	1038	1204	1380	1336	1386	1460	1399	1370	1501	1449	1454	1529	1763	1772	1911	2215	2291	2342	2536	2778	2795	2587	2680	2762	2757	2693	2630	2586	2570	2661	2733	2703	2663	2769	2642	2595	2755	2901	2979	3042	3043	2842	2654	2554	2601	2703	2679	2690	2793	2879	2843	3078	3170	3546	3684	3423	3471	3514	3436	3234	3125	3167	3288	3448	3357	3388	3480	3668	3876	3863	3985	4164	4187	3973	3890	3824	3828	3953	3997	3938	3992	4150	4239	4433	4492	4520	4467	4340	4323	4179	4024	3912	3667	3511	3399	3300	3120	3031	3025	3052	3007	3148	3296	3280	3093	2737	2461	2147	2050	1822	1644	1558	1509	1360	1285	1403	1439	1409	1287	1250	1138	957	760	709	715	657	565	532	532	505	553	617	658	658	558	559	520	463	406	426	368	331	289	382	476	473	451	450	483	508	508	577	621	543	528	533	507	530	580	673	711	639	647	652	676	702	621	558	510	496	435	463	443	533	496	435	453	466	427	434	430	370	312	375	389	361	282	231	224	148	148	196	278	256	323	453	589	646	675	776	819	840	990	964	887	769	598	420	279	184	124	87	106	215	393	450	520	682	805	648	760	795	689	509	402	322	184	97	94	156	185	273	523	700	692	801	930	878	678	604	567	346	180	89	63	50	101	208	339	430
599	714	715	642	695	684	671	659	694	655	583	668	709	619	682	807	808	758	751	651	552	548	516	463	494	585	563	544	672	656	532	468	462	453	503	547	469	396	439	443	424	482	620	584	576	726	727	620	742	746	566	530	575	568	519	559	557	504	552	633	653	644	668	599	562	623	618	543	526	486	427	444	492	459	441	519	590	637	637	686	704	641	666	717	677	738	751	722	642	704	743	752	843	936	977	954	1082	1075	1108	1265	1415	1424	1395	1519	1408	1414	1527	1498	1403	1533	1709	1791	1937	2263	2389	2389	2576	2838	2830	2782	2767	2799	2818	2783	2819	2759	2696	2787	2829	2767	2739	2870	2839	2760	2974	3101	3032	3144	3238	3009	2837	2767	2855	2873	2899	2867	2939	2842	2997	3184	3300	3546	3780	3718	3454	3665	3636	3475	3292	3406	3353	3470	3510	3578	3668	3917	4067	4056	4263	4334	4356	4130	3997	3989	4142	4191	4233	4132	4246	4530	4657	4674	4850	4878	4639	4403	4501	4393	4266	4146	3905	3739	3805	3564	3445	3441	3515	3326	3320	3436	3514	3439	3267	3001	2754	2366	2317	2100	1805	1774	1762	1606	1537	1559	1655	1662	1575	1467	1270	1160	948	828	856	800	735	644	643	638	676	729	781	762	646	611	620	525	477	432	454	340	296	348	479	506	435	443	457	529	520	546	571	539	511	549	536	546	586	677	695	678	673	711	719	712	700	577	548	531	508	458	486	534	550	483	474	509	518	477	472	416	349	371	397	387	328	253	254	181	142	172	242	282	283	417	505	594	661	794	814	869	971	1040	999	807	665	484	300	233	143	91	88	194	352	435	480	702	873	727	756	855	776	558	402	313	216	108	99	161	186	258	470	689	744	802	969	889	697	641	599	403	198	82	37	48	89	207	335	378
624	684	776	693	629	616	620	593	697	675	602	632	674	615	605	712	752	689	707	600	530	540	497	448	468	540	505	520	617	592	525	462	458	401	439	484	434	372	410	418	387	451	519	507	521	678	639	575	700	662	552	482	484	495	503	506	534	477	543	606	608	612	640	574	502	583	585	468	498	466	400	402	434	437	440	490	550	564	629	717	697	639	639	707	661	727	782	718	662	744	736	785	867	1019	1014	1054	1110	1169	1167	1374	1541	1508	1494	1518	1427	1400	1504	1537	1427	1481	1715	1834	1972	2311	2461	2482	2569	2864	2954	2955	2922	2729	2781	2805	2846	2952	2838	2879	2842	2840	2836	3040	2992	3003	3161	3252	3111	3283	3345	3149	2996	2925	3045	3011	3124	3028	3020	3070	3199	3246	3486	3622	3960	3853	3666	3634	3812	3738	3638	3599	3575	3708	3822	3806	3865	4135	4244	4397	4369	4782	4610	4282	4267	4202	4210	4446	4386	4461	4484	4700	4948	4961	5038	5139	4966	4781	4732	4612	4544	4263	4048	3988	3950	3855	3709	3679	3735	3714	3651	3683	3784	3676	3504	3272	2932	2734	2675	2455	2135	2053	2109	1923	1772	1788	1862	1829	1737	1638	1486	1345	1145	979	969	956	912	846	779	800	856	892	897	867	828	729	692	645	577	490	475	386	344	405	533	553	495	472	492	542	579	565	534	506	509	600	519	537	579	668	692	679	709	728	722	744	685	577	530	582	522	497	507	544	565	490	498	552	508	510	485	436	428	441	451	452	356	320	246	222	147	176	202	208	243	354	465	558	649	773	822	856	949	1041	979	817	733	523	344	258	148	80	79	171	374	414	469	654	878	799	752	870	823	624	431	362	250	157	109	166	202	240	451	628	767	833	933	868	738	602	576	423	206	102	47	51	85	174	306	400
589	702	774	607	617	641	620	582	661	651	611	629	624	552	570	670	630	625	654	557	485	487	469	436	464	516	482	460	589	573	493	454	436	381	334	423	430	363	407	406	331	366	467	460	488	588	623	553	587	560	478	413	468	445	430	463	504	462	495	541	516	510	557	530	480	504	507	453	417	404	324	360	401	426	437	464	561	542	556	685	717	652	648	684	654	668	767	717	716	751	758	802	899	1043	1083	1088	1150	1232	1305	1429	1543	1505	1545	1590	1482	1436	1551	1539	1473	1515	1729	1867	2057	2382	2485	2514	2720	2927	2979	2950	2890	2839	2730	2797	2984	2968	2937	2996	3066	2884	2898	3142	3240	3113	3307	3432	3238	3325	3508	3462	3252	3233	3306	3245	3345	3218	3110	3162	3273	3510	3544	3769	4012	3944	3847	3932	4050	4035	3916	3797	3754	3900	3963	4029	4167	4275	4501	4502	4634	4779	4702	4502	4499	4396	4526	4532	4576	4769	4776	5057	5272	5329	5407	5578	5376	5156	4921	4924	4813	4605	4402	4248	4175	4017	3971	4017	4049	4063	3902	4054	3991	3899	3824	3468	3155	3028	2920	2718	2381	2285	2338	2245	2098	2030	2030	2017	2011	1805	1679	1541	1286	1163	1061	1196	1071	1063	960	964	1063	1053	1008	994	962	824	822	745	642	593	518	442	363	397	574	618	560	523	537	556	647	634	553	546	510	589	521	528	620	678	705	695	726	759	754	795	719	624	596	622	569	504	497	603	608	530	577	564	594	544	569	517	518	503	521	476	440	387	332	258	188	166	181	206	194	332	463	522	605	728	809	888	935	1012	1000	901	775	555	392	279	194	108	88	156	309	425	500	729	904	833	753	857	826	649	466	350	241	160	103	172	222	270	416	624	689	744	917	839	676	586	619	398	210	115	50	37	82	153	327	405
577	705	702	635	589	626	593	550	651	644	556	587	569	515	487	598	571	563	597	522	414	443	489	453	424	474	470	437	496	524	461	456	381	336	285	372	394	341	390	376	274	292	412	423	410	496	548	523	501	494	432	368	396	415	415	439	437	461	500	496	453	438	524	492	483	472	452	399	357	377	307	317	407	418	401	462	563	513	535	679	702	673	672	668	649	699	739	746	723	757	764	773	882	1066	1108	1079	1214	1223	1298	1502	1622	1645	1655	1605	1537	1471	1519	1518	1542	1585	1820	1891	2095	2395	2576	2509	2685	2985	3083	2940	2877	2915	2769	2819	3020	3122	3054	3048	3163	2923	2959	3251	3313	3412	3510	3540	3429	3381	3702	3736	3455	3442	3402	3412	3367	3315	3187	3144	3404	3577	3768	4017	4300	4145	4204	4293	4304	4295	4263	4108	3975	4115	4168	4174	4361	4518	4704	4817	4866	4939	4901	4787	4732	4692	4757	4686	4787	4841	5007	5237	5436	5623	5655	5846	5700	5407	5140	5046	4846	4818	4511	4451	4333	4284	4147	4354	4396	4343	4319	4313	4180	4138	4008	3778	3480	3333	3211	2955	2695	2535	2544	2480	2405	2234	2204	2243	2137	1948	1782	1695	1558	1376	1302	1330	1367	1203	1136	1154	1234	1212	1206	1176	1132	1022	941	861	700	693	625	530	417	435	592	645	648	591	577	625	666	663	615	521	575	585	535	525	610	702	722	711	790	793	767	826	759	643	634	655	634	530	517	579	609	573	590	603	611	600	607	584	576	600	598	588	519	477	402	303	216	188	190	166	166	260	421	487	561	699	773	855	952	1074	994	897	813	638	466	328	234	147	91	137	286	419	467	684	899	861	785	852	876	659	498	373	272	174	118	182	241	282	410	648	696	753	868	843	710	619	579	426	215	117	59	36	82	160	279	384
571	603	691	632	599	565	523	520	583	593	525	548	529	469	458	490	502	525	522	513	418	425	435	401	400	431	417	354	443	522	428	427	402	302	312	325	354	304	371	359	267	289	394	365	343	471	529	435	498	494	389	328	363	347	364	398	422	420	379	448	385	378	456	479	449	433	419	352	346	352	304	288	391	428	420	444	546	486	481	646	707	656	674	670	629	714	800	744	706	739	729	743	892	1015	1079	1064	1209	1346	1349	1596	1686	1682	1653	1717	1650	1530	1581	1643	1645	1743	1851	1994	2118	2446	2606	2589	2614	2945	3077	3049	2995	2903	2834	3001	3092	3194	3153	3235	3147	3104	3099	3268	3335	3312	3634	3787	3626	3632	3701	3769	3649	3657	3558	3485	3494	3449	3270	3351	3548	3717	3882	4215	4384	4348	4361	4461	4403	4510	4527	4290	4277	4217	4346	4418	4458	4753	4888	4987	4917	4961	5020	4975	4975	4926	4875	5051	5028	5073	5286	5420	5591	5891	6025	6078	6097	5670	5376	5204	5081	4855	4710	4605	4597	4397	4466	4475	4606	4623	4532	4459	4374	4328	4273	4082	3782	3538	3394	3106	2906	2709	2776	2749	2652	2534	2443	2386	2306	2106	2024	1856	1763	1525	1459	1500	1519	1523	1395	1333	1431	1424	1355	1342	1317	1123	1095	987	889	785	817	654	533	518	661	725	690	659	633	650	734	730	640	559	589	615	574	552	617	701	726	741	857	847	795	905	820	724	697	662	640	600	535	564	639	611	618	609	642	632	671	680	646	682	745	715	593	565	506	409	268	214	187	164	152	222	371	428	556	665	759	852	963	1026	983	980	882	686	512	376	239	162	94	116	268	368	428	638	898	889	810	797	829	704	539	366	284	226	125	175	249	294	426	665	727	782	870	880	690	621	616	429	199	120	60	38	58	147	279	381
564	624	647	588	553	595	515	460	509	519	505	528	488	409	417	477	450	443	504	435	380	396	418	381	399	411	336	338	403	448	409	387	406	347	278	323	325	319	364	346	277	249	338	315	312	391	419	403	432	443	339	296	298	308	311	328	361	366	395	380	350	334	413	414	367	390	358	322	319	340	288	275	337	385	402	443	515	488	493	587	606	642	740	693	631	717	797	759	709	735	758	743	880	1054	1086	1054	1188	1305	1420	1632	1793	1810	1689	1746	1673	1650	1645	1748	1725	1818	1965	2015	2194	2453	2633	2582	2674	2899	3114	3134	3143	3021	2956	2924	3203	3321	3203	3201	3114	3026	3191	3313	3323	3398	3659	3710	3742	3701	3964	3893	3907	3858	3721	3596	3536	3591	3409	3467	3754	3920	4106	4315	4570	4609	4521	4699	4663	4704	4607	4625	4522	4316	4407	4548	4554	4874	4933	5088	4966	5178	5347	5230	5076	5078	5115	5087	5187	5146	5429	5756	5917	6085	6130	6244	5993	5791	5445	5333	5232	5035	4860	4785	4788	4665	4588	4644	4848	4766	4696	4769	4569	4534	4506	4371	3881	3773	3589	3296	3093	2974	2938	2986	2831	2880	2659	2585	2497	2414	2200	2099	1932	1803	1644	1647	1751	1716	1590	1574	1705	1614	1511	1507	1448	1358	1260	1169	980	955	913	732	624	643	706	774	752	735	684	672	768	805	715	595	620	681	643	620	632	715	785	739	849	917	842	935	889	745	679	646	658	603	541	584	628	584	602	640	670	645	636	672	762	797	857	779	698	684	635	508	349	265	206	158	135	189	304	410	465	606	762	865	979	1061	1038	986	969	806	549	413	293	167	100	112	238	346	394	602	870	867	767	840	866	680	495	412	283	197	151	171	251	375	463	608	774	806	929	896	688	632	610	448	214	111	61	38	69	124	238	363
528	576	615	549	507	539	482	431	464	496	489	506	464	371	359	424	413	388	412	413	377	361	404	385	374	391	329	321	364	402	377	412	384	309	270	270	283	258	311	297	248	261	313	288	296	344	385	382	383	377	336	285	263	283	236	289	331	325	318	336	287	275	366	374	337	356	357	300	299	314	274	245	307	363	369	482	533	475	440	567	573	609	690	711	669	676	746	707	701	693	779	724	848	1076	1110	1106	1217	1355	1411	1649	1859	1828	1749	1831	1773	1714	1733	1831	1860	1910	2012	2063	2234	2478	2687	2738	2705	2925	3035	3129	3192	3129	2881	2918	3262	3397	3319	3159	3179	3081	3202	3309	3458	3469	3719	3837	3866	3863	3933	3927	4004	3984	3775	3671	3611	3690	3631	3579	3762	3994	4178	4596	4714	4727	4704	4763	4790	4881	4855	4702	4475	4364	4504	4649	4894	4976	5192	5295	5129	5304	5484	5557	5392	5262	5300	5266	5265	5406	5534	5763	6058	6286	6140	6319	6256	5964	5632	5436	5299	5214	5071	4995	5034	4860	4869	4940	4945	4874	4939	5060	4909	4777	4707	4541	4195	4005	3856	3602	3348	3206	3175	3104	3117	3117	2980	2912	2896	2703	2390	2312	2147	2037	1889	1806	1916	1972	1709	1779	1881	1761	1652	1700	1630	1571	1472	1320	1106	994	998	879	742	702	778	850	876	785	734	737	820	862	769	643	669	729	649	639	698	744	884	852	967	959	918	970	957	846	767	711	716	665	561	536	605	588	607	627	651	692	705	725	838	792	948	916	819	778	724	636	456	317	231	174	142	166	267	384	409	562	717	861	988	1035	989	1025	1050	857	622	473	348	210	113	111	189	306	380	559	861	882	807	825	799	672	515	414	296	221	124	135	282	376	493	613	791	861	937	902	727	666	648	456	243	134	70	33	55	115	212	352
504	536	604	532	496	522	484	398	410	445	392	456	419	355	325	415	386	346	350	365	322	353	389	361	322	355	355	289	361	371	344	384	440	348	242	265	289	275	308	293	250	249	303	272	275	309	328	338	351	337	280	231	279	228	218	244	257	259	273	289	258	254	314	339	281	271	303	284	276	304	257	227	245	321	383	457	511	424	408	502	545	564	691	760	685	657	735	679	682	743	748	748	855	1077	1140	1118	1241	1345	1478	1684	1964	1924	1798	1899	1805	1739	1791	1997	1922	2097	2162	2116	2219	2509	2780	2832	2816	2934	3035	3066	3185	3182	2969	3023	3340	3354	3318	3297	3186	3086	3278	3513	3504	3528	3797	3950	3987	3884	4001	4025	4044	3991	3868	3643	3716	3766	3629	3707	3914	4049	4366	4642	4900	4822	4759	4772	4889	4879	4771	4782	4653	4583	4543	4870	4917	5183	5455	5582	5330	5479	5622	5626	5571	5509	5443	5512	5343	5416	5614	5793	6188	6461	6465	6339	6324	6213	5844	5407	5359	5393	5305	5281	5127	5150	5006	5083	5152	4997	4946	5148	5066	4775	4714	4610	4304	4205	4063	3910	3644	3584	3506	3400	3383	3457	3225	3100	3068	2899	2759	2569	2465	2240	2085	1982	2102	2268	1998	2035	2116	2113	1939	1877	1866	1814	1652	1539	1305	1114	1131	1033	861	851	852	891	932	898	804	836	843	945	873	761	739	796	771	725	738	854	972	1013	1103	1052	1032	1081	1022	961	864	785	792	687	576	577	564	581	601	602	617	688	727	745	846	945	1018	1058	937	867	858	727	571	434	295	228	164	144	235	314	392	533	719	905	1003	1068	1044	1007	1036	913	672	537	386	222	140	115	193	315	330	485	774	862	826	817	799	697	546	388	291	216	146	145	247	380	465	647	747	875	973	912	765	648	659	489	229	135	78	43	42	94	200	341
479	501	613	517	461	475	422	345	374	384	380	393	412	358	346	360	372	337	355	344	303	303	371	321	314	357	330	314	322	343	339	359	412	290	259	263	298	249	248	272	227	259	286	254	223	288	326	316	285	293	239	223	245	200	175	180	224	223	232	270	216	186	258	279	270	274	272	239	239	285	239	219	241	263	319	377	468	405	422	505	535	582	698	783	718	731	717	689	657	730	754	727	867	1091	1165	1177	1268	1374	1477	1688	2023	2055	1914	1992	1866	1793	1900	2058	2104	2202	2267	2173	2279	2536	2791	2984	2908	2999	2924	3045	3186	3221	3095	2987	3264	3383	3378	3366	3277	3213	3442	3674	3614	3604	3744	4024	4010	4071	4062	4085	3994	4026	4006	3774	3833	3885	3762	3812	3877	4131	4389	4705	4907	4989	4910	4888	5021	5039	4855	4730	4731	4788	4615	4860	5003	5189	5684	5806	5546	5582	5687	5732	5746	5709	5640	5681	5527	5453	5633	6031	6379	6467	6547	6523	6494	6357	5941	5706	5514	5312	5415	5400	5338	5247	5170	5343	5295	5169	5200	5279	5243	4903	4867	4781	4438	4417	4394	4102	3861	3844	3790	3589	3628	3691	3548	3360	3288	3080	2961	2836	2658	2574	2282	2212	2297	2463	2332	2210	2348	2354	2154	2070	2123	2015	1910	1814	1497	1314	1314	1181	1002	956	1015	999	1009	954	886	910	826	980	921	778	805	870	887	799	824	945	1061	1072	1188	1203	1154	1088	1129	1085	923	842	870	776	638	575	593	606	546	586	631	686	724	772	868	980	1110	1246	1109	1036	980	860	678	551	378	264	175	150	210	322	381	461	688	891	1029	1130	1080	988	1056	916	749	604	414	252	150	126	221	298	340	457	741	869	779	791	810	663	507	392	290	209	141	130	252	391	529	647	832	873	994	922	728	693	655	472	239	140	86	28	55	84	170	318
462	465	541	501	453	412	361	333	346	381	362	368	385	336	329	365	333	307	283	317	312	305	375	338	300	321	341	301	323	374	341	354	380	331	256	271	272	234	265	280	266	247	271	216	228	283	299	264	247	267	217	199	210	174	164	180	195	192	197	228	175	170	192	242	216	235	243	216	206	245	218	210	235	249	284	388	437	394	391	448	536	552	697	802	750	743	729	653	660	729	739	773	858	1060	1142	1118	1292	1412	1497	1751	2027	2074	2002	1990	1865	1827	1978	2141	2189	2182	2330	2316	2328	2586	2880	3003	3016	2948	3016	3173	3308	3293	3114	3015	3227	3416	3459	3376	3378	3236	3484	3656	3735	3728	3830	3946	4034	4024	3981	4013	4079	4078	4086	3905	3826	3970	3938	3878	3973	4230	4452	4691	4995	4975	4968	4854	4988	5122	4898	4786	4779	4674	4761	4910	5000	5385	5788	5829	5660	5675	5730	5965	5746	5633	5526	5617	5582	5656	5864	5953	6289	6664	6565	6434	6598	6494	6037	5771	5574	5427	5424	5427	5355	5325	5241	5294	5493	5241	5242	5450	5327	5098	5064	4933	4805	4540	4634	4349	3977	4072	4048	3881	3789	3996	3883	3584	3483	3433	3256	3037	2830	2845	2633	2372	2430	2636	2481	2488	2628	2697	2504	2337	2344	2285	2128	2040	1730	1491	1492	1405	1203	1065	1102	1160	1031	1042	1007	973	870	944	997	846	834	920	981	884	914	986	1152	1155	1279	1351	1281	1218	1228	1148	1089	960	952	879	728	612	638	560	512	546	614	619	624	770	873	986	1203	1277	1201	1124	1108	1025	774	664	446	333	215	179	202	256	385	450	641	843	1019	1155	1092	1003	1022	955	760	615	471	310	181	144	206	332	314	422	662	878	834	815	786	635	479	370	280	193	137	120	216	387	530	638	785	903	1031	926	811	706	708	517	251	147	98	34	45	59	159	297
436	468	497	522	411	412	352	305	308	393	367	348	360	336	340	350	333	312	319	342	268	253	319	320	297	289	322	287	324	365	368	324	349	289	251	262	249	217	238	295	236	245	287	245	223	234	256	244	230	246	202	177	177	178	146	136	182	141	170	208	170	157	153	187	192	231	236	194	185	227	221	215	198	237	240	334	388	400	409	483	512	544	683	812	752	746	760	689	673	752	799	746	862	1099	1145	1239	1308	1355	1452	1723	2063	2161	2039	1955	1892	1876	2033	2195	2190	2203	2315	2310	2395	2585	2963	3051	3047	3044	3222	3194	3361	3340	3147	3097	3275	3408	3541	3516	3527	3328	3443	3770	3807	3787	3716	3873	3949	3972	4003	4097	4044	4172	4290	4102	3980	3942	4018	4156	4053	4500	4525	4663	4978	4973	4955	4857	5004	5010	4871	4951	4747	4777	4700	4842	5004	5265	5661	5918	5811	5817	5821	5867	5849	5704	5680	5708	5745	5694	5891	6078	6329	6633	6492	6300	6417	6547	6194	5749	5599	5538	5362	5569	5499	5470	5262	5502	5612	5285	5269	5511	5427	5122	5248	5099	4923	4673	4856	4591	4197	4296	4409	4082	4077	4125	4090	3754	3673	3605	3464	3147	3034	3100	2801	2599	2751	2925	2752	2714	2887	2923	2753	2638	2524	2477	2378	2223	1946	1699	1614	1592	1365	1240	1309	1274	1120	1120	1128	1058	947	1008	1053	920	887	1003	1057	971	983	1074	1209	1236	1309	1483	1418	1326	1376	1413	1247	1103	1038	1008	765	661	650	590	486	528	567	592	635	734	867	1034	1183	1358	1292	1180	1184	1149	950	740	516	376	255	192	206	248	364	432	583	824	1010	1120	1047	996	1024	966	742	624	485	346	200	143	186	290	361	442	646	779	762	795	766	614	433	359	285	194	147	137	219	366	508	640	810	944	1046	965	786	770	719	570	336	175	81	53	32	48	144	255
459	475	482	468	391	370	352	321	310	366	394	338	364	333	331	321	319	245	295	315	268	278	317	326	290	321	318	282	316	357	330	312	377	301	252	267	263	227	271	285	221	227	241	229	205	231	252	194	218	236	181	165	164	162	130	124	134	122	153	182	168	132	145	180	173	205	209	182	157	226	207	219	225	246	261	298	378	388	429	506	527	565	701	800	765	764	836	759	683	759	850	778	817	976	1071	1209	1310	1427	1444	1674	1976	2086	1992	2001	1936	1978	2062	2164	2190	2326	2383	2344	2405	2645	2932	3074	3096	3171	3190	3234	3364	3372	3233	3108	3233	3490	3480	3549	3526	3442	3617	3822	3875	3857	3794	3895	3876	3975	3895	4038	4112	4229	4374	4177	4097	4165	4251	4173	4266	4352	4462	4788	4927	5013	4874	4845	5083	5056	5052	4795	4925	4858	4733	4745	4953	5203	5629	5985	5758	5842	5924	5872	5865	5807	5713	5620	5599	5834	6037	6125	6305	6390	6596	6270	6310	6527	5978	5659	5722	5426	5428	5497	5654	5495	5244	5657	5775	5574	5457	5627	5659	5457	5370	5376	4932	4869	5022	4977	4411	4410	4615	4433	4216	4408	4357	4048	3878	3874	3805	3377	3274	3383	3172	2921	2941	3188	3071	2931	3167	3249	3074	2897	2870	2715	2644	2502	2253	1845	1846	1743	1494	1400	1468	1415	1234	1153	1231	1248	1114	1143	1140	1005	960	1056	1173	1079	1070	1148	1236	1270	1484	1642	1581	1436	1466	1579	1428	1252	1180	1090	860	747	665	557	517	513	516	560	657	794	883	994	1210	1405	1396	1286	1338	1233	1068	836	610	460	308	232	190	266	336	422	635	756	975	1120	1119	999	985	962	805	609	482	366	227	159	194	282	360	473	627	762	756	774	705	563	416	354	243	187	144	109	200	359	547	627	794	879	1054	1016	843	754	798	650	363	198	113	56	30	50	102	224
450	404	497	483	397	370	340	301	320	388	382	321	328	340	330	337	307	276	285	307	262	247	328	340	290	255	293	286	300	341	346	321	370	329	246	260	255	247	248	253	225	231	222	214	213	208	203	183	174	186	171	154	147	146	128	112	123	124	136	173	141	122	123	122	142	162	214	172	148	197	208	220	230	246	244	258	346	385	461	539	541	577	618	745	711	740	836	796	692	745	820	789	822	955	1044	1176	1350	1397	1393	1638	1921	2040	2047	2015	1952	1949	2103	2186	2175	2248	2449	2375	2463	2576	2947	3072	3158	3208	3255	3243	3262	3466	3306	3218	3280	3451	3477	3523	3540	3311	3478	3782	3909	3776	3708	3878	3912	3934	4052	4254	4055	4334	4434	4367	4259	4352	4234	4278	4395	4509	4563	4681	4900	5063	4819	4826	5037	5131	4927	4888	4879	4839	4810	4789	4977	5158	5601	5832	5964	5813	5932	5902	5737	5600	5727	5753	5610	5749	5920	5956	6030	6393	6389	6324	6396	6392	5997	5623	5499	5556	5440	5535	5653	5622	5455	5556	5975	5601	5533	5788	5746	5502	5466	5384	5051	4892	5166	5009	4537	4548	4768	4656	4387	4484	4592	4233	3979	4107	3971	3651	3562	3663	3543	3202	3168	3414	3452	3292	3502	3679	3342	3219	2982	2804	2751	2597	2409	2033	1955	1918	1755	1656	1628	1618	1422	1304	1396	1378	1294	1240	1274	1098	1076	1110	1233	1153	1135	1196	1308	1341	1529	1706	1639	1585	1599	1684	1684	1452	1318	1214	1004	867	712	594	508	459	486	556	614	751	911	1003	1233	1382	1452	1387	1364	1366	1185	938	711	570	411	271	228	264	352	420	537	762	897	1095	1168	1056	1038	993	868	638	490	379	281	176	212	276	362	461	599	709	722	741	727	627	438	320	237	170	137	112	173	335	535	694	805	911	1067	1138	912	766	827	693	424	232	132	66	34	31	99	203
448	412	452	439	421	351	348	318	372	377	364	339	346	369	344	305	301	274	252	297	268	259	312	288	253	286	285	280	308	332	348	319	329	311	251	237	231	220	238	257	204	208	221	194	171	189	170	145	134	161	171	134	135	131	126	95	116	117	117	138	137	103	106	105	105	157	179	166	161	172	207	194	239	258	217	237	326	384	454	548	551	577	687	755	723	741	807	774	719	758	833	804	804	930	982	1152	1295	1385	1362	1486	1834	1994	2024	2081	1950	1894	2010	2229	2172	2306	2356	2424	2391	2599	2883	3044	3160	3186	3141	3130	3250	3428	3464	3279	3272	3421	3455	3529	3599	3501	3493	3792	3889	3847	3788	3924	4025	3973	4128	4093	4076	4165	4356	4318	4222	4228	4327	4215	4409	4574	4596	4647	4746	4845	4703	4778	4875	4965	4961	4842	4881	4757	4757	4862	5072	5069	5269	5798	5950	5843	5829	5904	5582	5616	5702	5748	5585	5690	5938	5926	6079	6403	6518	6149	6106	6288	5928	5598	5483	5541	5389	5496	5617	5580	5433	5709	6051	5732	5552	5696	5678	5501	5528	5411	5221	4991	5331	5249	4722	4716	5125	4927	4546	4636	4645	4415	4266	4422	4208	3952	3716	3942	3820	3446	3605	3770	3602	3527	3634	3872	3662	3422	3209	3051	2977	2836	2569	2223	2061	2115	1950	1877	1839	1821	1593	1436	1490	1566	1463	1418	1366	1225	1192	1280	1340	1289	1198	1330	1368	1378	1561	1789	1760	1609	1722	1872	1850	1577	1513	1364	1145	995	849	651	521	470	452	527	576	736	932	1025	1224	1493	1514	1462	1515	1478	1254	1000	813	634	452	326	267	252	333	409	544	731	953	1076	1157	1030	1044	1055	904	631	476	398	315	232	219	304	386	463	652	691	717	787	755	619	446	360	236	168	115	121	152	303	496	643	814	911	1094	1196	958	850	850	729	481	248	135	74	41	34	74	201
435	400	429	445	411	342	367	360	331	396	375	329	339	327	310	290	274	279	219	235	198	229	288	287	229	272	287	290	303	342	326	327	343	313	267	244	219	209	248	250	215	214	190	191	176	199	175	148	158	154	146	134	135	131	122	100	119	85	107	123	88	99	93	89	86	133	190	168	148	169	208	203	245	230	210	237	300	367	405	512	584	587	602	729	731	739	767	794	711	730	751	766	777	872	985	1087	1186	1321	1342	1466	1698	1845	2032	2005	1922	1817	1972	2166	2221	2236	2331	2458	2445	2635	2827	2860	3074	3165	3148	3174	3243	3535	3546	3373	3281	3321	3443	3548	3690	3513	3506	3738	3916	3862	3912	3920	3956	4107	4209	4079	4148	4175	4362	4230	4194	4222	4147	4273	4383	4568	4670	4616	4556	4768	4595	4564	4758	4873	4941	4884	4787	4799	4923	4954	5142	5189	5230	5687	5963	5820	5742	5748	5576	5390	5678	5726	5437	5578	5797	5961	6025	6208	6427	6130	5990	6069	5968	5546	5477	5503	5370	5409	5672	5553	5510	5688	6123	5771	5532	5697	5562	5479	5555	5502	5345	5105	5295	5377	4897	4700	5184	5243	4809	4785	4975	4721	4453	4518	4551	4032	3942	4093	4083	3730	3892	3969	3864	3779	3929	4065	3786	3613	3531	3289	3101	3056	2844	2490	2312	2333	2236	2037	2038	2056	1826	1622	1643	1672	1625	1577	1493	1443	1314	1367	1431	1386	1317	1415	1464	1497	1637	1905	1920	1837	1792	2083	1985	1869	1772	1565	1311	1124	921	685	553	492	486	470	540	757	878	997	1231	1519	1576	1471	1524	1531	1314	1113	882	675	440	376	296	261	304	409	534	753	869	1004	1137	1048	981	998	919	650	465	397	347	270	255	325	441	531	664	705	779	774	739	643	490	364	262	170	122	127	145	287	475	650	813	918	1129	1160	990	870	864	834	514	285	184	96	34	40	55	163
439	384	421	444	414	387	410	365	361	394	358	311	308	337	331	314	313	273	240	292	265	229	239	236	250	299	292	311	295	331	331	318	386	349	293	280	251	214	249	224	218	209	203	185	169	195	170	127	144	151	127	115	161	124	101	96	108	96	119	111	96	67	76	96	67	99	127	140	136	162	203	200	242	267	235	238	308	381	429	503	577	549	637	737	756	736	796	791	725	756	787	760	787	845	918	993	1151	1320	1324	1418	1613	1869	1990	1959	1865	1831	1875	2161	2199	2209	2306	2378	2436	2539	2755	2811	2960	3047	3150	3152	3337	3634	3566	3506	3366	3355	3409	3546	3691	3559	3498	3632	3839	3889	3866	3879	4032	4179	4148	4178	4071	4199	4235	4346	4348	4167	4290	4343	4398	4581	4607	4427	4543	4669	4598	4572	4763	4837	4969	4836	4694	4791	4863	5044	5283	5142	5174	5652	5884	5658	5764	5721	5580	5357	5525	5490	5225	5490	5902	5929	5980	6151	6379	6106	5903	6116	5923	5573	5484	5490	5481	5488	5720	5698	5420	5795	6247	6010	5655	5746	5632	5495	5570	5629	5494	5182	5384	5473	5024	4892	5206	5282	4909	4875	4966	4823	4639	4699	4677	4318	4020	4218	4138	3983	4040	4170	4075	4056	4157	4308	4127	3798	3642	3452	3334	3203	2975	2669	2466	2542	2400	2233	2185	2235	2067	1755	1759	1784	1700	1736	1668	1566	1465	1478	1550	1517	1368	1486	1588	1541	1630	1951	1938	1869	1988	2183	2212	2014	1983	1787	1513	1302	1087	793	630	525	433	450	494	672	844	976	1230	1540	1599	1539	1626	1611	1383	1172	940	698	501	417	351	257	318	428	522	673	847	1002	1159	1065	944	993	863	666	491	377	365	306	312	356	483	570	696	740	800	817	782	643	486	354	258	175	114	118	137	264	436	625	744	912	1092	1187	1063	899	912	873	590	343	209	109	53	24	51	125
445	395	445	455	404	395	433	383	358	357	342	344	344	331	322	306	283	235	197	241	247	239	257	248	232	276	315	309	303	341	347	363	386	346	282	248	234	207	207	234	225	215	222	178	164	161	156	136	130	136	122	127	147	112	95	76	120	93	90	113	92	68	79	80	71	92	130	155	160	176	190	196	219	261	230	226	281	348	387	466	557	607	645	721	772	771	753	807	786	738	754	778	783	855	914	935	1066	1280	1356	1408	1527	1788	1919	1918	1879	1794	1923	2055	2183	2167	2279	2289	2334	2465	2631	2716	2851	3012	3164	3159	3193	3545	3612	3544	3385	3332	3469	3608	3690	3678	3412	3716	3920	4001	3948	4012	4078	4146	4118	4201	4246	4259	4254	4403	4374	4201	4239	4371	4327	4386	4571	4376	4296	4539	4479	4626	4550	4645	4800	4795	4754	4715	4760	4981	5204	5149	5111	5297	5759	5703	5688	5528	5375	5193	5319	5392	5249	5390	5809	5892	5879	6063	6158	6033	5836	6159	5830	5496	5457	5568	5519	5363	5728	5712	5432	5601	6117	6178	5850	5792	5849	5631	5520	5770	5553	5141	5297	5498	5245	4800	5107	5370	5042	4890	5001	5053	4743	4786	4822	4484	4281	4305	4508	4109	4138	4461	4342	4216	4393	4482	4412	4138	3935	3637	3426	3367	3336	2979	2677	2707	2671	2470	2391	2425	2230	1963	1916	1920	1903	1826	1843	1790	1636	1554	1626	1553	1499	1478	1623	1602	1688	1942	2055	2056	2050	2278	2379	2284	2257	2055	1678	1421	1181	910	697	580	480	428	477	643	796	943	1173	1567	1576	1633	1627	1690	1518	1279	1028	823	553	467	426	349	327	406	563	689	819	969	1175	1071	942	977	923	696	527	414	382	353	350	421	505	608	735	792	776	808	814	711	472	389	288	193	123	106	132	252	435	582	720	844	1041	1156	1097	951	954	926	687	375	237	150	66	45	40	115
477	440	430	432	415	366	423	445	368	376	407	339	349	294	270	239	271	224	220	209	220	240	258	295	246	272	361	335	324	377	347	361	374	336	314	330	263	209	218	215	196	213	231	174	162	181	159	163	147	149	124	128	142	129	94	88	110	113	96	99	86	94	118	82	67	89	124	131	140	173	192	167	222	241	229	220	256	286	382	479	539	540	592	739	780	733	731	771	700	691	724	727	778	754	857	887	1019	1229	1340	1421	1481	1630	1814	1875	1904	1843	1871	1969	2141	2167	2225	2279	2201	2345	2604	2679	2805	2939	3049	3134	3191	3418	3491	3587	3389	3317	3423	3638	3702	3732	3571	3742	3965	3888	3970	3896	3883	4184	4284	4251	4312	4234	4267	4457	4391	4247	4339	4344	4343	4335	4432	4150	4158	4260	4434	4418	4486	4611	4619	4629	4615	4655	4604	4901	5053	5080	4940	5124	5510	5430	5544	5531	5355	5210	5372	5376	5176	5430	5882	5936	5747	5840	5895	5797	5857	5943	5884	5406	5182	5359	5392	5341	5668	5826	5496	5441	6155	6218	5947	5877	5802	5593	5573	5759	5477	5183	5277	5516	5201	4816	5065	5353	5188	4991	5100	5083	4766	4893	4958	4682	4453	4547	4603	4430	4455	4641	4587	4463	4547	4715	4589	4313	4062	3915	3495	3562	3457	3142	2915	2892	2888	2634	2554	2556	2377	2100	2009	2101	2005	1995	1982	1981	1785	1679	1710	1669	1516	1484	1651	1615	1693	2001	2130	2126	2190	2377	2489	2525	2434	2331	1991	1636	1391	1022	819	693	563	413	445	611	750	920	1138	1535	1679	1665	1664	1783	1617	1313	1077	891	604	511	488	403	375	426	587	689	815	1024	1155	1011	956	984	958	739	575	447	436	387	387	475	556	647	858	860	893	913	929	758	487	427	356	200	109	105	123	245	401	566	711	821	1013	1164	1083	953	935	960	738	427	291	196	70	47	31	88
495	468	425	475	386	386	433	420	414	438	414	327	322	353	338	293	365	310	272	263	229	189	237	288	282	315	342	368	332	384	376	336	388	358	344	384	317	237	237	227	212	205	255	209	168	186	186	155	129	132	129	119	151	123	104	87	115	90	95	114	129	85	113	106	80	86	142	148	151	210	205	180	215	242	192	202	231	303	318	449	466	533	607	726	728	726	739	737	710	683	696	708	727	754	790	862	974	1173	1351	1348	1473	1562	1631	1824	1836	1880	1841	1914	2089	2071	2045	2073	2150	2260	2455	2588	2739	2874	3032	3027	3060	3255	3552	3536	3481	3327	3380	3612	3623	3721	3611	3644	3956	4071	4020	3945	4104	4099	4170	4369	4364	4183	4274	4458	4490	4302	4250	4286	4236	4279	4322	4178	4062	4070	4313	4334	4407	4422	4362	4458	4479	4652	4601	4788	4975	5030	4923	5081	5381	5483	5514	5614	5401	5087	5232	5376	5219	5217	5543	5791	5729	5714	5922	5800	5632	5791	5809	5259	5164	5441	5287	5306	5667	5895	5566	5435	6011	6186	5877	5834	5921	5604	5566	5687	5581	5284	5406	5684	5373	5036	5009	5464	5194	4926	5147	5136	4876	4921	5026	4902	4690	4761	4798	4622	4714	4830	4676	4447	4714	4886	4654	4441	4286	4137	3840	3774	3654	3335	3154	3133	3112	2994	2711	2693	2495	2225	2216	2201	2157	2071	2154	2101	1906	1812	1692	1676	1513	1540	1653	1626	1659	1924	2153	2155	2379	2501	2611	2638	2714	2572	2198	1933	1705	1291	962	768	679	480	457	569	757	896	1097	1544	1745	1648	1662	1874	1690	1417	1106	958	700	556	503	437	388	440	576	744	848	1003	1210	1161	1005	977	962	717	597	462	445	456	466	507	563	702	894	962	947	1015	1023	786	584	492	395	216	117	106	135	206	364	543	698	780	949	1175	1124	1033	969	961	809	463	334	199	101	40	20	65
551	490	495	456	373	350	392	443	488	458	386	349	386	434	370	357	353	323	291	313	300	248	255	274	301	367	377	318	384	416	409	366	386	369	380	389	359	249	231	249	214	219	235	215	164	183	206	160	154	144	142	123	137	143	112	114	138	115	111	157	132	126	130	137	100	113	147	142	166	195	190	167	210	187	205	174	208	244	288	377	410	413	524	671	710	697	706	656	662	694	676	675	671	699	820	827	937	1098	1227	1330	1342	1446	1563	1694	1764	1806	1723	1824	1883	1928	1877	2006	2004	2202	2397	2529	2592	2793	2986	3021	2985	3124	3409	3508	3469	3285	3353	3537	3729	3831	3612	3694	3947	4132	4072	4120	4053	4137	4219	4327	4395	4312	4272	4421	4475	4395	4179	4290	4342	4180	4303	4184	4046	4068	4257	4177	4167	4319	4285	4276	4385	4627	4717	4776	4952	5097	5071	5020	5288	5389	5441	5499	5444	5049	5119	5205	5048	5038	5388	5644	5523	5504	5863	5674	5595	5693	5643	5431	5166	5344	5368	5219	5689	5899	5676	5452	5889	6141	5851	5840	5879	5645	5381	5572	5542	5197	5264	5743	5385	4980	5068	5460	5360	5151	5308	5310	5019	5075	5279	5103	4889	5068	5007	4811	4902	5164	4962	4772	4856	5089	4713	4436	4456	4404	4108	3918	3842	3577	3390	3402	3449	3133	2870	2813	2697	2400	2330	2447	2244	2165	2214	2142	2059	1867	1821	1763	1556	1496	1638	1565	1679	1831	2214	2343	2511	2605	2781	2708	2898	2798	2482	2094	1952	1461	1122	914	793	545	503	614	743	880	1071	1449	1743	1685	1668	1862	1800	1459	1203	1074	766	628	540	488	483	475	624	797	859	1031	1252	1225	986	1009	946	814	643	489	474	487	490	531	611	708	924	973	1042	1053	1062	905	610	477	430	282	137	134	123	201	355	509	669	753	908	1131	1137	1045	965	1030	876	501	368	239	118	42	27	57
559	525	515	464	435	368	395	483	482	433	421	413	466	457	360	312	342	316	287	327	305	289	316	295	299	372	407	346	402	476	405	396	358	372	381	434	348	296	255	260	213	221	245	228	190	185	191	171	184	154	137	104	129	134	127	143	167	135	120	150	166	127	160	147	139	153	147	156	201	233	204	173	174	185	173	162	168	178	270	303	352	387	463	624	640	648	642	627	646	659	676	655	622	663	753	819	926	1026	1178	1248	1343	1434	1467	1585	1711	1640	1611	1700	1784	1814	1848	1866	2008	2070	2346	2502	2540	2681	2743	2929	2893	3032	3285	3401	3428	3328	3300	3468	3683	3928	3750	3670	3931	4176	4171	4092	4249	4144	4151	4520	4535	4306	4354	4540	4563	4363	4225	4231	4149	4061	4204	4113	3979	3984	4168	4052	4024	4178	4242	4221	4404	4528	4825	4644	4846	5179	4953	5061	5280	5254	5302	5595	5355	5111	4955	5068	5051	4812	5173	5545	5494	5542	5723	5622	5418	5701	5712	5435	5169	5271	5389	5338	5565	5790	5580	5320	5997	6181	5891	5766	5729	5373	5235	5455	5607	5250	5274	5609	5501	5152	5226	5582	5262	5255	5443	5516	5202	5241	5371	5191	4861	5160	5292	4935	5020	5374	5218	4843	4961	5300	5007	4713	4717	4666	4327	4285	4084	3851	3573	3485	3618	3256	3055	3089	2999	2660	2475	2498	2364	2278	2234	2299	2074	1936	1926	1826	1652	1548	1573	1586	1604	1853	2148	2365	2566	2739	2874	2845	3067	2962	2727	2440	2213	1713	1286	1053	904	688	550	600	809	930	1055	1409	1745	1704	1689	1835	1855	1548	1276	1089	865	637	591	555	479	525	636	835	965	1080	1278	1266	1010	986	996	813	629	505	512	490	488	554	636	715	943	1008	1050	1030	1158	1012	718	564	490	327	172	134	129	187	277	464	658	786	885	1097	1132	1047	1003	1011	889	569	399	287	154	58	30	40
520	535	515	510	451	342	413	494	475	449	515	484	497	459	316	312	352	307	278	262	311	312	341	356	315	378	449	385	413	536	446	407	422	427	403	420	393	310	292	277	230	244	252	261	197	186	218	179	181	169	136	132	140	137	151	162	176	143	137	178	185	163	153	178	160	168	174	188	204	250	197	158	169	166	148	153	172	188	206	263	306	373	440	545	565	593	603	567	554	629	650	577	542	626	733	800	819	952	1072	1216	1282	1349	1394	1462	1595	1574	1564	1598	1647	1710	1773	1817	1849	2000	2222	2390	2453	2564	2645	2791	2852	2957	3169	3330	3341	3323	3238	3339	3643	3823	3772	3700	3947	4145	4095	4098	4127	4060	4124	4377	4599	4397	4276	4364	4556	4456	4315	4285	4148	4090	4053	4065	3981	3835	3993	4060	3956	4057	4196	4284	4232	4555	4596	4574	4812	5102	4994	4943	5045	5218	5284	5383	5205	5023	4918	5130	4992	4833	5011	5393	5343	5409	5637	5522	5332	5455	5591	5332	5274	5447	5466	5368	5480	5913	5693	5518	5923	6128	5919	5874	5899	5592	5600	5521	5690	5338	5155	5451	5657	5227	5257	5486	5354	5378	5661	5495	5158	5326	5464	5157	5090	5264	5522	5093	5140	5547	5487	5140	5144	5421	5265	4929	4851	4742	4547	4437	4387	4186	3786	3854	3963	3641	3287	3304	3187	2764	2646	2698	2530	2402	2436	2340	2135	2043	1921	1841	1634	1555	1622	1565	1580	1868	2127	2422	2660	2949	3028	3038	3174	3279	2941	2656	2445	2069	1523	1200	1055	810	647	708	817	895	1022	1423	1782	1744	1719	1920	1894	1612	1341	1224	949	713	667	593	549	572	631	845	998	1162	1314	1259	1130	1034	1064	816	642	520	547	516	491	597	664	781	960	1004	1059	1128	1205	1136	795	639	548	400	221	157	142	164	258	457	633	733	847	1039	1124	1040	1015	1077	964	592	449	331	200	102	47	46
570	519	522	547	491	403	481	519	480	531	576	563	526	435	338	306	354	305	290	287	316	305	412	422	340	371	495	436	412	525	483	464	437	441	415	411	403	337	328	297	252	216	250	276	214	239	241	200	199	167	151	146	150	166	155	169	204	159	167	181	208	166	180	201	193	170	201	222	221	217	215	183	186	158	148	155	126	171	182	239	277	337	389	500	528	539	525	513	491	574	635	554	524	567	670	711	752	858	1043	1182	1187	1259	1303	1337	1409	1453	1455	1397	1514	1564	1569	1669	1707	1833	2060	2319	2302	2413	2546	2755	2779	2820	3084	3264	3243	3211	3127	3197	3418	3728	3762	3825	3910	4070	4088	4061	4100	3970	4120	4243	4640	4350	4312	4308	4451	4390	4434	4316	4172	4095	4044	3984	3889	3798	3908	3948	3888	4047	4192	4150	4202	4625	4593	4682	4838	5093	4991	4976	5113	5047	5032	5140	5150	4845	4994	5202	5114	4857	5031	5372	5296	5298	5571	5521	5211	5412	5581	5384	5285	5365	5443	5441	5671	6063	5845	5670	5958	6296	5872	5662	5843	5656	5416	5545	5703	5359	5148	5609	5731	5334	5276	5558	5457	5337	5668	5601	5388	5491	5561	5279	5221	5415	5538	5319	5267	5435	5540	5209	5158	5620	5375	5013	5093	5082	4788	4647	4669	4510	4236	4187	4197	3931	3596	3434	3364	3004	2980	2953	2730	2527	2507	2503	2267	2154	2043	1824	1635	1543	1549	1580	1598	1827	2061	2446	2663	3102	3216	3194	3407	3572	3233	2881	2612	2392	1743	1373	1206	950	738	753	879	948	1078	1425	1828	1871	1775	1983	2014	1733	1486	1315	1033	742	659	629	641	587	665	874	1067	1197	1361	1294	1167	1128	1109	843	679	554	511	550	519	548	667	765	962	1042	1124	1145	1250	1192	951	682	663	474	254	191	181	191	239	411	577	710	820	993	1122	1048	1009	1070	994	686	456	392	269	123	66	39
554	562	561	554	503	412	481	528	505	589	616	598	542	478	377	336	414	385	314	318	339	351	383	451	394	387	483	493	438	550	550	513	543	440	394	409	404	335	324	320	268	241	283	305	272	244	252	220	177	189	183	170	182	176	160	186	240	235	203	217	225	177	185	248	230	202	208	260	234	239	256	179	143	141	130	132	142	135	160	204	276	324	356	401	446	482	444	422	460	489	550	494	454	530	585	685	708	792	909	1097	1078	1204	1223	1207	1306	1315	1293	1252	1321	1423	1476	1519	1571	1685	1879	2135	2208	2322	2499	2696	2718	2769	2909	3018	3184	3119	3095	3115	3307	3526	3717	3680	3878	4105	4027	4043	4057	4037	4081	4292	4522	4478	4309	4295	4375	4567	4597	4427	4211	4143	4016	4094	3845	3757	4015	3931	3911	4106	4213	4266	4296	4475	4778	4752	4861	5112	4886	4910	5034	4965	4811	4940	5187	5083	4973	5238	5257	5005	5157	5564	5394	5273	5382	5431	5340	5374	5671	5348	5286	5405	5638	5430	5537	6091	6155	5716	5989	6356	6005	5712	6022	5765	5242	5618	5872	5496	5219	5561	5839	5413	5496	5659	5440	5444	5647	5709	5369	5350	5555	5368	5117	5486	5644	5461	5356	5675	5758	5286	5308	5646	5446	5139	5225	5330	5080	4973	5024	4840	4380	4496	4525	4153	3893	3746	3530	3299	3166	3135	2916	2609	2696	2577	2357	2225	2066	1874	1570	1498	1524	1520	1506	1740	2103	2346	2696	3135	3377	3330	3474	3709	3440	3115	2964	2758	2122	1590	1330	1072	908	884	920	996	1131	1505	1732	1931	1873	2105	2083	1842	1655	1459	1141	864	720	629	681	643	734	868	1057	1310	1416	1380	1269	1170	1189	869	737	575	564	580	502	587	663	826	1014	1086	1127	1174	1269	1281	1008	829	719	528	294	218	207	222	226	328	527	664	738	961	1092	1074	970	1068	1060	707	516	413	295	169	75	45
578	546	517	594	557	501	502	525	519	597	652	605	528	530	420	423	480	449	404	398	372	377	419	479	425	426	511	501	472	572	586	535	581	486	434	434	395	362	327	351	310	278	299	338	284	249	285	254	216	203	187	209	208	185	191	208	278	286	228	262	217	194	197	256	270	257	265	243	273	269	243	184	144	138	120	132	143	121	125	161	236	265	300	358	353	374	387	387	357	397	480	425	416	455	518	586	645	721	827	1013	1020	1126	1189	1120	1145	1187	1208	1209	1225	1296	1334	1400	1467	1604	1713	2029	2111	2231	2473	2544	2625	2736	2802	2950	2988	2997	2946	3061	3266	3533	3715	3668	3744	3873	3954	4002	4063	4012	4091	4311	4562	4474	4347	4276	4431	4733	4660	4423	4200	4030	3979	4052	3955	3846	3920	4137	4026	4063	4223	4289	4336	4677	4899	4751	4800	5019	4916	4872	5053	4990	4774	5097	5173	4985	4923	5397	5339	5045	5189	5491	5628	5497	5552	5447	5325	5397	5743	5475	5224	5459	5687	5388	5602	6109	6161	5845	6115	6452	6091	5718	5917	5819	5508	5619	5973	5600	5283	5688	6046	5659	5522	5755	5572	5299	5620	5835	5378	5343	5586	5660	5318	5523	5774	5662	5442	5837	5890	5392	5436	5763	5799	5280	5401	5567	5335	5260	5425	5124	4941	4804	4778	4608	4060	4034	3857	3426	3299	3338	3186	2843	2865	2719	2480	2261	2137	1970	1566	1430	1499	1464	1463	1736	2101	2281	2646	3155	3402	3474	3583	3864	3761	3221	3129	2968	2371	1789	1514	1231	1036	1000	1031	1105	1224	1420	1809	1986	2002	2161	2189	1938	1752	1633	1300	956	750	696	719	713	801	876	1064	1357	1467	1368	1315	1232	1250	967	768	671	610	595	540	576	715	869	1053	1087	1217	1198	1364	1315	1131	883	777	606	359	230	232	248	243	320	526	613	707	954	1099	1113	957	1055	1056	794	573	460	393	213	115	45
584	562	558	612	575	494	552	568	497	579	644	596	532	526	445	449	537	494	407	438	425	371	430	488	495	452	521	522	519	603	623	574	548	526	438	429	424	373	371	400	341	307	322	361	332	287	296	300	225	210	216	223	230	234	223	235	302	307	270	271	260	231	231	292	304	326	305	294	265	301	248	189	157	136	112	121	128	118	109	158	217	222	261	274	257	311	335	306	307	326	365	330	333	375	430	492	604	668	708	877	943	1039	1110	991	1030	1083	1112	1078	1137	1131	1187	1275	1370	1447	1655	1882	2045	2162	2228	2446	2539	2650	2742	2754	2819	2828	2921	2972	3063	3315	3382	3491	3670	3808	3863	3928	4103	4027	3918	4249	4397	4544	4403	4411	4429	4461	4558	4442	4177	3952	3981	3947	3973	3882	3855	4005	4018	4276	4366	4376	4443	4797	5042	4829	4962	4994	4857	4983	5016	5008	4966	5035	5325	5047	4974	5373	5581	5193	5270	5604	5693	5514	5665	5532	5158	5450	5843	5611	5415	5649	5847	5763	5699	6278	6360	6101	6308	6494	6209	5886	5953	5854	5597	5479	5915	5629	5283	5749	6041	5589	5540	5930	5515	5368	5728	6015	5639	5439	5694	5718	5388	5583	5918	5803	5598	6056	6128	5509	5527	5912	5962	5697	5742	5938	5667	5376	5746	5638	5153	5148	5147	4811	4272	4302	4211	3728	3498	3571	3460	3035	2932	2869	2667	2336	2258	2009	1638	1464	1480	1429	1396	1679	2047	2250	2506	3122	3446	3565	3746	4064	3978	3392	3214	3215	2649	2077	1709	1362	1164	1173	1134	1162	1291	1622	1979	2015	2066	2351	2362	2137	1828	1698	1488	1102	856	758	735	819	854	974	1055	1368	1508	1497	1367	1366	1230	1085	795	724	657	625	563	601	698	842	985	1141	1218	1231	1413	1401	1205	978	872	714	447	294	282	248	226	299	484	593	680	855	1109	1086	991	1016	1097	921	643	557	410	269	134	71
595	553	495	544	610	550	576	518	506	617	734	643	561	559	485	469	557	541	469	451	482	406	423	507	508	486	571	577	543	670	653	573	586	571	478	412	455	408	399	410	410	360	383	382	377	310	348	330	264	262	227	262	285	267	239	293	337	341	318	347	305	253	280	327	342	392	325	307	289	291	254	205	161	111	102	132	106	102	103	147	169	202	210	216	212	250	271	268	241	239	269	284	303	325	332	392	507	540	681	744	813	919	931	878	952	978	999	1024	1056	1051	1073	1212	1289	1408	1568	1864	1963	2039	2228	2407	2450	2578	2593	2639	2760	2880	2895	2963	2944	3125	3347	3484	3693	3756	3699	3872	3984	3943	3772	4106	4346	4491	4418	4300	4407	4470	4553	4447	4253	4033	4037	4092	4056	3948	4020	4075	4197	4277	4495	4614	4433	4727	5110	5008	4993	5017	4943	4833	4949	5077	4925	5027	5092	5138	5028	5397	5622	5356	5324	5734	5825	5717	5944	5918	5436	5484	6058	5892	5615	5909	6155	6230	5884	6383	6322	6182	6432	6724	6467	6064	6128	6001	5547	5687	5975	5716	5434	5677	5974	5783	5682	6000	5810	5395	5690	6041	5619	5478	5806	5836	5270	5467	5954	5934	5655	6151	6116	5563	5462	6014	6188	5757	5913	6345	5962	5774	6066	6114	5532	5473	5570	5134	4692	4563	4492	3871	3753	3817	3684	3218	3228	3192	2846	2459	2341	2187	1616	1421	1439	1409	1374	1584	1907	2169	2382	3104	3580	3530	3741	4103	4186	3684	3388	3358	2903	2294	1859	1539	1340	1369	1349	1292	1422	1669	2079	2074	2144	2511	2604	2236	1969	1872	1616	1295	972	819	866	886	913	974	1074	1341	1603	1566	1427	1366	1395	1168	923	770	730	657	568	627	706	839	965	1157	1214	1273	1367	1462	1251	1028	938	821	517	324	299	300	253	295	472	578	645	828	1114	1139	1016	1059	1128	906	709	568	483	324	169	100
621	563	546	568	599	558	592	575	492	630	783	689	566	583	478	488	552	537	465	492	492	453	467	560	537	504	600	617	597	699	689	605	582	576	515	472	465	436	412	481	475	441	433	439	404	422	397	384	280	280	307	329	315	340	320	341	397	389	400	415	385	351	327	355	383	370	381	350	324	285	274	202	168	119	106	113	100	98	100	119	154	164	177	151	155	200	210	192	170	177	187	211	247	238	264	315	394	486	589	686	664	737	815	797	812	866	881	886	969	949	982	1164	1255	1282	1447	1712	1913	1976	2129	2308	2475	2510	2505	2663	2732	2768	3007	2900	2879	3027	3311	3391	3592	3645	3753	3866	4036	3978	3922	3983	4402	4587	4430	4186	4269	4461	4491	4399	4269	4252	4065	4187	4185	4094	4141	4229	4338	4465	4648	4812	4578	4850	5198	5240	5253	5138	4912	4864	5052	5254	5075	4942	5305	5152	5101	5490	5763	5628	5538	5979	5970	5770	6117	6042	5744	5712	6301	6320	5947	6100	6560	6409	6229	6464	6483	6344	6579	7095	6722	6185	6277	6166	5835	5760	6072	5885	5513	5675	6019	5784	5718	5973	5959	5514	5825	6234	5721	5445	5790	5859	5292	5484	5957	5955	5756	6124	6246	5808	5658	6215	6324	5879	5968	6359	6104	5979	6235	6258	5863	5734	5927	5579	5025	4849	4897	4386	4052	4264	4096	3623	3551	3422	2988	2607	2492	2235	1764	1450	1457	1422	1329	1430	1903	2122	2484	3070	3432	3616	3783	4066	4342	3774	3507	3506	3140	2556	2058	1745	1478	1504	1413	1373	1479	1810	2266	2300	2284	2707	2865	2546	2224	2060	1851	1489	1109	925	957	907	970	1025	1154	1391	1701	1678	1448	1445	1563	1332	977	871	797	731	615	641	743	818	994	1078	1293	1258	1400	1455	1361	1064	1035	888	658	397	340	324	263	258	439	550	647	810	1100	1171	1006	1027	1179	999	808	648	555	413	216	132
673	572	505	538	605	541	571	598	531	610	744	722	612	627	537	486	574	544	520	492	546	505	521	572	522	521	673	682	674	748	713	642	604	604	521	461	469	487	445	522	555	522	510	518	438	475	466	419	348	360	368	404	409	406	417	440	435	389	412	478	483	416	407	381	378	420	450	390	358	305	268	213	191	148	79	75	94	112	109	95	91	114	121	110	108	165	182	129	127	131	128	152	188	182	192	269	307	411	502	552	569	677	707	743	711	784	774	869	916	912	909	1074	1195	1256	1347	1585	1725	1877	1987	2140	2460	2440	2501	2615	2707	2686	2816	2847	2862	2976	3225	3336	3366	3646	3661	3727	4013	3930	3880	3974	4321	4518	4475	4139	4332	4482	4462	4605	4456	4337	4226	4334	4334	4305	4390	4458	4377	4559	4740	4820	4584	5042	5316	5366	5247	5347	5100	4838	5149	5381	5096	5056	5262	5287	5289	5693	5921	5797	5800	5943	6146	5953	6372	6352	5906	5906	6651	6545	6157	6400	6909	6743	6521	6611	6697	6411	6538	7007	6836	6230	6271	6365	5889	5794	6189	6083	5658	5916	6160	5976	5765	6134	6093	5554	5885	6215	5902	5408	5716	5783	5359	5502	5897	6028	5731	6092	6388	6030	5623	6334	6544	6199	6119	6485	6608	6138	6484	6601	6146	5897	6218	5909	5310	5160	5328	4802	4469	4611	4534	3921	3847	3810	3359	2844	2673	2453	1864	1493	1511	1435	1311	1411	1853	2178	2321	2822	3451	3597	3638	4089	4388	3986	3755	3555	3255	2838	2376	1879	1609	1645	1556	1514	1627	1988	2474	2512	2470	2787	3029	2767	2393	2238	1977	1537	1205	1026	1029	978	1102	1169	1224	1416	1690	1786	1576	1572	1619	1435	1115	886	878	740	683	657	754	861	985	1139	1291	1290	1385	1595	1457	1168	1084	1000	734	502	419	337	282	280	420	534	600	766	1045	1236	1052	1074	1223	1093	893	725	627	453	266	177
690	535	472	515	580	483	542	617	544	601	744	732	711	713	568	525	563	560	510	535	606	596	594	596	533	584	712	680	662	780	742	650	607	612	535	498	486	492	526	586	613	604	596	618	579	548	557	466	453	446	458	450	475	480	521	529	488	437	450	542	600	522	441	429	456	451	480	459	385	338	249	231	207	145	82	89	91	101	94	86	73	95	104	98	92	116	112	90	72	76	78	123	146	160	178	226	256	332	448	491	488	535	633	692	640	658	697	734	871	881	891	1001	1094	1188	1365	1463	1653	1737	1891	2101	2287	2379	2387	2512	2637	2612	2737	2861	2721	2814	3110	3272	3339	3476	3643	3681	3821	3948	3990	4016	4231	4504	4412	4180	4246	4410	4670	4635	4713	4491	4439	4614	4567	4396	4494	4644	4657	4757	4851	4923	4713	4966	5190	5485	5345	5669	5332	4856	5265	5382	5309	5115	5489	5670	5695	5811	6206	6179	6114	6119	6166	6078	6460	6614	6390	6229	6899	6884	6500	6728	7029	7054	6690	6789	6935	6554	6697	7166	7021	6427	6490	6567	6120	5997	6500	6354	5845	6091	6377	6103	5909	6381	6283	5683	5862	6158	5650	5313	5570	5734	5388	5375	5709	5820	5789	5967	6516	6194	5725	6297	6644	6334	6465	6759	6679	6330	6630	6766	6525	6151	6270	6135	5701	5513	5554	5312	4848	5125	4855	4321	4158	4176	3850	3181	2927	2773	2044	1623	1546	1543	1409	1405	1782	2121	2358	2795	3356	3575	3770	4158	4392	4108	3664	3587	3472	2959	2586	2102	1767	1709	1719	1628	1696	2090	2630	2579	2642	3012	3298	2907	2516	2463	2196	1835	1386	1164	1113	1156	1120	1222	1251	1492	1741	1798	1746	1699	1749	1543	1246	1038	992	829	719	738	761	837	988	1142	1273	1273	1454	1675	1487	1238	1165	1096	815	577	501	431	340	280	408	536	598	735	1065	1249	1117	1040	1234	1217	907	783	697	545	345	207
704	533	467	450	547	497	484	603	576	601	715	757	773	802	703	572	556	580	581	613	777	675	659	610	548	637	708	720	724	779	752	650	623	655	530	495	503	533	600	700	690	665	689	670	651	628	595	567	533	570	551	518	541	559	578	624	582	488	528	615	734	626	506	483	468	498	521	546	397	291	276	246	235	176	114	88	90	97	104	77	69	64	92	73	74	86	80	73	64	41	47	77	120	121	144	171	185	253	337	382	388	474	540	573	551	577	643	691	815	863	842	924	1051	1173	1340	1440	1575	1732	1836	2046	2332	2369	2418	2456	2549	2606	2667	2821	2754	2829	3043	3099	3200	3454	3561	3576	3793	4041	4003	3923	4258	4535	4465	4341	4333	4489	4641	4737	4795	4725	4692	4740	4846	4602	4632	4728	4685	4853	5081	5012	4795	4942	5244	5463	5477	5808	5475	5053	5192	5590	5337	5269	5553	5811	5828	6085	6454	6406	6240	6526	6646	6349	6632	7046	6497	6374	7092	7340	6949	6999	7356	7206	7004	7053	7121	6878	6846	7379	7326	6629	6651	6987	6414	6204	6682	6609	6107	6172	6482	6169	6033	6296	6516	5880	5808	6154	5858	5355	5404	5727	5514	5279	5655	5882	5776	6143	6601	6342	6027	6405	6847	6512	6516	7084	7125	6761	6878	7105	6748	6273	6623	6530	5894	5892	5874	5698	5309	5517	5329	4586	4451	4699	4296	3492	3182	3082	2425	1820	1747	1702	1422	1356	1814	2181	2335	2647	3439	3722	3833	4150	4548	4225	3744	3729	3511	3030	2683	2218	1931	1875	1856	1722	1793	2138	2746	2784	2705	3166	3552	3048	2699	2672	2477	2061	1567	1368	1271	1184	1185	1257	1342	1467	1749	1863	1755	1793	1891	1758	1356	1163	1103	930	770	750	816	866	959	1132	1306	1353	1440	1637	1556	1273	1259	1146	868	691	590	475	354	263	357	485	523	667	970	1246	1180	1077	1269	1309	994	879	808	658	406	236
716	579	425	462	499	535	504	575	642	633	696	752	813	879	779	667	661	649	695	735	819	750	666	608	607	651	730	726	782	822	758	678	671	613	542	478	545	635	694	704	754	734	760	803	778	682	666	656	677	686	680	613	627	674	725	708	656	617	598	673	769	722	605	528	538	511	565	544	491	346	315	293	265	236	163	100	93	97	105	69	65	72	65	68	81	67	59	65	31	30	42	46	93	103	110	120	149	192	261	347	359	386	460	488	532	535	607	662	758	794	836	920	1017	1123	1232	1355	1542	1724	1821	2163	2301	2382	2388	2498	2423	2526	2722	2835	2670	2845	2991	3042	3241	3342	3568	3625	3878	3963	4008	3985	4342	4407	4499	4478	4479	4687	4834	4897	4961	4902	4930	5011	5067	4778	4967	4897	4863	4937	5183	5329	5077	5044	5347	5509	5520	5960	5653	5176	5371	5561	5517	5424	5839	6010	6110	6319	6683	6728	6471	6708	6900	6659	6927	7320	6896	6712	7295	7686	7265	7464	7528	7824	7570	7436	7476	7092	7131	7641	7678	7273	7187	7231	6691	6328	6936	6832	6231	6400	6436	6456	6230	6517	6667	6064	5893	6269	6014	5278	5423	5711	5445	5283	5738	5830	5743	6058	6665	6634	6254	6427	7046	6768	6784	7199	7454	6945	6994	7274	6843	6411	6689	6639	6097	5935	6296	6176	5784	5873	5819	5276	4775	5133	4862	3988	3524	3405	2730	2087	1871	1909	1573	1450	1816	2183	2250	2798	3344	3727	3929	4179	4596	4397	3958	3909	3622	3237	2886	2370	2064	2011	2050	1927	1929	2249	2765	2931	2875	3224	3787	3470	3012	2934	2702	2239	1769	1517	1381	1294	1259	1322	1408	1537	1762	1865	1790	1837	2000	1899	1495	1305	1245	1062	849	814	838	865	962	1104	1275	1391	1479	1722	1561	1410	1340	1261	1006	719	643	530	392	278	365	521	535	655	968	1331	1179	1071	1240	1372	1127	968	852	705	508	319
720	590	429	453	516	524	529	540	620	667	709	717	775	941	856	695	737	770	714	815	830	725	678	668	638	650	709	726	767	755	772	749	693	585	554	541	597	678	742	745	772	844	822	871	815	812	767	739	741	766	787	701	723	770	837	798	777	722	692	731	809	774	699	639	572	532	550	567	471	400	333	308	319	256	204	118	117	98	113	92	82	47	58	66	52	39	36	35	41	33	35	24	76	96	102	109	128	162	223	278	294	327	366	459	473	456	511	582	708	784	812	891	1002	1086	1197	1324	1506	1703	1797	1990	2206	2299	2415	2465	2486	2426	2732	2843	2862	2796	2988	3034	3192	3441	3599	3608	3886	4092	4061	3996	4314	4391	4575	4614	4631	4885	4896	4943	5143	5008	5029	5307	5356	5093	5054	5130	5088	5065	5391	5374	5053	5155	5483	5534	5563	6074	5870	5502	5410	5868	5782	5518	5862	6286	6329	6519	6949	7005	6696	7104	7422	6958	7134	7544	7275	7019	7667	8112	7673	7536	7883	8010	7844	7978	7792	7551	7529	7953	8073	7304	7309	7453	6986	6603	7051	6934	6425	6511	6965	6866	6487	6642	6757	6194	5823	6301	6106	5359	5290	5717	5557	5373	5774	6026	5804	6240	6837	6875	6310	6783	7139	7199	7012	7449	7555	7204	7070	7420	7192	6660	6888	7057	6403	6121	6612	6521	6218	6222	6439	5779	5178	5487	5493	4530	3918	3725	3119	2346	2190	1966	1668	1476	1734	2097	2263	2587	3229	3661	3867	4175	4580	4472	4184	4119	3695	3396	3105	2726	2245	2093	2140	1986	2033	2302	2945	3152	3007	3362	3876	3673	3193	3061	2990	2497	2013	1770	1597	1424	1380	1439	1488	1610	1829	1915	1827	1882	2162	2048	1610	1477	1381	1192	970	845	906	974	952	1129	1333	1399	1509	1729	1668	1430	1374	1348	1028	802	705	584	396	295	389	524	537	625	909	1252	1226	1112	1336	1411	1185	1057	1005	821	574	401
691	652	439	450	475	509	596	622	639	690	735	714	799	914	826	714	712	779	693	762	772	761	690	731	679	608	717	809	706	713	790	745	642	609	532	569	647	720	795	829	878	934	863	910	887	842	864	866	879	835	894	836	797	883	930	915	866	870	787	774	857	826	790	668	603	555	553	608	530	455	376	360	318	304	238	186	150	142	122	134	93	64	61	56	54	37	41	29	34	35	11	32	52	74	97	84	92	133	169	210	244	240	289	380	417	416	456	576	647	765	825	854	978	1072	1177	1324	1580	1676	1692	1910	2169	2247	2366	2419	2449	2423	2661	2950	2825	2881	2968	3070	3154	3417	3494	3652	3843	4061	4062	4001	4241	4477	4569	4646	4741	4909	5001	5104	5360	5255	5316	5482	5618	5373	5249	5261	5256	5248	5492	5581	5114	5212	5454	5559	5778	6062	6067	5660	5536	5773	5837	5663	6057	6541	6582	6792	7220	7162	7044	7247	7470	7251	7486	8073	7882	7607	8048	8241	7973	7906	8122	8354	8176	8287	8399	7933	7857	8306	8282	7847	7499	7582	7087	6638	6933	7223	6736	6784	7293	7062	6649	6774	6895	6274	5813	6255	6406	5546	5364	5519	5508	5249	5632	6073	5771	6163	6927	7185	6608	6801	7440	7287	7098	7617	7754	7384	7232	7353	7268	6866	6986	7148	6940	6508	6789	6870	6624	6767	6975	6281	5831	6049	5930	4952	4530	4223	3548	2606	2443	2190	1793	1629	1860	2213	2266	2615	3214	3568	3926	4267	4605	4564	4293	4308	4006	3460	3341	2827	2340	2099	2238	2150	2098	2388	3032	3178	3118	3560	4104	3945	3449	3421	3262	2823	2234	1977	1776	1557	1471	1452	1523	1726	1956	2050	1872	2006	2233	2151	1746	1637	1504	1344	1105	966	977	1010	1035	1151	1268	1478	1582	1740	1697	1487	1525	1410	1159	900	787	654	459	321	407	472	521	573	869	1152	1201	1109	1255	1492	1272	1076	1046	932	703	472
757	675	509	433	477	460	596	710	662	617	741	797	829	917	816	690	671	713	670	683	767	819	775	754	674	599	724	724	687	745	762	742	653	606	557	565	670	759	861	911	920	984	948	958	983	950	956	981	959	948	1024	944	925	986	1066	1014	999	947	841	841	904	882	867	770	615	570	572	581	573	509	408	343	341	342	297	229	163	131	139	143	124	95	73	63	65	50	48	31	48	41	26	28	44	77	86	78	72	97	126	174	182	200	240	328	393	408	440	529	651	769	827	878	938	1065	1197	1395	1508	1639	1701	1835	2049	2158	2222	2454	2489	2550	2646	2815	2736	2774	2967	3107	3197	3360	3558	3631	3834	4055	4137	4216	4195	4561	4684	4747	4787	5015	5042	5335	5445	5486	5462	5650	5947	5724	5540	5618	5489	5309	5671	5652	5473	5462	5545	5878	5769	5989	6151	5943	5721	5960	5975	5834	6114	6684	6814	7058	7542	7688	7418	7612	7786	7628	7778	8475	8228	7800	8254	8745	8335	8271	8551	8857	8469	8793	8877	8290	8127	8601	8725	8051	7863	8045	7341	6810	7179	7346	6854	6990	7462	7289	6888	7156	7160	6543	5866	6442	6410	5514	5372	5630	5546	5300	5747	6056	5891	6150	7079	7303	6858	6977	7674	7581	7396	7837	7927	7511	7484	7537	7283	6738	7147	7434	7002	6593	7273	7504	7012	7091	7602	6925	6343	6515	6414	5459	4806	4729	4032	3143	2733	2497	2067	1873	1957	2200	2377	2642	3250	3609	3965	4341	4618	4693	4417	4453	4144	3670	3451	3055	2488	2224	2316	2194	2080	2368	3069	3137	3271	3676	4210	4115	3708	3583	3591	2973	2475	2188	1983	1777	1672	1638	1658	1750	1912	2060	1965	1987	2353	2315	1919	1736	1724	1562	1247	1131	1103	1145	1098	1177	1371	1514	1632	1732	1768	1626	1546	1620	1336	951	861	782	520	380	400	511	535	581	831	1130	1230	1078	1307	1520	1352	1172	1111	1088	779	575
760	679	564	438	477	492	601	689	769	664	696	795	826	962	917	752	722	775	746	750	858	840	757	661	630	668	702	706	704	761	778	742	704	603	580	584	656	803	926	968	1005	1030	1008	1038	1050	1124	1058	1094	1118	1092	1036	1088	1019	1052	1153	1096	1116	1011	963	916	916	929	883	833	664	590	562	579	609	557	419	375	349	357	291	281	194	164	161	161	128	110	91	84	56	53	36	42	30	25	33	24	37	45	57	73	72	72	103	142	134	156	211	252	356	380	451	534	619	722	813	895	917	1100	1251	1437	1519	1589	1686	1785	2018	2105	2224	2438	2565	2513	2505	2693	2820	2834	2980	3061	3203	3369	3489	3558	3739	3933	4189	4154	4237	4446	4646	4653	4755	5047	5273	5555	5662	5586	5544	5764	6030	5969	5654	5813	5654	5489	5748	5705	5418	5597	5923	5993	5931	6215	6300	6221	6045	6131	6198	6033	6254	6902	7140	7426	7975	8024	7753	7939	8354	7997	8052	8619	8644	8263	8557	8904	8884	8818	9114	9216	8915	9177	9255	8866	8673	9047	9186	8426	7989	8114	7557	7082	7407	7682	7099	7128	7582	7534	7112	7287	7395	6682	6201	6500	6354	5605	5447	5589	5667	5474	5857	6198	5921	6302	7090	7524	7038	7170	7857	7853	7469	8008	8053	7672	7534	7800	7335	6935	7167	7642	7206	6938	7345	7770	7360	7526	7946	7564	6856	6922	6946	6072	5392	5241	4526	3559	3080	2838	2445	1984	2116	2387	2525	2815	3349	3844	4095	4391	4681	4661	4587	4563	4294	3860	3636	3323	2675	2292	2344	2372	2220	2449	3110	3338	3181	3694	4456	4414	4041	3915	3794	3237	2718	2377	2207	1956	1760	1717	1745	1822	2079	2169	2083	2035	2445	2482	2069	1933	1872	1765	1394	1172	1217	1157	1122	1189	1342	1557	1621	1778	1921	1642	1680	1764	1467	1139	987	866	647	414	396	467	483	508	744	1094	1203	1105	1258	1486	1440	1327	1237	1149	888	678
747	770	549	457	439	543	610	718	745	721	730	744	784	896	922	789	753	779	745	753	816	777	741	733	729	678	724	756	740	702	793	768	648	618	644	661	671	824	923	1098	1139	1121	1116	1148	1151	1144	1140	1230	1165	1156	1148	1150	1129	1114	1199	1265	1183	1112	999	931	929	977	960	856	730	638	573	602	664	590	458	376	332	367	346	316	236	154	157	142	150	145	113	71	74	68	56	45	40	33	21	25	20	36	70	58	57	50	72	88	104	128	174	247	293	389	395	488	553	679	804	868	977	1117	1263	1433	1490	1577	1693	1750	1952	2105	2276	2374	2460	2418	2451	2670	2858	2895	2985	3109	3183	3370	3610	3595	3862	4005	4150	4088	4224	4452	4616	4645	4948	4999	5423	5623	5951	6007	5724	5871	6326	6117	5930	5906	5818	5609	5741	5992	5710	5771	6202	6150	6047	6337	6393	6355	6354	6281	6381	6246	6521	7156	7454	7672	8353	8380	8014	8312	8547	8068	8080	8652	8763	8559	8701	9267	9339	9230	9602	9803	9436	9566	9864	9406	9087	9346	9526	8818	8311	8389	7875	7364	7700	7960	7538	7488	7780	7784	7105	7353	7475	7017	6322	6661	6632	5718	5361	5607	5661	5417	6085	6512	6099	6282	7152	7705	7320	7337	7982	8026	7684	7898	8288	7755	7681	7714	7641	7067	7221	7716	7494	7176	7587	8054	7769	7809	8668	8184	7354	7619	7448	6701	5869	5645	5152	4137	3609	3175	2883	2404	2424	2584	2669	2875	3331	3857	4217	4596	4796	4802	4702	4839	4574	3986	3777	3539	2867	2411	2395	2431	2180	2358	3174	3389	3213	3708	4527	4572	4136	4145	4081	3686	3015	2655	2407	2117	1954	1878	1827	1952	2070	2223	2199	2141	2520	2661	2191	1949	2004	1860	1470	1263	1329	1307	1120	1284	1398	1473	1584	1817	1914	1674	1715	1856	1590	1311	1121	979	725	457	442	482	455	498	694	1030	1143	1074	1274	1519	1463	1281	1334	1255	1014	777
765	716	602	507	504	512	622	751	749	703	790	807	792	828	828	735	712	696	723	689	764	802	805	776	734	682	723	759	760	765	788	752	689	618	676	690	745	859	973	1112	1164	1227	1247	1263	1330	1302	1279	1292	1289	1251	1233	1224	1223	1264	1287	1340	1254	1242	1131	991	949	973	997	908	757	653	577	605	688	617	512	386	405	393	394	369	249	183	178	212	198	174	156	100	88	96	59	72	52	35	42	22	16	31	49	60	55	49	40	67	82	93	133	186	248	321	379	427	541	671	778	911	988	1132	1256	1366	1493	1463	1666	1726	1877	2094	2186	2373	2463	2449	2557	2754	2970	2945	3035	3045	3127	3360	3660	3721	3756	3959	4035	4124	4235	4528	4611	4629	4882	5164	5350	5676	6145	6021	5875	5899	6328	6388	6075	6025	5846	5816	5885	6282	6088	5867	6312	6279	6242	6435	6654	6447	6574	6525	6680	6536	6709	7138	7631	8024	8497	8812	8251	8587	8780	8466	8334	9061	9347	8903	8933	9617	9784	9735	10127	10308	9894	10042	10494	9889	9420	9859	9894	8885	8546	8613	8284	7695	8059	8180	7650	7561	8049	7963	7310	7472	7729	7115	6503	6730	6713	6042	5338	5514	5733	5573	6019	6331	6212	6290	7328	8091	7619	7538	8098	8139	7823	8059	8337	7968	7642	7768	7539	7173	7368	7847	7693	7516	8068	8553	8180	8339	9043	8836	8240	8159	8213	7350	6406	6354	5662	4678	3961	3628	3123	2640	2626	2799	2857	3065	3639	3998	4237	4615	5091	5041	4732	4893	4756	4295	3937	3640	3090	2502	2570	2574	2336	2455	3132	3467	3295	3745	4692	4702	4326	4253	4314	3879	3144	2817	2644	2270	2067	1924	1984	2074	2175	2317	2269	2306	2642	2790	2414	2209	2170	2041	1649	1403	1377	1314	1197	1327	1437	1566	1625	1828	1962	1734	1788	1936	1714	1405	1209	1078	796	575	524	548	531	466	678	964	1069	1069	1210	1458	1553	1390	1331	1366	1086	835
787	779	638	550	487	550	609	811	787	758	782	775	819	886	909	842	750	765	719	710	807	883	810	803	819	732	732	756	760	729	764	757	714	677	727	788	836	906	1015	1181	1245	1343	1346	1420	1435	1391	1353	1407	1377	1339	1309	1261	1307	1328	1367	1371	1417	1245	1182	1049	1041	977	1074	1030	830	686	637	604	666	648	546	397	421	390	389	354	282	245	193	230	236	217	177	138	111	114	101	96	69	56	50	37	25	26	41	46	36	25	37	54	76	80	114	170	230	312	358	426	510	651	771	927	1007	1094	1275	1370	1390	1498	1596	1660	1840	2035	2059	2235	2366	2414	2562	2749	2926	2999	3014	3090	3068	3287	3670	3790	3844	3975	4076	4006	4148	4457	4634	4579	4914	5226	5507	5707	6313	6206	5893	6042	6475	6446	6117	6092	6079	5803	6110	6350	6222	6195	6422	6541	6237	6521	6900	6785	6464	6698	7074	6958	6777	7341	7789	8148	8748	9203	8696	8596	8883	8651	8621	9203	9323	9099	9192	9660	9813	10067	10569	10891	10379	10353	10847	10387	9856	10169	10295	9340	8697	8955	8606	8032	8018	8279	7944	7681	8261	8219	7642	7852	7985	7388	6627	6751	6866	6036	5505	5637	5901	5592	5977	6499	6616	6761	7466	8370	7909	7832	8462	8380	7941	8017	8351	8051	7553	7650	7486	6910	7184	7923	7882	7727	8259	8942	8688	8537	9506	9454	8724	8865	8884	7906	6972	6900	6408	5146	4439	4077	3490	3000	3004	3175	3115	3206	3807	4346	4510	4925	5277	5239	4927	5113	4988	4426	4097	4079	3296	2690	2585	2668	2451	2545	3104	3485	3335	3744	4510	4787	4456	4308	4467	4081	3443	3123	2994	2525	2256	2080	2142	2137	2235	2345	2329	2302	2733	2820	2517	2251	2365	2214	1751	1617	1531	1480	1280	1349	1499	1617	1613	1832	2005	1782	1726	2019	1961	1544	1303	1248	987	715	567	566	535	462	631	997	1006	1064	1266	1449	1520	1412	1377	1374	1211	925
765	784	692	556	563	519	606	777	823	803	796	815	791	784	898	814	741	738	757	719	790	862	822	867	900	778	787	830	842	827	799	754	703	759	725	829	856	993	1161	1267	1390	1478	1490	1553	1588	1582	1489	1384	1452	1427	1374	1394	1363	1333	1395	1445	1394	1251	1221	1180	1080	1121	1118	1059	857	738	614	642	654	658	606	488	433	410	387	386	336	266	249	264	248	233	214	179	156	132	131	128	121	76	53	33	23	26	44	31	45	18	29	55	70	78	96	144	234	301	329	414	539	607	728	915	994	1068	1150	1359	1414	1429	1527	1640	1746	1935	2029	2169	2334	2348	2444	2639	2899	2917	2935	2999	3160	3268	3605	3774	3838	3868	4209	4079	4064	4425	4559	4609	4887	5345	5540	5806	6190	6248	5989	6031	6462	6504	6320	6260	6028	6048	6111	6586	6385	6352	6620	6753	6596	6703	7010	6999	6681	6951	7089	7103	7099	7703	8026	8367	8905	9195	8716	8699	9164	9107	8805	9240	9670	9174	9387	9888	10181	10510	10883	11392	10894	10761	11381	10891	10265	10178	10547	9658	8877	8825	8940	8147	8187	8471	8127	7891	8358	8373	7871	7848	8060	7511	6723	6907	6897	6174	5689	5702	5795	5658	6161	6497	6787	6856	7771	8439	7942	7802	8450	8359	8003	7780	8182	7887	7386	7682	7603	6969	7059	8027	8216	7919	8478	9331	9045	9095	10037	10038	9612	9289	9542	8534	7733	7502	6853	5642	4929	4566	4003	3254	3225	3340	3289	3443	3969	4521	4646	5108	5696	5415	5140	5246	5355	4809	4240	4194	3585	2930	2732	2787	2645	2544	3170	3493	3332	3746	4599	4882	4549	4318	4721	4365	3552	3271	3213	2748	2357	2343	2218	2189	2244	2467	2431	2383	2782	3038	2644	2346	2423	2295	1885	1718	1632	1493	1344	1331	1579	1645	1647	1914	2067	1876	1797	2130	2022	1634	1444	1393	1082	760	630	607	513	435	617	882	1009	1061	1234	1433	1470	1451	1482	1473	1271	1048
728	780	717	618	596	614	653	801	912	818	795	835	768	882	952	858	778	829	754	748	805	847	912	917	911	883	840	864	888	843	874	833	802	810	872	937	987	1096	1279	1374	1435	1626	1686	1725	1785	1708	1581	1513	1499	1478	1397	1419	1440	1391	1486	1555	1451	1325	1252	1196	1162	1163	1129	1088	977	794	705	680	661	682	652	561	495	436	406	397	375	329	298	302	283	264	253	203	186	157	146	140	127	94	59	34	21	25	21	29	28	24	29	38	60	72	85	145	211	282	307	403	505	591	719	908	983	1065	1150	1248	1361	1451	1447	1595	1711	1844	1968	2030	2259	2258	2371	2530	2843	2851	2867	2936	3040	3336	3633	3858	3905	3943	4059	4061	4028	4269	4511	4624	4966	5420	5590	5797	6135	6309	6130	6112	6669	6866	6437	6326	6324	6024	6270	6710	6677	6627	6731	7021	6805	6946	6980	6997	6821	7014	7283	7327	7417	7868	8404	8568	9145	9665	9065	8999	9401	9366	8852	9467	9776	9605	9593	9988	10514	10700	11322	11732	11399	11302	11839	11486	10485	10529	10802	10042	8968	8964	8975	8363	8353	8647	8320	8190	8607	8704	8059	7960	8255	7933	6851	7025	7050	6365	5746	5709	5904	5852	6142	6704	6720	6949	7722	8563	8134	7920	8292	8543	7941	7782	7972	7758	7250	7513	7454	7099	7010	7863	8286	8131	8818	9720	9463	9521	10389	10642	9930	10035	10292	9436	8177	8096	7564	6363	5475	5190	4423	3669	3408	3792	3570	3545	4181	4740	4864	5223	5894	5929	5385	5441	5615	5133	4574	4365	3907	3136	2790	2956	2779	2590	3041	3418	3402	3616	4533	5054	4574	4445	4768	4514	3689	3469	3479	2856	2461	2449	2398	2328	2321	2551	2578	2519	2831	3151	2902	2486	2544	2430	2052	1779	1693	1549	1482	1418	1669	1642	1746	1987	2150	1893	1939	2279	2189	1765	1605	1554	1224	831	729	673	563	441	540	794	946	985	1193	1390	1424	1385	1506	1526	1376	1154
732	791	760	688	677	661	676	830	891	852	855	851	828	839	920	922	820	806	833	774	831	946	913	1017	1034	933	914	993	953	874	911	905	917	906	940	1078	1094	1240	1376	1453	1571	1701	1803	1872	1864	1776	1639	1596	1571	1483	1525	1497	1515	1532	1597	1645	1530	1425	1339	1324	1222	1186	1247	1189	1077	895	737	674	715	754	727	622	545	466	442	465	455	396	305	319	313	311	313	268	232	202	207	188	144	109	79	42	44	23	31	39	42	39	27	33	46	51	85	111	183	299	312	387	486	548	668	879	949	1015	1099	1211	1274	1433	1380	1449	1648	1838	1887	1898	2030	2279	2361	2596	2815	2891	2843	2915	3053	3254	3570	3851	3810	3875	3960	3984	4022	4183	4403	4594	4916	5308	5573	5634	6154	6371	6330	6275	6720	6663	6571	6424	6307	6122	6375	6901	6731	6521	6904	7118	6845	6914	7120	7034	6932	7227	7732	7640	7627	8038	8387	8549	9107	9511	9143	9121	9581	9521	9109	9403	9764	9607	9643	10419	10365	10664	11665	12023	11605	11467	12086	11782	10727	10645	11037	10199	9208	9223	9098	8480	8465	8763	8698	8292	8711	8884	8179	7924	8270	8049	6987	6960	7145	6568	5712	5717	6056	5826	6133	6674	6969	7071	7667	8364	8081	7748	8409	8388	7855	7716	7996	7672	7067	7344	7430	6987	6914	7893	8174	8286	9007	9912	10043	9927	10873	11362	10791	10816	10783	10054	8803	8825	8349	6875	5824	5493	4841	3928	3733	4052	3902	3875	4417	5032	4951	5471	6381	6195	5630	5633	6139	5532	4817	4715	4301	3459	3005	3129	2853	2632	3048	3575	3337	3614	4461	4944	4582	4370	4815	4621	3823	3521	3597	2998	2590	2515	2549	2459	2309	2603	2705	2556	2801	3216	3063	2560	2653	2595	2156	1768	1778	1617	1510	1488	1728	1722	1807	2037	2160	1971	1895	2283	2248	1891	1723	1689	1364	953	800	791	650	439	546	774	887	935	1154	1443	1495	1362	1467	1554	1436	1180
723	816	806	709	731	710	709	828	886	856	872	951	863	821	944	942	854	819	843	850	912	1001	1006	989	1049	1024	1009	1007	1064	997	938	979	1009	992	1068	1146	1272	1389	1485	1679	1661	1842	2014	1976	1933	1852	1722	1673	1631	1621	1580	1533	1594	1674	1674	1613	1641	1487	1455	1351	1272	1260	1251	1270	1101	946	788	720	747	826	781	671	634	542	457	516	506	434	383	424	359	364	347	337	268	251	235	213	174	140	105	67	61	36	24	46	49	44	30	27	40	53	75	108	159	226	298	394	425	507	632	853	931	993	1058	1087	1217	1237	1228	1348	1511	1710	1799	1809	1990	2168	2298	2464	2694	2684	2735	2936	3010	3158	3595	3877	3728	3840	3903	3873	3977	4221	4497	4581	4808	5187	5452	5558	6104	6514	6409	6520	6778	6880	6628	6517	6294	6093	6341	6826	6988	6792	6992	7174	7032	6949	7312	7357	7219	7433	7779	7730	7752	8120	8521	8819	9335	9726	9366	9332	9896	9619	9259	9218	9666	9656	9891	10400	10605	10695	11803	12413	12146	11974	12217	12018	11080	10731	10872	10327	9382	9411	9308	8637	8496	8854	8889	8481	8976	9045	8310	8015	8337	8080	6952	7099	7253	6559	5823	5754	6110	5771	6153	6907	7197	7058	7683	8531	8077	7835	8147	8517	7678	7411	7891	7589	6919	7150	7402	6968	6885	7820	8423	8338	9073	10273	10556	10206	11191	11852	11417	11079	11832	10878	9489	9220	9041	7407	6463	6038	5277	4334	4064	4394	4132	4119	4578	5280	5288	5572	6591	6698	5815	5919	6301	5966	5063	4976	4531	3812	3226	3182	3048	2747	3046	3608	3473	3620	4502	5139	4639	4404	4809	4726	3880	3645	3758	3259	2640	2536	2655	2430	2395	2664	2783	2535	2823	3232	3144	2759	2790	2746	2251	1873	1824	1697	1564	1518	1673	1813	1793	2009	2239	2022	1979	2324	2367	2037	1818	1733	1513	1079	895	882	804	526	586	815	853	836	1112	1371	1424	1337	1458	1610	1525	1240
803	864	813	738	791	759	772	899	964	888	951	939	859	871	986	973	923	934	953	938	980	1035	1047	1101	1143	1114	1090	1070	1143	1115	1155	1116	1046	1058	1088	1237	1389	1514	1642	1709	1797	1905	2013	2123	2008	1919	1772	1722	1628	1602	1586	1649	1629	1686	1672	1696	1618	1580	1501	1451	1345	1306	1274	1355	1222	983	874	813	828	863	890	739	733	607	547	545	603	489	469	441	434	398	413	384	346	299	238	251	200	169	122	78	75	66	43	21	48	60	34	33	29	43	71	92	143	208	274	367	389	477	536	727	903	919	965	984	1103	1142	1139	1190	1341	1530	1632	1714	1826	2054	2211	2361	2547	2595	2549	2828	2891	3161	3318	3675	3616	3654	3826	3865	3845	4209	4373	4473	4710	5142	5427	5511	5928	6396	6435	6427	6635	6723	6568	6635	6374	6226	6431	6968	7058	6926	7039	7198	7144	7422	7455	7432	7519	7665	8059	8167	8179	8562	9001	9141	9717	10241	9694	9458	10054	9678	9287	9276	9807	9571	9757	10549	10593	10935	11814	12490	12067	11852	12608	12568	11367	11066	11303	10470	9730	9625	9323	8741	8619	9131	9059	8649	9086	9271	8453	7990	8444	7994	7111	7077	7315	6577	5679	5737	6005	5879	6212	7035	7239	6977	7657	8639	8322	7730	8151	8278	7738	7340	7515	7370	6794	7054	7357	7009	6880	7750	8522	8500	9254	10744	10723	10488	11661	12321	12008	12012	12466	11602	10078	9976	9651	8125	7113	6496	5658	4667	4268	4749	4473	4118	4724	5573	5638	5652	6741	7012	6214	6043	6700	6334	5484	5159	4919	4256	3593	3472	3128	2865	3108	3590	3384	3547	4453	5180	4886	4567	4898	4796	3917	3653	3863	3492	2755	2598	2711	2570	2440	2722	2914	2575	2812	3280	3187	2891	2783	2915	2425	1972	1866	1868	1641	1474	1661	1819	1785	2040	2248	2110	1905	2320	2489	2237	1836	1876	1641	1236	981	1010	874	633	635	794	852	834	1097	1290	1480	1328	1442	1628	1540	1311
854	919	847	842	831	888	869	959	1084	998	1038	975	968	926	1003	1061	1025	962	965	1013	1094	1134	1151	1260	1279	1286	1238	1239	1222	1140	1248	1302	1266	1181	1252	1372	1513	1600	1708	1855	1870	2053	2102	2137	2131	2044	1882	1813	1728	1648	1740	1724	1756	1742	1722	1692	1722	1660	1572	1459	1408	1342	1366	1372	1269	1104	944	834	908	939	954	846	807	678	615	643	636	608	514	515	481	454	475	462	384	331	321	278	250	203	144	112	103	78	50	53	62	58	57	27	24	29	42	90	105	172	248	335	345	406	473	636	797	833	840	915	964	1017	965	1071	1159	1297	1442	1499	1702	1981	2031	2196	2336	2477	2503	2751	2851	2973	3265	3492	3605	3601	3684	3714	3816	4067	4310	4406	4605	5037	5264	5260	5843	6491	6562	6410	6451	6546	6633	6496	6237	6177	6370	7003	6877	6893	6879	7193	7359	7216	7569	7621	7351	7718	8164	8330	8343	8874	9250	9335	9839	10190	9775	9621	9850	9910	9395	9183	9709	9570	9637	10439	10619	10700	11568	12416	12235	11987	12550	12736	11704	11290	11246	10729	9807	9811	9539	8864	8738	9310	9325	8896	9415	9365	8715	8059	8276	8432	6903	6877	7258	6461	5706	5695	6052	6049	6180	6878	7163	7082	7879	8662	8337	7678	8118	8278	7569	7217	7502	7519	6591	6850	7166	6921	6753	7630	8478	8593	9354	10853	11144	10912	12036	12944	12547	12530	13017	12447	10755	10595	10196	8634	7247	6751	5981	4882	4378	4912	4866	4619	5040	5836	5885	5920	6969	7408	6680	6291	7014	6982	5900	5546	5265	4518	3866	3596	3362	3088	3205	3601	3549	3552	4341	5070	4870	4504	5019	4955	3992	3661	3855	3572	2914	2676	2794	2742	2537	2786	3103	2875	2878	3293	3399	2846	2817	3015	2561	2034	1930	1876	1652	1467	1617	1839	1818	1958	2246	2189	1903	2240	2455	2291	1933	1974	1831	1395	1099	1135	1035	705	669	867	832	813	935	1371	1407	1319	1356	1598	1472	1365
879	939	897	874	902	971	928	1042	1101	1077	1063	1095	1008	991	1027	1128	1078	1027	1084	1145	1150	1254	1255	1410	1393	1374	1354	1336	1299	1345	1301	1328	1393	1312	1348	1552	1640	1685	1776	1967	2024	2142	2186	2184	2181	2111	1966	1862	1686	1710	1780	1869	1814	1797	1758	1729	1774	1620	1701	1580	1418	1364	1374	1388	1314	1176	1067	1009	1002	1039	1008	969	925	776	726	734	747	732	642	615	542	542	571	522	458	399	340	345	296	249	198	152	106	114	80	60	79	60	79	63	42	39	43	62	102	157	185	262	316	324	398	558	658	702	718	740	856	930	896	876	958	1102	1227	1358	1527	1755	1886	2041	2198	2305	2383	2628	2762	2903	3158	3272	3336	3319	3541	3689	3601	3790	4002	4239	4445	4802	5106	5238	5658	6184	6459	6081	6197	6449	6547	6522	6452	6239	6424	7054	7327	6861	6888	7322	7401	7514	7753	7685	7496	7820	8417	8483	8595	9063	9477	9549	9967	10441	10112	9700	10093	9853	9279	9160	9713	9522	9670	10504	10868	10702	11409	12274	12448	12070	12655	12832	12001	11242	11405	10884	10095	10107	9815	9241	9072	9518	9347	8930	9511	9810	8840	8241	8493	8241	6999	6744	7106	6451	5428	5498	5938	5925	6054	6932	7201	6963	7662	8686	8541	7743	7912	8053	7511	6885	7408	7268	6293	6566	7000	6731	6764	7690	8665	8761	9384	10896	11412	11250	12482	13699	13365	12768	13563	13015	11237	10461	10660	9216	7702	7326	6638	5306	4762	5159	4982	4717	5363	6314	6218	6319	7394	8046	7249	6840	7215	7293	6439	5957	5638	4958	4345	3886	3597	3262	3302	3618	3650	3663	4297	5263	5014	4506	5037	5074	4205	3708	4185	3710	2973	2722	2917	2903	2581	2852	3220	2966	2849	3275	3531	3013	2969	3066	2707	2177	1995	1886	1711	1462	1606	1881	1845	1921	2196	2229	2027	2186	2531	2312	2004	2000	1989	1600	1223	1306	1192	795	719	952	906	827	993	1231	1405	1254	1325	1490	1509	1347
936	983	964	960	960	1014	1017	1143	1121	1137	1121	1110	1094	1039	1136	1183	1135	1133	1209	1274	1295	1275	1333	1449	1506	1480	1347	1406	1489	1464	1475	1490	1523	1527	1560	1708	1759	1791	1956	1988	2093	2157	2228	2218	2246	2204	2039	1810	1766	1703	1790	1834	1844	1823	1836	1780	1730	1720	1705	1702	1480	1411	1413	1403	1366	1282	1190	1041	1096	1122	1150	1043	1022	912	813	822	853	782	694	653	648	661	657	608	525	453	448	384	374	300	243	194	152	145	124	84	67	76	72	55	43	38	55	52	90	119	151	199	233	276	343	480	582	628	573	601	690	714	709	713	778	922	1085	1231	1417	1515	1641	1768	1946	2077	2194	2461	2636	2745	2944	3015	3087	3111	3369	3405	3455	3609	3907	3998	4335	4652	4984	5084	5440	6004	6228	6107	6250	6256	6431	6603	6597	6238	6368	6833	7211	6999	6747	7140	7352	7536	7885	7759	7347	7928	8467	8826	8794	9011	9275	9623	9922	10485	9965	9577	9940	10028	9502	9142	9317	9373	9655	10628	10816	10727	11316	12566	12484	12011	12340	12731	11814	11400	11650	10659	9854	10060	10062	9311	8910	9586	9754	9339	9682	9962	9071	8363	8554	8194	7094	6706	6928	6388	5500	5375	5785	5970	6113	7067	7438	7148	7747	8773	8603	7614	7730	7858	7350	6806	7194	7091	6319	6397	6840	6769	6804	7792	8627	8684	9379	11039	11718	11372	12470	14045	13558	13167	14117	13743	11841	11272	11222	9779	8257	7806	7157	5794	5168	5578	5365	5003	5322	6711	6801	6300	7489	8419	7789	7180	7738	7946	6774	6160	6093	5475	4553	4076	3896	3515	3395	3702	3675	3709	4327	5247	5161	4553	4991	5175	4338	3820	4148	3893	3152	2786	3006	2900	2675	2913	3175	3027	2857	3191	3596	3100	2993	3090	2861	2218	2082	1982	1837	1548	1656	1892	1815	1978	2235	2254	1956	2192	2454	2500	2060	2097	2087	1712	1370	1439	1400	984	804	1022	1006	878	971	1249	1325	1198	1241	1497	1505	1392
943	995	1012	1020	1021	1092	1128	1210	1291	1213	1153	1144	1168	1142	1161	1189	1200	1260	1349	1312	1403	1405	1408	1528	1592	1551	1481	1488	1637	1717	1659	1673	1679	1651	1671	1839	1903	1942	2023	2117	2144	2188	2292	2390	2210	2208	2137	1938	1809	1877	1846	1829	1921	1857	1792	1773	1756	1722	1804	1758	1565	1367	1415	1395	1394	1373	1261	1165	1185	1299	1255	1241	1199	1027	917	967	955	891	827	782	812	714	714	686	610	537	507	470	392	379	277	230	191	205	195	113	97	102	115	100	105	66	49	69	74	74	85	132	171	212	293	362	461	505	492	474	565	584	547	580	643	717	882	1010	1166	1284	1430	1544	1769	1884	1995	2248	2423	2468	2548	2697	2724	2860	3104	3163	3207	3349	3628	3822	4140	4501	4803	4978	5120	5728	6113	6056	5962	6042	6254	6338	6548	6009	6088	6538	7024	6950	6929	7018	7209	7608	7841	7701	7406	7719	8433	8856	8821	9053	9421	9619	9861	10438	10048	9474	9926	10047	9382	9242	9310	9416	9354	10255	10938	10662	11217	12326	12306	11728	12290	12716	11809	11387	11380	10681	9771	10040	10254	9597	9198	9858	9924	9318	9715	10398	9365	8374	8448	8216	7098	6618	6997	6521	5490	5329	5866	6026	5966	7027	7408	7217	7622	8820	8587	7631	7615	7759	7072	6697	6923	6956	6141	6094	6558	6469	6687	7612	8709	8494	8978	10727	11579	11319	12654	14412	14160	13578	14170	13782	12288	11835	11957	10489	8483	8073	7490	6215	5493	6025	5915	5299	5490	6925	7215	6868	7728	8910	8537	7612	8396	8268	7169	6559	6542	5877	4874	4494	4066	3681	3575	3839	3837	3780	4382	5211	5035	4625	5091	5417	4530	3857	4188	4125	3325	2852	3060	3141	2853	2873	3365	3140	2954	3339	3602	3254	3084	3243	2988	2283	2163	2131	1897	1581	1716	1863	1912	1872	2193	2293	2023	2124	2496	2460	2098	2120	2320	1942	1505	1529	1567	1155	913	1091	1111	928	974	1221	1309	1222	1254	1419	1409	1365
1026	1026	1061	1039	1069	1172	1232	1281	1349	1281	1254	1286	1165	1313	1299	1291	1288	1388	1459	1401	1438	1427	1494	1577	1671	1674	1542	1592	1837	1809	1741	1785	1809	1771	1767	1888	1963	2042	2158	2234	2244	2275	2346	2354	2326	2220	2134	1993	1943	1922	1896	1848	1974	1935	1870	1820	1769	1801	1767	1819	1614	1428	1396	1491	1474	1530	1443	1297	1334	1419	1369	1326	1293	1267	1056	1062	1066	994	909	926	862	852	776	804	739	616	499	484	449	427	379	269	255	264	196	165	123	140	152	149	141	92	67	56	61	76	51	89	129	167	212	272	358	410	391	373	410	493	456	465	491	542	654	793	948	993	1216	1390	1552	1657	1844	1971	2160	2203	2359	2446	2495	2604	2843	2902	2871	3045	3334	3579	3772	4240	4689	4682	4920	5439	5666	5752	5805	5702	5803	6118	6371	5986	6039	6513	6902	6863	6866	7029	7075	7252	7819	7811	7493	7698	8229	8714	8601	8841	9350	9301	9715	10370	10017	9483	9858	9992	9542	9400	9375	9433	9352	10209	10937	10944	11221	12273	12260	11897	12143	12789	11901	11378	11338	10708	9797	10074	10615	9990	9307	9986	10368	9773	9876	10472	9812	8581	8709	8556	7204	6556	6889	6427	5336	5402	5794	6219	6133	6945	7537	7177	7570	8572	8496	7462	7550	7854	7193	6439	6641	6622	6041	5755	6397	6441	6463	7401	8545	8649	8860	10715	11597	11490	12887	14650	14684	13922	14413	14268	12748	12272	12383	10992	8849	8135	7733	6463	5733	6193	6346	5579	5694	6893	7616	7155	7830	9057	8938	8032	8709	8771	7773	6824	6776	6285	5377	4894	4450	3931	3744	3971	3926	3946	4431	5297	5255	4709	5121	5479	4635	3961	4168	4206	3473	2881	3182	3256	2857	3031	3418	3386	3153	3341	3778	3380	3091	3262	3016	2458	2282	2165	2007	1690	1739	1953	1912	1863	2167	2267	1976	2057	2444	2396	2131	2106	2355	2131	1667	1640	1686	1299	1084	1185	1175	1011	970	1164	1284	1189	1210	1317	1381	1323
1078	1155	1166	1103	1147	1242	1335	1386	1402	1336	1271	1303	1319	1308	1352	1282	1346	1455	1471	1488	1436	1568	1640	1672	1745	1750	1679	1668	1800	1912	1841	1937	1895	1921	1952	2077	2140	2145	2218	2337	2343	2392	2488	2426	2321	2280	2166	2075	2010	2033	1971	1952	1970	1953	1858	1749	1819	1781	1821	1836	1685	1498	1442	1458	1494	1604	1554	1498	1459	1469	1457	1382	1439	1301	1161	1182	1196	1107	1002	1013	1037	902	866	880	804	696	564	527	494	530	416	346	292	299	299	210	181	158	190	211	175	127	73	78	81	51	47	52	86	132	171	207	267	308	297	272	297	341	332	342	372	385	520	616	765	852	1038	1202	1338	1497	1585	1760	1855	2033	2157	2154	2220	2316	2471	2544	2554	2772	3136	3288	3432	4024	4394	4395	4572	5119	5325	5368	5467	5301	5396	5747	6122	5897	5792	6271	6744	6804	6744	6930	6980	7325	7620	7670	7213	7420	8035	8403	8386	8719	9023	9187	9573	10521	10304	9374	9743	9903	9368	9189	9285	9374	9248	10104	11018	11048	11166	12052	12331	11712	12123	12492	11657	11008	11465	10972	9984	10301	10819	10329	9595	10101	10409	10104	10270	10985	10241	8949	8918	8643	7267	6537	6874	6418	5317	5191	5711	6082	6016	6973	7526	7265	7454	8564	8572	7424	7339	7742	6973	6119	6340	6399	5783	5588	6342	6436	6383	7246	8444	8698	8810	10710	11826	11961	13024	14705	14886	14243	14607	14721	13290	12680	12825	11092	9070	8222	7945	6663	5742	6125	6496	5960	5936	7107	7848	7490	8119	9281	9266	8439	9121	9317	8376	7312	7335	6640	5845	5385	4713	4276	4089	4220	4321	4175	4616	5418	5487	4955	5373	5703	4848	4069	4324	4388	3487	3027	3246	3359	3023	3045	3626	3549	3384	3504	3833	3578	3272	3467	3321	2620	2325	2305	2083	1727	1756	1971	1935	1831	2145	2222	1912	2006	2450	2430	2043	2075	2484	2315	1799	1713	1865	1525	1235	1293	1322	1094	964	1140	1243	1170	1116	1277	1347	1255
1126	1254	1194	1211	1251	1322	1401	1419	1479	1468	1363	1393	1364	1470	1435	1362	1413	1447	1540	1556	1553	1674	1779	1763	1803	1781	1795	1795	1892	1964	2047	2070	2112	2006	2142	2222	2343	2281	2333	2346	2389	2494	2489	2451	2360	2323	2184	2102	1987	2021	2006	1971	1985	1973	1837	1826	1763	1809	1845	1909	1674	1592	1523	1463	1528	1699	1698	1577	1601	1603	1606	1547	1577	1420	1262	1264	1308	1257	1209	1161	1097	1047	990	986	951	765	601	597	595	586	505	399	364	372	318	294	225	201	223	235	211	156	125	93	92	63	46	42	67	91	125	145	170	210	237	210	223	248	275	245	281	307	359	448	588	712	818	964	1141	1222	1385	1462	1625	1717	1851	1915	1899	1996	2157	2167	2186	2464	2813	2989	3252	3726	3973	4116	4369	4734	4993	4884	5100	4871	4951	5397	5798	5754	5567	6089	6445	6495	6597	6911	6932	7149	7517	7608	7172	7320	7980	8314	8369	8735	9122	9143	9486	10301	10155	9465	9356	9482	9312	9031	9519	9569	9275	10067	11159	11074	11157	11908	12241	11450	11875	12393	11893	11101	11395	10934	9877	10042	10895	10563	10030	10666	11007	10453	10521	11543	10806	8971	9229	8908	7494	6512	6919	6527	5321	5086	5557	5878	5887	6869	7696	7339	7558	8718	8624	7469	7109	7543	6906	5915	6049	6214	5633	5440	6136	6372	6347	7146	8269	8758	9071	10652	11755	11987	12892	14926	15301	14371	14810	15052	13785	12694	12808	11447	9455	8486	8344	7022	5812	6417	6727	6143	6085	7335	8118	7844	8118	9553	9804	8815	9126	9758	8804	7868	7733	7204	6216	5487	5191	4726	4340	4587	4639	4495	4924	5568	5679	5193	5456	5818	5197	4234	4279	4370	3717	3147	3271	3427	3206	3157	3693	3664	3564	3644	3953	3655	3373	3613	3454	2827	2465	2452	2252	1859	1874	2070	2028	1798	2106	2283	1917	1866	2360	2401	1996	1962	2547	2433	1927	1921	2121	1744	1320	1447	1479	1194	985	1165	1247	1119	1037	1289	1370	1234
1211	1312	1348	1297	1269	1417	1509	1507	1632	1496	1381	1446	1506	1488	1480	1450	1544	1558	1615	1607	1596	1765	1796	1855	1870	1917	1914	2011	2053	2081	2179	2165	2156	2141	2237	2354	2409	2435	2504	2609	2627	2614	2589	2428	2427	2347	2212	2101	2000	2093	2066	2045	1996	1956	1885	1862	1776	1784	1755	1870	1864	1633	1594	1531	1563	1742	1729	1738	1686	1703	1664	1656	1733	1557	1366	1322	1387	1427	1340	1301	1190	1142	1084	1093	1114	888	715	684	706	624	571	496	451	413	359	340	320	302	266	307	301	233	161	122	136	91	81	51	60	75	110	109	118	141	190	172	169	183	161	208	208	202	261	323	412	555	680	789	968	1075	1176	1325	1391	1453	1622	1658	1598	1755	1895	1899	1939	2213	2454	2702	2983	3417	3660	3724	3970	4316	4526	4463	4608	4498	4624	4911	5549	5425	5404	5774	6151	6240	6385	6560	6758	6653	7164	7371	6993	7062	7692	8175	7969	8426	9010	9047	9228	10101	9905	9184	9245	9760	9367	9121	9220	9463	9307	10032	11057	10989	11048	12056	12064	11517	11822	12234	11788	11042	11301	10860	9813	9861	10904	10742	10227	10782	11331	10722	10956	11910	11165	9294	9270	9127	7714	6635	6733	6497	5530	5087	5486	6012	5800	6787	7597	7516	7371	8468	8637	7302	6950	7353	6874	5670	5756	6008	5502	5226	6027	6277	6085	7067	8150	8811	9141	10849	11857	12229	12979	15106	15353	14426	15159	15621	14065	12596	12878	11894	9894	8903	8585	7426	6133	6554	6856	6294	6329	7779	8357	8023	8471	9922	9987	9079	9511	10171	9287	8121	7875	7474	6372	5835	5536	5066	4640	4731	4806	4648	4974	5863	5958	5388	5560	6155	5433	4375	4397	4412	3782	3113	3380	3545	3315	3244	3738	3914	3676	3785	4091	3804	3530	3704	3651	2899	2644	2596	2329	2028	1841	2195	2128	1921	2056	2301	1994	1836	2250	2354	2061	1978	2313	2458	1968	1968	2278	2004	1512	1590	1601	1281	1025	1263	1340	1069	985	1208	1305	1214
1141	1297	1426	1352	1301	1406	1466	1565	1685	1610	1556	1493	1513	1530	1469	1522	1636	1653	1655	1581	1689	1855	1893	1866	1971	2027	2054	2063	2156	2255	2330	2291	2221	2273	2432	2378	2438	2476	2549	2582	2531	2651	2757	2628	2466	2353	2333	2127	2090	2122	2139	2088	2037	2066	1915	1860	1765	1723	1805	1902	1882	1738	1573	1547	1589	1767	1841	1804	1802	1707	1705	1741	1807	1667	1512	1430	1442	1557	1427	1330	1259	1249	1147	1235	1174	1030	837	807	744	660	666	581	546	476	432	445	407	367	342	366	360	291	201	175	154	146	105	87	71	69	102	105	115	130	153	149	120	129	116	152	162	181	191	232	297	437	528	652	848	891	1015	1112	1177	1225	1316	1409	1396	1458	1623	1545	1631	1954	2229	2402	2672	2929	3236	3330	3599	3821	4011	4049	4135	4189	4148	4578	5086	5307	5061	5315	5776	6010	6061	6487	6599	6601	7048	7198	6743	6877	7689	8068	7800	8144	8787	8684	8769	9450	9727	8915	9010	9619	9112	9067	9439	9824	9329	9772	11017	10791	10853	11795	12158	11182	11526	12196	11890	10866	11334	10999	9833	9772	10915	11213	10559	11022	11605	11359	11162	12006	11490	9649	9282	9433	7873	6655	6790	6569	5661	5090	5441	5944	5870	6580	7568	7428	7275	8140	8449	7431	6906	7202	6652	5602	5589	5826	5368	5178	5795	6166	6136	6743	8092	8688	8936	10555	12082	12224	12829	14967	15614	14553	15011	15597	14282	12877	12887	12117	10179	9131	8964	7764	6440	6749	7113	6616	6433	7756	8568	8227	8678	10174	10212	9217	9551	10547	9621	8458	8194	7637	6621	5983	5858	5329	4923	4968	5204	5085	5350	6185	6320	5515	5740	6402	5729	4562	4422	4539	3725	3167	3309	3702	3433	3262	3719	3971	3778	3836	4138	3954	3667	3804	3732	3058	2694	2758	2444	2095	1965	2228	2152	1943	2044	2148	2005	1732	2140	2299	2041	1977	2372	2535	2069	1936	2315	2100	1650	1699	1711	1449	1151	1300	1313	1077	948	1160	1341	1272
1188	1329	1437	1416	1417	1506	1557	1620	1620	1637	1585	1663	1596	1612	1575	1573	1661	1718	1655	1676	1753	1915	1942	1913	1991	2073	2097	2162	2301	2405	2396	2346	2320	2338	2429	2504	2524	2712	2711	2677	2589	2713	2726	2677	2491	2368	2316	2287	2236	2135	2182	2164	2175	2064	1901	1841	1804	1644	1739	1928	1868	1735	1567	1590	1625	1744	1878	1879	1870	1770	1763	1798	1847	1768	1609	1484	1537	1617	1508	1442	1425	1304	1232	1261	1250	1107	952	848	787	704	706	640	603	561	570	548	498	455	431	415	409	371	301	205	218	194	162	135	80	85	98	114	101	131	144	128	111	107	114	130	157	140	153	178	250	361	457	589	718	799	863	996	1018	1007	1089	1210	1226	1236	1287	1355	1432	1615	1962	2243	2377	2629	2929	3062	3209	3455	3456	3560	3678	3662	3718	4119	4678	4939	4837	4874	5460	5672	5731	6130	6160	6176	6594	6832	6597	6567	7243	7767	7424	7792	8552	8350	8531	9154	9543	9022	8935	9453	9295	9010	9330	9612	9363	9656	10953	10857	10665	11821	12495	11500	11265	11861	11675	10761	11154	11033	10012	9701	11012	11281	10893	11373	12085	11779	11627	12241	11895	10158	9489	9625	8184	6772	6821	6536	5752	5267	5583	5945	5978	6424	7625	7490	7091	7956	8315	7161	6594	6867	6567	5501	5360	5660	5254	4899	5648	6073	5911	6402	7953	8706	8838	10416	12059	12297	12723	14711	15707	14718	15178	15810	14801	13099	13310	12758	10640	9488	9302	8253	6756	6838	7333	6752	6562	7716	8650	8375	8850	10175	10282	9581	9539	10551	9935	8651	8518	8049	6872	6197	6078	5687	5108	5218	5560	5386	5600	6291	6561	5969	5891	6466	6057	4896	4613	4638	3885	3227	3439	3688	3447	3196	3781	4151	3788	3871	4322	4026	3727	3888	3989	3272	2878	2866	2672	2170	2084	2232	2247	1920	2015	2272	1951	1752	2008	2216	2023	1915	2306	2573	2191	1999	2346	2269	1861	1891	1910	1640	1242	1303	1407	1137	912	1105	1291	1187
1164	1263	1534	1478	1417	1555	1521	1612	1707	1683	1740	1717	1675	1639	1637	1701	1666	1729	1720	1748	1845	1913	2010	2050	2042	2082	2142	2234	2328	2461	2387	2333	2289	2487	2558	2607	2598	2708	2812	2771	2669	2771	2741	2624	2592	2404	2280	2238	2265	2166	2096	2275	2250	2140	1965	1814	1716	1736	1704	1916	1914	1769	1690	1661	1690	1783	1921	1922	1893	1886	1835	1851	1905	1854	1691	1500	1640	1630	1563	1528	1511	1445	1325	1328	1337	1162	1042	977	881	815	778	774	676	641	667	639	641	558	521	487	446	452	381	275	260	288	244	180	152	128	129	157	164	147	132	137	119	114	105	111	145	157	139	161	194	283	418	558	679	712	744	837	909	880	970	1043	1062	1040	1060	1102	1173	1390	1743	1978	2022	2301	2542	2610	2681	2861	3185	3167	3252	3272	3248	3562	4112	4551	4363	4601	5217	5340	5311	5750	5930	5749	6195	6567	6291	6118	6878	7439	7181	7431	8116	8196	7919	8710	9067	8615	8579	9437	9235	9003	9276	9617	9417	9768	11066	11227	10854	11670	12430	11717	11236	11797	11614	10771	11023	11051	9859	9519	11178	11603	10939	11464	12588	11921	11584	12333	12355	10346	9801	9956	8803	7020	6799	6772	5905	5204	5698	6095	5883	6404	7582	7476	7162	7748	8377	7165	6423	6746	6483	5409	5175	5473	5072	4809	5404	6014	6027	6318	7792	8698	8751	10289	12036	12637	12738	14725	15721	14890	15400	16184	15180	13601	13543	13023	11098	9802	9598	8577	7083	7096	7595	7133	6840	7971	8812	8498	8729	10253	10684	9615	9789	11028	10223	8703	8631	8273	7199	6213	6287	6110	5494	5402	5894	5782	5637	6644	6945	6180	6047	6832	6370	5139	4735	4932	4040	3248	3420	3841	3556	3347	3743	4036	3981	3890	4284	4174	3741	3857	4097	3528	2933	2998	2870	2370	2092	2274	2353	1993	1941	2245	2004	1698	1869	2209	1981	1751	2166	2632	2353	2132	2481	2408	2063	2035	2232	1844	1394	1413	1491	1216	913	1100	1239	1141
1192	1385	1405	1509	1530	1612	1458	1566	1637	1741	1767	1845	1710	1661	1655	1715	1780	1795	1784	1821	1872	1996	2073	2073	2119	2147	2131	2268	2376	2512	2395	2334	2383	2437	2617	2724	2655	2812	2830	2825	2791	2753	2710	2621	2530	2422	2379	2283	2208	2194	2168	2205	2338	2237	2023	1901	1793	1596	1677	1841	1908	1739	1671	1747	1741	1768	1925	2049	2052	1935	1932	1940	1875	1848	1717	1570	1622	1752	1695	1661	1579	1459	1415	1365	1363	1298	1151	1077	980	870	859	852	775	775	729	812	743	671	617	589	546	566	474	400	347	334	336	284	248	184	188	211	206	212	183	176	167	176	145	153	153	171	147	176	164	223	379	519	635	688	697	781	790	770	814	863	863	874	895	973	1018	1203	1527	1718	1757	1997	2218	2217	2352	2517	2685	2696	2843	2870	2887	3044	3658	4150	4037	4263	4787	4934	4952	5437	5510	5475	5741	6250	5972	5745	6399	6866	6681	6705	7757	7840	7466	8268	8755	8441	8472	9173	9196	8709	9049	9709	9369	9539	10893	11419	10922	11604	12725	11774	11464	11965	11561	10439	10891	11222	10128	9626	11025	11781	11358	11720	12458	12372	11766	12603	12807	10742	10017	10189	9323	7246	6954	6906	6108	5188	5694	6272	5900	6201	7538	7538	6951	7698	8182	7041	6168	6517	6404	5318	5012	5224	5044	4549	5129	5908	5800	6120	7705	8725	8618	10223	12065	12523	12636	14680	15863	15223	15294	16638	15851	13974	14145	13788	11827	10130	10004	9120	7540	7394	8054	7575	7100	8005	8929	8741	8803	10484	10974	9946	9798	11087	10676	8967	8647	8595	7292	6456	6578	6402	5694	5682	5977	6094	5948	6805	7280	6417	6270	6886	6666	5356	4830	5031	4229	3334	3507	3907	3720	3392	3712	4154	3899	3839	4402	4247	3772	3984	4284	3752	3054	3111	3008	2386	2146	2483	2473	2136	1994	2271	2008	1665	1765	2135	2019	1695	2083	2606	2426	2166	2449	2551	2104	2101	2353	2081	1632	1516	1570	1307	957	1120	1241	1166
1204	1341	1493	1546	1640	1592	1520	1552	1664	1749	1848	1775	1853	1755	1679	1760	1776	1788	1866	1864	1943	2057	2150	2096	2093	2235	2257	2263	2370	2537	2426	2329	2425	2502	2540	2742	2792	2791	2862	2858	2775	2772	2787	2594	2460	2474	2462	2279	2112	2190	2195	2234	2343	2257	2074	1886	1826	1681	1665	1893	1971	1785	1758	1770	1808	1786	2009	2156	2063	1991	2014	2062	1918	1813	1693	1519	1614	1778	1773	1764	1626	1487	1369	1417	1440	1292	1167	1129	1116	1002	938	952	873	827	831	905	858	826	727	631	661	694	593	477	455	441	426	413	289	283	257	274	302	261	226	229	210	235	201	158	187	187	195	194	183	232	324	446	613	628	654	686	702	693	698	716	690	655	750	833	848	1025	1280	1425	1466	1642	1859	1958	1974	2172	2263	2258	2390	2561	2524	2583	3180	3758	3632	3749	4488	4628	4519	4913	5106	4945	5150	5703	5517	5107	5821	6443	6316	6495	7329	7709	7174	7815	8320	8117	8151	8787	8894	8489	8875	9653	9200	9435	10922	11418	10747	11787	12675	12145	11696	12282	11982	10815	11014	11708	10570	9577	10782	11724	11327	11630	12847	12649	12031	12925	13287	11463	10323	10531	9468	7396	6960	6878	6062	5297	5642	6379	5875	6140	7545	7538	7072	7517	8289	7246	6048	6280	6341	5170	4807	5132	4747	4425	4975	5680	5658	6159	7479	8574	8866	9983	11994	12514	12748	14569	16194	15244	15492	17002	16399	14527	14303	14142	12067	10544	10345	9451	7785	7872	8654	8024	7318	8090	9288	8889	8967	10554	11314	10016	10020	11258	10997	9073	8772	8627	7409	6571	6735	6516	5904	5765	6576	6419	6293	7113	7595	6731	6499	7034	7011	5549	4957	5216	4509	3524	3601	4060	3784	3390	3682	4088	3917	3847	4365	4381	3928	4096	4430	3933	3305	3260	3201	2607	2313	2613	2676	2278	2121	2366	2146	1763	1844	2094	2017	1727	2076	2596	2499	2177	2494	2723	2290	2166	2480	2286	1756	1578	1678	1426	1016	1048	1323	1202
1237	1321	1395	1475	1684	1641	1639	1558	1628	1748	1817	1824	1771	1723	1726	1691	1775	1867	1814	1970	1999	2088	2179	2155	2148	2204	2291	2302	2372	2478	2402	2340	2450	2487	2579	2782	2782	2829	2875	2803	2735	2673	2685	2636	2462	2493	2507	2234	2156	2214	2222	2274	2332	2393	2087	1905	1834	1672	1663	1911	2034	1796	1754	1846	1792	1842	2085	2168	2136	2112	2043	2092	2041	1892	1737	1569	1578	1738	1802	1737	1693	1557	1383	1430	1449	1399	1303	1266	1199	1079	976	979	887	884	926	990	966	902	779	734	727	811	743	620	586	593	565	510	432	354	368	360	377	386	356	358	325	323	325	243	245	236	211	228	214	247	322	472	560	608	574	578	633	570	587	597	576	559	620	702	743	858	1070	1200	1190	1310	1590	1675	1680	1787	1827	1863	1942	2170	2230	2106	2614	3157	3230	3350	3964	4213	4063	4517	4610	4481	4647	5181	5033	4714	5261	5967	6062	5976	6814	7178	6999	7368	8074	7923	7861	8411	8746	8179	8713	9351	9199	9150	10604	11369	10990	11530	12663	12180	11721	12504	12271	11038	10918	11757	10692	9741	10676	12054	11645	11612	12955	13279	12387	13049	13546	11859	10627	10819	9910	7739	7085	7133	6272	5416	5793	6494	6117	6244	7428	7677	7041	7557	8342	7143	5856	6216	6231	5146	4735	4877	4733	4204	4661	5537	5630	5976	7255	8681	8756	9971	11994	12860	12962	14749	16034	15699	15419	17134	16867	14926	14605	14646	12674	10885	10978	10024	8553	8206	9102	8613	7469	8486	9555	9169	8895	10776	11589	10222	10119	11273	11172	9231	8652	8707	7626	6539	6611	6712	6121	6233	6850	6869	6572	7275	7875	7290	6659	7463	7157	5946	5089	5288	4714	3621	3599	4137	3858	3407	3712	4177	3996	3846	4282	4429	3905	3999	4542	4072	3505	3436	3415	2810	2443	2701	2830	2363	2155	2407	2203	1638	1667	2135	2056	1660	2026	2567	2509	2223	2560	2816	2474	2270	2622	2467	1910	1759	1803	1534	1085	1082	1234	1166
1221	1330	1478	1583	1617	1674	1570	1581	1661	1749	1757	1865	1861	1759	1683	1742	1849	1861	1836	1944	1987	2126	2274	2169	2225	2232	2240	2169	2363	2451	2391	2358	2454	2513	2646	2752	2772	2843	2845	2823	2736	2693	2659	2684	2508	2508	2508	2313	2119	2309	2338	2280	2302	2354	2141	2031	1864	1683	1681	1893	1975	1792	1827	1936	1866	1899	2071	2240	2171	2072	2128	2070	2038	1887	1691	1538	1577	1800	1841	1792	1745	1562	1415	1377	1433	1416	1330	1328	1205	1052	1027	986	961	929	1027	1064	1019	1006	909	825	861	922	887	787	707	717	669	634	574	477	447	471	525	508	481	427	435	456	409	339	336	312	299	281	247	250	307	477	596	608	552	578	563	516	518	530	457	454	507	604	652	726	884	1059	1013	1061	1322	1353	1409	1426	1509	1406	1504	1792	1876	1746	2129	2693	2844	2967	3478	3881	3847	4022	4195	3975	3998	4545	4554	4295	4735	5485	5584	5647	6484	6833	6724	7062	7754	7718	7360	8174	8623	7972	8208	9156	8821	8944	10236	11267	10920	11558	12743	12448	11896	12787	12446	11041	11093	11675	10870	9731	10608	11942	11660	11527	13272	13607	12721	13249	13712	12255	10859	10997	10214	7836	7213	7348	6662	5462	6075	6773	6303	6285	7433	7799	7105	7562	8343	7129	5880	6059	6056	5175	4463	4685	4679	4122	4383	5334	5707	5800	7131	8375	8978	9846	11830	12684	12871	14285	15903	15801	15423	16860	17309	15719	15297	15390	13325	11328	11577	10984	9179	8723	9666	8991	7836	8804	10056	9542	8901	10790	11882	10698	10045	11413	11399	9344	8683	8974	7860	6679	6750	6760	6418	6183	7055	7328	6809	7535	8413	7698	7043	7627	7784	6208	5150	5517	5000	3761	3711	4285	4052	3542	3589	4242	4108	3798	4237	4416	3919	4005	4479	4205	3592	3525	3546	3024	2540	2865	2899	2428	2207	2386	2210	1786	1658	2112	2121	1718	1883	2557	2534	2256	2480	2789	2605	2295	2778	2669	2087	1852	1920	1645	1182	1094	1272	1226
1291	1308	1426	1612	1680	1745	1620	1526	1647	1712	1819	1840	1903	1805	1725	1712	1783	1862	1899	1976	1922	1948	2144	2225	2122	2194	2140	2038	2257	2429	2373	2359	2372	2512	2549	2701	2734	2791	2735	2873	2711	2612	2604	2669	2481	2367	2418	2273	2161	2245	2314	2288	2257	2308	2123	2039	1912	1748	1682	1802	1965	1872	1865	1899	1921	1876	2106	2273	2231	2119	2050	2051	1942	1922	1761	1586	1533	1773	1827	1793	1727	1665	1362	1308	1428	1462	1318	1337	1270	1171	1017	996	1008	985	1038	1098	1068	1087	1064	951	968	1009	1007	945	875	816	779	778	714	606	576	622	639	666	625	602	581	573	538	447	382	422	392	367	316	280	334	469	599	571	526	539	552	535	476	438	375	380	403	450	497	549	714	866	850	838	1047	1162	1103	1127	1170	1136	1173	1461	1579	1432	1688	2224	2489	2575	3141	3562	3292	3469	3792	3575	3390	3993	4147	3807	4332	5074	5317	5180	6076	6688	6448	6593	7400	7397	7132	7765	8159	7553	7689	8602	8510	8509	9872	11114	11056	11605	12958	12555	11992	12746	13165	11736	11301	11741	11396	9937	10750	12123	11975	11883	13151	13807	12782	13439	14113	12549	10986	11277	10527	8462	7211	7504	6824	5703	6110	7042	6504	6260	7453	7805	7232	7336	8154	7217	5733	6043	6021	5057	4407	4566	4535	3868	4098	4934	5445	5643	6849	8289	8771	9413	11589	12541	12864	14391	15637	15853	15450	17130	17215	15884	15487	15773	14214	12236	12173	11922	9968	9348	9919	9299	8314	9084	10510	9756	9133	10900	12018	10872	10016	11391	11646	9413	8606	9006	8078	6784	6716	6932	6531	6362	7137	7561	7031	7707	8660	8086	7149	7809	8204	6552	5289	5633	5219	3885	3684	4284	4219	3555	3626	4124	4103	3774	4150	4380	3926	3914	4553	4397	3661	3540	3776	3204	2720	2921	3174	2613	2209	2344	2269	1834	1637	2009	2086	1677	1830	2560	2594	2331	2490	3021	2824	2533	2853	2847	2334	1918	2032	1845	1296	1084	1379	1277
1281	1367	1514	1640	1740	1736	1605	1508	1635	1767	1800	1868	1858	1876	1791	1739	1757	1802	1882	1971	1886	1950	2034	2138	2010	2050	2027	1991	2148	2382	2339	2237	2368	2516	2514	2584	2728	2708	2688	2761	2744	2472	2557	2555	2424	2316	2379	2287	2169	2234	2286	2292	2280	2288	2144	2002	1982	1770	1691	1774	1911	1874	1874	1946	1902	1981	2109	2283	2328	2163	2068	2023	1962	1934	1893	1573	1517	1673	1802	1757	1723	1605	1370	1270	1453	1490	1367	1246	1233	1130	1077	1098	980	1015	1099	1140	1163	1162	1224	1120	1055	1123	1173	1079	1020	1003	904	920	842	755	728	683	772	828	807	730	754	759	670	585	527	532	490	498	394	312	374	484	555	576	540	566	514	444	420	411	355	313	297	352	433	453	596	701	640	673	832	920	900	871	949	888	900	1172	1330	1191	1309	1830	2171	2267	2647	2989	2834	2911	3198	3081	2945	3424	3559	3339	3770	4553	4882	4882	5720	6292	6026	6312	7026	6999	6844	7469	7840	7475	7470	8334	8373	8171	9389	10814	11014	11573	13039	12839	12224	12804	13342	12121	11141	12109	11570	10345	10815	12314	12059	12117	13322	13970	13199	13269	14438	13073	11030	11107	10562	8632	7371	7688	7267	5951	6330	7047	6793	6232	7296	7981	7368	7304	8035	7206	5696	5721	5970	5076	4189	4450	4455	3795	3835	4723	5339	5479	6689	8064	8571	9094	11251	12415	12821	14329	15822	15858	15725	17173	18058	16225	15599	16001	14818	12780	12949	12395	10855	9781	10258	9803	8840	9502	10943	10230	9256	10810	12252	11097	9731	11489	11659	9552	8359	8789	8381	6896	6664	7092	6594	6522	7209	7779	7278	7740	8953	8435	7447	7929	8377	6992	5592	5740	5691	4200	3756	4338	4347	3610	3711	4369	4172	3717	4124	4426	3978	3843	4621	4477	3746	3493	3891	3494	2802	2876	3315	2780	2338	2468	2365	1837	1536	1873	2055	1723	1803	2392	2498	2284	2461	3002	2869	2510	2913	3058	2571	2037	2163	2051	1456	1226	1443	1401
1276	1348	1467	1612	1675	1685	1668	1515	1611	1703	1804	1833	1834	1858	1741	1725	1750	1767	1826	1936	1896	1997	2020	2088	2035	1983	1969	1966	2062	2198	2215	2271	2304	2448	2403	2479	2674	2592	2500	2586	2585	2466	2434	2495	2345	2259	2271	2230	2190	2220	2295	2332	2253	2250	2102	2028	1883	1771	1664	1747	1884	1941	1902	1900	1894	1981	2156	2393	2427	2174	2008	2022	1916	1959	1861	1657	1522	1678	1804	1793	1665	1572	1429	1299	1412	1435	1297	1213	1209	1073	1077	1101	1039	1053	1089	1130	1170	1270	1270	1240	1211	1288	1282	1259	1156	1120	1105	1019	1067	940	809	836	917	1010	1052	968	897	909	897	798	711	667	640	591	501	434	382	486	600	582	575	560	524	399	383	349	290	242	231	280	358	349	453	543	513	523	643	737	674	698	707	630	650	832	1017	923	1026	1486	1842	1950	2266	2458	2396	2406	2807	2531	2501	2946	3163	2995	3274	4016	4324	4372	5105	5856	5743	5887	6643	6751	6312	6926	7433	7022	7115	8065	8077	7946	9086	10491	10829	11406	13070	13073	12398	12970	13629	12440	11422	12120	12024	10532	11027	12408	12262	11867	13177	14316	13394	13449	14241	13484	11427	11294	10883	8861	7527	8103	7658	6256	6380	7335	7029	6497	7441	8142	7482	7249	8011	7271	5769	5578	6012	5053	4115	4262	4416	3711	3698	4523	5094	5317	6160	7804	8135	8763	10951	12469	12541	13720	15530	15845	15210	17210	18127	16497	15828	16082	15139	13246	12951	12895	11441	10118	10859	10572	9448	9692	10953	10583	9343	10689	12439	11349	10003	11370	11870	9684	8261	9105	8435	6837	6760	7164	6729	6401	7210	7800	7475	7581	9215	8900	7581	7880	8822	7344	5727	6036	6062	4640	3919	4508	4531	3781	3751	4398	4330	3714	3977	4452	4041	3893	4502	4537	3848	3568	3967	3740	2992	3082	3494	3129	2439	2520	2496	1916	1597	1946	2044	1691	1724	2285	2578	2308	2494	3050	2990	2599	2840	3205	2733	2125	2261	2237	1588	1325	1551	1554
1434	1415	1493	1552	1608	1662	1612	1519	1554	1624	1751	1704	1840	1847	1760	1679	1779	1751	1794	1866	1835	1937	1970	2045	1951	1899	1898	1876	1875	2049	2187	2147	2153	2338	2342	2414	2492	2463	2399	2489	2470	2362	2358	2410	2283	2232	2239	2229	2088	2202	2264	2181	2144	2224	2046	1949	1869	1804	1684	1712	1901	1947	1895	1918	1929	1946	2110	2374	2440	2240	2025	1970	1982	1818	1840	1647	1526	1644	1748	1745	1712	1608	1427	1300	1367	1414	1312	1165	1134	1035	1097	1139	1126	1029	1074	1149	1225	1333	1435	1351	1284	1365	1411	1375	1240	1288	1198	1228	1230	1099	970	978	1082	1163	1179	1114	1083	1060	1050	968	847	821	792	728	595	509	479	508	644	645	599	618	505	430	336	311	258	216	201	242	297	306	349	449	431	375	492	521	520	555	529	443	444	588	795	702	819	1211	1545	1576	1816	1951	1893	1972	2270	2177	1998	2298	2618	2695	2819	3575	3894	3947	4698	5446	5382	5428	6130	6357	5698	6354	7069	6511	6573	7707	7962	7641	8662	10460	10614	11346	12917	13278	12472	12816	13815	12879	11456	12054	12039	10774	10908	12384	12369	12172	13267	14362	13472	13446	14412	13510	11518	11314	11328	9263	7689	8144	7993	6666	6503	7590	7290	6665	7268	8252	7739	7180	8055	7401	5777	5597	5857	5113	4080	4033	4296	3647	3374	4254	4995	5050	5845	7403	8142	8659	10526	12185	12366	13368	15697	16430	15248	16361	18113	16864	15653	16286	15510	13664	13418	13724	12217	10969	11790	11218	9828	9926	11380	11035	9541	10711	12853	11622	9935	11217	11987	9924	8225	8782	8478	7028	6633	7164	6903	6398	7287	8149	7644	7764	9087	8938	7639	8006	9027	7801	6073	6199	6389	5028	4043	4527	4747	3920	3766	4440	4522	3858	3952	4399	4182	3879	4429	4641	3887	3557	4119	4008	3160	3214	3610	3332	2659	2474	2608	2043	1665	1879	2006	1721	1652	2216	2507	2354	2421	2988	3061	2717	2906	3300	2942	2316	2256	2301	1771	1460	1635	1660
1468	1494	1551	1658	1611	1632	1603	1543	1550	1563	1696	1715	1796	1827	1629	1674	1597	1769	1771	1789	1821	1835	1867	1873	1829	1802	1793	1781	1800	1953	2098	2115	2127	2218	2156	2294	2368	2333	2279	2354	2315	2232	2231	2278	2244	2095	2085	2087	2075	2210	2198	2101	2086	2114	2080	1951	1782	1763	1650	1680	1872	1912	1921	1942	1907	1950	2137	2386	2433	2242	2007	1994	1935	1863	1775	1614	1482	1550	1759	1741	1625	1605	1455	1274	1369	1365	1284	1195	1115	1041	1054	1123	1173	1029	1067	1118	1204	1367	1466	1517	1435	1462	1504	1446	1409	1447	1330	1370	1354	1246	1074	1124	1219	1250	1292	1275	1208	1255	1195	1140	1007	977	988	863	716	582	544	602	691	691	647	650	572	447	334	345	277	221	173	189	233	253	304	368	321	293	387	431	420	440	428	310	268	392	569	560	592	931	1198	1256	1367	1552	1533	1539	1860	1804	1616	1837	2209	2280	2387	3052	3547	3608	4311	5005	5072	5096	5780	5988	5492	5935	6614	6189	6323	7289	7738	7276	8192	9792	10594	10881	12567	13028	12457	12778	13783	13216	11708	12311	12285	11081	10969	12377	12413	11826	13296	14760	13842	13167	14429	13891	11691	11405	11622	9711	7834	8375	8281	6844	6584	7775	7653	6785	7433	8421	7852	7150	7885	7459	5770	5471	5762	5193	4031	3912	4117	3659	3260	3923	4564	4876	5559	7122	7869	8450	10149	11827	12278	13046	15192	16300	15275	16250	17918	16882	15828	16608	15974	14346	13737	14432	12846	11798	12216	11759	10354	10274	11702	11360	9775	10926	12897	11912	10001	10991	11867	9961	8093	8671	8507	6982	6578	7013	6799	6398	7089	8167	7825	7667	8947	9206	7874	7919	9100	8027	6036	6173	6635	5393	4330	4460	4957	4100	3870	4578	4516	3841	3752	4375	4280	3889	4274	4653	3979	3636	4152	4243	3536	3345	3843	3570	2749	2698	2780	2118	1761	1977	2119	1778	1587	2117	2596	2387	2451	3101	3335	2853	2939	3309	3073	2405	2412	2552	1921	1575	1733	1687
1356	1570	1679	1576	1543	1666	1643	1555	1449	1582	1607	1655	1694	1738	1620	1623	1644	1719	1758	1728	1758	1814	1832	1815	1694	1709	1659	1666	1704	1905	2053	2043	2077	2085	2121	2133	2231	2201	2200	2158	2181	2122	2143	2169	2145	2030	2046	2060	2007	2073	2031	2027	1948	2064	2042	1861	1766	1782	1643	1688	1838	1958	1933	1949	1896	1942	2046	2248	2322	2136	2061	1933	1848	1806	1776	1624	1498	1532	1617	1694	1674	1654	1462	1260	1339	1361	1245	1141	1063	1018	1009	1153	1205	1091	1104	1154	1167	1347	1585	1597	1533	1563	1565	1496	1542	1550	1426	1411	1497	1436	1259	1298	1373	1442	1514	1456	1432	1439	1407	1321	1216	1092	1115	990	866	725	673	672	782	796	680	656	614	455	336	340	291	225	177	145	175	209	262	317	272	260	297	356	326	310	309	239	174	254	426	401	385	675	939	921	984	1157	1132	1151	1434	1478	1276	1397	1785	1991	2072	2483	3114	3330	3839	4656	4705	4696	5326	5689	5149	5385	6044	5788	5845	6840	7488	7042	7881	9650	10189	10606	12090	12770	12458	12575	13599	13246	12037	12406	12759	11350	11156	12585	12465	11940	13187	15130	14360	13380	14444	13962	11863	11743	11881	10166	8002	8409	8702	7301	6776	7712	8180	7193	7512	8436	7763	7179	7966	7725	5976	5303	5795	5234	4139	3678	4082	3554	3107	3754	4532	4646	5109	6582	7553	8100	9840	11789	11958	12609	14952	15648	15043	15960	17819	17472	16089	16420	16340	14975	14402	14891	13546	12203	12332	12599	11217	10682	12121	11849	10209	10665	12769	12309	10155	11040	11989	10247	8141	8650	8702	7031	6446	7079	6878	6277	6811	8054	7946	7600	8921	9233	7857	7856	9174	8473	6429	6313	6919	5866	4640	4684	5229	4432	3895	4515	4577	3987	3828	4410	4157	3695	4204	4627	4117	3602	4214	4436	3748	3473	3961	3831	2995	2784	2883	2413	1767	1983	2117	1839	1574	2062	2578	2384	2421	3112	3405	3094	3023	3503	3221	2501	2446	2619	2083	1638	1717	1827
1407	1501	1634	1627	1471	1651	1588	1476	1393	1525	1523	1602	1703	1640	1624	1575	1678	1677	1666	1673	1726	1680	1716	1773	1648	1616	1582	1599	1605	1874	2020	2005	2037	2058	2011	2032	2108	2137	1991	2048	2053	1991	1952	2061	2036	1942	1906	1972	1941	1863	2016	2011	1979	2040	1934	1790	1738	1713	1673	1641	1773	1882	1830	1898	1886	1818	2004	2224	2257	2129	2077	1937	1800	1743	1723	1626	1524	1527	1603	1660	1647	1637	1405	1296	1298	1306	1240	1076	1049	1028	1011	1090	1186	1172	1116	1160	1225	1403	1651	1687	1662	1669	1661	1540	1592	1632	1553	1521	1640	1546	1436	1421	1498	1545	1595	1693	1616	1619	1660	1527	1382	1249	1238	1177	1038	918	773	809	868	855	770	736	665	545	397	360	328	237	197	177	152	158	214	304	255	207	261	290	245	226	257	180	112	130	247	239	234	455	662	635	719	865	846	838	1017	1160	912	999	1367	1673	1734	2121	2738	2874	3452	4279	4448	4471	4980	5305	4902	5011	5541	5489	5356	6274	7071	6826	7418	8930	10037	10128	11584	12769	12219	12204	13274	13452	11949	12007	12693	11813	11298	12744	12843	12077	13130	15073	14489	13368	14400	14188	12241	11697	12063	10392	8207	8497	8828	7672	6957	7947	8254	7179	7471	8281	7978	7030	7805	7638	5951	5314	5661	5436	4080	3826	3989	3695	2968	3482	4151	4366	4923	6276	7393	7749	9163	11362	11694	12333	14637	15922	14727	15476	18030	17863	16495	16736	16655	15295	14613	15458	14317	12623	12955	13257	11596	10882	12564	12484	10352	10682	13325	12549	10297	10701	12234	10444	8262	8303	8529	7095	6380	6884	6883	6191	6640	8135	7783	7530	8773	9195	8014	7673	9064	8726	6707	6495	7246	6380	4934	4886	5320	4803	4031	4518	4709	4016	3786	4353	4248	3735	3981	4599	4263	3619	4120	4564	3940	3501	4140	3961	3179	2776	2922	2603	1852	2019	2177	1912	1502	1975	2622	2432	2398	3062	3509	3222	3123	3606	3472	2650	2562	2666	2312	1735	1768	1990
1490	1431	1543	1634	1485	1512	1610	1420	1360	1427	1529	1576	1614	1648	1593	1520	1584	1633	1588	1650	1635	1745	1662	1662	1612	1512	1569	1558	1639	1808	1917	1932	1946	2023	1931	1978	1997	2123	2023	1973	2015	1965	1843	1952	1965	1801	1847	1883	1869	1837	1918	1990	1905	1922	1897	1717	1644	1680	1636	1631	1750	1834	1801	1870	1889	1896	1910	2074	2211	2093	1984	1916	1759	1581	1631	1620	1533	1461	1580	1663	1649	1532	1452	1343	1290	1321	1211	1139	1058	1002	1049	1134	1213	1199	1199	1147	1251	1397	1635	1758	1733	1712	1663	1658	1618	1726	1680	1604	1687	1700	1616	1622	1659	1707	1830	1870	1876	1834	1945	1771	1512	1325	1374	1337	1171	1092	976	941	946	967	808	733	750	613	501	389	347	257	211	186	153	153	177	257	236	215	271	241	206	223	202	138	72	82	160	153	133	279	457	478	463	577	602	571	757	847	698	710	1039	1359	1486	1790	2378	2648	3064	3933	4100	3972	4519	4954	4636	4652	5204	5154	5010	5867	6643	6520	6948	8480	9792	9929	11050	12319	11898	11850	13046	13247	11697	11955	12751	11717	11291	12691	12969	12281	13074	15035	14809	13448	14345	14444	12566	11494	11991	10787	8543	8476	9146	8090	7109	8185	8499	7376	7227	8185	7822	7066	7513	7673	6166	5335	5760	5460	4141	3728	4033	3542	2910	3289	4089	4234	4525	5826	6981	7364	8643	10711	11617	12131	14000	15537	14666	15270	17650	17946	16439	16830	17146	16203	15240	15901	14852	13358	13413	13842	12047	11493	13130	13206	10955	10745	13197	12992	10450	10627	12142	10713	8227	8442	8781	7359	6358	6743	6729	6172	6476	7677	7778	7314	8495	9209	8142	7658	9138	9030	6991	6604	7354	6701	5178	5073	5703	5078	4181	4429	4864	4095	3726	4294	4245	3653	3870	4517	4243	3547	4132	4663	4135	3608	4050	4126	3302	2880	3112	2714	2069	2050	2255	1881	1510	1803	2509	2521	2462	3008	3602	3364	3197	3538	3669	2878	2535	2724	2414	1837	1864	1999
1650	1473	1451	1616	1598	1514	1568	1425	1303	1346	1466	1466	1523	1541	1573	1474	1532	1536	1525	1595	1702	1681	1675	1581	1581	1493	1520	1527	1597	1738	1893	1855	1882	1974	1935	1898	2025	2030	1939	1905	1926	1856	1820	1834	1935	1754	1690	1816	1747	1703	1843	1884	1834	1876	1805	1677	1608	1689	1649	1577	1661	1754	1821	1837	1882	1863	1871	2071	2072	2015	1991	1948	1665	1507	1522	1583	1481	1479	1576	1616	1641	1556	1468	1285	1257	1313	1250	1081	1054	1034	1044	1091	1203	1164	1140	1243	1279	1396	1713	1745	1678	1777	1740	1705	1716	1802	1750	1684	1732	1940	1775	1774	1815	1814	1903	2161	2093	2038	2091	1959	1775	1493	1506	1507	1362	1225	1160	1077	1087	1006	941	860	805	719	547	439	382	308	242	235	172	153	187	286	262	223	262	269	206	231	211	132	60	60	82	89	67	142	250	305	363	380	386	366	481	607	483	460	748	1099	1185	1500	1971	2274	2646	3498	3798	3590	4049	4482	4236	4317	4706	4826	4624	5384	6236	6198	6464	8198	9321	9593	10772	11866	11578	11514	12341	12841	11714	11524	12376	11923	11349	12595	13296	12425	12935	14624	14787	13379	14193	14357	12452	11506	12114	10897	8657	8691	9342	8335	7135	8052	8553	7397	7158	8123	7799	6875	7268	7476	6262	5396	5811	5551	4229	3663	4016	3459	2850	3149	3800	4022	4183	5407	6667	7213	8119	10326	11267	11667	13631	15190	14651	15073	17597	18169	16802	16941	17315	16446	15584	16037	15338	13595	14084	14215	12812	11749	13283	13922	11417	11000	13718	13896	10956	10841	12470	11139	8602	8542	9106	7708	6447	6779	6820	6071	6455	7559	7721	7080	8135	9186	8368	7710	8971	9026	7289	6532	7596	7236	5558	5244	6083	5387	4401	4646	5158	4305	3854	4234	4356	3736	3693	4416	4301	3681	4033	4608	4225	3771	4170	4388	3555	3076	3223	2903	2170	2189	2305	1979	1484	1783	2457	2487	2401	2979	3610	3468	3137	3581	3708	2935	2612	2767	2612	2050	1948	2037
1685	1529	1380	1567	1596	1457	1512	1364	1220	1332	1338	1378	1422	1547	1491	1484	1483	1552	1519	1530	1678	1649	1597	1636	1582	1516	1496	1500	1539	1703	1824	1738	1754	1813	1880	1841	2016	2031	2001	1816	1895	1840	1713	1768	1905	1742	1737	1774	1661	1631	1770	1757	1707	1767	1764	1627	1571	1602	1588	1550	1606	1710	1794	1844	1878	1891	1750	1895	1969	1999	1935	1875	1673	1430	1404	1539	1503	1456	1541	1597	1546	1587	1519	1356	1270	1293	1210	1118	1047	1055	991	1080	1184	1243	1203	1272	1317	1450	1663	1779	1771	1765	1781	1766	1733	1868	1851	1698	1825	2021	1906	1881	1988	2009	2074	2290	2315	2245	2248	2212	1925	1718	1675	1636	1469	1423	1314	1196	1164	1105	1008	881	846	802	632	504	434	347	331	295	223	170	200	291	297	224	285	305	240	234	265	165	99	76	80	75	54	75	163	196	224	273	258	210	311	410	331	283	510	771	977	1171	1699	1988	2301	3056	3476	3314	3613	3976	3868	3851	4453	4491	4355	4876	5785	6005	6289	7740	8786	9077	10053	11350	11111	10824	11966	12765	11453	11274	12000	11750	11273	12452	13234	12364	12721	14768	14755	13237	13548	14024	12677	11291	11745	10905	8763	8443	9355	8718	7179	7759	8440	7471	6980	7872	7781	6705	7032	7642	6388	5415	5773	5714	4271	3603	3867	3665	2935	3059	3594	3839	3951	5009	6152	6704	7670	9757	10822	11352	13013	14907	14654	14842	17021	17900	16565	16537	17722	16942	15969	16500	15790	14190	14144	14819	13142	11919	13430	14319	12064	11190	13731	13957	11359	10929	12476	11613	8975	8740	9496	8053	6517	6794	7066	6296	6274	7528	7759	6837	7757	9095	8353	7712	8814	9096	7482	6685	7613	7429	5943	5366	6188	5685	4577	4803	5357	4636	3810	4255	4610	3848	3645	4396	4429	3718	4039	4868	4530	3757	4126	4480	3810	3203	3389	3069	2329	2127	2445	2091	1520	1701	2331	2442	2305	2821	3608	3560	3116	3654	3818	3191	2722	2842	2800	2139	2008	2155
1665	1571	1363	1460	1638	1439	1401	1420	1230	1285	1257	1362	1379	1423	1436	1384	1464	1441	1477	1577	1560	1574	1497	1605	1552	1455	1449	1432	1535	1625	1802	1753	1724	1721	1832	1837	1877	1999	1989	1779	1821	1811	1693	1724	1794	1715	1686	1696	1635	1628	1722	1729	1674	1657	1696	1658	1517	1553	1563	1556	1632	1672	1739	1770	1770	1814	1786	1797	1875	1954	1832	1872	1637	1473	1396	1475	1499	1427	1552	1625	1528	1575	1548	1404	1269	1268	1223	1140	1107	1085	1026	1051	1193	1195	1254	1361	1369	1462	1637	1787	1812	1876	1898	1851	1735	1883	1923	1821	1914	2064	2064	2004	2101	2172	2165	2387	2485	2362	2426	2361	2063	1875	1839	1800	1613	1536	1493	1359	1289	1256	1059	956	916	875	725	633	560	433	347	346	332	212	261	338	369	328	315	328	282	304	343	261	158	124	122	71	49	85	92	128	162	198	173	145	208	280	221	168	343	625	694	941	1349	1648	1963	2670	3112	2960	3241	3630	3635	3375	3877	4214	4011	4442	5363	5686	5870	7161	8336	8579	9430	10819	10878	10325	11358	12273	11233	10708	11800	11655	10953	11860	12893	12367	12415	14306	14558	13026	13175	14046	12690	11151	11656	11062	8896	8331	9174	8945	7406	7805	8409	7455	6981	7891	7984	6799	6925	7525	6494	5221	5618	5728	4492	3619	3844	3718	2834	2731	3413	3570	3794	4634	5747	6326	7047	9116	10554	10735	12429	14422	14408	14581	16756	17781	16519	16396	17516	16783	15909	16553	16021	14319	14324	15004	13867	12147	13460	15156	12868	11572	13969	14838	12139	11186	12696	12244	9425	9003	9596	8413	6704	6911	7203	6469	6082	7347	7858	7033	7488	9004	8383	7651	8633	9312	7764	6656	7504	7707	6196	5560	6467	6222	4900	4953	5432	4847	3981	4215	4621	4033	3606	4429	4524	3748	4034	4856	4633	3872	4169	4559	3971	3364	3519	3330	2441	2168	2588	2258	1563	1617	2240	2547	2236	2734	3588	3513	3131	3487	3844	3458	2812	2834	2945	2346	2081	2202
1610	1565	1370	1436	1559	1354	1315	1379	1252	1262	1208	1267	1357	1442	1339	1306	1372	1444	1423	1536	1560	1545	1491	1562	1555	1490	1445	1429	1504	1532	1706	1742	1762	1736	1738	1819	1827	1983	1952	1853	1751	1685	1636	1618	1749	1738	1641	1612	1608	1540	1667	1643	1559	1582	1721	1539	1459	1468	1562	1502	1530	1669	1718	1728	1771	1887	1728	1749	1856	1841	1755	1781	1647	1474	1440	1498	1526	1430	1582	1655	1606	1574	1661	1446	1298	1335	1276	1141	1140	1100	1013	1084	1204	1249	1269	1371	1493	1570	1689	1898	1819	1834	1927	1947	1856	1887	1988	1915	1910	2084	2167	2127	2285	2334	2347	2504	2648	2552	2391	2464	2198	1962	1923	1896	1709	1623	1611	1517	1369	1360	1182	1009	1001	947	911	785	674	526	442	424	391	288	290	420	437	376	375	377	355	375	426	357	242	220	140	116	87	101	90	92	133	183	155	130	168	215	175	114	197	398	556	701	1098	1245	1543	2170	2661	2575	2677	3216	3283	2985	3502	3871	3676	4019	4904	5288	5447	6617	7892	7994	8769	10053	10398	9902	10723	11676	10764	10050	11336	11320	10546	11209	12731	12158	12101	13974	14399	12526	12653	13515	12527	10822	11194	10889	8946	8437	9323	8944	7380	7872	8664	7654	6964	7749	8033	6746	6717	7387	6406	5177	5539	5697	4598	3564	3793	3731	2776	2703	3113	3338	3465	4185	5490	5959	6618	8515	10076	10386	11817	14152	14477	14080	15999	17482	16559	16342	17596	17467	16308	16665	16366	14781	14554	15383	14231	12708	13842	15287	13485	11688	13976	15415	12784	11492	13392	12749	10071	9203	9933	8796	7148	7026	7453	6717	6235	7367	8060	6954	7503	8788	8513	7500	8370	9222	7881	6596	7425	8072	6647	5745	6543	6236	5012	5088	5655	5041	3960	4192	4683	4091	3628	4299	4548	3949	3931	4818	4795	3906	4042	4765	4285	3500	3606	3437	2707	2233	2607	2376	1673	1619	2205	2418	2239	2655	3476	3539	3000	3476	3909	3564	2854	3018	3132	2498	2126	2259
1513	1632	1397	1390	1527	1355	1209	1304	1247	1272	1166	1268	1312	1366	1316	1285	1286	1364	1402	1425	1506	1558	1537	1563	1529	1466	1393	1409	1509	1571	1654	1756	1753	1826	1770	1810	1931	2055	2045	1859	1720	1634	1561	1568	1694	1665	1518	1649	1607	1517	1593	1643	1505	1577	1678	1555	1392	1433	1521	1564	1608	1696	1656	1665	1684	1841	1772	1649	1708	1821	1683	1760	1610	1414	1365	1459	1488	1428	1598	1621	1612	1562	1647	1488	1272	1364	1250	1134	1127	1080	1073	1088	1240	1311	1292	1374	1483	1580	1728	1880	1960	1940	2052	1937	1885	1903	2092	2016	1983	2120	2206	2181	2383	2419	2422	2614	2740	2629	2527	2468	2319	2079	2026	1911	1754	1666	1736	1609	1483	1471	1290	1144	1083	1033	981	882	770	682	580	559	493	421	375	512	520	490	446	433	421	471	572	498	375	330	227	185	154	160	121	99	134	195	178	137	166	202	125	101	122	252	364	509	808	1027	1278	1817	2288	2201	2290	2785	2895	2666	3075	3423	3377	3627	4454	4817	5030	6094	7304	7490	7901	9572	9864	9449	9842	10701	10288	9543	10410	10828	10044	10802	12244	11967	11674	13401	14249	12360	12301	12944	12251	10475	10622	10549	8713	8132	9103	9038	7492	7721	8476	7782	6783	7583	7835	6692	6441	7283	6509	5138	5436	5680	4640	3526	3667	3721	2819	2589	3054	3171	3162	3834	5180	5614	6112	8064	9475	9885	11317	13681	14376	13744	15312	17245	16508	15944	17206	17361	16036	16619	16628	15057	14730	15715	14682	12972	13973	15591	13836	12011	14264	15892	13542	11876	13403	13250	10557	9445	10353	9198	7115	7197	7576	6915	6052	7174	7897	7040	7090	8529	8467	7491	8160	9152	7981	6641	7249	8044	6757	5871	6744	6598	5319	5187	5854	5256	4059	4116	4857	4261	3612	4326	4475	3880	3841	4636	4718	3970	3989	4791	4459	3558	3674	3695	2868	2371	2745	2595	1713	1576	2182	2462	2287	2427	3418	3587	3066	3395	3859	3554	3023	3068	3162	2724	2237	2411
1498	1530	1289	1317	1428	1237	1172	1290	1210	1217	1163	1197	1230	1315	1274	1194	1212	1295	1335	1454	1543	1595	1541	1539	1576	1452	1452	1439	1486	1534	1609	1801	1741	1794	1887	1768	1835	2085	2060	1831	1622	1654	1557	1567	1564	1518	1488	1569	1621	1469	1474	1520	1539	1462	1620	1622	1412	1418	1506	1510	1575	1700	1651	1601	1643	1775	1721	1704	1747	1723	1619	1690	1667	1450	1369	1480	1470	1490	1584	1647	1574	1569	1629	1531	1383	1352	1267	1146	1024	1096	1015	1134	1252	1337	1359	1420	1579	1644	1781	1946	1972	2032	2053	2037	1958	1934	2067	2089	2080	2182	2200	2326	2421	2528	2546	2649	2837	2871	2676	2684	2453	2177	2096	2055	1859	1728	1858	1693	1581	1597	1475	1296	1174	1190	1095	1012	938	821	679	646	639	531	515	589	653	611	604	563	582	579	680	715	512	445	391	258	242	268	245	176	186	286	238	188	232	236	145	126	116	170	226	381	577	805	995	1453	1849	1863	2008	2399	2603	2392	2715	3090	3025	3165	3941	4434	4632	5544	6746	7061	7414	8747	9228	8597	9243	9919	9405	8693	9628	10137	9526	9985	11623	11615	11253	12686	13763	12090	11436	12627	11948	10143	10424	10279	8638	7965	9030	8988	7602	7572	8321	7740	6739	7374	7811	6505	6294	7063	6626	5251	5279	5739	4667	3558	3557	3594	2768	2579	2866	3080	3004	3503	4718	5213	5637	7283	9015	9244	10386	12961	14142	13734	14687	16456	16436	15979	17409	17256	16065	16270	16765	15287	14822	15663	15434	12926	13709	15745	14647	12857	14486	16176	14327	12349	13686	14114	11251	9870	10603	9576	7474	7459	7715	6962	6112	7079	7869	7025	6904	8385	8507	7398	7910	9176	8211	6703	7211	8050	6947	6151	6886	6841	5505	5276	5909	5516	4260	4218	4693	4310	3666	4205	4603	3994	3686	4547	4775	4015	4041	4627	4575	3718	3724	3884	3008	2518	2815	2674	1906	1633	2179	2523	2295	2347	3143	3465	2994	3248	4030	3850	3049	3042	3342	2893	2377	2431
1466	1397	1270	1315	1440	1188	1106	1194	1143	1182	1123	1206	1194	1256	1170	1151	1193	1220	1328	1400	1548	1606	1544	1596	1587	1488	1435	1482	1600	1536	1681	1823	1756	1774	1831	1808	1854	1989	2031	1845	1645	1634	1523	1560	1449	1481	1488	1539	1522	1486	1438	1503	1497	1451	1569	1613	1458	1415	1459	1526	1556	1684	1721	1640	1613	1754	1746	1689	1714	1758	1613	1660	1635	1453	1354	1449	1489	1473	1639	1735	1542	1538	1616	1566	1430	1377	1290	1060	1039	1042	1091	1162	1317	1390	1405	1482	1568	1678	1760	1909	2023	2082	2149	2108	1927	1946	2059	2160	2118	2166	2270	2358	2495	2635	2646	2768	2981	2957	2721	2674	2450	2193	2163	2050	1908	1839	1853	1823	1599	1624	1538	1435	1219	1291	1221	1170	1075	953	802	759	777	684	603	688	767	761	739	753	754	732	890	868	693	590	554	438	376	434	333	250	288	393	388	313	332	292	231	178	150	115	175	218	457	551	750	1106	1522	1553	1629	2004	2191	2047	2229	2592	2625	2785	3409	4084	4333	5030	6230	6631	6941	8067	8519	7888	8341	9301	8793	8062	8857	9398	8753	9161	10840	11183	10511	11983	12988	11600	11100	12049	11545	9900	9880	10015	8590	7782	8686	8689	7483	7245	8068	7687	6621	7204	7872	6568	6089	6982	6568	5147	5119	5613	4722	3527	3434	3666	2868	2432	2749	2857	2788	3114	4157	4847	5099	6657	8359	8845	9720	12377	14017	13658	14700	16029	16011	16048	17235	17039	16172	15892	16625	15312	14539	15673	15159	13208	13665	15899	15027	13087	14542	16302	14816	12416	14104	14656	11921	10060	10979	10112	7863	7393	7953	7244	6054	6876	7798	7023	6863	8232	8602	7416	7751	9010	8335	6743	7166	8284	7403	6348	6962	7166	5854	5309	6005	5592	4318	4357	4829	4501	3680	4271	4616	3956	3647	4437	4737	4082	3982	4761	4688	3776	3821	4038	3221	2576	2795	2966	2164	1643	2174	2531	2313	2246	3099	3527	2980	3127	3795	3897	3135	3203	3428	3129	2490	2515
1401	1288	1201	1345	1391	1081	1060	1068	1013	1106	1110	1178	1145	1162	1189	1174	1141	1242	1352	1317	1580	1677	1609	1571	1576	1547	1485	1448	1534	1609	1703	1852	1783	1851	1837	1828	1924	2019	2025	1785	1700	1577	1540	1482	1398	1440	1445	1469	1586	1514	1464	1578	1605	1521	1546	1543	1502	1426	1462	1504	1624	1648	1632	1593	1568	1710	1718	1768	1753	1713	1532	1578	1622	1527	1427	1417	1481	1462	1633	1652	1565	1563	1669	1559	1425	1377	1320	1154	1024	1091	1069	1186	1277	1386	1393	1472	1614	1678	1715	1915	2033	2067	2236	2146	1977	1917	2010	2225	2208	2316	2336	2393	2545	2738	2798	2890	3113	3023	2787	2743	2540	2231	2161	2046	1960	1916	1880	1825	1691	1687	1723	1539	1312	1381	1386	1256	1187	1096	1000	902	917	828	725	801	945	922	976	972	889	894	1031	1068	855	739	773	650	545	559	505	421	396	483	537	435	470	426	313	255	203	131	129	169	338	459	582	893	1196	1252	1289	1619	1837	1708	1784	2118	2197	2367	3011	3575	3866	4581	5653	6065	6313	7307	7671	7272	7428	8272	8050	7320	7975	8640	8174	8462	9915	10595	10053	11326	12320	11241	10386	11395	11143	9396	9279	9239	8280	7284	8083	8475	7212	7002	7782	7504	6537	7017	7712	6692	6021	6716	6593	5243	5087	5703	4887	3516	3352	3630	2851	2348	2620	2757	2478	2748	3655	4384	4727	6181	7947	8455	9024	11638	13448	13285	14249	15852	15848	15456	16820	17166	15934	15686	16232	15071	14290	15394	15314	13521	13854	15559	15223	13516	14542	16854	15415	13051	14416	15192	12615	10594	11393	10753	8281	7692	8046	7423	6277	6857	7578	7142	6624	8038	8546	7547	7584	8990	8618	6883	7218	8193	7543	6429	7053	7331	6183	5516	6163	5834	4520	4318	4755	4665	3805	4261	4679	4039	3699	4316	4828	4262	4160	4706	4847	3725	3918	4154	3452	2726	2968	3074	2296	1831	2226	2531	2267	2210	2932	3427	2994	2975	3713	3861	3231	3105	3462	3309	2603	2603
1299	1083	1186	1383	1297	1077	1034	1008	1021	1100	1068	1128	1147	1108	1096	1131	1131	1246	1327	1341	1550	1703	1652	1617	1587	1549	1448	1395	1513	1587	1722	1824	1845	1821	1781	1809	1861	1910	1946	1892	1668	1536	1524	1386	1372	1404	1470	1441	1507	1553	1471	1508	1567	1522	1569	1594	1477	1363	1426	1520	1571	1654	1654	1586	1549	1709	1833	1724	1758	1693	1547	1551	1589	1474	1405	1453	1473	1543	1625	1680	1577	1543	1628	1612	1473	1431	1375	1149	1063	1055	1117	1252	1352	1364	1417	1539	1693	1737	1788	1903	2001	2128	2189	2219	2027	1971	2093	2191	2278	2346	2375	2389	2560	2858	2962	2947	3203	3268	2886	2689	2581	2341	2030	2073	2009	1779	1820	1853	1669	1710	1788	1667	1457	1487	1536	1403	1331	1253	1073	1021	1038	991	827	928	1128	1139	1112	1150	1068	1079	1203	1308	1067	975	910	884	738	718	754	612	540	666	719	593	573	565	424	362	309	196	128	158	274	352	417	657	955	995	1028	1244	1543	1394	1429	1755	1884	2031	2521	3280	3459	4094	5101	5414	5701	6544	7009	6559	6687	7299	7271	6612	7207	7867	7447	7703	9099	9901	9198	10279	11610	10728	9630	10597	10549	8836	8588	8712	7866	6934	7513	8035	7025	6651	7378	7408	6347	6598	7710	6650	5871	6657	6602	5273	4887	5634	4991	3663	3323	3500	2881	2343	2573	2630	2303	2453	3327	3985	4386	5724	7537	8101	8590	11145	13156	13107	13779	15354	15314	15076	16306	16891	15872	15268	16086	15076	13742	14790	15438	13722	13261	15493	16030	13816	14982	17519	16516	13585	14412	16033	13469	11192	11861	11142	8665	7648	8028	7504	6368	6753	7597	7412	6556	7958	8664	7436	7278	8815	8776	7168	7385	8511	7701	6644	7296	7630	6459	5623	6153	6009	4655	4421	4931	4619	3849	4185	4706	4175	3608	4246	4897	4565	4057	4640	4909	3975	3947	4187	3579	2840	3037	3142	2617	1897	2273	2631	2311	2125	2804	3337	2914	2775	3487	3839	3365	3083	3490	3416	2690	2698
1118	1067	1237	1394	1211	1085	1037	977	993	1012	1106	1136	1105	1038	1044	1104	1147	1254	1276	1326	1469	1720	1658	1592	1600	1570	1478	1450	1462	1636	1770	1854	1908	1799	1814	1845	1840	1853	1932	1888	1705	1563	1455	1333	1319	1409	1426	1390	1489	1514	1489	1533	1623	1596	1597	1649	1470	1356	1420	1521	1578	1617	1676	1586	1571	1713	1771	1778	1751	1708	1551	1563	1645	1567	1397	1491	1592	1573	1649	1737	1637	1571	1594	1580	1473	1455	1354	1137	1018	1078	1185	1221	1366	1421	1439	1550	1708	1776	1803	1924	2039	2149	2295	2279	2025	1892	2062	2269	2272	2316	2451	2483	2606	2928	3057	2985	3266	3245	2937	2735	2507	2312	1999	1968	2026	1752	1782	1858	1771	1710	1837	1775	1616	1568	1691	1577	1445	1411	1314	1222	1264	1164	1026	1097	1345	1386	1344	1329	1306	1249	1394	1500	1252	1112	1124	1124	886	859	920	854	722	787	822	749	744	729	566	496	441	260	164	136	233	339	326	509	718	773	762	958	1135	1163	1175	1332	1498	1679	2096	2824	3049	3508	4549	4951	5083	5876	6364	5947	5777	6543	6608	5903	6371	7113	6769	6990	8215	9062	8686	9478	10566	9930	8933	9787	9816	8361	7787	7913	7424	6424	6890	7638	6779	6221	7140	7455	6396	6343	7370	6696	5770	6217	6550	5197	4729	5390	5144	3626	3288	3594	2909	2377	2531	2546	2130	2201	3033	3763	4029	5190	7137	7944	8387	10538	12726	12863	13269	14745	14892	14794	15777	16589	15487	14947	15523	14822	13718	14408	14896	14040	13300	15500	16222	14302	15014	17847	17245	14105	14902	16612	14203	11445	11910	11809	9283	7698	8086	7811	6419	6599	7835	7283	6532	7506	8562	7503	7101	8602	8901	7425	7237	8485	8075	6884	7270	7890	6939	5853	6257	6299	4946	4623	4922	4844	3955	4112	4795	4220	3686	4138	4878	4533	4055	4712	4997	4138	3912	4316	3834	3067	3072	3333	2748	2039	2297	2698	2422	2045	2621	3197	2812	2616	3370	3872	3394	3022	3445	3356	2813	2645
979	1083	1270	1295	1186	1113	1033	928	1059	1039	1118	1085	1081	1013	1050	1063	1092	1258	1307	1336	1528	1627	1706	1631	1646	1615	1528	1456	1513	1541	1749	1901	1861	1850	1732	1798	1706	1781	1825	1778	1621	1484	1434	1244	1313	1380	1359	1421	1472	1548	1519	1541	1611	1581	1566	1587	1495	1377	1375	1505	1693	1655	1671	1663	1548	1622	1808	1771	1800	1764	1571	1522	1655	1584	1419	1503	1655	1652	1654	1697	1635	1573	1564	1574	1490	1443	1412	1183	1029	1093	1199	1200	1374	1472	1496	1549	1776	1881	1903	1969	2060	2165	2244	2315	2186	1924	2035	2329	2340	2296	2499	2610	2672	3015	3120	3032	3207	3348	2868	2545	2541	2373	2064	2016	1929	1734	1788	1843	1797	1775	1912	1817	1674	1757	1800	1733	1578	1593	1440	1399	1419	1351	1287	1248	1481	1577	1546	1503	1460	1505	1606	1662	1523	1312	1309	1354	1207	1044	1109	1053	931	955	990	931	934	875	719	593	582	421	243	180	231	302	308	409	546	617	564	690	886	870	908	1035	1175	1298	1745	2348	2670	3055	3881	4470	4399	4905	5486	5230	4963	5714	5796	5132	5440	6252	6090	6154	7311	8337	7855	8379	9666	9207	8396	8825	9073	7468	6948	7470	6971	5657	6173	7084	6467	6022	7012	7374	6229	6191	7177	6505	5575	6135	6473	5076	4575	5347	5148	3695	3247	3437	2943	2296	2401	2447	2093	2074	2774	3494	3800	4996	6841	7777	7932	9756	12067	12570	12747	14025	14834	14555	15377	16099	15075	14299	14904	14327	13114	13878	14818	14030	13103	14934	16307	14772	15353	17972	17650	14428	14911	16841	14655	11737	12321	12344	9663	7874	8384	8098	6681	6452	7650	7358	6326	7458	8451	7499	6857	8417	8790	7373	7298	8585	8237	7025	7420	8001	7237	5892	6187	6354	5121	4627	4948	4935	4099	4123	4747	4352	3713	4134	4890	4670	4140	4596	5196	4208	3924	4517	4078	3275	3097	3392	2985	2184	2340	2704	2398	1923	2417	3109	2793	2419	3149	3746	3345	3007	3351	3442	2759	2533
966	1077	1187	1177	1205	1156	1016	947	988	1040	1092	1096	1060	1011	1010	1039	1113	1237	1327	1298	1467	1584	1595	1692	1645	1592	1451	1440	1545	1639	1781	1900	1948	1906	1812	1732	1731	1735	1757	1767	1620	1426	1378	1240	1265	1292	1342	1403	1507	1595	1578	1578	1655	1564	1583	1539	1512	1401	1348	1573	1622	1660	1698	1607	1601	1670	1774	1825	1822	1816	1622	1503	1571	1569	1459	1502	1655	1599	1710	1795	1733	1517	1503	1476	1477	1446	1406	1179	1015	1047	1197	1258	1345	1489	1462	1507	1743	1869	1846	1918	2038	2110	2186	2371	2262	1939	2033	2336	2331	2289	2448	2573	2719	3028	3068	3167	3273	3296	2971	2685	2637	2386	2053	1970	1929	1764	1764	1907	1884	1846	1959	1987	1818	1955	2050	1851	1715	1653	1708	1584	1572	1591	1477	1423	1596	1729	1735	1729	1713	1764	1810	1860	1696	1502	1512	1605	1448	1245	1284	1240	1099	1086	1136	1077	1069	1079	921	741	688	569	394	247	290	296	256	346	484	461	434	500	690	694	708	813	917	981	1336	1887	2265	2643	3323	3795	3754	4267	4700	4580	4300	4798	5062	4334	4646	5403	5382	5459	6538	7472	7139	7398	8682	8401	7288	7749	8113	6831	6108	6631	6354	5215	5540	6601	6023	5475	6452	7262	6333	5982	6984	6477	5448	5852	6222	5009	4289	5042	5210	3719	3219	3455	2985	2339	2458	2469	2155	1949	2562	3331	3564	4582	6339	7416	7604	9214	11557	12231	12339	13843	14319	13883	14515	15341	14593	13762	14187	13898	12754	13441	14459	13924	13101	14992	16501	15140	15196	18261	18043	15040	14962	17211	15363	11996	12765	12766	10165	8162	8654	8470	7039	6683	7461	7502	6336	7154	8445	7531	6880	7970	8785	7571	7312	8626	8462	7157	7337	8350	7529	6090	6168	6431	5412	4690	5258	5108	4205	4185	4753	4533	3678	3933	4719	4637	4105	4584	5079	4318	3805	4331	4246	3382	3118	3430	3195	2371	2363	2867	2521	1882	2268	3005	2768	2289	2840	3602	3218	2925	3277	3471	2865	2471
1044	1084	1019	1110	1246	1166	1032	971	909	981	1083	1075	1009	985	1020	1097	1130	1276	1358	1427	1427	1565	1538	1632	1646	1563	1491	1498	1599	1700	1750	1834	1887	1893	1707	1697	1674	1652	1753	1701	1564	1426	1307	1185	1222	1293	1409	1422	1503	1578	1567	1544	1656	1635	1558	1559	1529	1416	1420	1525	1566	1637	1795	1652	1532	1598	1757	1810	1854	1799	1665	1544	1610	1601	1527	1587	1695	1650	1715	1818	1698	1556	1483	1484	1459	1392	1389	1208	1063	1063	1213	1187	1367	1464	1509	1539	1710	1845	1852	1966	2007	2032	2214	2439	2309	1996	2081	2253	2304	2332	2543	2623	2793	2979	3180	3079	3202	3247	3018	2798	2715	2382	2045	1998	1921	1753	1741	1893	1918	1861	2035	2078	1963	2031	2174	2041	1897	1890	1878	1687	1640	1806	1633	1551	1831	1913	1880	1880	1905	2004	2037	2090	1950	1624	1748	1842	1674	1427	1477	1430	1273	1214	1303	1220	1251	1258	1129	927	818	716	497	357	321	358	285	318	445	450	396	431	489	528	570	602	678	719	992	1467	1815	2148	2845	3188	3183	3481	4134	3922	3601	3984	4239	3680	3838	4416	4778	4840	5932	6731	6566	6699	7618	7638	6616	6875	7238	6242	5371	5796	5790	4655	4972	6028	5727	5165	5970	6830	5999	5783	6558	6377	5192	5470	6027	4998	4158	4900	5171	3683	3229	3364	3000	2240	2215	2443	2106	1901	2522	3184	3408	4181	6009	7130	7319	8912	11219	11976	11906	13127	13984	13705	13916	14740	14103	13391	13773	13557	12647	12884	14246	13906	12945	14535	16410	15441	15180	18207	18608	15436	14983	17275	15924	12498	12736	13210	10801	8441	8847	8792	7411	6692	7725	7589	6374	7026	8274	7596	6821	7941	8966	7883	7451	8804	8766	7345	7433	8278	7742	6243	6324	6592	5714	4760	5304	5325	4504	4247	4632	4752	3766	4007	4803	4756	4013	4597	5032	4361	3858	4329	4379	3513	3159	3517	3390	2509	2368	2826	2582	1867	2126	2920	2833	2277	2685	3592	3323	2812	3211	3438	2823	2506
1011	1020	1048	1163	1199	1136	1052	923	938	986	1103	1094	1080	1050	967	1010	1087	1264	1474	1478	1469	1523	1622	1700	1653	1621	1527	1501	1573	1694	1671	1763	1928	1816	1710	1663	1622	1598	1643	1629	1532	1417	1290	1204	1201	1286	1384	1446	1501	1568	1538	1588	1624	1642	1576	1618	1616	1543	1467	1499	1567	1603	1793	1718	1583	1547	1741	1810	1875	1936	1656	1536	1586	1610	1556	1586	1618	1708	1807	1841	1785	1563	1506	1462	1431	1450	1453	1257	1105	1091	1158	1236	1268	1500	1506	1538	1718	1848	1894	1896	1967	2004	2165	2416	2384	2043	2021	2276	2231	2332	2511	2716	2861	3047	3173	3030	3048	3275	2990	2688	2728	2491	2121	1925	1898	1712	1737	1884	1995	1965	1997	2123	2004	2140	2267	2194	1965	2004	2006	1839	1753	1965	1841	1742	1934	2152	2032	2104	2174	2264	2324	2297	2221	1994	1927	2157	1943	1669	1698	1595	1446	1399	1410	1378	1427	1464	1344	1085	920	810	652	469	404	383	342	310	430	447	406	428	438	416	425	496	513	489	668	1103	1383	1689	2248	2609	2578	2826	3278	3157	2828	3245	3573	2997	3128	3788	4167	4264	5090	5903	5750	5673	6792	6781	5717	5862	6345	5517	4644	5152	5308	4193	4395	5452	5311	4664	5526	6576	5882	5406	6199	6211	5074	5135	5810	4927	4164	4636	4991	3711	3074	3347	3099	2290	2231	2388	2101	1821	2368	3112	3302	3969	5566	6970	7169	8514	10870	11979	11718	12680	13306	13306	13652	14095	13817	12888	13066	13091	12043	12151	13671	13862	12851	14445	16554	15595	15129	17781	18338	15759	15199	17250	16007	12882	13043	13576	11583	8659	8847	9127	7702	6761	7642	7762	6368	6823	8347	7901	6800	7876	9007	8206	7485	8834	9060	7478	7401	8354	8071	6411	6321	6819	5793	4996	5360	5584	4612	4192	4749	4773	3843	4026	4933	4775	4063	4510	5063	4459	3778	4301	4440	3608	3170	3581	3590	2595	2406	2856	2610	1922	2042	2806	2782	2258	2559	3334	3304	2824	3040	3391	2911	2478
974	1050	1104	1149	1195	1167	1048	936	952	985	1088	1103	1117	964	953	996	1098	1291	1472	1506	1437	1489	1584	1674	1565	1543	1540	1518	1571	1615	1680	1777	1858	1796	1660	1689	1625	1553	1539	1577	1474	1327	1191	1153	1144	1258	1380	1434	1444	1508	1538	1513	1568	1557	1571	1598	1699	1491	1462	1507	1524	1638	1792	1710	1603	1631	1759	1788	1857	1857	1718	1562	1601	1675	1569	1600	1643	1739	1779	1939	1796	1609	1542	1445	1410	1433	1469	1294	1130	1122	1168	1196	1284	1458	1564	1530	1704	1885	1860	1908	1887	1897	2066	2366	2406	2146	2037	2153	2286	2374	2598	2769	2778	2955	3121	3042	3119	3204	2920	2792	2702	2520	2125	1961	1938	1775	1730	1872	2092	2041	2102	2216	2206	2248	2503	2393	2094	2147	2191	1990	1981	2053	2004	1943	2127	2336	2295	2339	2405	2503	2525	2595	2491	2189	2115	2260	2161	1848	1869	1761	1640	1477	1622	1600	1611	1576	1547	1217	1004	938	780	544	492	459	385	368	447	503	471	406	394	359	327	373	369	307	505	780	1034	1292	1790	2024	2160	2303	2581	2559	2278	2637	2724	2479	2508	3155	3559	3710	4393	5288	5041	5019	5880	5907	4967	5063	5547	4881	4185	4476	4597	3739	3874	4921	5048	4258	4888	6016	5663	5107	5838	5942	4948	4858	5496	4923	3987	4445	4673	3667	2972	3183	2982	2191	2083	2334	2037	1805	2295	3063	3277	3674	5263	6721	6866	8166	10584	11785	11435	12211	12961	13132	13064	13553	13372	12217	12557	12686	11668	11787	13307	13742	12776	14163	16463	15910	15060	17502	18766	16045	15260	17191	16200	13212	13019	14145	12006	9099	9371	9561	8031	6912	7733	7951	6739	6833	8208	8060	7036	7620	8912	8214	7537	8713	9228	7815	7484	8438	8196	6753	6443	6990	6034	5030	5611	5760	4846	4267	4745	4656	3984	4045	4915	4870	4135	4381	5026	4623	3839	4169	4492	3844	3203	3644	3670	2797	2396	2860	2846	2011	2005	2736	2708	2229	2392	3194	3284	2755	2994	3334	3004	2482
1080	1053	1093	1151	1202	1226	1127	948	954	1000	1104	1203	1140	1052	1001	1006	1096	1327	1508	1483	1435	1452	1628	1581	1579	1528	1523	1572	1553	1593	1586	1702	1786	1697	1603	1596	1474	1418	1442	1425	1465	1239	1143	1090	1149	1235	1363	1381	1379	1525	1475	1463	1511	1612	1569	1607	1654	1543	1474	1507	1590	1607	1725	1726	1664	1597	1696	1793	1777	1883	1759	1556	1495	1600	1621	1596	1737	1757	1822	2005	1878	1685	1593	1509	1518	1478	1451	1305	1169	1137	1167	1273	1297	1470	1543	1558	1669	1847	1809	1814	1912	1925	2022	2237	2308	2113	2117	2187	2302	2338	2661	2749	2731	2895	3076	2971	2967	3017	2964	2736	2673	2506	2126	1932	1919	1731	1715	1950	2153	2159	2278	2331	2302	2378	2543	2509	2295	2295	2382	2143	2031	2256	2109	2105	2301	2667	2582	2553	2645	2678	2818	2832	2742	2477	2404	2409	2355	2000	1971	2032	1818	1713	1811	1795	1707	1775	1689	1329	1132	1054	890	661	550	502	440	430	484	530	487	484	397	313	281	334	288	230	316	519	738	952	1289	1546	1572	1763	2034	2034	1774	2025	2240	2040	2063	2566	3011	3104	3819	4556	4534	4213	5008	5199	4374	4379	4834	4259	3427	3769	3923	3211	3238	4374	4690	3951	4290	5536	5328	4866	5612	5700	4750	4603	5410	4927	3820	4160	4601	3737	2940	3090	3064	2242	1985	2314	2157	1862	2335	3020	3190	3558	5093	6610	6985	7942	10326	11732	11192	11472	13029	12883	12405	13172	12904	11719	12125	11939	11297	11074	12679	13475	12630	13782	15958	15793	15009	17234	18896	16501	15114	17512	17006	13436	13158	14504	12602	9656	9379	9870	8392	7042	8061	8319	6975	6757	8354	8205	7070	7505	8969	8527	7591	8743	9398	8091	7470	8551	8317	6904	6534	7116	6439	5334	5671	5913	4904	4257	4962	4950	4116	3920	4989	5025	4150	4411	5101	4765	3890	4186	4575	3981	3370	3627	3817	2962	2501	2844	2899	2055	1964	2618	2733	2248	2294	2990	3280	2729	2864	3356	3022	2414
1084	1048	1118	1131	1207	1209	1098	1071	1003	1041	1111	1179	1216	1127	1014	1016	1155	1339	1541	1527	1458	1490	1564	1601	1535	1538	1553	1493	1478	1558	1631	1612	1685	1600	1535	1508	1384	1259	1345	1354	1340	1191	1101	1060	1089	1213	1287	1346	1378	1456	1512	1359	1513	1535	1540	1565	1702	1594	1453	1548	1532	1596	1742	1752	1681	1610	1716	1649	1741	1910	1760	1557	1482	1583	1535	1627	1667	1813	1848	1929	1933	1834	1606	1554	1521	1467	1484	1328	1229	1164	1230	1311	1317	1471	1590	1629	1643	1830	1788	1739	1851	1929	1926	2233	2243	2133	2083	2143	2304	2371	2520	2719	2684	2997	3132	2986	2917	2951	2895	2765	2663	2525	2056	1942	1932	1790	1696	1951	2187	2247	2361	2575	2504	2511	2758	2698	2471	2404	2478	2196	2092	2372	2400	2267	2453	2679	2708	2730	2833	2959	3010	2919	2994	2636	2494	2539	2507	2143	2095	2155	2006	1945	1884	1912	1830	1877	1760	1438	1174	1153	1027	792	639	605	555	500	600	619	619	587	480	308	250	316	271	184	216	325	487	633	879	1143	1236	1354	1621	1603	1353	1497	1825	1630	1686	2128	2582	2649	3181	3958	3969	3677	4337	4530	3836	3745	4137	3690	2916	3045	3324	2896	2768	3708	4220	3575	3893	5049	5184	4564	5303	5458	4618	4304	5057	4735	3640	4055	4492	3577	2812	2928	2967	2277	1980	2295	2096	1812	2333	3089	3421	3510	4795	6447	6882	7819	10152	11318	11035	11470	12663	12894	12165	12616	12514	11515	11476	11828	11232	10852	12227	12986	12277	13308	15735	15940	14909	16785	18471	16683	15153	17403	17243	13959	13227	14912	13145	10023	9772	10434	8812	7178	7899	8339	7358	6909	8268	8428	7317	7575	9033	8570	7686	8744	9699	8353	7493	8605	8638	7074	6614	7393	6746	5475	5670	6070	5089	4218	4847	4971	4245	4016	5003	4929	4192	4278	5258	4773	3818	4165	4807	4176	3451	3725	3926	3054	2603	2838	2854	2133	1867	2446	2636	2250	2195	2993	3134	2609	2824	3300	3068	2448
1136	1104	1145	1158	1227	1207	1164	1099	1003	1024	1069	1174	1255	1157	1099	1089	1123	1281	1448	1491	1512	1508	1548	1610	1523	1515	1532	1499	1475	1531	1628	1535	1563	1536	1507	1399	1356	1283	1274	1308	1245	1114	1081	1098	1165	1181	1261	1313	1385	1420	1418	1416	1465	1518	1542	1580	1667	1574	1468	1566	1636	1610	1624	1729	1673	1618	1703	1735	1697	1839	1771	1547	1465	1530	1574	1620	1740	1802	1841	1945	1990	1898	1708	1585	1465	1493	1441	1416	1287	1144	1265	1283	1360	1452	1594	1562	1545	1753	1829	1817	1886	1918	1889	2061	2222	2103	2116	2190	2309	2405	2569	2650	2594	2798	3009	2832	2814	2867	2965	2661	2478	2379	2050	1926	1926	1843	1707	1918	2184	2339	2481	2610	2621	2702	2817	2858	2610	2495	2523	2346	2270	2496	2523	2426	2608	2905	2972	2990	3082	3195	3135	3083	3054	2784	2634	2565	2563	2311	2275	2276	2198	2093	2159	2102	1973	1969	1894	1547	1312	1262	1100	911	705	681	636	589	664	685	685	695	576	418	313	332	289	177	156	224	302	434	623	819	853	966	1146	1180	1017	1200	1318	1297	1277	1710	2095	2211	2679	3345	3415	3162	3591	3872	3333	3055	3487	3137	2386	2490	2807	2411	2302	3180	3750	3269	3382	4577	4898	4280	4757	5149	4285	3984	4696	4663	3543	3764	4162	3547	2714	2796	2954	2368	1980	2368	2227	1892	2299	3033	3488	3603	4758	6347	6758	7592	9722	11284	10791	11377	12613	12440	12058	12533	12495	11391	11103	11557	11216	10599	11878	12925	11965	12940	15319	15917	14717	16771	18466	16904	15380	17318	17201	14342	13495	14962	13632	10394	9930	10844	9443	7397	7917	8739	7665	7088	8337	8733	7433	7344	8992	8777	7454	8498	9811	8483	7369	8511	9001	7371	6616	7662	7055	5663	5799	6200	5306	4410	4920	5136	4345	4049	4721	5011	4199	4266	5042	4853	3992	4183	4835	4338	3557	3832	4094	3288	2609	2885	2906	2208	1820	2290	2615	2229	2197	2770	3157	2662	2730	3263	3073	2412
1083	1210	1236	1226	1248	1303	1238	1126	1023	1001	1075	1192	1269	1225	1107	1110	1099	1204	1442	1540	1543	1487	1576	1549	1481	1456	1518	1426	1446	1481	1487	1508	1496	1456	1429	1309	1233	1214	1196	1221	1171	1130	1125	1139	1094	1131	1174	1349	1309	1421	1412	1386	1412	1493	1483	1474	1644	1597	1536	1549	1613	1630	1657	1765	1696	1609	1693	1684	1643	1699	1701	1518	1458	1542	1615	1664	1758	1813	1851	1917	2050	1925	1805	1606	1538	1482	1456	1448	1344	1202	1240	1367	1331	1490	1669	1597	1569	1703	1851	1826	1874	1925	1939	1951	2103	2147	2029	2223	2279	2401	2522	2586	2576	2697	2840	2805	2681	2811	2785	2660	2506	2337	2027	1919	1956	1863	1774	2004	2245	2436	2669	2663	2777	2808	3000	2977	2671	2587	2636	2640	2508	2627	2682	2620	2810	3092	3133	3064	3205	3343	3268	3175	3181	2896	2695	2732	2672	2451	2346	2413	2285	2120	2155	2239	2138	2117	2043	1748	1361	1299	1234	978	837	783	738	670	728	763	755	799	695	513	374	404	342	197	153	158	209	271	379	565	630	651	877	887	700	786	965	1001	979	1279	1700	1842	2194	2877	2976	2684	3059	3419	2942	2550	2834	2627	2019	2037	2316	2069	1895	2711	3318	2901	2934	4054	4456	3835	4538	5053	4162	3691	4493	4495	3484	3408	4025	3515	2638	2714	2910	2414	2068	2286	2265	1825	2192	3067	3563	3500	4624	6187	6731	7472	9547	11104	10813	11170	12256	12554	12122	12498	12579	11742	11178	11533	10903	10365	11568	12551	11899	12550	15324	15740	14582	15991	18322	17019	15173	17221	17704	14761	13694	15309	14345	10584	9934	11094	9644	7683	8062	8936	7927	7123	8629	9070	7549	7470	8998	8875	7688	8195	9656	8731	7506	8418	8845	7691	6811	7621	7340	5927	5752	6408	5692	4414	4801	5430	4514	3889	4569	4952	4217	4094	4985	4926	4019	4068	4863	4446	3670	3855	4194	3449	2652	2810	3018	2228	1841	2191	2647	2296	2068	2656	3058	2680	2696	3248	3094	2470
1220	1229	1270	1204	1233	1270	1272	1159	1095	1056	1169	1212	1251	1267	1182	1149	1081	1200	1352	1532	1554	1545	1519	1528	1467	1433	1445	1436	1345	1425	1479	1406	1310	1405	1357	1238	1181	1128	1118	1094	1141	1147	1141	1130	1106	1094	1172	1318	1263	1374	1349	1401	1473	1498	1429	1483	1593	1607	1525	1587	1696	1677	1663	1733	1703	1620	1614	1642	1634	1721	1733	1582	1516	1544	1595	1634	1692	1799	1858	1936	2075	1969	1836	1744	1620	1538	1532	1502	1367	1176	1315	1407	1339	1469	1637	1594	1587	1710	1853	1886	1902	1992	1863	1858	2059	2100	2097	2116	2287	2270	2499	2552	2544	2611	2682	2640	2582	2675	2709	2480	2301	2239	2028	1867	1864	1937	1812	2038	2351	2662	2867	2902	3016	3023	3092	3163	2836	2607	2689	2711	2723	2707	2849	2673	2870	3145	3304	3225	3338	3533	3380	3145	3153	2967	2774	2738	2780	2440	2353	2569	2506	2326	2320	2379	2196	2216	2134	1868	1565	1424	1299	1124	955	883	852	799	841	912	871	886	864	641	501	510	484	312	235	190	191	210	335	435	456	535	647	645	539	519	717	702	712	936	1276	1441	1736	2373	2531	2254	2497	2891	2392	2130	2341	2154	1526	1604	1863	1766	1519	2153	2915	2506	2509	3603	4061	3508	4035	4689	3914	3500	4171	4235	3297	3140	3765	3551	2469	2592	2849	2411	1971	2344	2295	1954	2175	2962	3549	3601	4425	6075	6717	7410	9433	11254	11060	11094	11974	12607	11990	12554	12643	11728	11288	11723	11152	10167	11446	12534	11809	12137	14656	15844	14519	15661	17827	17121	15443	17219	17873	15297	13715	15194	14650	11058	10084	11639	10477	8130	8471	9301	8187	7211	8935	9346	7788	7378	9132	9165	7690	8220	9836	8938	7472	8295	9117	7727	6953	7708	7547	6190	5862	6449	5889	4614	4874	5299	4506	3914	4489	4907	4306	4021	4910	4976	4093	4067	4818	4601	3682	3868	4268	3673	2734	2823	3002	2267	1714	2067	2569	2263	2032	2572	3051	2696	2533	3169	3123	2540
1194	1274	1255	1195	1295	1328	1340	1271	1158	1111	1145	1158	1296	1297	1271	1171	1123	1165	1396	1459	1535	1519	1512	1481	1442	1365	1384	1395	1355	1340	1403	1338	1285	1272	1227	1176	1127	1065	1085	1084	1102	1096	1181	1148	1092	1089	1223	1319	1260	1348	1402	1453	1483	1508	1439	1475	1587	1546	1494	1628	1696	1662	1708	1699	1704	1598	1607	1594	1635	1656	1648	1551	1421	1515	1623	1580	1690	1810	1903	1942	2016	1999	1839	1777	1631	1515	1538	1538	1374	1267	1343	1456	1442	1527	1661	1632	1577	1755	1891	1794	1887	1930	1765	1846	1921	2026	1936	2021	2080	2208	2368	2459	2433	2339	2588	2603	2527	2560	2528	2372	2177	2087	1964	1884	2019	1979	1932	2082	2442	2748	2947	3076	3182	3062	3262	3294	3085	2794	2868	3024	2827	2836	2889	2901	2971	3333	3430	3447	3476	3534	3365	3119	3294	3108	2758	2790	2868	2542	2399	2504	2596	2377	2427	2509	2349	2338	2383	2027	1736	1605	1499	1248	1056	984	959	913	1000	988	984	971	949	842	692	671	583	424	332	271	199	203	254	317	333	371	470	504	396	378	473	511	490	694	983	1112	1300	1875	2038	1802	2068	2444	2085	1798	2006	1792	1299	1230	1548	1425	1216	1739	2410	2269	2128	3097	3541	3178	3556	4206	3734	3234	3700	3950	3242	2968	3516	3293	2333	2271	2709	2435	1920	2218	2381	2008	2116	2971	3647	3599	4645	6126	7033	7420	9328	11211	10991	10984	12416	12699	12442	12758	12889	11813	11393	11776	11165	10438	11454	12560	11976	11893	14584	15684	14476	15254	17733	17260	15327	16777	17988	15546	14060	15323	14921	11505	10328	11616	10929	8550	8565	9671	8871	7493	8904	9779	8241	7535	9024	9290	7792	7958	9788	9111	7475	8343	9340	7957	6920	7789	8014	6695	6063	6726	6193	4856	4967	5536	4650	3939	4343	4881	4249	3858	4560	4839	4133	3902	4908	4764	3847	3898	4301	3791	2807	2823	3029	2432	1715	1837	2375	2236	1984	2441	2984	2681	2441	3057	3152	2513
1204	1273	1246	1245	1338	1358	1400	1357	1228	1164	1128	1191	1257	1295	1350	1220	1102	1157	1349	1502	1544	1533	1510	1527	1386	1351	1385	1383	1293	1240	1283	1316	1266	1179	1112	1066	1061	1059	1016	1069	1057	1108	1167	1154	1130	1116	1182	1277	1286	1308	1381	1430	1480	1452	1438	1448	1546	1558	1506	1615	1732	1677	1685	1686	1683	1644	1627	1540	1549	1525	1591	1546	1460	1512	1594	1540	1708	1878	1890	1908	1946	1924	1819	1741	1693	1583	1558	1576	1379	1293	1375	1535	1465	1492	1677	1694	1611	1756	1845	1813	1856	1904	1729	1678	1934	1944	1919	1999	2051	2076	2200	2412	2389	2325	2481	2542	2431	2492	2455	2257	2100	2036	1991	1825	1898	1974	1877	2094	2561	2966	3092	3307	3311	3223	3436	3665	3413	2903	3017	3241	3078	2959	3099	3045	3101	3428	3634	3577	3467	3551	3481	3211	3211	3133	2827	2796	2823	2555	2371	2468	2598	2437	2562	2684	2522	2512	2483	2205	1892	1762	1688	1476	1163	1148	1077	1021	1073	1202	1082	1115	1135	980	816	789	767	621	501	383	311	238	308	334	314	358	427	441	343	343	377	354	314	493	708	806	999	1434	1617	1412	1709	1975	1687	1471	1710	1508	1001	985	1233	1178	931	1378	2098	2051	1888	2736	3140	2836	3288	4022	3514	2983	3415	3702	3093	2738	3252	3156	2270	2139	2491	2390	1922	2081	2366	2111	2168	2982	3778	3681	4566	6430	7144	7394	9267	11133	11391	11139	12307	13012	12559	12721	12823	12077	11533	11834	11212	10549	11206	12513	12374	11830	14444	15797	14585	15338	17561	17613	15560	16743	18111	15589	13772	15257	15298	11904	10443	12034	11420	9022	8852	10264	9300	7839	8986	10220	8697	7705	8732	9351	8017	7814	9616	9253	7732	8125	9184	8146	6963	7713	8198	6995	6324	6920	6683	5054	5004	5683	4947	3915	4335	4825	4321	3736	4622	4886	4250	3950	4858	4955	4055	3912	4337	3992	2897	2869	3104	2475	1651	1789	2298	2244	1909	2265	2800	2669	2457	2999	3150	2625
1224	1293	1255	1322	1319	1429	1462	1438	1302	1211	1183	1176	1237	1250	1326	1253	1129	1131	1296	1427	1522	1603	1500	1454	1397	1347	1389	1362	1217	1172	1331	1294	1223	1091	1044	1023	1046	1022	986	1048	1080	1142	1129	1167	1134	1137	1213	1234	1261	1389	1407	1491	1494	1463	1457	1449	1505	1489	1541	1594	1686	1605	1569	1632	1633	1669	1626	1590	1438	1448	1551	1604	1487	1471	1516	1532	1645	1877	1874	1851	1919	1949	1888	1764	1724	1549	1561	1598	1441	1257	1405	1625	1516	1618	1696	1674	1633	1779	1877	1818	1799	1865	1686	1627	1785	1884	1843	1934	2035	2033	2106	2215	2293	2210	2379	2449	2396	2430	2369	2178	1975	2022	2009	1813	1844	2070	1971	2204	2638	2985	3262	3466	3504	3363	3660	3744	3571	3159	3113	3296	3262	3127	3170	3062	3140	3517	3796	3715	3653	3773	3522	3344	3252	3093	2804	2780	2806	2551	2310	2444	2584	2511	2609	2735	2662	2572	2654	2426	2058	1822	1815	1621	1401	1242	1154	1108	1265	1246	1273	1216	1270	1162	1014	975	929	776	644	574	427	357	371	372	343	338	449	473	387	375	348	277	240	349	522	572	680	1110	1295	1247	1427	1634	1479	1189	1372	1239	843	813	965	945	738	1102	1769	1803	1566	2223	2939	2652	2939	3603	3349	2715	3030	3399	2855	2475	2952	2990	2126	1985	2389	2310	1815	2065	2367	2191	2069	3014	3838	3859	4469	6194	7085	7444	9231	11293	11577	11112	12213	13300	13008	13369	13503	12458	11770	12085	11686	10867	11571	12764	12398	12246	14408	16034	14730	15004	17674	17907	15609	16740	18124	16319	13946	15054	15600	12520	10738	12332	12069	9497	9146	10518	9912	8105	9293	10515	9189	7618	8798	9545	8064	7695	9332	9474	7903	8025	9158	8392	7124	7745	8320	7229	6523	7224	7055	5633	5206	5612	5062	3896	4264	4826	4256	3547	4332	4876	4204	3793	4824	5130	4170	3853	4393	4322	3153	2939	3228	2585	1774	1680	2166	2133	1821	2179	2702	2675	2419	2833	3098	2623
1266	1291	1357	1396	1366	1426	1529	1491	1404	1221	1186	1154	1178	1189	1255	1290	1148	1133	1219	1395	1585	1604	1506	1447	1362	1339	1342	1303	1153	1141	1218	1241	1107	1031	955	972	1036	1022	1056	1068	1082	1159	1225	1255	1223	1215	1266	1270	1350	1352	1393	1468	1502	1535	1514	1435	1449	1557	1568	1618	1613	1589	1563	1567	1641	1604	1605	1565	1434	1378	1580	1579	1439	1376	1468	1517	1606	1856	1862	1828	1836	1898	1755	1716	1706	1653	1553	1563	1448	1368	1466	1648	1554	1582	1714	1733	1689	1812	1812	1795	1735	1864	1703	1618	1755	1861	1824	1798	1958	1953	2048	2134	2159	2251	2378	2440	2313	2340	2249	2066	1966	2011	1978	1810	1831	1984	2085	2224	2721	3037	3339	3607	3677	3482	3737	3984	3746	3216	3224	3473	3379	3305	3378	3148	3328	3622	3963	3790	3634	3917	3677	3443	3312	3066	2754	2736	2661	2513	2326	2326	2575	2610	2673	2772	2704	2733	2835	2601	2235	2068	1988	1779	1522	1275	1232	1262	1257	1422	1411	1318	1436	1388	1145	1105	1180	1088	907	783	653	520	495	530	462	474	560	526	459	413	378	260	200	271	384	440	552	851	1070	971	1160	1356	1233	1078	1184	1013	672	581	724	713	517	810	1436	1572	1339	1960	2653	2406	2534	3252	3073	2482	2673	3125	2708	2249	2561	2730	2020	1753	2244	2272	1754	1853	2254	2319	2110	2929	3895	3938	4573	6285	7612	7595	9273	11536	11896	11286	12538	13451	13471	13603	13783	13108	12277	12304	12187	11272	11753	13184	12952	12582	14433	16198	15134	14824	17719	18020	15748	16224	17989	16530	14160	15035	15748	13082	10894	12576	12729	9902	9197	11071	10483	8572	9204	10646	9607	7621	8670	9376	8284	7591	9199	9386	7811	7801	8973	8656	7282	7756	8578	7646	6616	7461	7572	5849	5288	5829	5412	4191	4188	4890	4267	3591	4117	4797	4345	3802	4623	5254	4364	3940	4612	4576	3429	3099	3287	2636	1690	1594	2018	2102	1706	1963	2570	2605	2349	2831	3224	2701
1288	1344	1377	1394	1376	1400	1511	1511	1387	1328	1201	1163	1093	1173	1251	1266	1164	1098	1171	1368	1513	1624	1507	1464	1333	1328	1323	1258	1169	1076	1135	1148	1032	993	1003	967	1014	1072	1031	1064	1054	1105	1246	1278	1246	1305	1299	1307	1321	1360	1394	1388	1424	1465	1427	1387	1465	1493	1498	1551	1652	1566	1476	1573	1668	1588	1495	1537	1423	1325	1524	1528	1381	1380	1465	1459	1606	1806	1829	1744	1798	1788	1674	1658	1716	1592	1504	1539	1501	1377	1483	1675	1594	1547	1696	1656	1635	1751	1830	1804	1839	1820	1694	1584	1689	1862	1776	1816	1875	1906	1971	2162	2203	2199	2287	2301	2220	2245	2272	2006	1852	1934	1885	1804	1895	2034	2028	2289	2802	3145	3377	3671	3688	3645	3845	4138	4000	3360	3313	3589	3550	3349	3484	3394	3360	3704	3884	3955	3829	3932	3875	3585	3356	3032	2714	2685	2656	2522	2321	2314	2576	2530	2710	2914	2951	2839	2939	2803	2446	2208	2197	1978	1686	1429	1391	1345	1350	1528	1508	1563	1601	1507	1425	1415	1421	1263	1047	905	781	667	614	618	625	613	727	721	566	516	471	331	230	275	295	330	386	718	924	835	1034	1209	1124	872	983	872	613	474	631	559	462	631	1175	1353	1162	1732	2320	2241	2217	2844	2794	2198	2289	2739	2514	1951	2308	2536	1927	1655	2135	2223	1692	1746	2239	2305	2092	2932	3900	4088	4581	6405	7699	7716	9017	11330	12226	11455	12313	13862	13780	13652	14204	13740	12708	12866	12714	11947	12000	13558	13391	12923	14521	16144	15264	14860	17650	17847	15927	16117	18008	16608	13924	14901	16135	13517	11249	12612	13151	10617	9573	11169	10776	8838	9309	10932	9817	7887	8723	9610	8280	7329	8866	9322	7780	7530	8854	8664	7163	7531	8379	7798	6901	7678	7793	6288	5656	6109	5702	4385	4174	4775	4211	3472	3822	4656	4383	3723	4559	5192	4550	4045	4755	4760	3532	3116	3290	2856	1928	1632	2033	2063	1687	1832	2444	2544	2320	2634	3191	2851
1321	1269	1481	1414	1363	1338	1483	1511	1423	1354	1235	1139	1095	1120	1223	1246	1141	1119	1184	1337	1485	1561	1519	1424	1426	1261	1267	1283	1211	1159	1110	1089	994	960	980	967	1021	1062	1070	1065	1059	1122	1250	1298	1373	1320	1305	1359	1403	1406	1376	1333	1421	1468	1477	1380	1408	1532	1533	1513	1582	1569	1467	1494	1624	1521	1567	1572	1355	1363	1398	1481	1344	1321	1404	1398	1560	1688	1752	1688	1789	1687	1609	1597	1608	1586	1522	1511	1494	1380	1512	1684	1619	1593	1654	1646	1632	1764	1844	1788	1832	1800	1731	1541	1653	1786	1772	1740	1857	1825	1951	2068	2125	2203	2217	2177	2215	2179	2208	1969	1828	1939	1872	1761	1858	2000	2092	2323	2754	3219	3362	3703	3837	3687	3806	4195	4108	3495	3439	3702	3683	3586	3660	3578	3435	3817	4118	4070	3975	4072	3986	3639	3389	3099	2763	2620	2664	2518	2242	2336	2508	2576	2728	2936	2959	2868	3080	2953	2613	2379	2342	2241	1803	1626	1519	1458	1504	1695	1856	1701	1752	1910	1713	1544	1578	1569	1431	1300	1177	1020	958	951	868	845	833	899	830	720	640	524	365	328	327	309	373	635	831	781	829	1080	961	775	870	768	483	403	509	481	378	478	1005	1247	1040	1446	2014	2050	1917	2412	2553	2011	1920	2473	2243	1748	2019	2360	1828	1546	1933	2059	1564	1611	2077	2293	2076	2866	4054	4136	4481	6195	7643	7860	8919	11279	12113	11631	12692	14135	14132	14102	14391	14297	13421	13365	13310	12478	12675	13714	13860	13194	14530	16600	15917	15035	17460	18343	16061	15938	17958	16990	14210	14948	16363	14210	11321	12830	13522	11026	10066	11602	11574	9398	9396	11224	10348	8062	8525	9752	8662	7479	8797	9317	7618	7082	8751	8477	7206	7311	8575	8143	6973	7699	8079	6836	5845	6352	5926	4430	4155	4724	4334	3432	3598	4432	4254	3759	4304	5377	4844	4093	4747	5094	3846	3104	3473	3093	1964	1599	1955	1990	1618	1677	2328	2610	2291	2557	3195	2874
1312	1372	1475	1452	1381	1371	1432	1478	1441	1402	1255	1156	1071	1112	1218	1197	1196	1142	1185	1342	1497	1539	1555	1488	1372	1232	1211	1288	1259	1140	1126	1087	972	982	951	941	987	1101	1069	1175	1120	1128	1298	1387	1381	1365	1379	1320	1366	1362	1372	1424	1421	1447	1413	1360	1478	1531	1528	1490	1540	1560	1502	1556	1566	1502	1547	1544	1370	1307	1369	1384	1352	1335	1376	1379	1476	1673	1636	1681	1707	1604	1545	1554	1639	1622	1456	1501	1420	1432	1547	1697	1698	1578	1632	1610	1644	1657	1869	1765	1663	1758	1656	1538	1607	1747	1682	1675	1764	1787	1913	2034	2059	2012	2112	2171	2127	2088	2175	1972	1788	1754	1838	1731	1827	1979	2149	2378	2728	3119	3461	3722	3837	3762	3816	4270	4128	3610	3481	3783	3890	3730	3798	3666	3719	3875	4325	4260	4035	4113	4031	3710	3347	3154	2855	2585	2580	2521	2287	2209	2408	2553	2679	2939	3097	3024	3168	3150	2735	2442	2528	2440	1998	1836	1728	1638	1606	1912	1900	1790	2191	2150	1801	1823	2097	2054	1761	1464	1316	1110	1097	1129	1132	1157	1266	1175	987	934	965	717	554	477	413	349	401	651	767	670	840	1010	893	781	845	716	434	374	448	412	278	389	776	1036	859	1244	1787	1766	1701	2100	2246	1811	1747	2251	2132	1599	1800	2095	1716	1375	1703	1881	1510	1462	1979	2205	2031	2636	3909	4191	4337	6186	7634	7703	8711	10940	12287	11765	12695	13902	14172	14241	14994	14855	13907	14019	14117	13428	13288	14424	14472	13725	14789	16897	16403	15246	17108	18516	16476	15604	17813	17380	14371	14743	16755	14569	11840	13112	14093	11700	10262	11982	12095	9846	9380	11411	10693	8463	8696	9893	9002	7439	8580	9439	7744	6984	8359	8611	7111	7111	8397	8283	7278	7828	8609	7258	6282	6659	6338	4709	4138	4822	4362	3267	3317	4255	4046	3471	4152	5345	4941	4167	4962	5206	4135	3205	3497	3253	2106	1621	1907	1887	1526	1601	2266	2534	2284	2537	3140	2998
1324	1386	1456	1505	1360	1281	1368	1446	1460	1415	1267	1183	1093	1093	1147	1174	1152	1166	1250	1345	1442	1545	1528	1484	1346	1243	1214	1280	1276	1222	1139	1087	939	971	957	989	1027	1083	1103	1214	1141	1138	1271	1422	1363	1437	1453	1406	1399	1389	1384	1432	1366	1377	1376	1362	1427	1490	1539	1466	1517	1603	1473	1545	1559	1495	1551	1526	1419	1270	1358	1412	1323	1352	1330	1342	1406	1527	1651	1676	1604	1636	1481	1506	1553	1589	1440	1469	1459	1456	1562	1768	1706	1572	1617	1659	1593	1703	1854	1795	1696	1702	1649	1519	1545	1685	1680	1651	1727	1791	1828	1953	2045	2058	2200	2218	2105	2120	2132	1991	1744	1726	1800	1687	1758	1996	2070	2252	2616	3111	3436	3648	3740	3524	3696	4144	4252	3726	3499	3754	3896	3804	3978	3846	3744	3953	4304	4447	4090	4054	4160	3830	3410	3203	2794	2503	2498	2504	2201	2132	2337	2494	2592	2878	3143	3120	3228	3273	2883	2587	2656	2616	2254	2020	1982	1762	1923	2126	2086	2118	2296	2221	2232	2281	2301	2141	1754	1534	1444	1240	1130	1213	1213	1232	1560	1566	1429	1196	1209	1043	763	708	594	464	470	700	793	745	852	988	992	747	836	743	442	351	413	360	251	291	676	871	718	1094	1568	1636	1474	1798	2009	1599	1478	1962	1980	1443	1556	1969	1539	1219	1513	1717	1428	1352	1963	2205	2074	2513	3692	4102	4314	5848	7645	7852	8535	10751	12269	11881	12408	14046	14364	14414	15044	15337	14520	14514	14823	14159	13901	15082	15156	14291	15308	17282	16646	15359	17097	18533	16820	15518	17822	17760	14843	14888	16853	15195	12329	13617	14705	12368	10852	12355	12708	10325	9648	11734	11214	8864	8957	10153	9211	7509	8461	9375	7975	6915	7999	8345	7098	7020	8371	8491	7223	7865	8943	7858	6523	7000	6571	5050	4378	4904	4466	3340	3132	4069	4092	3543	3957	5047	4919	4194	4903	5343	4320	3414	3574	3342	2279	1679	1814	1924	1474	1439	2143	2558	2315	2402	3089	3145
1305	1401	1490	1501	1372	1340	1359	1407	1440	1427	1333	1205	1080	1076	1140	1141	1173	1210	1168	1240	1386	1548	1546	1510	1342	1205	1206	1195	1236	1186	1137	1068	1008	982	993	989	1077	1067	1152	1216	1257	1161	1295	1368	1479	1495	1482	1418	1408	1394	1419	1395	1401	1362	1415	1361	1419	1505	1516	1532	1591	1605	1538	1462	1478	1577	1503	1513	1417	1312	1283	1352	1331	1336	1331	1330	1373	1497	1636	1628	1578	1562	1418	1471	1532	1524	1376	1385	1421	1479	1606	1807	1711	1578	1535	1612	1605	1691	1796	1810	1617	1596	1680	1524	1510	1654	1601	1583	1706	1757	1752	1896	2024	2037	2103	2178	2126	1993	1984	1933	1692	1670	1777	1747	1759	1892	2064	2212	2504	2988	3317	3545	3721	3545	3601	3922	4111	3734	3569	3794	3851	3798	3919	4118	3818	4026	4545	4531	4159	4181	4278	3782	3463	3214	2838	2491	2501	2452	2095	2041	2273	2396	2578	2857	3161	3162	3288	3380	2988	2700	2772	2736	2459	2132	2191	2057	2083	2226	2532	2394	2391	2762	2793	2456	2343	2258	2068	1960	1997	1767	1631	1676	1578	1520	1647	1882	1860	1646	1468	1349	1080	937	861	639	621	807	912	878	928	1080	1005	860	912	793	490	344	444	362	230	267	596	775	659	933	1431	1519	1327	1632	1796	1492	1367	1731	1773	1245	1345	1678	1449	1071	1309	1533	1337	1210	1733	2175	1963	2278	3494	4151	4221	5475	7165	7587	8027	10131	11893	11747	12250	13980	14885	14564	15069	15729	15082	15281	15602	14808	14391	15691	16249	14749	15541	17670	17363	15618	16711	18830	17436	15746	17604	18113	15433	15141	17070	15759	12830	13737	15025	13002	10993	12654	13113	10995	9819	11744	11842	9459	9282	10404	9412	7501	8422	9466	7890	6564	7731	8293	7221	6855	8240	8630	7652	7857	9006	8386	6774	7221	7169	5528	4517	4939	4577	3339	3027	3880	4018	3442	3743	4905	5097	4201	4730	5630	4631	3424	3622	3563	2463	1667	1779	1829	1492	1381	1949	2443	2198	2314	3055	3329
1352	1422	1465	1473	1427	1371	1329	1371	1400	1465	1412	1242	1163	1063	1140	1156	1181	1201	1209	1225	1474	1537	1578	1412	1418	1261	1153	1186	1197	1171	1144	1028	957	1004	991	1023	1033	1128	1126	1308	1327	1254	1272	1404	1448	1503	1498	1461	1397	1408	1398	1423	1396	1308	1413	1366	1399	1494	1551	1554	1572	1714	1493	1410	1526	1510	1514	1542	1407	1262	1247	1368	1356	1311	1328	1385	1284	1454	1635	1633	1600	1535	1454	1488	1506	1407	1306	1307	1404	1460	1637	1807	1788	1585	1556	1595	1562	1607	1747	1757	1649	1627	1697	1529	1482	1614	1575	1496	1664	1759	1744	1887	2008	2022	2051	2135	2006	1926	1993	1839	1615	1632	1651	1669	1760	1821	2006	2084	2403	2937	3292	3443	3497	3505	3439	3786	3970	3659	3454	3714	3895	3752	3919	3970	3886	4009	4626	4640	4281	4130	4200	3888	3548	3272	2855	2437	2453	2398	2114	1983	2314	2472	2488	2844	3155	3120	3307	3410	3153	2754	2940	3015	2608	2429	2314	2342	2215	2505	2779	2552	2802	3180	2827	2542	2737	2916	2746	2464	2412	2148	2008	2164	2181	2065	2054	2125	2148	2101	1873	1586	1447	1254	1101	861	774	934	1143	997	1060	1275	1170	1011	1014	885	621	448	461	362	241	248	539	679	589	768	1227	1335	1218	1463	1644	1316	1140	1509	1583	1178	1119	1383	1282	958	1071	1339	1224	1056	1554	2061	1943	2180	3331	4042	4179	5139	6752	7546	7887	9833	11440	11846	12199	13902	14775	14792	15338	16187	15600	15659	16221	15702	14978	16267	16726	15582	16004	18465	18481	16036	17040	19289	17995	15873	17866	18746	15940	15185	17386	16628	13275	13828	15557	13892	11143	12694	13442	11547	10269	11906	12353	9825	9472	10714	9991	7838	8177	9266	8118	6504	7464	8186	7155	6650	8075	8989	7832	7872	9179	8830	7254	7483	7474	5981	4704	5116	4645	3388	2846	3629	3932	3270	3485	4861	5072	4320	4794	5549	4795	3683	3709	3691	2600	1763	1840	1756	1414	1256	1797	2341	2248	2277	2956	3412
1245	1399	1476	1540	1477	1374	1351	1356	1387	1477	1396	1283	1111	1107	1096	1159	1229	1266	1233	1302	1408	1564	1554	1521	1364	1255	1195	1136	1172	1172	1174	1068	979	1003	1049	1030	1109	1160	1209	1317	1386	1270	1294	1324	1476	1533	1488	1478	1444	1402	1427	1389	1368	1347	1399	1413	1397	1475	1592	1574	1603	1631	1551	1481	1506	1563	1541	1478	1421	1297	1289	1364	1363	1289	1321	1343	1235	1483	1650	1628	1543	1460	1368	1365	1469	1416	1264	1278	1382	1497	1552	1731	1737	1557	1523	1549	1552	1569	1736	1715	1555	1545	1606	1502	1424	1572	1548	1549	1670	1770	1679	1776	1978	1999	1975	2162	2017	1904	1808	1827	1637	1645	1664	1697	1693	1842	2012	2119	2361	2857	3157	3316	3383	3346	3334	3512	3928	3636	3284	3540	3786	3694	3818	4135	3901	3990	4534	4776	4403	4226	4301	3936	3539	3392	2952	2410	2397	2330	2072	1952	2285	2406	2459	2885	3149	3246	3343	3409	3245	2845	3016	3201	2691	2555	2395	2522	2389	2779	2797	2749	3155	3387	2987	2936	3284	3432	2930	2395	2255	2099	2044	2278	2553	2623	2693	2534	2362	2464	2363	2045	1685	1574	1304	1111	1002	1208	1342	1175	1262	1397	1411	1154	1077	975	727	550	542	433	237	257	494	659	592	697	1092	1261	1094	1264	1485	1208	1005	1301	1337	946	896	1141	1154	803	837	1120	1137	932	1356	1802	1802	1986	3002	3879	3882	4646	6275	7382	7617	9133	11115	11379	12033	13897	14811	14822	15340	16124	15948	15848	16734	16264	15548	16684	17462	16494	16549	18596	18742	16283	17160	19565	18654	16396	17716	19240	16679	15709	17812	17500	14110	14137	15913	14313	11937	12799	13887	12155	10470	12052	12561	10256	9601	11191	10162	7900	8101	9246	8075	6275	6963	8092	7275	6211	7841	9016	8135	7938	9190	9070	7510	7600	7690	6237	4952	5186	4863	3563	2812	3451	3668	3219	3354	4609	5122	4439	4664	5597	5068	3920	3842	3854	2899	1908	1839	1762	1346	1133	1546	2166	2163	2218	2901	3394
1242	1324	1450	1484	1413	1406	1406	1369	1392	1381	1380	1337	1168	1054	1098	1222	1288	1312	1250	1281	1398	1518	1525	1497	1442	1246	1191	1178	1143	1160	1179	1038	1012	1028	1099	1084	1140	1200	1269	1367	1460	1329	1239	1377	1464	1545	1481	1486	1445	1347	1340	1367	1259	1239	1366	1402	1304	1480	1556	1613	1647	1681	1535	1491	1537	1600	1520	1518	1407	1271	1339	1398	1363	1277	1320	1367	1310	1350	1583	1590	1510	1427	1359	1336	1409	1362	1247	1266	1392	1373	1516	1672	1708	1557	1487	1628	1495	1496	1660	1684	1584	1515	1607	1509	1378	1484	1565	1522	1681	1702	1707	1720	1911	2019	2007	2106	1991	1787	1768	1776	1619	1567	1649	1643	1603	1865	1977	2023	2250	2746	3082	2983	3164	3341	3149	3359	3755	3487	3127	3397	3594	3619	3784	3922	3923	3952	4441	4770	4315	4119	4316	3928	3645	3449	2927	2433	2331	2342	2080	1989	2262	2411	2484	2819	3174	3315	3280	3444	3319	2954	3036	3313	2897	2563	2705	2753	2621	2977	3046	3177	3378	3317	3264	3430	3628	3400	2725	2240	2163	2062	1999	2208	2511	2944	3173	3263	2923	2575	2814	2453	2035	1987	1621	1452	1267	1433	1558	1398	1470	1668	1637	1364	1257	1218	898	653	645	517	316	284	474	658	552	679	1002	1121	958	1092	1325	1062	865	1077	1202	888	718	907	977	678	714	919	1030	832	1108	1538	1687	1785	2690	3630	3652	4191	5757	6727	7079	8435	10507	11335	11642	13073	14678	14588	15167	16255	16407	16441	17177	16922	16258	17192	18171	17495	16959	19138	19370	17293	17408	19781	19220	16849	18209	19759	17470	15816	18086	17928	14869	14263	16371	15358	12198	12853	14093	12700	10585	12225	13111	10874	9794	11367	10652	8027	7951	9140	8199	6187	6658	7819	7070	6040	7466	9080	8186	7921	9526	9512	8001	7800	8058	6786	5137	5128	5044	3691	2764	3317	3705	3242	3133	4369	5105	4614	4638	5693	5553	4230	3890	4067	3197	2029	1838	1823	1363	1018	1427	2018	2109	2014	2717	3434
1264	1346	1439	1468	1419	1323	1338	1389	1395	1417	1441	1291	1187	1096	1131	1215	1244	1317	1280	1351	1416	1528	1510	1540	1493	1316	1182	1140	1172	1188	1138	1087	1025	1087	1113	1115	1102	1229	1295	1345	1459	1276	1302	1385	1459	1400	1452	1401	1358	1362	1358	1376	1349	1259	1313	1355	1311	1461	1635	1626	1666	1662	1495	1451	1541	1584	1526	1532	1436	1302	1274	1453	1357	1248	1251	1370	1307	1390	1570	1557	1488	1419	1359	1256	1339	1351	1328	1234	1287	1312	1424	1627	1679	1547	1505	1523	1476	1466	1669	1708	1518	1522	1579	1519	1348	1466	1536	1505	1614	1774	1691	1737	1976	1999	2034	1990	1910	1786	1778	1775	1655	1540	1687	1671	1673	1778	1933	2034	2328	2662	2937	2824	2917	3030	2932	3128	3510	3483	3152	3124	3493	3571	3702	3865	3766	3821	4389	4660	4271	4159	4302	3989	3594	3401	2950	2420	2302	2307	2125	1963	2233	2514	2485	2735	3233	3329	3248	3513	3482	3064	3062	3309	3088	2692	2821	2871	2852	3066	3231	3580	3448	3532	3875	3867	3551	3234	2654	2216	2259	2356	2173	2220	2530	3032	3385	3869	3587	3041	3032	3046	2441	2220	2042	1790	1590	1651	1762	1769	1698	1825	1867	1593	1448	1356	1076	781	779	677	431	345	543	679	615	656	915	1034	899	974	1149	999	792	919	1021	752	604	749	843	616	561	771	884	692	895	1363	1546	1668	2411	3206	3347	3643	5238	6461	6510	7849	9990	10928	11162	12614	14233	14384	14891	16567	16472	16226	17368	17507	16832	17470	19054	18204	17330	19669	20188	17892	17828	19877	19807	17214	18120	20232	18373	16297	18326	18664	15460	14814	16646	16031	12649	12888	14745	13238	10877	12415	13463	11314	9858	11214	10940	8311	7876	9159	8245	6118	6431	7678	6935	5825	7112	8912	8360	7929	9423	9897	8218	7838	8510	7177	5448	5293	5285	3821	2664	3060	3756	3223	2941	4098	5107	4723	4553	5691	5821	4514	4048	4369	3582	2200	1952	1794	1377	1010	1329	1943	2052	1932	2577	3358
1235	1318	1403	1388	1363	1371	1433	1458	1429	1405	1425	1324	1205	1088	1186	1176	1252	1370	1373	1405	1455	1508	1541	1560	1520	1384	1261	1205	1211	1180	1189	1134	1054	1128	1254	1207	1226	1225	1349	1389	1404	1426	1359	1417	1430	1424	1404	1439	1397	1319	1279	1369	1314	1293	1309	1321	1309	1412	1592	1603	1609	1655	1512	1421	1486	1524	1505	1530	1483	1324	1287	1468	1422	1287	1358	1327	1282	1333	1564	1565	1423	1385	1295	1278	1295	1393	1309	1199	1161	1278	1401	1592	1722	1593	1489	1541	1503	1454	1667	1686	1493	1442	1603	1533	1381	1427	1484	1519	1610	1721	1646	1744	1899	2009	1993	2065	2030	1828	1807	1789	1593	1584	1672	1642	1580	1764	1926	2057	2223	2525	2798	2756	2910	3057	2928	2934	3158	3234	2927	2989	3311	3401	3477	3751	3621	3626	4006	4432	4207	4050	4125	3967	3448	3192	2931	2462	2249	2302	2248	2040	2342	2663	2608	2881	3362	3462	3400	3611	3547	3070	3036	3311	3104	2706	2911	3028	3181	3128	3646	3945	3481	3773	4477	4146	3460	3243	2825	2442	2597	2779	2626	2509	2645	3114	3684	4322	4311	3462	3346	3514	2977	2422	2301	2075	1911	1866	2082	2047	1877	2134	2159	1857	1650	1548	1272	1021	971	846	549	413	590	712	636	679	940	996	843	875	1056	907	686	780	838	672	514	653	697	524	419	619	742	546	672	1123	1265	1324	1996	2737	2971	3141	4566	5924	6127	7212	9370	10347	10618	12006	13756	14132	14759	16118	16548	16330	17354	17844	17154	17174	19245	18667	17653	19426	20938	18384	18106	20199	20517	17985	18285	20417	18859	16770	18668	19228	16288	15012	16995	16435	13307	12929	14817	13635	11258	12241	13624	11798	10075	11485	11145	8262	7868	9010	8192	6077	6085	7409	6965	5815	6993	8785	8492	7950	9303	10244	8921	8217	8874	7649	5657	5478	5432	4064	2749	3066	3577	3203	2791	3781	4976	4700	4532	5716	6054	4843	4266	4533	3860	2458	1977	1900	1434	1010	1221	1785	2045	1841	2464	3331
1257	1328	1373	1376	1363	1372	1420	1429	1416	1415	1435	1377	1274	1205	1221	1215	1264	1414	1569	1498	1511	1521	1530	1560	1539	1338	1283	1256	1212	1236	1218	1158	1135	1141	1210	1261	1211	1320	1415	1417	1431	1441	1374	1383	1432	1451	1429	1438	1375	1234	1281	1344	1308	1286	1325	1400	1271	1385	1622	1669	1612	1623	1564	1394	1540	1532	1440	1479	1493	1301	1265	1389	1386	1322	1352	1321	1232	1373	1558	1566	1398	1342	1276	1191	1298	1391	1292	1154	1113	1150	1282	1471	1584	1569	1414	1503	1518	1425	1623	1679	1532	1478	1596	1448	1295	1313	1443	1454	1615	1778	1756	1669	1888	1982	2023	2125	1972	1830	1747	1820	1627	1557	1590	1659	1583	1687	1986	1953	2107	2413	2674	2625	2681	2880	2727	2777	3097	3136	2841	2748	3066	3283	3354	3503	3616	3608	3913	4347	3976	3795	3916	3694	3327	3114	2986	2457	2224	2308	2357	2129	2400	2766	2700	2800	3394	3597	3501	3596	3622	3112	3035	3316	3244	2745	2843	3186	3344	3200	3816	4066	3571	4257	4917	4336	3454	3311	3175	2794	3035	3252	3090	2995	3050	3296	3654	4642	4974	4177	3573	3873	3470	2687	2703	2451	2235	2079	2430	2313	2157	2369	2406	2171	1905	1730	1521	1199	1175	1037	709	531	664	784	709	738	956	985	784	860	1005	834	610	721	790	606	454	547	629	419	322	477	539	428	508	884	1006	1081	1504	2253	2522	2639	3924	5167	5479	6277	8299	9587	9862	11283	13235	13809	14133	15982	16090	16151	17132	17949	17192	17307	19339	19056	17684	19451	20871	18815	17992	20331	20884	18403	18755	20861	19753	17305	18579	19737	17641	15591	17256	17041	13835	13152	15243	14183	11619	12371	13736	12086	10131	11454	11511	8733	7722	8776	8299	6109	5929	7267	6989	5708	6402	8308	8395	7816	9392	10403	9311	8294	9073	8169	5913	5500	5719	4401	2793	2772	3444	3135	2696	3557	4879	4882	4496	5709	6369	5142	4316	4676	4115	2650	2047	1975	1573	979	1149	1674	2027	1834	2327	3285
1272	1284	1405	1396	1416	1411	1457	1468	1489	1477	1440	1406	1304	1176	1294	1235	1340	1468	1634	1595	1510	1555	1621	1647	1493	1441	1342	1291	1267	1250	1296	1255	1161	1185	1288	1240	1306	1350	1413	1426	1471	1458	1371	1296	1402	1384	1362	1357	1270	1231	1261	1319	1250	1205	1307	1350	1271	1403	1567	1619	1548	1596	1511	1356	1442	1465	1408	1493	1484	1261	1226	1367	1383	1327	1299	1309	1290	1383	1618	1544	1426	1377	1280	1163	1236	1336	1315	1142	1102	1140	1208	1454	1612	1538	1450	1485	1465	1513	1618	1671	1533	1469	1615	1513	1435	1407	1453	1485	1586	1781	1707	1674	1872	2034	2036	2066	2080	1934	1780	1836	1623	1539	1675	1753	1627	1691	1911	1982	2036	2439	2612	2546	2545	2814	2691	2655	2885	3013	2691	2684	2927	3106	3071	3302	3493	3361	3632	4121	3926	3598	3759	3617	3175	2997	2882	2523	2194	2361	2378	2158	2470	2834	2865	2966	3563	3799	3499	3596	3640	3127	3004	3251	3269	2810	2912	3382	3608	3282	3973	4165	3815	4491	5225	4409	3581	3568	3516	3230	3427	3716	3551	3450	3449	3575	4077	5005	5538	4685	3823	4348	4033	3026	2986	2697	2516	2342	2681	2588	2480	2511	2717	2570	2211	1986	1765	1503	1336	1294	888	644	772	864	778	762	959	1024	841	807	1076	852	568	655	742	609	376	447	502	364	265	352	389	294	350	594	786	844	1137	1788	2093	2243	3321	4566	4984	5581	7482	8980	9347	10594	12539	13346	13385	14952	15938	15821	16905	17815	17372	17262	18920	19097	17924	19141	20691	19520	18497	20329	21085	18816	18700	20743	20638	18096	18702	20260	18141	16045	17201	17747	14386	13306	15518	15055	12254	12699	14064	12432	10293	11377	11677	9051	7589	8631	8333	6290	5662	6943	6930	5672	6137	8363	8575	7864	9332	10784	9752	8528	9245	8755	6415	5627	5831	4648	2869	2769	3268	3127	2599	3322	4611	4786	4453	5503	6469	5375	4529	4832	4451	2886	2216	2022	1584	978	1084	1598	1951	1782	2155	3233
1292	1360	1353	1404	1443	1434	1430	1497	1550	1470	1477	1385	1262	1328	1291	1341	1398	1614	1623	1641	1581	1622	1650	1601	1566	1497	1404	1332	1275	1302	1344	1294	1223	1264	1325	1382	1350	1427	1407	1454	1465	1463	1366	1342	1344	1373	1302	1237	1231	1226	1219	1304	1232	1145	1255	1335	1283	1435	1535	1527	1576	1576	1498	1414	1376	1475	1463	1499	1428	1249	1138	1304	1352	1279	1302	1324	1267	1345	1536	1495	1360	1361	1283	1164	1232	1345	1229	1112	1070	1114	1239	1402	1563	1598	1474	1503	1574	1522	1628	1689	1624	1504	1620	1534	1404	1428	1474	1544	1649	1737	1698	1695	1822	2062	2086	2184	2174	1977	1846	1864	1713	1610	1653	1749	1592	1609	1838	1967	2072	2335	2545	2462	2407	2720	2685	2590	2765	2863	2628	2577	2813	2971	2927	3002	3282	3289	3460	3824	3638	3303	3549	3437	2994	2892	2918	2465	2182	2386	2426	2202	2487	2951	2913	2973	3688	3892	3734	3694	3685	3154	2990	3256	3260	2852	2989	3436	3770	3460	4091	4405	4056	4735	5415	4706	3702	3750	3800	3470	3427	4041	4006	3693	3623	3902	4493	5322	6029	5139	4135	4685	4335	3372	3308	2956	2894	2604	2884	2850	2715	2737	2936	2878	2477	2161	2058	1798	1641	1415	1155	870	959	1058	894	891	1147	1119	840	891	992	860	557	583	718	567	361	415	457	306	215	262	287	210	208	385	547	586	794	1387	1643	1789	2698	4043	4487	5022	6674	8080	8587	9634	11502	12702	13166	14405	15096	15387	16420	17308	17381	17087	18507	19092	17753	18965	20824	19969	18582	20693	21729	19390	18841	20954	20759	18333	19027	20529	18315	16329	17709	18279	15212	13445	15554	15600	12571	12476	14189	12926	10466	11403	11897	9571	7662	8735	8572	6450	5622	6796	7005	5658	5968	8105	8747	8091	9089	11018	10375	8844	9372	9330	6777	5651	5932	4887	3056	2674	3251	3126	2527	3101	4480	4948	4397	5343	6427	5735	4630	4964	4760	3312	2358	2247	1748	1067	1005	1494	1912	1687	1997	3113
1279	1357	1432	1460	1437	1464	1497	1490	1498	1417	1468	1445	1353	1332	1335	1380	1465	1645	1734	1669	1621	1629	1651	1615	1615	1504	1419	1371	1267	1326	1353	1371	1296	1332	1365	1402	1360	1490	1445	1380	1456	1400	1365	1376	1366	1282	1180	1209	1193	1235	1185	1242	1195	1164	1235	1290	1344	1380	1558	1500	1510	1531	1447	1268	1341	1486	1421	1408	1379	1239	1134	1305	1386	1329	1260	1335	1272	1392	1556	1535	1390	1257	1247	1142	1211	1302	1296	1152	1044	1196	1208	1416	1567	1613	1467	1551	1583	1554	1684	1762	1638	1583	1617	1601	1514	1471	1489	1501	1616	1704	1713	1653	1773	1941	2019	2155	2191	2059	1820	1892	1855	1680	1647	1750	1643	1574	1780	1986	1940	2207	2410	2362	2429	2657	2633	2533	2637	2798	2536	2397	2614	2764	2736	2887	3187	3146	3296	3665	3426	3150	3330	3242	2870	2699	2812	2425	2137	2266	2393	2271	2497	2948	3037	3042	3686	4098	3868	3820	3736	3164	3019	3306	3242	2832	2931	3487	3804	3603	4354	4761	4284	4903	5685	5064	3990	3919	3956	3517	3538	4026	4071	3782	3897	4334	4828	5865	6439	5553	4515	4875	4769	3702	3550	3273	3242	2887	3150	3130	3090	2982	3154	3131	2711	2488	2404	2088	1895	1675	1401	1072	1119	1231	1174	1110	1230	1269	1008	932	1021	898	596	589	712	564	359	408	424	283	180	225	205	147	140	213	368	394	534	961	1289	1420	2071	3354	3933	4211	5633	7310	7787	8639	10398	11483	11974	13312	14328	14397	15641	16967	16764	16821	18324	19012	17863	18697	20655	19998	18420	20370	21608	19771	18624	21085	21193	18664	18725	20639	19445	17004	18075	18731	15732	13854	15627	16057	13155	12849	14721	13558	10795	11271	12117	9826	7750	8543	8727	6666	5406	6679	6849	5605	5546	7705	8705	7958	8796	10831	10469	9169	9513	9664	7209	5919	6167	5253	3385	2744	3159	3061	2509	2863	4259	5031	4546	5290	6515	6045	4888	5161	4957	3578	2451	2363	1921	1117	955	1442	1838	1723	1884	2943
1259	1355	1423	1470	1491	1509	1528	1523	1543	1455	1512	1491	1459	1381	1419	1460	1474	1696	1822	1704	1691	1756	1745	1679	1658	1556	1405	1399	1359	1408	1432	1470	1408	1404	1421	1409	1439	1473	1510	1459	1426	1384	1397	1355	1331	1290	1165	1162	1215	1193	1196	1238	1175	1182	1248	1283	1288	1392	1528	1462	1400	1539	1450	1292	1324	1390	1321	1304	1334	1270	1194	1267	1347	1295	1280	1300	1264	1321	1531	1513	1347	1250	1253	1205	1200	1327	1313	1169	1092	1137	1263	1382	1511	1674	1484	1537	1612	1616	1670	1714	1695	1615	1648	1642	1542	1461	1600	1594	1636	1642	1634	1661	1816	2006	2080	2199	2179	2139	1880	1894	1906	1758	1699	1758	1660	1611	1763	1922	1966	2186	2447	2381	2386	2573	2699	2534	2597	2654	2443	2271	2465	2594	2566	2667	2921	3002	3110	3396	3165	2934	3080	3044	2717	2601	2651	2381	2129	2320	2429	2316	2432	3048	3244	3142	3818	4282	4051	3818	3833	3481	3123	3208	3301	2788	3038	3411	3913	3777	4226	4895	4696	4857	5739	5409	4233	3981	4122	3523	3419	3965	4167	3888	4019	4629	5288	6235	6756	5720	4845	5247	5029	4130	3766	3496	3578	3133	3381	3394	3314	3171	3484	3449	2978	2708	2601	2419	2138	1926	1700	1328	1380	1521	1396	1335	1437	1455	1161	997	1084	1003	700	622	760	626	388	390	443	329	208	204	173	112	90	134	243	243	344	658	1002	1085	1551	2648	3367	3600	4715	6250	6909	7654	9250	10570	11065	12169	13202	13322	14290	16076	16123	15979	17762	18574	17630	17937	20337	20165	18427	19727	21908	19973	18121	20684	21240	18756	18707	20807	19896	17198	18048	19226	16670	14105	15816	16247	13551	12977	14882	13947	11258	11475	12577	10472	8001	8699	8841	6849	5191	6351	6816	5640	5472	7580	8819	7956	8530	10763	11064	9184	9603	10055	7781	6173	6251	5355	3501	2778	3124	3118	2418	2664	4082	4953	4530	5027	6482	6313	5094	5103	5221	3820	2639	2480	2050	1190	911	1357	1689	1654	1710	2756
1288	1341	1434	1469	1476	1444	1530	1555	1569	1505	1567	1546	1528	1478	1476	1567	1628	1743	1830	1808	1751	1806	1756	1709	1705	1685	1448	1367	1426	1381	1472	1530	1471	1469	1487	1489	1478	1508	1473	1413	1355	1315	1357	1333	1328	1225	1122	1101	1201	1260	1250	1278	1261	1236	1331	1355	1324	1391	1504	1424	1412	1435	1407	1316	1328	1405	1287	1227	1296	1271	1180	1218	1308	1250	1247	1325	1329	1332	1517	1542	1340	1308	1285	1190	1214	1326	1329	1182	1185	1191	1232	1379	1529	1664	1571	1555	1658	1622	1692	1809	1810	1650	1685	1673	1547	1481	1559	1537	1597	1563	1589	1652	1764	1952	2100	2170	2164	2103	1927	1920	1933	1744	1687	1756	1698	1631	1707	1905	1947	2103	2404	2450	2320	2513	2698	2527	2522	2677	2446	2151	2282	2470	2387	2462	2780	2817	2902	3162	2993	2691	2861	2897	2473	2372	2577	2341	2032	2210	2571	2380	2572	3148	3304	3269	3907	4476	4184	3941	4001	3501	3123	3248	3277	2852	2933	3452	3979	3887	4102	5114	5048	4831	5610	5437	4647	4220	4075	3563	3276	3738	4247	4124	4239	5122	6076	6725	6809	6021	5317	5591	5271	4441	3965	3657	3853	3511	3500	3648	3584	3416	3680	3838	3280	2907	3053	2875	2532	2302	1965	1644	1631	1738	1708	1582	1638	1678	1398	1156	1197	1122	810	709	828	705	496	472	483	339	226	212	195	105	88	92	125	156	204	391	705	805	1111	1915	2609	2983	3809	5137	5979	6700	7967	9232	9897	10987	12230	12320	13290	15137	15216	15262	16646	17737	17157	17462	19454	19754	17878	19034	21058	19677	18093	19974	21353	18998	18638	21051	20167	17250	18214	19608	17339	14212	15852	16900	13989	13135	14876	14388	11508	11353	12746	10878	8154	8539	9002	6920	5116	6025	6768	5863	5291	7139	8676	8199	8431	10617	11037	9216	9566	10292	8164	6245	6333	5677	3819	2861	3054	3086	2425	2494	3795	4895	4587	4876	6354	6504	5211	5235	5433	4300	2839	2630	2222	1320	920	1226	1616	1627	1691	2615
1316	1405	1567	1572	1499	1477	1564	1594	1545	1550	1569	1645	1561	1512	1523	1657	1733	1771	1872	1835	1862	1847	1761	1748	1742	1635	1567	1477	1453	1417	1460	1503	1565	1542	1574	1534	1563	1558	1521	1393	1332	1351	1354	1305	1240	1208	1092	1106	1180	1268	1254	1251	1318	1293	1363	1391	1391	1381	1459	1373	1312	1382	1409	1318	1362	1452	1325	1216	1293	1245	1141	1209	1332	1302	1206	1280	1337	1338	1498	1515	1368	1333	1259	1222	1161	1306	1372	1190	1121	1228	1260	1365	1568	1635	1584	1590	1677	1646	1674	1841	1826	1666	1677	1700	1601	1646	1622	1591	1514	1540	1637	1668	1818	2029	2094	2163	2119	2134	1983	1914	1969	1842	1730	1714	1700	1638	1722	1872	1999	2101	2311	2386	2267	2469	2669	2526	2517	2676	2444	2108	2174	2413	2290	2333	2543	2589	2691	2923	2901	2738	2741	2846	2414	2219	2406	2243	1988	2162	2537	2412	2643	3184	3424	3394	4065	4607	4403	4147	4085	3623	3173	3219	3316	2879	2762	3304	4113	4056	4185	5118	5337	4952	5477	5604	4991	4638	4398	3741	3237	3655	4320	4361	4781	5887	6627	6748	6784	6205	5725	5700	5348	4931	4178	3831	4131	3761	3706	3782	3854	3780	4148	4169	3595	3264	3317	3254	2859	2573	2370	2073	1871	1988	1985	1850	1874	1935	1634	1316	1353	1251	971	830	911	809	562	522	512	418	302	270	222	158	126	115	99	145	173	257	479	651	825	1417	2130	2366	3016	4158	5089	5622	6791	8166	8936	9780	11058	11329	12101	13876	14505	14186	15612	17209	16601	16450	18660	19382	17820	18118	20478	19576	17307	19553	21208	19234	18403	20427	20471	17346	17778	20015	17717	14737	15686	16944	14436	13148	15038	14811	11992	11309	12879	11470	8704	8456	9042	7215	5116	5967	6849	5745	5053	6932	8650	8182	8365	10585	11532	9683	9750	10542	8865	6580	6482	6056	4189	2786	3031	3035	2494	2293	3588	4746	4627	4732	6044	6510	5503	5218	5566	4556	3083	2739	2361	1437	995	1201	1605	1622	1586	2416
1295	1442	1552	1560	1499	1506	1607	1621	1599	1588	1602	1614	1654	1574	1653	1780	1784	1869	1883	1923	1949	1835	1787	1810	1755	1589	1533	1458	1438	1452	1483	1540	1582	1575	1548	1561	1527	1597	1504	1430	1321	1287	1349	1291	1226	1190	1104	1130	1239	1334	1290	1321	1394	1351	1356	1459	1371	1485	1501	1426	1296	1441	1383	1282	1300	1347	1247	1181	1278	1263	1165	1197	1339	1298	1203	1267	1408	1357	1485	1601	1422	1234	1258	1211	1158	1306	1351	1219	1137	1233	1265	1276	1499	1665	1624	1544	1706	1674	1686	1813	1860	1640	1682	1743	1657	1629	1635	1605	1555	1505	1646	1697	1858	1929	2154	2141	2239	2170	2006	1900	2022	1889	1817	1732	1781	1658	1768	1906	1925	2041	2263	2367	2220	2439	2635	2548	2497	2657	2354	2083	2142	2312	2279	2224	2352	2427	2544	2767	2793	2528	2654	2661	2402	2081	2332	2267	2009	2142	2554	2603	2748	3200	3602	3553	4181	4913	4579	4170	4102	3726	3223	3234	3332	2831	2740	3426	4089	4321	4281	4976	5502	5152	5209	5438	5056	4925	4942	4307	3609	4043	4790	5137	5352	6319	6778	6605	6563	6733	6378	5625	5550	5333	4211	3901	4214	4109	3762	3849	4058	4039	4368	4525	3990	3612	3625	3689	3138	2803	2768	2444	2185	2335	2358	2116	2104	2184	1961	1580	1500	1547	1275	1029	1124	980	712	641	626	503	396	375	310	249	221	211	119	154	202	205	358	506	599	999	1590	1905	2321	3243	4194	4583	5697	7045	7779	8594	9678	10109	10906	12437	13231	12978	14113	15873	15606	15245	17629	18428	16943	17479	19777	18920	16942	18704	21143	19341	17972	20313	20353	17781	17613	19726	18120	14839	15603	17236	15142	13190	14882	15179	12533	11647	12986	12043	8981	8635	9101	7426	5356	5801	6820	5865	4978	6774	8488	8509	8434	10699	11776	10059	9915	10922	9382	6932	6465	6275	4493	2894	2897	3060	2564	2250	3377	4683	4654	4563	6035	6706	5705	5326	5777	4895	3233	2797	2506	1623	1019	1130	1523	1584	1568	2376
1304	1423	1588	1581	1520	1554	1625	1586	1588	1671	1674	1690	1625	1674	1688	1756	1843	1912	1988	1982	1869	1802	1729	1679	1781	1677	1571	1521	1515	1490	1562	1574	1653	1632	1576	1569	1580	1570	1494	1363	1258	1333	1361	1278	1235	1193	1156	1100	1289	1382	1337	1347	1422	1380	1470	1517	1467	1535	1511	1371	1337	1357	1398	1289	1222	1281	1217	1141	1294	1254	1175	1177	1389	1285	1236	1320	1399	1336	1465	1547	1369	1217	1235	1143	1128	1307	1309	1223	1154	1267	1267	1250	1495	1683	1583	1580	1749	1735	1698	1854	1901	1783	1713	1776	1691	1652	1713	1589	1508	1504	1620	1804	1906	2046	2079	2076	2199	2208	2071	2043	2090	1979	1747	1786	1819	1715	1753	1941	1972	2005	2280	2352	2207	2423	2601	2571	2535	2684	2377	1979	2052	2237	2175	2070	2244	2280	2414	2584	2728	2441	2460	2631	2424	2048	2267	2289	2044	2157	2581	2699	2734	3279	3702	3736	4208	5083	4698	4183	4150	3871	3331	3169	3315	2879	2750	3339	4034	4386	4503	4923	5523	5428	5296	5261	4827	5040	5352	4698	4170	4477	5461	5657	5551	6335	6521	6465	6840	7549	6661	5578	6095	5570	4356	4210	4302	4302	3857	4120	4262	4267	4427	4764	4507	3999	3926	4180	3585	3144	3080	2712	2460	2558	2731	2435	2395	2456	2275	1895	1820	1816	1443	1251	1278	1202	914	816	771	705	551	536	494	389	396	362	246	271	326	249	333	469	559	705	1140	1471	1729	2574	3249	3727	4660	5916	6590	7518	8289	8950	9437	10931	11818	11834	12954	14514	14623	14088	15861	17488	16249	16295	18892	18603	16414	18023	20325	19087	17221	19356	20234	17680	17256	19393	18137	14934	15463	17578	15826	13630	15322	16017	13285	11938	13196	12544	9403	8755	9249	7647	5398	5601	6790	6169	4892	6240	8309	8663	8273	10445	11765	10361	10004	11186	9910	7350	6617	6232	4772	2928	2879	2960	2567	2143	3184	4492	4739	4427	5904	6895	5867	5364	5937	5115	3508	2772	2616	1787	1100	1149	1495	1585	1635	2297
1254	1439	1524	1618	1590	1560	1566	1627	1625	1654	1680	1680	1666	1666	1726	1874	1919	1952	1933	1932	1919	1813	1743	1791	1768	1609	1612	1581	1531	1515	1529	1625	1650	1659	1620	1714	1688	1607	1543	1406	1276	1235	1332	1259	1232	1255	1162	1170	1329	1449	1386	1399	1479	1456	1486	1523	1519	1507	1504	1411	1327	1372	1373	1247	1167	1274	1188	1102	1232	1321	1186	1216	1357	1358	1217	1276	1376	1318	1452	1501	1328	1178	1208	1166	1118	1183	1287	1204	1164	1296	1334	1297	1503	1705	1666	1657	1785	1870	1775	1909	1930	1811	1712	1824	1776	1697	1735	1699	1538	1544	1718	1862	1997	2071	2146	2087	2213	2333	2088	1981	2125	2058	1821	1775	1783	1680	1751	1861	2018	2048	2253	2391	2191	2315	2613	2630	2578	2656	2399	1985	1981	2122	2070	1959	2076	2136	2213	2474	2677	2408	2341	2552	2351	1994	2195	2387	2202	2170	2575	2811	2811	3185	3743	3928	4319	5131	4961	4238	4166	3887	3319	3174	3278	3081	2729	3290	4156	4396	4579	5050	5452	5552	5497	5345	4690	4607	5062	4865	4249	4526	5498	5642	5502	5826	6477	6924	7565	7753	6628	6014	6351	5788	4789	4258	4495	4610	4147	4133	4490	4692	4856	5144	4924	4256	4296	4469	3964	3371	3346	3088	2835	2911	3018	2755	2672	2783	2684	2163	2042	2036	1743	1479	1488	1426	1137	948	987	899	704	748	704	561	567	597	471	442	521	452	388	555	566	581	903	1170	1343	1848	2563	2955	3540	4643	5604	6108	6889	7541	8202	9610	10409	10304	11331	13081	13117	12870	14815	16482	15284	15346	17543	17639	15869	16888	19486	18817	17053	18460	20280	17602	16738	19189	18416	15183	15378	17651	16181	13915	15505	16609	13931	11870	13488	13121	9719	8667	9423	8108	5547	5441	6789	6306	4985	6130	8276	8801	8229	10193	11732	10940	10101	11420	10395	7699	6775	6468	5036	3192	2815	2936	2515	2050	2830	4352	4734	4473	5814	6806	6105	5413	5895	5381	3784	2912	2787	1965	1185	1051	1420	1664	1650	2111
1278	1481	1575	1602	1588	1576	1568	1584	1733	1722	1654	1679	1602	1620	1768	1809	1903	1959	1932	1898	1985	1870	1883	1793	1734	1672	1604	1544	1516	1487	1511	1640	1730	1652	1621	1652	1614	1608	1563	1445	1315	1297	1223	1236	1212	1297	1158	1178	1294	1465	1351	1398	1554	1539	1523	1618	1561	1553	1522	1437	1345	1295	1310	1207	1139	1235	1216	1109	1203	1301	1195	1246	1339	1358	1270	1309	1327	1310	1438	1504	1323	1203	1198	1143	1096	1153	1276	1214	1224	1335	1425	1336	1467	1689	1724	1697	1809	1889	1700	1904	1968	1799	1732	1831	1806	1661	1685	1712	1609	1649	1827	1925	2000	2062	2098	2093	2251	2287	2168	2010	2175	2115	1938	1848	1814	1678	1779	1929	1988	2117	2289	2346	2128	2294	2586	2561	2491	2656	2328	1964	1810	2026	2011	1927	1942	2115	2148	2360	2567	2448	2274	2498	2376	2037	2214	2431	2204	2144	2545	2893	2848	3139	3877	3993	4345	5140	5169	4303	4120	3905	3537	3228	3234	3006	2587	3217	4176	4339	4595	5199	5591	5447	5599	5704	4916	4537	4704	4639	3862	4091	5033	5341	5215	5927	7104	7619	7781	7579	6812	6363	6285	6111	5014	4219	4816	4701	4484	4353	4833	4962	5024	5402	5225	4697	4660	4876	4277	3635	3493	3493	3166	3098	3243	3041	2933	3124	3060	2534	2325	2475	2180	1813	1771	1768	1430	1183	1230	1137	984	978	979	842	835	872	736	703	805	755	597	690	721	623	774	964	1013	1354	1994	2248	2736	3610	4361	4877	5756	6349	6883	7900	8932	9057	9734	11720	11872	11501	13070	14961	14262	14197	16238	16848	14978	15420	18566	18247	16024	17520	19916	17513	16362	18645	18494	15254	14873	17488	16792	14209	15566	17321	14767	12311	13708	13582	10383	8922	9804	8449	5693	5285	6632	6403	5127	5829	8146	9005	8546	10255	12261	11402	10453	11632	11114	8548	7055	6934	5363	3436	2877	2988	2507	2001	2612	3977	4739	4335	5405	6844	6267	5440	5921	5666	4051	2933	2862	2166	1267	1067	1432	1651	1584	2011
1326	1466	1560	1647	1699	1633	1569	1617	1670	1644	1684	1678	1652	1676	1724	1751	1880	1926	1949	1898	1964	1881	1882	1821	1768	1737	1642	1536	1535	1578	1601	1611	1713	1651	1649	1738	1668	1574	1590	1424	1292	1275	1234	1215	1227	1268	1268	1180	1378	1558	1478	1521	1639	1647	1660	1699	1605	1491	1535	1476	1347	1258	1303	1139	1083	1186	1228	1098	1140	1270	1263	1236	1395	1367	1264	1229	1347	1381	1390	1424	1339	1186	1277	1195	1111	1176	1225	1182	1170	1342	1350	1359	1401	1690	1766	1751	1932	1928	1824	1900	1979	1896	1735	1827	1810	1719	1729	1787	1687	1713	1713	1899	1975	2041	2125	2111	2222	2317	2138	2031	2208	2206	1936	1902	1775	1686	1745	1913	2054	2087	2263	2357	2217	2190	2530	2570	2492	2523	2308	1884	1780	1918	1907	1797	1911	2096	2072	2286	2549	2365	2229	2454	2449	2035	2131	2362	2250	2153	2480	2959	2970	3164	3812	4122	4315	5174	5204	4406	3991	3983	3582	3234	3294	3104	2824	3159	4083	4533	4504	5199	5821	5608	5535	5724	5300	4809	4888	4769	3946	3914	5003	5766	5822	6362	7635	7625	7539	7815	7359	6436	6351	6550	5133	4368	4816	5248	4778	4658	5165	5285	5324	5602	5633	5116	4878	5142	4607	3737	3808	3759	3401	3435	3529	3315	3173	3349	3437	2898	2798	2786	2567	2114	2053	2158	1807	1510	1525	1507	1315	1282	1374	1150	1135	1283	1091	1016	1229	1182	984	976	1002	824	783	916	888	991	1488	1666	1951	2530	3274	3691	4378	5016	5364	6482	7267	7422	8042	9841	10373	9971	11455	13688	13141	12833	14928	15765	14102	14351	17211	17412	15216	16487	18692	17280	15520	17868	18252	15285	14613	17283	17102	14483	15481	17354	15476	12631	13933	14097	11002	9269	9977	8732	6039	5057	6444	6540	5058	5621	8037	9249	8540	9989	12497	12046	10602	11687	11743	9183	7455	7166	6004	3702	2924	2906	2556	1962	2446	3831	4652	4322	5419	6951	6450	5478	6050	5833	4259	2975	2855	2226	1336	1074	1344	1731	1679	1970
1342	1499	1588	1639	1707	1625	1599	1599	1672	1655	1653	1585	1629	1637	1695	1839	1883	1919	1823	1922	1881	1874	1832	1784	1691	1761	1652	1508	1508	1621	1644	1677	1702	1754	1747	1724	1755	1619	1606	1438	1282	1213	1234	1200	1195	1328	1273	1212	1446	1582	1600	1605	1716	1715	1653	1694	1612	1435	1537	1526	1333	1249	1318	1106	970	1128	1212	1135	1200	1285	1219	1285	1368	1452	1287	1301	1370	1364	1323	1424	1346	1230	1259	1287	1180	1124	1214	1175	1227	1334	1354	1312	1429	1688	1829	1743	1882	1950	1860	1954	2011	1901	1753	1773	1767	1709	1839	1890	1772	1664	1775	1857	2030	2078	2227	2111	2228	2333	2217	1972	2126	2158	2046	1955	1863	1708	1700	1902	2082	2095	2363	2446	2240	2245	2508	2491	2451	2603	2380	1839	1701	1849	1831	1760	1902	2052	2080	2231	2531	2420	2206	2437	2445	2157	2162	2404	2305	2137	2447	2904	2958	3234	3836	4097	4316	5040	5174	4444	4016	4158	3678	3159	3141	3094	2877	3095	4062	4701	4814	5297	5923	5771	5554	5665	5227	4765	5189	5070	4344	4275	5465	6381	6121	6507	7541	7691	7863	8304	7425	6448	6588	6507	5436	4575	4873	5334	4877	4969	5335	5601	5504	5908	6028	5479	5280	5407	4822	4067	3973	4035	3619	3624	3768	3626	3400	3639	3735	3339	3136	3212	3010	2599	2465	2525	2247	1856	1824	1850	1665	1626	1706	1554	1520	1651	1524	1441	1635	1678	1412	1347	1426	1144	897	989	884	855	1096	1221	1324	1824	2257	2551	3177	3666	4066	4908	5813	5929	6477	8143	8753	8511	9601	12011	11919	11275	13217	14491	13126	13149	15955	16303	14292	15002	18019	16652	14640	16497	17774	15421	14119	17040	17461	14858	15200	17695	16354	13283	14106	14980	11731	9400	10198	9114	6393	5160	6242	6494	5053	5434	7820	9356	8761	9967	12518	12686	10869	11816	12168	9607	7569	7540	6381	4103	2909	2955	2644	1917	2209	3609	4551	4302	5229	6815	6598	5603	5985	6209	4533	3159	2943	2388	1431	1045	1287	1689	1679	1901
1358	1477	1637	1734	1737	1702	1597	1658	1654	1594	1557	1586	1686	1645	1698	1813	1944	1890	1863	1834	1869	1868	1889	1706	1644	1671	1605	1539	1576	1548	1583	1696	1734	1787	1726	1745	1736	1578	1605	1513	1358	1240	1269	1278	1274	1275	1320	1287	1458	1607	1666	1708	1804	1761	1702	1671	1585	1510	1508	1521	1348	1245	1255	1095	1027	1043	1193	1145	1159	1236	1241	1220	1334	1466	1391	1308	1337	1315	1305	1375	1375	1260	1239	1266	1182	1154	1255	1175	1223	1240	1303	1342	1453	1590	1717	1765	1847	1910	1865	1950	2082	1953	1726	1707	1702	1781	1849	1841	1740	1661	1741	1883	1970	2092	2173	2131	2268	2391	2305	2105	2119	2164	1963	1984	1928	1789	1755	1975	2148	2264	2439	2536	2334	2300	2511	2596	2457	2496	2369	1878	1687	1810	1846	1738	1800	2041	2089	2269	2537	2465	2295	2432	2558	2256	2205	2395	2343	2150	2423	2900	2903	3162	3799	4099	4170	4927	5132	4433	4073	4208	3733	3170	3108	3134	2876	3184	4146	4949	5019	5446	6084	5990	5795	5942	5210	4784	4882	5112	4349	4101	5285	6007	5946	6457	7597	8178	8159	8106	7641	6977	6747	6629	5716	4706	4969	5416	5144	5081	5555	5888	5856	6108	6261	5729	5461	5588	5203	4269	3949	4115	3842	3743	3822	3794	3618	3870	3914	3682	3535	3529	3466	3045	2889	2890	2654	2252	2268	2287	2122	2049	2158	2032	1972	2048	1964	1971	2083	2249	1984	1807	1844	1572	1269	1168	1005	834	887	904	864	1155	1498	1645	2067	2637	2952	3539	4381	4610	5050	6525	7195	7059	8078	10280	10735	9967	11636	13088	11956	11719	14442	15276	13310	13542	16632	15726	13614	15292	16943	15071	13776	16455	17629	14830	14960	17497	16651	13193	14218	15522	12734	9726	10411	9833	6738	5090	5955	6529	5297	5129	7427	9240	8931	9680	12438	12803	11359	12024	12631	10138	7879	7996	6848	4429	3106	2901	2645	1917	2033	3406	4466	4339	4984	6929	6979	5688	5947	6268	4852	3232	3004	2509	1566	1002	1251	1668	1708	1808
1420	1539	1629	1690	1816	1758	1735	1711	1693	1637	1583	1575	1658	1643	1651	1782	1875	1876	1832	1837	1813	1812	1786	1690	1611	1657	1587	1444	1544	1542	1503	1600	1689	1759	1738	1765	1721	1676	1617	1533	1353	1286	1301	1305	1306	1305	1322	1306	1369	1595	1670	1662	1843	1763	1688	1719	1648	1496	1481	1538	1409	1263	1219	1164	991	1077	1147	1144	1157	1256	1280	1230	1371	1517	1393	1300	1388	1295	1268	1357	1314	1243	1207	1241	1208	1166	1192	1241	1228	1299	1329	1357	1418	1568	1752	1724	1742	1897	1914	1911	2063	1906	1671	1699	1754	1752	1830	1899	1733	1669	1720	1799	1918	2091	2170	2137	2237	2455	2301	2003	2008	2067	2013	2011	1965	1741	1804	1994	2232	2325	2420	2560	2348	2379	2628	2632	2431	2405	2440	1940	1660	1756	1839	1680	1828	2090	2106	2246	2555	2482	2353	2485	2663	2379	2277	2402	2315	2128	2397	2882	2879	3094	3636	3985	4121	4813	5086	4393	4042	4185	4001	3171	3046	3186	3040	3313	4381	5142	5242	5491	6377	6029	5673	5920	5469	4946	4989	5137	4427	4203	5240	6279	6254	6622	7857	8309	8014	8098	7981	7138	6717	6962	6079	4995	5064	5555	5364	5251	5777	6238	6080	6186	6554	6072	5651	5765	5410	4336	4109	4392	4133	3809	4022	4184	3967	3993	4234	4198	3911	3941	3959	3548	3337	3417	3142	2708	2568	2741	2536	2467	2572	2494	2383	2544	2499	2466	2583	2863	2602	2349	2350	2162	1669	1466	1216	979	817	684	587	673	849	949	1272	1576	1896	2316	3082	3296	3602	4866	5655	5640	6454	8768	9220	8556	9737	11399	10461	10292	12589	13902	12080	12292	15169	14726	12620	14003	16324	14836	12915	15703	17246	15010	14475	17601	17081	14003	14583	16177	13477	10291	10620	10296	7253	5214	5940	6471	5339	4874	7212	9368	9100	9319	12566	13677	11679	11826	12955	11066	8502	8199	7349	4829	3242	3055	2667	1952	1853	3144	4307	4324	4977	6857	7133	5933	5957	6447	5126	3452	3106	2644	1664	1040	1218	1643	1736	1802
1482	1567	1694	1739	1845	1816	1746	1700	1715	1661	1505	1530	1627	1646	1634	1699	1876	1907	1848	1797	1842	1804	1840	1664	1639	1680	1580	1423	1442	1533	1491	1562	1724	1788	1787	1750	1777	1635	1671	1596	1469	1309	1327	1340	1322	1362	1393	1375	1377	1534	1677	1645	1833	1777	1706	1727	1707	1539	1458	1517	1371	1217	1217	1133	995	1023	1203	1196	1219	1293	1367	1267	1423	1539	1498	1385	1348	1275	1283	1367	1382	1273	1181	1237	1220	1210	1223	1282	1166	1284	1323	1347	1376	1581	1645	1631	1662	1784	1769	1850	2019	1902	1639	1640	1725	1690	1737	1814	1759	1592	1668	1824	1834	2009	2112	2149	2209	2413	2315	2041	1930	2026	1974	2068	2059	1855	1843	2110	2308	2402	2517	2665	2482	2396	2624	2687	2404	2465	2408	2032	1685	1715	1756	1659	1746	2120	2194	2311	2669	2617	2357	2449	2724	2520	2240	2428	2408	2138	2354	2841	2872	2931	3620	3801	3990	4612	5005	4498	3993	4333	3851	3214	3026	3218	3245	3474	4470	5266	5294	5803	6340	6273	5729	5683	5553	5015	4738	5047	4649	4365	5241	6228	6327	6407	7659	8393	8333	8319	7856	7322	6997	6978	6202	5191	5139	5790	5533	5279	5881	6447	6194	6410	6696	6323	5885	6044	5620	4554	4186	4425	4329	4010	4251	4389	4140	4263	4646	4583	4408	4512	4512	4194	3762	3778	3761	3154	3102	3211	3002	2845	3012	2965	2825	2905	3023	3000	3214	3433	3243	3049	3096	2833	2284	1868	1646	1335	925	701	514	401	432	493	663	843	1018	1413	1960	2153	2404	3447	4212	4316	4927	7106	7750	7104	8098	9850	9343	8980	11244	12644	10967	10876	13576	13550	11471	12675	15059	14123	12180	14533	16754	14969	14231	17136	17646	14380	14608	16873	14794	10973	10700	10975	7949	5382	6000	6428	5243	4543	6764	9038	9075	9229	12339	13906	12209	12142	13353	11802	9081	8482	7675	5482	3438	3112	2748	1934	1786	2884	4114	4378	4781	6520	7271	6067	5900	6553	5572	3634	3188	2789	1814	1094	1147	1602	1767	1756
1484	1596	1730	1792	1890	1824	1775	1755	1676	1637	1583	1530	1613	1577	1604	1689	1801	1860	1800	1856	1780	1767	1785	1687	1622	1652	1545	1380	1433	1477	1493	1499	1696	1805	1846	1794	1792	1634	1637	1609	1483	1434	1339	1328	1269	1438	1430	1341	1384	1570	1675	1725	1906	1867	1732	1738	1761	1484	1410	1438	1303	1155	1238	1139	980	1010	1197	1208	1265	1320	1361	1360	1455	1645	1519	1397	1381	1281	1246	1357	1425	1195	1134	1225	1249	1223	1216	1268	1244	1221	1328	1323	1353	1486	1601	1614	1618	1742	1783	1802	1970	1943	1609	1628	1718	1641	1745	1865	1663	1579	1637	1817	1864	2013	2128	2097	2066	2333	2311	2021	1906	1943	2008	2163	2194	1979	1945	2086	2428	2524	2598	2764	2599	2383	2602	2650	2410	2340	2392	2073	1695	1712	1731	1697	1732	2140	2303	2325	2550	2606	2439	2519	2791	2647	2312	2459	2424	2165	2325	2806	2813	2924	3528	3887	3892	4402	4978	4553	4031	4171	4016	3199	3119	3299	3379	3691	4328	5333	5601	5787	6437	6188	5825	5722	5538	4906	4653	4921	4707	4368	5050	6092	6233	6696	7800	8491	8302	8087	8285	7537	6880	7001	6518	5288	5403	5983	5714	5390	6055	6679	6549	6637	6957	6544	5989	6092	5821	4868	4216	4450	4382	4057	4235	4546	4433	4565	4948	5103	4898	4920	5189	4688	4212	4319	4358	3581	3498	3580	3449	3275	3378	3451	3272	3468	3617	3721	3772	4118	4130	3781	3885	3595	3073	2492	2255	1784	1301	869	634	410	287	254	260	365	461	737	1069	1202	1461	2217	2841	2995	3569	5292	6193	5517	6623	8299	8134	7695	9541	11193	9779	9537	11796	12362	10578	11453	13956	13250	11224	13611	16336	14952	13927	16815	17729	15103	14777	17481	16189	11829	11121	11374	8698	5799	5987	6419	5361	4538	6319	8918	8876	8829	11995	13893	12702	12343	13870	12486	9584	8777	8448	5871	3734	3232	2752	2012	1673	2556	3886	4296	4611	6235	7293	6173	5895	6579	5743	3818	3186	2874	1942	1096	1036	1572	1808	1780
1566	1576	1709	1850	1948	1906	1819	1709	1680	1588	1602	1525	1591	1605	1568	1643	1814	1814	1777	1802	1731	1781	1802	1720	1580	1593	1569	1379	1463	1494	1453	1552	1721	1813	1806	1828	1797	1729	1734	1692	1552	1418	1420	1368	1316	1382	1472	1398	1426	1553	1670	1738	1833	1859	1641	1755	1694	1492	1400	1365	1216	1118	1212	1198	1006	993	1169	1243	1256	1333	1372	1357	1450	1597	1524	1349	1330	1317	1273	1351	1387	1260	1130	1233	1272	1220	1257	1323	1269	1227	1278	1326	1316	1421	1539	1484	1528	1654	1735	1732	1920	1928	1669	1548	1650	1587	1582	1754	1659	1585	1625	1840	1880	1932	2061	1979	2037	2308	2300	1974	1867	1921	1964	2190	2247	2077	2015	2257	2576	2727	2757	2864	2696	2543	2592	2708	2417	2276	2390	2154	1672	1654	1748	1729	1761	2188	2376	2426	2722	2698	2388	2471	2852	2609	2354	2433	2437	2217	2236	2707	2847	2801	3284	3783	3837	4278	4894	4553	3923	4099	3926	3196	2923	3361	3517	3776	4557	5401	5722	5915	6461	6243	5867	5804	5592	4928	4636	4989	4881	4547	5098	6079	6494	6698	7781	8559	8468	8394	8528	7720	7082	7158	6559	5555	5422	6083	5928	5515	6161	6913	6951	6731	7036	6846	6022	6120	6035	4996	4315	4490	4581	4223	4299	4801	5045	4803	5283	5531	5309	5402	5684	5255	4759	4802	4813	4214	3985	4095	3961	3618	3682	3947	3869	3947	4292	4487	4476	4841	4903	4691	4539	4504	3910	3140	2847	2452	1770	1286	969	685	432	326	220	194	214	296	452	546	697	1159	1814	1920	2359	3756	4645	4279	5085	6734	6924	6425	8095	9853	8587	8190	10092	11199	9751	10075	12406	12283	10489	12359	15636	15062	13740	16314	18125	15951	15029	17694	16830	12486	11576	11790	9487	6167	6005	6549	5589	4407	5899	8532	9014	8707	11293	14462	13205	12304	13977	13230	10346	9049	8888	6455	4044	3332	2918	2081	1655	2368	3693	4318	4342	5987	7334	6400	5919	6728	6029	4033	3153	3010	2035	1130	1063	1511	1725	1719
1606	1615	1731	1850	2015	1924	1895	1826	1724	1628	1527	1562	1584	1669	1608	1677	1751	1769	1772	1746	1724	1688	1762	1651	1583	1583	1498	1384	1426	1508	1438	1479	1709	1783	1824	1833	1877	1777	1731	1733	1706	1469	1405	1423	1348	1438	1456	1434	1416	1484	1580	1664	1802	1807	1672	1709	1762	1552	1313	1278	1214	1050	1093	1135	1053	1015	1146	1262	1181	1305	1444	1418	1400	1536	1528	1391	1309	1278	1310	1362	1401	1234	1152	1263	1274	1252	1290	1362	1291	1192	1337	1324	1249	1351	1490	1430	1436	1577	1566	1593	1803	1814	1628	1550	1598	1553	1567	1678	1705	1509	1599	1798	1823	1968	2002	1885	1932	2228	2295	1989	1840	1880	1962	2222	2358	2154	2118	2268	2654	2780	2904	2920	2884	2587	2668	2773	2424	2095	2213	2095	1719	1663	1772	1755	1774	2214	2405	2506	2747	2774	2501	2438	2842	2734	2396	2322	2433	2155	2252	2628	2693	2719	3287	3779	3827	4105	4701	4402	3880	3843	3905	3295	3025	3326	3628	3930	4463	5508	5758	5935	6462	6343	5798	5659	5843	4938	4509	4810	4899	4587	5172	6142	6629	6447	7762	8911	8710	8514	8684	7821	6978	7088	6831	5759	5441	6223	6155	5743	6401	7114	7128	7005	7185	7001	6377	6208	6192	5137	4344	4542	4661	4374	4519	5093	5165	5081	5547	6013	5833	5964	6213	5753	5151	5278	5432	4647	4446	4532	4351	3964	4144	4436	4402	4456	4861	5094	5214	5504	5861	5673	5434	5413	4908	4027	3595	3265	2530	1833	1525	1196	853	624	457	396	278	216	223	219	287	526	875	1007	1341	2478	3344	3135	3825	5280	5739	5249	6671	8478	7601	6898	8681	9907	8600	8588	11038	11149	9768	11391	14911	15079	13192	16010	18640	16588	14968	17698	17999	13512	11658	12266	10378	6756	6208	6905	5695	4469	5558	8275	8940	8495	11208	14250	13238	12240	14033	13905	10945	9588	9270	7064	4382	3567	3096	2195	1545	2182	3465	4120	4136	5747	7298	6604	5993	6896	6318	4214	3292	3063	2262	1237	967	1349	1738	1745
1641	1665	1751	1908	2061	1968	1912	1839	1726	1620	1529	1537	1582	1634	1607	1664	1756	1785	1758	1700	1706	1729	1739	1646	1532	1544	1527	1362	1357	1496	1509	1545	1683	1807	1834	1837	1838	1784	1768	1831	1740	1618	1504	1468	1405	1434	1535	1484	1437	1531	1594	1638	1726	1769	1618	1660	1684	1436	1351	1295	1185	1029	1073	1101	1068	983	1187	1238	1183	1306	1397	1379	1383	1495	1499	1385	1280	1326	1250	1275	1400	1302	1227	1293	1345	1247	1262	1319	1302	1265	1304	1314	1228	1281	1491	1461	1430	1514	1498	1484	1704	1806	1555	1469	1474	1475	1531	1642	1583	1478	1531	1738	1787	1907	2048	1866	1875	2161	2260	1953	1775	1854	1987	2139	2425	2200	2150	2337	2758	3016	2985	2995	2917	2614	2751	2838	2438	2122	2157	2117	1668	1537	1790	1809	1906	2218	2562	2616	2805	2826	2571	2565	2842	2764	2404	2373	2348	2213	2238	2485	2590	2638	3151	3757	3770	3953	4472	4314	3817	3850	3863	3355	3027	3363	3710	4035	4656	5496	5932	5871	6266	6439	5836	5687	5710	5031	4450	4544	4966	4745	5126	6065	6485	6597	7656	8892	8809	8403	8654	7896	7096	6838	6775	5843	5459	6161	6449	6054	6587	7221	7353	7190	7528	7455	6456	6408	6403	5423	4590	4677	4792	4427	4703	5380	5480	5333	5883	6587	6455	6418	6549	6188	5524	5587	5842	5080	4662	4968	4759	4355	4476	4828	4922	5088	5599	5935	6054	6437	6832	6668	6338	6350	5971	5076	4582	4214	3486	2717	2345	1982	1494	1236	1069	899	678	521	388	296	227	254	381	471	647	1379	2073	2100	2617	3985	4587	4085	5269	6925	6673	5695	7340	8751	7612	7251	9461	10169	9070	10093	13993	14752	13228	15583	18650	17153	15305	17971	18590	14494	12251	13063	11092	7527	6482	7116	6254	4379	5175	7951	8864	8459	10635	14140	13893	12614	14441	14842	11704	9879	9746	7609	4704	3680	3260	2283	1488	1969	3229	4048	3968	5351	7070	6791	6087	6817	6486	4365	3282	3142	2362	1297	944	1313	1690	1649
1646	1627	1753	1939	1989	1920	1873	1819	1666	1627	1510	1517	1537	1611	1646	1681	1772	1770	1747	1753	1731	1720	1777	1618	1482	1512	1528	1393	1372	1568	1527	1587	1759	1856	1851	1901	1982	1842	1826	1942	1877	1681	1612	1527	1394	1485	1545	1477	1367	1469	1551	1626	1665	1701	1589	1591	1669	1497	1297	1265	1168	1030	1021	1136	1007	989	1134	1212	1186	1220	1391	1418	1396	1460	1490	1315	1269	1294	1262	1307	1405	1361	1291	1287	1372	1216	1300	1305	1293	1239	1319	1246	1196	1260	1403	1434	1386	1414	1416	1397	1642	1762	1556	1388	1428	1392	1478	1622	1608	1466	1510	1647	1742	1814	1874	1826	1778	2080	2197	1990	1779	1851	1934	2075	2364	2425	2149	2335	2872	3071	2958	2978	3085	2833	2859	2991	2478	2062	2130	2068	1711	1604	1831	1944	1912	2304	2614	2652	2817	2928	2647	2597	2868	2881	2394	2324	2413	2231	2163	2413	2552	2638	3065	3614	3599	3787	4166	4348	3825	3744	3790	3338	3063	3422	3882	4282	4550	5487	5901	5809	6474	6351	5850	5631	5694	5090	4282	4614	4972	4834	5000	6032	6646	6802	7681	8904	8672	8541	8743	8056	6965	7003	6931	5990	5550	6310	6506	6204	6642	7273	7477	7346	7743	7574	6635	6438	6592	5557	4688	4600	4944	4703	4720	5649	5866	5578	6064	6835	6932	6859	7164	6670	6105	6170	6268	5498	5046	5244	5169	4795	4814	5373	5534	5566	6202	6827	6850	7133	7725	7952	7440	7445	7103	6245	5738	5258	4668	3811	3347	3017	2530	2035	1945	1948	1515	1190	957	695	592	396	252	206	291	685	1157	1246	1646	2879	3397	3135	3915	5662	5416	4768	5924	7323	6515	6083	7924	9246	8342	9108	13051	14343	13096	14953	18378	17916	15503	17757	19456	15044	12650	13710	12079	8146	6612	7244	6459	4557	4980	7596	8682	8071	9818	13872	14670	12801	14290	15425	12648	10151	9920	8192	5156	3883	3386	2445	1576	1791	3022	3867	3896	5000	7133	6904	5967	6884	6837	4834	3514	3317	2558	1438	893	1208	1603	1682
1654	1631	1751	1918	1946	1910	1911	1751	1728	1584	1490	1560	1611	1615	1574	1637	1733	1740	1680	1724	1732	1806	1743	1656	1496	1489	1561	1435	1410	1555	1622	1634	1815	1884	1887	1970	1948	1864	1852	2013	1928	1727	1670	1554	1467	1438	1539	1462	1417	1477	1558	1576	1613	1723	1638	1611	1540	1462	1313	1270	1183	978	1014	1117	1031	954	1142	1234	1180	1219	1455	1402	1326	1419	1398	1285	1239	1344	1263	1250	1383	1370	1341	1296	1429	1324	1326	1313	1238	1222	1258	1272	1161	1261	1412	1447	1397	1410	1353	1356	1556	1718	1529	1256	1288	1289	1335	1511	1493	1382	1471	1683	1764	1778	1865	1721	1740	1922	2114	1837	1715	1748	1916	2098	2318	2460	2302	2475	2962	3198	3035	3059	3111	2948	2793	3054	2580	2067	2155	2089	1775	1665	1867	1957	2010	2333	2630	2816	2928	3037	2820	2608	2803	2896	2425	2320	2337	2190	2101	2235	2460	2527	2859	3426	3578	3620	4111	4121	3613	3684	3690	3488	3131	3390	4085	4239	4582	5536	5958	6031	6389	6409	5691	5571	5672	5140	4333	4522	5200	5023	5058	6068	6749	6945	7754	8829	8747	8529	8608	8049	7105	6847	7088	6100	5718	6237	6615	6310	6712	7503	7673	7576	7859	7788	6932	6708	6954	5940	4825	4804	5047	4887	4885	5797	6215	5993	6484	7270	7327	7187	7408	7286	6547	6508	6675	5877	5359	5571	5609	5150	5169	5766	6207	6229	6834	7646	7837	8315	8954	9047	8613	8621	8368	7401	6772	6682	5915	5076	4587	4250	3788	3335	3269	3253	2788	2301	1865	1595	1287	886	506	308	249	322	563	653	946	1791	2372	2291	2976	4444	4460	3722	4634	6141	5499	4924	6707	8413	7846	8159	11889	14163	13107	14085	18153	18451	15705	17966	19690	16155	12902	14120	12859	8693	6820	7595	6606	4566	4529	7027	8374	7940	9301	13699	14781	12907	14206	15647	13362	10249	10203	8911	5737	4148	3658	2586	1604	1648	2888	3800	3812	4705	6932	7242	6235	6701	6965	5046	3650	3333	2724	1487	925	1121	1578	1622
1621	1624	1720	1868	1928	1953	1863	1824	1671	1565	1602	1541	1603	1644	1657	1670	1691	1730	1670	1726	1793	1757	1673	1608	1514	1451	1503	1400	1437	1652	1670	1665	1700	1941	1871	1963	1992	1923	1924	2035	2025	1786	1722	1678	1444	1421	1513	1499	1435	1468	1547	1499	1581	1635	1574	1473	1571	1495	1340	1196	1142	1021	984	1112	1027	937	1080	1227	1170	1246	1415	1430	1311	1368	1387	1231	1208	1280	1212	1243	1372	1466	1327	1352	1447	1292	1329	1381	1289	1173	1263	1252	1105	1248	1445	1414	1424	1381	1370	1284	1431	1643	1419	1188	1180	1255	1233	1347	1436	1359	1395	1638	1744	1716	1831	1666	1616	1834	2007	1885	1624	1732	1864	1984	2262	2435	2363	2493	3029	3325	3009	3068	3227	3003	2970	3016	2621	2099	2154	2237	1909	1745	1876	2023	1935	2223	2697	2715	2877	2957	2915	2650	2748	2791	2377	2136	2305	2184	2112	2313	2452	2383	2631	3297	3502	3516	3892	3981	3545	3565	3776	3491	3146	3520	4121	4467	4694	5462	6039	6071	6459	6400	5774	5428	5668	5180	4466	4542	5129	4942	5076	6057	6783	6962	7664	8573	8828	8476	8730	8227	7232	7102	7053	6213	5853	6419	6743	6602	6885	7569	7728	7488	8069	8042	7114	6686	6688	6032	4910	4942	5272	5124	5038	5950	6612	6292	6856	7759	7793	7636	7747	7781	6981	7003	7007	6370	5718	5887	6075	5474	5509	6224	6819	6941	7554	8524	8806	9040	10011	10303	9951	9796	9782	9066	8094	8048	7587	6629	6067	5895	5403	4827	4795	4888	4386	3769	3284	2836	2403	1773	1158	763	540	294	266	329	469	1055	1538	1569	2044	3156	3444	2831	3599	4979	4579	4075	5766	7710	7320	7432	10823	13662	12725	13823	17909	18551	16240	17956	20531	17208	13447	14380	13543	9627	7209	7614	6973	4647	4300	6435	8424	7791	8791	13275	14913	13278	13847	15814	13675	10845	10627	9479	6215	4326	3827	2745	1616	1587	2725	3652	3556	4472	6796	7329	6159	6594	6945	5592	3813	3650	3004	1665	961	1087	1487	1629
1665	1623	1717	1866	1904	1900	1886	1755	1677	1604	1621	1583	1589	1631	1618	1601	1635	1701	1603	1700	1793	1727	1668	1594	1447	1449	1523	1460	1442	1676	1694	1682	1859	1975	1948	1994	2098	2032	1918	1997	1975	1848	1797	1677	1464	1362	1417	1520	1409	1452	1531	1501	1495	1671	1605	1457	1446	1470	1280	1192	1161	1024	987	1095	1046	930	1077	1234	1204	1179	1405	1397	1300	1350	1392	1279	1167	1257	1143	1204	1394	1489	1366	1354	1451	1409	1285	1327	1289	1180	1317	1326	1164	1165	1361	1385	1356	1332	1322	1231	1354	1539	1369	1142	1137	1163	1143	1266	1329	1277	1320	1582	1774	1660	1739	1714	1596	1814	1949	1775	1561	1627	1859	1989	2204	2424	2311	2442	3007	3247	3072	3114	3321	3092	3024	3003	2656	2148	2147	2305	1901	1774	1879	2082	1966	2195	2684	2757	2840	3040	2944	2639	2668	2836	2310	2123	2183	2191	2007	2174	2411	2387	2511	3110	3364	3339	3762	3866	3453	3495	3805	3651	3315	3558	4257	4619	4671	5421	6123	6086	6432	6362	5677	5290	5617	5389	4564	4542	5067	5171	5077	5923	6838	7027	7645	8542	8531	8377	8682	8284	7281	6724	7053	6519	5888	6365	6958	6842	6863	7515	7690	7601	8125	8291	7266	6608	6928	6306	5089	4850	5344	5353	5273	6119	6972	6627	7131	8120	8320	7918	8231	8250	7608	7236	7314	6674	5979	6155	6348	5950	5827	6618	7433	7629	8317	9412	9860	10133	11131	11718	11172	11209	11175	10499	9604	9476	9163	8329	7871	7701	7392	6638	6573	6775	6430	5589	4948	4542	3914	3041	2156	1520	1126	592	249	183	246	542	883	942	1292	2184	2492	2030	2629	3974	3759	3111	4519	6572	6923	6757	9815	13115	12936	13239	17258	18879	16571	17716	20505	17987	14320	14815	14187	10390	7482	7913	7454	4972	4088	6102	8211	7802	8603	12520	14858	13337	13647	15939	14412	11218	10914	9963	6734	4585	4107	3016	1686	1506	2498	3505	3552	4166	6388	7394	6369	6531	7117	5725	3891	3609	3169	1837	1010	1084	1396	1512
1668	1580	1652	1772	1826	1948	1873	1754	1647	1591	1570	1548	1569	1667	1623	1634	1587	1699	1645	1756	1764	1663	1634	1640	1436	1417	1522	1490	1539	1648	1717	1612	1746	1960	1966	2059	2074	2077	1914	2014	2008	1785	1760	1699	1394	1396	1461	1571	1477	1373	1551	1478	1454	1586	1577	1406	1457	1500	1302	1186	1173	1034	984	1082	1059	932	1068	1244	1170	1162	1355	1352	1368	1370	1378	1188	1179	1256	1208	1143	1313	1462	1386	1367	1473	1380	1303	1295	1268	1156	1225	1291	1195	1165	1284	1333	1269	1327	1251	1191	1293	1425	1299	1078	1024	1073	1060	1178	1316	1232	1235	1497	1626	1597	1721	1667	1612	1717	1894	1678	1456	1572	1774	1845	2048	2354	2343	2379	2998	3264	3181	3158	3431	3259	3077	3088	2797	2157	2145	2285	2084	1831	1907	2146	2120	2179	2661	2755	2773	2927	2936	2594	2609	2703	2314	2028	2074	2132	2016	2161	2370	2304	2416	2933	3353	3336	3645	3854	3441	3413	3668	3721	3532	3760	4386	4726	4764	5504	6146	6203	6402	6373	5658	5192	5547	5477	4656	4518	5236	5280	4990	5814	6859	7048	7520	8495	8495	8324	8675	8449	7206	6957	7156	6625	6020	6340	7085	6978	6980	7680	7968	7663	8076	8210	7397	6613	6906	6355	5308	4964	5590	5627	5372	6318	7289	7100	7331	8566	8771	8326	8566	8748	7983	7566	7783	7017	6158	6236	6539	6225	6097	6937	7993	8269	9014	10293	11077	11028	11936	12727	12530	12269	12480	11875	11040	10917	10760	10176	9752	9824	9480	8672	8604	9085	8641	7678	7132	6630	5819	4587	3351	2695	2003	1210	580	290	229	331	449	515	739	1350	1742	1378	1771	2960	3036	2555	3535	5734	6374	6125	8833	12684	12725	12752	16683	19237	17060	17431	20616	19130	14857	14960	14817	11457	7843	8072	7589	5167	3933	5835	7959	7760	8088	12083	14875	13305	13234	16162	15061	11888	11173	10233	7199	4841	4132	3266	1823	1384	2389	3426	3339	3913	6293	7450	6412	6134	6864	6041	4095	3784	3304	1978	1051	983	1352	1532
1592	1595	1616	1723	1839	1884	1857	1719	1611	1598	1606	1508	1507	1696	1669	1578	1600	1654	1622	1731	1733	1642	1602	1685	1391	1394	1525	1539	1517	1692	1727	1680	1737	1921	1947	1958	2160	2107	1853	1891	1939	1837	1776	1684	1419	1337	1495	1530	1433	1367	1475	1467	1411	1606	1597	1398	1413	1416	1267	1136	1148	1065	968	1016	1076	914	1038	1286	1269	1170	1328	1349	1368	1395	1338	1286	1177	1185	1121	1152	1256	1442	1386	1383	1493	1362	1255	1284	1223	1111	1176	1266	1147	1149	1240	1298	1309	1274	1226	1125	1166	1327	1167	992	944	971	971	1117	1281	1244	1314	1449	1602	1551	1596	1720	1581	1640	1812	1701	1401	1553	1742	1824	1948	2384	2352	2371	2890	3314	3244	3317	3422	3368	3033	2972	2762	2264	2170	2358	2194	1860	1930	2195	2142	2183	2699	2813	2687	2942	3015	2552	2510	2598	2221	1944	1919	2022	1913	2048	2285	2257	2276	2798	3215	3253	3521	3753	3462	3345	3679	3836	3701	3763	4502	4873	4877	5639	6198	6080	6221	6318	5611	5092	5434	5590	4834	4654	5272	5371	5008	5708	6870	7045	7563	8390	8629	8119	8421	8347	7160	6746	7124	6795	6025	6364	6981	7043	6922	7798	8151	7480	7993	8490	7434	6514	6877	6490	5512	5094	5592	5836	5691	6583	7596	7506	7720	8926	9489	8658	8861	9103	8303	7732	8063	7468	6359	6240	6839	6621	6405	7171	8509	9106	9913	11028	12188	12109	12843	14159	13793	13520	13854	13717	12783	12446	12657	12167	11581	11709	11876	11099	10893	11217	11097	9891	9168	8861	7885	6356	4881	4044	3139	2173	1182	601	471	308	229	241	431	851	1125	914	1188	2050	2411	2019	2817	4785	5784	5557	8001	11995	12801	12654	16604	19495	17426	17337	20648	20452	15929	15368	15763	12162	8271	8091	7759	5417	3938	5432	7877	7925	8128	11613	14605	13516	13158	15840	15496	12076	11165	10702	7473	5034	4333	3501	1902	1430	2183	3303	3504	3712	5812	7201	6276	6323	7314	6539	4461	3969	3574	2243	1222	1034	1203	1471
1587	1559	1626	1750	1758	1796	1830	1765	1624	1543	1632	1492	1549	1650	1601	1516	1647	1692	1671	1666	1777	1650	1633	1629	1454	1385	1583	1532	1573	1660	1733	1669	1721	1922	1968	1950	2067	2065	1897	1844	1861	1939	1737	1698	1511	1364	1465	1615	1468	1418	1500	1446	1420	1525	1622	1395	1421	1473	1244	1135	1191	1079	949	1020	1057	964	991	1245	1230	1220	1225	1402	1342	1372	1341	1292	1207	1201	1117	1148	1252	1460	1388	1348	1489	1399	1253	1216	1188	1137	1180	1237	1142	1109	1192	1298	1197	1200	1218	1118	1126	1176	1121	918	894	908	908	1045	1157	1195	1228	1503	1636	1579	1582	1730	1583	1606	1749	1600	1385	1438	1686	1783	1842	2193	2365	2414	2727	3292	3259	3226	3437	3409	3052	2907	2726	2334	2139	2377	2200	1956	1960	2258	2251	2273	2604	2714	2534	2871	3019	2592	2450	2501	2183	1754	1868	1990	1871	1893	2202	2234	2278	2797	3210	3219	3472	3718	3476	3258	3653	3856	3804	3998	4659	5112	4993	5545	6194	6111	6213	6398	5568	4931	5433	5551	4866	4711	5289	5400	4924	5610	6689	7100	7349	8181	8469	8120	8206	8124	7196	6580	6888	6845	5979	6221	7134	7207	7193	7910	8232	7535	7719	8354	7494	6474	6780	6602	5635	5163	5681	5963	5712	6732	7901	8117	8118	9182	9678	9210	9334	9406	8595	7741	8191	7662	6653	6422	6820	6878	6682	7813	9202	9761	10505	12029	13613	13040	13758	15165	15232	14661	15048	15288	14562	14129	14658	14037	13346	13940	14211	13529	13327	13763	13668	12354	11279	10926	9930	8236	6626	5630	4464	3329	2036	1254	899	522	230	161	252	514	629	541	705	1452	1773	1616	2165	3862	5074	5216	7208	11021	12427	12630	16241	19689	18246	17737	20827	21011	16812	15579	16228	12971	8599	8309	8045	5823	4020	5210	7708	7861	7681	11071	14577	13662	13355	15830	15882	12601	11397	11032	8209	5293	4482	3698	2247	1433	2046	3306	3590	3583	5481	7193	6676	6071	7238	6528	4460	3831	3537	2399	1255	1097	1296	1373
1508	1494	1582	1673	1731	1743	1787	1752	1592	1520	1538	1469	1412	1590	1602	1511	1590	1774	1609	1607	1691	1657	1660	1626	1487	1408	1489	1593	1522	1619	1710	1705	1661	1869	1950	1973	2043	2064	1873	1828	1898	1842	1719	1733	1556	1375	1447	1614	1499	1430	1521	1519	1330	1540	1583	1376	1375	1436	1323	1134	1145	1058	988	1078	1054	1037	1082	1305	1226	1152	1306	1350	1295	1318	1317	1324	1205	1181	1167	1144	1219	1360	1333	1331	1460	1361	1213	1236	1235	1043	1119	1220	1195	1148	1165	1296	1236	1132	1142	1036	1034	1118	1038	895	866	842	877	940	1147	1200	1253	1520	1562	1480	1562	1695	1679	1545	1749	1583	1328	1399	1668	1694	1736	2053	2326	2298	2657	3202	3306	3241	3477	3462	2956	2889	2664	2311	2220	2435	2293	1928	1926	2278	2335	2322	2589	2734	2548	2785	3003	2515	2379	2413	2191	1733	1709	1821	1846	1891	2214	2324	2296	2782	3276	3362	3454	3536	3459	3291	3682	3930	3947	4043	4780	5225	5039	5600	6165	6166	6203	6379	5621	4906	5210	5558	4967	4722	5322	5536	5215	5504	6526	7012	7368	8021	8202	8003	8008	8194	7143	6516	6824	6839	6191	6274	7166	7395	7120	7767	8045	7625	7734	8441	7566	6498	6672	6628	5715	5105	5800	6250	6011	6762	8278	8378	8351	9501	10327	9731	9587	9869	9002	8083	8270	8011	6845	6476	6947	7165	6992	7853	9644	10303	10816	12254	14313	14165	14798	16276	16418	16115	16324	17028	16359	15848	16276	16290	15435	15994	16740	16162	15704	16342	16408	14791	13641	13402	12350	10223	8539	7328	5974	4528	3083	2086	1503	934	442	223	285	337	371	290	403	863	1206	1235	1669	3160	4771	4885	6570	10243	12380	12377	15980	19647	19237	18244	20986	21110	17362	15752	16719	13632	9008	8088	8089	6125	4201	4901	7442	7874	7566	10507	14037	13692	13039	15498	16256	12732	11443	11270	8730	5574	4498	3963	2418	1430	2051	3337	3524	3434	5394	7512	6582	5839	6840	6595	4662	3794	3515	2433	1305	1014	1292	1425
1451	1469	1480	1602	1661	1685	1715	1705	1520	1474	1506	1458	1430	1592	1541	1497	1603	1670	1602	1577	1626	1632	1578	1597	1509	1373	1517	1525	1518	1663	1816	1719	1684	1873	2007	1917	1977	2100	1863	1721	1923	1833	1680	1685	1666	1405	1436	1579	1600	1461	1576	1461	1387	1511	1646	1444	1398	1482	1310	1139	1134	1117	982	1012	1118	1083	1143	1298	1290	1221	1286	1368	1273	1298	1354	1344	1221	1179	1185	1104	1137	1337	1307	1303	1363	1384	1261	1213	1223	1078	1043	1164	1129	1066	1165	1248	1139	1072	1076	1085	1013	1066	1059	849	758	809	803	927	1116	1265	1268	1474	1642	1491	1626	1700	1660	1592	1739	1594	1234	1316	1669	1681	1692	2019	2203	2174	2517	3069	3174	3141	3473	3396	2952	2765	2677	2359	2161	2312	2289	1929	1960	2269	2312	2302	2634	2712	2514	2692	2917	2567	2190	2346	2172	1705	1630	1837	1821	1858	2227	2301	2302	2769	3330	3256	3338	3592	3530	3361	3666	3891	3940	4065	4729	5253	5153	5613	6316	6012	6057	6310	5718	5033	5278	5505	5034	4585	5194	5640	5274	5452	6550	7016	7234	7772	8224	7758	7978	7814	7084	6350	6588	6731	6302	6180	7144	7534	7227	7743	8099	7603	7531	8449	7661	6489	6677	6693	5793	5182	5924	6647	6380	6996	8434	8761	8672	9614	10739	10008	9823	10250	9397	8209	8266	8215	7058	6377	7096	7477	7410	8269	10183	10817	11292	13063	15281	15436	15679	17170	17962	17016	17312	18306	18147	17551	18375	18421	17592	18220	19058	18935	18105	18524	18924	17257	16067	15983	15082	12536	10395	9233	7515	5742	4187	2902	2128	1469	767	443	407	347	245	158	240	530	800	966	1234	2548	4235	4780	6202	9783	12204	12537	15534	19913	19840	18232	20929	21802	18128	15841	16447	14188	9868	8213	8175	6436	4316	4748	7159	8027	7500	10094	13698	14080	12796	15011	15968	13102	11298	11359	9158	5753	4482	4073	2635	1585	1972	3122	3445	3424	5078	7104	6597	5769	7004	7199	5071	4057	3730	2764	1466	954	1184	1424
1428	1431	1455	1596	1583	1567	1663	1638	1509	1434	1449	1461	1420	1487	1518	1493	1623	1673	1561	1551	1610	1642	1559	1533	1513	1413	1482	1561	1517	1644	1793	1673	1658	1838	1885	1892	1840	2022	1813	1694	1874	1842	1661	1729	1660	1446	1473	1692	1608	1437	1485	1472	1337	1463	1646	1485	1380	1499	1380	1151	1101	1111	1029	1012	1114	1166	1180	1350	1245	1226	1302	1377	1258	1247	1374	1420	1239	1229	1208	1094	1103	1312	1347	1231	1322	1288	1193	1153	1210	1054	1022	1092	1151	1024	1107	1241	1187	983	1032	1051	981	1048	1063	913	758	791	797	895	1096	1210	1275	1470	1591	1569	1547	1678	1669	1573	1672	1614	1249	1231	1527	1634	1582	1923	2112	2106	2382	2962	3029	3039	3307	3327	2893	2681	2613	2383	2202	2298	2433	2062	1962	2361	2468	2349	2641	2729	2539	2609	2848	2491	2192	2248	2036	1673	1606	1768	1909	1874	2151	2297	2415	2778	3302	3238	3263	3461	3596	3389	3660	3979	4125	4042	4802	5327	5244	5612	6324	6193	5914	6226	5799	4968	5139	5525	5045	4587	5069	5711	5261	5418	6522	7018	7240	7719	7855	7630	7577	7693	6941	6155	6617	6894	6351	6114	7244	7667	7238	7525	8169	7346	7400	8403	7634	6412	6550	6944	6109	5309	6115	6821	6718	7150	8617	8956	8988	9929	11045	10478	9883	10507	9702	8320	8308	8412	7295	6608	7127	7737	7694	8413	10608	11601	11909	13693	16273	16261	16468	18437	19141	18599	18844	19894	19945	18975	20061	20428	19659	20259	21382	21412	20741	21160	21482	19921	18171	18269	17376	14527	12262	10842	9150	6979	5212	3783	2888	1969	1138	742	627	466	254	133	143	309	493	720	921	1969	3671	4587	5914	9323	12058	12866	15195	19795	20136	18690	20977	22462	18556	15807	16884	14958	9955	8040	8176	6648	4378	4680	6983	7921	7484	9465	13587	14260	12794	14844	16077	13501	11050	11389	9583	5955	4554	4132	2887	1731	1884	3030	3661	3525	4690	6994	6884	5865	7033	7508	5401	3934	3789	3070	1721	1073	1113	1286
1381	1426	1422	1548	1568	1590	1576	1584	1417	1343	1499	1452	1396	1445	1568	1562	1583	1650	1595	1470	1547	1642	1502	1523	1536	1387	1402	1538	1550	1618	1726	1718	1657	1822	1881	1735	1798	1916	1826	1636	1775	1795	1701	1654	1656	1479	1524	1700	1617	1492	1566	1501	1344	1436	1668	1561	1415	1542	1478	1173	1156	1192	1062	1009	1188	1222	1281	1366	1369	1257	1276	1351	1257	1269	1323	1346	1262	1195	1233	1118	1164	1313	1269	1210	1276	1320	1147	1101	1139	1026	945	1090	1152	1007	1116	1174	1122	996	1024	1022	941	973	1039	824	766	763	767	872	1040	1241	1281	1450	1644	1579	1570	1705	1676	1623	1710	1594	1284	1181	1417	1532	1528	1830	2087	2119	2313	2740	2972	2898	3081	3275	2861	2651	2605	2438	2186	2240	2467	2150	2018	2281	2528	2395	2670	2802	2570	2639	2770	2423	2100	2157	2054	1629	1529	1799	1937	1922	2264	2326	2393	2789	3339	3448	3162	3503	3696	3462	3605	4199	4069	4116	4826	5411	5360	5749	6326	6292	5845	6005	5803	5009	4985	5521	5125	4568	4983	5581	5406	5377	6290	7041	6935	7288	7530	7372	7270	7398	7042	6145	6522	7159	6611	6293	7250	7767	7139	7537	8229	7635	7124	8028	7641	6553	6430	7002	6318	5400	6142	7017	6870	7234	8834	9581	9241	10173	11252	10739	10180	10657	9943	8380	8181	8306	7375	6697	7194	7965	7912	8414	10890	12347	12375	13926	16854	17550	17213	19265	20399	19803	19549	21373	21228	20706	21572	22576	21951	21872	23452	23535	22539	23083	24179	22248	20383	20361	19634	16609	13913	12457	10529	8118	6151	4695	3505	2486	1606	1106	905	632	373	193	160	183	300	561	755	1668	3297	4400	5522	8948	11884	13046	14943	19391	20505	19121	21098	23018	19384	16060	16842	15276	10459	8060	8249	6898	4547	4312	6739	7903	7427	9316	13328	14209	12728	14260	16122	13653	11122	11455	10046	6173	4617	4080	3144	1882	1781	3086	3679	3284	4631	7071	7111	5937	6706	7303	5449	3686	3608	3235	1955	1235	1259	1175
1267	1309	1350	1460	1557	1495	1538	1515	1391	1388	1512	1490	1402	1414	1555	1512	1613	1664	1515	1457	1615	1653	1552	1522	1544	1421	1353	1429	1517	1525	1730	1785	1669	1731	1756	1698	1707	1862	1828	1643	1752	1832	1623	1579	1689	1535	1508	1721	1665	1521	1532	1535	1367	1420	1616	1514	1412	1498	1484	1239	1171	1191	1107	1078	1162	1325	1331	1413	1455	1275	1233	1369	1259	1224	1370	1414	1265	1203	1238	1179	1116	1271	1297	1246	1290	1275	1161	1109	1084	978	922	1062	1093	1035	1040	1132	1048	959	1040	1018	939	956	999	811	727	683	758	837	1075	1238	1357	1504	1646	1599	1593	1741	1743	1603	1718	1657	1286	1200	1396	1495	1493	1724	2060	2155	2288	2613	2870	2833	3045	3196	2851	2541	2633	2360	2088	2301	2506	2260	2060	2420	2584	2371	2642	2773	2623	2607	2658	2404	2052	1993	1999	1650	1539	1800	1967	1971	2215	2500	2512	2863	3383	3399	3134	3434	3704	3550	3679	4095	4200	4166	4644	5430	5444	5672	6365	6265	5773	5951	5805	4990	4878	5357	5011	4539	5119	5626	5581	5330	6141	6862	6813	7044	7422	7205	7000	7244	6934	6212	6337	7047	6585	6219	7181	7874	7396	7447	8135	7763	7288	7948	7627	6587	6479	7053	6503	5445	6163	7206	7052	7342	8931	9682	9303	10038	11382	10931	10258	10736	10263	8690	8243	8344	7482	6732	7305	8319	8222	8641	11075	12776	12913	14764	17372	18023	17735	19607	21388	20684	20466	21796	22690	21858	22717	24070	23369	23816	24995	25668	24382	24731	25728	23973	22186	21675	21367	18165	15252	13894	11895	9144	6961	5491	4085	2992	2030	1518	1158	917	561	314	213	166	181	396	625	1370	2952	4235	5531	8686	11921	13159	15098	19106	21047	19517	20745	23041	19955	16286	16772	15691	10917	8230	8139	6851	4566	4113	6254	7837	7629	8963	12959	14219	12423	13573	15757	14015	11151	11253	10288	6620	4695	4239	3473	1926	1784	3088	3658	3324	4525	7242	7366	5671	6100	6914	5378	3507	3366	3094	1908	1235	1270	1325
1257	1351	1343	1430	1508	1497	1484	1442	1348	1317	1471	1405	1378	1372	1482	1477	1570	1655	1518	1493	1530	1610	1416	1512	1540	1342	1328	1462	1481	1513	1653	1747	1645	1641	1771	1627	1662	1855	1767	1621	1703	1783	1606	1501	1604	1538	1505	1684	1766	1618	1533	1487	1324	1425	1603	1591	1396	1499	1481	1329	1234	1266	1172	1051	1207	1323	1330	1418	1432	1338	1252	1390	1292	1241	1350	1452	1276	1222	1273	1210	1148	1268	1256	1150	1235	1306	1074	1033	1039	926	855	965	1006	970	978	1060	990	922	927	1001	926	898	923	786	682	733	764	811	941	1239	1396	1539	1712	1691	1630	1747	1747	1681	1629	1717	1388	1165	1338	1485	1536	1664	2003	2161	2234	2469	2775	2776	2919	3158	2829	2535	2507	2434	2137	2211	2408	2208	2093	2380	2512	2442	2545	2706	2626	2566	2676	2361	1948	1938	1949	1697	1538	1878	2043	2011	2190	2489	2681	2888	3411	3404	3215	3421	3694	3480	3560	4053	4140	4101	4624	5332	5464	5666	6382	6271	5719	5874	5711	5073	4817	5348	5083	4578	5129	5751	5572	5499	6100	6856	6811	6973	7421	7276	6938	7203	6923	6060	6279	7112	6829	6158	7044	7922	7454	7382	8263	7911	7316	7849	7754	6548	6471	7291	6752	5639	5979	7183	7263	7384	8959	9987	9379	10026	11569	11123	10215	10681	10564	8750	8185	8509	7808	6826	7305	8591	8698	8928	10988	13505	13649	15142	17908	18804	18479	20454	22683	22129	21290	22819	23824	23381	23390	25368	25146	24796	26200	27242	25800	26142	27697	26358	23604	23344	22640	19114	16146	14744	12651	9904	7500	6074	4639	3344	2399	1892	1501	1116	845	513	324	215	142	297	516	1210	2679	4089	5271	8174	11577	13221	14976	18785	21129	19718	20764	23131	20297	16480	16862	16037	11509	8288	7830	6940	4629	3959	5954	7745	7454	8540	12482	14434	12454	13053	15589	13938	11211	11001	10359	6872	4711	4224	3523	2047	1833	3031	3615	3339	4532	7044	7297	5384	5738	6824	5605	3475	3249	3031	1926	1142	1306	1370
1180	1271	1308	1376	1437	1462	1461	1429	1377	1336	1366	1422	1344	1447	1491	1424	1530	1638	1635	1435	1508	1593	1416	1493	1569	1320	1240	1357	1479	1473	1627	1752	1624	1533	1656	1622	1628	1728	1742	1624	1663	1728	1540	1454	1602	1572	1515	1687	1748	1588	1474	1522	1483	1421	1617	1613	1418	1450	1459	1335	1264	1364	1224	1080	1229	1353	1356	1399	1462	1353	1245	1338	1316	1193	1328	1404	1309	1139	1234	1257	1147	1199	1298	1161	1249	1241	1031	940	976	862	757	882	972	917	900	991	960	854	899	997	908	844	873	789	680	664	734	779	961	1190	1422	1506	1728	1777	1653	1676	1844	1676	1663	1687	1404	1174	1261	1460	1447	1646	1994	2154	2141	2456	2672	2699	2823	3009	2854	2466	2443	2371	2096	2120	2355	2238	2060	2308	2590	2387	2524	2742	2612	2533	2625	2354	1871	1887	1880	1737	1528	1802	2086	2052	2202	2559	2716	2920	3374	3467	3231	3406	3681	3593	3505	3959	4099	4008	4477	5272	5560	5749	6257	6378	5749	5648	5696	5045	4776	5163	5234	4709	4958	5948	5922	5673	6237	7047	6654	6888	7333	7331	6693	6897	6980	5978	6193	7100	6864	6192	6920	7981	7590	7178	8128	7998	7249	7726	7683	6708	6405	7195	6982	5596	5989	7276	7402	7236	8710	10031	9537	9643	11265	11095	10184	10648	10585	8910	8204	8431	7884	7004	7451	8645	8906	9043	11419	13800	14124	15275	18247	19455	19293	21172	23609	23043	21943	23600	24799	24106	24635	26684	26520	25662	27333	28972	27179	26723	28563	27612	24454	24049	23821	20630	16657	15172	13733	10448	7737	6447	5077	3591	2766	2236	1770	1410	1075	692	460	275	147	252	471	1091	2427	4067	5423	8082	11328	13393	14885	18607	21146	20315	21121	23144	20930	16868	16624	16189	11875	8264	7722	7108	4604	3716	5709	7682	7548	8268	11909	14585	12776	12560	15140	13980	11062	10801	10367	7240	4659	4202	3713	2138	1893	2797	3487	3448	4381	6782	7043	5415	5623	6928	5727	3644	3378	3103	2018	1068	1194	1470
1192	1210	1238	1291	1450	1423	1383	1460	1428	1315	1332	1462	1314	1363	1413	1404	1475	1593	1564	1517	1486	1549	1392	1437	1550	1274	1166	1328	1465	1474	1527	1704	1549	1465	1591	1590	1539	1678	1764	1611	1706	1752	1572	1475	1643	1616	1529	1639	1794	1556	1412	1519	1496	1419	1603	1595	1449	1393	1514	1303	1259	1376	1238	1160	1243	1408	1365	1439	1461	1316	1203	1269	1292	1152	1268	1392	1288	1133	1189	1254	1205	1184	1241	1165	1197	1206	1006	862	842	805	783	759	915	876	825	874	939	823	910	977	846	780	822	751	690	685	720	758	927	1202	1418	1535	1783	1851	1762	1812	1859	1777	1677	1663	1486	1234	1220	1414	1489	1609	2001	2233	2197	2342	2724	2678	2761	2916	2773	2355	2399	2296	2014	1990	2193	2212	2028	2259	2502	2377	2409	2672	2638	2501	2624	2398	1841	1768	1878	1686	1529	1775	2087	2050	2190	2553	2764	2965	3377	3503	3296	3449	3725	3645	3515	3805	4030	3893	4493	5249	5556	5542	6216	6283	5697	5511	5707	5035	4705	5149	5150	4703	5037	5928	6072	5699	6357	6941	6782	6698	7234	7165	6629	6871	7033	6261	6166	7141	7149	6228	6863	7988	7720	7211	8090	8056	7171	7615	7952	6768	6215	7116	6965	5746	5870	7233	7682	7302	8579	9970	9518	9390	10991	11165	10187	10447	10475	9133	8111	8385	8225	7064	7411	8897	9226	9154	11265	14285	14601	15823	18279	19900	19415	21041	23810	23778	22282	23674	25665	24727	25033	27040	27563	26219	27889	29301	28390	27773	29449	28698	25356	24585	24428	20858	17153	15487	13776	10590	7907	6601	5349	3851	2859	2523	1985	1569	1287	934	572	332	165	205	422	976	2167	3740	5218	7750	11369	13487	15242	18867	21599	20994	21585	23378	21388	17113	16494	16123	11947	8316	7626	6992	4692	3697	5443	7380	7626	8064	11462	14420	13016	12520	15018	14205	11065	10480	10444	7543	4637	4226	3645	2217	1880	2637	3464	3569	4389	6483	6800	5367	5431	6819	6028	3861	3435	3212	2089	1082	1112	1521
1079	1191	1203	1195	1392	1470	1404	1457	1418	1312	1322	1420	1360	1306	1422	1380	1403	1638	1623	1449	1427	1479	1387	1408	1489	1304	1162	1346	1454	1446	1608	1660	1575	1447	1453	1598	1512	1619	1782	1588	1553	1635	1610	1511	1603	1636	1616	1631	1744	1535	1423	1527	1566	1482	1623	1618	1449	1389	1520	1406	1384	1438	1352	1151	1256	1450	1369	1353	1423	1323	1182	1220	1282	1218	1228	1345	1269	1137	1235	1285	1165	1211	1269	1215	1150	1149	987	789	811	789	688	714	874	866	794	814	920	831	861	922	847	759	783	777	631	637	758	770	890	1229	1428	1573	1779	1912	1792	1837	1882	1738	1641	1654	1448	1223	1305	1381	1467	1612	1958	2261	2143	2272	2664	2743	2728	2879	2712	2334	2303	2317	1974	1874	2138	2050	1989	2169	2502	2398	2433	2670	2750	2537	2534	2401	1853	1637	1881	1721	1551	1773	2167	2130	2189	2557	2827	3022	3394	3577	3349	3393	3749	3666	3395	3641	3993	3916	4184	5152	5309	5464	6138	6345	5786	5494	5648	5064	4616	4973	5208	4724	4932	5863	6123	5940	6442	7126	6985	6892	7430	7152	6561	6792	6980	6143	6029	6950	7146	6415	6795	7794	7548	7188	8031	8098	7233	7389	7535	6738	6035	6918	7117	5806	5774	7147	7389	7169	8304	9946	9764	9462	10665	11206	10131	10293	10505	9315	8141	8203	8483	7403	7396	9168	9619	9632	11398	14365	15166	15859	18365	20353	20117	21082	23818	24314	22672	24112	26039	25443	25413	27151	28159	27365	28015	30040	28793	27440	29412	28945	25240	24037	23943	21022	16539	15154	13757	10535	7840	6659	5539	3914	3047	2602	2165	1694	1437	1113	663	415	234	172	393	914	1946	3433	5239	7764	10940	13425	15466	18958	21621	21469	21811	23382	22103	17914	16767	16263	12411	8485	7365	6811	4807	3537	5189	7308	7487	7645	11056	14533	13120	12298	14541	14518	11152	10370	10303	8104	4740	4022	3629	2362	1926	2514	3428	3729	4255	6161	6870	5553	5301	6783	6405	4122	3371	3382	2199	1100	1092	1453
1066	1083	1144	1179	1348	1396	1405	1419	1467	1298	1264	1365	1313	1315	1431	1398	1376	1487	1533	1445	1465	1475	1378	1319	1443	1322	1210	1333	1450	1405	1533	1663	1509	1386	1468	1597	1613	1609	1748	1581	1506	1606	1559	1493	1627	1686	1606	1656	1676	1533	1429	1522	1610	1433	1562	1645	1473	1408	1474	1403	1374	1421	1357	1199	1265	1485	1398	1279	1366	1314	1172	1190	1256	1144	1211	1313	1316	1193	1249	1360	1251	1195	1282	1192	1092	1075	941	736	717	727	687	656	812	857	731	801	912	856	879	952	839	722	759	752	651	666	763	787	911	1273	1409	1542	1772	1956	1872	1824	1928	1859	1707	1625	1433	1262	1274	1474	1453	1528	1913	2161	2146	2198	2635	2631	2622	2724	2686	2343	2179	2286	1900	1756	1891	2062	1952	2180	2517	2473	2440	2724	2838	2569	2562	2426	1923	1597	1782	1706	1577	1809	2199	2157	2168	2493	2893	2980	3408	3701	3396	3384	3760	3649	3335	3590	4001	3852	4149	4884	5241	5332	5969	6346	5690	5255	5491	5154	4576	5011	5277	4877	4772	5704	6313	5931	6445	7208	7167	6750	7174	7294	6573	6574	6924	6050	5720	6725	6940	6351	6631	7815	7674	7031	7729	8225	7299	7193	7516	6575	5903	6740	7129	5849	5741	7097	7615	7198	8062	9838	9766	9185	10395	11108	10139	9820	10401	9198	8000	8187	8387	7439	7357	9046	9947	9645	11022	14445	15579	15999	18303	20588	20451	20951	23708	24690	23107	23800	26330	25844	24881	27209	28248	26902	27238	29948	28715	26911	28585	28651	24942	23030	23361	20549	16183	14332	13308	10367	7324	6251	5527	3843	2865	2677	2287	1740	1491	1273	845	460	255	179	353	895	1792	3367	5177	7633	10591	13430	15557	18590	21520	21873	21812	23771	22600	18761	16999	16335	12660	8540	7252	7070	4862	3480	4785	7113	7595	7487	10523	14364	13272	12141	14503	14971	11471	10116	10186	8173	4894	4040	3702	2578	1912	2435	3239	3835	4289	5908	6872	5739	5311	6760	6636	4286	3398	3396	2418	1210	1076	1488
980	1036	1093	1126	1269	1338	1332	1417	1427	1330	1208	1351	1288	1293	1368	1435	1322	1437	1498	1381	1380	1430	1311	1265	1376	1333	1237	1371	1496	1409	1515	1607	1524	1337	1441	1548	1598	1589	1715	1620	1455	1542	1584	1473	1671	1784	1600	1597	1623	1483	1359	1494	1589	1442	1562	1666	1530	1386	1404	1358	1323	1383	1353	1223	1257	1467	1420	1344	1350	1260	1100	1121	1244	1140	1130	1236	1270	1152	1268	1350	1274	1205	1276	1173	1036	1059	950	718	661	688	640	664	773	837	712	809	905	872	871	954	852	723	747	765	645	657	766	792	900	1225	1425	1587	1764	1935	1862	1913	2154	1940	1677	1627	1460	1314	1302	1492	1487	1485	1819	2256	2129	2219	2588	2682	2563	2653	2537	2203	2219	2237	1962	1684	1807	1995	1973	2147	2510	2529	2527	2779	2898	2671	2621	2506	1957	1791	1836	1735	1675	1839	2189	2197	2172	2580	2889	3002	3417	3852	3414	3482	3778	3715	3380	3545	3942	3813	3966	4840	5166	5204	5742	6203	5697	5142	5343	5158	4581	4880	5101	4930	4917	5799	6313	6189	6565	7259	7264	6705	7081	7167	6500	6319	6852	5974	5596	6313	6935	6329	6439	7595	7600	6924	7607	8003	7081	6915	7308	6601	5846	6397	7025	6040	5720	6994	7824	7259	7729	9993	10050	9284	10179	11109	9884	9411	10142	9431	8075	8014	8572	7606	7369	9007	10110	9716	10805	13972	15840	15629	18132	20842	20837	20898	23426	24999	23405	23798	26148	25824	24514	26493	28352	27017	26954	29332	28308	26279	27557	27920	24563	22053	21838	19902	15481	13482	12826	9882	6947	5910	5190	3644	2560	2517	2351	1770	1448	1348	938	530	237	177	348	858	1683	3085	5148	7661	10634	13708	15817	18654	21079	22461	22473	23515	22355	18778	16808	16219	13053	8761	7182	6833	4953	3467	4501	6982	7632	7491	10239	13968	13612	12072	14409	15132	12050	9790	10207	8311	5021	3946	3758	2601	1930	2338	3151	3908	4161	5642	6951	6113	5374	6567	6734	4423	3349	3408	2506	1307	1047	1487
989	1031	1057	1073	1229	1321	1357	1430	1487	1362	1211	1352	1284	1232	1385	1371	1334	1391	1491	1398	1335	1425	1339	1272	1316	1327	1256	1330	1467	1438	1470	1621	1483	1281	1360	1611	1523	1533	1738	1603	1384	1463	1592	1520	1642	1788	1689	1597	1659	1555	1367	1426	1509	1397	1613	1682	1496	1298	1420	1417	1262	1352	1364	1271	1293	1467	1426	1256	1251	1242	1101	1120	1205	1068	1058	1203	1285	1169	1227	1290	1343	1173	1270	1158	1052	990	896	682	641	675	645	586	773	813	767	787	950	865	904	953	917	746	740	767	603	626	767	813	908	1191	1425	1511	1724	2031	1859	1883	2096	1974	1710	1572	1504	1333	1262	1377	1494	1477	1772	2228	2205	2267	2633	2672	2483	2582	2483	2140	2099	2132	1973	1656	1672	1971	1903	2110	2533	2647	2585	2831	2956	2639	2701	2609	2032	1741	1756	1726	1603	1889	2227	2344	2263	2579	2958	3034	3486	3808	3628	3416	3855	3807	3411	3462	3810	3704	3843	4491	5016	5089	5534	6181	5691	5143	5299	5113	4615	4727	5077	5045	4770	5645	6482	6302	6530	7192	7200	6617	6990	7267	6394	6093	6522	5880	5371	6057	6788	6309	6183	7479	7568	6869	7358	7833	7001	6746	7069	6551	5608	6022	6912	6245	5647	6946	7890	7300	7728	9675	10138	9321	9966	10873	9852	9225	9920	9478	7840	7584	8351	7783	7515	8826	10225	9848	10605	13967	16119	15844	17768	20699	20616	20282	23097	24569	22808	23021	25689	25288	24356	25740	27780	25940	25953	28025	27665	25444	25968	26943	23584	20752	20780	18751	14279	12385	12090	9384	6232	5072	4768	3393	2296	2280	2311	1764	1348	1281	1082	553	263	177	298	868	1627	2975	5199	7620	10479	13698	16153	18823	21616	22518	22409	23282	22619	19410	16876	16164	13234	8950	6981	6503	4927	3335	4231	6545	7688	7371	9812	13814	13814	11920	14290	15361	12071	9839	10010	8570	5209	3858	3738	2786	1864	2103	3110	3853	4139	5550	7145	6584	5406	6354	6571	4517	3202	3300	2608	1499	1117	1409
951	1002	1034	1079	1259	1307	1296	1420	1436	1407	1249	1317	1311	1260	1308	1378	1241	1349	1438	1381	1382	1392	1332	1254	1379	1380	1283	1314	1451	1438	1445	1545	1486	1331	1393	1547	1498	1513	1666	1567	1363	1458	1581	1479	1708	1843	1611	1449	1567	1484	1369	1439	1523	1429	1518	1638	1462	1277	1351	1381	1310	1299	1337	1238	1289	1437	1423	1249	1201	1197	1099	1040	1126	1086	954	1193	1309	1194	1217	1359	1339	1195	1248	1127	968	952	841	658	603	660	618	586	772	877	759	748	897	934	865	956	981	745	732	749	687	636	756	873	912	1146	1415	1504	1745	2031	1966	1954	2058	1994	1713	1541	1538	1362	1248	1456	1557	1553	1758	2204	2293	2282	2555	2764	2480	2442	2485	2171	2006	2080	1917	1578	1640	1826	1873	2118	2575	2670	2591	2872	3001	2781	2687	2785	2181	1853	1807	1742	1722	1864	2220	2395	2358	2654	3057	3126	3476	3881	3622	3453	3777	3839	3401	3368	3711	3807	3740	4283	4872	4939	5248	5881	5610	5201	5293	5078	4599	4468	5150	5120	4728	5477	6552	6520	6465	7370	7299	6659	6741	7198	6442	5890	6345	5937	5183	5687	6569	6207	6182	7179	7545	6748	6924	7655	7067	6506	6914	6547	5592	5853	6985	6276	5768	6949	7874	7358	7498	9434	10233	9125	9729	10925	9919	8889	9724	9514	7612	7387	8228	7987	7144	8459	10018	9840	10372	13399	15769	15671	17178	20313	20902	20003	22209	24330	22762	22540	25251	24887	23292	24582	27053	25629	24366	26792	26225	23656	24693	25295	22402	18949	19053	17383	13272	11085	11019	8576	5507	4317	4235	3071	1905	1947	2168	1823	1276	1278	1190	687	285	173	310	869	1642	2825	5109	7716	10233	13648	16065	18895	21268	22460	22647	23349	22406	19436	17001	16124	13085	8984	6905	6481	5004	3288	3902	6180	7552	7341	9474	13799	13866	11659	13609	15438	12409	9558	9671	8643	5483	3702	3769	2867	1817	1992	3084	3749	3875	5285	7278	7066	5640	6103	6653	4588	3188	3353	2936	1708	1033	1286
982	987	1052	1069	1199	1293	1259	1385	1511	1439	1284	1332	1234	1210	1258	1375	1260	1274	1475	1368	1258	1360	1323	1219	1260	1387	1303	1290	1437	1372	1377	1488	1437	1240	1349	1458	1477	1431	1640	1511	1325	1408	1514	1482	1568	1768	1559	1458	1557	1461	1335	1455	1516	1414	1437	1552	1455	1253	1355	1341	1237	1208	1318	1252	1274	1451	1405	1252	1220	1256	1059	1000	1091	1065	978	1157	1264	1188	1193	1387	1307	1180	1225	1162	918	830	832	646	557	631	596	587	725	926	775	781	861	919	911	988	932	764	710	764	702	626	774	893	912	1144	1414	1470	1676	1996	1948	1920	2108	2021	1751	1573	1531	1439	1352	1467	1554	1507	1681	2223	2392	2288	2561	2739	2468	2353	2330	2077	1941	2029	1901	1569	1572	1838	1869	2074	2581	2637	2676	2889	3097	2819	2767	2783	2392	1920	1864	1760	1747	1896	2344	2564	2558	2832	3212	3218	3554	3830	3651	3536	3841	4007	3357	3272	3728	3763	3708	4150	4863	4908	5169	6060	5834	5206	5305	5297	4553	4478	4842	4975	4786	5501	6434	6451	6555	7205	7355	6770	6683	7082	6221	5663	6247	5981	5146	5566	6266	6274	6086	7107	7478	6709	6743	7471	6954	6152	6527	6529	5573	5655	6628	6421	5753	6680	7935	7428	7311	9259	10186	9149	9274	10988	9964	8605	9457	9319	7633	7140	8007	7782	6994	8066	9933	9942	10054	12812	15561	15456	16740	20200	20777	19453	21266	23819	22067	21464	23574	23827	22580	23077	25406	24328	23242	24522	24584	21946	22201	23376	20330	17025	16945	16024	11773	9561	9101	7583	4527	3408	3480	2732	1608	1526	2077	1810	1272	1212	1284	861	332	203	335	946	1621	2735	5166	7776	10289	13148	16426	18747	20992	22349	22664	22804	22206	19447	16911	15807	13192	8940	6764	6311	4904	3317	3714	5820	7609	7394	8997	13392	14037	11864	12974	15188	12825	9550	9611	8728	5788	3559	3542	2929	1808	1892	3097	4004	3992	5084	7381	7584	6119	6189	6760	5172	3307	3423	3228	1921	1040	1145
937	981	1067	1113	1190	1275	1286	1309	1457	1425	1318	1290	1265	1210	1188	1303	1265	1225	1419	1428	1304	1318	1331	1187	1287	1346	1380	1276	1370	1400	1287	1441	1424	1305	1329	1495	1457	1491	1676	1528	1348	1379	1460	1424	1547	1740	1615	1436	1539	1516	1380	1392	1501	1422	1335	1471	1446	1214	1242	1327	1159	1135	1228	1251	1255	1403	1385	1241	1155	1238	1052	977	1124	1066	991	1125	1277	1220	1256	1351	1342	1190	1203	1109	877	832	799	633	536	550	575	590	716	903	799	738	863	870	855	922	937	757	726	771	703	624	811	949	918	1154	1438	1506	1638	1924	2028	1955	2084	2107	1688	1555	1537	1437	1334	1516	1662	1560	1798	2164	2332	2270	2525	2802	2436	2292	2361	2015	1852	1997	1936	1568	1594	1837	1854	2063	2475	2699	2620	2950	3167	2852	2837	2891	2512	2055	1865	1890	1805	1903	2380	2649	2643	2911	3312	3282	3595	4002	3760	3649	3957	3943	3491	3240	3737	3804	3674	3984	4677	4879	5094	5861	5910	5183	5345	5451	4635	4325	4861	5087	4768	5228	6529	6763	6424	7289	7696	6875	6685	6906	6188	5572	6098	6073	5094	5095	6058	6270	5939	6771	7412	6813	6467	7258	7019	6130	6473	6650	5419	5348	6530	6508	5862	6461	7828	7592	7315	9299	10318	9139	9198	10551	9763	8617	9105	9309	7707	6867	7658	7839	6945	7762	9722	9905	9770	12446	15259	14972	16176	19089	19684	18580	19933	22423	21622	20509	22345	22902	21070	21982	23884	22850	21085	22660	23106	20143	19954	20904	18559	15229	14749	13985	10465	7751	7624	6444	3675	2599	2842	2442	1375	1229	1944	1915	1325	1190	1448	1063	396	242	451	1108	1784	2720	5015	7565	10108	12765	15810	18607	20547	22194	22932	22787	22200	19510	17056	15711	13140	9160	6675	6027	4815	3384	3543	5661	7468	7421	8852	13075	14084	11793	12611	15040	13028	9564	9197	8737	5914	3488	3354	3118	1876	1707	2909	4257	4161	4720	6937	7790	6651	6549	7162	5579	3639	3571	3559	2092	1021	1059
908	973	1058	1117	1181	1270	1282	1343	1476	1389	1289	1302	1316	1182	1213	1291	1215	1238	1443	1467	1296	1255	1323	1222	1196	1380	1298	1241	1371	1389	1340	1407	1402	1287	1282	1417	1427	1480	1646	1557	1334	1349	1462	1417	1444	1642	1544	1449	1507	1479	1320	1366	1513	1390	1297	1375	1348	1155	1249	1306	1089	1025	1168	1253	1241	1365	1365	1201	1142	1197	1032	980	1091	1068	948	1039	1325	1249	1206	1321	1303	1219	1170	1117	891	745	759	609	507	558	581	600	699	858	809	759	880	887	843	948	903	788	712	743	717	681	818	960	966	1163	1469	1542	1663	1949	2033	1894	2014	2058	1721	1474	1502	1506	1445	1554	1738	1590	1702	2084	2278	2275	2421	2645	2445	2206	2270	2003	1784	1896	1887	1607	1515	1796	1970	2061	2545	2750	2733	2967	3234	3031	2850	2959	2633	2144	1873	1948	1928	1893	2414	2811	2792	2996	3486	3519	3555	3949	3957	3835	3877	3961	3526	3157	3617	3925	3573	3953	4708	4944	5180	5870	6005	5407	5351	5490	4715	4288	4718	5092	4878	5166	6455	6576	6509	7226	7760	6851	6650	7030	6415	5502	5943	6060	5173	4915	5955	6192	5859	6824	7405	6836	6391	7095	7042	6008	6374	6681	5649	5361	6238	6356	5589	6371	8039	7834	7214	8743	10209	9266	9036	10275	9822	8392	8682	9181	7717	6825	7540	7769	6950	7508	9484	9810	9645	11839	14890	14828	15418	18246	19217	17855	18655	21348	20866	19321	20848	21645	19825	19655	21872	21298	19331	20489	20723	18161	17422	18427	16819	12937	12276	12204	9000	6125	6086	5322	2997	1812	2126	2117	1263	994	1791	2222	1545	1172	1581	1437	600	350	640	1290	1988	2795	4981	7704	10039	12255	15506	18269	19982	21827	22978	22937	21929	19518	17088	15357	12893	9217	6688	5873	4880	3486	3379	5496	7570	7486	8845	12860	14366	12056	12247	14788	13157	9618	8886	8841	6003	3508	3111	3055	2084	1574	2704	4455	4624	4609	6516	7654	6576	6421	7350	6055	3897	3495	3434	2107	964	1036
846	935	1098	1125	1178	1286	1277	1275	1413	1416	1289	1303	1338	1212	1183	1337	1258	1196	1432	1372	1214	1209	1358	1191	1197	1354	1338	1234	1310	1363	1369	1373	1362	1288	1315	1444	1460	1462	1604	1587	1345	1299	1428	1454	1439	1579	1520	1445	1491	1485	1333	1329	1467	1327	1214	1288	1288	1161	1184	1258	1152	1048	1121	1175	1205	1292	1372	1165	1129	1130	1009	856	993	1038	938	1054	1303	1234	1226	1267	1309	1184	1120	1084	835	711	705	604	476	487	520	573	693	833	804	763	827	967	892	961	1025	842	730	757	738	693	809	948	999	1180	1428	1563	1674	1906	2008	2055	2124	2105	1775	1524	1512	1562	1467	1546	1667	1618	1622	2003	2254	2246	2447	2639	2337	2192	2202	1936	1702	1827	1934	1622	1539	1789	1990	2038	2412	2722	2890	3051	3290	3040	2879	2912	2807	2209	1871	2015	1976	1928	2368	2910	2806	3112	3661	3581	3539	3919	4089	3762	3876	4090	3573	3115	3505	3928	3603	3859	4711	4901	4963	5879	6100	5571	5494	5571	4806	4124	4645	5236	4866	5184	6364	6646	6422	7198	7751	7139	6664	7175	6435	5449	5713	6123	5312	4945	5891	6383	5805	6612	7373	6992	6441	6992	7006	6046	6130	6706	5771	5260	5930	6358	5710	6030	7720	7717	7212	8523	10197	9292	8821	10077	9856	8207	8263	8880	7652	6702	7355	7605	6955	7392	9193	9606	9352	11333	14141	14295	14503	17191	18730	16750	17266	19825	19867	17578	19089	19942	17957	17783	19856	19419	17339	17984	18564	16383	15186	16325	14639	11063	10163	9972	7457	4782	4721	4107	2265	1180	1530	1928	1354	985	1783	2441	1882	1217	1704	1787	1002	552	947	1819	2320	2935	4978	7830	9989	12232	15583	18408	19559	21241	22527	22595	21375	19553	17057	15048	12587	8952	6560	5718	4793	3465	3357	5315	7400	7701	8574	12336	14312	12205	11754	14282	13181	9595	8607	8987	6272	3516	2928	2896	2239	1605	2429	4337	4872	4768	6202	7455	6624	6192	7039	5924	3971	3211	3183	2179	1176	1085
837	945	1105	1149	1194	1281	1274	1272	1345	1375	1371	1326	1354	1224	1160	1278	1254	1187	1356	1388	1221	1215	1313	1249	1179	1252	1346	1227	1330	1415	1395	1375	1387	1260	1251	1381	1415	1490	1615	1642	1338	1317	1487	1478	1406	1529	1622	1480	1451	1412	1279	1320	1404	1262	1144	1190	1236	1056	1129	1190	1029	980	1095	1164	1162	1270	1329	1153	1117	1042	973	867	916	1012	951	1041	1309	1222	1213	1285	1300	1162	1184	1106	819	682	705	595	453	458	501	584	630	831	845	758	824	969	937	953	1030	849	765	799	743	703	847	952	1018	1126	1363	1588	1696	1895	2056	2081	2122	2201	1820	1538	1549	1611	1463	1557	1714	1709	1678	1901	2197	2190	2266	2532	2319	2105	2071	1869	1585	1734	1877	1604	1593	1797	2017	1984	2389	2844	2956	3161	3351	3231	2782	2828	2790	2311	1897	2050	2035	1948	2376	2954	2941	3155	3773	3704	3628	3958	4112	3856	3965	4081	3626	3176	3569	3919	3546	3808	4620	4967	4976	5665	6134	5653	5752	5705	5013	4248	4541	5333	4989	5078	6185	6652	6392	7026	7754	7197	6801	7366	6802	5571	5624	6145	5361	4890	5869	6395	5977	6525	7317	6944	6524	7025	7089	5976	5949	6582	5729	4957	5685	6179	5578	5861	7400	7951	7214	8427	10047	9376	8667	9947	9705	8059	7839	8546	7703	6492	7041	7601	6795	7006	8835	9657	8992	10801	13299	13672	13878	16167	17892	16148	15535	17960	18112	16213	17194	18079	16634	15910	17813	17633	15367	15270	16167	14414	12720	13500	12445	9133	7926	7860	5893	3482	3333	3114	1715	755	1054	1760	1675	1124	1737	2845	2402	1490	1984	2379	1596	886	1266	2215	2781	3228	5178	8287	10357	12214	15595	18209	19629	20738	22178	22455	21102	19412	16859	14660	12276	8874	6371	5571	4770	3659	3341	5140	7320	7725	8305	11905	14319	12551	11719	13979	13518	9784	8355	8719	6476	3466	2830	2786	2218	1739	2335	3984	4773	4828	6324	7864	6671	5898	6685	5974	3885	3046	3235	2508	1367	1032
857	905	1079	1172	1173	1309	1328	1300	1381	1480	1367	1321	1394	1266	1173	1252	1228	1191	1268	1342	1211	1203	1312	1212	1158	1277	1354	1274	1284	1417	1374	1400	1446	1319	1209	1398	1483	1535	1620	1608	1384	1214	1425	1425	1359	1504	1596	1411	1389	1431	1304	1289	1329	1172	1064	1104	1163	1076	1032	1118	1005	909	1041	1111	1101	1201	1306	1171	1026	1045	907	832	928	993	928	994	1229	1299	1199	1246	1362	1168	1156	1103	865	714	656	575	435	435	530	627	644	817	896	786	843	988	971	927	1017	887	762	793	795	723	767	943	1038	1163	1381	1619	1639	1865	2066	2160	2096	2144	1859	1547	1602	1678	1525	1577	1722	1740	1649	1917	2211	2178	2182	2370	2315	2083	2031	1777	1516	1645	1786	1633	1542	1761	2020	2040	2352	2735	2943	3053	3313	3178	2773	2831	2791	2265	1942	2082	2092	1920	2335	2927	3000	3256	3878	3835	3656	4054	4191	3778	3875	4146	3680	3095	3461	3957	3686	3812	4691	5134	5117	5606	6120	5765	5592	5755	5111	4342	4485	5154	5110	5031	5975	6614	6515	6960	7836	7448	6981	7415	6977	5715	5597	6149	5605	4955	5789	6428	5879	6239	7262	7263	6590	7018	7117	6009	5750	6536	5727	4778	5449	6142	5548	5600	7269	7907	7184	8209	9974	9336	8537	9470	9614	8081	7502	8276	7685	6460	6806	7427	6667	6691	8514	9419	8928	10141	12558	13274	12837	14934	16386	15355	14317	16208	16830	14877	15106	16348	15220	13831	15116	15492	13484	13021	13808	12325	10383	11042	10183	7486	5822	6055	4575	2419	2076	2265	1494	670	804	1765	2119	1486	1847	3292	3187	1945	2261	3151	2412	1383	1706	3003	3494	3654	5402	8553	10526	12051	15454	18430	19559	20181	22115	22268	20620	18975	16680	14231	11681	8754	6197	5362	4827	3842	3408	4956	7517	7811	8147	11327	14167	12717	11629	13789	13498	9939	8069	8354	6600	3561	2567	2822	2368	1723	2311	4140	4838	4573	6074	7925	7283	6000	6622	6274	4308	3144	3290	2541	1356	882
813	931	1055	1115	1124	1328	1370	1299	1334	1427	1365	1283	1344	1274	1199	1266	1261	1138	1241	1341	1171	1164	1269	1226	1130	1255	1384	1264	1304	1388	1384	1365	1419	1399	1209	1405	1559	1571	1607	1634	1357	1204	1362	1389	1349	1540	1565	1355	1312	1337	1242	1177	1318	1189	1032	1026	1142	997	1026	1107	1003	913	895	1080	1047	1114	1258	1068	923	959	911	770	876	998	948	1003	1251	1353	1261	1238	1301	1224	1159	1128	885	701	675	619	460	404	542	599	663	849	896	843	883	993	973	961	1046	929	788	820	840	753	787	920	1042	1115	1363	1588	1616	1772	2045	2203	2085	2179	1855	1618	1594	1723	1573	1570	1672	1728	1646	1838	2154	2088	2058	2335	2308	2008	1919	1798	1473	1562	1712	1686	1570	1800	2043	2049	2311	2805	2865	3007	3272	3203	2707	2796	2806	2278	1970	2087	2160	1944	2287	2985	3100	3338	4073	4015	3704	3914	4175	3805	3763	4055	3648	3158	3370	3872	3682	3838	4567	5187	5111	5501	5965	5985	5716	5845	5216	4339	4464	5168	5003	4830	5851	6684	6500	6906	7866	7535	7217	7447	7142	5853	5380	6144	5707	4923	5596	6354	5884	6136	7092	7375	6742	7023	7217	6174	5722	6348	5886	4808	5046	5944	5645	5530	7061	7926	7231	8017	9502	9322	8292	9094	9535	8102	7232	7859	7881	6571	6556	7207	6815	6578	7903	9005	8600	9387	12102	12715	11920	13713	15316	14528	12986	14398	15211	13529	13063	14298	13240	11853	12752	13517	11474	10760	11520	10268	8401	8490	8294	5587	4069	4399	3399	1697	1227	1557	1391	806	779	1906	2774	2251	2268	3688	4023	2752	2729	3959	3335	2072	2293	3650	4289	4155	5939	8946	10903	12144	15430	18703	19407	20134	21645	21645	19701	18087	16032	13860	11294	8463	6064	5185	4690	3898	3466	5119	7473	8215	8284	11064	14086	12890	11276	13297	13577	9854	7653	8021	6438	3570	2394	2690	2613	1823	2157	4034	5271	4783	5664	7545	7306	6067	6473	6284	4286	2972	2917	2455	1428	937
850	866	1028	1177	1218	1335	1405	1316	1310	1481	1395	1265	1383	1230	1112	1154	1289	1224	1239	1282	1200	1134	1198	1220	1103	1193	1363	1288	1263	1475	1438	1388	1430	1360	1273	1414	1531	1572	1615	1635	1347	1133	1254	1357	1310	1461	1591	1347	1257	1272	1227	1183	1230	1195	998	969	1098	1004	967	1049	977	857	889	1010	1021	1079	1226	1110	929	933	891	741	866	991	918	962	1255	1370	1256	1277	1323	1245	1176	1125	901	653	597	572	460	423	551	622	687	808	929	874	882	1011	999	984	1034	977	834	809	824	758	737	960	1008	1050	1335	1611	1594	1700	1963	2304	2181	2120	1945	1649	1570	1706	1682	1537	1692	1776	1659	1898	2048	2013	1962	2253	2267	1923	1869	1739	1485	1458	1676	1677	1609	1816	2014	2016	2210	2685	2821	2878	3101	3042	2686	2731	2828	2417	1915	2061	2160	1928	2226	3016	3337	3491	4159	4109	3765	3934	4236	3847	3627	3956	3652	3126	3321	3830	3787	3845	4614	5394	5212	5459	6155	6024	5873	5923	5418	4411	4274	5132	5010	4750	5581	6678	6495	6766	7643	7790	7218	7520	7561	5999	5363	5997	5812	5028	5387	6222	6055	6008	6942	7477	6792	6954	7559	6301	5592	6079	5916	4825	4860	5719	5649	5351	6640	7720	7290	7458	9016	9269	8115	8669	9380	7938	6913	7681	7790	6351	6253	7023	6580	6130	7295	8548	8314	8576	10938	11747	10810	12088	13946	13384	11825	12978	13343	11699	10986	12250	11447	9942	10432	11292	9687	8780	9363	8504	6425	6552	6554	4344	2744	3060	2590	1189	638	1058	1427	1222	991	2158	3668	3284	2714	4364	5245	3671	3341	4751	4561	2857	2963	4626	5362	4797	6283	9631	11498	12365	15299	18637	19301	19487	20854	21259	19134	17169	15217	13181	10779	8198	5865	5000	4719	4213	3608	4917	7486	8469	8224	10756	14210	13109	10775	12145	13254	10121	7400	7552	6564	3696	2292	2628	2709	2120	2126	3854	5326	5149	5733	7465	7502	5762	5920	6097	4298	2671	2811	2478	1544	932
904	858	1002	1150	1200	1292	1364	1291	1273	1423	1321	1279	1375	1238	1102	1163	1261	1202	1172	1242	1146	1124	1248	1207	1081	1134	1343	1301	1297	1435	1412	1286	1423	1374	1309	1437	1607	1586	1607	1683	1377	1126	1189	1307	1271	1435	1617	1344	1174	1295	1219	1111	1171	1171	1025	958	1041	993	939	1006	905	844	853	1019	1035	1047	1133	1095	920	921	818	791	904	982	968	970	1270	1418	1302	1244	1336	1260	1141	1123	914	662	646	624	491	423	562	659	690	834	957	900	902	1066	989	1013	1047	1045	874	830	847	709	764	904	1015	1008	1295	1532	1608	1695	2096	2272	2176	2062	1956	1654	1569	1804	1658	1579	1666	1771	1743	1799	2076	2000	1869	2159	2282	1936	1861	1740	1430	1377	1621	1634	1559	1657	2004	2024	2120	2531	2763	2727	2999	2986	2600	2590	2750	2362	1897	1981	2225	2015	2154	2901	3496	3643	4301	4384	3905	3961	4331	3964	3587	3769	3778	3269	3274	3790	3856	3861	4567	5395	5345	5521	6264	6194	5909	5855	5532	4428	4253	4911	5002	4715	5482	6591	6462	6629	7429	7668	7236	7593	7635	6139	5370	5776	5914	5159	5246	6110	6092	5858	6964	7570	6953	6923	7353	6341	5624	6069	5939	4779	4581	5413	5665	5125	6248	7613	7270	7240	8697	8817	7839	8426	9094	7897	6674	7120	7539	6207	5957	6692	6682	5842	6803	8017	7862	7829	10051	11028	10130	10725	12565	12189	10356	11143	12134	10096	9379	10277	9870	8220	8449	9351	7906	6692	7391	6872	4808	4669	4840	3288	1852	1829	1805	929	428	758	1608	1851	1481	2571	4566	4413	3484	5198	6510	4935	4021	5744	5973	4054	3753	5615	6429	5654	6684	10217	12372	12679	15270	18688	18995	18658	20152	20915	18547	16371	14693	12810	10388	7941	5754	4861	4729	4268	3929	4946	7577	8652	8368	10467	13767	13060	10718	11895	12860	10023	7029	7137	6489	3715	2166	2545	2782	2248	2191	3810	5337	5149	5407	7355	7835	5930	5975	6082	4456	2747	2586	2419	1592	912
859	826	962	1162	1268	1327	1347	1303	1290	1386	1357	1214	1229	1265	1070	1042	1204	1189	1168	1231	1179	1117	1219	1183	1078	1133	1340	1284	1236	1377	1382	1311	1330	1413	1330	1433	1631	1649	1625	1641	1404	1112	1189	1284	1274	1401	1561	1332	1148	1249	1248	1097	1195	1201	984	893	1096	1022	931	971	929	830	849	1025	1049	1002	1070	1113	955	916	896	837	868	980	992	975	1302	1394	1325	1225	1311	1270	1190	1167	944	678	627	602	545	451	540	664	738	878	1041	942	920	1063	1081	1036	1059	1026	923	835	886	761	755	915	1027	1103	1271	1532	1584	1670	2061	2314	2148	2111	2019	1702	1655	1824	1760	1621	1705	1782	1674	1762	1987	1997	1831	2109	2195	1959	1821	1704	1394	1269	1459	1607	1518	1614	1972	1950	2022	2416	2718	2601	2773	2826	2557	2438	2705	2414	1815	1869	2104	2012	2178	2846	3432	3767	4422	4636	4007	4038	4289	4070	3561	3788	3801	3332	3246	3832	3990	3929	4610	5773	5602	5711	6398	6490	6025	5943	5712	4613	4255	4900	4962	4698	5356	6492	6595	6606	7388	7770	7293	7483	7495	6405	5287	5857	6086	5174	4998	6078	6171	5950	6999	7629	6969	6819	7379	6607	5542	5981	6008	4911	4465	5344	5466	5009	5763	7250	7039	6944	8335	8610	7438	7823	8745	7880	6453	6814	7325	6265	5712	6563	6601	5770	6348	7486	7488	7281	9324	10320	9076	9487	11302	10963	9016	9703	10362	8682	7527	8397	8056	6575	6512	7307	6176	5093	5391	5167	3545	3114	3446	2318	1046	1035	1219	885	507	742	1922	2754	2268	3082	5622	5791	4566	6093	8011	6387	4829	6377	7213	5323	4425	6430	7482	6648	7451	10843	13115	13092	15387	18475	19092	18376	19870	20361	18044	15572	13866	11956	9780	7571	5586	4715	4674	4472	4185	5193	7673	9085	8743	10046	13258	13179	10698	10993	12250	9746	6838	6696	6353	3781	2234	2338	2823	2452	2273	3823	5706	5377	5453	7064	7568	5841	5458	5763	4405	2570	2251	2284	1761	1018
869	842	966	1173	1223	1337	1382	1336	1281	1409	1398	1211	1254	1246	1071	1082	1193	1289	1180	1156	1157	1100	1105	1149	1097	1100	1238	1251	1193	1350	1342	1291	1375	1423	1375	1332	1608	1603	1615	1647	1418	1064	1128	1280	1242	1300	1492	1293	1095	1225	1184	1054	1078	1219	1015	880	1041	1018	895	952	900	773	779	1036	1051	1021	1120	1115	902	876	931	855	840	969	1030	972	1239	1429	1318	1249	1354	1324	1211	1098	919	664	608	689	536	474	582	725	750	897	1043	1035	934	1125	1180	1078	1132	1093	1005	870	889	826	770	931	1049	1148	1287	1541	1634	1725	1993	2323	2100	2044	2071	1702	1665	1861	1811	1566	1588	1738	1689	1717	1946	1940	1767	2057	2094	1906	1745	1671	1354	1231	1385	1519	1420	1519	1845	1927	1901	2327	2552	2417	2599	2751	2545	2387	2609	2437	1791	1806	2188	2087	2073	2749	3515	3822	4380	4656	4265	3940	4333	4179	3658	3677	3873	3442	3309	3802	4148	4106	4752	5843	6058	5740	6365	6680	6133	5949	5737	4755	4231	4815	5002	4722	5173	6441	6637	6455	7186	7872	7337	7325	7669	6625	5546	5753	6287	5113	4951	6036	6303	5893	6671	7616	7086	6710	7397	6730	5526	5874	6153	4974	4369	5154	5446	4879	5540	6958	6962	6652	7927	8306	7134	7129	8309	7565	6150	6514	7165	6270	5509	6267	6639	5619	5953	7138	7232	7021	8545	9559	8434	8313	9970	9861	7852	8104	8891	7272	5967	6417	6417	5003	4685	5360	4678	3493	3838	3894	2409	1909	2171	1641	639	548	904	1080	929	987	2403	3821	3433	3825	6859	7335	5815	7065	9399	7931	5942	7185	8527	6599	5402	7441	8871	7848	8030	11684	13927	13441	15090	18341	18747	17548	18741	19437	17012	14655	13364	11358	9244	6976	5393	4578	4508	4532	4469	5309	7768	9448	8851	9841	12917	13434	10624	10767	11908	9631	6627	6097	6041	3987	2192	2209	2818	2773	2505	3668	5541	5699	5415	6996	7632	5975	5140	5450	4448	2586	2055	2144	1718	993
897	855	970	1118	1175	1235	1355	1292	1254	1320	1415	1275	1250	1192	1069	1117	1245	1248	1136	1112	1106	1011	1076	1136	1077	1114	1240	1238	1240	1387	1380	1237	1381	1455	1337	1435	1592	1633	1627	1588	1458	1103	1142	1276	1308	1309	1368	1290	1095	1139	1149	990	1098	1175	1007	903	1022	1024	849	894	881	710	791	968	1085	968	1097	1070	888	877	985	916	899	1002	1032	1005	1213	1441	1397	1245	1327	1366	1202	1085	922	719	582	662	622	501	616	822	836	941	1142	1141	1022	1191	1255	1101	1146	1144	1032	876	940	907	851	974	1138	1206	1344	1554	1622	1688	2011	2315	2178	2104	2093	1804	1653	1755	1837	1554	1592	1708	1702	1655	1974	1953	1740	1919	2109	1888	1638	1605	1395	1192	1289	1462	1379	1380	1753	1806	1811	2106	2376	2272	2372	2560	2377	2158	2404	2324	1815	1706	2057	2112	2091	2744	3408	3764	4188	4798	4301	4065	4470	4321	3728	3682	3852	3507	3366	3876	4306	4267	4976	6169	6109	5812	6435	6756	6089	5935	5900	4948	4215	4703	5028	4732	5286	6618	6827	6564	7106	7851	7494	7249	7712	6897	5550	5825	6075	5266	4883	6024	6322	5905	6520	7408	7246	6741	7440	6942	5644	5768	5982	5108	4243	5022	5468	4787	5216	6605	6843	6427	7188	7685	6776	6600	7692	7459	5977	6055	6885	6319	5388	6127	6430	5572	5602	6831	6980	6434	7671	8808	7769	7242	8809	8665	6686	6805	7244	5910	4493	4955	4936	3615	3221	3866	3325	2216	2459	2648	1639	1020	1289	1127	575	349	718	1406	1680	1500	3020	4956	4830	4782	7785	9178	7235	7841	10735	9571	7193	8182	9633	7965	6238	8346	10182	8998	8737	11785	14450	13913	15088	18437	18639	17248	18132	18497	16791	13820	12296	10669	8566	6454	5030	4384	4312	4499	4573	5483	7647	9468	9319	9694	12690	13636	10622	10069	11222	9576	6422	5589	5610	3996	2160	2074	2792	2940	2546	3605	5676	5924	5351	6624	7605	6059	4807	5163	4446	2567	1864	1984	1736	1115
927	867	964	1129	1140	1226	1395	1373	1268	1378	1395	1274	1195	1252	1120	1115	1221	1211	1177	1154	1120	1026	1039	1119	1078	1112	1267	1279	1249	1360	1381	1254	1335	1465	1420	1421	1629	1659	1579	1536	1389	1139	1117	1303	1271	1257	1313	1269	1039	1068	1168	1001	1064	1177	1022	885	951	979	902	859	864	671	734	1011	1086	967	1054	1000	891	897	979	939	872	989	1066	1059	1148	1407	1361	1226	1395	1385	1208	1053	946	737	608	692	670	538	638	846	936	904	1133	1187	1103	1238	1336	1207	1104	1215	1098	921	946	974	871	1005	1211	1247	1334	1618	1674	1704	2002	2301	2234	2103	2126	1801	1634	1817	1814	1639	1556	1722	1638	1680	1883	1964	1740	1851	2037	1899	1587	1598	1448	1189	1248	1393	1317	1319	1639	1809	1705	1967	2287	2124	2155	2458	2291	2071	2284	2309	1760	1635	2157	2219	2104	2622	3467	3832	4223	4808	4494	4101	4505	4493	3796	3581	3943	3789	3365	3811	4358	4537	5116	6150	6434	6032	6735	6884	6303	5935	6023	5097	4319	4658	5041	4799	5137	6479	7016	6509	7135	7903	7719	7362	7812	6921	5575	5482	6031	5327	4840	5775	6390	5883	6361	7268	7190	6701	7258	7030	5634	5453	5812	5194	4238	4753	5296	4826	4913	6221	6656	6099	6576	7229	6429	5946	7174	7219	5870	5890	6812	6455	5300	5928	6443	5420	5346	6488	6736	5896	6969	7965	6947	6325	7563	7523	5719	5468	5971	4712	3336	3667	3701	2506	2073	2554	2238	1406	1363	1723	1098	578	652	858	759	464	783	2011	2708	2273	3646	6194	6471	5806	8893	10803	8664	8855	12088	11798	8446	8907	11080	9533	7440	9174	11326	10239	9368	12137	14947	14111	14928	17961	18642	17170	17203	18012	15924	13323	11844	10181	7987	5952	4722	4277	4307	4574	4952	5611	7561	9566	9515	9740	12023	13307	10763	9510	10659	9397	6140	5051	5352	3932	2182	1906	2800	3189	2836	3518	5512	6099	5395	6468	7779	6221	4660	4811	4381	2715	1679	1805	1664	1175
959	849	944	1114	1113	1199	1340	1365	1256	1319	1419	1222	1177	1212	1153	1094	1217	1236	1155	1168	1138	999	1000	1122	1083	1082	1265	1354	1293	1381	1396	1270	1275	1405	1442	1373	1620	1663	1499	1422	1387	1119	1080	1235	1253	1235	1292	1238	1049	1075	1139	1040	1017	1180	1025	892	943	968	886	814	814	692	695	948	1079	966	1027	1022	866	851	1019	964	895	954	1092	1086	1146	1336	1357	1223	1370	1496	1194	1033	1005	801	610	721	741	618	712	910	1011	1023	1208	1282	1175	1302	1414	1277	1198	1257	1150	979	959	1030	960	1031	1257	1249	1377	1602	1740	1738	2016	2283	2181	2149	2130	1845	1644	1784	1791	1578	1528	1696	1689	1697	1871	1917	1745	1766	1972	1822	1619	1634	1510	1183	1232	1439	1364	1334	1655	1748	1701	1812	2080	2007	1988	2310	2276	1938	2058	2137	1773	1625	2089	2273	2041	2503	3379	3693	4117	4887	4624	4149	4484	4473	3755	3519	3838	3719	3372	3835	4563	4798	5161	6383	6614	6228	6638	7092	6298	5907	6045	5475	4507	4656	5267	5062	5188	6573	7149	6560	6868	7996	7742	7140	7661	7181	5799	5595	6063	5498	4777	5554	6358	5909	6050	7106	7135	6336	7149	7042	5907	5195	5722	5252	4164	4554	5189	4692	4607	5852	6336	5795	6130	6645	5902	5450	6655	6882	5658	5469	6674	6483	5223	5780	6465	5487	5097	5984	6250	5468	6142	7173	6292	5410	6402	6321	4810	4443	4858	3798	2396	2443	2507	1662	1169	1470	1439	775	710	943	808	415	355	727	1111	973	1074	2555	3841	3348	4416	7593	7815	7050	9815	12387	10406	9972	12982	13295	9944	9941	12195	11287	8560	9718	12300	11285	10073	12398	15214	14657	14931	17365	18659	17192	17141	17371	15361	12443	10997	9394	7364	5589	4550	4135	4162	4575	5264	5737	7521	9601	10030	9651	11560	13014	10803	9050	10162	9320	6102	4721	5049	3980	2266	1785	2766	3429	2960	3353	5452	6200	5400	5985	7400	6199	4364	4399	4294	2671	1556	1596	1725	1311
937	901	908	1073	1124	1182	1347	1405	1280	1316	1426	1291	1194	1222	1184	1166	1251	1255	1216	1224	1172	1024	1041	1105	1041	1096	1280	1390	1336	1356	1381	1264	1253	1417	1370	1370	1549	1631	1541	1367	1360	1063	1037	1191	1192	1155	1271	1235	1081	1091	1167	992	1003	1135	1058	866	911	991	887	806	771	654	637	931	1089	936	966	1047	872	805	987	1023	875	976	1120	1137	1166	1363	1430	1237	1353	1488	1205	1052	1021	884	669	761	811	689	741	1072	1086	1055	1198	1268	1225	1327	1506	1350	1197	1258	1159	1034	1012	1013	1003	1063	1285	1326	1400	1572	1742	1769	2037	2309	2186	2070	2153	1933	1660	1809	1899	1672	1550	1678	1636	1637	1781	1892	1627	1665	1922	1828	1660	1615	1539	1244	1230	1447	1374	1247	1556	1748	1636	1751	2010	1943	1824	2152	2159	1821	1949	2062	1790	1580	2022	2354	2157	2426	3332	3764	4067	4849	4654	4274	4434	4527	3660	3341	3776	3854	3543	3836	4701	4913	5321	6483	6946	6609	6726	7008	6342	5752	5834	5596	4667	4633	5356	5163	5193	6259	7083	6671	6858	7907	7702	7097	7595	7368	5833	5529	6021	5627	4901	5448	6372	5860	5821	6695	7054	6439	6849	7107	5822	5010	5592	5218	4151	4246	4998	4753	4419	5396	6064	5484	5527	6300	5667	5141	6088	6674	5535	5080	6310	6320	5166	5354	6127	5534	4778	5612	5896	5198	5479	6581	5729	4661	5259	5437	3982	3475	3971	2944	1688	1586	1672	1095	578	747	762	475	337	531	748	543	387	908	1785	1668	1606	3271	5063	4560	5312	8672	9567	8328	10883	14091	12548	11087	13990	15098	11377	10682	13350	12743	9734	10490	13138	12452	10659	12703	15471	15174	14866	17290	18327	16798	16238	16608	14493	11992	10347	8970	6855	5147	4455	3970	4073	4645	5477	5735	7419	9900	10388	9826	11259	13088	10952	8748	9718	9228	5985	4183	4426	3982	2371	1717	2646	3603	3204	3338	5336	6338	5457	5864	7160	6434	4291	4120	4175	2741	1431	1435	1669	1422
976	953	916	1057	1120	1175	1370	1404	1303	1269	1399	1290	1181	1234	1241	1147	1225	1294	1196	1196	1178	1110	1044	1078	1034	1035	1228	1358	1318	1316	1355	1245	1190	1372	1365	1310	1514	1636	1391	1286	1300	1150	1016	1134	1147	1121	1194	1253	1010	1077	1155	1086	959	1066	1031	845	930	1026	915	812	745	642	652	892	1083	1008	982	1008	851	806	906	1014	896	936	1132	1120	1121	1335	1436	1207	1290	1459	1267	1105	1120	942	718	695	796	747	808	1079	1206	1084	1208	1359	1269	1380	1582	1409	1221	1244	1225	1079	991	1056	1067	1077	1324	1411	1396	1617	1765	1813	2067	2367	2266	2053	2140	1997	1692	1811	1859	1601	1511	1622	1708	1641	1837	2029	1738	1609	1955	1886	1627	1677	1659	1343	1246	1496	1420	1274	1388	1636	1702	1684	2006	1941	1791	1978	2070	1722	1778	1952	1723	1597	1927	2371	2203	2438	3158	3683	3941	4662	4651	4279	4312	4457	3681	3243	3679	3854	3668	3729	4654	5186	5461	6595	7181	6732	6793	7061	6500	5593	5852	5600	4820	4778	5302	5332	5269	6213	7157	6621	6608	7884	8056	7162	7393	7270	6055	5527	6059	5725	4741	5223	6096	5886	5629	6501	6937	6388	6733	6923	5964	4956	5330	5333	4118	4055	4992	4740	4264	4972	5718	5192	4930	5632	5596	4754	5469	6153	5252	4837	5830	6129	4918	5007	5976	5360	4613	5259	5611	4784	4851	5809	5134	3919	4438	4650	3325	2711	2984	2238	1114	1039	1031	598	252	323	392	426	302	411	874	1039	766	1242	2569	2703	2381	4143	6387	5978	6142	9671	11480	9865	11529	15409	14527	12293	15270	16490	12915	11351	14368	14128	11048	11263	13897	13486	11586	13198	15843	15650	14970	17119	18205	16593	15785	15953	14142	11316	9659	8327	6427	4826	4266	3837	3915	4756	5657	6119	7459	9997	10885	9798	10952	12937	11224	8721	8928	9007	5931	3762	4130	3934	2424	1664	2440	3636	3371	3243	5109	6615	5555	5385	6896	6203	4214	3743	3925	2678	1374	1286	1640	1497
987	958	930	1081	1154	1193	1300	1496	1335	1326	1364	1323	1161	1259	1207	1175	1245	1307	1228	1250	1227	1117	1063	1089	1079	1093	1221	1336	1318	1347	1371	1192	1107	1282	1324	1305	1476	1583	1359	1279	1297	1147	1011	1048	1111	1070	1120	1180	1045	1061	1237	1132	977	1011	1008	853	928	1061	970	822	759	657	628	758	1081	1036	950	964	830	744	892	1047	920	963	1104	1155	1107	1337	1363	1178	1173	1422	1249	1033	1061	950	732	765	851	811	864	1172	1222	1178	1240	1373	1393	1333	1617	1470	1259	1286	1300	1149	1034	1140	1110	1106	1343	1459	1500	1568	1812	1858	2074	2333	2242	2067	2119	2029	1793	1755	1840	1649	1485	1586	1714	1638	1775	1936	1774	1590	1850	1916	1657	1595	1701	1492	1310	1471	1500	1276	1379	1648	1678	1742	1880	1933	1680	1847	1894	1629	1603	1909	1745	1518	1938	2303	2203	2337	3111	3621	3764	4514	4735	4164	4214	4248	3804	3180	3588	3947	3631	3806	4845	5384	5625	6338	7257	6981	6812	7201	6509	5604	5723	5891	5097	4723	5257	5364	5267	6022	6932	6590	6544	7658	8062	7029	7213	7495	6198	5493	5864	5787	4826	5069	6185	5897	5372	6359	6998	6304	6337	6838	5982	4799	5233	5418	4325	3950	4924	4801	4255	4698	5369	4883	4507	5450	5239	4442	4956	5863	5112	4412	5442	5964	4780	4616	5545	5246	4352	4749	5307	4690	4420	5342	4668	3380	3572	3913	2732	1964	2360	1670	756	660	595	308	198	222	307	615	687	619	1252	1769	1389	1717	3457	3969	3365	4999	7724	7487	7156	10764	13211	11455	12390	16501	16433	13872	15807	17861	14406	12667	15090	15905	12521	12023	14663	14285	12170	13324	16312	15920	14868	16530	17901	16265	15485	15177	13430	10721	9172	7905	6092	4616	4082	3735	3934	4713	5910	6456	7423	9938	11081	9823	10486	12566	11184	8318	8306	8500	5920	3657	3655	3809	2565	1603	2301	3621	3557	3328	4912	6521	5475	5108	6326	6130	4125	3474	3680	2671	1271	1131	1614	1627
999	1016	941	1061	1172	1282	1323	1460	1344	1299	1301	1243	1138	1166	1265	1210	1205	1310	1226	1169	1240	1179	1060	1097	1088	1034	1158	1283	1293	1279	1342	1148	1065	1219	1386	1324	1445	1633	1366	1281	1273	1178	1006	1050	1137	1067	1120	1137	1038	1042	1192	1168	994	1028	1026	840	885	1119	998	777	730	716	602	761	1068	1042	943	972	857	734	883	1025	953	966	1111	1150	1072	1287	1370	1094	1147	1362	1210	1049	1072	1046	778	753	862	884	912	1159	1344	1221	1208	1366	1350	1384	1692	1568	1320	1257	1349	1238	1095	1215	1154	1167	1356	1546	1479	1589	1828	1881	2057	2278	2290	2078	2068	2087	1867	1761	1881	1691	1492	1604	1726	1651	1784	1991	1860	1575	1910	2014	1735	1665	1723	1637	1401	1515	1504	1292	1320	1630	1701	1655	1869	1965	1720	1769	1872	1600	1562	1798	1704	1540	1859	2343	2284	2282	3055	3640	3701	4240	4646	4160	3912	4107	3828	3124	3402	3916	3725	3907	4857	5522	5609	6395	7247	7198	6867	6986	6670	5632	5644	5909	5157	4770	5212	5513	5209	5743	6896	6653	6371	7565	7974	7032	7033	7193	6189	5459	5705	5944	4903	5040	6079	5980	5308	5988	6857	6153	6187	6668	5944	4891	5006	5400	4314	3882	4821	5037	4239	4322	5157	4694	4302	4873	4980	4237	4486	5271	4878	4123	4923	5420	4424	4309	5238	5000	4012	4251	4869	4284	3985	4734	4335	2799	2906	3151	2204	1543	1767	1304	544	513	401	224	365	422	478	1028	1297	1083	1742	2661	2408	2484	4357	5332	4535	5865	8856	9144	8313	11661	14856	12979	13365	17613	18227	15134	16312	18883	15894	13587	15763	16816	13963	12842	14801	15171	12784	13909	16617	16284	14970	16427	17614	16050	14460	14520	12971	10246	8593	7418	5793	4409	3939	3793	3846	4741	6170	6795	7366	10039	11701	10174	10315	12370	11621	8230	7727	8148	5963	3377	3343	3680	2724	1649	2134	3658	3713	3398	4773	6413	5807	4963	6100	6139	4204	3252	3505	2710	1247	982	1479	1581
967	984	983	1069	1203	1171	1281	1431	1388	1242	1330	1224	1123	1261	1256	1181	1232	1294	1265	1163	1240	1171	1047	1087	1053	1030	1090	1269	1269	1195	1278	1143	1026	1193	1298	1359	1447	1649	1402	1264	1300	1174	975	1013	1111	1085	1043	1123	1084	1044	1183	1129	1000	989	1019	873	899	1074	1012	817	779	729	608	699	1024	1040	876	963	903	753	836	1030	940	927	1079	1174	1120	1231	1354	1101	1022	1253	1191	1008	1037	1064	874	744	907	931	965	1244	1398	1267	1299	1495	1452	1402	1598	1546	1287	1324	1459	1238	1182	1199	1220	1196	1401	1593	1500	1560	1838	1947	2047	2324	2291	2031	2036	2138	1915	1750	1846	1732	1504	1584	1757	1661	1750	1974	1902	1679	1854	2170	1829	1709	1818	1679	1460	1547	1534	1323	1312	1654	1730	1660	1862	2029	1740	1738	1879	1650	1497	1827	1759	1571	1850	2346	2361	2306	3012	3628	3554	4061	4622	4085	3832	3991	3847	2978	3370	4031	3942	3945	4748	5633	5731	6253	7368	7221	6709	7207	6648	5653	5475	5971	5421	4687	5200	5513	5354	5697	6797	6833	6479	7517	8075	7035	6638	7203	6318	5412	5670	5874	5073	4956	5982	6127	5275	5862	6739	6167	5738	6441	6087	4722	4813	5250	4451	3996	4774	4908	4173	4200	4833	4618	3947	4557	4739	3923	3860	4839	4611	3733	4280	4920	4163	3831	4722	4764	3827	3897	4484	3894	3458	3985	3709	2498	2259	2594	1730	1171	1365	1036	425	504	445	310	745	891	842	1713	2181	1850	2530	3747	3512	3388	5492	6917	5843	6813	10050	10622	9657	12597	16473	14795	14262	18177	19674	16235	16735	19462	17458	14356	16048	17801	15421	13543	15287	15971	13898	14025	16281	16280	15237	15771	16994	15320	14121	13747	12163	9661	8013	7059	5346	4179	3849	3878	3852	4788	6407	7088	7596	9953	11782	10377	10057	11931	11559	8263	7348	7844	5937	3227	2943	3492	2809	1704	2065	3634	3849	3435	4597	6380	5905	4913	5813	5926	4120	2897	3292	2697	1321	903	1374	1625
928	988	997	1084	1216	1202	1288	1420	1424	1205	1294	1288	1185	1211	1259	1192	1229	1386	1282	1249	1245	1169	1058	1029	1074	1030	1129	1287	1255	1193	1214	1152	993	1082	1324	1298	1430	1617	1427	1251	1256	1208	993	1002	1102	1036	1047	1106	1142	1060	1187	1230	1045	975	1053	912	903	1052	1033	836	828	733	627	663	948	1006	931	923	914	785	853	1048	996	873	1056	1199	1140	1237	1294	1081	998	1136	1135	940	1017	1110	934	793	898	988	1014	1238	1437	1289	1268	1505	1479	1479	1614	1606	1392	1348	1467	1295	1171	1235	1302	1206	1382	1552	1548	1563	1895	1966	2022	2331	2314	1974	1936	2115	1932	1818	1875	1723	1543	1601	1746	1628	1668	2000	1984	1781	1898	2168	1965	1784	1884	1896	1647	1625	1662	1452	1303	1620	1752	1621	1884	1992	1740	1738	1944	1671	1483	1727	1781	1601	1823	2339	2408	2283	2939	3462	3487	3790	4441	4078	3718	3858	3786	3195	3261	4023	4016	3983	4871	5727	5624	6254	7305	7400	6883	7029	6827	5608	5422	6009	5430	4750	5191	5712	5523	5804	6798	7038	6623	7396	8151	6975	6512	6959	6434	5357	5445	5849	5165	4896	5790	6194	5474	5747	6709	6006	5569	6212	5989	4713	4579	5070	4607	3774	4353	4919	4142	3901	4579	4474	3673	4085	4379	3775	3489	4373	4373	3432	3898	4476	4083	3438	4256	4454	3451	3329	3944	3505	2888	3463	3274	2024	1669	1959	1435	865	1099	806	424	637	617	537	1202	1554	1418	2319	3147	2923	3405	4892	5031	4470	6599	8312	7611	8014	11357	12520	11079	13339	17568	16222	15153	18761	20453	17387	17312	20078	18731	15273	16524	18297	16693	14168	15961	16790	14699	14061	16081	16285	15013	15636	16029	15018	13341	13011	11570	9085	7508	6574	5128	3947	3798	3913	3942	4857	6726	7493	7849	9798	11966	10743	9573	11295	11196	8040	6884	7368	5870	3298	2622	3285	2845	1782	1954	3564	4058	3537	4280	6096	5969	4882	5416	5913	4244	2776	2995	2629	1330	835	1295	1654
903	988	960	1044	1161	1176	1217	1424	1396	1232	1242	1294	1214	1141	1246	1191	1280	1374	1354	1282	1240	1154	1004	1037	1065	1024	1043	1200	1195	1140	1172	1085	1011	1101	1272	1336	1363	1543	1467	1276	1264	1193	973	1013	1123	1049	1004	1163	1142	1098	1196	1228	1060	963	1055	939	898	1025	1067	831	823	779	664	675	931	1009	899	928	906	786	854	1060	1032	908	1034	1164	1167	1185	1245	1126	997	1105	1132	933	939	1126	968	809	928	1064	1094	1272	1474	1297	1300	1502	1495	1451	1598	1699	1373	1324	1470	1315	1156	1288	1335	1216	1383	1526	1549	1498	1828	2004	2023	2378	2327	2003	1943	2075	1958	1811	1845	1800	1582	1595	1720	1696	1705	1984	2091	1869	1898	2230	2151	1873	1952	1935	1766	1691	1801	1493	1351	1594	1832	1647	1839	2065	1744	1745	1943	1727	1491	1651	1816	1707	1753	2297	2504	2347	2843	3418	3405	3712	4320	3943	3572	3775	3838	3290	3399	4037	4194	4131	4916	5735	5867	6225	7276	7377	6785	7012	6939	5710	5379	5903	5573	4760	5061	5707	5565	5753	6796	7127	6597	7443	8110	7017	6339	6693	6453	5233	5237	5778	5391	4857	5838	6342	5609	5715	6340	5961	5181	5838	5861	4705	4301	4895	4412	3713	4133	4754	4045	3551	4319	4287	3484	3665	4109	3510	3124	3917	4008	3300	3315	4112	3667	3025	3616	3988	3128	2815	3389	3065	2519	2742	2684	1673	1316	1580	1135	648	926	756	507	893	951	850	1805	2386	2221	3142	4465	4184	4407	6256	6616	5853	7601	9725	9284	9180	12461	14160	12407	14076	18383	17838	15771	18604	21015	18340	17430	20380	19478	15989	16630	18886	17493	15156	16265	17563	15672	14459	16026	16134	14791	15267	15691	14174	12404	11940	10930	8602	6981	6352	4802	3728	3714	4199	4150	4995	6908	7900	7943	9581	11876	11120	9530	10644	11006	8202	6412	6825	5755	3228	2357	2983	2836	1933	1906	3529	4350	3751	4183	6070	6069	4880	5173	5722	4305	2667	2788	2628	1412	783	1130	1651
890	998	993	1002	1112	1128	1276	1384	1433	1263	1225	1298	1170	1120	1173	1250	1291	1316	1347	1265	1296	1181	984	999	1040	1005	996	1099	1138	1078	1082	1100	975	1047	1255	1297	1304	1505	1369	1234	1250	1219	1018	991	1120	1051	955	1090	1149	1125	1178	1275	1086	947	1093	1014	899	1085	1074	870	807	809	739	680	902	974	927	885	925	820	856	1004	1062	932	1001	1168	1180	1136	1226	1122	976	1077	1101	995	991	1124	1070	862	992	1132	1142	1328	1516	1434	1343	1517	1540	1436	1559	1709	1447	1393	1535	1344	1233	1233	1294	1257	1366	1533	1490	1483	1728	2026	2138	2312	2395	1963	1827	2025	2030	1780	1830	1894	1647	1626	1783	1810	1668	1910	2081	1928	1970	2295	2227	1917	1978	2172	1887	1760	1909	1743	1447	1642	1968	1701	1858	2035	1902	1867	1992	1833	1582	1670	1841	1750	1726	2212	2604	2506	2851	3372	3401	3549	3975	3982	3419	3662	3840	3373	3320	4037	4393	4336	4747	5881	5957	6216	7187	7458	6917	6909	7106	5906	5285	5823	5764	4877	5088	5809	5908	5834	6717	7261	6604	7217	7961	7067	6001	6305	6423	5216	5047	5773	5631	4939	5627	6451	5761	5525	6274	5870	4966	5445	5598	4516	3954	4592	4298	3619	3770	4327	3992	3402	4036	4110	3313	3278	3801	3443	2777	3491	3778	3085	2946	3564	3454	2724	3070	3627	2805	2337	2902	2687	1917	2052	2209	1342	965	1215	861	517	851	799	619	1223	1389	1343	2287	3180	3048	4008	5710	5737	5608	7574	8219	7269	8838	11572	11098	10682	13713	16066	13929	14634	19111	19035	16363	18825	21469	18904	17487	20154	20096	17012	16832	19142	18455	15949	16651	17916	16122	14583	16046	15590	14500	14622	14911	13683	11795	11389	10174	7927	6523	5917	4482	3505	3734	4386	4445	5081	7224	8465	8371	9507	12013	11326	9497	10165	11023	8288	5974	6285	5467	3189	2078	2693	2881	2102	1892	3325	4463	4037	4135	5956	6160	4936	4934	5664	4453	2719	2589	2543	1499	745	1071	1655
916	986	996	961	1075	1150	1234	1395	1409	1304	1245	1264	1164	1097	1188	1199	1255	1353	1375	1292	1287	1284	1005	986	1053	987	926	1068	1058	963	1024	1069	915	983	1260	1307	1301	1378	1370	1239	1152	1188	1036	947	1054	1006	927	1078	1198	1119	1175	1306	1131	1010	1110	1031	909	1027	1063	915	789	866	754	681	869	1011	913	810	940	834	817	1022	1069	927	940	1153	1213	1098	1220	1142	956	1009	1110	1041	980	1157	1107	896	1013	1156	1250	1375	1535	1473	1401	1536	1540	1481	1505	1643	1494	1389	1477	1372	1199	1212	1291	1257	1380	1545	1503	1452	1688	2004	2143	2248	2257	2022	1830	2055	2094	1791	1783	1843	1775	1674	1836	1827	1781	1920	2175	2045	2037	2362	2371	1969	2041	2265	2019	1849	2026	1867	1605	1766	1929	1846	1849	2001	1992	1924	2050	1989	1587	1576	1842	1749	1804	2217	2593	2441	2859	3306	3353	3330	3813	3786	3397	3432	3752	3485	3301	3988	4566	4408	4701	5910	6203	6240	7170	7538	6906	6876	7003	6095	5362	5818	5703	5022	5066	5887	6069	5788	6601	7240	6871	6987	7646	6945	5699	5982	6265	5184	4865	5604	5740	4954	5609	6309	5772	5354	6197	5771	4857	5021	5492	4419	3667	4202	4236	3314	3319	4049	3856	3175	3664	3936	3177	2914	3480	3340	2673	3080	3527	2804	2429	3097	3119	2397	2509	3112	2453	1858	2286	2172	1537	1505	1680	1054	668	900	659	438	781	817	759	1490	1866	1837	2878	4106	4068	4939	6961	7191	6956	8813	9886	9115	10177	13089	13105	12173	14837	17306	15457	15422	19338	19852	17378	18409	21086	19759	17535	19842	20435	17593	16714	19241	19221	16412	16879	17900	16725	15093	15683	15659	14363	14132	14562	13110	11156	10469	9524	7410	6130	5622	4345	3358	3674	4619	4843	5252	7432	8941	8645	9460	11699	11593	9360	9595	10620	8187	5706	5471	5179	3230	1850	2347	2834	2297	1889	3233	4555	4325	4110	5782	6176	5083	4657	5415	4428	2637	2298	2409	1550	787	940	1690
952	1000	994	954	1086	1166	1260	1346	1447	1311	1251	1249	1175	1037	1186	1304	1260	1366	1395	1326	1277	1206	1029	914	1020	928	850	928	1060	934	923	999	935	975	1158	1283	1181	1313	1329	1199	1101	1232	1057	922	998	1017	903	1074	1216	1079	1117	1269	1192	995	1073	1077	954	1002	1169	935	786	879	768	676	821	1015	908	848	904	860	860	993	1050	970	987	1194	1206	1121	1214	1179	935	994	1123	1045	967	1193	1146	963	1010	1248	1339	1390	1649	1605	1426	1519	1601	1502	1538	1592	1547	1401	1467	1421	1250	1190	1317	1325	1373	1538	1495	1476	1696	2084	2095	2243	2291	2082	1905	2052	2110	1811	1762	1946	1826	1721	1914	1949	1801	1877	2202	2051	2067	2372	2491	2069	2011	2259	2046	1894	2077	2005	1738	1845	2107	1949	1868	2087	2135	2019	2031	2076	1744	1588	1909	1869	1798	2202	2620	2512	2776	3295	3365	3285	3627	3824	3306	3299	3760	3471	3410	3982	4494	4465	4871	5967	6380	6310	7176	7649	6932	6829	6952	6137	5271	5568	5890	5092	4936	5882	6235	5803	6505	7308	6848	6735	7370	6802	5390	5559	6068	5222	4688	5395	5602	5008	5275	6069	5789	5126	5802	5790	4658	4593	5156	4279	3373	3759	4069	3191	2942	3758	3657	2915	3321	3737	3088	2682	3248	3208	2466	2775	3252	2546	2063	2590	2756	2007	2010	2486	2020	1442	1690	1776	1132	993	1214	778	461	643	555	365	777	936	880	1777	2477	2350	3477	5039	5140	6113	8474	8952	8207	10001	11685	10981	11598	14609	14848	13588	15828	18313	16748	16059	19750	20580	17811	18381	21037	20080	17759	19019	20153	18229	17005	19082	19168	16951	17091	17795	16612	15086	15650	15584	14120	13609	13837	12249	10299	10059	8841	6998	5759	5416	4421	3433	3764	4927	5171	5534	7364	9307	9067	9166	11245	11810	9393	9073	10026	8208	5377	5085	4800	3085	1710	2025	2931	2513	2061	3161	4680	4624	4166	5686	6530	5165	4415	5214	4383	2720	2051	2248	1520	836	862	1593
900	1030	978	974	1013	1160	1187	1301	1371	1324	1217	1243	1086	1092	1212	1305	1243	1255	1429	1322	1266	1223	1008	897	951	947	770	888	1008	950	866	959	927	908	1147	1263	1184	1262	1343	1126	1119	1177	1075	865	956	985	958	1056	1225	1090	1072	1229	1172	1029	1094	1132	1029	1039	1175	976	817	893	861	672	799	984	907	830	910	945	822	999	1110	951	965	1144	1248	1070	1180	1237	994	981	1114	1019	1000	1222	1204	1026	1006	1266	1397	1506	1632	1701	1483	1581	1657	1511	1474	1611	1533	1442	1477	1429	1318	1217	1336	1345	1368	1476	1545	1487	1657	2083	2096	2175	2310	2112	1967	2088	2173	1840	1704	1861	1922	1742	1934	2085	1901	1864	2118	2207	2187	2448	2587	2142	2013	2251	2180	1957	2169	2187	1925	1966	2319	2144	1994	2162	2346	2224	2223	2246	1877	1644	1953	2063	1856	2201	2687	2666	2760	3279	3416	3226	3479	3693	3193	3255	3606	3494	3422	3931	4689	4533	4754	5928	6571	6298	6998	7531	7038	6702	6928	6295	5342	5544	5841	5162	4974	5838	6315	5882	6349	7291	6947	6501	6869	6550	5211	5208	5771	4977	4213	5077	5568	4722	4984	5915	5619	5036	5506	5670	4468	4246	4768	4053	3104	3364	3678	2958	2615	3307	3445	2802	3003	3463	3080	2439	3063	3110	2308	2350	2865	2343	1743	2103	2330	1669	1513	1949	1672	1046	1224	1297	834	669	857	547	309	485	410	351	819	1007	1057	2174	2988	2928	4096	5931	6183	6999	9541	10341	9628	11408	13461	12894	12995	15892	16707	14899	16572	19758	17969	16511	19357	20922	18254	18031	20697	20271	18089	18846	20501	18722	17278	18682	19326	17087	17160	17949	16878	15359	15726	15429	13890	13244	13394	11673	9733	9429	8556	6638	5450	5296	4556	3533	3827	5176	5571	5710	7527	9803	9460	9141	11127	11760	9379	8450	9688	8149	5210	4434	4459	3137	1597	1791	2788	2745	2216	3058	4690	4797	4218	5507	6627	5289	4250	4874	4470	2685	1878	2108	1613	913	838	1493
937	1022	1024	996	1071	1110	1180	1194	1406	1339	1198	1166	1111	1082	1213	1320	1226	1277	1397	1331	1209	1230	999	868	937	847	756	834	965	860	772	919	899	876	1047	1270	1183	1213	1290	1122	1071	1219	1110	848	894	973	937	1049	1251	1132	1055	1156	1200	1029	1076	1144	1053	1064	1148	1048	870	896	833	706	778	993	895	785	915	986	882	950	1065	1002	941	1175	1280	1098	1161	1191	1008	926	1069	1044	1076	1180	1232	1062	1035	1325	1456	1494	1772	1736	1511	1552	1731	1571	1487	1607	1640	1429	1434	1532	1301	1196	1284	1384	1345	1520	1522	1453	1692	2072	2135	2119	2239	2078	1937	2061	2228	1908	1585	1810	1982	1863	1923	2095	1907	1834	2182	2310	2209	2491	2692	2277	1926	2311	2228	1985	2190	2321	2085	2138	2401	2343	2087	2251	2530	2356	2258	2419	2052	1750	2061	2177	2030	2255	2738	2752	2694	3189	3430	3195	3435	3710	3279	3128	3488	3561	3306	3766	4670	4724	4796	5996	6599	6436	6785	7386	6980	6635	6829	6306	5401	5380	5772	5257	4966	5890	6354	5876	6295	7303	6875	6266	6728	6515	5202	4933	5450	4904	4129	4738	5345	4721	4624	5489	5672	4932	5257	5374	4451	3970	4539	3934	2836	3012	3418	2812	2331	2965	3187	2586	2608	3256	2917	2320	2799	3030	2289	2069	2468	2116	1427	1683	1883	1341	1063	1411	1306	690	770	909	509	371	498	339	222	395	328	378	934	1232	1327	2509	3572	3639	4773	6861	7424	8010	10661	12004	11210	12482	15050	14988	14292	16888	18098	16569	17492	20194	19324	17274	19411	21188	18569	18037	20595	20552	18023	18481	19871	18731	17203	18463	19018	17295	17002	17641	16649	15327	15313	15328	13607	13261	12788	11182	9219	8629	8183	6304	5136	5109	4613	3719	3916	5481	5981	5890	7436	9919	9920	9184	10964	11867	9519	8221	9062	7962	4974	3831	4155	3059	1656	1612	2735	2960	2358	3020	4726	5002	4307	5300	6570	5442	4078	4468	4330	2643	1767	1899	1627	971	825	1487
896	1023	1037	991	991	1117	1148	1207	1390	1361	1192	1194	1141	1076	1211	1244	1227	1287	1377	1279	1219	1191	1046	869	869	793	697	820	915	832	742	819	930	876	1009	1179	1213	1228	1286	1143	1069	1225	1173	902	895	1018	995	1022	1264	1147	986	1106	1175	1039	1096	1215	1127	1076	1204	1090	893	895	906	743	753	932	886	765	862	986	880	939	1074	1073	973	1210	1285	1110	1159	1221	1042	918	1048	1105	1049	1174	1281	1063	1080	1338	1538	1578	1690	1815	1604	1598	1794	1601	1442	1576	1597	1536	1503	1584	1396	1202	1282	1363	1336	1457	1553	1444	1556	2020	2112	2007	2096	2134	2009	1993	2115	1821	1571	1799	2008	1915	1979	2172	1990	1936	2204	2392	2241	2480	2739	2310	1999	2200	2291	1951	2241	2412	2248	2191	2558	2603	2220	2402	2718	2511	2480	2567	2322	1943	2219	2327	2122	2239	2809	2794	2684	3204	3515	3245	3494	3683	3233	3070	3477	3574	3482	3677	4603	4947	4841	5702	6588	6439	6708	7317	7209	6447	6750	6436	5487	5322	5916	5460	4995	5695	6335	6016	6090	7120	7124	6246	6666	6520	5101	4736	5186	4860	3876	4372	5143	4608	4315	5249	5541	4788	4934	5234	4369	3679	4184	3817	2733	2634	3113	2704	2043	2584	2959	2402	2289	2908	2845	2232	2410	2763	2052	1745	2094	1890	1186	1175	1400	1092	700	969	907	475	381	580	376	210	272	216	190	330	313	433	1119	1535	1643	2937	4274	4284	5355	7814	8820	9076	11624	13528	12557	13726	16237	16761	15877	17920	19607	17960	17988	20564	20139	17806	19563	21340	19143	17809	20076	20439	18252	18111	19285	18915	17098	18207	18616	17344	16818	17703	16581	15404	15409	15133	13449	12500	12530	10893	8826	8171	7873	6188	4817	5043	4879	3985	4000	5546	6522	6342	7427	10114	10465	9335	10884	12003	9764	7826	8526	7852	4846	3564	3707	3044	1655	1472	2625	3157	2722	3034	4807	5362	4509	5076	6387	5578	3967	4209	4208	2671	1607	1724	1630	1102	797	1430
893	1018	1025	956	966	1082	1102	1164	1356	1353	1225	1165	1141	1099	1143	1236	1219	1267	1335	1359	1216	1187	1080	911	821	796	727	806	924	878	749	913	893	855	961	1184	1132	1183	1179	1126	1090	1223	1252	915	865	1050	1006	1075	1309	1249	989	1089	1203	1106	1141	1296	1253	1115	1241	1183	913	910	905	769	706	901	919	752	873	1004	963	960	1124	1114	1036	1214	1340	1175	1170	1200	1068	935	1012	1097	1118	1171	1200	1119	1086	1289	1591	1610	1774	1803	1644	1594	1813	1702	1442	1480	1664	1517	1481	1618	1431	1236	1295	1359	1329	1509	1585	1438	1536	1964	2064	1919	1977	2088	1968	1953	2112	1829	1566	1789	2049	1944	2087	2258	2074	1987	2219	2375	2400	2565	2828	2425	2068	2227	2445	2122	2194	2487	2471	2427	2727	2796	2455	2505	2885	2768	2539	2675	2459	2101	2262	2484	2258	2276	2898	2931	2772	3215	3536	3288	3351	3657	3295	3109	3364	3587	3472	3770	4767	4859	4752	5602	6683	6424	6531	7207	7317	6279	6542	6430	5398	5239	5723	5452	5050	5419	6204	6127	6026	7087	7180	6242	6344	6490	5279	4479	5033	4672	3744	4029	4820	4528	4118	4944	5468	4726	4524	5055	4325	3454	3817	3582	2613	2238	2841	2487	1858	2215	2619	2184	1976	2568	2544	2033	2029	2419	1953	1401	1756	1704	1021	880	1077	837	475	616	654	314	188	329	273	159	160	122	240	425	366	583	1360	1895	2058	3377	4924	5084	6101	8765	9978	10193	12610	14829	13969	14719	17451	17942	16893	18951	20970	18969	18222	20542	20477	18618	19300	21186	19729	17818	18976	19801	18189	17853	18821	18624	17154	17872	18382	17056	16464	17167	16368	15251	15469	14567	13008	11860	12046	10452	8289	7699	7762	6122	4719	4889	5109	4270	4107	5806	7314	6753	7578	10002	10990	9461	10410	11811	9701	7334	7937	7369	4729	3093	3305	2967	1815	1469	2388	3228	2984	3126	4854	5561	4734	4913	6275	5653	3801	3816	3826	2627	1556	1511	1525	1173	872	1412
886	1008	1027	946	932	1035	1111	1145	1278	1389	1255	1228	1161	1096	1203	1320	1271	1194	1309	1300	1166	1212	1046	893	819	767	695	769	898	886	770	844	905	835	907	1193	1166	1095	1200	1120	1072	1230	1218	966	859	994	1030	1029	1289	1272	980	1075	1282	1183	1129	1338	1318	1178	1264	1186	950	920	938	794	712	848	920	778	858	1100	1026	961	1149	1152	1037	1201	1343	1260	1162	1183	1122	914	1000	1140	1141	1145	1189	1114	1089	1305	1661	1635	1647	1775	1663	1584	1768	1738	1421	1507	1595	1472	1496	1623	1462	1237	1219	1355	1346	1507	1568	1470	1459	1884	2023	1815	1898	2031	1916	1882	2075	1812	1523	1759	2082	2096	2113	2319	2211	2104	2300	2565	2508	2549	2903	2538	2142	2267	2461	2159	2228	2499	2518	2529	2989	3018	2684	2684	3103	2913	2620	2801	2664	2252	2425	2697	2424	2369	2880	3064	2833	3179	3692	3443	3351	3724	3480	3119	3366	3597	3470	3702	4623	4960	4911	5612	6735	6541	6230	7046	7129	6325	6343	6382	5576	5109	5552	5800	5136	5293	6331	6237	6019	6940	7315	6245	6194	6442	5311	4372	4788	4525	3692	3671	4458	4440	3897	4528	5236	4564	4135	4642	4222	3295	3483	3499	2560	2034	2470	2331	1706	1858	2311	2089	1694	2117	2371	1790	1666	2120	1794	1217	1329	1405	839	589	809	664	329	330	446	262	145	183	261	224	160	138	349	624	508	778	1693	2395	2572	3902	5778	6218	6807	9674	11121	11262	13284	16118	15576	15621	18235	19283	18129	19417	21732	20522	19382	21001	21336	18959	19016	21209	19820	17841	18645	19470	18116	17639	18667	18377	17106	17445	17825	17008	16310	16812	16054	14750	14577	14078	12508	11470	11575	10318	7904	7199	7554	6142	4626	4783	5202	4680	4409	6025	7602	7421	7740	10129	11374	9586	10008	11611	9688	7181	7325	6998	4692	2846	2897	2857	1897	1413	2311	3248	3246	3274	4895	5762	4984	4880	6060	5530	3792	3428	3744	2642	1458	1362	1455	1185	942	1396
907	1046	1061	917	892	1071	1104	1120	1328	1410	1276	1215	1142	1121	1200	1330	1232	1247	1324	1244	1141	1197	1137	871	835	831	779	760	913	899	827	818	878	878	926	1094	1149	1081	1178	1208	1106	1210	1246	1029	919	1030	1029	1081	1379	1332	1064	1097	1347	1279	1233	1348	1369	1281	1216	1226	1008	923	934	801	678	882	964	817	843	1123	1082	1053	1174	1206	1114	1175	1347	1283	1181	1228	1106	961	979	1147	1128	1058	1093	1150	1108	1287	1619	1662	1579	1735	1633	1508	1796	1706	1479	1443	1564	1491	1434	1541	1453	1243	1258	1347	1361	1543	1620	1433	1443	1843	2016	1808	1783	1946	1851	1858	1951	1788	1505	1736	2211	2124	2138	2296	2354	2120	2323	2630	2604	2569	2892	2709	2234	2288	2577	2236	2169	2569	2761	2746	3106	3191	2805	2767	3343	3173	2747	2927	2849	2494	2549	2814	2505	2396	2923	3083	2941	3256	3769	3567	3392	3680	3525	3113	3226	3628	3452	3650	4591	4993	4833	5475	6490	6512	6108	6741	6905	6122	6043	6305	5464	5020	5464	5614	5071	5154	6181	6220	5935	6750	7222	6290	6073	6428	5342	4337	4563	4517	3685	3444	4266	4216	3621	4095	4962	4278	3761	4376	4152	3018	2980	3114	2412	1755	2105	2131	1598	1523	2059	1960	1432	1767	2180	1662	1330	1827	1701	1014	1097	1185	743	397	547	525	278	165	274	267	211	162	321	405	296	255	594	937	846	1004	2099	2919	3134	4354	6525	7168	7799	10433	12320	12269	14300	17056	17069	16731	19211	20635	19236	20067	22393	21571	20166	20910	21602	19615	19339	20617	19935	17891	18171	19102	17960	17310	18426	18242	16777	17084	17383	16634	16204	16764	15837	14257	14116	13985	12143	10860	10817	10082	7745	6900	7445	6359	4578	4558	5426	5189	4537	5842	8040	8212	7866	10198	11508	9955	9600	11168	9774	7028	6508	6673	4625	2601	2549	2689	2054	1530	2200	3467	3631	3483	4740	5998	5298	4821	5727	5491	3909	3313	3424	2415	1384	1165	1343	1280	1033	1398
906	1034	1074	923	905	1100	1158	1112	1286	1380	1339	1161	1178	1202	1241	1290	1226	1157	1240	1247	1109	1161	1117	931	846	804	765	758	927	910	829	849	897	894	912	1114	1168	1132	1159	1167	1095	1195	1254	1103	922	1051	1082	1145	1353	1358	1119	1136	1376	1389	1282	1448	1431	1224	1214	1316	1083	946	996	846	730	908	1005	880	890	1108	1078	1036	1164	1231	1117	1182	1402	1305	1198	1175	1052	887	971	1112	1156	1027	1098	1111	1059	1274	1579	1590	1581	1678	1695	1582	1707	1778	1537	1449	1555	1492	1403	1527	1477	1251	1264	1321	1405	1463	1634	1528	1479	1795	1945	1757	1695	1908	1812	1776	1923	1808	1486	1701	2071	2140	2105	2322	2489	2324	2366	2770	2630	2529	2865	2768	2227	2284	2574	2393	2238	2605	2963	2891	3182	3344	3028	2936	3397	3309	2918	2929	3034	2547	2638	2967	2687	2424	2981	3146	3062	3354	3883	3823	3484	3667	3633	3069	3225	3672	3570	3627	4411	5048	4808	5208	6367	6476	5943	6418	6741	5984	5756	6113	5443	4999	5147	5531	4964	5026	6007	6266	5826	6739	7369	6397	5912	6187	5455	4378	4398	4435	3672	3296	4092	4151	3329	3765	4593	4209	3515	3895	3880	2822	2624	2910	2327	1579	1830	2037	1533	1338	1764	1845	1295	1504	1883	1440	1094	1498	1520	919	781	971	680	316	338	420	295	137	202	355	423	254	471	704	592	473	885	1390	1278	1371	2614	3506	3643	4822	7256	8198	8517	11083	13163	13231	14749	18022	18315	17724	19372	21495	20579	20626	22631	22716	20923	21331	21978	20057	19036	20255	20281	18136	18044	19016	17804	17005	17794	17580	16803	16957	17056	16299	16076	16249	15119	13569	13520	13600	11883	10190	10464	10111	7568	6611	7121	6433	4569	4362	5561	5591	4972	5961	8360	8720	8040	9974	11813	9953	9181	10478	9885	6953	5962	6288	4521	2499	2178	2520	2115	1603	2203	3654	4001	3596	4626	6021	5498	4645	5374	5487	3898	3045	3130	2294	1337	999	1265	1388	1203	1406
955	978	1034	926	965	1089	1143	1055	1280	1442	1241	1178	1230	1193	1161	1266	1185	1126	1168	1212	1101	1082	1140	941	840	867	851	841	955	999	877	868	942	957	954	1133	1182	1085	1223	1190	1143	1207	1263	1171	1006	1115	1168	1203	1371	1479	1219	1162	1390	1407	1359	1483	1488	1274	1225	1334	1179	958	999	917	781	874	1045	1001	940	1107	1157	1060	1121	1236	1144	1222	1426	1403	1251	1150	1089	904	951	1092	1137	1017	1071	1103	1024	1225	1586	1623	1485	1673	1687	1518	1740	1876	1576	1436	1557	1493	1389	1435	1469	1265	1237	1397	1478	1535	1603	1549	1497	1776	1977	1753	1626	1745	1774	1690	1775	1754	1483	1567	2027	2209	2233	2295	2513	2338	2444	2717	2732	2578	2794	2829	2361	2332	2643	2531	2260	2731	3117	3057	3267	3502	3183	3020	3562	3502	3103	3137	3165	2774	2718	3170	2776	2617	2954	3321	3181	3459	3968	3935	3632	3740	3685	3120	3146	3734	3657	3649	4319	4993	4893	5179	6206	6341	5804	6140	6434	5620	5402	5802	5339	4659	4899	5248	4980	4844	6013	6426	5801	6254	7012	6264	5753	5970	5505	4203	4166	4471	3641	3059	3616	3847	3141	3332	4251	3937	3279	3652	3625	2665	2203	2696	2203	1445	1555	1966	1625	1195	1526	1715	1213	1179	1602	1397	939	1242	1337	791	553	760	604	279	233	355	351	221	254	487	712	553	692	1088	1072	843	1276	1999	1932	1875	3124	4127	4359	5476	7785	9051	9340	12023	14328	14435	15497	18748	19742	18722	20283	22480	22009	20884	22851	22920	21298	21396	22266	20442	19135	19634	19675	17960	17551	18203	17698	16591	17518	17251	16682	16681	16646	15851	15206	15661	14572	13049	12892	13225	11403	9672	10001	9918	7559	6297	6877	6625	4738	4293	5593	6093	5185	6082	8613	9115	8256	9643	11825	10533	8628	9938	9840	7068	5404	5712	4462	2429	1851	2327	2203	1727	2078	3607	4291	3856	4573	6128	5888	4749	5065	5335	3936	2774	2790	2291	1261	907	1201	1431	1383	1411
934	952	1060	1027	993	1097	1140	1132	1266	1426	1298	1164	1259	1255	1193	1193	1244	1112	1081	1110	1077	1049	1146	999	882	870	891	878	997	1110	963	881	1007	981	981	1131	1156	1130	1142	1315	1291	1195	1250	1202	1116	1175	1211	1240	1420	1492	1301	1188	1434	1515	1439	1471	1576	1333	1216	1376	1292	1082	996	993	870	925	1076	1071	986	1134	1222	1101	1134	1257	1195	1182	1430	1464	1273	1182	1129	896	935	1074	1166	1004	1021	1028	1053	1180	1529	1548	1533	1609	1675	1545	1751	1891	1612	1455	1519	1525	1345	1411	1449	1294	1145	1379	1547	1494	1560	1563	1549	1784	1972	1785	1540	1615	1783	1699	1755	1707	1455	1482	1956	2240	2207	2274	2668	2510	2480	2819	2717	2451	2851	2870	2423	2332	2557	2510	2397	2750	3181	3229	3420	3677	3383	3200	3555	3693	3323	3225	3370	2980	2897	3150	3030	2688	2948	3348	3316	3425	3878	4130	3708	3710	3720	3198	3151	3613	3793	3669	4298	4875	4907	4982	5964	6282	5551	5731	6143	5379	5069	5424	5179	4456	4506	5103	4860	4572	5606	6274	5623	6019	6872	6260	5520	5760	5474	4255	3834	4246	3582	2965	3406	3624	2997	2883	3819	3811	2910	3183	3351	2531	2041	2392	2198	1366	1335	1810	1555	1129	1350	1650	1234	973	1403	1311	841	939	1124	756	442	617	585	279	199	351	470	402	345	761	1094	972	1064	1628	1631	1249	1757	2599	2556	2485	3673	4932	5073	6083	8645	10069	10160	12405	15198	15277	16188	19612	20803	19678	20875	22966	22728	21425	23126	23873	21860	21435	22052	20758	19242	19298	19125	17955	17263	17675	17065	16445	17154	16987	16276	16351	16324	15306	14550	15134	14253	12503	12294	12651	11276	9214	9340	9617	7473	5897	6402	6656	5012	4190	5686	6576	5847	6109	8759	9671	8306	9158	11488	10572	8398	9216	9674	7039	5060	5165	4169	2428	1771	2172	2410	1906	2004	3669	4598	4185	4453	5926	6025	4861	4820	5105	3924	2696	2596	2215	1314	804	1126	1508	1527	1474
922	944	1067	1077	1002	1139	1234	1200	1231	1367	1279	1180	1247	1236	1154	1248	1247	1086	1045	1128	1087	1064	1111	1021	929	919	929	891	1037	1140	1033	971	1103	1073	1078	1172	1275	1184	1185	1347	1303	1226	1336	1302	1210	1265	1262	1285	1432	1525	1292	1159	1439	1543	1462	1517	1581	1406	1257	1427	1390	1118	1064	1060	938	961	1184	1195	977	1198	1262	1108	1185	1370	1294	1235	1449	1574	1284	1188	1167	962	889	1095	1166	1031	966	1020	1001	1182	1490	1492	1440	1521	1606	1528	1644	1831	1680	1401	1572	1523	1338	1361	1473	1289	1210	1418	1535	1524	1586	1593	1521	1654	1932	1809	1533	1556	1769	1627	1642	1636	1402	1395	1881	2303	2189	2289	2748	2717	2575	2811	2830	2535	2763	2890	2543	2304	2612	2656	2392	2700	3316	3423	3474	3719	3605	3381	3667	3918	3496	3501	3637	3174	3067	3275	3249	2823	2998	3431	3450	3465	3982	4200	3894	3630	3863	3395	3198	3575	3863	3768	4117	4838	4872	4762	5733	6068	5343	5271	5772	5203	4782	5049	5000	4141	4152	4865	4817	4478	5344	5957	5633	5607	6577	6097	5277	5411	5392	4279	3645	3992	3589	2810	3079	3444	2867	2567	3434	3638	2719	2842	3184	2442	1800	2137	2147	1384	1192	1637	1644	1090	1285	1578	1207	885	1179	1232	768	734	968	703	381	443	575	394	228	383	672	594	540	1016	1563	1429	1432	2102	2398	1881	2223	3306	3321	3061	4301	5749	5993	6759	9282	10936	11036	12939	15672	16313	16556	19615	21534	20442	21515	23547	23736	21988	23224	23958	22151	21005	21290	20714	19489	18813	18483	17534	16760	17040	16527	16030	16629	16575	15468	15687	16120	15158	14043	14787	14154	11879	11559	12526	11168	8886	8846	9483	7693	5893	6336	6944	5287	4271	5765	7158	6227	6209	8697	10100	8500	8664	11383	10855	8309	8465	9277	6870	4747	4723	4086	2537	1540	1969	2519	2186	2050	3531	4863	4418	4249	5809	6019	4942	4570	4937	3864	2474	2307	2081	1306	719	1002	1569	1699	1545
981	982	1097	1134	1085	1211	1296	1246	1210	1364	1325	1199	1212	1242	1161	1195	1273	1063	989	1089	1107	1039	1103	1049	973	955	980	944	1038	1256	1163	1023	1189	1227	1088	1170	1306	1193	1226	1465	1418	1282	1312	1406	1350	1290	1376	1428	1470	1560	1358	1214	1459	1658	1587	1517	1623	1490	1280	1435	1488	1224	1119	1149	1029	1013	1221	1238	1100	1164	1380	1258	1209	1409	1404	1276	1447	1512	1341	1247	1159	1005	902	1053	1158	1023	900	930	994	1059	1357	1467	1376	1458	1546	1529	1539	1713	1631	1406	1434	1500	1285	1246	1377	1283	1205	1443	1594	1521	1559	1682	1605	1642	1891	1846	1474	1548	1730	1654	1588	1603	1492	1409	1825	2317	2405	2402	2843	2794	2715	2867	2895	2568	2740	2966	2664	2336	2546	2668	2381	2705	3264	3455	3678	3833	3718	3487	3789	4093	3760	3600	3631	3410	3050	3327	3352	3095	3014	3466	3558	3496	4006	4380	3884	3684	4058	3658	3329	3654	3864	3826	4082	4718	4847	4680	5372	5892	5122	4937	5395	5014	4513	4676	4773	4094	3816	4495	4763	4314	5115	5732	5423	5354	6178	5983	4974	4954	5211	4129	3435	3727	3555	2847	2803	3305	2779	2348	3092	3449	2573	2413	2801	2388	1755	2003	2051	1408	1047	1522	1649	1127	1104	1425	1275	853	988	1166	777	613	864	772	391	394	628	551	328	442	797	889	791	1273	2011	1976	1912	2641	3026	2495	2876	3975	4268	3860	4930	6629	6945	7412	9850	11694	11856	13505	16313	16816	16983	20017	22113	21164	21365	23250	23828	22685	22697	23801	22492	21245	21226	20576	19160	18496	17993	17377	16557	16488	15646	15625	16354	16196	14938	14967	15703	14421	13466	14186	13764	11653	10973	11680	10740	8644	8359	9350	7878	5736	6110	7047	5876	4444	5710	7307	6652	6220	8608	10091	8713	8462	10947	10925	8226	7852	8492	6778	4338	4223	3983	2534	1473	1904	2548	2380	2076	3352	4946	4737	4242	5595	6111	4939	4329	4613	3732	2346	1971	1997	1392	770	930	1607	1848	1654
1038	1017	1142	1143	1166	1235	1339	1273	1232	1405	1362	1203	1266	1274	1198	1237	1279	1065	993	1063	1108	1069	1108	1141	1049	1067	1116	1025	1073	1252	1203	1113	1246	1222	1096	1213	1359	1279	1244	1505	1483	1300	1274	1457	1409	1325	1475	1515	1539	1572	1393	1248	1474	1717	1647	1516	1615	1534	1321	1433	1549	1334	1127	1225	1110	1078	1219	1316	1165	1197	1443	1346	1274	1441	1501	1306	1448	1557	1408	1275	1176	1056	923	1020	1171	989	894	938	991	966	1263	1422	1317	1364	1513	1510	1476	1579	1584	1372	1375	1452	1295	1192	1338	1288	1309	1370	1539	1527	1565	1729	1752	1703	1896	1778	1541	1558	1817	1718	1515	1642	1514	1417	1791	2301	2321	2410	2861	2897	2829	2998	2992	2647	2708	3021	2691	2346	2511	2829	2463	2584	3322	3571	3549	3820	3884	3679	3864	4147	3912	3537	3719	3561	3184	3375	3559	3138	3118	3552	3728	3567	3935	4426	4108	3838	4135	3896	3442	3657	3941	3822	3922	4536	4842	4546	5168	5694	5113	4609	5196	4929	4169	4215	4464	3892	3501	4287	4533	4036	4638	5383	5191	4896	5786	5850	4697	4396	4747	3924	3111	3422	3466	2716	2595	3069	2782	2191	2786	3235	2550	2122	2611	2353	1627	1699	1985	1420	969	1390	1620	1161	1039	1473	1394	866	892	1143	891	621	851	891	536	405	675	726	536	579	1059	1177	1046	1548	2375	2557	2466	3244	3867	3341	3457	4718	5155	4809	5604	7406	8018	8141	10683	12430	12483	13820	16669	17404	17445	20068	22183	21591	21202	23291	24350	22627	22795	23440	22576	21292	20760	20334	19225	18347	17422	16761	16410	15775	14916	14803	15864	15824	14610	14273	15166	14068	12954	13656	13734	11387	10138	11037	10656	8259	7745	9034	8148	5929	5922	7050	6318	4635	5588	7692	7434	6290	8279	10326	8774	8201	10189	10844	7998	7184	8007	6759	4210	3760	3812	2568	1507	1714	2620	2652	2176	3258	4928	4884	4316	5231	6171	5001	4063	4365	3700	2285	1828	1889	1471	876	859	1494	2034	1801
1089	1088	1114	1188	1200	1309	1426	1309	1253	1388	1411	1287	1341	1297	1255	1241	1239	1108	1003	1148	1148	1052	1138	1149	1089	1098	1145	1056	1164	1305	1292	1224	1319	1317	1155	1184	1414	1311	1227	1508	1561	1394	1364	1476	1443	1417	1592	1690	1617	1567	1482	1351	1542	1777	1694	1581	1680	1708	1418	1447	1586	1339	1249	1314	1248	1186	1269	1441	1253	1291	1513	1454	1324	1488	1517	1385	1475	1643	1415	1286	1264	1097	987	1041	1191	1025	916	936	901	937	1169	1336	1312	1341	1466	1436	1369	1517	1572	1368	1292	1375	1210	1221	1365	1378	1280	1446	1651	1587	1649	1771	1778	1618	1800	1935	1598	1563	1812	1662	1515	1583	1604	1495	1844	2350	2458	2440	2822	3044	2970	3008	3039	2788	2772	2977	2797	2366	2501	2684	2458	2608	3198	3558	3603	3720	3952	3778	3776	4220	4028	3602	3694	3612	3330	3393	3689	3406	3082	3507	3679	3625	3980	4439	4173	3852	4211	3999	3650	3680	3999	3884	3780	4459	4729	4377	4917	5448	4894	4262	4725	4612	3872	3849	4217	3708	3153	3910	4300	4058	4264	5253	5019	4522	5255	5467	4368	3947	4419	3810	2847	3004	3298	2626	2293	2870	2710	2139	2544	3057	2365	1962	2342	2227	1577	1447	1833	1461	898	1292	1683	1254	963	1362	1475	995	889	1169	1049	671	812	1038	696	502	772	947	775	696	1244	1471	1364	1844	2748	3026	2945	3812	4544	4138	4145	5413	6072	5727	6430	8424	8985	9183	11088	13520	13420	14111	17113	18450	18049	20033	22172	21891	20997	22919	24182	23385	22958	23339	22585	20671	20089	19988	18891	18020	16804	16233	15654	15391	14243	14181	15498	15425	14033	13453	14757	13843	12369	12923	13155	11103	9477	10303	10487	8291	7411	8741	8579	5974	5531	7197	6980	4997	5576	7812	7910	6706	7995	10525	9216	7830	9744	10684	8084	6612	7457	6584	4145	3354	3604	2799	1548	1631	2644	2876	2282	3053	4929	5239	4251	5029	5984	4958	3864	4080	3594	2276	1574	1747	1473	962	736	1492	2146	1941
1204	1126	1176	1284	1252	1354	1469	1371	1281	1429	1495	1326	1308	1501	1306	1176	1176	1113	964	1093	1162	1144	1112	1193	1108	1085	1199	1202	1144	1345	1344	1223	1287	1406	1224	1273	1463	1413	1339	1555	1656	1444	1375	1591	1544	1471	1722	1739	1664	1578	1529	1414	1557	1880	1752	1597	1722	1742	1488	1463	1637	1437	1287	1368	1405	1237	1344	1496	1363	1275	1570	1565	1389	1599	1643	1481	1463	1598	1527	1314	1291	1183	1016	1075	1197	1091	917	930	962	942	1102	1297	1221	1281	1385	1423	1318	1525	1494	1343	1255	1298	1244	1160	1322	1378	1307	1471	1687	1715	1669	1821	1796	1632	1830	2002	1662	1549	1887	1802	1492	1590	1617	1542	1812	2447	2454	2401	2765	3156	2946	3030	3255	2893	2757	2978	2934	2334	2366	2749	2519	2571	3051	3580	3511	3655	3905	3845	3746	4342	4185	3568	3647	3701	3339	3420	3763	3576	3209	3389	3777	3545	3963	4579	4270	3960	4278	4206	3710	3744	4053	3994	3810	4205	4563	4311	4708	5240	4702	4103	4409	4372	3693	3387	3862	3596	3067	3478	4004	3868	4058	4779	4904	4263	4782	5090	4037	3498	3934	3587	2599	2638	3038	2646	2190	2536	2638	2060	2220	2831	2397	1755	2068	2129	1449	1277	1637	1415	937	1200	1624	1275	960	1252	1600	1176	936	1296	1296	848	902	1209	948	676	906	1191	991	873	1355	1821	1762	2092	3140	3504	3534	4264	5203	4901	4807	6171	7116	6866	7298	9025	9783	9743	11568	14105	14137	14547	17138	18507	18551	19912	21930	22254	21116	22554	23980	23215	22775	23354	22158	20611	19712	19425	18489	17664	16686	15856	15708	15081	13649	13848	14878	15204	13768	13112	14099	14041	12006	12150	12985	11279	9286	9776	10647	8516	7129	8391	8616	6235	5494	7122	7299	5393	5605	7766	8298	6711	7804	10244	9655	7735	9116	10386	7907	6013	6693	6310	3952	2910	3354	2905	1695	1538	2641	3026	2467	2920	4751	5396	4361	4607	5623	4808	3653	3733	3446	2309	1414	1568	1586	998	774	1504	2242	2116
1241	1192	1242	1320	1305	1336	1453	1403	1368	1430	1548	1341	1392	1504	1350	1136	1193	1137	1010	1100	1207	1140	1099	1195	1187	1193	1315	1254	1242	1288	1371	1332	1239	1389	1325	1324	1485	1515	1443	1598	1786	1559	1441	1696	1629	1543	1782	1914	1689	1621	1667	1530	1575	1861	1922	1633	1754	1871	1551	1446	1685	1556	1334	1463	1508	1386	1335	1512	1433	1401	1649	1586	1427	1560	1695	1509	1423	1641	1618	1309	1303	1266	1126	1086	1228	1148	950	996	1019	970	1114	1299	1300	1249	1379	1469	1305	1341	1443	1301	1234	1260	1246	1185	1308	1441	1358	1434	1748	1734	1672	1900	1897	1753	1843	1994	1734	1602	1871	1822	1511	1484	1709	1650	1838	2372	2602	2470	2761	3125	3002	3061	3271	3066	2727	2894	2985	2488	2392	2716	2605	2525	3013	3617	3522	3542	3916	3872	3857	4260	4193	3588	3664	3846	3506	3428	3808	3674	3133	3336	3744	3577	3851	4445	4349	4032	4273	4486	3865	3687	4013	3983	3645	4145	4377	4123	4233	4802	4466	3815	3898	3936	3284	3084	3486	3342	2857	3189	3909	3756	3805	4421	4683	4040	4251	4696	3698	2986	3454	3222	2304	2248	2732	2516	2047	2398	2593	2117	2069	2699	2430	1591	1733	2037	1460	1131	1409	1428	985	1063	1591	1487	1072	1244	1699	1353	1026	1427	1558	1088	1102	1359	1236	869	1059	1445	1324	1035	1548	2089	2141	2409	3387	4058	4053	4721	5722	5665	5490	6861	8100	7795	7925	9736	10818	10614	12072	14220	14539	14950	17330	18665	18272	19595	21500	21858	21112	22250	23684	23601	22317	22613	22145	20484	19537	18889	17955	17523	16129	15347	15169	14813	13561	13038	14466	14993	13153	12380	13619	13910	11703	11492	12532	11231	8964	9275	10407	8761	6902	7994	8862	6615	5465	6856	7554	5931	5487	7738	8874	7160	7505	10128	9717	7647	8392	9942	7828	5517	6096	6046	3950	2627	3041	2944	1855	1450	2497	3208	2731	2836	4713	5351	4231	4241	5352	4755	3389	3267	3334	2238	1336	1419	1555	1210	842	1469	2419	2321
1281	1265	1341	1444	1385	1327	1423	1444	1336	1433	1461	1416	1383	1481	1374	1162	1197	1174	991	1107	1291	1236	1088	1151	1227	1196	1333	1403	1335	1331	1374	1315	1351	1423	1361	1394	1604	1695	1576	1691	1850	1641	1566	1763	1800	1784	1910	2015	1759	1694	1640	1647	1683	2022	1919	1672	1815	1863	1628	1508	1669	1596	1393	1536	1628	1441	1385	1592	1507	1455	1574	1632	1448	1551	1717	1529	1453	1682	1600	1397	1295	1370	1246	1229	1333	1226	1042	1022	1083	1036	1072	1300	1294	1233	1329	1409	1253	1259	1430	1365	1127	1273	1288	1205	1294	1489	1378	1434	1762	1856	1691	1889	1998	1788	1792	1998	1801	1604	1919	1859	1539	1543	1767	1673	1775	2405	2710	2460	2765	3282	3127	3083	3209	3076	2765	2976	3097	2490	2275	2682	2685	2524	2918	3440	3497	3569	3837	3830	3678	4242	4247	3529	3566	3782	3501	3310	3753	3752	3201	3243	3765	3585	3706	4569	4501	4164	4430	4622	4033	3699	3926	4122	3620	3777	4200	3994	3930	4548	4178	3535	3576	3675	3071	2745	3105	3247	2634	2797	3540	3512	3427	4034	4468	3779	3804	4311	3452	2545	2877	2978	2081	1847	2439	2523	1915	2084	2603	2139	1928	2577	2419	1549	1552	1949	1512	1047	1224	1414	1051	959	1545	1658	1197	1235	1809	1638	1164	1617	1887	1382	1279	1586	1523	1129	1220	1633	1630	1255	1677	2453	2602	2683	3726	4579	4570	5241	6321	6396	6289	7413	9060	8795	8732	10371	11589	11297	12511	14775	15096	15194	17048	18433	18438	18910	20859	21429	21262	21626	22919	22713	21981	22064	21446	19928	19017	18352	17569	16990	15673	14764	14737	14502	13355	12616	14057	14712	13293	12117	13159	13913	11550	10762	12148	11431	8805	8926	10082	8718	6927	7776	8890	6932	5391	6729	7745	6400	5540	7771	9290	7515	7307	9778	9910	7558	7565	9274	7701	5186	5561	5813	3960	2354	2680	2979	2052	1477	2447	3341	2979	2835	4337	5371	4338	3982	4927	4687	3226	2935	3131	2172	1241	1245	1591	1373	922	1494	2487	2483
1370	1397	1374	1473	1450	1392	1386	1470	1359	1431	1477	1458	1414	1533	1481	1168	1200	1215	1086	1128	1353	1287	1195	1276	1317	1289	1371	1501	1389	1402	1472	1424	1413	1503	1441	1469	1711	1796	1644	1783	1996	1817	1662	1845	2004	1921	2002	2165	1888	1628	1712	1732	1766	1976	1957	1741	1798	1909	1636	1513	1729	1685	1451	1553	1614	1487	1502	1644	1574	1535	1650	1742	1531	1592	1707	1618	1507	1724	1748	1458	1369	1467	1356	1294	1351	1303	1064	1080	1191	1024	1035	1298	1299	1220	1290	1414	1239	1228	1485	1368	1155	1217	1328	1239	1324	1417	1371	1441	1726	1861	1752	1882	2059	1759	1802	2098	1877	1551	1873	1872	1519	1458	1757	1825	1928	2438	2704	2569	2886	3298	3262	3125	3364	3228	2892	2978	3117	2654	2371	2574	2695	2523	2857	3502	3543	3451	3845	3775	3691	4240	4189	3635	3409	3755	3452	3236	3586	3846	3212	3233	3630	3740	3744	4425	4627	4150	4364	4559	4176	3645	3962	4071	3637	3677	4026	3745	3612	4098	3947	3339	3271	3432	2844	2458	2729	2848	2435	2446	3078	3342	3131	3722	4194	3622	3473	3877	3186	2322	2412	2548	1819	1427	2080	2386	1824	1880	2439	2286	1841	2333	2432	1645	1463	1850	1642	1023	1117	1446	1190	988	1446	1763	1407	1249	1898	1918	1402	1715	2130	1725	1444	1730	1864	1433	1353	1886	1972	1628	1899	2731	3017	2953	3936	5027	5066	5675	6929	7037	6887	8027	9660	9696	9369	10815	12216	12151	13056	14877	15516	15282	16640	18331	18017	18419	20325	21426	20881	20926	22179	22202	21136	20588	20520	19666	18907	18020	16835	16490	15492	14538	14219	14338	13529	12607	13462	14936	13282	11692	12571	13299	11353	10274	11256	11347	9052	8489	9785	9128	7016	7277	8556	7451	5553	6459	8029	6967	5675	7535	9491	8017	7050	9226	9776	7723	7115	8633	7672	5086	4810	5404	3982	2233	2483	2869	2152	1487	2335	3409	3224	2808	4102	5244	4258	3665	4780	4530	3045	2586	3011	2211	1198	1133	1553	1503	1092	1476	2533	2676
1383	1486	1386	1520	1566	1451	1340	1474	1382	1417	1462	1467	1486	1523	1541	1207	1212	1275	1161	1244	1440	1429	1284	1302	1382	1304	1403	1634	1507	1440	1573	1506	1432	1500	1513	1502	1691	1907	1814	1818	2066	1934	1779	1905	2127	2060	2105	2257	1926	1708	1806	1820	1783	1967	1994	1792	1828	1934	1699	1552	1701	1701	1543	1588	1739	1615	1537	1660	1600	1524	1711	1736	1591	1447	1748	1624	1551	1749	1818	1529	1410	1484	1453	1374	1435	1385	1098	1100	1201	1075	1045	1343	1264	1164	1332	1416	1244	1245	1454	1373	1176	1220	1358	1212	1271	1476	1370	1415	1730	1864	1801	1902	2112	1826	1754	2056	1964	1659	1848	1924	1596	1509	1777	1887	1973	2521	2799	2713	2866	3441	3367	3200	3401	3355	2999	3046	3266	2831	2378	2579	2731	2594	2851	3429	3497	3451	3678	3756	3700	3944	4144	3673	3366	3489	3422	3170	3465	3816	3288	3152	3607	3786	3736	4336	4812	4386	4261	4704	4337	3634	3947	4055	3518	3436	3861	3597	3331	3752	3682	3132	2885	3084	2734	2209	2376	2632	2203	2104	2658	2939	2768	3148	3762	3342	3041	3365	2994	2030	1985	2257	1753	1194	1697	2312	1805	1713	2340	2391	1932	2244	2455	1757	1343	1723	1661	1028	953	1395	1346	1023	1410	1977	1582	1340	1967	2210	1687	1810	2382	2141	1712	1910	2161	1761	1614	2026	2298	1967	2098	2964	3366	3231	4122	5489	5618	6022	7347	7671	7428	8708	10161	10294	9952	11391	12947	12857	13348	15035	15702	15497	16443	17862	17968	18034	19775	20423	20286	20560	21397	21749	20571	20366	19752	19154	18548	17373	16269	15804	15558	13965	13900	14090	13579	12451	12681	14369	13334	11207	12133	13361	11601	10014	11150	11723	9184	8005	9562	9426	7124	6816	8419	7979	5666	6196	8156	7568	5794	7342	9461	8523	7207	8796	9791	7656	6558	7957	7258	4771	4291	4981	3998	2200	2232	2749	2413	1586	2227	3442	3328	2856	4003	5214	4466	3511	4405	4420	2967	2290	2686	2156	1194	1010	1480	1633	1229	1512	2618	2725
1459	1549	1436	1493	1558	1469	1409	1474	1458	1344	1510	1469	1428	1527	1477	1273	1235	1306	1188	1261	1364	1494	1377	1467	1481	1340	1376	1560	1571	1479	1606	1621	1525	1614	1581	1524	1741	2069	1907	1848	2040	2012	1793	2045	2354	2263	2146	2216	2041	1784	1879	1904	1863	1931	1995	1859	1821	1919	1894	1613	1746	1810	1655	1560	1689	1744	1546	1667	1740	1622	1678	1785	1607	1523	1712	1682	1601	1712	1817	1601	1458	1585	1620	1468	1432	1422	1159	1105	1278	1163	1039	1204	1280	1176	1296	1426	1300	1231	1411	1382	1206	1291	1349	1249	1328	1448	1401	1420	1680	1880	1897	1923	2115	1902	1772	2032	2132	1751	1824	1974	1689	1520	1842	1992	1996	2408	2957	2771	2996	3523	3491	3197	3365	3416	3076	3012	3333	2908	2440	2580	2721	2547	2738	3362	3404	3168	3514	3732	3642	3758	4074	3751	3272	3504	3456	3092	3283	3642	3262	2980	3653	3952	3844	4227	4865	4467	4214	4652	4463	3724	3914	4038	3525	3261	3483	3485	3131	3365	3402	2893	2623	2904	2626	2051	2143	2440	2093	1702	2256	2730	2507	2766	3388	3158	2671	3029	2829	1885	1602	1822	1600	1103	1454	2170	1913	1569	2201	2541	1971	2119	2466	1912	1365	1585	1735	1144	923	1376	1534	1165	1427	2166	1911	1493	2124	2599	2061	2052	2769	2578	2002	2179	2471	2169	1785	2284	2656	2288	2325	3264	3867	3620	4375	5847	6066	6405	7610	8064	8045	9038	10938	10958	10598	11913	13363	13349	13526	15104	15581	15547	16345	17577	17615	17422	19009	19775	19537	19837	20689	20491	19495	19527	19072	18574	18133	16881	15652	15266	15183	13820	13071	13715	13541	12542	12544	14278	13386	11220	11406	13138	11849	9908	10652	11536	9573	7918	9140	9786	7482	6626	8261	8296	5964	5932	8174	7849	5984	6922	9316	8803	6984	8178	9619	7781	6141	7367	7074	4745	3793	4655	3911	2218	1953	2560	2518	1751	2145	3511	3520	2870	3710	5072	4546	3449	4015	4179	2872	2101	2443	2062	1261	962	1404	1728	1427	1543	2543	2827
1488	1607	1430	1493	1592	1431	1350	1516	1460	1335	1421	1478	1433	1523	1544	1357	1276	1391	1306	1226	1396	1461	1429	1510	1595	1512	1507	1633	1610	1540	1645	1714	1589	1594	1680	1664	1723	1993	2027	1962	2119	2106	1968	2107	2526	2392	2258	2325	2059	1750	1879	1968	1930	1952	2083	1920	1874	1977	1994	1723	1806	1908	1720	1615	1753	1766	1616	1648	1792	1662	1708	1792	1662	1522	1695	1719	1638	1690	1886	1712	1451	1634	1694	1504	1460	1424	1214	1172	1247	1222	1110	1228	1339	1246	1271	1391	1317	1223	1401	1409	1236	1298	1507	1344	1331	1455	1510	1471	1639	1967	1900	1895	2118	1992	1910	2091	2131	1879	1907	2003	1790	1601	1841	2058	2031	2512	2929	2887	2918	3361	3668	3246	3457	3374	3139	3000	3259	3078	2500	2445	2792	2622	2691	3279	3465	3205	3348	3682	3586	3667	3987	3720	3261	3383	3377	3006	3085	3541	3297	2999	3600	4125	3895	4230	4705	4415	4072	4515	4520	3744	3693	4093	3472	3045	3368	3344	2866	2947	3160	2709	2260	2618	2521	1940	1842	2148	1817	1529	1940	2514	2198	2255	2939	2859	2320	2546	2610	1803	1319	1575	1476	1058	1289	1971	1890	1585	2051	2645	2137	1978	2386	2190	1455	1475	1712	1301	933	1398	1752	1362	1512	2459	2325	1835	2236	2904	2509	2196	2928	2959	2358	2371	2892	2477	2092	2448	3070	2531	2613	3610	4158	4079	4743	6159	6671	6798	8025	8567	8654	9378	11089	11708	11002	12127	14037	13961	13960	15029	15723	15536	15870	17101	17251	16584	18036	19246	19155	19235	19731	19733	18953	18866	18145	17904	17489	16572	14893	14620	14879	13640	12627	13135	13882	12409	11827	13753	13683	11263	10800	12763	12203	9778	10196	11568	9902	7722	8741	9861	7914	6550	7808	8494	6328	5804	8044	8475	6312	6548	9239	9031	7181	7605	9113	7784	5890	6734	6843	4679	3437	4125	3809	2337	1711	2454	2583	1973	2187	3445	3752	3101	3561	4958	4632	3381	3676	4036	2880	1912	2140	1971	1252	864	1338	1736	1593	1608	2541	2899
1511	1569	1471	1448	1604	1484	1326	1448	1481	1311	1343	1388	1362	1497	1574	1276	1259	1402	1408	1243	1419	1544	1523	1504	1671	1600	1551	1662	1633	1556	1679	1776	1641	1624	1757	1762	1794	2067	2149	2038	2109	2218	2065	2113	2580	2548	2241	2276	2087	1798	1854	2152	2057	2029	2166	2012	1863	1993	2102	1831	1731	1893	1867	1616	1772	1819	1655	1584	1737	1704	1639	1808	1736	1519	1623	1862	1671	1710	1880	1764	1533	1651	1744	1552	1399	1454	1295	1207	1364	1397	1170	1247	1410	1375	1308	1417	1411	1263	1367	1519	1325	1382	1493	1477	1376	1527	1573	1527	1620	1857	1875	1822	2107	2102	1810	2042	2231	1955	1872	1980	1937	1651	1842	2076	2107	2331	2838	2909	2861	3242	3631	3374	3298	3414	3205	2926	3298	3205	2543	2393	2833	2794	2749	3199	3466	3123	3229	3649	3530	3579	3928	3699	3157	3174	3438	3051	2911	3324	3264	2921	3471	4146	3873	4041	4632	4401	3828	4356	4503	3779	3696	3933	3507	2818	3011	3089	2680	2535	2800	2467	2091	2275	2410	1863	1566	1891	1708	1283	1553	2058	1920	1804	2419	2496	2052	2038	2256	1638	1117	1381	1463	1055	1106	1886	1995	1590	1843	2686	2310	1903	2345	2386	1584	1458	1747	1460	1011	1411	1960	1649	1743	2647	2782	2203	2502	3354	2997	2558	3172	3403	2820	2709	3164	2881	2399	2745	3284	3085	2910	3785	4585	4483	5092	6497	7156	7148	8123	9159	9293	9640	11420	11893	11648	12374	13998	14291	14023	14839	15688	15302	15684	16467	16536	16400	17390	18367	18407	18570	19048	18899	18427	18552	17756	17182	17247	16040	14509	13889	14391	13814	12163	12540	13798	12728	11566	13105	13838	11521	10612	12436	12419	10007	9781	11222	10124	7833	8272	10051	8329	6457	7562	8626	6743	5645	7716	8930	6666	6251	8460	9368	7247	6992	8630	7918	5827	6138	6587	4551	2997	3473	3636	2390	1703	2303	2703	2166	2175	3397	3948	3290	3438	4860	4654	3316	3282	3729	2818	1823	1890	1872	1271	817	1255	1841	1758	1635	2462	3004
1458	1600	1471	1463	1598	1509	1321	1398	1475	1290	1318	1399	1377	1468	1498	1388	1270	1384	1445	1307	1405	1535	1493	1506	1804	1698	1566	1731	1805	1609	1759	1812	1698	1670	1856	1824	1832	2134	2256	2036	2160	2374	2166	2281	2640	2686	2374	2318	2290	1913	1928	2245	2229	2104	2227	2165	1963	1995	2032	1907	1810	1908	1892	1761	1880	1923	1675	1577	1769	1750	1626	1847	1777	1509	1634	1899	1720	1665	1838	1814	1604	1681	1801	1635	1477	1572	1367	1238	1418	1460	1222	1237	1534	1530	1408	1494	1473	1283	1419	1654	1490	1422	1562	1532	1439	1546	1633	1564	1705	1953	1990	1866	2110	2176	1895	2089	2257	2040	1824	1994	2018	1710	1792	2118	2143	2238	2704	2879	2770	3083	3559	3394	3178	3454	3363	3074	3190	3281	2718	2435	2676	2735	2694	3149	3476	3042	3169	3561	3558	3498	3695	3710	3105	2990	3329	3015	2763	3261	3221	2824	3297	4006	3940	3887	4369	4250	3758	4055	4325	3680	3415	3722	3360	2690	2753	2832	2430	2241	2493	2350	1894	2046	2284	1745	1359	1633	1598	1119	1210	1770	1744	1482	2032	2351	1821	1753	1961	1515	951	1137	1403	1177	1041	1772	2105	1666	1836	2667	2499	1875	2248	2422	1843	1464	1804	1757	1235	1589	2247	2081	1953	2801	3180	2623	2797	3814	3565	2972	3290	3768	3250	2959	3384	3303	2688	2969	3506	3415	3145	3993	4885	4881	5353	6764	7448	7459	8387	9458	9665	9852	11606	12280	11920	12712	14013	14294	14043	14575	15272	15031	15230	15793	15987	15989	17055	17620	17613	17956	18396	18186	17983	17755	16989	16369	16225	15806	13864	12983	14130	13797	11756	11955	13671	12928	11448	12507	14417	12100	10521	11875	12551	10254	9403	10913	10422	7911	7795	9756	8735	6561	7292	8575	6991	5618	7422	9219	7163	6013	8143	9339	7408	6561	8391	7733	5350	5357	6073	4648	2897	3051	3487	2609	1620	2108	2730	2441	2182	3303	4036	3542	3377	4665	4613	3338	3031	3424	2714	1681	1574	1767	1251	837	1183	1871	1885	1672	2323	2952
1386	1594	1498	1380	1515	1504	1372	1408	1460	1290	1235	1337	1472	1429	1540	1436	1314	1456	1530	1410	1436	1560	1536	1580	1875	1835	1717	1753	1898	1703	1794	1897	1850	1754	1842	1893	1916	2086	2291	2116	2218	2423	2371	2334	2719	2802	2430	2402	2269	1989	1930	2189	2273	2125	2231	2274	1986	2038	2187	1958	1785	1974	1986	1894	1844	1935	1650	1576	1742	1752	1673	1844	1833	1605	1656	1849	1802	1590	1837	1880	1687	1776	1878	1712	1548	1559	1454	1382	1489	1545	1328	1366	1683	1679	1482	1565	1616	1340	1511	1761	1650	1466	1624	1628	1497	1621	1750	1654	1659	1971	2058	1840	1988	2248	1958	1996	2307	2103	1853	2007	2070	1788	1876	2156	2203	2250	2642	2874	2756	3000	3370	3299	3198	3349	3358	2989	3183	3288	2686	2396	2718	2838	2692	3042	3359	3069	3063	3436	3547	3359	3577	3673	3015	2846	3221	3001	2568	2983	3125	2820	3186	3899	3881	3687	4140	4085	3516	3729	4090	3517	3188	3378	3159	2441	2417	2588	2186	1999	2201	2247	1787	1789	2050	1628	1245	1358	1311	956	995	1456	1576	1209	1614	1896	1558	1365	1651	1398	836	855	1256	1369	1119	1629	2287	1945	1818	2697	2629	1987	2122	2582	2012	1437	1895	2046	1535	1668	2434	2598	2300	3083	3792	3233	3176	4095	4182	3421	3728	4265	3677	3192	3624	3545	3017	3125	3673	3712	3491	4166	5212	5226	5505	6839	7702	7829	8611	9881	10037	10168	11622	12520	12046	12753	14094	14641	14077	14556	15202	14999	15060	15116	15600	15506	16478	17016	16652	17200	17763	17507	17285	17118	16424	15606	15775	15552	13404	12495	13438	13573	11731	11480	13719	13252	11133	12107	14177	12844	10481	11376	12853	10372	8913	10431	10840	8145	7443	9403	9133	6679	6722	8356	7427	5489	6886	8946	7358	5886	7494	9177	7530	6224	7579	7530	5206	4621	5607	4551	2809	2591	3249	2747	1628	1982	2744	2641	2259	3171	4124	3696	3226	4418	4588	3424	2753	3228	2606	1615	1400	1528	1260	858	1073	1834	2027	1691	2257	2998
1328	1533	1494	1404	1518	1594	1432	1423	1458	1254	1193	1385	1477	1469	1532	1561	1324	1386	1543	1409	1450	1619	1620	1663	1899	1898	1785	1856	2020	1919	1833	2026	1881	1752	1933	2007	1964	2100	2350	2173	2267	2520	2463	2409	2864	2910	2481	2280	2356	2144	2002	2309	2351	2227	2300	2352	2128	2079	2237	2062	1793	1987	2144	1896	1910	2041	1839	1566	1698	1798	1708	1782	1859	1718	1688	1844	1815	1655	1808	1932	1724	1733	1930	1784	1618	1650	1641	1369	1479	1571	1484	1405	1717	1815	1582	1635	1704	1482	1532	1907	1742	1577	1748	1766	1597	1642	1815	1789	1748	1969	2096	1852	2034	2337	2118	2077	2271	2229	1906	2022	2211	1908	1776	2095	2207	2188	2554	2848	2662	2870	3269	3273	3065	3325	3300	3051	3097	3346	2838	2364	2638	2825	2774	3127	3485	3137	2921	3448	3568	3228	3433	3609	3052	2761	3053	2872	2524	2789	3034	2687	2965	3742	3830	3563	3866	3961	3296	3308	3564	3368	2834	3015	2947	2278	2091	2284	2126	1709	1911	2015	1586	1479	1755	1500	1057	1095	1154	914	810	1168	1330	1014	1155	1517	1287	1051	1229	1327	899	738	1176	1501	1348	1592	2402	2320	1934	2631	2853	2154	2048	2669	2269	1601	1922	2348	1942	1989	2815	3065	2811	3390	4281	3913	3635	4545	4762	3945	3941	4651	4146	3503	3751	3820	3297	3180	3808	3941	3678	4392	5378	5549	5761	6930	8005	8076	8752	9954	10369	10335	11681	12616	12241	12701	13891	14359	13849	14537	15247	14370	14238	14700	14710	15196	15871	16324	16410	16393	17035	16953	16478	16739	16045	14803	15066	15125	13474	11963	13196	13681	11771	11288	13401	13756	11380	11833	14121	13306	10432	10912	12715	10848	8730	9826	11007	8503	7167	8959	9286	6888	6413	8065	7762	5659	6520	8820	7743	5856	7031	8935	7649	5941	7033	7308	5032	4076	4924	4528	2739	2252	2966	2758	1740	1810	2737	2793	2277	3076	4246	3901	3217	4125	4443	3416	2581	3004	2530	1573	1190	1399	1278	907	997	1816	2114	1787	2131	2958
1317	1476	1492	1422	1499	1555	1499	1410	1445	1308	1240	1413	1438	1412	1544	1555	1361	1365	1538	1479	1497	1684	1718	1747	1895	2033	1817	1904	2086	2004	1873	2012	2012	1788	1959	2131	1981	2043	2382	2263	2210	2485	2463	2437	2830	2871	2407	2319	2411	2243	2103	2381	2502	2249	2239	2398	2196	2112	2275	2081	1864	2024	2248	2014	1846	2042	1943	1642	1697	1955	1794	1835	1848	1763	1594	1948	1855	1698	1746	1934	1870	1841	1986	1884	1654	1711	1696	1443	1541	1706	1604	1482	1684	1915	1684	1683	1740	1578	1702	2065	2010	1706	1702	1878	1712	1770	1949	1905	1756	2083	2246	1972	2015	2383	2230	2028	2361	2378	1970	2063	2313	2056	1857	2119	2308	2109	2411	2882	2623	2648	3178	3236	2912	3056	3274	3173	3142	3268	2897	2329	2613	2937	2789	3067	3487	3211	2846	3313	3521	3055	3232	3441	3056	2615	2919	2868	2452	2595	2811	2647	2678	3470	3762	3353	3557	3714	3152	2908	3311	3014	2469	2564	2476	2081	1746	1905	1941	1527	1682	1754	1524	1256	1464	1399	883	840	1056	855	634	864	1056	842	795	1228	1200	835	920	1151	945	735	1104	1685	1578	1709	2510	2671	2205	2709	3193	2424	2141	2762	2570	1906	2096	2731	2528	2292	3094	3664	3283	3740	4770	4630	4225	5008	5351	4453	4260	4961	4547	3780	4049	4132	3626	3305	4051	4312	4070	4450	5391	5675	5932	7062	8161	8234	8830	10084	10482	10407	11741	12460	12163	12593	13641	14281	14027	14102	14550	14175	13877	14486	14477	14542	15385	16032	15604	15994	16848	16512	15934	15915	15712	14498	14075	14536	13249	11770	12599	13901	12017	11019	13122	13929	11597	11207	13836	13713	10638	10356	12514	11324	8902	9530	10988	8761	6829	8185	9242	7141	5958	7771	7848	5872	6106	8479	8134	6131	6664	8570	7730	5690	6408	6950	5019	3643	4282	4283	2810	1959	2624	2829	1899	1792	2574	2966	2624	3071	4342	4120	3223	3710	4462	3509	2445	2689	2379	1509	1033	1281	1281	974	970	1697	2224	1872	2021	2832
1243	1386	1480	1383	1446	1573	1467	1438	1485	1313	1191	1387	1482	1393	1609	1623	1445	1367	1557	1521	1476	1711	1829	1807	1944	2115	1904	1935	2144	2102	1939	2091	2074	1845	1944	2165	2074	2051	2335	2274	2182	2369	2585	2584	2803	2864	2397	2216	2463	2429	2207	2402	2471	2258	2190	2521	2363	2167	2312	2160	1940	2017	2290	2153	1939	2104	1986	1643	1738	2000	1825	1756	1919	1813	1716	1843	1900	1655	1725	1968	1883	1810	1933	1925	1675	1684	1760	1487	1524	1775	1663	1629	1818	2045	1808	1767	1874	1735	1845	2132	2174	1819	1779	2024	1915	1864	2085	2140	1890	2133	2428	2074	2089	2503	2384	2234	2401	2379	2059	2097	2389	2102	1836	2047	2287	2167	2443	2726	2581	2586	2987	3178	2840	2963	3196	3018	2934	3301	2784	2291	2574	2846	2814	3025	3359	3274	2737	3133	3321	3036	3079	3281	2960	2568	2718	2763	2327	2392	2688	2494	2492	3167	3619	3160	3279	3452	2923	2524	2874	2636	2063	2024	2127	1685	1407	1618	1793	1486	1404	1574	1387	988	1212	1255	750	618	813	741	499	593	951	801	681	980	1103	788	712	1021	1029	747	1088	1790	1907	1952	2645	3025	2584	2737	3298	2794	2327	2846	2929	2251	2227	3045	3089	2618	3376	4294	3976	4213	5223	5298	4862	5213	5725	5009	4648	5194	5026	4209	4182	4526	3901	3531	4090	4396	4180	4509	5345	5817	5813	7245	8307	8583	8800	9980	10692	10943	11625	12800	12366	12364	13584	14055	13878	13934	14060	13880	13652	14095	14159	13904	14941	15382	14789	15146	16439	16133	15376	15369	15701	14504	13805	14278	13569	11764	12196	13625	12519	10975	12886	14333	12148	10988	13137	14156	10742	10063	12276	11969	8827	8919	10613	9097	6662	7627	8896	7281	5769	7115	8082	6312	5682	7691	8297	6384	6062	8051	7653	5562	5652	6610	5066	3308	3780	4147	2837	1830	2398	2832	2122	1830	2649	3241	2773	2913	4158	4329	3308	3474	4187	3384	2366	2435	2272	1449	927	1137	1237	1058	965	1599	2304	2035	1833	2639
1214	1362	1509	1434	1402	1551	1478	1414	1418	1333	1202	1385	1522	1472	1558	1636	1483	1407	1565	1573	1511	1719	1860	1795	1979	2208	1963	1892	2148	2119	1939	2085	2116	1904	1963	2249	2102	2064	2257	2351	2169	2295	2615	2607	2632	2803	2435	2230	2440	2475	2319	2444	2519	2353	2175	2521	2518	2288	2429	2283	1874	2047	2325	2180	2005	2174	2136	1709	1837	2006	1946	1679	1896	1823	1712	1799	1917	1686	1735	2021	1939	1714	1895	2029	1806	1702	1782	1646	1606	1823	1922	1691	1860	2227	1976	1855	1967	1959	1929	2275	2356	1898	1953	2176	2053	1929	2101	2266	2104	2275	2576	2232	2257	2665	2490	2194	2399	2482	2145	2173	2462	2215	1979	2096	2305	2116	2314	2663	2453	2305	2785	2986	2639	2701	2956	2971	2939	3132	2898	2402	2539	2892	2870	2928	3351	3248	2794	3061	3324	2988	2820	3154	2914	2383	2435	2668	2296	2180	2473	2380	2346	2819	3354	2945	2869	3239	2748	2178	2313	2317	1755	1604	1695	1455	1117	1313	1658	1388	1213	1382	1263	876	975	1049	657	430	580	658	459	445	823	876	661	860	1141	854	667	1001	1119	857	1117	1990	2314	2221	2879	3402	3031	2842	3541	3272	2583	2976	3367	2738	2469	3407	3641	3061	3822	4831	4786	4684	5614	6126	5387	5521	6192	5763	5082	5555	5569	4600	4351	4685	4297	3573	4067	4506	4418	4543	5350	5750	5918	7125	8113	8631	9066	9842	10925	10865	11800	12561	12387	12653	13370	14092	13853	13854	14049	13433	13279	13788	13455	13525	14534	15419	14384	14302	16024	15824	15066	14759	15579	14213	13232	13677	13814	12125	11817	13470	12809	10995	12237	14270	12472	10675	12574	14248	11382	9846	11939	12064	8852	8415	10000	9271	6724	6992	8679	7532	5570	6559	7940	6615	5460	7255	8352	6666	5761	7458	7665	5516	5266	6204	5124	3190	3213	3695	2929	1679	2136	2805	2384	1840	2622	3412	3050	2789	3959	4465	3499	3367	3978	3437	2238	2132	2166	1499	852	1005	1248	1138	933	1463	2286	2063	1749	2493
1260	1336	1507	1389	1339	1545	1525	1368	1346	1368	1283	1391	1583	1509	1536	1661	1636	1461	1587	1629	1608	1772	1898	1828	1988	2267	2101	1891	2079	2142	1953	2059	2217	2035	2022	2350	2258	2016	2186	2314	2148	2352	2627	2616	2553	2813	2551	2194	2360	2541	2448	2388	2586	2446	2229	2544	2564	2406	2421	2309	2059	2058	2378	2239	1954	2074	2104	1849	1790	2129	1950	1721	1904	1838	1668	1862	1982	1737	1754	2057	2020	1782	1850	1992	1765	1735	1787	1756	1644	1864	1949	1812	1972	2219	2157	2014	2205	2141	2153	2372	2551	2179	2011	2203	2225	2034	2149	2295	2174	2404	2670	2441	2376	2660	2574	2331	2398	2562	2208	2213	2393	2299	1964	2112	2340	2200	2263	2578	2521	2280	2622	2977	2647	2535	2917	2927	2809	2936	2870	2322	2384	2815	2953	2826	3333	3299	2818	2941	3311	3009	2685	3009	2790	2155	2190	2532	2280	1998	2297	2269	2135	2565	2929	2729	2536	2835	2559	1921	1958	2013	1533	1185	1357	1285	898	1068	1436	1355	1044	1201	1188	754	699	823	522	311	405	548	443	372	742	922	769	851	1166	1053	707	896	1285	1098	1246	2175	2779	2550	3012	3704	3478	3127	3742	3716	3134	3212	3841	3143	2904	3741	4247	3709	4165	5365	5479	5305	6104	6823	6013	5941	6689	6295	5443	5745	6191	4955	4683	5002	4446	3871	4125	4629	4453	4361	5162	5455	5784	6846	7982	8588	8724	9780	10731	10901	11700	12581	12402	12534	13387	13946	13600	13597	13820	13233	12823	13525	13278	13372	14042	14682	14185	14191	15538	16150	14872	14540	15624	14797	13067	13489	14155	12393	11567	13167	13387	11142	11620	14370	12981	10539	11959	14375	11969	9586	11304	12476	9242	7777	9837	9732	7104	6397	8526	8076	5708	5945	7803	7064	5396	6723	8296	6874	5605	7055	7654	5797	4802	5576	4929	3092	2867	3525	2989	1788	1963	2692	2600	1947	2417	3456	3330	2822	3715	4512	3687	3138	3721	3209	2069	1899	1904	1464	844	870	1211	1232	963	1436	2265	2111	1708	2307
1304	1280	1508	1404	1315	1519	1483	1375	1393	1399	1286	1346	1677	1567	1515	1739	1719	1641	1640	1686	1720	1795	1909	1884	2120	2319	2129	1906	2082	2118	1952	2024	2224	2097	2083	2342	2308	2085	2134	2322	2117	2270	2562	2496	2573	2705	2491	2187	2319	2548	2456	2419	2644	2573	2270	2560	2663	2533	2413	2433	2144	2134	2495	2371	1979	1999	2149	1869	1832	2095	2031	1711	1891	1926	1745	1800	1975	1867	1756	2037	2021	1774	1843	1973	1864	1692	1803	1799	1686	1898	2077	1946	1944	2332	2373	2108	2242	2272	2325	2477	2567	2221	2109	2369	2346	2046	2124	2417	2370	2479	2823	2610	2411	2680	2726	2425	2458	2641	2312	2105	2378	2351	2041	2133	2388	2240	2240	2484	2385	2250	2627	2886	2648	2394	2579	2717	2613	2855	2805	2348	2314	2694	2947	2767	3170	3233	2847	2756	3208	2938	2486	2651	2613	1985	1928	2389	2228	1807	2034	2213	1943	2137	2720	2510	2138	2421	2303	1634	1489	1590	1237	866	1008	994	740	854	1249	1252	989	980	1044	666	515	579	453	250	260	454	476	368	676	1085	963	843	1203	1279	872	950	1432	1436	1495	2323	3226	3029	3209	4234	4140	3555	4055	4372	3635	3492	4225	3853	3351	4077	4753	4424	4592	5922	6131	5791	6411	7333	6703	6318	7015	6822	5754	6088	6268	5369	4951	5068	4690	3975	4127	4704	4421	4235	4914	5426	5736	6702	8073	8571	8692	9633	10464	10943	11685	12541	12544	12448	13390	13983	13586	13455	13687	12950	12669	12962	13264	12952	13340	14392	13985	13578	15023	15995	14928	14171	15727	15463	13217	13316	14437	12907	11475	12874	13632	11448	11403	13730	13304	10642	11483	13926	11999	9389	10769	12441	9610	7344	9192	9755	7086	6089	8138	8310	5806	5538	7647	7450	5483	5987	8166	7240	5463	6574	7502	5774	4336	5160	4984	3070	2478	3320	3189	1848	1787	2631	2782	2109	2421	3488	3515	2717	3612	4481	3782	2995	3418	3152	2162	1709	1772	1403	819	775	1245	1305	1046	1276	2198	2225	1802	2167
1328	1279	1432	1469	1347	1515	1537	1350	1383	1451	1332	1341	1581	1629	1583	1722	1778	1704	1757	1786	1707	1782	1918	1924	2037	2296	2189	1965	2050	2144	1986	1951	2207	2179	2032	2300	2390	2054	2007	2219	2078	2131	2442	2358	2440	2668	2512	2134	2333	2642	2434	2396	2750	2709	2381	2535	2805	2509	2427	2522	2318	2202	2497	2446	2044	1987	2137	1836	1730	2166	2085	1714	1809	2023	1848	1849	2004	1910	1880	2156	2184	1799	1775	2020	1850	1726	1733	1854	1678	1848	2199	2006	1919	2306	2452	2232	2347	2526	2365	2425	2576	2416	2147	2376	2457	2102	2115	2415	2320	2454	2771	2711	2543	2765	2818	2528	2421	2593	2459	2239	2365	2451	2120	2204	2405	2343	2239	2532	2449	2207	2505	2950	2550	2217	2365	2581	2492	2640	2693	2398	2154	2652	2811	2632	2906	3210	2783	2681	3043	2935	2416	2399	2427	1891	1748	2243	2166	1692	1841	2061	1813	1833	2342	2163	1793	2055	1951	1383	1137	1246	1023	679	752	872	685	654	1040	1205	867	798	922	630	377	413	380	209	222	410	571	479	681	1157	1230	1049	1323	1508	1150	1165	1691	1904	1889	2537	3678	3591	3437	4523	4808	3932	4321	4858	4234	4065	4800	4540	3931	4426	5407	5061	5052	6367	6904	6298	6679	7804	7276	6732	7338	7392	6231	6197	6571	5809	5068	5264	5157	4042	4174	4406	4356	4103	4615	5138	5517	6381	7760	8282	8355	9452	10640	11122	11492	12528	12748	12678	13317	13854	13406	13114	13430	13016	12223	12720	12804	12429	12825	14044	14060	13269	14581	16203	14832	14294	15616	16101	13682	13401	14432	13600	11665	12742	13957	11882	11267	13120	13363	10585	10761	13434	12538	9465	9987	12047	9997	7187	8573	9913	7578	5903	7846	8562	6152	5292	7325	7633	5566	5581	7892	7606	5553	6153	7406	5965	4020	4636	4841	3118	2222	2956	3189	1993	1693	2662	2979	2216	2268	3512	3780	2806	3304	4440	3828	2828	3087	2979	2063	1457	1580	1457	814	699	1137	1439	1155	1229	2127	2337	1837	1976
1336	1265	1448	1438	1331	1449	1501	1350	1371	1450	1302	1335	1616	1676	1623	1682	1840	1744	1760	1834	1720	1761	1976	1998	1987	2197	2258	2019	2058	2134	1999	1910	2260	2172	1986	2203	2504	2046	1920	2144	2074	2107	2324	2324	2334	2551	2517	2214	2321	2629	2460	2343	2735	2816	2440	2685	2939	2681	2439	2439	2370	2258	2493	2534	2065	1962	2096	1943	1791	2150	2113	1811	1807	2124	1928	1836	1987	1951	1850	2054	2230	1854	1666	2003	1896	1663	1756	1780	1715	1807	2264	2238	2081	2412	2520	2375	2478	2669	2509	2446	2598	2467	2212	2353	2455	2141	2071	2408	2424	2461	2803	2819	2655	2754	2939	2730	2425	2664	2545	2213	2398	2558	2246	2236	2467	2414	2197	2411	2456	2326	2551	2864	2649	2176	2261	2396	2409	2419	2593	2295	2081	2322	2659	2479	2669	2973	2819	2549	2778	2889	2334	2176	2239	1791	1530	2011	2063	1584	1629	1939	1721	1602	2023	1953	1515	1644	1714	1119	828	931	876	542	556	721	664	573	877	1135	809	701	856	639	309	273	347	280	236	403	672	666	774	1326	1514	1254	1462	1857	1598	1380	2001	2409	2348	2790	4094	4150	3838	4977	5430	4386	4647	5521	4923	4579	5342	5390	4474	4759	5851	5696	5519	6823	7508	6845	7151	8340	8007	7139	7571	7788	6759	6464	6628	6209	5266	5334	5230	4283	3884	4373	4210	4083	4446	4943	5315	6115	7351	8168	8285	9190	10635	11103	11577	12446	12808	12551	13403	14056	13229	13063	13510	12963	11981	12013	12596	12476	12647	14040	13982	13464	14298	16375	15550	14405	15874	16585	14163	13290	14910	14281	11876	12417	14206	12423	11091	12632	13342	10966	10138	12667	12615	9420	9301	11653	10423	7371	8162	9952	7826	5764	7144	8435	6533	5080	6826	7892	5870	5414	7442	7547	5564	5739	6985	5883	3828	4207	4607	3350	2103	2624	3060	2199	1585	2512	3152	2451	2205	3576	3947	2913	3102	4222	3947	2739	2787	2830	2063	1272	1399	1346	894	678	1120	1501	1310	1228	2022	2356	1920	1793
1330	1198	1378	1431	1382	1444	1514	1427	1412	1547	1330	1310	1640	1760	1646	1736	1890	1730	1773	1929	1840	1749	1961	1985	2023	2165	2234	2025	2000	2078	1988	1896	2175	2172	1911	2151	2365	1993	1828	2050	2010	1942	2133	2358	2210	2420	2630	2325	2391	2578	2463	2405	2758	2861	2520	2676	3070	2695	2353	2469	2478	2284	2482	2524	2118	1937	2093	2047	1812	1998	2158	1844	1823	2143	2053	1734	1947	2041	1887	2030	2226	1914	1707	1999	1968	1697	1755	1826	1700	1768	2200	2306	2089	2451	2768	2500	2481	2793	2667	2438	2576	2648	2251	2367	2509	2254	2113	2402	2595	2628	2844	2934	2825	2764	3030	2789	2505	2636	2574	2258	2349	2540	2248	2236	2531	2486	2186	2390	2552	2409	2568	2803	2692	2163	2110	2280	2199	2152	2444	2246	1873	2094	2506	2344	2369	2863	2723	2330	2649	2847	2171	2014	2028	1713	1411	1722	1871	1506	1459	1770	1590	1406	1631	1665	1264	1269	1398	967	631	694	777	513	416	579	655	549	676	965	816	560	731	585	296	216	317	374	350	489	894	961	971	1493	1879	1543	1699	2162	2104	1780	2266	2935	2838	3273	4655	4973	4415	5376	6091	5119	5169	6005	5736	5032	5659	6115	5194	5099	6249	6457	6192	7041	8147	7461	7502	8897	8670	7557	7882	7979	7044	6468	6935	6659	5500	5462	5470	4373	3859	4305	4304	3920	4200	4720	5162	5625	7141	8162	8118	9207	10590	10971	11359	12525	12894	12891	13318	14108	13531	13167	13541	13106	11742	11652	12816	12558	12310	13776	14570	13320	13978	16225	15870	14624	15845	16966	14716	13595	15143	15102	12597	12578	14205	13057	11096	12144	13488	11122	9545	11758	12416	9186	8500	11139	10782	7663	7763	9669	8301	5883	6883	8613	6930	5042	6431	7883	6211	5113	7027	7590	5541	5213	6662	5967	3624	3651	4355	3404	2093	2449	2978	2418	1566	2473	3234	2660	2192	3433	4179	3232	2910	3800	3852	2622	2443	2550	2070	1159	1167	1285	941	657	1007	1594	1467	1218	1944	2401	1968	1606
1292	1180	1311	1478	1369	1425	1503	1401	1342	1511	1380	1330	1633	1800	1608	1682	1950	1834	1724	1877	1898	1711	1914	2082	1918	2053	2155	1981	1836	1989	1984	1880	2058	2084	1915	2043	2343	2031	1770	2027	1950	1857	2072	2271	2099	2302	2505	2350	2383	2636	2630	2410	2678	2861	2602	2652	3074	2797	2278	2433	2521	2349	2383	2534	2182	1903	2116	2131	1751	2056	2180	1876	1781	2196	2195	1808	1895	2094	1960	2034	2271	1997	1691	1956	2026	1782	1717	1909	1800	1861	2254	2419	2277	2477	2824	2631	2627	2929	2855	2501	2604	2646	2361	2352	2450	2323	2103	2400	2664	2579	2857	3030	2853	2730	3119	2996	2535	2634	2587	2186	2100	2460	2303	2216	2501	2527	2275	2366	2582	2536	2461	2802	2742	2136	1988	2107	2114	1929	2253	2188	1833	1898	2340	2253	2196	2669	2553	2269	2514	2636	2072	1818	1902	1583	1221	1549	1682	1353	1211	1506	1502	1213	1333	1420	1043	957	1077	817	501	507	703	533	323	509	705	586	629	874	775	493	601	568	322	218	314	521	534	661	1163	1367	1274	1737	2331	2014	1948	2639	2624	2336	2734	3605	3556	3736	5003	5616	5125	5895	6851	6000	5713	6469	6525	5717	6200	6611	5830	5635	6717	7049	6856	7485	8766	8216	8154	9040	9143	7953	8020	8256	7326	6655	6987	6934	5864	5592	5448	4621	3854	4138	4199	3839	3985	4610	4917	5452	6764	7996	8211	8976	10622	11299	11345	12506	13081	12962	13342	14149	13504	13054	13713	13177	11861	11606	12853	12751	12259	13523	14754	13769	13802	16312	16667	14865	15786	17602	15750	13733	15134	15730	13256	12317	14047	13715	10955	11292	12943	11342	9238	10791	12029	9543	8168	10335	10752	8130	7227	9131	8630	6059	6411	8475	7178	5090	6052	7934	6338	4972	6482	7485	5574	4730	6248	5966	3714	3335	4242	3513	2031	2043	2933	2602	1761	2295	3326	2860	2274	3173	4300	3323	2632	3557	3740	2580	2170	2401	1915	1116	1023	1247	1091	729	958	1671	1652	1287	1847	2424	1982	1514
1296	1133	1313	1457	1324	1335	1456	1384	1285	1507	1355	1310	1494	1770	1689	1736	1896	1794	1719	1805	1864	1748	1809	2028	1955	1990	2135	1956	1802	1956	2024	1805	1963	2099	1906	2004	2265	2054	1720	1848	1915	1830	2037	2198	2106	2163	2417	2379	2316	2587	2584	2389	2541	2895	2620	2618	2964	2787	2332	2453	2575	2375	2367	2518	2202	1872	2062	2163	1769	1956	2114	1974	1852	2228	2245	1779	1842	2152	2108	2065	2229	2013	1711	1894	2145	1847	1841	1918	1911	1898	2337	2456	2371	2599	2999	2796	2755	3019	2973	2560	2589	2805	2493	2295	2409	2393	2142	2361	2676	2669	2804	3024	2947	2709	3115	3044	2569	2485	2605	2289	2033	2296	2315	2062	2408	2664	2350	2285	2529	2531	2426	2726	2766	2161	1877	2073	2005	1808	2039	2041	1723	1794	2245	2127	2005	2361	2475	2125	2247	2535	1953	1641	1740	1514	1141	1268	1487	1256	1031	1287	1356	1043	1078	1200	939	687	806	674	364	367	588	520	376	448	732	691	559	783	802	487	486	595	391	233	382	749	885	952	1449	1931	1741	1978	2737	2516	2399	2960	3346	2913	3203	4152	4293	4337	5417	6327	5875	6539	7659	6892	6261	6995	7111	6389	6513	7190	6591	6133	7072	7798	7311	7819	9205	8869	8489	9498	9609	8362	8163	8461	7704	6651	6956	6769	6159	5634	5580	4682	3887	3977	4105	3811	3781	4316	4912	5365	6589	7992	8099	8849	10372	11216	11229	12174	13300	13278	13535	14340	13802	13006	13382	13617	12005	11542	12965	12789	12178	12999	14728	14152	13870	15727	16980	15424	15416	17553	16613	14148	15337	16396	13875	12358	14132	14238	11310	10742	12436	11372	8886	9904	11628	9745	7723	9319	10648	8330	6944	8762	8832	6266	6129	8141	7605	5084	5538	7592	6664	4832	5935	7101	5570	4276	5614	5873	3774	2955	3863	3604	2060	1896	2750	2827	1901	2249	3275	3189	2321	3071	4123	3400	2471	3179	3484	2631	1912	2112	1826	1083	886	1231	1204	824	908	1733	1801	1424	1742	2341	2124	1522
1246	1175	1243	1339	1334	1325	1414	1260	1235	1373	1491	1280	1447	1678	1639	1718	1919	1904	1669	1886	1960	1765	1864	2097	2018	1964	2068	1947	1736	1960	2006	1806	1895	2102	1873	1852	2193	1991	1658	1719	1872	1766	1883	2086	2016	1982	2424	2500	2311	2567	2664	2442	2533	2799	2662	2553	2852	2832	2310	2316	2595	2397	2348	2421	2345	1955	2013	2144	1810	1855	2045	2013	1858	2160	2267	1780	1822	2156	2156	2011	2242	2156	1799	1889	2255	1977	1858	1929	2014	1944	2254	2611	2466	2513	3006	2932	2756	2983	3031	2690	2611	2853	2572	2292	2360	2422	2174	2326	2761	2721	2643	2947	2938	2729	3045	3095	2500	2339	2540	2238	1884	2220	2209	2012	2337	2725	2425	2301	2548	2533	2385	2673	2765	2141	1807	1960	1968	1674	1889	1972	1627	1682	2148	2079	1862	2151	2341	1929	2130	2356	1956	1529	1566	1449	1100	1136	1344	1099	889	1076	1201	928	893	1054	813	530	605	553	311	267	467	566	403	438	746	785	587	715	837	596	448	583	547	358	495	1023	1312	1284	1753	2462	2341	2377	3150	3208	2868	3454	3945	3463	3682	4598	4955	4984	6141	6893	6675	6953	7787	7713	7024	7350	7913	7056	6779	7680	7495	6751	7354	8370	8055	8345	9562	9406	9041	9525	9836	8845	8217	8595	7872	6832	6822	6865	6026	5580	5441	4648	3772	3889	4045	3652	3719	4311	4840	5183	6414	7885	8218	8676	10468	11395	11368	12172	13416	13631	13807	14322	13882	13110	13628	13744	12412	11558	12787	13097	12233	12617	14655	14315	13735	15614	17427	15979	15670	18021	17187	14706	15163	16720	14340	12130	13620	14245	11385	9948	11728	11433	8843	9130	10892	9972	7462	8618	10402	8558	6616	8390	9018	6674	5655	7901	7607	5350	5110	7098	6747	4639	5401	6765	5716	4092	5007	5691	3927	2718	3569	3617	2235	1711	2645	2906	2090	2133	3321	3379	2450	2806	3931	3542	2393	2931	3374	2494	1721	1878	1755	1119	769	1142	1288	976	925	1640	1889	1502	1652	2292	2207	1528
1268	1182	1164	1360	1316	1354	1425	1256	1171	1419	1444	1255	1411	1689	1681	1714	1872	1867	1672	1866	1953	1767	1865	2188	2046	1895	1979	1934	1759	1878	2022	1820	1828	2027	1843	1794	2121	2026	1552	1653	1808	1654	1748	2087	2008	1956	2289	2464	2358	2456	2633	2377	2456	2701	2697	2581	2816	2889	2269	2244	2575	2519	2265	2347	2430	1979	2013	2060	1829	1684	2033	2065	1852	2137	2224	1862	1792	2170	2228	2096	2245	2218	1910	1939	2372	2118	1799	1973	2099	2050	2298	2677	2553	2520	3085	3155	2876	3071	3262	2762	2539	2858	2595	2226	2374	2468	2109	2289	2811	2762	2643	2906	3016	2744	2952	2998	2448	2281	2466	2129	1818	2096	2226	2035	2230	2586	2571	2294	2484	2571	2360	2533	2678	2290	1827	1936	1970	1615	1677	1854	1556	1515	1987	2057	1784	1957	2121	1922	1836	2080	1917	1471	1500	1398	987	906	1136	945	681	829	1034	813	683	859	699	405	391	435	285	203	360	537	450	419	775	964	667	694	901	740	515	648	762	598	640	1280	1810	1739	2167	3045	2980	2909	3682	3884	3562	3965	4664	4287	4115	5083	5929	5800	6464	7444	7711	7680	8432	8684	7715	8082	8511	7906	7327	8173	8216	7535	8060	9036	8987	8876	10040	10105	9449	9778	10360	9008	8348	8764	8032	6915	6737	6849	6062	5364	5192	4713	3757	3684	3984	3800	3624	4306	4809	5111	6205	7756	8183	8553	10485	11486	11613	12229	13579	14083	13910	14764	14622	13375	13700	14161	12910	11689	12625	13486	12562	12690	14449	15032	13820	15202	17729	16441	15629	17816	18080	15313	15038	16867	15263	12486	13051	14238	11528	9685	11186	11551	8729	8168	10141	10090	7468	7749	9581	8751	6569	7787	8964	7143	5536	7176	7663	5524	4809	6643	6655	4812	4631	6376	5691	3896	4349	5422	3976	2459	3155	3515	2475	1691	2491	3071	2439	2177	3337	3556	2600	2642	3665	3550	2387	2541	3081	2406	1508	1669	1725	1206	750	1096	1413	1138	950	1588	2041	1642	1577	2176	2165	1606
1290	1127	1172	1306	1284	1254	1346	1243	1135	1275	1454	1266	1377	1643	1721	1641	1806	1903	1758	1895	2055	1808	1799	2125	2093	1891	1919	1922	1767	1849	1992	1829	1712	1910	1829	1810	1984	1937	1559	1555	1762	1574	1633	1980	2015	1899	2226	2490	2378	2398	2508	2366	2338	2677	2772	2531	2752	2830	2310	2145	2588	2566	2181	2268	2372	2043	1937	2170	1960	1678	2038	2170	1897	2053	2154	1967	1767	2236	2338	2134	2229	2312	1984	2007	2401	2188	1832	1946	2231	2155	2339	2708	2654	2553	3072	3262	2967	3117	3324	2816	2647	2786	2651	2187	2364	2521	2232	2256	2708	2740	2714	3049	3125	2857	2864	2930	2505	2178	2335	2129	1803	1901	2156	1918	2145	2558	2639	2334	2413	2538	2344	2403	2567	2337	1846	1866	1951	1561	1518	1739	1537	1351	1794	1925	1719	1701	2004	1786	1615	1871	1801	1294	1284	1316	946	745	907	781	548	615	814	657	558	662	697	359	281	357	296	198	330	538	563	465	781	1039	740	737	981	982	649	702	1023	902	882	1665	2333	2293	2614	3599	3794	3541	4251	4607	4194	4433	5206	5039	4819	5677	6678	6452	6890	8164	8628	8212	8948	9647	8527	8439	9048	8588	8039	8538	9002	8226	8410	9394	9429	9552	10611	10703	9881	10193	10226	9323	8444	8754	8204	6893	6594	6763	6000	5293	5024	4609	3695	3564	3916	3732	3539	4330	4832	5233	6113	7776	8398	8732	10466	11706	11779	12204	13639	14313	14135	14788	15065	14117	13793	14322	13379	11863	12930	13900	12839	12422	14324	14961	13884	14897	18010	17373	15838	17159	18137	15755	14743	16721	15545	12218	12407	13886	11695	9021	10472	11219	8906	7347	9317	9864	7449	7117	9221	8931	6635	7144	8677	7398	5400	6634	7680	5829	4541	5924	6374	4660	4121	5669	5515	3800	3858	4903	4026	2509	2815	3435	2703	1749	2378	3163	2633	2168	3232	3587	2810	2502	3444	3520	2483	2242	2832	2390	1408	1436	1673	1269	767	1017	1416	1300	989	1487	2016	1761	1530	2090	2173	1617
1211	1157	1156	1385	1319	1210	1298	1289	1165	1209	1377	1336	1363	1655	1724	1604	1819	1903	1729	1879	2149	1863	1768	2060	2096	1807	1843	1883	1756	1739	1991	1747	1676	1782	1840	1701	1919	1913	1510	1455	1678	1568	1548	1908	2096	1839	2096	2444	2384	2383	2605	2399	2251	2601	2841	2605	2625	2769	2358	2098	2494	2644	2117	2189	2386	2058	1883	2089	1934	1679	1915	2277	1965	1931	2200	1980	1772	2216	2470	2175	2165	2324	2168	2079	2320	2218	1818	1878	2213	2172	2246	2682	2796	2604	3138	3466	3114	3138	3356	2986	2653	2915	2769	2198	2218	2455	2269	2291	2720	2834	2660	2956	3223	2830	2770	2855	2416	2065	2224	2069	1676	1747	1901	1907	2033	2430	2566	2264	2301	2485	2300	2285	2644	2371	1789	1842	1907	1512	1368	1562	1399	1265	1612	1948	1647	1568	1848	1681	1428	1725	1670	1200	1170	1164	923	666	723	715	433	435	639	575	425	523	609	354	196	300	308	241	286	557	679	580	841	1191	1000	855	1197	1235	874	870	1212	1278	1161	1901	2903	3009	3247	4213	4466	4044	4622	5325	5010	4910	5650	5725	5524	6453	7425	7315	7555	8902	9416	8826	9606	10328	9538	9045	9701	9116	8432	9087	9605	8578	8766	9585	9962	9907	10952	11136	10415	10344	10391	9607	8610	8523	8259	6996	6578	6609	5881	4968	4844	4508	3591	3535	3951	3796	3610	4264	5015	5489	6075	7737	8541	8835	10452	12042	12030	12267	13819	14749	14373	14519	15245	14725	14000	14772	14057	12422	13008	14457	13511	12546	14462	15432	14112	14775	17639	17945	15636	16861	18440	16189	14602	16245	15914	12575	11815	13332	11798	8883	9277	10697	8859	6881	8281	9491	7616	6538	8466	9065	6697	6581	8166	7727	5514	6076	7216	6088	4497	5415	6050	4753	3757	5072	5307	3818	3452	4516	4164	2538	2599	3317	2976	1948	2400	3231	2957	2342	3095	3715	2964	2419	3175	3400	2377	2008	2491	2266	1405	1312	1655	1415	834	1018	1511	1489	1058	1376	1956	1925	1476	1929	2109	1660
1156	1206	1144	1261	1349	1267	1284	1331	1129	1142	1359	1382	1336	1590	1726	1609	1764	1951	1685	1802	2115	1955	1707	1995	2062	1791	1692	1921	1779	1713	1948	1900	1601	1741	1847	1699	1778	1787	1487	1417	1624	1571	1524	1833	1987	1834	2025	2452	2436	2266	2555	2446	2287	2573	2849	2531	2455	2662	2349	2096	2370	2599	2114	2055	2316	2131	1805	2038	1973	1660	1869	2284	2017	1885	2177	2063	1812	2196	2456	2186	2095	2368	2265	2154	2356	2303	1827	1824	2250	2280	2315	2679	2776	2673	3093	3517	3235	3122	3391	3140	2685	2823	2636	2276	2277	2506	2349	2254	2647	2857	2617	2884	3272	2879	2693	2760	2387	1952	2105	2088	1567	1541	1794	1767	1755	2295	2535	2176	2196	2504	2401	2168	2458	2350	1758	1762	1907	1554	1266	1502	1354	1176	1548	1855	1536	1472	1787	1614	1305	1437	1561	1140	958	1016	833	520	523	577	381	316	452	535	338	421	529	362	188	242	370	282	287	578	827	744	840	1304	1264	1011	1388	1571	1200	1109	1496	1770	1716	2288	3437	3746	4013	5003	5417	4896	5136	6083	5823	5574	6396	6710	6221	6989	7997	8125	8378	9618	10351	9911	10223	11216	10323	9783	10184	9852	8914	9435	9852	9325	9263	10086	10582	10339	10943	11504	10785	10307	10550	9729	8539	8487	8245	6934	6306	6217	5642	4705	4622	4369	3582	3356	3787	3912	3674	4232	5105	5525	5988	7698	8589	8991	10440	12048	12221	12328	13569	15003	14646	14404	15290	14919	14054	15014	14451	12931	13022	14690	14402	12860	14160	16034	14923	14369	17641	18374	16184	16009	18136	16531	14131	15391	15881	12714	11202	12754	11587	8305	8268	9990	8854	6412	7503	8986	7588	6206	7673	8893	7078	6123	7842	7851	5503	5382	7000	6219	4348	4766	5724	4716	3488	4364	5027	3911	3088	4048	4126	2757	2398	3309	3252	2273	2364	3317	3190	2403	2953	3567	3070	2343	2878	3235	2459	1846	2204	2308	1507	1145	1546	1468	986	979	1543	1589	1182	1349	2013	2046	1563	1766	2012	1748
1133	1193	1194	1232	1376	1197	1252	1259	1151	1016	1285	1370	1370	1528	1702	1671	1790	1882	1777	1776	2069	1994	1731	1948	2060	1822	1768	1895	1745	1698	1836	1852	1542	1655	1800	1656	1660	1703	1494	1388	1567	1622	1451	1640	1995	1841	1952	2337	2348	2226	2380	2422	2207	2425	2679	2399	2284	2532	2408	2001	2256	2546	2171	1962	2343	2168	1777	1942	2004	1695	1857	2292	2059	1853	2097	2133	1818	2190	2682	2307	2057	2396	2399	2150	2381	2322	1786	1791	2322	2442	2288	2630	2829	2733	3100	3648	3324	3117	3384	3318	2651	2686	2749	2283	2183	2468	2351	2216	2533	2843	2602	2889	3230	3034	2570	2672	2429	1927	1930	1920	1532	1445	1652	1706	1578	2011	2412	2102	1976	2377	2366	2086	2389	2319	1719	1700	1853	1589	1189	1304	1314	1135	1334	1723	1518	1377	1618	1630	1269	1332	1428	1041	843	891	745	463	373	440	317	218	313	448	353	317	483	384	195	238	449	416	359	594	905	939	962	1408	1535	1241	1540	1792	1541	1459	1844	2303	2175	2706	3939	4578	4579	5666	6255	5791	5825	6805	6690	6370	7136	7599	7157	7496	8793	9191	9187	10336	11315	10659	10706	11633	11340	10509	10780	10629	9600	9701	10369	9893	9360	10354	10916	10601	11105	11747	11255	10525	10425	9728	8522	8284	8083	6944	6166	6179	5739	4478	4412	4340	3627	3252	3735	3982	3794	4201	5361	5973	6058	7621	9081	9500	10535	12269	12700	12325	13827	15431	14422	14343	15458	15402	14569	14751	15237	13586	13211	14732	14919	13335	14259	16021	15297	14658	17053	18864	16272	15762	17701	17140	14005	14442	15737	12806	10526	11785	11339	8213	7505	9397	8721	6255	6492	8421	7797	5916	6995	8684	7345	5792	7173	7856	5771	5030	6370	6256	4340	4162	5367	4827	3358	3816	4588	3921	2837	3568	3968	2987	2385	3195	3412	2583	2383	3311	3420	2561	2716	3587	3125	2269	2552	3011	2449	1711	1952	2160	1580	1093	1468	1585	1153	990	1564	1816	1326	1254	1951	2041	1533	1588	1951	1747
1046	1226	1169	1228	1394	1280	1140	1174	1123	1041	1231	1347	1331	1536	1801	1676	1679	1884	1785	1744	1930	1861	1686	1853	2075	1827	1701	1868	1798	1573	1787	1837	1558	1586	1735	1605	1517	1660	1469	1331	1535	1631	1486	1641	1928	1835	1839	2183	2270	2180	2224	2353	2153	2209	2602	2446	2239	2463	2461	1936	2112	2458	2130	1950	2306	2219	1666	1835	2077	1776	1783	2263	2169	1766	2023	2146	1949	2217	2694	2319	1998	2388	2462	2243	2290	2306	1892	1801	2297	2523	2278	2560	2869	2810	3080	3619	3391	3030	3383	3392	2731	2585	2736	2301	2134	2428	2440	2164	2430	2775	2684	2812	3210	3019	2530	2561	2340	1928	1776	1833	1521	1299	1495	1621	1476	1829	2166	2021	1915	2252	2322	1991	2120	2199	1719	1581	1774	1492	1148	1172	1233	1050	1192	1602	1466	1210	1474	1539	1200	1168	1261	924	634	755	661	321	276	336	283	171	219	386	334	254	403	400	248	248	531	527	463	685	1065	1153	1125	1514	1747	1601	1721	2109	2048	1817	2315	2864	2822	3153	4631	5620	5484	6102	7003	6712	6629	7446	7605	7007	7611	8477	8195	8372	9581	10052	9963	10973	11920	11378	11527	12183	11936	10912	11087	11014	10066	10020	10663	10173	9913	10535	11010	10851	11232	11889	11315	10686	10477	9857	8392	8240	7972	6907	5965	6119	5598	4390	4151	4298	3631	3124	3653	4240	4065	4248	5549	6274	6579	7556	9305	9942	10640	12450	12971	12500	13639	15455	14837	14353	15619	15855	14671	14820	15648	14347	13263	14740	15318	13715	14028	16339	15908	14672	16990	19084	16631	15246	17484	17263	13868	13825	14997	12914	10110	10956	11179	8087	6633	8457	8528	6082	5867	7735	7825	5754	6310	8118	7447	5685	6598	7642	5843	4626	5800	6188	4306	3734	4840	4734	3218	3320	4152	3961	2847	3154	3893	3228	2302	2967	3640	2911	2360	3251	3456	2679	2521	3426	3214	2299	2208	2774	2429	1585	1687	2076	1631	1103	1414	1715	1382	1028	1549	1927	1550	1266	1861	2160	1616	1459	1842	1735
1010	1136	1187	1268	1398	1275	1085	1098	1155	1055	1164	1348	1355	1488	1695	1635	1649	1760	1835	1671	1895	1867	1622	1707	2000	1817	1669	1815	1836	1602	1697	1848	1584	1477	1629	1619	1454	1625	1464	1268	1510	1652	1476	1559	1916	1812	1705	2058	2224	2091	2173	2423	2187	2153	2485	2496	2150	2237	2284	1940	2004	2457	2119	1874	2195	2268	1783	1767	2011	1773	1781	2199	2239	1819	1990	2220	1945	2149	2675	2457	2031	2294	2565	2318	2223	2314	1873	1728	2387	2603	2331	2468	2856	2890	3043	3516	3412	3074	3284	3482	2798	2594	2694	2331	2083	2370	2441	2138	2386	2745	2661	2757	3073	3009	2489	2577	2487	1985	1675	1709	1475	1214	1436	1542	1408	1529	1899	1826	1713	2091	2167	1836	1909	2048	1649	1464	1721	1579	1078	986	1154	977	1034	1401	1322	1072	1252	1438	1116	1027	1092	880	545	592	549	273	174	233	269	166	155	363	387	252	366	426	315	301	529	706	598	758	1285	1413	1269	1687	2082	1957	1919	2477	2533	2301	2625	3460	3590	3732	5192	6383	6344	6830	7789	7454	7260	7990	8317	7771	8238	9110	8960	8884	9719	10757	10851	11846	12577	12125	12206	12730	12392	11372	11315	11275	10551	10407	10717	10415	9886	10812	11496	11181	11451	12109	11574	10739	10479	9873	8249	7822	7865	6740	5798	5803	5438	4287	3922	4188	3637	3201	3562	4286	4217	4296	5713	6779	6745	7803	9868	10447	10812	12612	13763	13045	13559	15402	15152	14320	15637	16277	15039	14943	15650	14790	13345	14671	16149	14388	14113	16181	16724	15239	16376	18831	16901	14835	16610	17048	13691	12571	14256	12692	9659	9709	10416	7946	6108	7462	8179	6105	5303	7005	7666	5884	5815	7766	7759	5545	6033	7341	6237	4518	5139	5893	4400	3412	4288	4595	3212	2880	3869	4050	2894	2907	3644	3373	2402	2916	3626	3197	2463	3022	3589	2897	2369	3059	3081	2378	1960	2547	2477	1560	1511	1930	1713	1119	1323	1782	1565	1114	1501	2026	1714	1284	1781	2121	1698	1381	1705	1799
974	1114	1157	1201	1400	1263	995	1112	1185	1028	1116	1329	1407	1452	1546	1576	1547	1730	1791	1548	1763	1833	1591	1625	1950	1820	1667	1747	1799	1549	1623	1823	1541	1382	1625	1540	1445	1547	1463	1188	1382	1591	1425	1468	1904	1821	1633	1924	2179	1962	2054	2294	2228	2085	2355	2360	1905	2099	2286	1946	1919	2213	2187	1843	2120	2280	1846	1775	1962	1946	1790	2170	2260	1883	1862	2217	2103	2142	2591	2397	2076	2306	2594	2279	2122	2185	1923	1766	2219	2526	2257	2268	2874	3043	2962	3506	3494	2931	3189	3491	2973	2557	2652	2283	1957	2270	2461	2112	2256	2704	2773	2692	2966	3050	2482	2477	2558	2048	1645	1676	1506	1136	1207	1506	1308	1350	1696	1660	1478	1912	2043	1716	1632	1803	1587	1363	1573	1558	990	875	1032	883	850	1142	1195	973	1092	1311	1040	855	946	806	489	486	451	214	127	192	252	183	152	319	387	288	317	455	421	377	585	856	784	863	1432	1707	1543	1784	2353	2348	2171	2742	3062	2789	3144	4013	4321	4431	5700	7036	7042	7360	8458	8413	8076	8847	9337	8800	8957	9683	9597	9354	10298	11385	11680	12349	13404	13068	13026	13218	13080	11939	11645	11754	10919	10827	11025	10757	10207	10901	11705	11266	11340	12154	11605	10406	10444	10019	8131	7603	7723	6715	5370	5550	5315	4273	3653	3940	3766	3127	3538	4389	4391	4494	5815	7230	7326	8074	10138	11156	11243	12961	14331	13496	13753	15624	15601	14534	15313	16802	15435	14625	15740	15360	13851	14656	16197	15184	14181	16052	17049	15263	15454	18332	17072	14561	15655	16825	13474	11659	13187	12380	9240	8558	9488	7844	5743	6511	7720	6297	4949	6273	7493	6177	5450	7461	7814	5845	5494	7031	6359	4310	4829	5635	4512	3094	3827	4510	3272	2525	3514	3892	2885	2641	3400	3550	2651	2815	3598	3542	2542	2936	3660	3205	2346	2877	3123	2390	1734	2211	2320	1587	1305	1806	1780	1220	1313	1762	1718	1222	1499	2127	1880	1304	1744	2169	1759	1323	1574	1748
955	1126	1154	1169	1311	1252	974	1051	1190	1103	1049	1355	1383	1445	1600	1558	1468	1673	1822	1521	1544	1778	1619	1482	1828	1824	1607	1643	1692	1502	1528	1742	1591	1347	1531	1615	1416	1536	1449	1216	1307	1513	1458	1413	1685	1768	1561	1747	2131	1936	1870	2227	2141	1898	2178	2312	1953	1974	2118	1933	1768	2127	2194	1868	2138	2297	1871	1652	2035	2021	1837	2089	2273	1868	1867	2242	2203	2075	2456	2415	2089	2201	2621	2343	2062	2113	1934	1676	2156	2519	2269	2227	2767	3098	3032	3439	3555	3037	3144	3544	2963	2588	2571	2271	1945	2164	2408	2167	2167	2637	2787	2610	2874	3018	2536	2389	2596	2193	1607	1705	1518	1125	1182	1332	1184	1092	1406	1458	1306	1644	1886	1497	1402	1606	1453	1189	1408	1441	969	776	887	802	712	927	1000	774	908	1149	951	716	817	688	416	367	353	155	91	106	213	225	175	321	512	384	309	461	546	522	639	957	1027	1052	1603	2056	1738	1972	2674	2697	2485	3050	3607	3490	3583	4586	4908	5161	6252	7848	7927	8007	9015	9197	8805	9277	10186	9615	9448	10254	10427	10201	10425	11941	12479	13101	13859	13811	13453	13536	13227	12427	12395	12147	11496	11046	11170	10925	10419	10888	11558	11393	11296	11958	11626	10404	10209	9955	8255	7395	7437	6434	5317	5222	5175	4109	3515	3819	3876	3229	3448	4378	4478	4614	5869	7751	7890	8255	10578	11965	11769	13046	14527	14339	14173	15759	15931	14696	15186	16636	15843	14853	15829	15763	14167	14627	16421	15429	13939	15832	17456	15686	15460	18000	17325	14283	14625	16220	13568	10722	12092	12068	8784	7560	8624	7637	5368	5719	7119	6388	4739	5676	7469	6360	5173	7058	7918	5914	5170	6563	6580	4404	4197	5236	4584	2980	3462	4258	3363	2339	3175	3900	3118	2437	3224	3721	2917	2668	3620	3797	2689	2821	3619	3357	2316	2580	2913	2321	1624	2092	2240	1582	1223	1641	1799	1363	1281	1842	1839	1362	1450	2073	1943	1371	1571	2167	1803	1219	1450	1601
926	1088	1144	1112	1215	1170	989	1023	1142	1085	1046	1337	1407	1372	1475	1555	1497	1646	1743	1527	1548	1711	1562	1399	1782	1889	1551	1524	1602	1454	1464	1716	1560	1342	1413	1497	1393	1436	1483	1175	1210	1385	1382	1287	1626	1701	1542	1688	2088	1959	1841	2119	2165	1935	2097	2335	1902	1791	2016	1926	1688	1949	2179	1906	2003	2290	1906	1636	1961	2150	1908	2039	2280	1905	1822	2219	2318	2107	2374	2425	2057	2140	2643	2339	2018	2099	1920	1774	2017	2447	2300	2124	2639	3125	2925	3427	3558	3080	3114	3555	3132	2543	2503	2316	1865	2042	2224	2146	2059	2485	2782	2549	2724	2961	2460	2333	2545	2244	1602	1646	1555	1084	1047	1258	1101	956	1189	1248	1088	1271	1542	1352	1168	1355	1348	1094	1205	1258	871	653	755	770	565	717	811	675	703	969	857	576	636	625	344	242	243	124	66	89	201	280	233	316	545	522	349	508	680	681	733	1092	1311	1277	1830	2372	2162	2129	2947	3062	2805	3293	4041	4158	4136	5213	5824	5852	6888	8485	8805	8685	10031	10259	9447	10049	10783	10479	10164	10911	11218	10452	10927	12454	13143	13469	14244	14451	14208	14189	13705	12913	12596	12328	11645	11251	11390	11132	10528	11036	11558	11122	11189	11930	11418	10176	10060	9915	8202	7143	7271	6414	5172	4952	4946	4185	3383	3800	4039	3423	3440	4453	4829	4814	6174	8329	8612	8623	10774	12628	12431	13120	14941	15077	14292	15632	16317	14705	15040	16863	16016	14593	15232	15927	14156	13839	16223	15694	13874	15106	17325	15630	14552	16963	17206	14044	13927	15699	13518	10148	10862	11439	8419	6669	7606	7432	5441	4945	6493	6548	4720	5083	7200	6691	5195	6416	7759	6040	4838	6200	6534	4560	3813	4790	4640	2934	3033	3967	3474	2237	2857	3731	3319	2371	3014	3733	3166	2654	3413	3876	2869	2670	3469	3446	2393	2343	2750	2420	1513	1793	2023	1695	1179	1554	1822	1541	1285	1728	1988	1554	1500	2040	2013	1434	1475	2057	1799	1175	1290	1539
939	1041	1131	1084	1193	1215	987	966	1119	1077	1042	1286	1446	1300	1395	1563	1527	1588	1742	1522	1449	1546	1464	1329	1563	1804	1552	1495	1605	1505	1424	1686	1587	1324	1423	1551	1351	1404	1446	1258	1117	1275	1342	1241	1512	1720	1458	1596	1956	1908	1619	1926	2123	1854	1980	2178	1857	1688	2006	1890	1617	1852	2196	1960	1953	2206	1985	1657	1943	2209	2002	1944	2199	1922	1770	2143	2358	2123	2291	2475	2163	2171	2519	2379	1953	1863	1984	1796	1927	2425	2362	2090	2616	3078	3064	3246	3516	3075	2976	3456	3128	2555	2393	2236	1844	1849	2122	2037	1890	2381	2821	2545	2491	2867	2530	2272	2602	2290	1632	1557	1510	1046	923	1094	1019	861	1046	1102	965	1012	1316	1244	991	1131	1281	981	991	1119	786	549	651	652	488	541	613	539	540	774	724	472	454	503	300	189	161	103	64	62	170	299	284	318	603	654	416	484	801	864	871	1229	1604	1535	1936	2687	2580	2518	3248	3477	3209	3556	4613	4777	4739	5707	6736	6676	7535	9133	9634	9624	10364	11037	10314	10672	11670	11408	10913	11293	11653	11050	11221	13191	13880	14111	14909	15026	15065	14598	14233	13141	12803	12490	11908	11280	11163	11109	10591	10921	11348	11025	10791	11504	11314	9875	9806	9703	8243	6910	6883	6303	5157	4720	4916	4213	3313	3653	4059	3609	3462	4588	5221	5123	6230	8511	9370	9341	11216	13344	12837	13151	15240	15626	14745	15685	16345	15235	14996	16516	16422	14516	14752	15908	14331	13661	15531	15746	13827	14720	17056	15876	14156	16155	16810	13904	12813	14604	13434	9682	9600	10452	8083	5989	6706	7193	5240	4309	5675	6477	4952	4870	6840	6961	5279	6208	7623	6432	4698	5638	6230	4703	3467	4351	4530	2985	2644	3603	3483	2269	2440	3564	3451	2340	2844	3717	3410	2643	3251	3898	3201	2538	3254	3444	2396	2065	2515	2347	1518	1533	1885	1782	1206	1413	1818	1698	1319	1718	2030	1723	1476	1948	2211	1562	1360	1932	1745	1199	1140	1483
946	1019	1112	1025	1059	1147	984	913	1123	1098	1030	1313	1394	1329	1474	1594	1533	1492	1656	1541	1374	1481	1457	1331	1476	1685	1547	1434	1585	1470	1359	1645	1633	1336	1356	1503	1330	1269	1422	1225	1068	1186	1282	1156	1364	1597	1477	1492	1862	1825	1590	1776	2027	1871	1870	2091	1880	1631	1876	1932	1709	1751	2149	2094	1950	2135	2074	1703	1883	2276	2066	1969	2159	2013	1729	2120	2490	2226	2232	2447	2240	2149	2477	2386	1797	1789	1910	1781	1852	2302	2254	2015	2405	3094	3104	3144	3361	3097	2832	3264	3036	2456	2286	2230	1849	1723	1886	2004	1805	2222	2802	2525	2405	2722	2521	2264	2489	2347	1732	1481	1537	1068	806	1006	946	768	862	953	824	779	1065	1121	861	977	1158	836	784	943	643	372	519	589	415	381	489	457	410	558	597	383	335	409	251	122	92	79	120	100	178	344	404	373	653	786	514	568	894	1057	1002	1328	1853	1780	2154	2965	3089	2803	3458	3967	3698	4005	5004	5367	5391	6252	7220	7553	8135	9702	10344	10281	11151	11753	11278	11385	12054	12197	11396	11617	12135	11478	11883	13443	14384	14691	15118	15671	14968	14825	14423	13531	13152	12922	12158	11250	11256	11211	10584	10652	11131	10742	10189	11228	11239	9586	9292	9388	8088	6736	6762	6386	5176	4400	4835	4416	3400	3510	4077	3803	3509	4445	5347	5390	6287	8869	9975	9745	11645	13894	13628	13306	15624	16396	15107	15767	17006	15620	14836	16179	16465	14360	14403	15564	14326	13133	14705	15513	13408	14017	16157	15762	13854	15107	16296	13741	12176	13612	12851	9551	8755	9485	7852	5285	5664	6608	5162	3873	5113	6312	5196	4638	6532	7217	5565	5565	7177	6662	4699	5136	5931	4827	3305	3983	4284	3068	2354	3239	3467	2383	2217	3289	3564	2389	2633	3662	3612	2633	3080	3881	3310	2472	3084	3401	2528	1894	2223	2241	1475	1296	1724	1789	1259	1332	1799	1821	1434	1679	2124	1965	1550	1914	2089	1626	1335	1739	1668	1193	976	1296
926	976	1132	1013	1013	1096	972	931	1072	1169	1097	1249	1465	1419	1426	1606	1512	1438	1587	1550	1316	1336	1424	1301	1397	1622	1533	1319	1504	1494	1368	1560	1572	1342	1305	1458	1274	1256	1375	1211	958	1055	1220	1154	1220	1508	1477	1425	1698	1871	1508	1620	1989	1831	1726	1981	1791	1552	1819	1966	1675	1697	2153	2243	1977	2110	2184	1818	1882	2359	2155	1918	2115	2087	1726	1997	2507	2242	2120	2382	2355	2155	2422	2474	1794	1701	1839	1806	1803	2245	2280	2023	2363	2953	3065	2927	3231	3102	2785	3027	3058	2426	2133	2163	1882	1645	1845	1908	1618	2051	2716	2571	2266	2617	2538	2165	2383	2431	1757	1450	1459	1088	770	889	920	699	694	831	741	614	876	936	727	777	1009	780	626	775	568	294	332	428	327	248	359	391	312	364	427	270	204	286	219	49	70	88	195	158	177	404	519	434	696	928	624	636	1008	1254	1165	1479	2068	2071	2297	3220	3517	3200	3643	4414	4232	4390	5495	6070	5859	6603	7981	8267	8806	10258	11103	11211	11633	12349	11821	11898	12375	12518	12142	11946	12371	11859	12323	13776	14597	14980	15529	15776	15459	15421	15242	14062	13440	13243	12560	11414	11355	11233	10672	10472	10913	10718	10026	10848	10872	9238	8761	9248	8103	6558	6383	6400	5166	4260	4746	4546	3466	3391	4246	4152	3531	4444	5646	5714	6421	9055	10365	10151	11797	14494	14394	13648	15735	16539	15505	15534	16854	16430	14857	15729	16347	14327	13749	15181	14493	12610	14254	14846	13030	12827	15483	15470	13450	13949	15657	13347	11328	12458	12503	9216	7709	8624	7353	4841	5001	5953	5216	3699	4596	6156	5474	4476	6039	7170	5698	5188	6778	6735	4726	4707	5603	4918	3195	3489	4114	3176	2153	2807	3289	2506	2131	3130	3589	2618	2486	3489	3757	2703	2864	3685	3377	2461	2783	3254	2563	1648	1891	2062	1488	1117	1604	1807	1413	1242	1788	1955	1541	1609	2136	2123	1674	1901	2089	1735	1333	1582	1552	1118	903	1158
916	951	1152	1024	956	1081	1001	927	1075	1151	1029	1217	1468	1422	1461	1602	1467	1354	1560	1559	1269	1296	1358	1248	1279	1543	1500	1255	1418	1560	1373	1498	1575	1344	1278	1375	1337	1161	1348	1213	927	955	1128	1090	1118	1384	1409	1352	1648	1763	1427	1496	1868	1826	1746	1837	1910	1500	1668	1966	1728	1677	2203	2245	1972	2138	2226	1862	1835	2327	2208	1936	2066	2100	1813	1959	2448	2285	2049	2374	2387	2100	2279	2367	1779	1578	1768	1790	1727	2138	2349	1963	2132	2780	2896	2774	3149	3111	2754	2856	2909	2347	2025	2154	1914	1534	1601	1814	1588	1909	2643	2424	2095	2398	2441	2035	2162	2343	1798	1397	1398	1151	710	758	792	617	556	720	677	454	676	812	608	601	856	661	511	600	460	205	190	301	210	145	212	301	215	225	326	187	119	182	118	63	97	108	263	278	227	474	681	627	803	1072	842	690	1136	1445	1357	1576	2218	2449	2473	3431	3882	3577	4030	4689	4721	4742	5848	6638	6579	7026	8486	9015	9316	10633	11659	12061	12248	13152	12182	12039	12837	12967	12586	12443	12458	12488	12676	13832	14689	15228	15707	16066	15863	15610	15341	14468	13435	13503	12498	11443	11448	11151	10445	10134	10897	10369	9643	10373	10539	8937	8377	8966	8052	6287	6107	6392	5147	4124	4528	4653	3680	3359	4322	4376	3891	4548	5850	6234	6524	8823	10803	10558	11707	14749	15095	13794	15466	17232	15987	15639	16691	16648	15066	15721	16428	14555	13447	14656	14330	12464	12926	14453	12733	12174	14357	15079	12725	12944	14756	13545	10626	11232	11802	8848	6883	7489	6938	4746	4202	5294	5171	3629	4042	5917	5825	4597	5496	7112	6224	5077	6311	6869	5054	4242	5264	5076	3141	3040	3702	3156	2013	2489	3145	2703	2079	2932	3652	2937	2404	3288	3809	2900	2751	3614	3493	2409	2510	3059	2605	1522	1587	1881	1528	1093	1433	1813	1508	1232	1609	2098	1702	1587	2052	2340	1755	1835	2109	1810	1333	1445	1475	1162	864	1045
851	910	1113	1119	970	1044	1013	944	1037	1191	1091	1187	1431	1420	1401	1557	1480	1313	1367	1431	1275	1240	1356	1203	1173	1396	1426	1251	1376	1575	1459	1438	1542	1411	1232	1303	1231	1155	1257	1185	880	938	1090	1065	1059	1303	1428	1281	1504	1633	1396	1387	1775	1832	1655	1762	1889	1600	1639	1915	1762	1609	2133	2277	2054	2009	2250	1973	1760	2266	2225	1843	1945	2182	1891	1987	2498	2299	2011	2166	2458	2084	2213	2334	1809	1515	1754	1831	1672	1955	2306	2072	2077	2664	2800	2692	2963	3024	2749	2736	2818	2295	1917	2073	1955	1470	1534	1665	1496	1608	2278	2269	1905	2215	2397	1974	1944	2196	1709	1264	1283	1162	649	571	709	542	411	567	572	382	523	650	538	455	635	544	371	467	362	133	112	177	143	93	141	255	168	110	190	146	67	104	105	93	147	154	369	411	312	542	866	818	884	1183	1017	859	1269	1675	1566	1719	2443	2755	2903	3604	4270	4076	4331	5103	5234	5256	6109	6992	7026	7510	9019	9472	9887	11000	12274	12427	13031	13305	12990	12583	13515	13745	13131	12845	12809	12809	13241	14058	14869	15546	15969	16422	16098	15917	15547	14508	13712	13774	12918	11670	11440	11152	10471	10006	10569	10178	9506	9784	10234	8998	7871	8476	7970	6162	5684	6173	5262	4000	4414	4802	3981	3299	4233	4710	4217	4556	6109	6772	6707	8886	11057	11109	11636	15098	15540	14182	15528	17257	16681	15495	16593	17222	15534	15427	16092	14309	13100	14241	14197	12170	12443	13739	12673	11285	13274	14306	12408	11755	13849	13225	10005	9962	10850	8597	6344	6534	6472	4540	3567	4697	5063	3598	3590	5426	6028	4629	5111	7019	6490	4940	5842	6771	5177	3961	4793	4850	3147	2557	3332	3120	2044	2194	2925	2891	2069	2647	3584	3097	2316	3073	3879	3002	2567	3317	3526	2574	2231	2736	2489	1465	1397	1868	1724	1105	1252	1746	1659	1273	1610	2132	1922	1602	2087	2388	1886	1733	1977	1950	1390	1220	1352	1156	817	857
859	883	1064	1036	954	1004	1024	946	1010	1228	1176	1195	1380	1409	1366	1526	1492	1234	1308	1406	1215	1169	1314	1200	1114	1268	1347	1178	1311	1579	1415	1318	1522	1415	1200	1295	1294	1141	1089	1134	940	822	1072	1071	970	1196	1392	1244	1389	1638	1426	1297	1684	1758	1618	1743	1920	1672	1556	1816	1726	1641	2020	2361	2054	2052	2313	2069	1751	2070	2241	1822	1910	2160	2000	1896	2336	2344	1918	2165	2438	2026	2047	2265	1870	1482	1703	1849	1592	1829	2254	2050	1960	2444	2691	2521	2819	3100	2655	2565	2802	2262	1788	1975	1922	1388	1334	1506	1400	1521	1922	2076	1733	1979	2321	1912	1773	2015	1669	1126	1153	1051	609	498	579	463	306	427	505	334	365	562	435	329	474	458	294	325	323	103	80	108	98	61	76	151	127	62	102	106	53	38	71	130	226	281	470	611	488	676	1139	1074	1014	1258	1273	1050	1304	1846	1888	1899	2516	3024	3175	3773	4442	4416	4473	5391	5747	5665	6461	7546	7533	7876	9368	9891	10414	11320	12557	13163	13569	13948	13512	13188	13630	14075	13268	12723	13080	13003	13634	14035	15021	15523	16156	16632	16278	15996	15830	14461	13473	13797	12848	11700	11225	11390	10557	9798	10192	9894	9200	9380	9911	8763	7490	7907	7775	5973	5214	5758	5266	3904	4272	4848	4082	3392	4168	5040	4479	4544	6182	7180	7227	8742	11536	11328	11974	14900	15850	14493	15322	17413	17061	15351	16227	17028	15446	14954	15703	14466	12603	13517	14067	11978	11583	12967	12423	10676	11806	13746	11922	10804	12457	12537	9553	8635	9647	8367	5694	5766	5917	4481	3154	4113	4911	3783	3280	4940	6059	4941	4784	6670	6919	5006	5218	6505	5297	3646	4342	4601	3127	2305	2909	3074	2089	1919	2679	2920	2201	2500	3481	3326	2349	2931	3811	3304	2492	3232	3460	2594	1966	2498	2454	1502	1226	1739	1750	1156	1202	1717	1789	1298	1572	2142	2103	1614	1953	2415	2039	1545	1883	1996	1389	1139	1201	1191	850	766
836	805	1061	1063	893	985	1002	922	960	1168	1181	1139	1325	1415	1310	1452	1433	1194	1231	1338	1195	1081	1220	1200	1042	1216	1343	1138	1261	1549	1472	1315	1400	1376	1140	1185	1264	1089	1037	1110	924	791	979	1004	938	1113	1349	1275	1282	1585	1387	1240	1507	1765	1579	1683	1946	1696	1505	1705	1731	1649	1893	2301	2113	1969	2330	2190	1789	2036	2229	1806	1771	2176	2095	1903	2236	2343	1875	2049	2434	2148	1911	2146	1885	1477	1673	1794	1616	1686	2132	2101	1937	2360	2573	2340	2631	2966	2697	2436	2610	2288	1685	1849	1832	1314	1183	1372	1354	1341	1624	1885	1608	1714	2058	1899	1534	1712	1571	1054	1000	993	630	378	454	394	249	317	456	306	272	435	333	242	332	363	240	292	283	92	91	76	59	51	62	85	117	62	71	60	92	62	78	204	356	352	595	777	732	832	1368	1404	1128	1447	1505	1256	1431	1937	2172	2105	2682	3492	3490	3902	4736	4861	4815	5618	6137	6173	6695	7789	8024	8349	9551	10575	10691	11653	13106	13652	13988	14368	13598	13416	13787	14077	13394	12925	13433	13623	13799	14518	15007	15436	16431	16649	16295	15831	16014	14735	13467	13787	13105	11469	10853	11373	10536	9537	9869	9942	8979	8709	9557	8707	7187	7330	7371	5784	4777	5546	5271	3926	3946	4858	4505	3567	4168	5348	4927	4646	6338	7638	7522	8694	11222	11875	11872	14535	16236	14814	14947	17418	17431	15354	16003	17036	15396	14753	15834	14625	12530	12898	13503	11634	10724	12035	12077	9966	10689	12556	11477	9660	11181	11899	9269	7721	8752	8187	5442	4996	5581	4378	2945	3564	4629	3970	3218	4506	6024	5207	4436	6236	7118	5158	4935	6079	5435	3693	3840	4189	3186	2054	2499	2927	2167	1675	2309	3059	2395	2319	3309	3465	2473	2787	3756	3490	2502	2804	3319	2707	1860	2229	2351	1590	1121	1506	1780	1288	1139	1632	1969	1480	1531	2157	2202	1679	1874	2434	2157	1535	1760	1889	1467	1006	1133	1148	867	676
853	819	994	1017	839	937	1048	906	891	1120	1123	1080	1285	1444	1312	1357	1415	1158	1158	1233	1151	964	1094	1177	1029	1120	1323	1180	1145	1447	1476	1235	1377	1369	1105	1097	1263	1045	951	1018	955	752	921	1005	870	1006	1317	1221	1170	1454	1417	1198	1407	1671	1511	1590	1875	1719	1472	1669	1814	1591	1882	2317	2060	1925	2260	2255	1795	1928	2134	1776	1666	2029	2102	1829	2053	2273	1895	2040	2382	2148	1828	2033	1917	1574	1580	1777	1543	1563	1948	2096	1936	2190	2498	2196	2310	2794	2572	2329	2530	2188	1642	1673	1690	1240	1038	1180	1279	1140	1346	1685	1567	1496	1914	1770	1409	1509	1426	956	854	903	580	321	358	356	179	231	345	250	182	299	276	133	228	280	188	230	233	107	119	100	59	90	87	83	111	111	71	82	132	131	109	255	501	516	695	960	956	1052	1628	1740	1411	1537	1704	1486	1581	2178	2483	2390	2895	3736	3873	4191	4958	5317	5187	5888	6527	6497	7023	8046	8418	8627	9725	10587	11062	12053	13502	14056	14237	14381	14002	13706	13988	14575	13702	13319	13535	13536	14006	14688	15082	15166	16181	16895	16013	15830	16024	14682	13354	13669	13025	11561	10596	11128	10590	9237	9579	9938	8935	8474	9233	8545	6930	6694	7106	5804	4571	5226	5273	3886	3686	4768	4538	3705	4021	5364	5436	4812	6405	8127	7907	8518	11259	12109	11798	14023	16159	14930	14571	17258	17311	15262	15363	16944	15834	14500	15239	14403	12546	12210	12805	11470	10074	11132	11402	9388	9597	11505	10915	8942	10060	11173	9008	6897	7881	7770	5212	4358	5077	4411	2799	3069	4325	4207	3140	4096	5839	5448	4279	5888	7003	5328	4493	5714	5465	3599	3384	4061	3320	1873	2154	2806	2282	1516	2051	2857	2632	2194	3142	3616	2722	2559	3625	3596	2562	2634	3123	2657	1810	1998	2285	1636	1051	1401	1819	1436	1098	1617	2053	1578	1499	2145	2293	1747	1793	2391	2222	1502	1654	1885	1482	910	1009	1114	832	632
906	833	927	1014	858	890	1015	909	830	1076	1155	1031	1224	1470	1221	1256	1322	1118	1034	1209	1113	975	1039	1161	1010	1068	1254	1248	1109	1360	1415	1167	1306	1378	1112	1078	1217	1080	906	972	911	775	886	962	825	847	1251	1225	1112	1392	1431	1178	1210	1624	1442	1482	1787	1728	1446	1570	1829	1675	1875	2227	2122	1807	2144	2263	1848	1859	2197	1817	1576	1936	2056	1751	1928	2180	1847	1879	2297	2218	1773	1853	1973	1531	1431	1666	1486	1420	1739	2005	1812	2008	2389	2163	2186	2568	2464	2231	2364	2257	1624	1560	1601	1190	970	1113	1202	997	1156	1469	1365	1254	1629	1681	1258	1272	1240	830	676	747	528	236	259	242	150	142	261	201	158	191	178	104	143	222	122	208	229	127	197	189	106	165	157	105	148	195	127	95	224	243	191	358	673	728	797	1125	1258	1260	1778	2048	1669	1650	2012	1801	1739	2388	2756	2646	3098	4011	4251	4463	5233	5697	5577	6164	6881	6952	7309	8336	8594	8819	9753	10898	11416	12158	13552	14588	14391	14634	14233	13940	14572	14494	13769	13331	13593	13692	13872	14723	15033	15084	15745	16903	15971	15589	15716	14439	13300	13111	12999	11544	10279	10962	10480	8943	9262	9885	8956	8134	8721	8384	6627	6286	6900	5730	4448	4940	5154	3974	3399	4429	4820	3923	4008	5565	5897	4976	6377	8300	8412	8749	11209	12663	11942	13563	16130	15204	14484	16803	17769	15134	14803	16435	15696	14196	14860	14431	12297	11530	12156	10961	9383	10015	10882	9116	8568	10323	10452	8231	8824	10560	8826	6198	6969	7507	5270	3926	4455	4469	2944	2720	4035	4412	3391	3768	5683	5768	4202	5319	6902	5612	4242	5108	5499	3787	3038	3612	3333	1902	1865	2545	2432	1557	1854	2774	2852	2189	2951	3682	2914	2433	3389	3704	2685	2470	2970	2701	1728	1767	2175	1751	992	1221	1722	1541	1156	1541	2065	1813	1601	2180	2428	1855	1763	2306	2287	1457	1494	1760	1451	821	870	1059	905	614
949	774	897	1022	867	852	1004	917	796	964	1069	961	1154	1351	1200	1132	1187	1052	964	1087	1076	883	932	1076	980	1066	1234	1232	1125	1230	1377	1159	1220	1379	1134	986	1120	1035	828	913	946	737	757	940	825	836	1135	1182	1027	1251	1378	1122	1142	1523	1565	1420	1766	1757	1405	1525	1758	1769	1779	2208	2151	1728	2045	2223	1880	1697	2032	1773	1490	1779	2064	1795	1803	2065	1879	1760	2213	2252	1691	1737	1827	1506	1404	1625	1512	1333	1590	2020	1818	1854	2236	2152	2029	2409	2439	2163	2237	2262	1715	1451	1531	1176	855	958	1088	928	969	1211	1227	1017	1365	1503	1103	1009	1060	750	536	634	504	197	154	213	106	102	129	179	91	118	121	82	102	187	112	200	254	157	265	284	177	241	245	151	181	270	223	161	319	373	301	435	886	985	941	1328	1629	1598	1939	2446	1983	1922	2246	2149	2035	2627	3167	3057	3427	4276	4626	4805	5509	6108	5963	6442	7176	7349	7611	8402	8904	9011	9770	10980	11324	12132	13897	14604	14503	14632	14402	14210	14694	14632	13837	13406	13570	13779	13692	14393	14832	15021	15488	16333	15652	14924	15426	14339	12941	12446	12815	11611	10110	10743	10458	9147	8965	9743	8819	7875	8361	8454	6614	5986	6555	5881	4418	4458	5033	4017	3220	4213	4793	4067	3952	5557	6156	5305	6311	8759	9052	8860	11180	12814	12269	13154	15757	15467	14528	16174	17216	14821	14360	15914	15518	13611	13854	14222	11881	10889	11524	10763	8961	9117	9982	8776	7743	9236	9684	7750	7734	9451	8390	5776	5913	6853	5312	3413	4020	4453	3250	2509	3711	4623	3671	3581	5339	5918	4371	4879	6720	5876	4142	4535	5308	3825	2737	3153	3225	1877	1568	2329	2475	1661	1716	2739	3054	2338	2880	3683	3155	2419	3173	3743	2872	2289	2739	2688	1724	1605	2037	1757	1077	1133	1636	1702	1180	1474	2103	1985	1591	2129	2467	1989	1709	2181	2235	1498	1405	1660	1443	809	763	1022	911	594
928	716	796	1009	890	806	984	929	800	855	1001	914	1027	1284	1152	1051	1075	998	897	954	1034	887	911	1001	1016	976	1241	1273	1054	1154	1331	1164	1180	1306	1158	950	1072	1090	848	843	942	745	730	913	840	765	1144	1190	989	1135	1330	1052	1074	1481	1560	1450	1650	1690	1487	1446	1664	1698	1732	2080	2129	1711	1875	2202	1778	1558	1855	1826	1510	1692	2072	1772	1650	1882	1791	1616	2080	2050	1599	1524	1742	1544	1306	1558	1568	1269	1443	1769	1805	1771	2182	2126	1948	2249	2358	2049	2054	2179	1733	1399	1390	1153	757	806	965	841	744	1020	1080	884	1086	1274	953	775	838	635	401	451	372	141	101	132	97	60	77	121	69	64	83	56	79	152	112	236	297	221	335	445	297	335	401	256	242	387	365	288	433	560	490	583	1069	1313	1181	1598	1945	1870	2205	2765	2360	2154	2598	2497	2309	2784	3487	3485	3731	4656	5100	5177	5700	6473	6528	6676	7428	7462	7693	8520	8966	8965	9693	10835	11347	12220	13445	14629	14696	14878	14614	14447	14783	14657	13479	13269	13399	13791	13380	14090	14870	14824	15094	16195	15599	14701	15166	14369	12712	11972	12584	11630	9874	10167	10302	8861	8403	9373	9027	7597	8084	8169	6742	5661	6267	5959	4373	4033	4828	3987	3161	3989	4968	4318	3924	5516	6477	5709	6239	8865	9621	9086	11304	13523	12756	12915	15216	15388	14239	15511	16925	14848	13631	15197	15342	13122	12693	13355	11567	10006	10854	10354	8361	8155	9307	8537	7098	8150	9051	7523	6781	8499	8044	5458	5167	6384	5306	3191	3515	4436	3570	2470	3490	4791	4006	3467	5003	5949	4565	4565	6127	6067	4042	4125	4918	3826	2511	2832	3025	2016	1380	2122	2596	1820	1625	2645	3204	2436	2584	3562	3327	2327	2860	3609	2863	2097	2417	2646	1838	1448	1810	1772	1119	1068	1609	1813	1304	1449	2071	2135	1709	2019	2459	2052	1649	2060	2142	1489	1261	1525	1369	836	660	923	918	573
859	772	756	919	876	753	931	924	762	825	968	853	949	1179	1087	1009	1038	999	817	884	985	844	836	992	990	938	1140	1206	1020	1164	1262	1183	1101	1315	1198	889	1016	1058	828	786	946	805	692	883	838	732	1046	1106	953	1051	1288	1092	1040	1394	1608	1423	1555	1689	1429	1386	1664	1700	1621	1934	2087	1737	1755	1988	1725	1486	1663	1808	1423	1585	1905	1767	1567	1703	1723	1532	1854	2045	1488	1359	1600	1437	1257	1444	1472	1197	1321	1694	1740	1551	1952	2045	1800	1924	2205	1959	1891	2065	1769	1293	1234	1016	676	683	864	741	643	828	931	687	804	1081	782	610	699	518	291	313	294	101	67	101	82	57	60	92	80	56	56	53	107	160	166	298	375	285	429	610	459	485	577	398	350	487	539	441	554	760	697	714	1273	1607	1407	1810	2309	2218	2475	3034	2682	2412	2812	2929	2680	3019	3835	4045	4142	4972	5674	5730	6041	6820	6715	6968	7402	7725	7914	8567	8942	9131	9568	10819	11468	12315	13605	14581	14638	14568	14691	14315	14581	14835	13510	13001	13594	13834	13197	13840	14781	14555	14977	16075	15608	14587	14686	14468	12569	11467	12261	11580	9565	9592	10268	8990	8013	9028	9164	7747	7720	8184	6912	5576	6088	6146	4590	3854	4558	4248	3290	3724	5051	4682	4027	5546	6779	6103	6292	8815	10408	9455	11023	13513	13016	12667	14849	15796	14137	15066	16303	14708	12830	14096	14555	12561	11980	12800	11150	9320	9978	9754	7968	7537	8680	8141	6589	7293	8330	7070	6110	7312	7642	5222	4515	5860	5355	3192	3152	4341	3920	2563	3211	4781	4509	3451	4631	5880	4744	4247	5557	5949	3925	3673	4408	3832	2381	2408	2811	2199	1408	1891	2589	2105	1648	2508	3291	2571	2398	3317	3406	2374	2595	3388	3082	2008	2181	2474	1838	1352	1666	1742	1255	1041	1521	1825	1446	1440	2026	2258	1832	1908	2361	2149	1659	1942	2066	1577	1178	1385	1330	899	621	862	879	647
801	765	721	881	889	768	887	895	692	722	886	822	811	1065	1068	880	943	942	827	801	947	836	835	976	997	898	1093	1215	1112	1084	1278	1166	1048	1221	1152	841	951	1074	853	788	921	818	692	812	794	738	932	1112	960	1058	1205	1053	943	1298	1585	1384	1413	1600	1437	1364	1601	1664	1603	1827	2059	1717	1684	1936	1762	1392	1561	1802	1509	1376	1736	1750	1372	1585	1734	1436	1569	1891	1409	1230	1513	1403	1170	1298	1390	1154	1211	1549	1593	1400	1675	1901	1645	1728	2049	1835	1675	1937	1680	1178	1097	958	602	576	743	692	514	672	799	598	648	827	726	481	551	458	213	188	197	92	38	63	76	81	69	71	85	80	63	57	142	214	213	349	503	406	501	773	684	637	799	605	448	610	766	665	675	944	895	922	1496	1895	1793	2032	2598	2580	2829	3345	3203	2797	3018	3303	3166	3314	4132	4576	4670	5278	6204	6231	6350	7271	7294	7098	7685	7818	8048	8799	9192	9165	9713	10759	11313	12359	13770	14607	14653	14811	14838	14336	14596	14758	13625	12888	13347	13763	13100	13358	14586	14493	14251	15577	15798	14484	14239	14240	12584	11043	11638	11361	9321	8904	9856	9018	7721	8550	9153	7825	7269	8260	7213	5616	5780	6312	4979	3819	4424	4449	3350	3468	4989	5006	4217	5370	7116	6411	6175	8795	10798	9863	10917	13703	13697	12654	14518	15562	14177	13933	15695	14504	12351	13260	13910	12111	11077	11670	10798	9047	9097	9268	7588	6636	7786	7688	6046	6327	7470	6776	5378	6397	6981	5197	4063	5261	5273	3289	2852	4174	4316	2768	3073	4611	4742	3597	4343	5642	4980	3942	5113	5732	4052	3192	3835	3841	2330	2095	2641	2298	1366	1722	2610	2365	1650	2257	3177	2682	2242	3128	3416	2481	2289	3132	3119	1979	1954	2227	1905	1276	1504	1744	1355	1009	1420	1916	1615	1416	1960	2385	1963	1903	2291	2284	1682	1724	2016	1603	1163	1227	1277	937	590	806	850	675
774	763	739	862	919	746	784	845	666	666	796	824	736	987	1086	841	835	943	830	755	933	800	774	924	1051	892	1088	1236	1053	1030	1258	1177	1026	1189	1141	878	878	1060	885	768	892	836	631	822	883	714	843	1043	931	929	1138	1022	935	1215	1547	1386	1314	1509	1542	1353	1503	1709	1548	1677	1977	1795	1564	1880	1811	1399	1412	1676	1426	1270	1648	1678	1293	1411	1618	1394	1353	1581	1357	1105	1305	1334	1111	1159	1301	1062	1016	1430	1606	1257	1465	1771	1529	1495	1877	1761	1495	1689	1570	1078	972	905	544	447	601	608	441	541	654	525	450	656	614	367	397	355	156	113	120	57	47	42	71	120	88	63	115	152	78	84	172	256	247	424	613	531	598	992	967	845	988	857	632	820	1048	882	846	1093	1126	1107	1703	2168	2177	2178	2789	2982	3136	3592	3565	3056	3227	3610	3676	3649	4400	5040	5195	5688	6492	6812	7073	7636	7724	7496	7711	8054	8079	8810	9082	9122	9744	10659	11513	12299	13852	14776	14703	14691	14595	14213	14056	14380	13657	12399	13085	13536	12745	13014	14274	14243	14013	15259	15508	14322	13497	13956	12398	10648	11409	11054	9014	8347	9418	8909	7353	7949	9094	7968	6814	7894	7530	5641	5588	6449	5370	3791	4453	4795	3727	3296	4834	5147	4290	5173	6989	6767	6229	8236	10569	10078	10647	13450	14291	12895	13967	15454	14325	13808	14924	14210	11982	12477	13216	11485	10130	10742	10416	8504	8040	8548	7307	6098	6958	7272	5931	5552	6648	6617	5012	5520	6559	5274	3743	4589	4942	3497	2681	3891	4516	3237	2903	4442	5121	3827	4157	5562	5112	3818	4547	5394	4071	2890	3447	3598	2398	1858	2398	2417	1595	1657	2512	2556	1746	2192	3089	2855	2229	2791	3324	2586	1993	2779	3089	2035	1752	2058	1984	1334	1374	1600	1449	1047	1361	1871	1868	1490	1872	2479	2050	1763	2203	2285	1721	1626	1922	1678	1121	1112	1188	930	590	716	879	679
739	747	665	812	920	768	760	796	662	639	836	811	757	924	1048	809	745	893	845	767	900	878	750	890	1110	996	1098	1139	1044	970	1236	1243	1001	1105	1138	879	813	985	889	749	861	876	649	706	852	742	764	996	938	918	1046	1091	972	1181	1502	1382	1226	1411	1499	1311	1452	1697	1565	1588	1861	1765	1588	1749	1731	1371	1360	1662	1497	1224	1419	1495	1146	1240	1535	1312	1177	1390	1219	973	1187	1288	1071	978	1129	971	885	1278	1525	1152	1267	1575	1401	1293	1674	1630	1233	1436	1399	940	818	783	482	379	440	494	380	432	537	443	295	415	462	294	264	274	110	50	67	66	94	87	102	179	149	80	166	231	125	108	230	326	367	499	739	668	737	1178	1224	997	1155	1107	917	1012	1331	1185	1025	1206	1348	1393	1843	2555	2492	2407	3052	3384	3427	3846	3845	3432	3421	3924	3991	3987	4749	5590	5727	6131	7144	7348	7605	8200	8332	7869	7897	8089	8357	8672	9219	9179	9942	10677	11354	12311	13783	14563	14397	14435	14496	14053	13840	14439	13212	12140	12718	13379	12485	12518	13800	14314	13477	14660	15308	13880	13016	13628	12386	10058	10605	10762	8589	7782	8824	8946	7132	7360	8951	8118	6615	7634	7798	5869	5345	6431	5739	4059	4412	5040	4060	3380	4496	5374	4507	4858	6735	7151	6240	8088	10617	10136	10224	13379	14546	12764	13690	15359	14430	13374	14261	14050	11852	11805	12708	11042	9395	9902	10016	7882	7276	8029	7028	5464	6108	6819	5728	5019	6110	6457	4834	4703	6048	5425	3620	3947	4809	3853	2685	3617	4594	3729	2980	4293	5316	4098	3815	5257	5384	3763	3956	5073	4149	2574	2881	3447	2407	1664	2158	2401	1796	1648	2501	2843	1918	2017	3040	3018	2272	2575	3130	2685	1948	2523	2906	1989	1534	1909	1926	1348	1283	1555	1525	1161	1236	1895	1946	1437	1790	2437	2169	1774	2159	2340	1827	1572	1788	1681	1129	977	1082	951	606	634	763	732
666	727	673	802	902	769	724	797	695	601	749	803	678	873	933	786	768	913	862	816	923	910	752	895	1132	1029	1061	1229	1068	980	1235	1236	997	1036	1097	854	732	899	947	708	827	867	679	696	858	790	731	907	981	856	996	1082	978	1129	1518	1374	1173	1326	1485	1330	1362	1632	1598	1520	1775	1767	1498	1608	1694	1340	1250	1596	1500	1229	1284	1464	1084	1119	1410	1249	968	1213	1131	858	1031	1207	1005	885	1009	848	793	1094	1413	1078	1047	1336	1224	1109	1469	1498	1043	1127	1266	856	673	698	450	308	325	403	323	335	428	362	206	245	305	203	153	179	81	52	47	54	142	173	151	286	251	139	224	330	235	165	315	395	461	607	912	905	928	1333	1533	1365	1428	1384	1240	1229	1658	1540	1196	1396	1630	1645	2060	2797	2869	2733	3260	3719	3770	3961	4152	3727	3574	4118	4334	4359	5048	6064	6449	6750	7598	8050	8288	8682	8756	8159	7977	8235	8432	8740	9236	9270	9789	10808	11610	12648	13770	14459	14301	14038	14390	13713	13321	13840	12914	11846	12126	13033	12281	11685	13415	13973	13064	13842	15115	13579	12443	13146	12445	10025	9964	10621	8805	7413	8149	8794	7060	6621	8682	8212	6518	7168	7956	6273	5235	6210	6051	4269	4366	5162	4358	3369	4438	5408	4768	4661	6675	7447	6504	7885	10433	10430	10002	12948	14816	13168	13147	14953	14480	12532	13362	13675	11468	11156	11933	10463	8575	9076	9283	7401	6587	7152	6819	5203	5469	6309	5699	4697	5528	6239	4927	4311	5386	5345	3797	3667	4525	4121	2843	3295	4648	4024	2979	4092	5394	4439	3612	4820	5452	3825	3551	4521	4080	2482	2448	3137	2559	1498	1927	2401	2057	1605	2300	2916	2207	2038	2901	3103	2293	2389	2988	2737	1875	2238	2701	2122	1457	1717	1955	1488	1209	1534	1640	1209	1251	1812	1984	1547	1676	2337	2272	1730	1982	2318	1942	1470	1655	1616	1128	830	973	966	591	582	771	780
602	685	640	762	856	777	668	769	742	597	721	795	726	800	936	801	742	899	929	794	922	952	770	898	1149	1120	1082	1180	1078	990	1182	1288	1012	923	1086	906	706	836	859	738	761	885	757	646	902	827	696	874	943	816	910	1041	984	1029	1349	1334	1167	1265	1439	1352	1322	1653	1579	1437	1679	1745	1462	1553	1654	1346	1220	1488	1569	1167	1189	1354	1020	968	1259	1172	864	1001	1020	757	815	1099	970	797	858	739	647	904	1175	992	884	1124	1065	900	1129	1254	917	881	1003	741	553	545	404	226	237	292	255	228	308	314	161	147	205	164	115	105	75	75	61	90	253	274	225	343	330	198	292	463	361	247	356	554	621	714	1019	1138	1105	1541	1852	1634	1638	1694	1522	1559	1898	1940	1512	1588	1913	2040	2330	3185	3360	3047	3462	4138	4229	4170	4428	4035	3875	4298	4677	4590	5251	6463	6851	7182	8158	8530	8933	9248	9094	8483	8226	8331	8364	8955	9369	9450	9781	10929	11789	12508	13712	14803	14273	13907	14273	13495	12816	13273	12598	11379	11800	12827	12092	11406	12814	13856	12941	12968	14330	13420	12048	12483	12200	9831	9255	10026	8858	6970	7522	8497	7122	6314	8290	8254	6450	6655	7911	6811	5343	6147	6364	4871	4323	5313	4771	3483	4088	5344	4922	4520	6289	7606	6941	7515	10092	10462	9922	12474	14626	13120	12700	14613	14423	12561	12843	13230	11373	10193	11365	10155	8158	8360	8626	6917	5768	6530	6385	4886	4799	6091	5819	4394	5144	6150	5063	4043	4920	5427	3983	3285	4245	4274	2975	3090	4436	4457	3158	3840	5327	4786	3580	4506	5317	3952	3159	3967	4023	2447	2073	2775	2521	1515	1714	2396	2377	1688	2169	2988	2524	1967	2650	3125	2530	2223	2783	2754	1872	1997	2497	2149	1367	1540	1853	1547	1178	1430	1668	1363	1204	1734	2086	1661	1589	2257	2402	1808	1959	2342	1992	1452	1473	1584	1097	747	902	910	616	506	727	787
589	637	661	749	799	728	659	803	777	592	698	840	732	784	903	859	724	909	932	839	900	1012	830	909	1200	1216	1113	1172	1148	982	1115	1308	1044	863	984	904	704	822	927	738	724	824	769	626	807	826	678	794	925	785	802	1058	1040	955	1282	1442	1133	1134	1387	1287	1256	1457	1561	1426	1589	1763	1423	1419	1627	1461	1209	1451	1480	1194	1086	1210	1022	867	1158	1107	814	824	919	670	650	951	871	680	717	688	543	680	965	825	702	876	856	678	909	992	758	647	815	650	412	449	376	191	179	248	226	157	248	250	116	83	124	123	63	61	54	78	102	115	311	443	352	391	460	339	371	602	545	330	437	681	822	786	1160	1369	1339	1666	2141	1966	1809	1960	1858	1786	2242	2192	1834	1791	2162	2423	2675	3459	3771	3500	3828	4471	4429	4251	4480	4328	4123	4528	4871	4926	5398	6584	7337	7689	8477	9137	9514	9716	9416	8935	8492	8474	8538	9077	9579	9639	9903	11084	12079	12463	13801	14675	14141	13525	14164	13314	12247	12547	12175	10991	10887	12596	12093	10896	12260	13769	12994	12585	13924	13329	11364	11703	11913	9498	8385	9287	8484	6623	6735	8103	7113	5861	7383	8255	6474	6233	7870	7166	5465	5909	6624	5111	4278	5181	5105	3798	4065	5210	5249	4390	5896	7657	7065	7310	9638	10601	9873	11926	14368	13379	12240	14073	14613	12283	12047	12764	11262	9897	10547	10012	7775	7390	7978	6696	5149	5830	6063	4932	4411	5617	6032	4528	4733	5854	5402	3976	4464	5397	4260	3104	3789	4249	3198	2964	4284	4619	3424	3629	5049	4994	3538	4038	5262	4099	2864	3539	3767	2466	1747	2430	2514	1631	1534	2378	2646	1857	2109	3030	2817	2015	2537	3154	2676	2109	2571	2734	1930	1784	2245	2201	1374	1390	1769	1656	1142	1398	1691	1476	1174	1639	2081	1760	1532	2115	2452	1934	1821	2329	2045	1335	1316	1484	1144	715	766	818	611	473	664	815
547	649	680	695	779	732	672	760	811	590	702	856	779	785	928	868	773	908	956	845	943	1087	911	912	1252	1303	1093	1159	1143	959	1055	1238	1025	816	928	929	706	741	875	721	677	869	787	592	731	811	641	763	937	751	761	1026	1054	907	1200	1404	1132	1040	1304	1195	1111	1391	1599	1420	1551	1753	1427	1317	1567	1504	1253	1391	1519	1178	1011	1143	1071	838	994	1011	679	748	844	649	533	754	791	598	606	621	483	528	768	682	539	704	696	529	604	766	615	492	661	527	311	311	322	162	111	155	181	110	175	181	103	39	85	96	51	58	69	122	166	189	410	662	532	494	575	459	480	712	725	437	499	813	908	904	1304	1582	1559	1902	2512	2301	2005	2147	2096	1980	2389	2530	2118	1977	2582	2768	2966	3747	4244	4001	4095	4629	4756	4512	4605	4444	4255	4575	4948	5095	5608	6874	7835	8095	8608	9327	9907	9904	10028	9259	8854	8828	8789	9126	9622	9610	9898	11094	12094	12544	13530	14619	14082	13364	13869	13231	11909	11810	12066	10763	10251	11699	11855	10611	11761	13765	12995	11911	13386	13324	11085	10644	11474	9368	7525	8465	8467	6395	6218	7562	7149	5705	6771	8263	6962	5960	7648	7655	5610	5502	6759	5548	4281	5043	5407	4172	3910	5316	5565	4618	5744	7789	7467	7168	9286	10775	9947	11319	13801	13211	11905	13535	14393	12211	11330	12066	10969	9435	9919	9501	7415	6676	7339	6371	4792	5175	5946	5105	4095	5340	6042	4740	4414	5677	5707	4067	4287	5373	4699	3105	3613	4344	3630	2832	4052	4859	3703	3406	4848	5131	3721	3733	4992	4343	2718	3054	3505	2566	1637	2113	2497	1812	1534	2174	2735	2051	2059	2891	3103	2203	2405	3117	2864	1997	2317	2715	2037	1685	2058	2154	1455	1338	1695	1728	1239	1340	1715	1577	1266	1521	2121	1886	1555	2078	2384	1994	1739	2108	2037	1305	1198	1398	1157	683	720	805	663	454	687	854
512	676	696	673	766	757	647	759	771	657	684	837	849	795	918	906	781	871	964	859	910	1098	1014	1005	1246	1289	1121	1131	1160	947	1024	1213	1047	771	823	883	753	759	878	741	614	846	820	679	711	789	693	719	894	754	731	956	1063	918	1105	1358	1144	1060	1276	1223	1067	1275	1513	1344	1429	1626	1413	1251	1511	1563	1262	1308	1489	1168	948	1105	1026	832	890	845	638	650	783	647	488	627	700	518	482	547	402	384	579	565	406	507	555	394	414	592	460	338	435	428	222	217	257	160	83	98	144	62	100	129	83	51	43	76	59	82	84	196	243	245	516	812	710	618	717	652	561	838	884	614	609	935	1132	1063	1404	1858	1800	2137	2739	2686	2325	2341	2426	2301	2561	2873	2428	2284	2807	3233	3408	4033	4629	4468	4495	4983	5128	4886	4755	4671	4657	4689	5087	5395	5879	7091	8039	8366	8906	9749	10147	10111	10049	9564	9221	8997	9063	9294	9694	9844	9861	11298	12438	12550	13320	14487	13676	13013	13261	12947	11461	11192	11628	10579	9787	11123	11308	10286	11186	13230	12887	11322	12691	13227	11109	9926	10706	9157	7164	7594	7793	6470	5597	7015	7144	5651	6218	7873	7023	5923	7467	8103	6048	5396	6597	6104	4410	4932	5685	4524	3873	5192	5943	4846	5582	7632	7769	7120	9041	10806	10159	10890	13506	13058	11876	13102	14055	12175	10694	11284	10763	8946	8960	8906	7204	6025	6674	5937	4610	4596	5747	5107	4022	4980	5978	5001	4414	5633	6104	4458	3992	5213	4953	3217	3200	4312	3876	2819	3670	4830	4074	3366	4679	5366	3974	3502	4729	4431	2747	2663	3249	2536	1522	1812	2366	2057	1498	2143	2887	2424	1994	2825	3278	2355	2250	3070	3007	2001	2107	2494	2064	1520	1814	2047	1575	1282	1560	1710	1277	1284	1740	1742	1287	1528	2051	2000	1612	1918	2406	2135	1633	1940	1989	1348	1103	1316	1088	693	648	768	706	525	686	866
553	654	699	626	739	772	647	672	785	651	625	802	847	837	908	981	844	875	1031	914	916	1135	1122	1072	1259	1310	1100	1085	1145	1008	934	1164	1070	716	764	893	773	700	904	773	638	829	900	699	685	814	747	741	898	796	676	894	1066	901	1047	1231	1124	1007	1216	1241	1018	1156	1420	1285	1357	1580	1370	1156	1366	1566	1265	1182	1436	1115	846	1025	1057	844	818	803	580	549	729	658	494	561	582	437	390	431	327	270	417	426	273	337	433	311	292	416	404	241	311	356	186	157	198	122	39	52	107	48	59	72	63	63	47	62	119	132	138	240	348	355	599	973	932	723	890	879	729	966	999	728	704	1091	1308	1293	1541	2069	2122	2345	3085	3082	2621	2629	2741	2564	2795	3067	2830	2660	3109	3593	3834	4396	5046	5036	4800	5372	5417	5075	4899	5050	4849	4690	5017	5526	6168	7257	8221	8667	9007	9745	10231	10300	10201	9767	9441	9024	9238	9470	9922	10065	10473	11227	12216	12465	13049	14375	14087	12962	12749	12658	11325	10638	11181	10527	9313	10367	10833	10111	10473	12824	12652	11188	11811	12930	10852	9412	10187	8960	6781	6761	7652	6482	5188	6459	7091	5692	5640	7713	7319	5950	7039	8401	6533	5227	6458	6595	4647	4732	5757	4996	3998	5103	6202	5376	5389	7536	8367	7344	8708	10815	10536	10526	12798	13235	11382	12288	13618	11854	9918	10596	10394	8530	8215	8397	7154	5547	5792	5790	4406	4220	5272	5296	4052	4606	5988	5502	4306	5432	6407	4825	3880	5086	5153	3408	3061	4007	4233	2955	3423	4790	4479	3360	4238	5287	4139	3209	4193	4309	2785	2369	2909	2569	1502	1606	2225	2193	1596	2078	2964	2601	2077	2810	3402	2571	2222	2985	3105	2123	1950	2349	2176	1477	1576	1897	1681	1241	1477	1843	1493	1243	1630	1893	1448	1525	1988	2138	1660	1831	2308	2101	1600	1887	1888	1368	990	1174	1086	685	611	739	722	581	642	876
532	654	654	563	663	746	668	647	780	647	605	752	852	833	954	1023	866	900	1081	989	987	1103	1213	1118	1266	1316	1141	1071	1159	1020	946	1111	1040	787	747	840	801	749	883	819	646	743	909	747	727	907	777	744	903	865	671	843	1071	979	1011	1196	1100	965	1139	1168	1030	1079	1330	1296	1269	1472	1363	1085	1222	1525	1271	1147	1253	1053	795	943	1090	861	699	691	547	466	684	702	430	473	530	401	305	368	302	180	279	325	195	234	272	214	151	222	243	156	186	234	109	86	144	94	52	50	85	43	37	52	54	131	74	49	145	238	200	313	490	521	623	1136	1095	871	991	1065	900	1014	1173	881	818	1263	1588	1515	1662	2235	2431	2569	3254	3391	2816	2753	2910	2922	2987	3496	3229	2896	3341	3997	4285	4694	5382	5396	5118	5531	5641	5390	5040	5222	4817	4767	5067	5633	6379	7385	8388	8810	9227	9921	10365	10590	10150	9847	9422	9361	9325	9387	10072	10425	10516	11129	12160	12458	12757	14326	14284	12926	12675	12708	11210	10072	10913	10300	9054	9711	10761	10032	9824	11958	12354	10685	11085	12598	10872	8920	9510	9044	6642	6092	6970	6369	4956	5885	6873	5828	5335	7280	7644	6071	6871	8529	7029	5238	6233	6727	4956	4534	5758	5475	4163	5021	6510	5925	5397	7331	8553	7708	8461	10804	10820	9997	12330	13078	11359	11612	13326	11735	9654	9940	9813	8040	7397	7837	6949	5149	5200	5484	4457	3873	5016	5184	4246	4416	5731	5864	4613	5370	6466	5215	3951	4752	5182	3689	2863	4019	4307	3204	3084	4456	4748	3434	3809	5048	4353	3094	3815	4251	2850	2178	2574	2642	1691	1414	2021	2389	1721	1937	2850	2856	2176	2695	3379	2800	2159	2798	3204	2108	1796	2222	2195	1479	1390	1805	1785	1253	1425	1799	1633	1283	1608	1897	1673	1485	2007	2151	1689	1763	2123	2108	1580	1670	1907	1410	885	1006	1035	727	575	764	746	627	631	873
555	632	674	574	597	701	716	640	712	667	627	771	912	877	932	1055	945	871	1038	1048	970	1120	1210	1177	1236	1311	1160	1074	1166	1080	964	1107	1147	791	692	898	868	753	934	913	640	746	951	790	755	854	817	761	894	915	719	813	1014	949	942	1142	1076	876	998	1131	1007	1012	1197	1274	1236	1414	1394	1086	1155	1436	1253	1035	1183	1093	753	913	1064	822	654	633	542	413	582	674	417	374	496	346	242	283	227	130	175	222	142	147	216	161	75	123	167	92	112	142	90	51	77	68	50	34	44	34	36	48	80	168	127	91	195	361	273	374	646	651	749	1282	1324	1004	1101	1252	1062	1113	1313	1140	993	1452	1861	1747	1865	2398	2719	2899	3572	3554	3097	2970	3139	3260	3309	3689	3689	3420	3691	4354	4699	5060	5667	5838	5668	5706	5895	5468	5231	5155	5133	4829	5076	5630	6406	7337	8558	9013	9400	9854	10214	10445	10329	9788	9392	9521	9370	9320	9832	10580	10678	10856	12186	12544	12516	13773	14305	13073	12182	12553	11227	9891	10348	10374	8766	8899	10086	10092	9324	11241	12346	10710	10395	11980	11022	8661	9027	9026	6535	5533	6510	6372	4788	5244	6821	6170	5067	6831	7923	6535	6449	8533	7396	5417	6091	7092	5441	4249	5679	5763	4499	4945	6503	6359	5552	6987	8886	8106	8475	10823	11195	10330	11832	12901	11586	10986	12578	11934	9364	9236	9444	7842	6609	7133	6650	4859	4644	5218	4416	3654	4495	5287	4620	4311	5671	6188	5031	5085	6416	5787	4010	4522	5293	4023	2846	3697	4458	3479	2964	4217	4806	3507	3601	4785	4447	2989	3516	4002	2925	1900	2323	2618	1765	1345	1908	2512	1960	1892	2739	3033	2386	2612	3393	3022	2239	2656	3019	2215	1663	2072	2136	1452	1272	1658	1866	1331	1326	1818	1825	1407	1645	1946	1788	1514	1836	2129	1712	1570	2034	2210	1565	1586	1772	1391	879	940	986	798	561	682	733	688	653	902
576	644	636	538	572	688	658	624	659	703	628	708	920	913	914	1080	972	841	1036	1184	1049	1116	1262	1226	1246	1357	1205	1053	1118	1078	952	999	1103	855	707	891	891	773	872	934	766	685	909	845	775	916	910	783	877	895	714	729	946	974	947	1047	1080	827	887	1091	1023	901	1110	1169	1153	1333	1378	1103	1043	1286	1272	1007	1122	1075	718	775	980	843	635	629	522	372	466	655	386	310	405	289	170	219	174	72	94	152	93	78	142	110	52	70	86	74	53	93	72	48	66	60	62	55	33	38	56	69	87	182	205	128	239	488	443	468	789	846	882	1295	1440	1176	1232	1447	1274	1205	1434	1380	1220	1590	2098	2054	2119	2589	3080	3186	3592	3816	3362	3157	3311	3492	3539	3847	3909	3765	4040	4623	5179	5444	6038	6168	5788	5760	5866	5732	5412	5445	5182	4921	4945	5622	6613	7455	8517	9131	9583	10138	10525	10581	10213	9817	9455	9413	9308	9288	9775	10798	10682	10751	12131	12779	12387	13320	14521	13106	11707	12125	10998	9565	9846	10208	8842	8335	9848	10231	9209	10283	12033	10817	9870	11613	11041	8625	8387	8634	6746	5113	5935	6489	4800	4799	6605	6322	5060	6318	7922	6882	6222	8150	7932	5548	5857	7125	5743	4421	5703	6247	4862	4775	6531	6802	5796	6905	8912	8698	8482	10586	11528	10238	11263	12837	11755	10604	12005	11746	9213	8589	8976	7585	6172	6665	6402	4623	4161	4874	4374	3580	4232	5287	4956	4206	5384	6511	5434	4987	6398	6045	4209	4337	5186	4258	2757	3355	4397	3650	2832	3800	4638	3690	3357	4463	4448	3003	3033	3737	3076	1889	2005	2507	1915	1359	1812	2550	2230	1834	2472	3230	2636	2528	3278	3118	2281	2446	2837	2350	1602	1858	2073	1553	1220	1594	1773	1410	1302	1861	1986	1539	1549	2003	1961	1568	1756	2092	1819	1544	1923	2024	1514	1428	1629	1388	877	779	934	788	540	629	784	722	659	841
619	637	671	592	554	676	669	623	645	673	634	716	839	983	965	1061	953	824	949	1180	1118	1056	1151	1223	1191	1233	1150	985	1043	1082	913	994	1059	810	684	859	942	812	866	999	799	699	867	889	826	945	1014	886	876	938	789	697	900	949	895	1027	1105	850	758	960	967	861	1023	1129	1038	1207	1319	1049	946	1193	1172	914	1015	978	730	676	924	811	577	592	535	348	416	550	384	257	308	271	126	161	146	64	73	129	51	65	111	79	34	46	57	40	50	52	42	55	65	36	81	77	45	29	93	87	100	243	287	200	322	593	607	613	941	1033	1046	1474	1679	1357	1422	1560	1470	1328	1529	1635	1520	1805	2288	2349	2347	2870	3367	3528	3708	4005	3693	3308	3594	3748	3814	4011	4224	4019	4271	5067	5529	5753	6194	6394	6090	6060	6086	5749	5601	5412	5362	5225	5036	5499	6475	7647	8484	9235	9785	10249	10155	10348	10228	9743	9434	9519	9405	8981	9707	10943	10720	10668	12057	12826	12237	13265	14103	13081	11458	11808	11097	9422	9504	10063	8976	8046	9537	10417	9181	9557	11534	10729	9313	10965	11303	8811	7556	8361	6881	4813	5214	6387	4899	4379	6209	6733	5366	5823	7778	7298	5932	7650	8149	5888	5704	7208	6117	4495	5439	6521	5322	4736	6486	7296	6141	6967	9129	9101	8448	10311	11824	10663	10963	12621	11901	10204	11415	11444	9122	8025	8419	7538	5833	6088	6072	4621	3802	4526	4597	3708	3886	5225	5252	4336	5131	6520	5868	4862	6063	6446	4575	4143	5103	4559	2916	3103	4110	3879	2756	3330	4461	3824	3107	4023	4490	3162	2712	3386	3186	1892	1780	2373	2111	1387	1670	2558	2434	1843	2395	3299	2895	2542	3107	3318	2379	2306	2726	2370	1553	1713	1822	1514	1154	1471	1790	1506	1319	1850	2051	1726	1561	2010	2103	1566	1641	2076	1906	1523	1773	1995	1577	1277	1428	1367	888	708	858	817	574	595	756	863	704	838
611	590	601	584	528	704	695	594	619	621	615	627	919	983	1007	976	965	801	887	1108	1051	1001	1118	1124	1059	1160	1156	975	955	1026	896	907	967	918	719	869	986	837	845	1040	914	762	896	989	847	903	1055	897	842	959	840	728	911	1000	850	966	1089	829	689	855	899	788	868	1050	976	1007	1150	1003	881	1108	1058	808	831	925	718	614	797	752	528	518	542	390	380	485	340	223	285	250	117	131	132	53	50	97	58	58	92	69	38	37	27	30	49	49	45	80	107	52	94	115	69	71	143	149	131	235	398	331	384	752	777	759	1060	1266	1231	1522	1808	1530	1440	1722	1675	1455	1649	1864	1804	2064	2631	2631	2670	3148	3761	3852	4017	4246	3940	3469	3677	4004	4028	4244	4322	4472	4638	5234	5871	6171	6445	6515	6442	5885	5933	5837	5663	5499	5411	5341	5281	5655	6601	7769	8662	9285	9943	10290	10488	10361	10264	9922	9376	9342	9161	9107	9299	10704	10621	10490	11685	12628	12227	12503	14135	13285	11425	11342	11175	9531	9070	9878	9235	7988	8903	10107	9199	8957	11124	11039	9298	10274	11267	8806	7197	8170	7148	4628	4762	6167	5022	4215	5748	6873	5542	5437	7546	7415	5888	7076	8337	6465	5591	6831	6495	4739	5250	6632	5944	4861	6510	7814	6613	6728	9029	9665	8857	10177	11826	10976	10699	12205	11808	9938	10713	11169	9225	7713	8108	7376	5560	5366	5692	4661	3538	4199	4775	3938	3645	5155	5711	4567	4893	6536	6306	4952	5876	6467	4841	3933	4756	4605	2997	2840	3874	3942	2915	3085	4207	4003	2976	3598	4194	3328	2484	2976	3046	1904	1657	2231	2234	1478	1608	2502	2653	1932	2338	3296	3192	2480	2883	3300	2520	2153	2531	2407	1526	1483	1728	1608	1144	1346	1883	1599	1313	1877	2193	1811	1480	1983	2248	1686	1643	2023	1988	1504	1659	1873	1511	1161	1267	1300	902	615	795	842	589	548	810	874	768	803
619	503	612	594	569	634	673	573	583	597	598	613	908	1062	934	940	967	772	815	1018	1040	929	999	1088	989	1037	1099	1037	894	950	962	843	941	916	744	896	1032	837	785	978	976	787	870	997	878	956	1066	897	850	933	865	740	860	1020	814	877	1042	800	617	767	871	657	733	973	882	893	988	947	784	957	968	741	736	873	756	566	663	668	466	466	527	393	333	443	291	157	220	227	101	98	82	34	41	73	45	49	77	54	41	62	54	41	91	61	53	118	153	96	145	180	129	76	164	220	174	292	492	466	461	841	1025	909	1187	1483	1435	1610	1881	1803	1590	1879	1872	1680	1770	2051	2119	2308	2746	2950	2941	3331	3993	4068	4065	4322	4099	3750	3846	4159	4359	4443	4565	4674	4976	5456	5933	6476	6426	6643	6488	6307	6059	5741	5653	5424	5339	5384	5382	5555	6585	7913	8642	9365	10129	10321	10416	10346	10199	10143	9226	8875	9142	8911	9180	10275	10610	10383	11510	12572	12392	12373	13834	13529	11380	10989	11106	9737	8870	9495	9308	7930	8464	10246	9355	8490	10648	11041	9022	9669	10992	9025	6925	7720	7429	4929	4414	5871	5432	4237	5347	7114	5771	5284	7364	7759	6009	6591	8332	6721	5535	6696	6817	4924	5065	6503	6147	4981	6432	8150	7118	6878	8972	10133	8955	9852	11910	11285	10437	11815	11765	10033	10213	10816	8913	7257	7623	7106	5397	4812	5300	4749	3615	4070	4903	4318	3733	4994	5961	5031	4820	6460	6750	5117	5451	6335	5183	3807	4350	4636	3250	2626	3566	4090	2895	2804	3868	4124	3008	3311	4015	3373	2326	2674	3028	2113	1555	2108	2409	1723	1665	2503	2898	2082	2335	3290	3356	2501	2772	3233	2635	2041	2364	2300	1542	1329	1553	1627	1122	1286	1716	1689	1404	1748	2269	2041	1511	1930	2263	1795	1636	1912	2026	1521	1527	1824	1557	1091	1123	1228	891	567	680	868	655	515	779	1000	878	757
581	521	586	648	550	600	640	612	527	562	578	572	867	1091	889	837	914	749	711	971	1041	842	943	980	872	915	1112	935	842	961	858	794	901	933	801	881	1042	900	737	941	968	805	864	1011	899	844	1016	942	792	852	861	741	875	1040	784	810	953	743	552	671	738	592	665	848	860	707	787	800	696	827	872	692	624	731	742	595	619	672	429	377	475	408	309	369	293	119	165	178	90	76	85	34	42	59	39	66	107	45	64	120	87	71	136	127	102	180	249	163	181	247	195	131	214	287	238	347	617	619	545	960	1217	1092	1330	1671	1636	1687	1957	1879	1711	2028	2123	1916	2004	2333	2397	2516	3071	3255	3247	3648	4342	4343	4262	4403	4420	4004	3974	4375	4596	4538	4669	4881	5215	5524	6172	6534	6594	6943	6939	6272	5918	5506	5660	5546	5511	5479	5663	5942	6612	7865	8714	9379	10244	10603	10388	10214	10388	10196	9119	8806	9184	8904	8693	10064	10398	10170	10684	12215	12503	12092	13244	13528	11355	10624	11152	9775	8629	9089	9441	7995	8232	10135	9367	8126	10064	11250	9395	9001	10469	9066	6758	7386	7392	5127	4224	5562	5692	4333	5016	6919	6222	5282	6964	8185	6303	6211	8078	7333	5497	6100	6788	5216	4797	6417	6556	5254	6281	8245	7838	7059	8996	10533	9307	9764	11795	11762	10400	11459	11593	9865	9603	10304	8953	6954	7018	6896	5242	4385	4908	4889	3680	3859	5003	4688	3797	4692	6232	5422	4719	6258	7045	5397	5143	6079	5381	3787	3870	4380	3472	2374	3113	3941	3164	2620	3646	4175	3108	2978	3713	3487	2219	2360	2857	2263	1515	1923	2419	1986	1645	2482	3011	2253	2199	3143	3461	2636	2563	3040	2624	1878	2138	2184	1540	1214	1499	1671	1288	1302	1796	1862	1539	1753	2245	2113	1564	1875	2250	1935	1602	1891	2056	1540	1426	1659	1511	1021	946	1176	884	489	638	823	736	552	762	1001	888	763
617	519	548	664	621	601	669	581	448	584	626	617	859	1061	849	758	875	751	668	885	981	849	835	956	864	834	1038	970	822	809	905	784	864	964	877	849	1007	938	766	881	1022	799	840	1056	912	818	976	951	757	801	794	679	822	969	800	734	858	677	490	574	691	558	558	787	768	584	638	680	556	652	770	635	482	630	715	537	497	611	442	323	423	409	274	318	250	114	127	179	91	56	59	27	42	48	30	81	118	75	70	158	143	113	190	200	152	239	358	278	232	305	270	173	265	414	342	378	700	789	700	1023	1339	1349	1494	1869	1923	1870	2127	2139	1921	2125	2368	2214	2176	2618	2745	2778	3207	3584	3590	3873	4470	4616	4409	4500	4457	4201	4263	4552	4826	4778	4753	5098	5292	5612	6155	6504	6810	7083	6861	6564	5964	5587	5746	5652	5578	5474	5608	6099	6877	8188	9161	9541	9948	10693	10432	10093	10483	10272	9237	8697	8856	8686	8462	9380	10202	10055	10252	11979	12386	11941	12974	13618	11667	10375	11045	10046	8367	8649	9182	8176	7954	9647	9493	7996	9342	10925	9391	8454	9933	9168	6797	6851	7338	5399	4012	5301	5863	4534	4703	6775	6793	5440	6676	8229	6569	5892	7917	7729	5495	5796	6802	5578	4734	6160	6728	5567	6046	8164	8374	7353	8967	10971	9807	9458	11573	12078	10351	10856	11530	10021	9209	9770	8916	6674	6471	6676	5165	4032	4672	5098	3956	3724	4897	4928	4009	4540	6196	5692	4698	5993	7122	5747	4775	5633	5493	3796	3435	4069	3478	2257	2709	3675	3353	2494	3203	4014	3234	2687	3469	3513	2292	2139	2607	2444	1591	1888	2395	2254	1716	2435	3070	2536	2227	3056	3502	2626	2366	2915	2695	1834	1871	2132	1647	1184	1379	1637	1479	1277	1767	1989	1631	1803	2312	2236	1654	1818	2266	1982	1535	1783	1909	1542	1296	1551	1381	892	814	1027	836	487	528	805	805	621	760	1041	960	725
607	553	543	662	622	581	627	547	460	512	613	648	817	985	863	645	781	721	653	834	959	759	767	867	896	799	977	967	734	751	862	802	868	988	908	792	962	993	794	876	975	812	794	1031	983	766	929	913	748	744	805	646	764	918	769	678	754	622	434	492	605	485	440	685	696	536	522	571	478	536	756	619	422	494	669	485	464	560	404	284	373	389	259	239	237	105	91	121	68	21	55	32	46	65	34	84	118	87	96	212	230	165	242	270	243	338	461	400	333	404	388	270	331	514	433	457	771	942	798	1076	1599	1662	1626	1995	2141	2037	2210	2342	2131	2261	2476	2426	2481	2855	3108	3027	3545	3787	3890	4109	4683	4918	4600	4649	4638	4350	4222	4437	4878	5074	4966	5208	5532	5731	6086	6612	7002	7041	7000	6756	6080	5455	5511	5537	5367	5345	5734	6254	6882	8141	9411	9972	10059	10732	10613	10119	10140	10241	9285	8405	8964	8826	8137	8854	9953	9843	9816	11531	12349	11838	12700	13628	11909	10302	10682	10532	8344	8324	9102	8223	7825	9383	9746	8190	8837	10812	9731	8069	9144	9402	7132	6355	7207	5798	3943	4833	6023	4860	4565	6747	7249	5659	6390	8178	7122	5818	7384	8009	5817	5576	6595	6026	4786	5769	6948	5933	5782	7951	8960	7771	8868	11122	10227	9476	11388	12519	10797	10483	11364	10192	8630	9158	8660	6670	5980	6245	5170	3823	4359	4902	4119	3567	4653	5301	4417	4436	6214	6081	4750	5575	7057	6049	4500	5127	5274	3770	3097	3712	3552	2350	2417	3461	3532	2561	2989	3887	3305	2560	3150	3534	2424	1942	2393	2412	1708	1695	2346	2463	1938	2373	3225	2875	2237	2987	3625	2676	2319	2575	2561	1781	1629	1973	1749	1084	1259	1697	1570	1388	1742	1985	1784	1833	2338	2449	1774	1735	2235	2098	1519	1608	1770	1523	1226	1400	1270	859	698	914	784	504	495	741	832	697	774	1058	1005	746
609	558	551	672	637	572	598	557	437	537	612	646	784	1028	876	644	726	749	640	743	848	676	627	813	808	783	900	991	729	716	832	842	815	950	992	827	915	1012	828	827	989	895	751	993	1029	797	843	936	707	668	705	652	644	816	778	600	617	584	419	424	530	447	369	526	618	473	452	459	399	445	618	569	383	451	561	440	359	464	383	250	270	355	206	199	194	95	50	91	54	41	54	43	45	72	38	80	151	123	117	233	288	245	298	379	345	419	618	597	457	540	496	383	412	603	595	581	861	1050	1030	1155	1692	1848	1797	2223	2368	2247	2384	2528	2383	2375	2675	2676	2704	3082	3455	3469	3658	3966	4288	4319	4788	5047	4906	4785	4631	4506	4413	4530	5012	5053	5037	5240	5628	5713	6018	6413	6947	7089	7111	6716	6026	5360	5444	5543	5339	5320	5843	6361	7033	8033	9372	10115	10098	10660	10813	10130	9778	10157	9330	8328	8632	8718	8074	8484	9656	9958	9696	11389	12355	11731	12352	13570	12391	9952	10501	10567	8450	7762	8726	8394	7617	8913	9851	8545	8483	10297	10045	7984	8746	9548	7458	5964	6902	6236	4123	4632	6043	5132	4540	6431	7562	5968	6202	8063	7534	5918	7142	8237	6054	5269	6474	6501	5003	5464	6900	6384	5714	7680	9121	8030	8844	10924	10618	9500	11124	12651	10787	10140	11117	10118	8449	8533	8303	6446	5499	5817	4977	3738	3951	4798	4216	3471	4300	5267	4626	4364	5995	6432	4964	5321	6987	6294	4293	4632	5215	3891	2781	3356	3469	2438	2247	3155	3541	2636	2798	3611	3483	2526	2810	3344	2489	1768	2129	2560	1887	1664	2252	2688	2086	2402	3133	3137	2406	2782	3457	2767	2107	2435	2436	1699	1518	1866	1706	1111	1155	1722	1785	1424	1672	2140	1947	1797	2253	2458	1804	1640	2166	2055	1520	1453	1713	1499	1131	1240	1145	820	620	773	737	507	463	769	890	825	834	1082	1093	781
590	546	557	635	672	535	548	529	423	492	615	665	810	926	834	600	678	738	633	694	814	648	586	702	824	784	920	932	743	709	784	855	856	977	988	859	907	1004	914	829	1037	908	745	980	1022	849	792	870	746	637	679	599	591	767	770	581	552	518	379	349	447	440	337	407	505	415	365	391	387	335	474	523	348	384	501	372	305	390	368	219	216	278	182	120	150	87	44	55	56	29	71	33	49	82	59	88	174	183	137	292	458	350	332	509	501	546	783	827	620	584	660	541	508	716	721	669	928	1200	1139	1268	1829	1953	1875	2189	2566	2323	2428	2651	2711	2538	2723	2947	3001	3384	3746	3700	3814	4188	4390	4555	4998	5295	5082	4865	4957	4777	4425	4499	5008	5092	5103	5402	5770	5906	5981	6129	6880	7254	6968	6727	6074	5496	5382	5587	5560	5320	5782	6714	7233	8137	9508	10066	10089	10597	11123	10173	9870	10244	9243	8206	8377	8771	8019	8184	9513	10060	9772	10849	12243	11659	11444	12973	12496	10055	10195	10825	8728	7401	8575	8640	7624	8299	9708	8623	7904	10139	10308	8146	8210	9634	7775	5781	6688	6724	4736	4441	5785	5499	4495	5924	7646	6409	5859	7908	8104	6138	6892	8193	6500	5179	6325	6890	5180	5200	6793	6640	5646	7308	8937	8545	8805	10881	11011	9538	10868	12625	11190	9863	10606	10160	8154	8071	8160	6584	5229	5221	4790	3614	3600	4480	4405	3415	3982	5231	4870	4257	5486	6425	5175	4947	6438	6268	4226	4169	4920	3926	2516	2799	3378	2581	1924	2902	3544	2748	2537	3362	3523	2472	2500	3138	2642	1696	1975	2572	2115	1616	2205	2912	2394	2453	3123	3456	2463	2786	3259	2796	1969	2179	2301	1664	1355	1731	1804	1098	1135	1633	1917	1493	1678	2219	2251	1882	2195	2426	2001	1602	2001	2036	1509	1390	1557	1443	1046	1018	1103	776	582	664	695	568	465	728	936	903	865	1094	1071	809
551	546	534	587	636	532	541	545	421	471	634	669	770	885	761	623	668	725	623	684	750	638	538	645	812	772	864	936	786	707	836	931	879	979	1037	907	900	980	903	819	985	899	768	934	1062	888	787	865	812	597	602	652	542	675	716	552	496	463	346	282	371	415	303	298	418	367	283	330	330	321	373	435	332	340	434	368	256	294	320	182	176	224	133	66	89	75	30	36	35	65	87	44	69	110	87	88	207	249	195	342	524	480	442	617	699	693	906	1041	772	760	795	725	648	847	903	785	941	1308	1336	1372	1865	2126	1942	2203	2600	2524	2417	2803	2845	2732	2823	3056	3116	3379	3890	3973	4084	4362	4642	4793	5059	5386	5433	5156	5075	4643	4653	4691	4868	5228	5172	5343	5790	6148	6066	6117	6864	7092	6697	6643	6380	5393	5125	5501	5614	5210	5755	6804	7486	8046	9444	9863	9963	10671	11120	10298	9183	9938	9380	8351	7957	8701	8227	7898	9181	10090	9701	10354	11972	11926	11157	12720	12607	10126	9935	10723	8983	7198	8139	8782	7674	7973	9623	8819	8026	9688	10532	8437	8086	9537	8310	5913	6438	7002	5105	4260	5619	5729	4677	5600	7568	6828	5798	7583	8523	6503	6647	8152	6932	5101	6003	7023	5539	5051	6685	6872	5739	6633	8871	8741	8486	10450	11163	9668	10697	12577	11476	9786	10182	10349	8258	7437	7721	6607	5036	4818	4718	3682	3343	4224	4434	3472	3691	5102	5305	4187	5226	6393	5456	4751	5996	6240	4280	3801	4429	4014	2448	2468	3247	2627	1847	2435	3431	2934	2426	3121	3561	2647	2313	2973	2769	1864	1822	2419	2295	1789	2256	2973	2658	2361	3049	3390	2613	2606	3030	2729	1927	1998	2118	1653	1218	1611	1707	1230	1154	1641	2040	1646	1777	2315	2442	1947	2151	2418	2034	1517	1844	1910	1528	1232	1463	1317	1025	874	989	806	545	558	679	651	464	694	1002	1012	864	1031	1104	840
494	585	561	578	611	488	527	535	478	502	652	728	736	758	744	635	630	724	630	617	717	698	513	627	825	867	822	923	781	688	830	932	865	963	1038	948	888	995	970	899	991	958	772	891	1076	866	786	805	678	567	556	613	535	582	674	576	431	415	338	232	312	368	307	259	346	355	252	292	315	287	298	367	310	285	361	328	185	220	264	174	142	148	122	46	48	79	50	24	35	69	104	59	82	112	112	103	200	291	239	389	596	574	568	741	867	804	1028	1232	1036	920	943	886	729	902	1042	930	1056	1412	1571	1560	1908	2358	2157	2327	2670	2676	2649	2898	3124	2983	3018	3318	3423	3500	4020	4174	4185	4572	4783	4902	5056	5306	5528	5297	5071	4811	4634	4609	4758	5172	5344	5494	5796	6449	6046	6140	6895	6953	6635	6400	6324	5307	4908	5236	5394	5161	5439	6792	7513	7901	9256	10153	9919	10251	11372	10378	9184	9717	9435	8407	7960	8791	8425	7931	9045	10348	9782	9977	12108	12382	11175	12345	12668	10422	9665	10830	9397	7361	7842	8874	7835	7482	9093	9148	7756	9245	10593	9016	7758	9159	8813	6237	6090	7362	5668	4302	5388	6109	4895	5260	7415	7283	5894	7272	8704	6894	6451	7951	7394	5191	5781	6970	5718	4968	6341	6989	5731	6228	8448	9095	8492	9955	10951	9798	10211	12125	11699	9658	9654	10261	8249	6850	7124	6503	4673	4295	4404	3714	3097	3853	4365	3670	3446	4864	5441	4463	4962	6232	5636	4573	5404	6012	4351	3381	4097	3937	2502	2211	2894	2826	1867	2179	3260	3092	2356	2936	3550	2699	2077	2735	2848	1966	1759	2391	2527	1937	2275	2999	2978	2416	2942	3525	2799	2480	2793	2675	1985	1823	1887	1604	1185	1452	1642	1335	1162	1716	2175	1833	1771	2410	2553	1923	2042	2339	2069	1465	1686	1861	1475	1137	1268	1264	920	770	827	824	528	466	675	698	533	651	987	1019	902	1041	1075	934
460	607	601	537	587	521	461	542	461	512	628	743	672	665	739	616	636	725	665	579	673	695	530	554	854	873	800	860	799	725	882	1003	904	867	1015	961	929	1050	997	855	978	985	791	823	1003	919	743	767	697	523	558	640	556	528	573	533	371	360	345	219	238	345	287	251	318	319	223	236	300	244	254	320	275	223	299	300	175	151	203	145	95	136	88	24	41	64	73	36	28	75	113	69	96	133	133	112	194	311	275	409	683	698	620	835	952	953	1195	1406	1240	1009	1135	1132	907	1064	1183	1097	1143	1539	1729	1640	2060	2421	2367	2429	2875	2964	2749	3029	3392	3114	3103	3427	3493	3568	4129	4326	4384	4622	4987	5084	5116	5380	5554	5400	5145	4882	4813	4695	4704	5014	5383	5341	5676	6322	6094	6176	6890	7144	6694	6287	6132	5381	4878	5215	5596	5108	5394	6640	7323	7471	8850	10108	9757	10012	11020	10486	9011	9433	9581	8209	7718	8617	8966	7917	8908	10471	10345	10100	11874	12620	11281	11932	12607	10901	9542	10583	9724	7316	7529	8715	8008	7233	8703	9476	8069	8951	10618	9267	7573	9021	9281	6693	6149	7500	6296	4522	5255	6273	5347	5077	7055	7646	6164	7022	8684	7418	6280	7800	7760	5551	5424	7068	6213	4919	6121	7121	5987	5832	8091	9243	8356	9477	10833	10243	9995	11770	11696	9536	9500	10090	8571	6528	6747	6503	4640	3972	4164	3803	3071	3455	4187	3739	3293	4445	5477	4606	4695	6058	5746	4453	5085	5718	4427	3160	3530	3813	2603	1906	2633	2859	1944	1910	3214	3305	2358	2629	3414	2915	2165	2555	2992	2134	1749	2262	2719	2067	2164	3008	3163	2442	2775	3423	2855	2221	2560	2560	1988	1649	1779	1623	1176	1304	1573	1401	1208	1690	2247	2055	1793	2393	2594	2049	1977	2257	2071	1463	1498	1717	1414	1020	1147	1214	913	659	767	739	516	438	592	742	593	651	956	1098	880	960	1069	967
488	583	578	512	524	507	488	504	548	519	595	731	671	697	726	640	641	687	656	576	614	639	573	571	818	882	791	809	838	759	889	1090	973	852	978	970	924	1060	1091	862	900	974	843	816	974	900	739	740	715	516	543	627	539	531	576	483	333	341	355	223	221	320	279	213	267	300	203	219	250	243	212	262	252	210	253	282	144	87	126	133	65	78	57	25	28	47	80	43	31	76	143	112	106	140	158	159	233	330	347	444	771	832	712	938	1096	1180	1259	1521	1523	1238	1273	1285	1149	1149	1374	1331	1323	1605	1834	1881	2114	2561	2702	2664	3073	3127	2898	3198	3414	3328	3276	3473	3547	3706	4094	4279	4407	4712	4945	5209	5269	5305	5416	5365	5043	4827	4678	4529	4773	5001	5511	5394	5587	6212	6169	6203	6782	7284	6862	6274	5968	5300	4804	5271	5607	5251	5353	6666	7308	7480	8388	9957	9982	9674	10591	10580	9092	9176	9672	8392	7673	8450	9113	8207	8655	10406	10549	10030	11799	12732	11383	11471	12496	11280	9603	10392	10136	7522	7135	8834	8418	7008	8466	9704	8688	8354	10232	9962	8024	8773	9722	7137	6070	7410	7110	5079	5114	6442	5703	4882	6787	7801	6355	6501	8612	7898	6368	7365	8048	6036	5446	6788	6580	5104	5868	7309	6388	5667	7764	9322	8291	8927	10710	10516	9677	11010	11406	9603	9001	9829	8441	6122	6292	6364	4688	3728	3991	3796	3045	3154	4061	3998	3136	4063	5387	4824	4416	5462	5858	4583	4477	5372	4649	3008	3170	3570	2673	1765	2343	2849	2131	1836	2878	3474	2525	2482	3246	3177	2263	2442	3062	2420	1842	2238	2663	2326	2146	2930	3058	2487	2682	3204	2833	2171	2239	2542	1913	1495	1671	1707	1226	1214	1473	1560	1290	1626	2270	2199	1923	2399	2714	2158	1939	2211	2030	1410	1401	1582	1307	964	995	1111	866	563	663	708	542	419	559	765	687	617	913	1184	926	867	1077	1014
488	560	570	513	541	533	475	556	594	559	576	694	663	600	684	651	596	674	704	568	614	643	584	583	800	846	748	811	832	712	840	1057	1055	848	913	953	939	1073	1099	859	828	931	902	834	917	907	683	700	750	566	469	597	590	498	497	444	314	307	340	259	201	297	255	182	233	282	176	165	233	212	168	197	245	175	190	240	146	72	94	123	59	47	57	41	24	45	83	76	43	115	189	143	113	176	226	176	233	350	379	476	801	931	858	1054	1288	1338	1372	1683	1743	1446	1485	1523	1319	1328	1556	1513	1523	1881	2120	2054	2229	2714	2776	2910	3215	3282	3136	3196	3583	3603	3366	3530	3777	3775	4125	4251	4555	4822	5089	5183	5296	5350	5317	5353	4927	4539	4644	4596	4661	4863	5278	5228	5448	5957	6196	6087	6653	7186	6972	6159	5864	5558	4985	5089	5807	5470	5367	6525	7495	7442	7935	9657	10111	9221	10015	10345	9369	8765	9435	8570	7520	8170	9166	8249	8577	10375	10813	10170	11661	13107	11778	11111	12358	11585	9583	9938	10489	8023	7028	8542	8615	7235	8019	9603	8733	8010	9892	10514	8336	8502	9796	7681	6178	7287	7629	5530	5155	6476	6041	4970	6219	7965	6799	6362	8336	8361	6692	7210	8102	6459	5362	6478	6752	5313	5698	7149	6638	5612	7296	9367	8641	8468	10246	10732	9514	10405	11059	9627	8733	9349	8223	5938	5853	6087	4790	3426	3737	3677	3029	2850	3776	4013	3262	3836	5097	5101	4210	5029	5987	4702	4143	4990	4616	3194	2855	3320	2672	1772	2087	2828	2333	1820	2732	3483	2769	2422	3147	3432	2447	2441	3053	2810	2007	2165	2815	2419	2106	2780	3088	2556	2538	2999	2909	2057	2068	2389	1922	1360	1540	1630	1294	1169	1417	1572	1406	1676	2249	2435	1966	2369	2628	2268	1774	2048	1901	1308	1177	1342	1217	856	844	1020	831	497	580	681	591	429	568	809	731	631	923	1125	916	793	1031	1009
507	590	590	511	547	504	481	524	619	533	539	660	654	668	699	722	589	694	719	620	572	685	620	580	764	829	695	759	773	716	743	1016	987	893	915	965	914	1043	1130	938	761	942	885	780	870	865	665	665	721	602	452	570	550	433	472	426	289	277	350	257	211	260	240	153	205	249	174	140	182	190	145	177	194	158	125	184	135	64	69	114	62	29	42	69	62	69	100	100	65	112	245	215	138	201	279	233	260	378	463	532	801	1010	980	1108	1432	1469	1524	1863	1873	1624	1664	1710	1565	1469	1733	1703	1733	1993	2285	2248	2327	2797	2962	3097	3355	3455	3346	3241	3548	3603	3500	3531	3804	3930	4168	4379	4661	4929	5058	5309	5386	5412	5206	5342	4869	4369	4466	4493	4679	4908	5340	5316	5380	5738	6166	6272	6480	7301	6956	6036	5603	5638	5132	5051	5699	5762	5426	6422	7615	7533	7526	9245	10059	8920	9680	10332	9377	8476	9178	8709	7577	8146	9282	8654	8288	10266	11309	10351	11466	13372	12031	10888	12126	11786	9591	9864	10592	8334	6823	8297	8857	7272	7448	9434	9230	7952	9352	10643	8622	8361	9715	8163	6394	7282	8140	6133	5151	6426	6468	5019	6076	8139	7231	6270	7865	8517	6810	6884	8047	6940	5407	6324	7006	5574	5501	7133	7175	5735	6972	9215	8940	8549	10132	10920	9413	9865	10886	9453	8220	8940	8078	5729	5284	5922	4827	3320	3361	3620	3136	2674	3403	4007	3334	3448	4889	5247	4160	4535	5576	4875	3886	4400	4550	3306	2659	3009	2794	1836	1892	2735	2594	1980	2541	3550	3083	2510	3161	3575	2693	2418	3039	3027	2064	2035	2754	2632	2044	2545	3038	2626	2393	2793	2849	2070	1870	2210	1929	1319	1413	1585	1387	1117	1364	1648	1578	1721	2271	2488	2077	2235	2587	2319	1759	1822	1789	1307	1046	1143	1087	813	763	917	744	482	528	682	623	480	519	758	792	639	884	1184	939	731	992	975
533	619	598	482	488	549	526	551	638	582	561	624	682	631	742	728	575	589	685	577	535	595	612	609	703	813	625	597	723	711	657	942	983	866	882	972	924	1027	1143	988	781	860	917	728	769	821	667	583	708	611	473	500	518	420	432	420	273	239	309	312	202	233	252	189	179	224	185	117	147	176	161	142	183	148	100	129	139	84	72	122	103	38	37	105	107	70	107	129	98	133	264	272	174	255	334	270	273	402	517	583	820	994	1056	1220	1480	1626	1690	1891	2085	1898	1819	1940	1821	1709	1806	1833	1914	2181	2410	2439	2489	2882	3213	3269	3576	3677	3490	3415	3560	3578	3482	3570	3828	4078	4151	4410	4669	4934	5114	5306	5545	5486	5136	5187	4687	4229	4171	4400	4623	4706	5335	5372	5368	5645	6124	6286	6374	7266	7255	6014	5643	5981	5449	5046	5481	5808	5621	6406	7727	7632	7593	9104	10040	9004	9128	10010	9221	8383	9034	8827	7813	7998	9256	8795	8379	10189	11502	10638	11174	13225	12782	10937	12063	11905	9851	9667	10368	8582	6828	7890	9046	7437	7184	9188	9544	7818	8924	10643	9071	8013	9318	8779	6648	7031	8341	6544	5201	6251	6792	5456	5777	7936	7899	6401	7576	8917	7334	6738	8111	7396	5452	6054	6926	5931	5536	6722	7233	5854	6708	9107	9086	8327	9768	10981	9449	9109	10455	9758	8008	8110	7881	5636	4862	5412	4622	3145	2883	3489	3098	2448	3080	3854	3375	3115	4467	5257	4168	4218	5350	4891	3629	3933	4611	3403	2382	2685	2795	1916	1705	2534	2839	2142	2363	3510	3491	2685	2988	3631	3022	2406	2949	3176	2201	2018	2633	2638	2020	2351	2924	2732	2196	2552	2866	2131	1803	2086	1954	1300	1283	1554	1453	1056	1299	1774	1752	1736	2174	2590	2212	2189	2503	2389	1684	1636	1612	1267	940	989	918	753	682	774	760	480	488	650	730	510	536	804	874	716	888	1128	948	742	905	908
557	629	601	493	509	589	573	563	650	611	554	660	744	718	727	722	568	536	625	607	540	588	615	544	663	714	533	516	637	658	640	770	927	818	841	956	922	881	1061	933	741	754	870	714	715	721	623	525	685	663	463	461	467	380	359	388	286	228	257	272	209	233	284	211	151	184	162	110	121	173	147	119	155	161	84	96	131	97	59	109	102	49	42	116	153	96	120	150	143	165	314	354	238	276	369	360	320	476	596	649	825	1093	1249	1265	1554	1768	1810	2035	2257	2142	1991	2144	2116	1946	1941	2063	2126	2365	2674	2760	2669	2959	3322	3497	3601	3675	3646	3522	3552	3699	3537	3673	4014	4237	4351	4416	4787	4959	4881	5103	5490	5436	5102	5046	4635	3950	3819	4154	4558	4555	5107	5321	5307	5472	6077	6468	6138	7007	7264	6242	5680	6045	5581	4979	5568	5866	5623	6153	7603	7801	7447	8833	9736	8979	8729	9674	9405	8047	8403	9018	8063	7798	9353	9120	8400	9528	11578	10767	11016	13259	12932	11085	11334	12062	10177	9170	10192	9087	6846	7511	8985	7689	6885	8644	9588	7951	8544	10528	9527	8197	9115	9230	6891	6804	8136	7138	5356	6143	7133	5751	5498	7742	8112	6330	7432	8997	7601	6627	7824	7714	5825	5782	6809	6298	5411	6562	7385	6201	6560	8688	9330	7993	9228	10831	9542	8560	9675	9758	7727	7368	7174	5399	4446	4771	4318	2892	2567	3106	3183	2348	2783	3772	3641	2999	3983	5223	4283	3798	4893	4986	3557	3532	4456	3636	2282	2396	2755	2126	1728	2359	2928	2389	2311	3435	3717	2858	2896	3701	3255	2463	2859	3214	2384	2051	2509	2673	2032	2174	2736	2802	2134	2341	2694	2260	1717	1981	1900	1271	1223	1447	1466	1135	1249	1789	1999	1713	2164	2600	2290	2032	2317	2285	1675	1444	1524	1205	802	784	844	694	564	639	689	553	455	600	705	564	502	781	924	757	816	1033	989	710	796	888
539	645	657	527	504	580	576	536	588	637	576	686	785	729	710	705	584	502	576	595	544	531	603	553	606	627	516	458	560	610	623	695	841	759	760	898	906	830	951	991	677	712	824	668	576	684	579	486	574	635	457	368	397	365	317	375	309	226	218	252	202	220	246	199	149	149	168	100	117	158	151	108	170	150	84	70	121	123	103	104	117	62	36	124	177	125	94	191	182	198	299	409	276	309	428	463	392	520	654	737	876	1137	1274	1298	1614	1939	1948	2081	2453	2364	2140	2296	2344	2197	2066	2207	2404	2536	2847	3029	2889	3073	3322	3677	3664	3843	3785	3637	3650	3734	3725	3736	3949	4411	4391	4453	4690	4949	4849	4878	5294	5233	4952	4871	4392	3906	3691	4016	4422	4451	4776	5382	5341	5290	5978	6601	6238	6677	7207	6404	5599	6028	5952	5033	5277	5942	5795	6011	7362	7851	7466	8455	9819	9019	8347	9500	9380	7844	7989	8788	8249	7715	9289	9604	8380	8912	11254	11186	10734	12552	13206	10898	10773	11980	10457	9023	10075	9333	7024	7074	8826	8058	6578	8293	9522	8189	8403	10476	10079	8172	8728	9383	7271	6651	8043	7619	5529	5804	7196	6324	5494	7449	8436	6730	7056	9071	8049	6666	7494	7947	6080	5613	6644	6567	5544	6391	7353	6562	6388	8400	9193	7930	8674	10522	9505	8215	9105	9216	7499	6764	6537	5176	3943	4152	4080	2820	2143	2851	3126	2392	2540	3718	3804	2941	3732	5068	4370	3604	4572	4933	3518	3128	4041	3734	2215	2211	2645	2383	1711	2225	3040	2668	2330	3211	3836	2984	2836	3602	3453	2474	2752	3246	2512	1954	2363	2639	2086	2015	2598	2840	2036	2121	2602	2273	1641	1771	1880	1333	1189	1471	1602	1231	1230	1771	2072	1831	2096	2578	2312	1843	2055	2159	1569	1279	1277	1082	747	674	765	678	489	547	689	589	480	602	777	650	538	725	950	858	796	946	985	751	728	807
557	624	686	538	487	607	601	528	582	617	587	672	749	729	757	734	599	482	583	616	504	483	547	558	553	580	487	403	472	627	604	667	782	693	695	883	833	764	860	874	708	669	750	613	500	577	544	412	522	591	387	314	392	321	247	314	333	236	227	253	237	196	255	260	161	141	158	124	86	132	161	106	132	165	128	93	109	164	131	108	152	102	83	139	205	141	112	180	230	257	368	455	363	385	509	559	453	558	781	793	806	1083	1325	1317	1647	2009	2065	2236	2558	2487	2379	2467	2648	2370	2227	2357	2591	2673	2918	3189	3099	3099	3448	3728	3783	3856	3921	3782	3789	3881	3738	3739	4044	4363	4514	4694	4672	5034	4816	4727	5086	5040	4849	4559	4345	3782	3454	3815	4332	4266	4463	5111	5373	5216	5929	6636	6168	6319	6993	6306	5751	6219	6164	5185	5239	6009	6004	5877	7119	7943	7558	8263	9619	9003	8245	9119	9281	7973	7694	8778	8348	7714	9008	9941	8584	8651	11042	11387	10600	12169	13055	11082	10440	11554	10700	8884	9665	9697	7324	6831	8457	8153	6650	7672	9736	8672	8066	10095	10458	8236	8467	9557	7854	6397	7768	7964	5888	5621	7365	6852	5468	7140	8822	7216	7112	8892	8610	6959	7302	8178	6411	5479	6463	6933	5698	6018	7319	6729	6053	7989	9140	7784	8286	10172	9532	7625	8215	8930	7205	5956	5764	4852	3530	3599	3746	2749	1873	2372	3009	2606	2439	3510	3888	3086	3419	4831	4526	3439	4127	4844	3586	2875	3687	3812	2219	1938	2417	2525	1798	2040	2976	2869	2340	3025	3921	3127	2813	3463	3575	2593	2642	3239	2697	1979	2231	2563	2194	1940	2488	2742	1987	1897	2448	2286	1594	1631	1730	1448	1161	1470	1619	1383	1308	1807	2142	1827	1948	2379	2298	1819	1822	2017	1495	1073	1065	998	674	536	655	664	470	512	656	637	461	580	850	784	582	745	939	911	795	888	956	749	679	742
587	545	636	614	529	610	657	573	569	617	599	680	812	801	704	729	652	523	574	614	539	473	513	488	463	510	471	395	449	545	594	635	721	644	640	803	801	696	725	799	593	573	704	592	441	458	486	382	433	482	338	312	387	312	247	292	349	233	196	255	251	198	266	300	190	123	172	151	116	151	168	129	124	151	159	120	137	179	150	112	169	137	109	145	210	167	147	242	321	344	387	580	528	453	589	620	537	601	886	898	903	1147	1347	1383	1607	2080	2201	2328	2540	2645	2503	2540	2654	2660	2390	2556	2735	2824	3095	3275	3270	3171	3467	3827	3791	3914	3914	4003	3871	3988	3924	3960	4150	4436	4678	4733	4784	4908	4780	4681	4802	4969	4746	4431	4312	3943	3454	3672	4192	4153	4289	4916	5258	5092	5626	6622	6305	5973	6645	6307	5628	5986	6278	5428	5129	5980	6274	6011	6828	8068	7569	7746	9037	9193	8077	8848	9606	8304	7538	8438	8530	7626	8587	9899	8829	8581	10592	11481	10706	11559	13189	11262	10066	11089	10792	9029	9252	9509	7588	6660	8068	8389	6598	7302	9495	8829	7867	9714	10467	8372	8062	9320	8076	6289	7402	8061	6085	5483	7082	7114	5887	6998	8729	7766	7199	8850	9188	7157	7134	8118	6847	5355	6165	6944	5768	5760	7005	6903	6047	7406	8906	7866	7764	9389	9349	7256	7574	8358	6910	5316	5236	4598	3118	2991	3315	2616	1719	2114	2910	2748	2437	3347	4072	3335	3187	4572	4591	3556	3682	4629	3653	2580	3230	3554	2296	1746	2314	2622	1949	1979	2957	3270	2361	2856	3809	3515	2892	3356	3626	2688	2517	2988	2865	2000	2130	2434	2247	1766	2295	2712	1987	1755	2275	2325	1590	1452	1659	1492	1163	1371	1642	1485	1285	1780	2154	1919	1888	2289	2260	1627	1698	1868	1419	913	859	884	620	465	577	628	496	462	621	677	543	548	838	820	627	693	937	924	759	862	925	731	578	677
608	565	632	649	565	633	644	489	521	585	592	688	837	859	730	712	696	549	557	603	510	468	547	522	419	428	473	402	395	515	555	591	702	665	554	707	781	696	677	748	591	494	608	545	390	388	462	383	363	437	335	288	372	356	237	282	347	281	212	273	308	234	247	350	208	136	162	192	143	155	203	146	120	179	226	165	168	224	181	149	171	176	116	135	216	190	147	240	416	457	449	640	673	581	671	762	679	662	883	966	892	1113	1328	1364	1584	2018	2276	2396	2708	2708	2633	2730	2769	2829	2653	2634	2897	2955	3130	3336	3355	3328	3582	3917	4027	3976	3949	4138	4087	4053	4259	4067	4127	4392	4673	4782	4598	4910	4861	4351	4533	4709	4465	4138	4161	3709	3408	3474	3950	4067	4034	4708	4992	4943	5410	6379	6282	5853	6314	6400	5615	5903	6270	5546	5244	6102	6581	6169	6656	8053	7839	7404	8692	9228	8446	8403	9710	8673	7421	8339	8520	7476	8093	9893	9040	8433	10254	11816	10377	11000	12885	11415	9789	10748	11041	9018	8789	9455	7969	6562	7779	8601	6784	6942	9363	9226	7835	8949	10580	8486	7578	9026	8515	6261	6772	7889	6473	5324	6854	7598	6245	6758	8731	8156	7112	8590	9403	7388	7099	8160	7181	5376	5736	6817	5830	5390	6447	6991	5979	6883	8419	7903	7425	8801	9126	7058	6984	8012	6871	4796	4623	4265	3053	2451	2747	2551	1693	1868	2720	3035	2567	3250	4274	3668	3139	4280	4776	3514	3393	4339	3803	2527	2852	3520	2485	1624	2092	2692	2070	1897	2867	3400	2507	2772	3806	3661	2905	3238	3572	2790	2414	2831	2792	2068	1895	2289	2249	1702	2099	2526	2019	1616	1961	2112	1577	1367	1541	1549	1211	1323	1708	1670	1336	1719	2151	1982	1742	2087	2142	1525	1463	1641	1271	802	716	757	621	396	454	609	528	414	615	732	565	550	821	886	703	678	941	983	725	788	875	732	536	554
614	559	630	643	571	633	608	472	487	582	622	663	815	823	727	668	678	610	539	612	531	431	508	568	429	387	458	415	388	500	518	487	629	648	534	567	684	626	565	612	547	435	527	493	346	312	398	391	323	388	342	286	318	335	298	294	304	295	225	275	333	260	277	348	241	140	160	212	194	181	233	178	156	205	268	207	202	267	211	161	173	204	143	132	194	230	208	285	485	549	491	749	821	720	769	839	724	720	986	1044	943	1129	1345	1441	1509	1945	2247	2500	2677	2913	2864	2776	2931	2915	2689	2883	3048	3147	3162	3418	3458	3490	3629	4023	4181	3981	4092	4304	4232	4212	4370	4335	4169	4297	4611	4684	4518	4713	4827	4408	4422	4580	4323	3895	3815	3686	3216	3342	3983	4091	3944	4390	4869	4877	5238	6196	6395	5709	6063	6214	5441	5412	6181	5918	5344	6040	6929	6451	6388	7906	8208	7164	8309	9406	8721	8290	9603	9054	7453	8082	8533	7771	7841	9509	9086	8194	10012	11682	10672	10626	12337	11744	9624	10045	10974	9112	8214	9233	8266	6469	7468	8682	7267	6818	8952	9575	7577	8245	10073	8540	7214	8666	8601	6239	6319	7761	6799	5356	6526	7671	6580	6501	8450	8521	7205	8183	9091	7520	6857	7949	7458	5391	5476	6776	6109	5140	6094	6985	6043	6400	7931	7964	7092	8170	8679	6831	6441	7437	6578	4333	3935	3993	3030	2081	2282	2405	1769	1712	2534	3289	2771	3096	4280	4074	3292	4005	4740	3650	3177	3981	3769	2493	2524	3237	2617	1666	1919	2624	2278	1952	2768	3475	2695	2662	3600	3835	2870	3155	3492	2859	2286	2646	2695	1942	1712	2115	2137	1719	1931	2379	2007	1513	1802	2080	1629	1265	1544	1615	1269	1269	1691	1833	1383	1611	2025	1996	1650	1888	2002	1461	1288	1420	1151	677	564	634	541	345	422	614	565	432	590	743	633	535	825	975	777	683	874	995	785	757	828	723	456	497
603	528	583	669	584	572	568	495	417	546	596	657	788	885	735	705	693	607	588	629	541	411	499	556	448	395	439	402	378	497	553	502	550	669	533	527	628	577	487	515	486	423	465	468	347	274	356	385	298	334	348	269	270	377	331	310	338	329	225	284	369	299	246	354	284	204	192	260	214	200	266	251	174	214	291	279	231	299	267	185	159	234	206	145	208	251	228	308	546	653	625	824	954	820	856	943	873	825	1036	1095	1009	1141	1371	1471	1552	1953	2301	2521	2819	3046	3060	2956	2924	2941	2858	2970	3137	3308	3207	3331	3485	3489	3704	4147	4322	4127	4115	4396	4436	4362	4414	4472	4375	4340	4546	4607	4529	4646	4885	4397	4173	4312	4328	3760	3484	3692	3200	3053	3911	4093	3861	4155	4904	4866	4982	6094	6176	5779	5947	6209	5537	5238	6054	6036	5316	5897	7006	6534	6152	7694	8089	7342	8003	9385	8601	8311	9675	9274	7683	7899	8817	7820	7422	8867	9227	8015	9188	11206	10561	10044	11555	11726	9429	9540	10808	8946	7917	8851	8502	6655	6978	8599	7443	6604	8452	9573	7444	7768	9822	8916	7012	8091	8525	6406	5774	7223	7062	5287	6195	7617	6816	6369	8203	8952	7242	7847	9100	7980	6714	7679	7660	5458	5263	6323	6172	4933	5545	6706	5972	5911	7351	7779	6870	7514	8265	6832	5984	6840	6429	3880	3414	3587	2789	1749	1900	2282	1871	1620	2419	3474	3133	3191	4183	4388	3407	3892	4950	3953	3153	3663	3685	2552	2223	2948	2738	1696	1752	2566	2491	2066	2617	3523	2986	2656	3470	4033	3009	2921	3167	2950	2119	2302	2428	1961	1574	1831	2017	1675	1776	2291	2092	1445	1697	1992	1663	1166	1467	1623	1372	1304	1691	1855	1392	1543	2017	1947	1525	1720	1817	1414	1093	1199	1082	644	441	500	535	336	389	574	593	450	557	766	708	565	828	1020	865	680	885	1013	789	683	753	666	429	417
625	561	561	650	656	585	535	477	428	498	642	650	748	859	761	695	685	639	610	661	585	408	474	573	489	388	426	374	388	482	528	480	498	606	589	442	493	499	406	413	457	347	365	415	328	253	336	387	336	327	351	270	261	349	345	284	346	330	248	286	427	361	277	359	342	249	200	281	248	224	278	311	212	225	374	332	300	321	301	231	187	246	240	153	211	291	291	349	632	770	767	952	1055	957	947	1083	1015	902	1101	1194	1090	1103	1360	1511	1618	1942	2221	2602	2793	3066	3123	3076	2968	2973	3001	3083	3221	3347	3309	3314	3315	3561	3821	4204	4474	4353	4187	4358	4480	4408	4458	4545	4325	4302	4600	4657	4353	4338	4614	4497	4102	4317	4324	3661	3354	3595	3220	3057	3782	4355	3881	3960	4868	4988	4795	5635	6214	5683	5721	6437	5838	5037	5741	6021	5374	5569	6884	6651	6133	7383	8068	7561	7718	9343	8902	8117	9434	9563	7929	7658	8718	7941	7286	8526	9443	8084	8729	10742	10428	9572	11011	11795	9264	8968	10333	9193	7532	8432	8588	6951	6658	8340	7814	6563	8355	9455	7716	7395	9137	8893	7078	7607	8565	6393	5651	6953	7183	5388	5797	7463	7018	6224	7691	8848	7438	7553	8934	8106	6578	7367	7629	5669	4958	6088	6102	4663	5133	6341	5973	5553	6936	7610	6895	6915	7620	6618	5503	6140	5933	3834	2928	3170	2592	1455	1424	2028	1995	1591	2218	3568	3478	3144	4150	4663	3703	3729	4614	4345	3112	3384	3732	2679	2124	2642	2822	1775	1669	2444	2789	2166	2560	3440	3224	2626	3165	4043	3124	2747	3037	2947	1995	2009	2257	1912	1435	1724	1917	1669	1616	2106	2152	1563	1509	1932	1717	1187	1394	1646	1417	1296	1689	1824	1442	1419	1878	1912	1432	1507	1678	1383	996	1016	912	623	372	430	474	374	399	549	612	518	582	815	783	596	762	988	925	694	834	979	816	652	731	646	423	368
606	576	581	700	660	608	589	518	450	525	659	708	734	799	778	716	673	663	617	637	576	421	463	595	493	395	382	373	387	497	617	495	483	564	534	426	430	415	306	328	378	319	284	362	327	229	272	397	303	258	339	311	243	324	383	307	300	353	251	300	432	408	322	340	353	281	236	296	316	290	301	337	303	267	355	401	321	342	392	282	209	240	249	215	246	341	346	395	662	878	854	1009	1114	1081	1045	1178	1120	1080	1096	1230	1175	1128	1315	1535	1725	1907	2141	2472	2823	3008	3279	3057	2940	2886	3070	3001	3071	3338	3416	3268	3350	3726	3895	4116	4460	4503	4245	4254	4569	4442	4384	4418	4351	4286	4573	4664	4313	4162	4459	4399	3950	4213	4338	3720	3316	3502	3148	3023	3640	4328	4063	3947	4696	5174	4710	5353	6264	5554	5263	6104	6044	5168	5508	6031	5300	5312	6639	6709	5948	7200	8533	7730	7368	9060	9300	8183	8814	9609	7989	7556	8679	8330	7051	8141	8972	8187	8127	10216	10255	9161	10393	11498	9440	8451	10007	9521	7437	7912	8711	7092	6525	7996	8012	6594	7790	9288	8089	6920	8871	9110	6962	7106	8236	6802	5383	6562	7117	5577	5449	7335	7551	6293	7127	8767	7561	7276	8520	8148	6431	6730	7317	5763	4733	5633	6038	4617	4656	6082	5972	5196	6187	7225	6645	6355	7037	6495	4989	5500	5469	3598	2455	2690	2386	1208	1109	1741	2168	1643	2051	3560	3872	3221	3988	4977	4136	3634	4568	4564	3237	3177	3616	2879	2042	2412	2722	1955	1594	2275	2915	2360	2432	3418	3478	2634	3028	3970	3238	2570	2715	2800	1968	1810	1983	1899	1355	1468	1760	1699	1556	1984	2125	1602	1462	1839	1725	1243	1286	1581	1490	1244	1588	1808	1466	1299	1741	1880	1435	1306	1541	1381	924	854	827	562	310	366	448	381	351	510	635	543	569	793	829	688	753	985	1058	728	831	960	814	662	661	613	435	308
624	612	614	739	688	607	615	614	442	468	639	703	698	791	749	678	685	707	632	597	575	466	431	580	531	412	417	394	361	427	534	507	422	496	460	355	366	358	256	268	320	281	224	298	306	199	254	368	352	272	346	321	242	338	397	318	279	313	330	298	411	425	356	331	355	333	287	319	387	324	306	390	369	293	398	460	423	405	421	350	246	258	259	245	273	365	425	460	757	982	975	1069	1237	1161	1096	1273	1260	1167	1188	1273	1211	1172	1290	1574	1693	1891	2171	2498	2763	3021	3278	3123	2912	2987	3077	3025	3129	3266	3487	3292	3438	3781	3929	4089	4431	4585	4339	4283	4591	4442	4213	4475	4459	4205	4295	4481	4241	4125	4430	4468	4045	4024	4405	3823	3280	3416	3302	2976	3413	4444	4262	3886	4617	5126	4781	4917	5944	5685	5089	5961	6080	5101	5388	6158	5595	5157	6427	6824	6111	6769	8375	7818	7434	8654	9361	8214	8626	9513	8260	7316	8320	8683	6966	7496	8886	8204	7756	9604	10561	8897	9641	11436	9618	8261	9419	9246	7477	7445	8636	7544	6416	7811	8215	6970	7486	9271	8245	6794	8186	9007	6860	6553	7735	7019	5185	5993	6964	5580	5300	7099	7713	6341	6933	8571	7818	6954	8055	8152	6209	6196	7109	5880	4481	5240	5843	4490	4274	5669	5986	4959	5646	6914	6341	5678	6356	6084	4773	4908	4994	3382	2094	2162	2085	1235	854	1562	2211	1776	1959	3522	4183	3310	3909	5081	4456	3658	4453	4780	3436	2992	3370	3018	2027	2229	2725	2113	1588	2128	2904	2531	2376	3287	3601	2745	2994	3680	3267	2404	2513	2589	1828	1533	1735	1786	1263	1330	1645	1836	1554	1865	2122	1694	1447	1705	1826	1301	1261	1507	1488	1242	1452	1755	1515	1238	1578	1753	1368	1171	1392	1340	855	725	722	566	276	289	432	437	368	469	650	623	543	782	839	756	682	1008	1120	798	751	961	907	658	564	566	414	330
620	674	658	717	746	615	601	617	499	497	628	707	626	685	704	670	723	727	612	552	622	496	477	537	550	408	372	395	386	389	500	482	385	415	386	317	310	331	209	194	241	222	186	227	256	173	228	382	358	254	312	307	273	324	419	326	274	327	340	321	396	482	398	320	384	410	310	335	401	381	346	443	463	394	436	518	498	455	478	420	271	247	316	315	329	408	510	529	782	1049	1125	1140	1305	1335	1200	1298	1335	1286	1205	1352	1350	1227	1349	1575	1782	1882	2212	2533	2804	2943	3262	3198	2952	2845	3100	3069	3051	3263	3533	3293	3403	3869	3941	4041	4346	4692	4458	4276	4596	4416	4219	4326	4418	4234	4072	4486	4221	4010	4123	4449	3980	3833	4345	4067	3263	3375	3450	3220	3399	4399	4507	3942	4659	5378	4881	4870	5785	5799	5157	5826	5919	5075	4984	5930	5640	4874	5975	6704	6016	6590	8154	8260	7369	8200	9358	8350	8009	9227	8607	7163	8006	8587	7064	7110	8691	8374	7470	8969	10158	8961	9167	10838	9818	8059	8828	9271	7280	7007	8349	7813	6365	7389	8347	7049	7018	8757	8393	6860	7778	8850	7194	6200	7390	7031	5218	5510	6710	5755	5032	6638	7861	6491	6552	8302	8079	6736	7578	7990	6290	5873	6770	5958	4318	4678	5449	4506	3938	5194	5702	4664	5045	6308	6024	5188	5573	5799	4767	4309	4347	3207	1804	1830	1872	1251	795	1392	2362	2074	1963	3418	4532	3659	3825	5167	4752	3623	4247	4897	3671	2825	3225	3136	2105	2036	2595	2277	1684	2008	2818	2697	2387	3157	3705	2758	2794	3592	3239	2298	2308	2393	1717	1316	1521	1709	1243	1138	1534	1803	1614	1749	2018	1874	1476	1668	1815	1378	1178	1383	1440	1235	1291	1657	1475	1156	1349	1673	1359	1046	1203	1241	791	557	550	536	287	268	388	469	398	427	631	674	623	727	920	854	762	967	1135	870	735	895	859	633	516	523	430	295
637	682	675	789	748	656	597	653	531	523	603	646	630	676	666	690	705	719	631	532	553	539	479	568	555	439	374	413	411	374	469	472	376	320	364	297	251	295	190	138	184	221	167	196	236	186	216	333	353	262	276	310	274	334	426	330	248	283	371	363	408	513	438	316	368	436	383	395	489	464	408	501	493	448	487	545	545	466	530	469	346	303	310	367	376	456	561	614	783	1120	1214	1204	1400	1423	1326	1289	1431	1366	1336	1405	1440	1335	1462	1635	1855	2004	2199	2574	2748	2830	3081	3077	2962	3030	3085	3046	3064	3282	3519	3364	3390	3860	4053	3974	4275	4557	4467	4257	4528	4523	4209	4140	4345	4028	4063	4336	4272	3918	4003	4438	3925	3915	4365	4087	3383	3393	3679	3487	3511	4433	4791	4139	4558	5517	5064	4765	5758	5713	5035	5230	5920	5207	4755	5653	5814	4916	5371	6646	6200	6157	7807	8141	7126	7956	9465	8295	7684	8854	8676	7052	7595	8412	7236	6776	8227	8485	7237	8337	9789	8979	8526	10058	9977	7824	8298	9083	7561	6985	8313	7941	6492	6957	8031	7289	6688	8471	8710	6939	7395	8783	7347	5946	6961	7108	5416	5255	6307	5923	4946	6430	7921	6639	6176	7736	7972	6362	6765	7468	6172	5442	6071	5765	4081	4257	4968	4376	3578	4537	5235	4449	4452	5654	5770	4680	4894	5434	4446	3616	3778	2981	1627	1469	1719	1286	902	1355	2334	2430	2142	3405	4628	4074	3807	5110	5151	3790	4024	4888	3941	2832	3070	3254	2210	1876	2362	2459	1716	1896	2686	2874	2425	3038	3684	2895	2687	3277	3206	2231	2096	2249	1722	1139	1274	1507	1236	1023	1394	1871	1616	1623	1994	1929	1437	1533	1757	1447	1093	1277	1395	1233	1180	1474	1417	1128	1170	1485	1329	972	1101	1118	802	492	510	482	319	214	354	519	453	429	626	802	644	729	963	978	847	963	1168	909	718	819	869	641	475	515	416	265
676	760	680	743	827	659	623	636	560	534	610	639	587	682	721	650	665	723	643	530	561	574	505	562	584	468	357	416	440	347	430	449	340	293	331	247	224	229	182	133	153	199	193	147	215	201	202	305	343	230	220	329	327	316	401	334	239	273	425	403	398	490	470	327	399	508	445	424	550	551	475	526	578	527	527	638	635	530	529	521	416	303	363	437	445	518	643	717	847	1140	1234	1209	1366	1546	1430	1421	1480	1474	1378	1531	1603	1541	1537	1700	1849	1887	2162	2469	2714	2901	2894	2973	2919	2936	3060	3188	3020	3191	3456	3462	3353	3691	4090	4004	4106	4521	4426	4206	4427	4665	4211	4005	4263	4122	3993	4246	4358	3877	3943	4187	3935	3808	4205	4169	3543	3323	3932	3837	3661	4438	4809	4305	4440	5555	5234	4732	5375	5882	5019	4945	5657	5233	4642	5476	5759	4862	5037	6373	6263	6104	7312	8239	7246	7686	9212	8399	7525	8442	8625	7256	7119	8114	7186	6495	7866	8431	7193	7701	9326	8975	8212	9403	9772	7714	7739	8775	7745	6691	7854	8331	6382	6381	7912	7594	6500	7874	8878	7110	6827	8274	7482	5636	6416	7102	5497	4906	5946	6146	5122	5973	7769	6546	5799	7386	8010	6250	6299	7190	6239	5033	5559	5457	4017	3842	4519	4265	3359	3892	4757	4331	3951	5084	5514	4306	4282	4985	4370	3129	3189	2769	1583	1172	1473	1423	991	1316	2301	2716	2422	3350	4869	4305	3831	4977	5444	3946	3738	4689	4084	2665	2766	3121	2298	1750	2184	2525	1813	1731	2596	3008	2458	2885	3557	2921	2558	3046	3078	2114	1848	2015	1664	1053	1108	1384	1343	984	1338	1877	1721	1540	1967	1979	1472	1422	1676	1484	1022	1082	1271	1218	1051	1280	1317	1112	1071	1369	1274	920	965	1005	729	455	425	482	319	246	342	536	477	413	638	861	798	749	1031	1102	908	952	1198	1018	652	733	860	650	415	437	411	274
724	797	713	724	827	727	592	599	583	544	613	633	560	662	741	673	609	660	653	547	565	580	562	601	601	485	349	400	427	364	359	410	306	239	269	239	191	184	165	145	132	204	170	166	201	217	207	265	345	237	203	296	327	358	380	317	234	255	459	469	400	510	514	375	426	582	522	458	598	623	532	587	641	607	537	682	697	588	537	595	455	340	435	461	458	531	712	822	904	1148	1274	1278	1453	1607	1602	1519	1589	1546	1443	1583	1746	1697	1633	1696	1827	1974	2243	2471	2660	2745	2797	2790	2885	2918	3140	3249	3119	3117	3427	3508	3347	3649	4125	4019	3976	4470	4459	4286	4348	4604	4424	4088	4276	4115	3839	3986	4281	4033	3742	4146	3997	3670	3872	4296	3723	3378	3971	4129	3892	4319	4943	4433	4359	5526	5431	4852	5452	5910	5100	4787	5553	5116	4396	5142	5717	4971	4836	6101	6491	5981	7019	8394	7308	7424	8965	8735	7295	8032	8653	7163	6868	7969	7409	6359	7404	8340	7170	7071	9018	8928	7827	8719	9505	7859	7139	8506	8051	6565	7250	8144	6615	5988	7464	7794	6561	7431	8838	7303	6313	7813	7560	5536	5973	7108	5670	4729	5618	6206	5032	5430	7211	6592	5435	6725	7682	6120	5561	6565	6096	4708	4897	5181	4055	3568	4190	4229	3157	3430	4530	4347	3616	4552	5140	4076	3754	4564	4099	2772	2727	2588	1589	1010	1193	1455	1288	1304	2285	3035	2714	3339	4820	4690	3841	4844	5573	4103	3551	4428	4207	2697	2547	3069	2459	1626	1934	2432	1928	1716	2373	2996	2525	2687	3248	3008	2352	2776	2929	2048	1637	1718	1580	963	979	1262	1317	1024	1375	1933	1878	1656	1920	2106	1593	1349	1512	1434	1001	965	1131	1172	957	1069	1230	1102	1012	1251	1237	962	861	963	741	436	370	438	343	220	298	549	562	473	651	984	959	812	1084	1179	934	950	1197	1062	692	651	773	611	358	384	348	249
709	846	736	687	796	751	596	618	621	521	585	638	591	622	763	664	587	649	650	542	569	648	623	606	670	550	407	417	455	389	373	373	265	210	252	250	161	158	155	152	124	194	215	166	180	251	252	292	312	241	199	305	368	338	404	323	229	251	472	520	402	510	535	417	467	630	572	484	596	654	631	624	678	649	615	694	755	689	627	602	489	425	446	515	526	567	749	859	872	1143	1335	1338	1394	1623	1662	1618	1672	1589	1506	1730	1859	1852	1766	1794	1860	1969	2228	2469	2762	2818	2771	2788	2830	2901	2997	3303	3290	3181	3493	3577	3366	3599	3998	4150	4049	4280	4466	4169	4161	4664	4491	4103	4100	4107	3707	3819	4176	3949	3618	4027	3901	3638	3723	4291	3859	3439	3965	4391	4078	4447	5195	4760	4438	5303	5718	4911	5233	5928	5245	4628	5166	5252	4445	4846	5868	5150	4907	5972	6689	5991	6597	8103	7363	6979	8506	8723	7302	7700	8621	7436	6791	7464	7379	6266	7013	8179	7138	6862	8382	9003	7680	8124	9369	7919	6868	8196	8254	6502	6965	7953	6823	5854	7165	7934	6388	6870	8622	7524	5983	7242	7472	5724	5578	6873	6007	4570	5224	6207	5189	5057	6626	6520	5101	6105	7487	5955	5041	5947	6121	4334	4384	4797	4017	3251	3611	4071	3164	3027	4055	4127	3374	3992	4755	3951	3320	3973	3746	2546	2247	2257	1701	898	1034	1504	1516	1328	2171	3306	3044	3367	4748	5043	4129	4614	5538	4571	3547	4128	4225	2743	2363	2808	2567	1633	1712	2388	2036	1662	2251	3010	2571	2468	2995	3053	2305	2318	2610	2028	1358	1547	1492	910	808	1173	1404	1120	1300	1877	2054	1703	1882	2110	1649	1249	1462	1442	1028	814	1002	1087	841	870	1116	1161	952	1108	1189	962	817	866	754	460	372	401	338	266	322	532	613	503	677	1061	1060	942	1153	1259	1022	957	1110	1078	700	600	712	590	319	306	309	254
694	846	738	645	731	710	610	590	543	511	535	611	575	628	715	724	611	618	629	577	583	694	629	622	681	603	410	396	474	443	348	344	242	179	254	257	163	135	172	160	157	237	239	175	190	305	285	243	333	273	218	278	390	351	346	322	268	274	464	581	431	515	544	490	533	704	641	533	598	740	731	699	759	712	624	702	789	732	672	601	542	443	447	520	576	568	758	911	1005	1207	1359	1382	1443	1598	1720	1656	1775	1752	1630	1661	1783	1841	1807	1803	1820	1989	2254	2454	2738	2886	2755	2780	2877	2888	2995	3212	3398	3282	3401	3544	3450	3457	3984	4170	4084	4194	4540	4226	4103	4713	4579	4021	4043	4179	3737	3612	3993	3904	3504	3672	4057	3703	3773	4303	4125	3509	3940	4711	4511	4534	5321	5141	4578	5300	5767	5068	5031	5838	5459	4568	4986	5190	4434	4635	5512	5324	4803	5847	6851	6153	6261	7698	7533	6723	7939	8536	7281	7312	8246	7555	6488	7058	7286	6243	6474	7704	7301	6645	8128	8901	7594	7688	9125	8025	6796	7895	8243	6517	6387	7664	6930	5583	6728	7886	6561	6516	8364	7512	5834	6637	7363	5732	5196	6481	6334	4493	4791	6018	5486	4832	6109	6405	5083	5444	6854	5937	4538	5355	5776	4145	3848	4347	4106	3010	3251	3826	3072	2724	3607	4047	3262	3569	4420	3698	2879	3452	3517	2365	1872	2023	1689	850	872	1481	1751	1424	2126	3369	3446	3406	4661	5434	4294	4491	5517	4727	3547	3956	4252	2903	2244	2654	2679	1651	1555	2187	2233	1637	2098	2867	2570	2317	2710	2946	2308	2120	2343	1914	1252	1305	1343	920	753	1081	1461	1248	1325	1883	2221	1708	1853	2110	1722	1160	1327	1452	982	628	842	1013	780	755	978	1191	885	964	1146	1045	726	741	692	452	321	369	360	311	334	499	690	606	688	1074	1283	1074	1163	1319	1155	962	1064	1053	694	576	619	514	281	253	294	252
654	773	763	652	673	764	607	547	500	453	491	568	594	577	645	678	611	596	660	630	621	722	686	596	671	653	484	451	510	413	374	370	271	191	218	261	163	143	154	185	188	219	251	215	208	309	294	235	296	300	231	308	435	388	301	331	304	323	506	594	489	539	648	583	581	710	719	574	629	799	781	736	771	750	640	694	818	774	675	629	528	506	502	564	628	665	786	941	1088	1212	1379	1467	1490	1631	1791	1757	1770	1781	1771	1744	1824	1867	1873	1817	1886	2125	2234	2303	2592	2823	2846	2802	2963	2940	2830	3070	3439	3294	3363	3548	3512	3414	3800	4234	4066	4227	4628	4421	4047	4567	4602	3929	4040	4311	3736	3402	3858	3933	3348	3423	3936	3893	3714	4309	4316	3757	3926	4799	4838	4686	5320	5470	4804	5086	5832	5192	4991	5805	5587	4499	4828	5467	4759	4528	5464	5566	5095	5670	6747	6334	6013	7320	7600	6472	7248	8236	7145	6752	8121	7552	6252	6601	7329	6486	6192	7490	7485	6506	7609	8962	7792	7447	8863	8324	6774	7539	8448	6629	5931	7347	6924	5384	6245	7623	6625	6156	7798	7683	5817	6151	7128	5937	4978	5945	6368	4491	4407	5993	5548	4578	5445	6337	4983	4949	6036	5784	4203	4762	5370	4026	3316	4012	4036	2803	2946	3684	3192	2459	3131	3900	3083	3074	3823	3508	2604	2893	3210	2312	1520	1723	1575	906	809	1485	1984	1610	2088	3390	3750	3608	4497	5453	4583	4348	5244	4998	3505	3691	4062	3019	2153	2430	2713	1720	1491	2027	2265	1669	1960	2776	2597	2200	2507	2806	2080	1845	2092	1899	1128	1044	1264	1023	774	1076	1498	1475	1334	1913	2271	1829	1750	2011	1754	1097	1170	1345	922	555	738	950	699	664	908	1194	872	861	1140	1071	738	674	649	512	299	326	340	376	330	478	762	742	690	1091	1366	1154	1127	1249	1262	970	1053	957	696	523	536	468	261	219	259	295
613	771	764	655	641	667	598	542	491	454	436	533	607	551	641	643	611	580	664	642	624	725	716	592	641	647	501	497	492	449	336	361	310	207	218	214	150	157	183	219	187	227	313	250	252	361	323	275	312	302	257	305	468	399	312	322	339	348	472	596	551	506	656	703	635	722	748	636	684	833	882	758	788	767	702	704	861	846	727	662	570	499	494	630	654	698	882	1016	1111	1229	1474	1518	1527	1635	1779	1740	1858	1812	1763	1828	1838	1909	1837	1816	1891	2116	2193	2322	2571	2803	2881	2917	2924	2913	2876	2984	3378	3323	3362	3504	3501	3317	3766	4198	4029	4183	4765	4620	4187	4443	4528	4055	3918	4238	3791	3451	3720	3734	3388	3328	3869	4024	3849	4295	4620	3999	4048	4995	5087	4773	5266	5880	5008	5008	5779	5467	4840	5476	5792	4659	4555	5382	4911	4466	5269	5751	5215	5562	6717	6411	5780	6860	7204	6383	6822	7926	7155	6505	7472	7720	6236	6244	7428	6742	6067	7090	7503	6625	7307	8849	8080	7210	8545	8568	6696	7253	8180	6768	5614	6813	7197	5508	5758	7458	6836	5869	7203	7741	5902	5713	6854	6169	4776	5516	6157	4550	4186	5687	5758	4401	5046	5953	5001	4314	5394	5412	3828	4046	4948	3977	2822	3389	3764	2779	2653	3300	3141	2253	2650	3583	3064	2591	3346	3344	2329	2376	2811	2307	1349	1403	1603	1027	869	1433	2155	1958	2090	3407	4114	3617	4419	5482	4859	4143	5075	5052	3629	3338	3852	3007	2052	2200	2557	1827	1337	1906	2249	1747	1834	2557	2669	2040	2295	2695	2093	1577	1813	1763	1066	943	1088	1089	812	1040	1459	1589	1388	1833	2305	1906	1615	1955	1732	1025	1057	1177	812	484	606	822	727	519	835	1159	964	795	1056	1143	772	634	656	551	283	282	354	423	335	474	807	870	776	1126	1465	1322	1189	1309	1365	1040	950	932	694	454	471	402	241	192	237	287
612	694	724	641	609	634	526	440	443	409	360	529	618	582	603	635	545	607	705	662	621	688	730	586	573	612	533	488	512	451	353	331	323	237	197	223	178	154	184	226	206	240	335	271	267	354	346	289	278	363	302	304	442	394	307	329	388	390	478	632	576	496	678	749	704	726	820	678	664	881	875	801	799	833	706	744	853	877	742	675	629	530	535	608	689	747	920	1029	1078	1188	1420	1443	1536	1703	1789	1695	1688	1723	1694	1807	1833	1842	1775	1829	1974	2244	2236	2268	2424	2821	2950	2832	3019	2945	2711	2846	3230	3424	3206	3461	3618	3491	3621	4173	4092	4092	4725	4832	4311	4332	4451	4070	3765	4096	3854	3264	3443	3883	3456	3156	3772	4125	3871	4145	4802	4325	3942	5049	5359	4760	5309	5939	5232	4872	5818	5636	4833	5402	5841	4820	4371	5210	5206	4488	5035	5976	5421	5333	6488	6466	5550	6462	7418	6366	6309	7550	7140	6220	6977	7619	6074	6002	7218	7045	6013	6800	7678	6762	7124	8820	8356	7116	8234	8726	6903	6876	8079	6869	5363	6227	7160	5573	5401	7043	7043	5724	6805	7714	6139	5392	6443	6230	4608	5014	5991	4790	4062	5257	5765	4360	4518	5611	5100	4129	4798	5043	3650	3657	4402	3793	2535	2917	3519	2726	2255	2932	3098	2158	2345	3297	3020	2347	2919	3094	2261	1983	2469	2307	1231	1224	1560	1323	888	1393	2321	2227	2153	3299	4411	3915	4151	5366	4991	4038	4738	5043	3610	3057	3547	3123	1968	1955	2409	1853	1338	1682	2231	1894	1707	2246	2605	2038	2027	2429	2077	1427	1616	1635	1082	856	1028	1167	898	992	1462	1727	1422	1741	2288	1917	1525	1744	1632	1041	872	1010	812	456	472	711	707	519	748	1129	1025	776	1026	1245	839	618	663	595	323	242	367	484	372	509	848	1000	844	1112	1508	1443	1162	1278	1372	1075	864	824	637	438	375	336	240	184	213	298
613	659	721	605	589	596	493	417	418	390	383	496	612	533	559	622	591	587	697	686	614	681	746	629	550	606	537	451	490	472	337	297	343	274	235	221	198	165	197	232	226	242	348	353	304	355	385	271	306	373	296	300	415	404	295	324	428	433	513	610	589	477	664	715	681	676	772	773	761	851	931	809	781	821	790	820	905	900	773	711	685	618	581	650	683	766	977	1079	1092	1204	1332	1390	1564	1706	1824	1708	1680	1671	1738	1796	1818	1787	1785	1795	2058	2263	2364	2310	2451	2669	2835	2930	2852	2886	2692	2710	3216	3343	3103	3385	3706	3543	3719	4141	4048	4107	4627	4905	4349	4132	4368	4058	3516	3868	3916	3282	3291	3905	3597	3085	3728	4267	4013	4200	4921	4659	4150	5122	5530	4937	5169	6092	5501	4840	5715	5762	4954	5145	5860	5022	4224	5077	5334	4594	5009	6019	5691	5200	6130	6508	5558	6012	7139	6347	5901	7109	7232	5982	6522	7196	6218	5716	7069	7390	6038	6611	7811	7066	6852	8431	8562	7070	7635	8713	7362	6769	7672	7188	5442	5890	6898	5855	5016	6758	7229	5612	6229	7417	6063	5190	6080	6334	4665	4734	5810	5141	3939	4977	5601	4302	4027	5264	5096	3814	4251	4741	3567	3156	3952	3805	2374	2537	3104	2644	1975	2503	2986	2164	2046	2911	3028	2254	2470	2858	2295	1696	2209	2225	1283	1140	1552	1532	1033	1350	2428	2567	2198	3112	4461	4191	4041	5061	5105	3973	4298	4795	3697	2794	3025	2956	1882	1747	2156	1864	1273	1470	2081	1901	1581	2008	2499	1916	1747	2158	2081	1400	1493	1566	1168	813	996	1179	1021	963	1419	1773	1483	1617	2185	1946	1470	1575	1621	1031	760	879	802	396	394	625	725	577	719	1110	1124	808	1045	1250	829	576	659	612	354	235	335	503	423	501	905	1148	946	1147	1487	1496	1138	1197	1371	1090	843	718	605	386	273	286	224	164	212	301
610	622	667	616	568	593	506	387	401	404	419	516	582	568	535	618	623	551	714	752	607	658	729	624	568	590	536	441	502	500	343	282	320	325	252	231	215	176	200	277	257	271	338	315	317	368	410	307	316	371	317	299	404	435	303	281	436	467	468	632	609	513	576	756	704	688	802	792	739	875	956	861	803	838	855	861	992	935	817	702	683	656	590	654	707	818	903	1115	1164	1219	1304	1426	1639	1720	1824	1717	1627	1619	1703	1783	1775	1761	1795	1821	1994	2266	2446	2440	2440	2702	2858	2767	2691	2807	2706	2709	3068	3331	3072	3257	3676	3600	3629	4131	4435	3889	4349	4877	4242	3907	4333	3956	3445	3660	3862	3272	3271	3887	3783	3266	3734	4459	4123	4078	4919	4897	4329	4876	5754	5220	5059	5993	5572	4918	5585	5854	4961	4832	5762	5217	4332	4831	5336	4773	4855	5911	5794	5011	5931	6492	5536	5658	7044	6351	5673	6797	7088	5959	5981	7022	6229	5364	6760	7367	6098	6378	7753	7471	6863	8273	8509	7231	7335	8593	7819	6522	7445	7385	5563	5629	6824	6067	4918	6193	7122	5915	5857	7161	6198	5019	5712	6308	4762	4304	5405	5156	3968	4610	5264	4308	3645	4629	4867	3628	3787	4421	3601	2909	3425	3480	2261	2152	2760	2543	1864	2158	2844	2315	1917	2527	2967	2083	2145	2735	2311	1627	1926	2265	1486	1096	1542	1783	1231	1356	2474	2783	2318	2921	4549	4557	3892	4866	5126	3982	3986	4478	3695	2578	2729	2761	1829	1520	1843	1867	1258	1355	1897	1988	1565	1867	2364	2019	1663	1969	1964	1379	1252	1439	1178	792	874	1181	1110	926	1312	1787	1560	1508	2027	2035	1444	1467	1497	1035	695	736	727	425	335	555	731	612	692	1061	1104	879	1037	1288	957	523	631	663	354	204	350	512	472	517	911	1165	986	1081	1490	1496	1132	1147	1307	1100	756	610	561	324	208	215	250	187	193	350
607	550	660	624	561	587	545	357	387	469	459	531	645	577	538	632	639	534	658	742	605	601	675	642	564	583	564	424	457	525	356	305	354	340	250	232	233	210	204	289	287	281	314	384	338	362	434	352	350	369	369	299	395	419	316	313	450	509	491	565	621	511	578	737	750	639	726	767	734	847	1008	889	830	848	906	921	1014	1004	812	744	687	715	661	673	710	784	941	1133	1213	1249	1386	1402	1549	1715	1812	1645	1564	1577	1593	1644	1718	1742	1764	1775	2066	2262	2397	2466	2367	2591	2781	2605	2436	2710	2651	2620	2987	3252	3019	2971	3475	3554	3531	4012	4247	3950	4101	4667	4317	3744	4208	4156	3413	3373	3916	3405	3197	3981	4001	3487	3697	4562	4322	3965	4863	5073	4384	4855	5674	5215	5000	5718	5729	4774	5186	5713	5096	4846	5579	5403	4237	4658	5510	4902	4877	5995	5826	5086	5693	6406	5569	5548	6663	6347	5597	6428	7076	6028	5599	6754	6308	5401	6282	7343	6399	6296	7737	7811	6869	7713	8760	7255	7145	8645	8043	6430	7069	7517	5738	5426	6753	6415	5048	5852	7226	5946	5515	6661	6473	5008	5448	6098	4802	4069	5097	5258	3947	3954	4985	4275	3413	4248	4848	3586	3230	4134	3684	2760	3060	3276	2256	1846	2497	2545	1826	1903	2710	2478	1797	2288	2939	2268	1996	2531	2474	1663	1776	2193	1689	1147	1426	1879	1463	1441	2359	3005	2493	2836	4361	4638	3806	4426	5037	3988	3629	4058	3632	2476	2309	2538	1796	1290	1535	1764	1321	1202	1789	2080	1549	1725	2251	2097	1592	1794	1985	1447	1183	1316	1234	812	779	1092	1209	928	1235	1815	1667	1461	1876	1976	1403	1262	1419	1053	601	619	661	428	344	464	728	679	694	979	1188	988	1031	1233	956	583	588	614	396	232	345	508	552	536	861	1194	1092	1107	1417	1524	1120	1017	1234	1093	674	528	509	296	168	186	223	215	189	356
558	568	662	678	534	588	511	369	347	454	507	552	669	609	546	620	647	568	609	751	634	567	620	637	566	586	574	494	433	509	433	364	359	372	287	234	274	270	262	285	293	289	322	401	372	355	428	407	363	393	388	325	364	429	324	313	441	491	451	557	615	546	566	787	818	690	713	739	720	810	977	949	823	847	971	942	1038	1008	829	683	724	762	731	682	714	763	890	1167	1247	1370	1378	1406	1467	1673	1833	1621	1592	1607	1579	1605	1703	1757	1707	1860	2084	2142	2309	2425	2356	2497	2789	2592	2317	2416	2496	2632	2954	3217	3007	2915	3332	3540	3524	3925	4324	4018	3912	4611	4236	3579	4051	4255	3513	3263	3820	3599	3323	3741	4239	3586	3705	4618	4552	4020	4758	5306	4531	4696	5673	5364	4782	5530	5812	4797	4808	5588	5213	4666	5368	5575	4363	4533	5539	5019	4701	5706	5962	5138	5459	6335	5700	5138	6276	6503	5561	6096	6982	6025	5378	6361	6628	5426	6173	7547	6577	6069	7550	8060	6831	7466	8643	7482	6937	8191	8224	6566	6843	7466	6173	5369	6601	6661	5165	5658	7032	6103	5278	6219	6454	4892	5015	5967	4988	3927	4701	5318	3996	3688	4535	4384	3271	3878	4682	3711	3014	3784	3794	2597	2641	3072	2279	1658	2085	2478	1831	1684	2495	2527	1748	2073	2775	2453	1920	2380	2591	1733	1685	2166	1938	1234	1384	1901	1660	1445	2229	3058	2521	2668	4210	4770	3592	4060	4828	4027	3356	3604	3447	2334	2018	2179	1710	1146	1279	1661	1268	1143	1571	2033	1640	1663	2189	2257	1479	1704	1906	1566	1156	1210	1197	824	735	1069	1282	996	1158	1760	1712	1397	1756	1924	1394	1140	1243	1057	582	492	565	432	305	433	737	821	647	965	1215	1098	1039	1191	1006	622	578	603	400	254	330	505	638	585	887	1215	1142	1099	1425	1511	1083	911	1160	1034	590	439	420	253	115	151	235	247	203	373
506	548	631	660	581	603	579	412	336	440	523	602	712	668	552	609	725	546	560	713	630	516	628	653	559	582	577	496	464	530	511	428	446	438	370	304	334	309	281	326	345	312	327	433	428	386	456	420	396	426	448	348	355	425	366	331	426	472	480	500	611	534	537	749	820	690	650	733	718	802	974	1004	943	947	968	971	1009	1099	864	723	744	762	718	745	727	708	895	1081	1231	1362	1400	1473	1486	1673	1731	1619	1650	1708	1622	1571	1710	1686	1693	1932	2040	2058	2206	2354	2241	2495	2835	2637	2248	2365	2590	2641	2909	3249	3165	2830	3186	3527	3487	3759	4309	4037	3814	4287	4281	3498	3901	4331	3759	3193	3655	3801	3373	3743	4107	3751	3702	4759	4858	4203	4706	5380	4657	4525	5486	5690	4728	5226	5694	4822	4517	5227	5246	4620	5112	5585	4365	4293	5279	5051	4664	5504	5810	5169	5357	6086	5625	5018	5837	6459	5616	5796	6857	6217	5495	6205	6954	5776	5913	7095	6729	5978	7273	8110	6960	7074	8466	7806	6816	8052	8513	6689	6626	7614	6661	5309	6321	6753	5277	5247	6728	6315	5025	5586	6419	5069	4728	5660	5296	3846	4382	5175	4070	3352	4105	4346	3286	3461	4357	3702	2726	3317	3738	2594	2274	2750	2426	1587	1800	2295	1880	1591	2203	2538	1785	1817	2664	2718	1872	2200	2586	1986	1649	2080	2151	1381	1305	1867	1820	1539	2133	3059	2713	2570	3820	4733	3743	3861	4575	4059	3108	3072	3274	2165	1730	1981	1531	1035	1081	1506	1352	1088	1473	2096	1694	1606	2230	2250	1544	1594	1886	1611	1071	1065	1242	917	721	1046	1346	1108	1125	1687	1899	1438	1622	1917	1446	1038	1100	991	574	414	505	474	352	412	782	912	744	938	1310	1194	986	1079	1004	639	539	549	440	286	316	492	658	635	865	1215	1179	1074	1402	1427	1075	901	1052	913	511	353	328	196	87	115	219	257	235	391
505	549	637	678	561	590	534	410	345	498	576	635	708	690	635	667	748	611	527	641	605	485	606	660	572	527	569	463	472	574	608	491	509	502	395	315	356	370	364	391	428	338	356	448	489	420	482	515	440	427	494	423	335	401	366	344	427	526	467	469	556	571	540	742	789	698	660	702	672	742	995	952	887	1006	1046	965	1028	1073	897	755	755	812	727	658	715	738	943	1104	1254	1316	1444	1461	1584	1669	1705	1652	1651	1734	1667	1598	1685	1627	1650	1846	1976	1995	2127	2300	2320	2434	2782	2582	2188	2309	2646	2674	2816	3239	3189	2967	3124	3561	3357	3450	4123	3930	3580	4046	4180	3564	3557	4315	3936	3331	3752	4004	3536	3563	4209	4012	3815	4681	5140	4389	4493	5344	4934	4385	5179	5493	4747	4908	5715	4865	4325	5058	5407	4611	4974	5680	4541	4175	4999	5182	4543	4902	5694	5136	4868	5801	5697	4930	5404	6278	5650	5651	6629	6503	5381	5913	6992	6014	5849	7106	7011	5968	6772	8066	7145	6923	8399	8109	6959	7431	8385	6911	6472	7553	6945	5331	5933	6847	5606	5022	6306	6410	4718	5253	6263	5053	4294	5203	5271	3729	3843	4844	4175	3038	3772	4439	3257	3174	4077	3710	2616	3050	3638	2674	2063	2469	2420	1548	1551	2131	1922	1430	1941	2422	1814	1657	2412	2775	1988	2007	2670	2279	1701	2122	2287	1515	1331	1842	2014	1586	1988	2903	2800	2542	3645	4550	3720	3455	4319	4132	2900	2779	3045	2116	1553	1569	1362	888	869	1277	1358	1124	1393	1955	1854	1670	2133	2249	1590	1536	1818	1697	1039	988	1203	982	705	964	1413	1203	1092	1574	1944	1391	1427	1677	1470	952	918	855	520	353	417	480	393	408	826	984	785	903	1298	1310	958	989	991	743	517	478	454	321	317	469	697	757	841	1139	1266	1137	1336	1341	1079	793	974	836	428	284	255	153	100	107	208	300	286	461
471	483	596	698	644	592	521	402	405	457	616	660	729	720	682	649	678	600	530	605	552	478	573	706	571	518	548	508	479	586	669	571	570	557	454	367	383	440	446	444	450	364	368	472	562	481	488	566	460	464	506	429	340	371	388	347	401	545	486	459	583	602	560	695	751	633	605	677	701	759	900	889	881	1031	1090	972	986	1051	920	745	717	760	705	673	721	764	908	1084	1233	1266	1415	1551	1622	1718	1752	1633	1640	1754	1729	1573	1626	1618	1555	1690	1820	1899	2052	2231	2245	2275	2581	2567	2331	2327	2700	2767	2754	3124	3230	2955	3111	3553	3310	3289	3829	3905	3390	3905	4197	3714	3541	4150	4144	3410	3746	4282	3829	3613	4274	4232	3780	4673	5336	4592	4353	5240	4954	4375	4930	5447	4766	4682	5535	5059	4181	4886	5325	4635	4855	5453	4687	4108	4894	5341	4661	4750	5524	5103	4741	5393	5684	4926	5143	6154	5740	5430	6314	6600	5369	5893	6986	6233	5746	6912	7233	6103	6568	8026	7237	6742	7960	8345	6836	7339	8658	7489	6349	7342	7435	5519	5805	6841	5913	4844	5889	6307	4720	4626	5787	5235	4012	4647	5050	3772	3511	4563	4212	2886	3445	4207	3436	2797	3664	3724	2483	2707	3416	2770	1849	2227	2480	1682	1379	1914	1958	1344	1639	2317	1969	1562	2229	2875	2195	1967	2847	2604	1840	2025	2451	1709	1368	1763	2120	1721	1836	2657	2790	2374	3219	4363	3689	3158	3910	3964	2668	2460	2703	2076	1255	1245	1182	860	738	1092	1360	1149	1332	1911	1971	1649	1938	2157	1749	1461	1676	1603	1048	953	1087	1002	689	982	1414	1226	1021	1488	1884	1478	1330	1591	1415	882	768	767	558	324	381	483	436	466	781	1034	839	875	1264	1405	954	938	1037	794	468	464	470	389	292	438	723	840	848	1069	1279	1170	1213	1157	1026	765	850	735	363	207	189	118	101	114	246	330	387	462
509	470	547	652	663	550	511	410	385	506	630	686	756	790	719	661	672	593	524	589	553	483	572	705	571	515	591	552	498	572	690	639	629	650	542	460	479	512	491	515	531	481	431	544	585	516	554	629	502	474	537	531	400	398	428	350	420	547	454	430	543	593	567	675	745	614	560	678	716	769	834	864	877	1009	1083	1053	1060	1036	866	734	739	784	710	658	726	723	900	1167	1269	1276	1370	1533	1581	1697	1779	1678	1599	1712	1642	1624	1593	1609	1466	1564	1778	1829	1925	2200	2240	2223	2333	2586	2503	2460	2822	2884	2774	3082	3282	3037	3058	3387	3356	3229	3560	3897	3435	3619	4147	3907	3534	4010	4164	3601	3769	4407	4030	3591	4129	4325	3961	4504	5284	4758	4331	5097	5056	4193	4543	5290	4716	4408	5229	4977	4088	4512	5353	4732	4613	5328	4918	4115	4764	5477	4678	4464	5348	5193	4531	5086	5809	4937	4941	6048	6025	5333	6064	6645	5554	5668	7040	6511	5801	6796	7583	6437	6522	7778	7775	6604	7834	8630	7039	7012	8460	7810	6361	7013	7515	5856	5476	6524	6051	4681	5525	6128	4727	4303	5397	5215	3855	4243	4793	3674	3056	3999	4175	2834	2996	3880	3415	2598	3271	3688	2521	2375	3077	2821	1778	1945	2377	1754	1300	1714	2015	1442	1445	2172	2141	1534	2061	3022	2519	2159	2786	2987	2052	1996	2532	2082	1405	1725	2184	1869	1670	2431	2748	2426	2834	3964	3640	2809	3417	3746	2473	1998	2302	1897	1122	899	977	842	689	947	1349	1231	1240	1701	2031	1696	1857	2107	1770	1348	1506	1627	1132	892	1077	1055	739	910	1299	1298	1056	1385	1843	1463	1166	1448	1437	819	625	691	586	318	333	487	507	485	764	1067	877	900	1271	1445	989	842	1004	825	435	379	433	419	295	409	763	918	847	1025	1214	1210	1099	1114	959	698	696	613	322	153	137	84	125	136	254	361	464	492
479	483	551	682	620	555	481	426	404	475	667	726	789	843	749	713	660	608	517	532	519	495	553	649	576	487	597	624	519	586	761	738	721	750	655	508	529	625	569	575	599	519	468	549	624	528	584	651	569	510	578	528	431	431	444	398	418	511	466	395	479	524	527	650	691	602	490	612	770	741	844	869	855	941	1070	1095	1041	1022	904	769	791	820	743	657	674	774	871	1185	1292	1200	1346	1545	1615	1778	1842	1655	1525	1605	1624	1566	1674	1613	1457	1481	1679	1724	1831	2148	2319	2219	2347	2549	2571	2469	2815	3076	2805	2955	3250	3061	2979	3372	3327	3118	3376	3878	3473	3444	4078	4019	3489	3810	4098	3729	3606	4380	4262	3632	4038	4459	4038	4394	5422	4826	4281	4817	5044	4159	4286	5074	4681	4202	4903	4957	4074	4401	5366	4901	4581	5090	5030	4196	4723	5487	4679	4299	5232	5082	4361	4663	5428	4902	4652	6070	6249	5437	6042	6852	5815	5662	6783	6979	5783	6669	7676	6672	6426	7637	7685	6717	7264	8578	7149	6787	8314	8202	6339	6895	7744	6138	5295	6299	6127	4689	4977	5880	4672	3899	4975	4986	3618	3759	4502	3682	2802	3530	3966	2809	2518	3487	3253	2388	2707	3384	2474	2090	2682	2771	1760	1761	2261	1901	1226	1538	1987	1565	1321	1906	2310	1709	2024	3007	2866	2211	2762	3147	2397	2065	2537	2299	1534	1664	2138	1973	1649	2200	2676	2345	2508	3511	3464	2679	3044	3402	2355	1726	1956	1703	918	728	781	824	617	845	1341	1343	1167	1593	2047	1837	1760	2026	1748	1321	1434	1578	1101	789	964	995	795	806	1223	1297	1109	1258	1734	1490	1090	1344	1390	823	521	587	576	367	277	459	542	513	740	1086	997	882	1265	1475	955	818	967	860	464	344	403	411	293	411	806	967	780	922	1196	1214	999	948	909	640	584	475	247	115	101	85	180	199	275	412	581	514
483	507	556	675	634	495	444	443	389	508	653	731	794	849	772	723	690	654	518	478	566	522	540	576	543	482	544	596	551	652	810	810	773	806	806	636	608	670	630	588	648	610	542	601	621	592	616	700	579	525	595	581	459	445	490	410	423	486	437	360	430	528	573	591	618	557	511	554	701	770	832	875	821	825	1057	1129	1082	1004	916	769	757	856	753	688	686	805	864	1134	1275	1232	1286	1471	1613	1760	1827	1724	1523	1501	1548	1621	1608	1638	1438	1467	1667	1764	1806	2081	2338	2324	2333	2551	2632	2534	2859	3086	2919	2904	3311	3180	2954	3086	3379	3183	3238	3805	3535	3351	3881	4039	3471	3652	4106	3730	3486	4141	4367	3661	3945	4602	4315	4479	5334	4880	4135	4572	5034	4049	3847	4764	4749	4030	4434	4840	4215	4206	5271	5087	4398	4884	4954	4312	4477	5426	5005	4323	5017	5165	4256	4341	5351	5030	4852	5948	6558	5481	5883	6910	6240	5605	6527	6923	6060	6419	7710	6941	6295	7513	7979	6697	6768	8152	7480	6514	7975	8286	6553	6804	7707	6532	5230	5978	6203	4591	4554	5529	4643	3546	4326	4934	3567	3204	4024	3764	2460	3008	3703	2718	2118	2962	3164	2145	2233	2989	2517	1800	2284	2608	1822	1570	2155	2053	1235	1325	2016	1833	1333	1800	2383	1904	1942	2880	3119	2404	2608	3220	2592	2072	2481	2463	1626	1518	2069	2056	1603	1863	2404	2442	2259	3045	3352	2521	2582	3104	2109	1432	1591	1547	837	542	667	829	631	725	1267	1360	1226	1511	2082	1923	1756	1824	1833	1346	1296	1491	1092	759	869	961	865	766	1139	1324	1120	1234	1616	1541	1074	1203	1276	832	463	509	548	375	307	435	583	553	739	1098	1097	951	1203	1438	1090	815	902	797	428	302	398	428	306	406	768	986	775	887	1187	1233	930	849	822	625	454	368	205	93	71	82	224	242	266	435	647	610
478	495	562	671	617	510	471	465	437	479	683	843	784	849	835	752	707	673	522	462	580	593	520	574	516	480	524	631	654	640	843	863	812	925	860	699	672	766	672	689	740	649	556	614	708	640	629	732	675	577	597	560	496	453	498	431	420	466	444	386	422	513	536	547	559	558	459	537	639	717	841	876	776	830	1046	1117	1123	1065	984	788	766	861	810	715	717	812	894	1161	1321	1217	1246	1505	1619	1631	1822	1743	1488	1443	1529	1521	1530	1574	1452	1430	1588	1797	1808	1973	2313	2397	2245	2584	2727	2563	2833	3143	2944	2824	3193	3278	2828	2892	3336	3079	3163	3710	3748	3288	3782	3979	3572	3581	4255	3938	3486	4162	4546	3822	3759	4715	4472	4342	5200	4934	4074	4264	4772	3992	3606	4433	4670	3927	4126	4661	4191	4085	5088	5210	4488	4671	5134	4508	4340	5455	5133	4299	4801	5215	4194	4010	5027	4999	4732	5601	6440	5680	5905	6892	6496	5563	6458	7072	6063	6293	7470	7263	6190	7032	7891	6664	6646	8057	7470	6498	7714	8335	6641	6461	7423	6808	5141	5598	6142	4663	4209	5145	4594	3272	3801	4576	3458	2784	3683	3594	2372	2574	3340	2650	1923	2578	2924	2024	1810	2667	2460	1802	1973	2486	2007	1482	2010	2188	1347	1278	1934	2019	1436	1714	2540	2173	1929	2774	3319	2568	2540	3198	2719	2081	2404	2577	1752	1398	1874	2050	1484	1673	2317	2341	2046	2641	2950	2400	2279	2482	1957	1204	1244	1355	761	434	560	827	654	655	1163	1496	1253	1443	2068	2070	1596	1791	1840	1362	1287	1358	1111	762	811	922	841	724	961	1300	1237	1131	1502	1614	1105	1081	1183	832	456	453	551	389	270	403	623	650	713	1072	1205	1008	1177	1425	1077	743	825	726	417	249	342	394	315	394	747	979	799	841	1166	1250	859	766	792	575	386	263	185	90	51	94	239	287	256	456	706	606
508	588	558	665	640	502	449	481	502	557	741	871	850	837	830	737	715	690	534	471	552	545	499	510	521	459	479	634	671	701	868	918	841	947	941	740	716	816	788	678	736	761	653	666	687	656	657	733	720	610	610	658	538	482	496	436	410	428	468	427	474	512	502	471	538	528	456	520	625	730	759	861	764	805	1005	1117	1024	997	965	835	772	847	818	738	785	856	891	1103	1264	1164	1205	1516	1643	1595	1677	1635	1473	1428	1490	1486	1448	1461	1394	1367	1543	1797	1905	1959	2302	2439	2299	2586	2831	2626	2693	3081	3047	2811	3183	3308	2854	2774	3279	3292	3112	3700	3882	3321	3501	3937	3507	3501	4228	4139	3515	3943	4577	3841	3739	4616	4560	4157	4787	4981	3954	3863	4423	4063	3392	4135	4651	3777	3714	4526	4158	3878	4972	5298	4426	4474	5164	4764	4400	5119	5224	4356	4652	5199	4359	3866	4901	5193	4557	5424	6475	5860	5806	6881	6977	5601	6124	7157	6353	6052	7452	7246	6001	6705	7700	6785	6316	7679	7905	6444	7188	8121	6944	6300	7376	6910	5169	5264	6008	4734	3881	4643	4442	3072	3328	4144	3425	2433	3078	3355	2318	2238	3074	2740	1823	2086	2765	2093	1591	2247	2469	1750	1712	2356	2122	1524	1811	2161	1478	1244	1888	2276	1602	1651	2454	2458	1993	2613	3470	2713	2460	3053	2886	2089	2289	2513	1829	1325	1631	2019	1511	1388	2001	2329	1976	2237	2685	2242	1919	2073	1708	1071	992	1142	760	371	499	779	741	706	1175	1570	1341	1454	1959	2146	1624	1679	1759	1424	1172	1169	1121	740	710	820	891	715	851	1191	1288	1180	1353	1560	1175	1024	1049	840	453	390	504	429	331	377	637	728	739	986	1230	1116	1106	1324	1120	764	731	651	365	239	262	336	366	428	750	934	797	878	1161	1193	778	709	749	512	274	201	148	73	49	96	262	331	298	482	740	690
534	572	585	637	629	521	456	520	584	609	737	935	843	865	842	719	728	692	566	493	562	534	441	467	530	517	478	643	732	753	887	935	920	978	1015	824	740	806	774	676	722	721	631	671	775	722	687	743	699	646	639	676	623	528	523	501	450	436	449	445	468	558	514	475	513	501	513	550	622	671	728	833	792	798	983	1024	1032	1003	968	888	822	824	798	705	761	930	984	1088	1220	1208	1170	1405	1714	1578	1554	1514	1415	1338	1540	1527	1336	1366	1363	1480	1636	1904	1976	1992	2334	2499	2392	2570	2920	2744	2667	3075	3094	2794	3107	3416	3028	2769	3250	3335	3150	3680	3901	3412	3282	3916	3717	3409	4117	4319	3611	3784	4522	3917	3583	4415	4611	4046	4330	4810	3933	3640	4167	3856	3313	3838	4541	3918	3420	4236	4311	3866	4659	5518	4571	4534	5286	4914	4312	4938	5328	4470	4526	5010	4435	3816	4627	5269	4744	5107	6314	6209	5660	6853	7091	5800	6107	7298	6627	5971	6822	7287	5952	6311	7486	6748	6050	7344	7819	6345	6593	7858	6950	5937	6768	6882	5097	4957	5643	4833	3652	4188	4337	3049	2877	3643	3279	2182	2573	3211	2314	2017	2691	2800	1813	1836	2524	2102	1475	1914	2438	1772	1501	2081	2224	1521	1674	2090	1697	1250	1816	2298	1783	1608	2389	2628	2115	2487	3333	2857	2408	2887	2985	2172	2113	2430	1894	1261	1474	1904	1515	1212	1762	2332	1872	1887	2421	2252	1725	1687	1562	1010	805	898	710	386	435	748	832	804	1125	1629	1469	1394	1924	2298	1692	1580	1747	1506	1093	1066	1052	752	581	701	857	690	805	1144	1358	1129	1276	1511	1298	968	915	793	481	353	404	454	326	354	628	824	775	1004	1316	1247	1072	1205	1199	802	648	562	369	245	212	279	409	475	725	921	859	831	1083	1163	729	645	700	505	223	147	133	95	64	124	323	379	346	496	749	681
552	590	610	635	591	581	535	548	644	678	781	956	905	865	867	776	664	724	616	507	530	559	465	452	543	521	495	675	747	786	901	968	958	955	1068	916	744	848	915	805	811	814	660	635	739	814	745	755	754	698	673	741	671	585	555	563	467	474	489	462	476	533	555	452	451	477	524	580	654	709	746	784	747	832	994	1109	997	961	1028	961	828	881	857	679	792	953	1003	1050	1160	1153	1130	1382	1684	1634	1448	1457	1425	1333	1556	1537	1324	1279	1351	1450	1682	2014	2107	2046	2317	2568	2387	2583	2964	2855	2575	2966	3084	2868	3097	3446	3060	2689	3150	3384	3156	3490	3904	3412	3312	3707	3788	3447	4073	4509	3758	3689	4421	4248	3712	4261	4596	3974	3943	4522	4035	3347	3804	3934	3202	3595	4385	3759	3294	3875	4236	3858	4447	5322	4585	4439	5212	5141	4326	4732	5363	4652	4354	4800	4488	3762	4373	5297	4901	4857	6002	6122	5500	6582	7174	6130	6081	7364	6964	5877	6452	7069	6141	5906	7272	6776	5804	6965	7713	6344	5926	7341	6876	5811	6378	6756	4980	4666	5501	4789	3479	3697	4071	3082	2415	3152	3173	2017	2226	2910	2424	1807	2318	2712	1806	1553	2257	2165	1397	1701	2346	1892	1364	1786	2327	1605	1542	2043	1929	1391	1690	2355	1941	1610	2335	2786	2235	2467	3286	3063	2346	2637	2966	2240	1879	2183	1858	1219	1303	1808	1515	1095	1536	2205	1765	1680	2207	2181	1573	1366	1394	981	670	756	687	412	392	708	923	897	1115	1541	1585	1411	1945	2380	1713	1482	1642	1525	1033	977	1008	731	520	602	819	758	697	1048	1414	1110	1118	1375	1258	898	757	781	518	330	399	444	373	364	589	962	841	965	1317	1290	994	1122	1157	787	552	488	368	246	192	261	415	552	704	841	853	837	1043	1038	661	554	608	459	174	104	106	71	105	168	308	403	372	486	765	742
546	639	614	609	614	558	526	587	737	739	838	976	947	943	925	826	711	707	656	533	550	595	486	455	562	604	550	678	794	837	942	1071	1004	940	1103	961	761	836	921	846	854	997	804	648	795	829	750	780	790	733	719	767	729	611	598	582	524	516	519	538	534	578	551	496	476	517	504	571	639	727	715	750	755	803	979	1102	998	916	978	975	860	875	835	668	765	979	1044	996	1138	1192	1157	1378	1757	1573	1370	1365	1411	1351	1535	1618	1301	1227	1406	1527	1577	1940	2105	1986	2312	2675	2534	2493	2913	2929	2607	2866	3135	2946	2989	3399	3222	2776	3023	3375	3113	3235	3839	3528	3127	3679	3908	3564	3867	4383	3799	3540	4310	4290	3618	3908	4460	3891	3793	4493	4088	3196	3547	3815	3113	3271	4068	3695	2910	3627	4208	3829	4093	5070	4757	4445	5120	5306	4409	4628	5420	4781	4127	4709	4678	3809	4327	5397	5107	4831	5948	6542	5831	6498	7303	6337	6036	7249	7178	5865	6137	7045	6075	5489	6651	6781	5631	6360	7418	6155	5659	6678	7135	5574	5862	6630	5162	4208	5159	4797	3209	3227	3739	3043	2193	2671	2857	1941	1884	2594	2405	1641	1839	2454	1688	1295	1890	2197	1436	1454	2148	1948	1357	1667	2194	1735	1368	1894	2106	1516	1588	2270	2154	1642	2135	2903	2310	2214	3074	3064	2278	2412	2854	2229	1744	1964	1861	1196	1109	1588	1486	1083	1327	2022	1807	1459	1837	2007	1326	1131	1229	934	628	606	685	497	460	671	1035	1004	1097	1562	1727	1509	1881	2251	1817	1375	1605	1494	936	846	904	721	430	480	749	787	679	1021	1376	1172	1058	1330	1313	906	768	780	584	305	341	454	393	348	618	981	922	912	1324	1322	991	1015	1092	830	499	401	348	263	193	244	466	608	695	791	898	805	933	910	587	457	532	396	134	68	69	86	133	204	331	440	417	563	751	753
512	639	641	588	651	620	574	645	745	761	857	1020	1028	905	940	892	756	737	702	566	544	643	572	463	618	624	585	671	852	855	927	1065	997	981	1034	945	784	849	967	830	802	888	883	773	828	880	761	799	872	832	796	801	811	666	632	642	578	577	616	606	599	638	587	540	525	543	476	550	674	703	721	679	714	769	918	1090	1019	909	905	900	830	854	846	707	694	896	1033	985	1123	1249	1244	1418	1752	1637	1379	1341	1397	1362	1481	1519	1276	1232	1447	1543	1593	1947	2140	2082	2348	2669	2633	2576	2905	2983	2651	2890	3279	2981	2863	3279	3236	2835	2975	3344	3195	3144	3869	3641	3204	3551	4034	3706	3747	4241	3976	3500	4172	4424	3671	3654	4224	3940	3683	4285	4161	3122	3390	3737	3160	2993	3771	3552	2817	3240	4218	3813	3705	4836	4888	4346	4995	5278	4338	4439	5380	4896	3990	4350	4669	3857	4219	5375	5216	4697	5902	6728	5992	6356	7330	6726	6050	7122	7397	5936	5853	6990	6222	5393	6080	6542	5431	5776	6827	6155	5202	6257	6713	5354	5252	6060	5142	3892	4506	4568	3073	2799	3478	2965	1975	2242	2693	1849	1564	2137	2291	1496	1505	2135	1788	1191	1564	2028	1520	1324	1990	2032	1325	1479	2169	1862	1385	1733	2124	1650	1482	2165	2330	1740	2018	2740	2443	2119	2778	3066	2291	2227	2648	2311	1674	1805	1852	1230	962	1298	1500	1084	1232	1802	1755	1320	1581	1859	1293	922	1038	949	612	524	641	592	468	698	1140	1185	1099	1572	1810	1607	1864	2242	1768	1285	1426	1487	900	706	750	743	412	420	697	843	733	958	1370	1273	1056	1232	1436	958	683	746	578	333	309	433	439	365	579	971	912	890	1296	1334	999	917	1060	871	470	329	320	254	166	203	440	623	570	748	914	791	860	818	546	436	452	314	101	49	68	113	169	247	342	469	478	597	745	762
455	645	653	584	625	658	602	683	773	792	855	994	1016	988	990	902	784	740	723	557	561	641	592	527	628	662	633	723	871	921	921	1076	1064	992	1026	958	800	803	913	806	709	875	865	795	875	961	845	847	884	887	843	844	858	683	705	692	629	632	738	742	711	653	659	587	561	581	534	545	665	704	670	688	704	738	860	1084	1077	877	889	839	832	825	885	709	679	879	1004	942	1024	1270	1291	1389	1729	1621	1327	1372	1530	1439	1462	1475	1269	1196	1417	1577	1601	1804	2126	2154	2324	2850	2873	2612	2910	3051	2831	2764	3165	3051	2837	3077	3178	2742	2731	3368	3183	3118	3707	3709	3200	3501	4206	3873	3634	4125	3963	3409	3967	4415	3766	3480	4087	3900	3499	4090	4137	3170	3118	3640	3180	2798	3392	3451	2770	3138	4053	3780	3606	4432	4965	4304	4699	5261	4583	4326	5342	5015	3814	4190	4611	3979	4026	5196	5231	4678	5554	6875	6398	6128	7225	6990	6028	6910	7446	6042	5630	6825	6304	5063	5661	6255	5325	5230	6294	6057	4796	5570	6538	5328	4726	5511	5088	3725	3945	4348	3017	2449	3058	2827	1742	1833	2334	1848	1288	1724	2120	1374	1238	1881	1751	1047	1294	1872	1541	1206	1685	2049	1454	1348	2060	1989	1372	1605	2115	1806	1455	2033	2352	1848	1900	2607	2563	2172	2589	3037	2330	2019	2509	2263	1530	1486	1722	1280	882	1156	1394	1090	1075	1585	1663	1214	1343	1717	1297	834	945	983	615	466	635	764	579	739	1209	1357	1249	1523	1860	1685	1718	1958	1724	1260	1302	1299	866	559	698	661	376	367	642	875	791	892	1335	1349	1043	1268	1417	954	690	697	648	353	322	429	476	399	575	950	988	859	1223	1253	985	847	951	819	421	261	259	248	131	205	430	586	557	696	910	806	758	742	591	395	379	257	99	54	33	81	245	303	345	493	560	596	711	740
466	596	667	607	634	656	650	712	836	821	834	1045	1034	972	1055	978	777	751	752	586	535	646	669	604	644	718	668	747	949	964	953	1083	1171	1010	988	988	870	790	949	871	793	902	896	839	953	1084	937	811	935	968	865	850	825	740	741	783	697	665	730	831	758	739	663	568	614	627	585	545	627	646	662	672	702	758	853	1041	1081	898	856	873	786	781	830	748	636	843	959	875	953	1246	1390	1394	1625	1600	1349	1464	1709	1516	1399	1462	1260	1170	1443	1704	1639	1754	2104	2214	2459	2870	3046	2702	2874	3182	2878	2835	3178	3089	2675	2997	3326	2774	2758	3274	3375	3075	3450	3836	3279	3469	4156	4106	3650	4027	4036	3436	3792	4457	3691	3196	3867	3950	3285	3702	4002	3150	2900	3520	3180	2655	3123	3364	2746	2884	3821	3771	3389	4337	4883	4253	4353	5124	4667	4294	5292	5304	3928	4043	4631	4268	4017	4852	5224	4692	5406	6720	6339	6046	6999	7194	6157	6540	7401	6020	5521	6452	6441	5084	5237	5994	5122	4710	5707	5738	4702	5050	6159	5081	4197	4938	4971	3322	3330	3955	2966	2132	2618	2562	1637	1392	2003	1835	1163	1431	1883	1405	1026	1538	1697	1064	1109	1686	1670	1206	1503	2088	1539	1283	1853	2058	1445	1443	2095	1911	1434	1886	2412	1993	1808	2404	2536	2045	2304	2913	2300	1866	2246	2218	1402	1295	1564	1243	811	950	1343	1141	992	1339	1530	1203	1185	1507	1248	832	810	1013	708	491	677	883	693	804	1260	1497	1306	1464	1826	1686	1569	1741	1697	1215	1122	1153	781	497	532	592	413	359	610	954	858	887	1330	1369	1064	1124	1343	1007	731	650	610	355	298	386	471	431	555	949	993	855	1110	1296	1009	792	863	842	396	237	233	262	137	194	425	571	523	663	867	763	659	643	568	354	284	197	98	46	42	98	291	351	393	529	666	623	719	737
484	569	650	615	631	644	649	673	806	789	829	989	1001	973	1016	1064	795	743	763	617	547	695	669	614	637	736	686	762	906	1010	975	1096	1176	987	940	953	817	793	1006	974	863	860	950	889	955	1134	963	831	903	1004	868	880	845	774	750	799	799	729	825	898	842	823	758	634	561	645	645	552	589	627	624	662	747	781	793	973	1037	899	844	880	803	740	778	762	705	824	943	877	915	1239	1390	1403	1576	1521	1362	1486	1767	1602	1448	1421	1306	1223	1399	1773	1706	1779	2155	2346	2390	2921	3182	2805	2854	3251	2998	2727	3170	3200	2710	2871	3124	2862	2635	3148	3405	3065	3295	3703	3361	3351	4128	4204	3603	3857	4069	3496	3544	4254	3752	3154	3803	4005	3323	3515	3795	3219	2846	3283	3363	2579	2873	3295	2783	2757	3535	3802	3378	4055	4848	4266	4161	4934	4798	4358	5112	5201	4037	3943	4727	4546	3869	4651	5213	4784	5243	6745	6719	5750	6453	7277	6193	6334	7107	6188	5323	6280	6372	4832	4818	5609	5180	4284	5049	5535	4396	4614	5537	4769	3592	4316	4636	3159	2875	3444	2814	1825	2129	2381	1503	1062	1664	1754	1042	1107	1703	1436	938	1265	1598	1151	949	1574	1743	1233	1355	1938	1712	1317	1705	2139	1611	1477	2076	2106	1473	1687	2322	2084	1758	2105	2548	2053	2055	2695	2354	1773	1968	2065	1409	1105	1405	1239	786	800	1249	1150	916	1171	1503	1286	1111	1436	1240	780	818	988	758	514	711	959	836	801	1243	1580	1317	1342	1801	1720	1475	1503	1547	1185	1002	956	719	389	426	524	460	364	583	936	969	876	1233	1445	1094	1119	1330	1066	638	583	576	382	238	349	494	447	517	871	1072	877	1008	1244	998	693	753	752	396	172	221	226	131	181	418	590	492	622	854	772	573	565	551	340	227	150	80	45	45	111	297	392	419	539	716	621	676	706
502	569	668	615	578	649	659	647	759	814	790	953	1026	893	1020	983	836	722	708	610	546	698	746	623	638	746	680	704	878	1018	997	1040	1181	977	909	885	731	744	946	958	817	877	968	933	954	1050	956	878	898	1009	925	897	842	787	787	851	870	800	802	928	894	876	850	739	610	638	662	604	577	632	588	614	784	820	818	977	1000	869	814	906	865	720	723	781	712	801	942	849	879	1185	1445	1468	1581	1634	1444	1495	1800	1709	1520	1371	1349	1264	1391	1754	1804	1717	2152	2464	2450	2863	3095	2827	2796	3223	3118	2709	2998	3113	2717	2727	3094	2889	2641	3036	3529	3172	3347	3789	3641	3349	4052	4302	3633	3773	4038	3524	3324	3958	3691	3059	3581	4008	3356	3271	3762	3340	2747	3186	3350	2680	2555	3289	2899	2637	3240	3776	3255	3805	4805	4250	3782	4713	4979	4497	4896	5258	4305	3875	4771	4677	3955	4332	5317	4866	5035	6267	6400	5529	6130	7223	6293	5850	6656	6277	5205	5778	6258	4875	4383	5263	5065	4044	4519	5270	4420	4158	4972	4526	3270	3796	4304	3141	2473	2945	2710	1643	1700	2096	1463	918	1407	1647	1023	902	1464	1512	859	986	1501	1248	844	1368	1756	1355	1238	1878	1904	1402	1650	2201	1772	1395	1940	2118	1557	1564	2292	2228	1621	1936	2477	2029	1870	2369	2302	1601	1712	1874	1377	1049	1162	1230	745	687	1108	1213	944	1023	1418	1335	1024	1278	1287	847	783	958	876	600	722	1038	926	799	1234	1609	1331	1313	1697	1736	1275	1273	1393	1112	789	732	683	394	358	462	512	392	565	960	1037	899	1159	1470	1166	980	1217	1093	632	510	537	372	198	301	465	498	544	848	1127	926	944	1170	1032	633	663	680	332	143	182	196	143	207	378	545	463	573	794	740	507	483	523	311	177	91	57	64	64	129	327	434	418	631	768	664	620	709
488	607	718	612	648	676	666	597	747	814	765	942	1001	932	991	1050	825	672	658	617	565	676	759	618	610	716	674	671	840	1021	966	968	1063	943	894	864	734	634	819	925	799	809	970	932	922	1051	1003	839	920	1072	950	873	847	812	760	925	945	855	805	934	942	960	925	809	653	608	658	586	609	651	599	614	741	869	873	925	1033	827	843	960	904	717	717	756	685	759	911	860	871	1150	1498	1481	1464	1619	1603	1525	1709	1783	1446	1359	1414	1334	1373	1625	1844	1881	2139	2611	2660	2789	3085	2860	2797	3197	3228	2707	2853	3102	2735	2618	3024	3025	2578	3047	3491	3193	3212	3845	3703	3366	3848	4171	3631	3523	3934	3510	3214	3800	3730	2952	3365	3906	3367	2940	3612	3436	2707	2992	3402	2665	2570	3322	3049	2487	2992	3651	3268	3533	4581	4358	3776	4517	5094	4487	4697	5246	4517	3857	4592	4878	3877	4103	5178	5000	4650	5872	6424	5455	5713	7006	6285	5421	6126	6291	5070	5316	5738	4625	4014	4741	4850	3756	4088	4933	4226	3544	4301	4305	3051	3312	3838	2976	2041	2566	2500	1463	1320	1860	1398	825	1085	1459	1012	732	1240	1444	894	784	1363	1318	870	1201	1773	1563	1220	1663	2024	1525	1573	2162	1885	1419	1740	2147	1591	1469	2099	2224	1572	1692	2329	2010	1624	2134	2112	1511	1385	1770	1333	906	1022	1125	776	685	1015	1172	929	972	1350	1348	1013	1126	1271	917	779	928	913	642	702	1030	1010	845	1217	1576	1323	1217	1551	1679	1198	1063	1331	1049	647	605	561	371	297	392	516	522	573	959	1140	970	1139	1409	1252	1050	1125	1061	614	466	462	358	208	288	453	550	541	803	1154	974	906	1086	964	610	597	560	259	117	131	164	134	201	377	519	521	552	755	734	446	389	458	306	112	75	54	81	84	163	374	477	486	665	830	672	596	694
533	618	708	606	587	651	649	570	691	786	797	901	1007	889	942	994	839	662	623	614	608	670	799	710	609	680	717	696	847	998	902	933	1032	922	816	871	754	589	671	782	703	711	898	954	856	1013	963	817	862	1059	926	919	831	800	788	931	957	905	868	1033	1015	986	1029	874	690	641	702	626	621	708	683	624	730	905	957	1008	982	887	841	920	939	780	719	766	677	708	890	924	847	1094	1435	1386	1427	1672	1703	1586	1755	1812	1485	1439	1541	1559	1452	1716	1847	1848	2225	2736	2698	2702	3092	2951	2853	3117	3306	2753	2806	2902	2799	2544	2898	3020	2661	2794	3517	3273	3097	3634	3855	3328	3640	4139	3625	3399	3849	3670	3156	3443	3559	3021	3202	3879	3468	2843	3452	3620	2817	2754	3358	2844	2516	3192	3245	2544	2855	3610	3392	3243	4219	4356	3702	4391	5245	4714	4566	5099	4656	3939	4571	4899	3879	3786	5027	5075	4614	5499	6164	5279	5479	6742	6283	4948	5768	6276	5259	4797	5295	4421	3528	4334	4714	3632	3512	4547	4286	3173	3730	3825	2867	2765	3318	2727	1743	1944	2142	1309	1065	1486	1388	775	828	1382	1077	666	1050	1359	870	621	1134	1354	913	940	1691	1704	1263	1608	2090	1630	1503	2107	2028	1468	1586	1993	1652	1343	1852	2154	1563	1552	2173	2001	1507	1740	2024	1411	1209	1453	1309	860	854	1025	791	586	865	1172	957	894	1253	1366	975	1006	1241	1001	784	880	949	697	678	945	1069	876	1113	1432	1273	1124	1394	1588	1043	957	1123	992	542	457	498	394	245	321	545	608	618	963	1244	1124	1095	1406	1310	1045	1094	975	576	368	379	344	203	260	447	582	630	790	1137	1021	867	999	936	601	512	521	237	95	102	125	168	213	348	470	501	541	723	721	404	348	405	286	94	47	57	85	107	190	373	541	489	667	836	703	574	634
534	624	671	606	563	600	582	533	661	747	768	904	949	874	847	933	819	689	636	659	647	687	799	701	599	706	824	699	786	946	904	831	973	874	838	855	765	583	599	722	646	688	903	1020	864	906	935	799	844	1049	910	866	882	801	767	893	1006	896	959	1046	1071	982	997	916	696	677	738	662	672	706	719	655	698	927	991	1001	1035	963	823	917	965	853	715	785	717	671	856	897	898	1067	1425	1448	1378	1663	1762	1608	1691	1847	1549	1388	1658	1670	1499	1691	1870	1792	2152	2785	2767	2630	2954	3069	2768	3051	3333	2870	2622	2991	2749	2543	2811	3072	2674	2718	3307	3343	3031	3501	3874	3378	3480	4028	3671	3245	3687	3763	3078	3143	3676	3149	3103	3785	3496	2940	3329	3811	2938	2832	3339	3136	2629	3167	3335	2637	2682	3628	3370	3064	3996	4427	3780	4257	5319	4950	4327	4922	4887	3831	4277	4765	3989	3620	4807	5096	4241	4957	5808	5397	5187	6354	6103	4780	5225	6026	5100	4465	4949	4269	3320	3711	4450	3411	3136	4123	3914	2845	3169	3477	2625	2256	2808	2502	1418	1452	1725	1263	828	1182	1326	764	700	1109	1087	652	832	1296	899	545	922	1360	1004	878	1471	1802	1249	1408	2039	1877	1484	2014	2158	1523	1429	1946	1711	1315	1655	2002	1563	1389	1909	1994	1412	1519	1782	1469	1085	1248	1253	792	721	926	773	585	739	1107	1014	834	1148	1400	997	960	1195	1077	772	775	938	769	680	936	1104	893	1016	1330	1294	1030	1260	1494	997	782	968	926	435	334	414	445	272	310	614	716	639	985	1331	1210	1144	1413	1382	1092	997	912	552	331	294	285	234	266	409	647	673	799	1086	1058	881	929	894	592	460	418	228	103	84	102	201	223	313	460	552	495	653	615	385	317	360	248	74	26	57	104	172	242	424	595	620	724	833	718	527	572
601	533	624	657	561	594	605	552	632	739	744	838	958	937	851	907	809	646	648	734	680	709	837	818	708	746	846	758	800	894	853	785	883	923	832	828	765	637	612	702	681	635	827	928	803	867	929	791	841	1036	896	808	812	855	851	932	985	913	934	1088	1126	1059	976	920	719	688	776	771	628	741	801	724	743	960	1001	1018	960	998	877	876	979	834	699	771	743	707	819	912	944	1026	1386	1489	1413	1640	1792	1684	1724	1903	1599	1459	1709	1739	1558	1652	1868	1889	2168	2722	2856	2622	2902	3035	2823	2900	3236	3028	2708	2907	2885	2577	2647	3015	2779	2650	3300	3326	2987	3449	3974	3627	3430	3979	3721	3197	3478	3726	3019	3005	3456	3178	2965	3493	3462	2947	3299	3837	3258	2742	3235	3238	2670	2993	3487	2722	2533	3361	3552	3114	3812	4418	3833	4104	5056	4885	4102	4619	4937	3968	3937	4580	3913	3449	4535	5065	4280	4630	5604	5473	5008	5755	5899	4590	4880	5861	5003	4072	4333	4192	3216	3374	4053	3255	2777	3666	3672	2629	2659	3078	2509	1864	2224	2126	1187	1084	1427	1198	635	884	1240	843	591	960	1173	690	678	1064	959	544	703	1285	1086	832	1430	1882	1365	1320	2051	2005	1522	1860	2142	1538	1375	1737	1725	1307	1418	1869	1545	1315	1653	1799	1369	1290	1650	1432	921	1044	1175	774	530	719	742	604	658	974	1057	841	1113	1346	1085	923	1158	1177	834	785	921	930	713	860	1096	918	914	1205	1251	975	1174	1321	948	639	773	804	393	230	352	443	294	335	681	846	757	973	1440	1388	1144	1361	1470	1076	872	802	527	256	210	227	237	243	420	696	792	814	1068	1113	854	823	777	565	383	318	183	92	62	103	230	280	294	433	621	534	574	539	366	271	307	226	66	36	56	131	187	272	443	613	628	701	840	777	538	547
600	601	641	684	587	577	607	586	600	719	755	749	932	934	859	909	831	633	595	786	735	750	898	861	759	807	878	770	774	877	778	758	858	882	765	704	696	659	656	715	685	600	754	884	809	792	907	777	792	925	932	754	755	833	849	914	991	864	879	1131	1293	1129	1003	894	792	786	864	821	671	730	810	762	775	967	1023	951	989	1033	907	905	933	771	710	747	844	730	771	924	931	995	1383	1606	1466	1628	1873	1679	1728	1804	1622	1497	1697	1830	1609	1653	1959	2032	2219	2731	2910	2727	2947	3303	2856	2897	3232	3157	2691	2924	3029	2570	2451	2895	2869	2746	3173	3402	3074	3344	3960	3705	3441	3897	3738	3161	3352	3590	3024	2753	3249	3305	2838	3159	3536	3096	3147	3938	3397	2708	3178	3296	2705	2873	3209	2777	2365	3177	3690	3126	3612	4268	4097	3935	4966	4944	4073	4446	5058	4097	3870	4374	3926	3379	4220	5034	4071	4174	5289	5394	4763	5212	5447	4358	4443	5405	4893	3645	3930	4011	3217	2977	3522	3194	2608	3143	3411	2420	2105	2631	2242	1529	1737	1784	1070	795	1160	1028	552	615	1039	893	512	763	1155	768	542	905	1023	601	651	1249	1275	884	1281	1921	1534	1282	1978	2272	1585	1744	2125	1754	1286	1554	1741	1301	1271	1599	1557	1157	1422	1688	1282	1174	1428	1369	875	852	1015	775	457	551	725	642	560	873	1065	875	1014	1394	1146	925	1088	1274	882	775	934	1001	751	807	1050	991	869	1072	1174	892	980	1112	853	507	618	681	388	226	303	439	394	376	705	1004	878	1021	1528	1523	1227	1319	1473	1052	731	669	467	208	158	200	300	322	420	721	829	835	1038	1094	854	692	687	545	339	240	140	82	58	102	262	345	282	425	673	594	564	520	400	265	265	194	78	47	60	149	243	290	453	633	664	690	837	779	502	516
671	586	632	687	584	547	563	559	569	687	708	716	876	930	839	817	817	622	660	805	796	766	889	869	774	831	920	800	758	876	748	717	839	906	773	643	612	564	554	681	648	550	654	850	752	741	809	743	699	896	936	736	715	799	817	844	916	838	876	1080	1215	1048	930	907	791	788	929	942	750	700	854	776	829	1015	1001	931	923	999	896	866	918	770	640	708	828	757	756	915	992	1086	1425	1679	1561	1653	1904	1852	1713	1897	1801	1605	1765	1915	1689	1713	2005	2168	2240	2691	2918	2711	2932	3371	3032	2820	3250	3286	2728	2896	3121	2629	2395	2804	2882	2681	3179	3527	3106	3353	4015	3735	3378	3833	3746	3055	3179	3498	2950	2588	3112	3331	2861	2972	3564	3092	3158	3849	3577	2798	3080	3370	2806	2714	3185	2831	2311	3069	3724	3214	3399	4334	4221	3938	4708	5047	4096	4393	5038	4219	3750	4102	4036	3414	3998	4724	3998	3715	4892	5465	4592	4648	5127	4322	4082	5036	4651	3338	3478	3770	3091	2626	3006	3031	2324	2657	3125	2330	1755	2135	2139	1320	1281	1494	1008	585	799	926	541	453	906	911	517	613	1070	872	539	808	1085	716	577	1166	1407	945	1109	1918	1663	1266	1898	2219	1640	1577	1960	1751	1226	1386	1761	1322	1071	1525	1514	1082	1182	1568	1315	1083	1251	1273	837	721	877	671	410	454	705	699	562	773	1116	943	977	1280	1250	956	1071	1288	988	796	937	1047	720	787	1046	996	735	897	1074	892	829	877	788	501	504	550	390	213	289	479	470	475	740	1102	1029	1113	1561	1680	1244	1252	1428	971	657	580	438	192	120	182	327	365	442	724	938	882	975	1058	806	661	592	493	283	182	117	73	55	118	257	354	319	465	658	660	472	456	415	276	259	182	84	62	57	158	302	344	481	656	748	784	850	783	548	479
647	589	637	694	558	493	593	563	514	649	711	676	812	907	853	798	785	691	650	771	836	766	845	922	783	780	941	815	748	800	743	692	782	868	757	649	603	477	446	572	649	579	586	749	720	710	777	760	669	829	893	749	672	728	776	804	894	870	828	1054	1192	1042	932	930	902	827	957	1020	824	793	898	857	835	1045	1015	914	881	1010	926	848	858	745	594	669	872	802	808	938	1010	1068	1384	1770	1708	1704	2020	1949	1714	1836	1913	1659	1755	1934	1742	1715	2096	2287	2248	2554	2970	2771	2877	3450	3237	2887	3192	3238	2798	2801	3136	2703	2435	2811	2964	2833	3177	3573	3351	3363	3957	3907	3300	3621	3735	3029	3018	3355	2966	2412	2990	3384	2931	2968	3581	3350	3161	3747	3753	2850	2981	3343	2872	2519	2978	3013	2388	2891	3809	3334	3271	4164	4492	3924	4413	4939	4111	4207	4917	4342	3512	3913	4000	3469	3757	4362	3974	3520	4483	5217	4229	4085	4647	4246	3498	4247	4338	3066	2820	3496	2982	2268	2632	2867	2284	2290	2873	2206	1480	1828	1981	1147	955	1231	990	464	553	797	614	439	773	987	625	552	1065	1032	554	700	1171	903	660	1106	1493	1092	1114	1822	1752	1368	1723	2282	1710	1403	1791	1793	1196	1210	1614	1299	939	1222	1401	1071	1023	1419	1405	981	1093	1252	832	613	776	698	401	415	652	710	557	776	1113	1083	1015	1259	1341	1049	1088	1286	1095	801	879	1033	781	741	970	1007	681	799	1014	907	685	727	729	503	431	478	381	262	335	522	567	578	803	1168	1159	1111	1571	1664	1270	1219	1355	988	585	461	370	182	96	154	378	423	471	735	1011	812	901	1038	845	637	567	441	256	135	93	85	88	134	306	409	338	428	663	637	471	441	457	318	200	150	90	62	59	153	354	410	509	679	818	778	846	799	564	445
623	630	699	696	540	520	586	542	515	569	700	664	790	918	829	778	764	727	614	767	848	814	799	890	774	776	867	871	703	748	710	623	680	816	682	571	529	521	474	558	648	569	589	722	685	653	720	780	663	731	862	706	586	724	740	653	779	841	824	982	1135	1033	902	922	935	879	939	1054	934	823	906	892	886	1042	1090	923	901	993	884	759	814	764	592	674	844	832	767	923	1103	1155	1402	1807	1806	1721	2038	1976	1681	1748	1883	1718	1683	1873	1917	1813	2156	2484	2385	2503	2966	2942	2876	3371	3301	2907	3069	3236	2783	2653	3081	2875	2451	2862	3265	2891	3085	3739	3554	3477	4001	3927	3317	3518	3725	3107	2861	3279	3022	2470	2734	3371	3089	2941	3597	3562	3234	3555	3835	3020	2828	3349	2937	2437	2870	2985	2430	2684	3560	3452	3124	3966	4592	3999	4329	4825	4183	4062	4648	4529	3503	3713	4077	3605	3485	4017	3804	3217	3994	4895	3988	3539	4199	3995	3453	3723	3927	2904	2454	2974	2786	1876	2185	2779	2213	1942	2476	2153	1276	1486	1760	1048	711	998	953	440	360	655	698	436	642	1020	758	549	925	1143	671	655	1153	1100	755	1027	1515	1323	1127	1662	1930	1437	1604	2168	1755	1266	1586	1764	1161	1076	1497	1275	867	1045	1354	1022	983	1270	1362	890	909	1098	878	577	606	701	419	383	643	774	623	739	1172	1137	1002	1187	1402	1090	991	1255	1172	792	832	978	781	704	880	950	687	672	935	906	646	633	690	553	371	412	435	340	369	526	650	671	847	1189	1246	1114	1500	1660	1270	1143	1222	882	473	378	309	163	94	151	364	504	481	706	990	889	867	974	844	594	517	429	191	92	61	68	110	169	306	461	390	445	682	678	486	445	459	345	209	119	95	82	112	212	357	439	498	702	918	792	824	785	606	433
693	678	697	676	602	498	572	578	513	548	673	666	732	900	807	682	757	688	630	724	845	763	790	836	836	759	893	825	661	661	719	627	634	752	651	482	443	433	379	463	558	538	512	640	607	566	644	724	638	703	809	717	579	681	733	611	697	828	824	878	1103	972	833	896	969	921	915	1006	983	914	983	1021	964	1010	1055	969	894	993	887	719	741	770	638	615	834	820	732	929	1235	1213	1390	1770	1857	1737	1953	2042	1690	1655	1853	1729	1656	1863	1976	1893	2118	2441	2445	2539	3023	2958	2883	3303	3339	2856	2942	3256	2779	2625	3042	3131	2643	2885	3305	3100	3168	3843	3865	3476	3932	4081	3426	3338	3666	3164	2693	3116	3139	2542	2644	3373	3091	2963	3495	3800	3169	3506	3866	3008	2647	3305	2998	2388	2666	3050	2617	2604	3414	3468	3041	3741	4617	3983	4029	4662	4341	3940	4540	4425	3410	3455	4092	3719	3143	3652	3796	3164	3726	4528	3857	3186	3710	3927	3048	3232	3525	2678	2111	2548	2650	1682	1770	2527	2199	1728	2078	2028	1250	1216	1574	1063	560	770	876	414	277	597	827	510	547	1021	908	587	887	1278	802	637	1141	1338	872	956	1614	1526	1211	1626	1988	1528	1486	2050	1904	1278	1465	1705	1179	976	1273	1263	887	917	1212	1061	870	1195	1343	900	797	1001	877	547	502	627	453	342	585	807	657	741	1106	1211	974	1102	1345	1153	997	1160	1164	803	778	902	838	655	803	868	655	636	846	899	614	526	684	604	354	368	484	450	394	507	745	767	795	1146	1309	1101	1338	1549	1207	1017	1065	802	422	298	259	138	87	160	365	513	516	687	956	931	838	966	898	558	419	371	211	80	67	72	147	239	382	551	478	543	714	798	528	421	467	374	190	121	94	108	132	218	392	490	521	711	927	796	742	751	689	427
655	633	644	704	611	548	571	607	509	539	631	599	671	824	788	715	724	708	592	720	792	723	674	749	737	743	809	828	665	621	652	582	585	684	549	409	411	460	379	442	565	519	471	577	653	541	577	702	630	617	763	652	534	624	705	586	625	803	779	831	1009	960	826	883	1109	947	922	984	1049	956	1017	1163	1021	979	1086	1036	926	994	896	682	673	715	651	622	743	749	764	923	1256	1314	1374	1656	1768	1664	1918	2036	1676	1567	1753	1686	1535	1821	2042	1928	2118	2582	2559	2478	3088	3164	3018	3150	3371	2891	2907	3216	2894	2680	3018	3155	2774	2934	3402	3144	3226	3855	4071	3549	3715	4098	3603	3244	3570	3242	2669	3026	3268	2614	2642	3304	3246	2884	3419	3755	3126	3328	3702	3066	2660	3158	3081	2423	2514	3035	2676	2552	3200	3384	2913	3612	4450	3942	3710	4723	4486	3815	4147	4486	3359	3236	4032	3599	2913	3297	3682	3167	3401	4308	3744	2832	3369	3704	2929	2658	3121	2614	1753	2131	2274	1532	1448	2169	2149	1468	1639	1951	1219	1039	1388	1036	516	595	846	491	228	496	895	644	482	964	1110	647	844	1335	1083	768	1166	1513	1070	1032	1666	1805	1370	1558	1986	1653	1444	1875	1891	1241	1298	1597	1160	870	1137	1262	860	802	1104	1107	868	1079	1284	853	708	880	834	478	428	589	488	382	565	785	714	702	1088	1267	1020	1053	1362	1246	1023	1089	1172	814	703	807	798	602	711	794	666	553	755	898	599	512	664	661	407	414	532	543	418	511	757	880	824	1132	1286	1120	1202	1373	1262	931	895	677	352	209	157	122	110	180	376	587	573	705	1031	973	816	865	881	578	358	310	178	74	38	87	209	305	399	561	594	608	782	864	629	463	464	424	199	115	88	119	165	244	435	538	588	724	936	823	736	734	664	381
680	642	586	639	663	546	577	560	528	510	620	618	589	743	765	679	685	699	676	690	808	725	656	682	722	666	705	765	619	581	620	583	538	637	568	408	344	413	354	386	524	516	442	579	661	514	514	630	601	582	649	627	467	573	688	627	576	705	793	774	943	970	816	816	1025	995	926	1043	1135	952	1086	1237	1071	1034	1080	1054	981	1049	976	684	632	673	676	635	708	756	739	866	1264	1368	1303	1592	1740	1617	1837	2024	1659	1476	1721	1681	1517	1800	2112	1853	2026	2473	2494	2444	3010	3270	2898	3086	3309	2979	2813	3163	2973	2773	3049	3193	2945	2900	3368	3392	3286	3774	4155	3487	3619	4177	3746	3224	3528	3322	2771	2938	3349	2781	2547	3251	3345	2987	3400	3824	3247	3167	3656	3228	2699	2964	3188	2407	2295	2955	2886	2518	3038	3462	3023	3354	4331	3923	3584	4318	4560	3686	3974	4393	3385	3065	3715	3646	2662	2994	3668	3135	3080	3864	3596	2751	2904	3598	2736	2295	2657	2388	1491	1723	1986	1405	1104	1739	1916	1167	1321	1783	1236	907	1137	1071	571	489	751	541	275	425	932	747	547	821	1281	854	793	1381	1357	915	1163	1636	1320	1094	1654	1933	1405	1469	1939	1706	1340	1729	1840	1251	1118	1405	1136	829	1002	1257	840	675	1048	1089	827	932	1163	830	649	749	821	448	384	521	517	404	484	834	818	737	1018	1288	1060	1079	1365	1338	1001	1007	1144	872	704	731	786	622	644	761	686	551	665	829	571	481	664	712	472	382	565	606	433	512	798	942	815	1007	1291	1117	1058	1272	1163	851	705	577	299	144	111	101	142	208	413	681	623	719	1043	1031	806	848	929	549	320	269	144	57	54	89	278	375	478	624	712	672	823	900	685	521	484	448	210	102	90	128	200	275	463	587	594	752	960	875	686	700	622	376
667	634	551	612	650	549	579	571	497	474	576	614	596	702	742	640	625	700	674	704	773	755	600	649	729	707	703	746	617	537	615	618	516	570	582	404	361	428	395	420	482	489	449	520	612	550	459	623	585	521	575	617	408	494	646	594	530	701	773	742	810	944	879	837	1011	1045	944	1092	1135	1033	1089	1279	1166	993	1072	1131	980	1010	973	696	609	673	634	606	691	744	759	887	1174	1368	1377	1532	1705	1585	1723	1942	1618	1417	1568	1651	1458	1609	1956	1872	1933	2436	2434	2395	2858	3241	2939	2938	3281	3027	2705	3071	3047	2745	2969	3328	3069	2900	3383	3551	3371	3873	4216	3738	3591	4189	3851	3273	3379	3503	2932	2869	3381	2973	2623	3168	3539	2927	3258	3813	3452	3085	3543	3330	2720	2888	3087	2403	2233	2818	2850	2382	2790	3430	3121	3230	4099	4055	3490	4182	4420	3693	3610	4040	3386	2839	3430	3538	2509	2702	3395	3130	2783	3504	3581	2617	2604	3273	2636	1963	2242	2158	1300	1294	1634	1321	905	1357	1776	1107	1046	1511	1268	783	930	1049	641	411	646	554	349	403	897	910	552	802	1318	1067	842	1340	1572	1097	1185	1761	1592	1197	1620	2072	1532	1378	1861	1824	1333	1465	1800	1211	1012	1212	1100	770	899	1172	843	660	907	1058	810	779	955	853	567	591	726	471	316	476	530	412	474	799	925	764	990	1373	1196	1010	1374	1424	995	934	1067	917	625	661	756	635	558	680	725	561	591	775	681	510	648	719	499	405	550	669	464	488	781	970	737	962	1248	1053	907	1113	1076	722	587	441	204	84	89	117	188	257	436	750	767	773	1036	1096	842	805	858	539	292	227	139	58	59	110	316	415	525	668	822	751	843	949	708	507	503	412	184	95	120	155	197	293	494	636	609	777	943	868	648	635	601	361
589	634	569	560	637	598	562	579	497	464	567	578	573	663	734	655	644	704	700	659	786	755	584	578	766	675	658	694	606	493	585	650	524	507	578	440	353	419	427	388	463	550	462	502	617	571	502	578	554	455	547	601	447	468	611	575	479	670	756	658	823	989	904	816	961	1044	992	1089	1210	1087	1111	1252	1167	1029	1106	1138	1002	913	958	733	577	620	678	568	641	759	787	871	1150	1343	1236	1425	1674	1608	1646	1861	1611	1339	1411	1527	1476	1559	1907	1814	1887	2315	2420	2332	2721	3236	3019	2914	3261	3042	2717	2918	3104	2767	2960	3412	3157	2888	3336	3671	3518	3847	4181	3724	3588	4221	3955	3395	3405	3583	3028	2843	3327	3001	2558	2986	3482	3071	3065	3763	3554	3058	3541	3544	2675	2760	3095	2535	2160	2687	2879	2367	2638	3419	3217	3138	3865	4062	3403	3695	4317	3706	3419	3782	3373	2715	3107	3406	2424	2362	3094	3068	2564	3094	3387	2651	2437	2923	2454	1703	1873	1969	1197	972	1277	1155	794	1049	1462	1057	833	1271	1352	812	763	1009	746	401	508	620	467	436	826	972	639	740	1354	1225	919	1246	1769	1345	1157	1716	1763	1345	1554	2246	1645	1283	1763	1842	1304	1290	1652	1174	878	976	1073	779	722	975	841	550	745	1010	775	664	785	794	500	471	642	489	328	428	586	498	490	779	1060	864	1022	1407	1319	1071	1294	1412	919	827	977	887	602	579	703	647	525	621	728	581	552	752	756	523	593	701	487	397	576	682	513	503	759	959	772	870	1121	1069	830	934	904	614	420	330	182	68	60	109	267	325	497	821	869	829	1021	1141	877	786	828	544	254	165	114	62	67	132	359	483	523	680	904	823	856	923	741	510	448	382	214	80	106	143	228	313	498	676	704	742	957	929	639	594	576	362
565	611	557	583	667	570	528	573	532	414	525	614	572	593	703	636	605	699	684	648	749	800	599	572	698	696	689	756	616	502	550	705	609	509	540	422	354	410	457	376	430	545	505	489	558	574	495	575	565	438	476	557	520	458	549	542	473	595	760	744	748	964	948	809	925	1087	938	1030	1268	1110	1113	1231	1208	1001	1105	1153	1040	917	878	719	580	592	663	541	582	803	869	875	1155	1329	1290	1361	1638	1663	1614	1707	1583	1275	1277	1479	1416	1468	1813	1697	1793	2217	2422	2390	2733	3197	3022	2869	3204	3201	2766	2900	3143	2813	2859	3275	3260	2848	3280	3871	3605	3824	4252	3853	3679	4147	4117	3359	3327	3609	3160	2818	3208	3056	2444	2834	3496	3121	3057	3760	3798	3125	3393	3604	2873	2598	3033	2610	2202	2500	2895	2374	2384	3297	3288	3043	3755	4065	3297	3402	4031	3583	3170	3492	3306	2693	2863	3157	2406	2104	2707	3033	2400	2759	3180	2642	2265	2699	2417	1517	1578	1727	1156	766	1029	1087	689	809	1228	1099	740	1081	1315	863	636	920	835	397	400	712	686	475	763	1077	793	749	1286	1423	993	1215	1880	1476	1156	1633	1929	1480	1520	2250	1746	1315	1615	1899	1284	1124	1406	1184	761	829	993	743	644	793	797	569	643	910	761	558	696	755	500	399	583	519	338	379	566	571	533	807	1106	970	996	1436	1353	1101	1257	1328	988	789	887	869	608	518	669	653	467	546	780	609	515	715	734	607	589	701	610	431	576	729	555	480	763	911	724	742	1068	970	701	799	789	489	331	258	136	66	65	138	322	388	534	845	974	847	1029	1141	918	775	826	531	240	145	118	72	81	165	314	531	578	699	971	919	844	901	760	531	452	347	208	106	106	148	245	353	504	708	715	709	940	935	627	535	536	341
558	634	602	586	706	606	504	541	502	400	441	609	591	561	659	617	572	673	761	673	701	785	621	579	703	715	636	703	628	467	550	701	593	478	504	442	367	409	497	366	435	549	513	452	522	556	473	522	598	462	425	491	502	474	486	539	428	563	743	776	762	899	966	826	898	1031	1004	1053	1294	1232	1126	1145	1155	1019	1019	1148	1070	852	840	752	582	578	637	567	584	785	943	940	1170	1392	1285	1330	1669	1802	1603	1688	1594	1170	1189	1430	1445	1397	1582	1630	1624	2039	2387	2375	2671	3098	3018	2874	3016	3243	2802	2779	3116	2822	2742	3241	3239	2870	3253	3929	3645	3677	4135	3996	3660	4129	4210	3466	3254	3634	3256	2803	3111	3205	2470	2702	3307	3334	2999	3627	3851	3147	3274	3621	2995	2554	2953	2781	2114	2388	2841	2418	2336	3120	3355	2911	3468	3862	3220	3228	3855	3532	2930	3173	3359	2626	2562	2844	2331	1875	2520	2852	2288	2310	2918	2575	2047	2323	2116	1424	1272	1523	1043	576	759	880	633	610	1012	1070	698	880	1246	909	573	802	933	508	351	693	917	602	719	1177	1006	800	1283	1596	1108	1143	1941	1676	1195	1545	1941	1683	1584	2118	1931	1343	1443	1871	1286	1004	1208	1167	708	638	890	715	552	684	790	589	595	858	776	508	577	745	482	366	505	525	355	349	555	642	585	836	1149	996	1007	1323	1444	1081	1136	1293	1022	719	804	886	572	475	574	637	466	511	739	668	534	634	801	664	549	654	657	479	542	729	590	473	660	845	701	689	939	913	615	632	637	437	222	166	127	71	81	159	335	456	615	816	1006	943	1029	1170	940	735	792	557	226	118	72	75	114	206	377	529	607	719	1015	999	851	870	801	568	406	343	209	108	88	169	286	374	506	659	733	770	949	927	627	507	461	334
595	649	609	633	719	645	536	540	496	377	461	612	593	565	670	590	554	674	753	682	726	779	660	595	714	752	646	632	547	483	528	701	634	500	494	457	334	419	511	417	407	524	537	456	540	582	476	508	564	495	411	500	567	449	471	525	426	466	724	880	749	865	915	829	865	1068	1069	968	1208	1250	1119	1092	1167	1019	991	1166	1055	793	767	741	590	563	685	644	642	794	967	984	1218	1455	1395	1386	1622	1754	1560	1625	1504	1183	1102	1341	1373	1315	1427	1586	1589	1864	2347	2405	2629	3001	2970	2709	2941	3214	2917	2683	3057	2831	2635	3047	3176	2885	3141	3833	3756	3519	4030	4248	3745	4126	4316	3453	3120	3616	3504	2806	2937	3120	2518	2592	3433	3365	2957	3516	3900	3213	3204	3650	3070	2534	2838	2906	2200	2278	2723	2492	2155	2861	3291	2833	3103	3742	3322	3043	3716	3578	2639	2795	3143	2531	2162	2592	2351	1742	2177	2650	2207	2099	2719	2469	1925	1937	2030	1328	1008	1228	955	493	579	728	667	507	817	1112	718	626	1107	990	559	716	978	622	390	734	1040	736	682	1252	1221	973	1229	1651	1261	1114	1884	1799	1282	1429	2062	1850	1564	1942	2002	1396	1349	1715	1251	876	1056	1104	666	500	713	662	464	545	674	590	542	752	754	507	513	662	487	342	424	570	385	333	521	725	673	824	1128	1063	977	1253	1404	1148	1073	1274	1100	732	777	930	598	467	587	655	474	474	679	678	512	596	819	695	534	592	632	507	511	663	650	478	594	756	662	554	761	826	546	465	508	399	154	117	99	100	127	186	360	533	687	898	1073	959	981	1157	985	722	739	542	261	91	82	71	138	213	399	588	657	803	1068	1076	885	855	777	613	416	309	235	125	92	127	282	385	471	646	741	765	894	878	628	466	458	311
598	672	646	677	777	677	537	511	482	412	478	616	613	563	664	635	578	675	773	693	690	780	678	620	701	739	635	546	595	464	495	612	657	516	484	445	334	372	522	453	376	519	573	468	523	599	503	490	598	553	436	504	575	469	436	494	468	466	673	846	717	779	876	875	846	1063	1064	952	1181	1332	1078	1070	1182	1038	990	1113	1037	803	737	759	624	565	730	737	665	805	989	1036	1203	1430	1423	1394	1577	1705	1526	1477	1490	1131	1050	1235	1357	1260	1286	1584	1651	1833	2339	2512	2591	3054	3126	2758	2838	3197	2845	2600	3010	2959	2615	2866	3160	2860	3113	3835	3868	3464	4017	4240	3815	3916	4304	3487	2975	3513	3476	2632	2682	2975	2496	2473	3248	3395	2813	3331	3942	3332	3105	3644	3283	2524	2803	2978	2264	2135	2658	2505	2123	2685	3192	2748	2764	3391	3253	2930	3464	3480	2549	2513	2849	2369	1917	2132	2305	1710	1954	2523	2211	1878	2382	2366	1674	1621	1856	1260	849	999	900	415	391	628	633	427	672	1027	748	562	923	1069	603	640	988	769	443	736	1192	836	699	1223	1411	1118	1177	1702	1460	1154	1779	1979	1303	1362	1982	1958	1542	1845	2076	1474	1246	1546	1183	845	912	1053	627	427	570	669	478	420	609	625	500	653	714	505	484	635	518	313	395	556	451	326	499	774	800	827	1146	1109	1035	1227	1476	1182	1108	1243	1093	711	699	845	603	423	491	629	479	427	644	672	526	575	794	732	526	532	675	508	481	647	659	441	517	681	610	506	666	692	489	397	430	318	148	98	108	143	147	231	407	643	676	901	1140	1064	991	1153	1055	723	674	520	239	98	54	85	167	239	348	611	671	819	1090	1162	903	831	767	634	396	274	223	152	90	138	287	386	469	642	781	754	806	778	597	432	402	276
622	702	735	689	759	701	555	504	502	458	459	613	638	597	633	681	551	690	777	719	649	762	713	641	715	747	563	492	546	509	458	619	659	481	462	473	401	399	545	463	384	470	592	500	523	624	552	439	567	580	469	479	587	478	394	490	510	469	630	820	707	680	880	865	815	961	1048	1003	1184	1245	1077	1008	1200	1093	928	1049	1041	779	683	765	628	565	686	805	778	866	1023	1034	1135	1459	1551	1350	1497	1663	1532	1349	1346	1137	1058	1213	1335	1221	1252	1527	1734	1853	2265	2534	2526	2956	3223	2807	2618	3077	2847	2571	2861	2951	2512	2588	2936	2775	2981	3651	3861	3418	3920	4382	3842	3846	4111	3579	2780	3217	3345	2531	2442	2832	2526	2405	2969	3392	2792	3134	3870	3455	2978	3490	3339	2616	2669	3049	2346	2024	2485	2539	2098	2400	3042	2655	2543	3137	3304	2726	3208	3382	2532	2262	2624	2327	1678	1876	2197	1700	1773	2236	2097	1661	1975	2272	1646	1330	1582	1206	712	816	742	386	262	496	627	422	510	921	744	441	751	1028	658	550	944	961	512	705	1291	1041	752	1113	1626	1241	1141	1654	1644	1262	1579	1962	1362	1254	1907	2107	1508	1617	2028	1483	1145	1377	1201	785	773	917	589	365	456	614	426	371	552	592	456	522	696	496	437	538	513	327	372	572	498	379	502	860	882	839	1111	1302	1095	1186	1525	1219	1096	1147	1091	702	599	746	605	375	407	609	476	418	558	670	562	554	779	738	567	561	698	621	477	577	630	470	469	590	585	466	532	583	462	337	337	302	134	86	111	175	222	251	508	738	763	934	1134	1145	953	1105	1030	717	574	452	223	75	35	92	212	302	391	674	764	859	1040	1169	908	802	798	657	415	279	216	145	99	154	282	379	461	588	784	711	758	757	619	436	331	253
638	688	767	688	741	699	560	531	561	523	504	601	640	557	572	659	627	673	795	750	628	712	809	684	752	760	610	466	512	516	486	615	677	481	427	466	450	429	539	501	414	440	578	521	534	623	603	485	526	611	521	510	625	461	367	463	552	505	609	798	690	613	894	958	818	961	1072	1002	1130	1297	1115	968	1141	1148	928	957	978	746	730	816	676	624	712	829	844	848	1095	1123	1136	1366	1516	1402	1466	1665	1454	1244	1298	1213	1068	1171	1361	1181	1218	1586	1837	1859	2193	2549	2655	2905	3391	2928	2569	3029	2875	2494	2774	2841	2371	2428	2818	2817	2817	3446	3660	3234	3635	4315	3916	3639	3926	3416	2752	3055	3195	2440	2246	2597	2588	2281	2792	3309	2789	2953	3762	3606	2878	3211	3387	2635	2689	3085	2471	1974	2433	2585	2019	2228	2924	2660	2330	2897	3321	2669	2770	3139	2468	2027	2377	2300	1489	1626	1944	1675	1517	1988	2042	1552	1678	2157	1485	1084	1363	1105	613	617	662	408	186	335	571	450	399	792	809	474	616	1009	711	483	847	941	608	617	1223	1192	895	1130	1794	1400	1077	1617	1771	1338	1525	1934	1431	1257	1764	2005	1455	1432	1815	1408	1117	1184	1156	787	698	808	515	312	349	525	387	309	405	528	410	417	581	551	399	434	562	398	384	580	606	452	524	886	973	818	1071	1359	1165	1128	1393	1336	1043	1036	1084	691	582	653	580	339	368	550	530	403	516	640	589	535	722	773	580	534	685	586	463	499	594	440	413	504	565	457	469	525	447	269	269	284	146	75	136	234	281	337	525	813	827	921	1186	1179	978	1004	1010	667	456	382	201	61	43	98	241	293	421	699	823	881	1086	1171	955	781	784	645	400	263	189	131	96	131	273	402	414	590	749	706	653	644	606	404	278	193
617	671	743	709	735	711	582	507	546	556	521	609	700	608	614	693	680	694	800	762	659	686	822	716	717	757	595	458	466	540	505	587	674	501	433	499	553	474	510	548	472	484	613	587	517	638	665	491	529	649	548	521	593	498	390	445	567	526	592	745	656	634	828	987	823	918	1038	1029	1085	1238	1085	950	1039	1128	905	910	942	837	740	801	737	613	661	865	883	905	1104	1190	1127	1389	1514	1418	1447	1657	1492	1260	1201	1296	1083	1177	1408	1195	1152	1589	1817	1846	2196	2587	2571	2802	3328	2999	2684	2924	2933	2506	2524	2854	2384	2304	2695	2732	2593	3119	3477	3161	3467	4260	3885	3374	3668	3460	2690	2755	3044	2329	2063	2340	2535	2129	2442	3160	2843	2829	3594	3583	2840	3039	3337	2746	2605	3023	2551	2014	2232	2601	2168	2163	2814	2714	2275	2768	3233	2598	2572	2903	2429	1853	2116	2086	1405	1350	1798	1601	1351	1681	1820	1396	1437	1859	1429	909	1046	1078	575	409	529	412	175	275	562	577	380	641	871	526	546	902	835	512	684	982	723	621	1178	1384	990	1132	1774	1633	1102	1524	1926	1388	1332	1687	1472	1137	1525	1979	1392	1237	1592	1365	1008	999	1132	755	610	619	484	249	273	417	352	236	334	488	410	374	588	586	422	484	588	512	432	569	676	491	552	919	1018	854	1018	1372	1207	1099	1333	1361	992	944	950	729	538	572	560	360	361	503	559	437	505	667	634	573	692	787	589	520	660	651	430	464	569	489	351	443	529	422	414	458	394	276	213	238	162	109	159	330	347	359	582	873	901	924	1158	1234	914	936	878	635	398	287	192	79	44	108	255	330	458	688	886	991	1061	1144	955	770	755	662	397	258	189	137	83	151	265	379	389	544	724	744	618	626	558	394	237	171
616	689	774	710	682	654	562	481	610	565	524	641	735	668	633	694	700	699	707	800	654	678	834	751	674	723	612	433	438	552	531	588	656	519	419	514	598	550	579	659	555	508	647	659	527	640	725	561	573	661	616	518	603	557	374	439	581	604	627	723	719	599	806	967	831	876	1053	1005	1030	1231	1177	947	997	1148	938	854	913	822	724	810	811	655	659	887	906	916	1131	1234	1145	1364	1597	1411	1440	1683	1510	1191	1234	1313	1109	1127	1324	1209	1107	1589	1854	1835	2203	2581	2532	2624	3103	2950	2634	2895	3087	2527	2450	2672	2358	2211	2627	2802	2485	2825	3283	3046	3209	4048	3843	3220	3347	3380	2659	2565	2785	2314	1814	2155	2541	2045	2106	2913	2852	2717	3415	3580	2787	2827	3284	2785	2482	2844	2669	2001	2157	2653	2187	2056	2632	2826	2240	2610	3156	2470	2308	2622	2334	1722	1863	1985	1341	1145	1486	1448	1173	1317	1646	1277	1198	1612	1388	805	870	989	539	309	412	411	234	225	572	649	439	567	840	623	491	846	854	501	624	993	891	672	1032	1417	1122	1134	1797	1716	1139	1408	1954	1508	1266	1538	1471	1139	1360	1764	1281	1054	1356	1308	936	849	990	704	483	458	400	230	202	348	338	246	276	458	436	399	538	627	470	462	663	666	508	589	758	578	641	905	1078	890	1031	1382	1233	1117	1301	1379	1006	876	974	779	522	523	579	395	315	474	556	478	470	646	671	570	626	790	594	494	591	624	446	417	499	440	336	410	473	425	360	412	407	237	201	237	184	146	188	343	442	419	626	902	895	924	1084	1202	879	867	842	645	369	232	150	92	46	115	268	398	489	714	994	1006	1004	1071	989	748	699	605	433	261	168	114	78	124	213	345	369	483	696	731	585	556	536	381	209	125
608	649	716	736	625	587	513	457	525	601	528	567	712	677	666	767	773	684	686	753	621	667	802	749	645	654	613	464	459	555	553	531	654	583	473	550	681	630	628	719	624	590	720	723	586	591	701	641	569	676	615	539	607	580	428	427	571	645	594	686	758	650	811	953	904	802	1011	1051	1019	1111	1171	923	921	1138	955	828	888	842	693	741	837	733	693	896	939	881	1045	1214	1256	1331	1489	1465	1420	1643	1600	1231	1220	1299	1186	1169	1269	1228	1232	1574	1895	1858	2052	2582	2665	2709	3104	3087	2698	3010	3186	2625	2339	2569	2312	2101	2617	2857	2484	2647	3108	2923	2945	3675	3828	3039	3099	3273	2563	2329	2573	2311	1778	1938	2390	2038	1967	2598	2857	2553	3215	3623	2829	2647	3240	2947	2421	2687	2648	2051	2073	2603	2289	1926	2474	2768	2271	2440	2970	2472	2083	2371	2320	1600	1588	1772	1276	993	1236	1334	993	1108	1440	1162	1001	1357	1304	730	694	882	558	244	321	468	322	243	547	761	509	492	832	772	543	737	916	549	505	914	1010	738	941	1497	1276	1180	1786	1801	1244	1324	1861	1593	1155	1287	1416	1036	1124	1490	1168	929	1086	1148	830	668	857	658	395	393	392	218	185	295	313	233	285	447	456	405	561	726	510	478	690	764	581	580	715	700	681	933	1144	938	1026	1318	1333	1093	1151	1347	1036	856	927	817	511	471	503	401	329	410	549	473	459	616	694	534	596	696	630	498	550	579	446	377	498	482	345	337	468	454	353	361	393	273	229	250	230	198	236	390	481	453	608	910	969	870	1009	1160	883	727	783	620	319	198	140	109	65	122	301	434	488	753	1059	1014	978	1093	974	722	679	602	427	246	164	86	74	102	207	328	352	470	657	724	496	479	502	358	190	121
650	614	693	641	572	518	475	459	484	575	530	544	652	720	667	761	788	662	662	730	646	631	788	715	602	590	569	405	464	607	538	514	643	617	545	611	759	679	682	776	753	630	665	793	641	652	766	638	558	632	643	501	524	580	478	440	595	635	613	701	831	746	813	1011	879	797	1017	1080	942	998	1101	937	907	1082	986	788	859	885	657	689	822	730	703	901	1001	881	981	1277	1257	1275	1531	1583	1421	1558	1604	1346	1246	1356	1236	1143	1215	1258	1227	1547	1939	1914	2049	2517	2782	2680	3065	3189	2712	2853	3246	2783	2323	2471	2356	2074	2431	2669	2359	2443	2911	2836	2803	3320	3507	2908	2850	3185	2724	2119	2375	2337	1703	1801	2301	2027	1705	2304	2776	2382	2857	3395	2814	2524	3032	2937	2327	2400	2617	2078	1978	2466	2259	1861	2236	2735	2310	2210	2743	2572	2012	2175	2229	1530	1385	1630	1213	815	1004	1190	904	900	1243	1177	850	1060	1122	675	519	693	572	238	259	462	406	269	541	909	590	476	800	892	543	664	926	648	510	890	1100	809	882	1493	1464	1248	1640	1951	1356	1356	1830	1626	1030	1149	1337	1079	1005	1226	1023	796	918	1020	715	532	696	612	353	273	336	260	173	238	307	276	252	437	511	439	510	732	587	493	691	863	660	612	752	844	798	904	1140	1031	1028	1246	1337	1094	1159	1364	1074	734	794	770	511	419	441	430	320	373	524	498	448	595	665	559	578	663	682	477	518	554	429	335	421	455	351	323	431	484	360	358	384	318	243	244	251	229	269	393	545	494	623	918	1015	888	945	1100	821	703	664	614	321	157	129	103	81	154	293	449	513	813	1122	1010	919	1074	1057	791	663	597	413	219	136	88	93	105	194	273	352	472	639	672	483	458	443	359	190	85
648	646	675	630	484	458	502	465	471	564	564	544	664	671	647	768	833	688	627	705	635	578	709	713	543	565	539	409	406	574	579	496	609	640	561	622	817	767	666	799	820	696	717	764	648	651	722	662	553	601	669	528	489	559	525	492	604	676	605	692	853	786	791	935	883	782	992	1049	877	924	1026	884	849	989	965	795	821	893	696	633	782	716	712	920	1083	943	940	1218	1309	1265	1545	1619	1420	1503	1618	1385	1241	1431	1317	1104	1183	1357	1334	1568	1882	1917	1985	2519	2882	2723	2971	3103	2788	2859	3124	2818	2291	2404	2401	2079	2297	2537	2297	2311	2764	2971	2705	3003	3409	2735	2619	3020	2635	1996	2119	2210	1640	1696	2129	2009	1660	2186	2699	2303	2537	3255	2826	2375	2815	3009	2197	2142	2465	2177	1897	2275	2326	1745	2087	2665	2281	1983	2407	2483	1842	1986	2174	1446	1210	1334	1107	675	820	1072	825	696	1018	1102	704	759	937	574	353	579	531	231	207	406	508	364	492	931	707	463	761	981	633	583	876	752	541	803	1095	886	899	1464	1609	1250	1532	1967	1514	1293	1750	1627	1112	1021	1257	999	837	963	929	671	725	873	671	453	544	568	309	217	300	221	173	210	322	292	264	385	525	486	525	696	653	538	694	911	716	586	852	948	828	897	1124	1117	1007	1224	1360	1134	1128	1300	1063	728	747	762	521	361	370	460	289	315	469	482	440	498	651	599	553	597	695	523	494	518	400	330	419	464	410	336	407	476	373	347	383	371	238	247	270	279	299	409	578	543	587	891	1068	845	905	1034	845	587	640	569	288	126	114	104	103	172	301	460	578	828	1092	1073	928	1053	1082	826	639	528	423	236	128	61	72	87	171	247	336	421	567	624	478	382	432	348	160	76
674	606	703	652	470	472	517	439	458	549	596	551	600	683	675	757	834	665	586	699	628	586	605	671	547	479	534	426	370	525	586	523	555	626	603	592	782	787	665	779	848	723	699	782	700	654	738	700	546	546	647	519	510	559	556	498	601	708	616	626	841	868	782	881	883	722	886	1037	880	830	928	907	806	927	956	793	812	883	793	633	745	772	733	888	1105	1014	938	1200	1256	1194	1449	1566	1462	1476	1604	1497	1243	1348	1369	1168	1197	1437	1515	1631	1941	2041	1985	2493	2970	2842	2882	3208	2821	2702	3050	2860	2213	2273	2425	2105	2122	2372	2230	2153	2604	3022	2631	2788	3157	2711	2368	2828	2605	1919	1992	2100	1670	1565	2058	2048	1562	2032	2591	2286	2268	2885	2810	2257	2539	2838	2107	1885	2328	2140	1754	2045	2098	1557	1776	2389	2081	1794	2220	2468	1804	1717	2011	1453	1007	1169	1042	619	645	963	795	569	838	1005	659	573	771	559	282	381	465	289	162	378	623	431	478	941	835	491	748	1028	683	522	821	859	556	682	1044	940	916	1402	1610	1302	1420	1951	1612	1309	1521	1564	997	910	1152	925	756	764	810	642	562	703	571	358	401	516	296	205	230	256	189	198	284	317	255	348	540	527	513	707	743	647	697	943	828	638	867	1038	898	906	1080	1146	1020	1155	1361	1118	1033	1134	1031	685	701	716	500	337	305	409	318	305	381	472	399	449	601	635	527	609	706	492	486	508	463	355	386	470	385	307	404	491	402	323	350	359	260	238	296	340	333	458	600	614	617	905	1086	845	837	976	841	582	561	512	281	133	114	97	101	203	319	503	620	836	1125	1077	952	1030	1077	828	629	517	388	213	115	49	50	84	141	240	373	413	527	565	425	333	395	306	138	67
656	586	599	612	461	448	519	469	459	538	579	492	548	660	668	736	782	646	580	631	629	525	582	627	504	432	481	407	353	485	595	575	532	672	623	599	747	783	642	759	900	744	700	769	737	594	678	680	531	487	608	517	485	543	563	522	584	726	683	619	840	833	780	835	895	733	778	968	875	762	856	940	772	862	948	836	755	893	844	672	728	810	785	873	1128	1007	941	1219	1278	1197	1352	1616	1479	1420	1602	1471	1264	1373	1470	1241	1227	1530	1648	1636	2036	2058	1957	2449	2964	2849	2939	3137	2908	2656	2907	2769	2157	2175	2497	2217	2005	2230	2228	1973	2329	2927	2643	2569	2979	2649	2233	2664	2622	1830	1755	2074	1727	1407	1899	1964	1523	1771	2485	2336	1984	2667	2696	2153	2368	2698	2061	1712	2181	2140	1591	1786	2020	1525	1532	2082	1953	1636	1911	2353	1696	1531	1825	1361	875	928	922	572	507	796	716	446	644	882	610	430	583	516	258	262	396	329	188	327	664	595	489	886	880	596	720	1059	752	488	755	866	588	584	950	968	912	1286	1623	1333	1302	1792	1575	1229	1377	1476	956	781	970	861	608	547	673	568	440	559	495	308	319	435	294	179	224	280	220	202	288	352	282	387	585	634	553	689	857	735	758	951	943	734	888	1170	963	861	1100	1182	971	1059	1272	1101	942	1086	987	685	612	614	496	326	311	407	330	297	365	503	403	431	607	691	500	572	648	541	463	481	455	339	361	451	414	334	353	496	415	293	375	398	291	285	358	401	394	463	629	617	631	872	1047	885	771	960	846	599	501	489	308	148	98	101	153	214	346	517	667	802	1091	1109	918	972	1053	868	579	495	364	198	92	31	55	88	108	229	408	415	473	511	413	313	309	304	131	63
636	544	579	597	468	404	520	474	390	503	538	489	539	692	638	692	754	659	543	607	566	505	548	557	444	386	428	414	356	425	554	556	551	681	674	583	695	806	674	628	731	714	676	761	728	635	652	688	525	446	562	579	468	537	628	525	587	760	725	623	796	870	801	814	863	762	777	888	829	677	793	870	745	760	977	852	741	866	879	673	710	887	823	846	1038	1059	909	1142	1308	1209	1249	1552	1511	1427	1576	1533	1350	1381	1548	1305	1309	1571	1661	1664	1991	2130	1993	2445	2993	2786	2695	3009	2993	2658	2671	2628	2176	2070	2498	2245	1828	1986	2176	1834	2164	2936	2630	2301	2729	2618	2203	2384	2513	1871	1683	1941	1783	1412	1654	1883	1536	1733	2259	2272	1935	2369	2673	2052	2120	2515	1943	1589	2007	2089	1487	1519	1838	1471	1351	1831	1989	1479	1680	2081	1596	1287	1563	1280	725	732	806	487	359	582	651	366	462	697	547	340	410	482	262	202	295	381	232	309	728	727	546	788	995	697	712	1044	857	530	688	889	624	495	835	1083	914	1106	1573	1303	1191	1588	1540	1183	1204	1269	976	683	817	802	483	412	566	504	376	423	450	259	259	375	286	198	213	309	301	250	300	389	347	396	590	683	580	688	899	830	810	1020	1052	833	916	1133	1014	817	1025	1158	953	960	1137	1005	851	944	883	641	528	551	500	286	294	394	347	291	357	485	412	394	565	641	493	551	654	558	432	443	450	371	371	423	413	337	412	469	416	321	364	444	345	317	380	450	427	479	647	714	681	836	988	888	740	842	823	596	441	405	291	127	84	93	157	231	355	525	692	770	989	1066	896	921	984	827	536	418	337	155	66	31	55	92	123	233	416	448	426	463	462	317	310	224	111	55
601	579	533	553	529	435	494	481	425	501	561	485	498	649	675	652	709	669	569	593	588	501	461	503	411	368	410	411	367	387	500	502	495	683	728	587	627	775	666	604	696	726	621	695	731	630	617	732	556	435	530	634	519	526	617	590	593	774	793	673	827	905	835	807	895	814	731	826	816	635	672	841	715	707	914	866	751	869	902	687	698	861	892	809	1014	1083	976	1103	1329	1221	1220	1534	1568	1371	1544	1602	1415	1383	1565	1411	1390	1700	1740	1656	1918	2123	1993	2324	2848	2691	2521	2820	2884	2630	2565	2580	2104	1990	2398	2363	1793	1928	2234	1887	2050	2783	2482	2164	2581	2595	2177	2260	2417	1808	1539	1919	1811	1292	1447	1817	1553	1547	2181	2329	1818	2179	2559	2097	1932	2292	1934	1449	1716	1947	1356	1289	1663	1480	1200	1506	1754	1390	1433	1841	1495	1155	1259	1094	642	594	663	436	281	444	551	341	335	557	523	276	266	435	305	146	276	401	323	307	687	853	596	737	1045	874	687	956	918	649	687	865	651	472	744	1037	893	936	1361	1260	1079	1346	1438	1116	1042	1153	879	592	628	714	386	280	441	464	293	273	359	275	219	279	309	198	186	302	352	283	326	470	448	430	662	763	624	704	957	953	842	1047	1169	954	917	1156	1016	799	895	1095	904	858	1000	1030	789	784	778	619	459	518	484	253	267	339	360	315	313	444	432	381	470	650	528	479	568	560	426	417	448	446	345	418	448	386	373	493	458	324	387	447	400	328	376	464	506	492	640	719	670	790	934	862	718	748	765	573	424	409	290	125	85	87	176	253	368	549	766	758	962	1055	976	857	889	762	509	380	294	171	62	40	55	98	128	259	406	423	371	468	440	341	246	191	90	48
640	573	477	572	509	442	488	475	397	455	562	482	496	629	638	612	661	604	543	504	566	459	424	459	422	310	321	392	362	358	500	486	474	604	687	581	582	694	642	583	661	702	568	652	769	620	587	665	599	479	523	638	533	530	597	572	615	747	868	762	767	870	802	778	876	850	715	738	768	608	634	775	717	678	823	829	740	822	912	724	693	876	939	821	1005	1098	1039	1107	1400	1269	1232	1514	1629	1452	1553	1654	1416	1357	1579	1488	1386	1597	1762	1673	1772	1977	1928	2178	2670	2672	2368	2588	2875	2636	2430	2464	2122	1930	2327	2260	1719	1874	2148	1963	1962	2509	2420	2054	2313	2545	2172	2090	2222	1967	1467	1656	1853	1275	1314	1732	1610	1458	1930	2269	1772	1905	2441	2040	1751	2087	1886	1387	1541	1706	1291	1034	1415	1409	1062	1232	1615	1317	1211	1606	1355	940	991	940	568	423	509	394	211	297	463	329	264	430	507	227	221	395	367	169	230	402	388	359	638	888	612	655	1095	1040	718	901	1019	744	651	900	726	509	696	1073	899	788	1200	1196	1010	1101	1368	998	835	1006	758	487	505	565	300	244	357	403	248	205	309	301	213	261	302	252	224	311	404	327	388	542	531	465	708	825	712	724	1012	1056	950	1035	1209	994	900	1114	1019	787	882	1067	913	777	900	922	774	683	688	619	436	456	447	249	225	310	354	250	279	417	453	383	485	638	554	477	549	586	454	393	466	505	362	425	455	403	406	461	501	385	402	451	435	335	351	507	519	470	599	710	657	720	842	798	655	687	675	566	376	318	228	129	68	95	181	253	390	566	798	801	878	1115	1009	847	815	684	469	337	247	147	51	29	64	133	148	266	421	432	399	432	455	321	202	154	117	50
566	555	455	538	513	435	457	421	366	426	509	495	494	587	613	537	522	545	470	462	522	450	361	397	433	298	298	366	371	332	506	524	442	588	708	575	559	679	647	531	614	630	563	619	691	623	551	620	579	443	528	671	621	537	627	605	605	750	871	787	768	860	807	738	838	808	633	683	733	650	570	704	678	624	740	840	764	806	932	764	726	832	985	794	912	1128	1018	1056	1350	1281	1222	1495	1600	1449	1494	1746	1511	1435	1542	1555	1404	1579	1745	1672	1724	1897	1989	2030	2560	2590	2283	2384	2801	2462	2199	2415	2100	1887	2160	2269	1673	1679	2125	2050	1902	2318	2438	1913	2131	2525	2119	1884	2160	1960	1357	1601	1815	1333	1214	1623	1705	1413	1828	2310	1816	1789	2333	2121	1566	1839	1814	1242	1281	1602	1231	871	1132	1245	944	974	1404	1198	961	1296	1259	794	745	831	460	299	368	367	175	188	341	350	206	322	477	291	189	360	389	179	168	384	456	420	610	842	699	658	1093	1189	739	826	1064	868	617	839	812	571	656	1008	885	734	980	1108	926	921	1145	909	649	805	658	422	371	466	273	197	255	353	216	174	281	309	230	207	327	308	264	352	481	360	405	563	622	502	652	868	819	816	1030	1133	978	1079	1251	1022	902	983	1050	796	806	973	891	744	771	912	709	545	629	588	378	381	380	262	225	286	324	248	267	396	450	382	436	590	588	479	505	630	519	402	480	525	409	423	458	399	381	465	491	400	365	426	469	328	384	515	572	498	563	696	669	660	745	754	610	572	609	527	334	291	207	113	66	88	201	322	372	590	891	854	874	1085	1024	763	724	661	435	300	235	110	42	35	56	126	162	281	405	482	400	412	438	328	194	135	97	52
584	519	438	505	527	412	400	446	397	375	493	503	478	566	590	483	473	559	447	367	462	453	354	361	395	297	293	371	360	314	467	530	433	501	638	560	490	628	553	458	520	622	517	520	636	592	506	532	554	464	505	671	614	512	613	694	648	721	861	782	753	883	800	732	809	790	612	608	684	614	558	640	664	614	676	832	748	770	878	813	696	831	966	836	890	1136	1074	1042	1292	1308	1239	1446	1642	1457	1407	1666	1569	1434	1568	1604	1352	1412	1688	1715	1569	1881	2039	1954	2276	2504	2178	2316	2659	2320	2052	2157	2065	1777	2000	2158	1632	1547	1973	2030	1868	2174	2342	1882	1896	2409	2016	1676	1968	1979	1394	1407	1790	1358	1133	1541	1690	1490	1765	2211	1819	1748	2155	2005	1530	1591	1716	1186	1071	1377	1150	732	936	1149	775	792	1098	1004	755	1018	1163	706	540	698	454	205	241	308	182	118	238	381	215	251	451	325	177	296	401	222	153	348	548	489	503	813	782	687	1050	1132	769	748	1067	1007	693	764	858	642	616	962	882	708	848	1135	850	716	985	798	557	598	580	359	268	328	277	213	244	320	220	185	254	316	237	226	303	329	287	338	491	427	436	602	672	581	600	933	935	825	1019	1206	1069	1049	1247	1094	867	935	1013	742	728	879	839	644	664	781	611	479	482	531	362	323	316	283	235	262	272	259	236	339	471	420	430	619	666	524	536	709	588	442	512	555	424	380	393	430	382	436	477	417	344	425	494	399	381	519	617	513	552	673	669	584	643	670	583	526	532	440	283	230	163	84	78	123	215	328	418	582	861	895	928	1047	1046	778	663	566	427	258	198	82	41	51	74	152	198	259	423	523	446	394	444	335	169	98	76	34
572	577	481	498	515	409	369	428	391	331	452	480	460	528	605	446	441	504	429	341	437	441	318	321	361	289	264	338	322	276	404	509	448	431	544	500	453	535	531	391	456	589	495	478	596	619	496	496	567	466	498	653	620	501	549	667	629	687	838	774	724	813	825	745	791	725	568	548	671	671	589	629	687	601	630	825	782	695	840	851	695	800	933	839	837	1074	1061	1004	1185	1264	1243	1372	1631	1480	1361	1575	1527	1414	1538	1628	1410	1344	1674	1709	1554	1811	2005	1841	2141	2527	2274	2316	2488	2227	1864	2008	2058	1776	1874	1981	1603	1426	1802	2014	1836	1986	2311	1934	1788	2254	1939	1512	1737	1905	1416	1301	1640	1458	1119	1395	1827	1483	1584	2169	1881	1537	1991	2015	1363	1371	1509	1069	908	1171	1081	600	709	953	743	537	847	944	609	756	981	627	417	567	409	147	166	240	192	81	217	372	297	226	388	357	233	265	428	272	158	312	612	514	447	801	921	768	1004	1181	853	679	1065	1112	671	719	928	698	607	892	880	671	765	1027	756	614	744	701	464	454	449	302	273	267	227	229	190	270	228	176	233	319	223	208	309	377	317	363	551	520	464	611	735	658	637	960	1058	888	1027	1274	1093	1033	1132	1089	873	847	945	746	648	726	693	562	516	630	568	358	430	508	366	273	295	240	219	257	285	296	291	351	474	492	468	643	718	557	561	741	634	488	514	565	441	331	375	437	365	419	459	471	359	401	480	468	400	537	616	543	519	616	632	526	553	593	535	419	469	360	267	194	150	103	70	116	245	386	385	556	874	899	826	1021	1014	741	594	517	386	218	154	75	38	73	91	166	244	268	431	544	461	355	431	297	143	90	81	36
541	599	519	514	539	455	359	437	402	335	399	462	459	534	569	450	387	452	395	330	378	412	299	260	356	306	261	331	345	308	354	460	473	445	470	420	394	471	510	396	380	492	536	436	524	541	419	450	559	505	467	614	603	484	532	633	605	613	792	776	699	741	791	733	699	740	645	597	702	718	640	627	718	660	642	843	828	762	856	884	670	755	929	847	805	1050	1094	935	1022	1294	1226	1320	1545	1414	1321	1476	1591	1503	1509	1674	1435	1319	1644	1739	1561	1711	1996	1884	2003	2375	2225	2122	2380	2282	1785	1809	2033	1718	1707	1877	1586	1348	1674	2068	1747	1854	2188	1983	1697	2041	1969	1446	1568	1850	1396	1215	1554	1419	1095	1312	1835	1574	1503	1992	1819	1399	1691	1895	1366	1179	1379	1111	765	1009	986	503	548	835	641	423	630	763	503	559	819	562	295	418	324	103	74	171	206	130	168	342	392	269	366	426	281	255	419	372	188	304	654	598	462	720	1003	906	885	1114	842	684	1018	1202	779	655	877	743	602	794	811	634	670	898	722	520	596	576	407	313	336	281	189	184	245	225	196	230	243	200	224	317	259	226	321	431	382	381	588	624	556	611	794	722	709	1012	1159	970	977	1224	1161	977	1036	1052	784	728	865	684	534	565	608	491	408	499	508	335	346	422	309	257	239	261	211	207	263	321	322	384	540	570	545	644	755	653	654	770	675	507	504	592	408	314	361	422	392	365	428	461	392	387	467	513	435	484	636	545	503	577	578	469	484	549	495	395	373	324	259	174	109	82	81	136	255	386	400	532	814	872	770	876	973	704	521	474	375	167	120	72	37	88	119	214	299	325	432	516	460	359	380	297	132	75	67	36
530	576	536	505	561	462	369	430	417	306	366	422	405	501	532	434	332	378	370	286	319	376	274	255	319	302	242	310	366	349	355	407	421	407	414	409	374	412	461	343	336	464	516	405	477	513	403	361	509	511	474	575	548	451	502	630	606	610	759	770	696	706	783	691	659	713	662	615	682	727	648	603	753	738	677	842	814	762	812	836	753	777	896	877	800	1003	1063	874	948	1230	1244	1206	1448	1428	1176	1399	1597	1439	1413	1626	1475	1351	1681	1762	1475	1671	1947	1853	1895	2214	2188	1955	2122	2148	1721	1673	1889	1703	1613	1775	1676	1326	1580	1963	1734	1646	2070	2007	1608	1851	1907	1370	1417	1681	1416	1102	1397	1531	1033	1209	1667	1548	1333	1717	1730	1328	1524	1778	1322	1008	1196	1032	692	808	889	484	387	638	564	335	463	637	417	418	628	478	222	270	254	120	56	127	237	175	144	348	468	306	358	534	379	268	405	443	293	305	681	672	482	677	1129	977	832	1029	913	716	920	1212	800	599	804	790	605	669	768	649	566	817	587	386	432	489	307	218	254	256	163	141	229	237	199	228	270	240	228	305	315	236	316	474	457	435	617	706	601	635	855	891	822	1026	1249	1020	991	1216	1129	914	910	1042	775	652	769	622	417	475	524	401	368	435	481	335	307	358	316	214	204	263	236	213	234	391	382	420	546	672	606	682	758	712	701	827	729	531	478	519	424	273	328	401	400	318	381	479	408	374	468	556	460	488	594	535	469	510	541	472	444	451	471	332	328	297	235	149	99	86	103	139	269	406	426	538	805	931	714	789	832	664	443	417	319	188	109	65	64	110	146	230	363	356	419	520	469	334	330	260	144	66	64	29
507	589	578	529	550	489	394	397	406	324	354	419	419	447	507	433	328	366	360	292	310	368	276	258	295	348	279	295	384	378	311	393	431	371	360	398	352	330	410	365	304	418	454	428	470	499	402	347	501	565	488	503	530	510	532	643	620	609	689	764	703	696	804	707	604	709	675	617	671	788	646	618	762	755	680	797	845	750	735	891	774	722	928	925	806	901	1052	869	882	1186	1172	1109	1325	1367	1163	1288	1539	1432	1336	1491	1452	1414	1622	1729	1425	1507	1859	1811	1773	2125	2157	1858	1938	2073	1679	1616	1833	1704	1429	1701	1686	1347	1502	1933	1675	1447	1810	1996	1599	1669	1863	1399	1218	1554	1383	1036	1198	1316	1039	1063	1482	1485	1182	1452	1704	1249	1243	1623	1256	817	1014	994	622	632	741	414	282	446	491	268	332	536	435	278	432	361	161	155	196	115	73	101	246	262	169	330	578	419	371	558	463	308	395	518	377	328	624	730	521	667	1196	1078	769	954	994	798	877	1186	810	572	790	792	567	521	681	648	518	626	472	313	293	369	263	168	182	219	164	152	262	300	230	240	315	267	253	343	332	315	344	535	520	474	636	777	667	703	949	989	873	1056	1247	1068	922	1181	1181	846	834	951	746	601	640	617	381	392	417	395	317	385	458	302	270	340	304	196	207	248	266	194	252	428	429	430	586	729	686	680	774	768	739	761	715	477	430	490	417	248	288	379	381	308	364	463	434	363	483	559	478	455	565	537	420	475	505	417	364	391	409	307	261	244	197	110	78	92	128	152	289	433	495	482	762	850	687	705	782	619	387	322	276	151	87	59	79	152	182	295	396	353	375	505	456	335	307	231	130	65	45	33
481	594	578	524	531	539	433	411	426	358	337	410	434	367	448	415	325	312	310	265	279	331	301	229	271	388	354	292	390	414	334	394	450	377	364	432	347	312	382	389	329	400	503	434	434	491	401	398	496	614	539	477	531	511	507	635	653	625	682	776	681	717	828	750	602	704	722	630	666	797	675	627	804	820	703	778	876	735	710	846	786	730	863	974	833	896	1041	862	834	1145	1229	1053	1201	1300	1123	1272	1508	1385	1242	1400	1500	1416	1574	1691	1410	1407	1713	1838	1692	1978	2078	1763	1800	2073	1686	1506	1715	1749	1386	1495	1690	1440	1388	1774	1656	1407	1668	1938	1513	1508	1750	1415	1132	1403	1449	969	990	1230	1022	851	1254	1366	1044	1170	1504	1168	1005	1402	1185	690	799	929	508	478	575	354	198	331	442	238	219	401	392	235	285	308	129	83	105	131	98	95	215	311	222	363	654	537	378	582	547	353	363	536	429	334	612	801	618	684	1132	1177	790	910	1107	904	875	1126	806	619	732	811	589	458	636	612	475	477	412	255	237	313	236	135	133	185	176	160	284	355	255	209	356	320	282	340	413	355	351	516	577	503	643	837	751	703	967	1042	937	1025	1282	1085	971	1069	1137	835	813	896	689	558	550	564	376	329	363	379	334	350	412	296	258	299	306	219	173	238	288	226	278	491	529	469	566	836	791	716	820	843	759	709	649	485	409	432	365	218	242	383	361	293	343	475	424	351	458	561	460	440	476	525	395	401	415	396	337	324	368	288	195	212	177	109	88	111	159	162	274	468	493	527	720	863	659	586	686	543	335	247	186	111	77	63	98	168	216	309	422	411	407	478	486	338	266	224	124	54	39	38
485	589	653	553	597	621	455	399	431	336	274	373	442	337	381	350	275	255	284	273	278	314	336	257	269	355	347	349	437	376	337	373	440	378	331	413	378	288	346	384	314	389	485	454	395	446	421	392	535	614	505	456	550	538	524	623	679	607	629	766	776	758	880	770	653	681	738	678	679	794	673	634	762	839	730	738	868	758	698	818	843	737	861	973	806	838	979	866	790	1101	1222	993	1081	1283	1123	1168	1466	1329	1142	1328	1579	1422	1495	1669	1409	1314	1651	1823	1590	1838	2008	1777	1751	1980	1688	1472	1607	1740	1379	1378	1587	1415	1315	1599	1613	1350	1518	1802	1491	1311	1576	1408	1051	1211	1305	916	807	1037	938	766	1007	1259	888	948	1315	1084	842	1146	1046	594	615	759	506	340	394	298	167	201	342	228	152	312	378	179	163	237	124	52	74	135	159	104	192	375	313	381	694	600	396	557	596	396	353	537	459	424	549	769	677	662	1115	1178	736	786	1120	1006	877	1026	832	607	632	799	601	444	576	621	455	374	373	265	211	261	220	139	132	201	212	202	278	395	281	254	377	380	309	335	443	410	370	558	612	528	615	840	835	744	918	1112	978	1049	1270	1139	933	1038	1008	795	726	741	669	470	476	493	344	241	295	362	311	326	372	285	230	293	296	220	172	251	327	292	309	497	622	502	616	905	906	701	810	853	759	669	607	468	375	384	295	243	260	325	382	281	308	413	462	374	442	590	506	421	490	518	364	335	390	382	292	271	310	256	188	193	181	122	96	126	177	216	305	460	538	505	660	796	621	542	567	501	281	177	166	82	55	72	120	220	258	321	445	470	408	433	494	363	269	181	121	52	30	39
472	572	676	577	578	603	488	396	419	345	309	368	472	340	298	312	255	249	283	342	258	294	318	272	272	387	426	340	408	466	340	351	448	381	339	397	345	261	280	362	339	362	499	462	372	451	462	445	507	632	579	454	529	569	545	617	687	597	594	794	806	771	865	811	690	720	809	726	685	764	724	622	747	875	752	702	868	743	714	842	904	771	849	1045	863	871	929	910	852	1119	1208	968	1039	1257	1193	1148	1394	1287	1120	1216	1516	1364	1319	1564	1362	1289	1572	1787	1586	1634	1934	1801	1752	1956	1689	1386	1536	1610	1367	1306	1566	1432	1212	1451	1614	1347	1441	1747	1544	1231	1431	1416	980	1078	1311	926	699	926	907	648	826	1115	854	738	1073	979	726	875	933	508	455	661	408	224	272	240	120	138	246	220	112	205	330	169	119	166	110	47	60	138	208	160	197	435	444	392	698	666	470	506	638	526	386	506	582	489	539	758	749	727	1000	1162	780	755	1140	1095	814	859	846	676	594	732	583	405	566	613	408	295	382	296	207	209	211	177	154	229	254	251	312	435	357	295	431	540	388	368	478	452	401	488	638	556	583	831	860	773	896	1155	1002	1032	1218	1158	881	914	989	742	606	674	593	406	377	402	314	200	238	342	312	291	314	301	254	258	303	210	174	248	353	316	373	554	650	584	628	935	890	724	787	924	786	618	544	453	319	303	309	257	227	294	364	320	312	413	451	403	483	561	530	428	475	488	372	295	354	312	226	241	279	250	162	170	197	158	126	135	182	220	296	422	539	476	564	710	601	451	463	410	245	152	127	66	72	77	125	261	306	365	478	512	388	410	477	375	236	168	110	62	45	45
519	632	715	625	607	652	538	381	394	384	284	358	395	353	267	323	280	212	281	354	256	254	314	279	296	399	469	419	410	480	370	324	436	423	317	361	349	248	262	335	341	340	461	481	402	420	471	470	511	607	592	488	577	618	559	589	670	599	563	781	848	787	855	878	716	712	916	823	691	769	775	660	743	871	763	723	870	829	734	797	924	786	901	1077	959	816	975	1028	860	1020	1189	1024	981	1237	1236	1148	1259	1296	1131	1180	1519	1320	1276	1363	1384	1224	1531	1779	1507	1537	1880	1915	1632	1824	1726	1339	1422	1660	1348	1215	1454	1450	1180	1307	1543	1323	1348	1697	1552	1170	1270	1290	979	927	1167	887	597	752	835	577	646	967	789	582	867	901	599	671	739	448	337	492	363	149	132	191	142	87	174	182	108	138	254	142	64	125	118	78	48	122	281	221	218	480	535	429	643	790	584	468	671	679	423	501	669	570	517	764	876	766	952	1115	865	776	1059	1068	747	663	747	634	532	639	516	437	459	611	396	266	323	321	217	175	219	188	178	220	292	307	368	457	459	386	475	564	435	383	495	532	447	478	614	560	574	781	843	704	832	1035	1066	951	1112	1167	847	786	847	722	502	533	481	327	272	320	301	186	210	331	322	253	259	303	264	262	258	272	225	269	395	414	447	586	722	603	723	937	966	724	772	920	728	522	465	428	290	215	250	291	227	243	338	333	336	384	464	452	486	555	579	441	447	462	346	291	318	272	204	206	262	239	164	161	184	168	122	146	219	226	291	421	517	439	482	606	547	387	379	346	182	127	105	54	69	95	160	300	363	394	484	555	442	413	476	381	206	144	95	40	43	50
490	622	730	676	581	603	555	403	397	432	341	352	393	302	245	324	293	241	302	346	294	248	304	290	307	375	475	391	408	491	400	357	433	418	316	365	340	240	244	344	369	313	390	431	406	417	527	515	507	615	630	507	567	660	565	609	718	604	575	775	912	820	822	851	802	789	970	927	759	756	817	702	729	829	766	720	837	873	800	816	967	863	842	1034	986	856	982	1049	894	982	1149	1000	940	1283	1303	1148	1156	1232	1057	1190	1471	1305	1204	1352	1398	1296	1521	1696	1473	1413	1809	1890	1581	1736	1700	1303	1336	1535	1385	1154	1418	1502	1162	1205	1548	1363	1255	1667	1596	1065	1113	1302	968	816	1028	863	530	628	817	530	539	794	712	499	688	832	519	486	583	396	246	361	280	89	80	131	139	66	124	161	116	83	180	127	47	64	115	127	76	136	357	327	259	502	637	531	650	865	686	501	719	763	493	501	757	667	544	804	990	833	935	1127	870	765	971	1034	725	589	700	642	445	501	488	418	432	529	367	253	308	331	235	177	220	261	192	244	331	369	371	544	506	438	514	639	501	411	527	582	460	474	540	605	589	642	834	734	730	937	976	889	974	1077	803	661	745	622	477	429	405	256	190	225	244	177	228	325	329	240	261	337	325	254	275	301	236	299	400	458	460	599	717	705	735	947	984	722	768	870	684	455	428	403	258	175	227	298	202	208	310	428	365	381	466	514	502	547	529	431	441	414	306	224	242	247	200	160	227	223	171	155	190	188	128	129	212	241	256	358	458	440	420	445	481	313	306	280	179	94	65	64	80	118	166	310	397	391	504	564	481	381	459	373	173	114	95	61	50	52
506	536	694	643	584	599	571	393	402	435	343	337	382	302	223	294	311	269	296	330	267	233	287	325	316	456	484	404	378	487	447	396	434	446	332	330	338	252	207	334	338	271	328	412	397	408	550	531	457	575	634	529	585	671	599	615	682	601	536	752	973	873	806	880	872	828	991	984	791	795	847	784	797	848	870	741	839	956	820	841	1003	877	860	1006	991	864	936	1087	988	937	1076	1060	928	1228	1310	1156	1114	1185	1129	1179	1488	1358	1196	1308	1432	1371	1457	1648	1483	1353	1735	1899	1494	1539	1592	1273	1256	1542	1420	1037	1266	1489	1103	1076	1365	1297	1127	1465	1542	1029	996	1216	954	699	873	831	488	575	740	515	402	635	664	428	537	699	444	333	411	334	192	237	220	83	57	95	131	76	75	161	156	83	119	136	77	47	102	153	130	153	366	402	322	526	720	619	578	852	738	565	736	862	589	508	817	811	628	797	1075	963	933	1124	877	702	819	973	634	529	607	572	385	399	446	373	358	462	332	238	258	318	238	202	247	304	243	254	372	412	384	535	561	493	510	667	576	450	569	680	493	431	596	631	543	615	768	704	658	837	900	790	815	947	709	550	627	558	378	339	347	243	172	194	229	206	226	311	327	258	271	343	320	255	283	350	296	298	418	511	497	566	753	811	766	876	978	724	694	765	606	400	347	347	215	134	179	266	206	207	331	470	392	362	483	553	489	494	553	438	388	378	272	201	235	232	160	171	208	217	172	149	171	189	143	143	196	242	243	308	396	392	359	402	426	280	246	210	125	74	68	68	108	131	186	375	439	395	445	578	491	346	389	349	174	92	65	57	35	38
531	560	672	722	568	558	580	445	402	449	400	310	373	320	224	270	345	333	308	357	302	238	291	370	368	436	492	459	383	488	520	420	441	471	349	311	312	292	235	287	337	261	276	403	392	387	567	558	490	565	650	571	564	682	628	578	674	638	578	729	959	853	820	933	924	893	1022	1023	832	831	902	903	831	883	887	732	829	1026	883	873	986	914	815	953	1074	860	934	1107	1017	930	1035	1094	945	1112	1309	1132	1042	1243	1186	1152	1351	1363	1144	1249	1431	1338	1409	1572	1428	1316	1651	1808	1431	1377	1523	1294	1160	1371	1398	1040	1174	1536	1179	1018	1239	1293	1092	1309	1539	1085	944	1154	969	647	786	818	518	481	647	522	356	501	570	352	366	578	423	234	284	265	134	135	146	91	41	56	140	106	65	147	212	119	94	153	145	72	120	201	199	173	394	481	367	494	767	702	548	817	814	610	722	885	614	476	783	834	714	835	1117	1085	966	1072	984	727	821	935	636	447	541	499	290	281	366	332	306	376	338	248	224	348	284	193	262	334	271	264	394	428	418	498	597	523	522	705	646	498	582	693	551	422	549	674	554	483	691	690	644	756	775	682	670	795	588	489	513	495	315	255	277	256	160	165	206	219	252	271	356	271	269	377	371	262	286	342	329	307	408	564	553	623	738	801	722	828	899	690	603	677	576	327	277	287	213	121	170	275	237	214	329	498	404	394	515	641	521	502	543	443	374	321	251	192	186	171	184	152	196	238	179	145	190	205	164	153	188	249	245	282	326	371	299	331	361	268	199	164	109	68	54	64	99	162	195	373	499	388	433	531	492	315	340	352	169	93	48	41	51	65
525	527	638	646	530	486	532	430	391	431	387	294	360	354	271	284	377	376	330	348	341	270	287	401	386	406	485	463	367	451	509	457	419	503	395	299	324	302	240	308	356	251	270	396	374	359	514	581	486	539	635	581	556	713	643	599	636	614	556	680	925	874	784	902	1063	944	985	1029	898	835	941	976	843	885	907	752	842	1022	988	907	1016	1021	869	969	1056	924	927	1087	1047	875	1058	1096	963	1109	1323	1176	1072	1233	1263	1139	1308	1321	1150	1206	1405	1414	1295	1470	1471	1284	1517	1722	1412	1215	1453	1282	1092	1219	1372	1002	1078	1398	1187	951	1178	1236	1013	1182	1455	1051	826	1085	945	641	641	785	511	378	536	478	284	359	480	346	274	461	368	179	179	216	109	57	103	91	82	60	145	187	111	158	269	150	80	160	233	122	115	258	290	236	405	589	449	478	793	771	569	748	833	651	691	820	663	528	751	912	797	838	1150	1149	980	1014	984	777	783	946	631	427	465	395	259	214	316	338	273	320	339	249	249	357	324	261	271	378	315	274	411	495	444	446	553	575	527	618	661	547	556	644	566	444	554	698	564	474	629	631	525	573	720	640	556	586	546	406	386	404	307	200	208	231	164	149	180	218	209	240	330	281	302	373	409	305	285	395	419	368	437	587	572	563	690	844	782	785	831	651	575	613	499	295	240	265	168	105	147	242	278	228	377	530	452	400	572	665	521	502	523	438	305	244	223	195	150	164	145	185	184	231	198	135	190	211	178	133	193	261	232	234	317	343	266	266	314	245	194	124	100	56	51	50	118	171	191	367	477	411	399	524	473	277	267	305	166	70	38	43	39	58
559	517	594	625	534	473	501	402	353	471	419	328	322	371	280	277	365	385	281	359	383	287	331	442	423	348	458	454	386	409	539	446	409	454	425	330	358	354	277	273	323	269	250	356	404	390	490	558	528	547	647	591	543	684	689	594	588	590	576	649	873	897	790	905	1032	968	956	1064	936	860	944	1020	882	936	987	794	848	1021	968	923	970	1003	920	944	1090	985	930	1097	1127	975	1009	1192	1038	1131	1359	1128	991	1218	1322	1125	1206	1289	1163	1133	1392	1343	1227	1325	1478	1302	1387	1697	1402	1135	1296	1243	1027	1040	1206	967	1005	1319	1109	890	1025	1174	986	1053	1309	1061	775	893	945	549	556	688	475	331	437	424	269	253	391	309	223	350	348	137	123	182	97	43	61	112	110	66	138	231	204	196	285	208	108	182	312	229	156	309	390	320	405	625	575	495	810	831	632	715	871	755	625	842	704	574	716	974	841	764	1164	1286	973	971	990	809	754	869	603	389	356	363	200	184	276	296	237	239	322	267	243	350	361	307	311	423	365	312	428	514	450	441	560	549	500	577	675	582	521	628	572	475	535	683	596	459	559	632	550	475	619	568	473	440	438	328	317	322	272	161	167	236	176	131	187	221	212	230	307	312	309	369	430	362	306	396	475	409	472	632	622	545	708	809	747	732	733	652	486	513	427	260	203	219	167	125	155	258	296	282	395	533	508	431	578	687	538	494	529	437	293	231	214	177	124	129	173	191	201	207	195	163	193	203	170	137	169	219	207	207	258	296	220	205	271	233	140	116	96	63	35	54	123	170	205	362	469	397	362	445	425	263	234	245	145	52	38	25	67	78
548	496	518	609	479	448	500	408	335	408	439	309	315	345	287	277	383	363	297	302	382	346	351	457	417	350	390	438	387	406	485	431	368	415	379	338	336	356	298	263	294	270	237	354	392	391	426	538	522	488	587	603	544	619	690	586	539	560	553	628	794	879	752	844	1035	975	936	1065	912	849	992	1012	882	878	1002	821	792	1038	1043	862	942	1064	972	936	1141	1083	973	1113	1197	986	1021	1294	1151	1123	1294	1166	1029	1175	1379	1180	1118	1250	1105	1020	1257	1366	1166	1186	1430	1244	1282	1536	1342	1026	1160	1280	952	958	1094	1004	909	1110	1065	762	866	1077	951	932	1115	992	698	788	816	507	404	589	479	257	319	414	227	186	342	321	183	248	301	118	95	133	84	26	48	95	137	91	130	281	276	187	288	272	180	234	379	324	192	335	455	401	395	608	625	553	819	875	654	657	890	767	576	705	737	663	685	921	852	748	1033	1252	983	833	979	845	722	792	593	352	311	288	206	140	235	248	220	223	317	318	276	353	386	322	320	424	400	364	433	565	455	420	539	576	549	512	669	621	497	599	615	514	554	643	553	434	480	602	478	411	520	522	366	332	375	308	236	261	231	170	167	239	166	133	180	236	235	254	343	386	347	384	489	404	355	447	570	456	486	628	654	533	648	797	716	588	648	628	455	411	381	247	181	192	162	159	193	274	339	344	445	564	494	497	591	659	507	446	505	461	279	169	210	166	105	105	155	204	160	179	196	180	152	191	162	126	147	196	211	171	223	242	205	178	205	215	132	84	69	57	47	66	152	193	214	314	411	431	319	398	398	264	196	211	149	56	44	42	57	73
566	465	453	563	479	417	434	421	323	344	398	313	295	349	327	266	349	354	237	273	362	345	357	464	455	341	356	445	366	400	489	398	299	361	397	305	322	376	290	221	268	300	261	325	369	359	382	500	483	443	526	626	561	595	706	571	475	562	601	559	724	834	767	858	1040	948	910	1066	983	862	1021	1115	923	836	932	849	846	1018	1032	885	889	1082	1010	995	1171	1144	991	1100	1231	1091	1068	1274	1219	1113	1214	1243	994	1145	1308	1130	1037	1163	1100	989	1247	1337	1071	1099	1406	1312	1198	1404	1307	972	1058	1205	873	790	933	943	815	942	1002	722	721	978	980	750	967	995	661	659	763	449	340	489	434	203	265	377	219	143	294	275	174	186	260	128	63	97	88	68	54	86	162	124	138	294	366	236	267	349	264	260	432	351	245	367	553	442	409	646	673	603	740	886	712	665	878	806	545	645	728	676	698	830	796	746	941	1153	913	776	884	834	702	645	508	308	233	252	166	114	172	224	215	194	315	339	262	311	409	333	288	391	422	348	430	550	455	407	479	615	492	469	602	588	510	540	617	558	517	628	562	388	489	545	434	323	421	457	307	272	341	309	227	226	225	190	182	198	200	164	235	296	299	305	379	427	383	413	524	500	364	477	611	493	504	593	624	500	637	759	677	496	569	569	369	323	313	230	163	139	150	204	193	235	337	370	435	508	532	491	571	615	509	379	455	453	203	161	168	161	73	99	167	175	171	168	227	201	154	151	174	136	126	168	211	167	222	266	206	187	217	197	107	75	58	56	51	78	131	208	200	299	393	406	292	335	367	219	172	189	135	70	40	34	71	89
466	461	430	522	527	416	433	433	302	315	377	306	272	362	304	267	302	347	244	243	360	376	348	422	436	324	346	430	391	322	377	370	266	318	369	301	300	357	265	225	250	307	271	289	336	333	357	425	463	416	481	566	562	582	686	554	442	525	590	531	637	835	732	806	963	943	947	943	994	884	995	1147	989	846	930	921	817	1001	1067	885	785	1020	1073	991	1156	1222	1013	1051	1193	1112	1042	1284	1224	1086	1183	1215	1036	1087	1325	1149	1015	1146	1174	1030	1113	1236	964	997	1274	1297	1088	1230	1162	854	995	1082	894	692	828	947	688	743	858	667	645	855	911	680	792	947	626	550	622	419	229	395	369	207	212	291	191	111	213	262	153	134	208	119	46	75	75	75	59	77	177	202	158	326	465	284	285	422	390	301	418	462	314	360	588	496	402	641	741	648	722	913	721	675	923	784	537	574	715	713	600	709	697	697	841	1025	872	646	764	761	599	547	460	279	194	188	159	112	139	227	207	170	252	329	310	308	396	327	301	359	431	343	372	511	397	340	454	578	454	405	509	576	472	481	579	518	490	545	514	396	448	476	353	276	348	400	273	252	297	316	248	235	255	214	213	224	258	209	242	334	345	346	451	474	396	427	536	536	404	496	631	575	536	572	605	506	575	652	584	443	494	528	328	240	257	236	148	134	145	231	208	252	380	430	400	495	575	529	541	584	443	382	431	385	164	121	138	149	80	81	160	188	139	147	197	174	139	121	158	133	135	165	221	197	188	233	199	167	174	158	102	66	58	68	79	69	115	197	209	247	348	391	295	284	299	230	136	158	128	59	41	31	78	94
468	406	369	466	478	351	377	437	283	256	330	290	244	323	354	251	288	328	248	222	329	385	330	393	393	309	303	407	395	312	308	329	251	236	327	304	241	292	261	216	251	325	291	270	339	376	327	397	465	408	448	542	552	573	592	519	436	524	597	503	536	730	674	675	893	924	874	973	1048	937	937	1155	1021	899	956	1004	907	954	1066	891	775	996	1065	961	1062	1174	1012	998	1163	1100	1050	1278	1254	1049	1103	1198	1056	1043	1264	1160	1009	1148	1233	976	1041	1283	1002	895	1220	1209	947	1045	1156	833	811	1022	806	596	760	906	620	641	767	638	507	694	807	567	658	841	578	402	492	408	196	279	351	205	150	195	176	112	171	222	146	98	193	109	53	65	70	86	84	76	159	257	228	320	496	365	295	465	472	332	416	495	366	339	572	564	430	577	776	664	635	822	764	703	817	755	550	502	671	674	546	584	721	697	728	961	759	621	695	690	526	439	379	230	142	136	138	122	133	199	207	189	241	354	329	312	418	348	261	366	404	381	358	453	446	331	375	505	431	357	484	539	438	376	508	555	409	426	467	371	356	437	327	253	308	359	278	240	316	341	273	229	313	288	231	213	297	270	290	353	400	401	456	539	497	492	621	557	445	514	635	622	487	499	606	512	484	577	518	381	406	432	290	187	204	197	135	98	157	241	206	249	372	467	404	442	551	500	473	488	449	329	402	335	137	108	133	130	77	95	129	176	140	149	191	212	125	141	174	168	135	146	214	199	145	191	215	175	161	152	111	74	47	71	76	82	122	200	233	230	304	362	309	258	288	212	130	134	106	54	34	39	63	103
377	357	312	378	429	323	355	374	303	208	284	277	216	310	372	279	249	322	273	219	279	394	336	363	369	308	293	369	408	273	263	283	244	180	263	256	188	242	265	219	217	342	301	254	312	358	394	376	480	437	413	570	550	507	605	502	406	532	598	519	502	681	630	659	849	934	841	914	1020	962	943	1108	1137	940	977	1021	900	875	966	843	773	926	1029	888	982	1141	1002	930	1161	1160	1090	1227	1325	1055	1028	1167	1127	1111	1269	1176	944	1049	1232	961	996	1132	972	800	1056	1185	856	905	1003	784	719	907	791	562	665	813	563	519	688	583	410	563	711	508	477	669	492	332	394	371	164	185	309	185	100	154	170	101	103	180	135	86	138	109	61	63	57	95	105	72	159	334	327	369	512	414	314	460	519	360	391	501	416	362	517	561	447	532	733	640	596	740	803	658	750	710	508	421	599	648	503	505	642	668	675	780	683	527	587	615	494	349	335	215	146	115	148	130	141	214	229	193	242	325	349	291	355	375	292	338	439	383	343	430	413	320	347	449	451	345	393	485	423	327	435	505	385	386	446	394	366	381	338	278	257	305	272	267	308	322	249	231	274	311	242	234	312	324	286	357	446	453	466	542	585	580	604	562	516	529	667	680	499	481	613	470	440	476	445	322	340	366	260	160	174	212	136	116	182	272	278	274	367	487	392	413	545	505	454	455	407	325	294	257	152	99	118	97	83	88	126	169	156	154	223	217	145	155	186	160	106	132	195	191	154	145	216	194	144	131	96	58	58	77	100	91	114	202	236	224	276	334	298	224	202	201	141	121	86	44	35	51	77	114
313	350	264	314	369	288	301	347	276	191	265	261	212	250	346	290	228	257	263	221	285	398	335	292	338	293	275	342	392	261	216	255	228	209	249	248	170	196	254	228	217	330	313	263	310	400	369	366	448	422	406	527	515	505	547	512	450	494	565	554	497	647	638	619	738	886	843	803	983	971	908	1057	1049	944	948	1038	905	864	919	828	730	881	1035	905	935	1059	973	884	1095	1208	1075	1186	1271	1036	1030	1203	1129	1035	1131	1163	892	974	1105	956	843	1064	922	685	941	1011	785	717	876	796	632	795	774	518	545	707	557	428	535	538	388	457	541	412	360	573	449	247	286	311	148	128	208	164	64	90	148	91	43	131	131	68	89	110	56	66	42	98	142	110	177	381	402	364	522	460	339	426	548	390	308	463	446	352	460	576	428	461	670	627	537	698	815	671	645	615	490	348	499	578	427	382	538	628	554	676	609	469	478	540	413	306	252	204	129	117	149	152	179	218	268	218	247	374	350	310	346	406	281	333	410	377	341	380	437	359	321	413	443	356	344	456	357	297	381	460	374	333	390	380	293	347	329	253	238	278	270	249	263	315	258	235	284	330	248	234	316	353	333	389	548	511	517	568	654	633	614	652	552	553	626	665	480	418	548	426	344	377	393	288	264	270	223	132	164	207	175	139	218	296	301	273	371	458	352	375	491	498	394	373	361	317	269	244	122	86	89	94	86	117	106	160	179	181	189	228	168	161	174	177	125	131	180	182	158	152	191	174	130	98	103	55	62	72	87	97	137	197	229	201	237	339	290	178	162	197	148	95	61	48	43	44	61	126
229	292	237	239	314	279	232	268	258	197	237	256	183	207	278	273	206	230	296	221	263	384	292	250	278	290	259	279	374	261	210	251	208	175	238	242	185	183	264	249	220	275	290	250	306	397	407	394	457	405	388	512	563	484	507	521	484	495	559	542	491	536	627	626	716	901	776	738	952	953	883	995	1078	946	933	1026	971	866	865	879	734	852	1006	874	792	942	939	852	1066	1197	1098	1136	1279	1061	998	1214	1186	1002	1026	1113	898	939	1030	872	763	903	811	686	792	928	761	654	758	748	539	670	709	534	493	609	486	330	413	470	360	331	502	377	280	423	379	193	178	225	140	91	150	110	50	59	95	90	49	84	115	77	65	90	51	75	65	96	159	149	198	389	470	315	492	485	316	409	537	391	283	448	424	322	366	505	437	390	589	665	516	605	790	683	548	558	451	343	418	482	370	274	484	568	444	497	480	389	356	401	319	208	183	198	124	121	147	219	205	217	283	241	256	351	389	306	285	389	325	267	383	430	356	371	449	370	286	416	463	363	310	417	324	278	333	384	325	267	332	340	270	273	271	273	210	237	263	261	247	318	256	244	261	301	285	307	382	398	353	422	535	566	509	585	719	639	638	629	585	529	556	594	434	440	449	347	284	312	332	278	206	229	212	173	185	202	192	159	189	298	314	282	339	391	346	329	469	446	342	306	331	314	220	169	110	89	71	78	99	124	105	174	190	204	202	208	188	154	155	152	111	121	171	181	125	162	201	190	112	101	110	64	77	83	101	107	107	184	224	187	226	294	287	168	143	174	152	91	48	41	41	61	89	124
194	259	209	223	285	224	191	240	254	198	190	246	174	180	250	258	184	196	247	225	234	331	281	201	270	274	245	255	311	248	207	227	220	185	184	218	190	183	267	262	209	280	310	263	309	407	363	372	446	420	395	454	528	467	450	496	503	478	558	529	440	517	638	648	688	897	757	696	866	948	896	987	1079	923	896	1017	1000	810	803	832	753	830	973	810	721	890	947	881	1017	1154	1083	1099	1278	1122	992	1135	1157	899	922	1023	863	809	969	834	640	736	760	650	661	779	694	547	703	716	529	523	644	533	392	511	473	278	330	378	278	244	402	385	218	308	292	151	116	174	117	65	115	106	62	52	80	95	38	61	116	85	48	68	60	90	73	87	195	187	197	429	516	372	426	521	365	382	472	371	256	412	399	339	365	425	386	393	570	647	540	627	762	670	474	497	442	350	363	423	297	261	365	447	357	390	393	318	257	311	225	160	165	182	134	120	158	225	230	239	278	254	257	352	409	311	288	342	321	262	371	427	329	351	387	391	284	348	445	359	278	346	307	252	268	350	292	220	265	312	254	220	279	263	201	201	302	250	255	279	316	237	263	346	310	317	384	442	379	433	590	594	517	582	767	677	577	607	618	558	527	532	386	392	384	358	242	275	299	243	189	181	217	185	182	213	238	195	223	265	323	296	344	374	306	333	407	420	302	242	322	288	161	141	117	86	69	69	140	132	120	178	218	220	179	197	204	168	148	148	130	131	164	190	134	133	148	153	127	109	108	81	67	93	104	105	128	175	185	180	216	262	282	143	129	155	154	95	37	51	33	50	95	150
158	201	180	175	223	227	156	223	257	189	190	226	200	170	214	232	178	214	269	248	234	306	235	192	216	288	230	240	302	233	160	207	253	180	161	194	199	189	257	276	212	237	299	276	326	417	407	345	414	426	388	438	526	460	457	493	497	465	525	510	414	479	635	674	668	802	755	647	824	882	849	895	991	940	842	950	959	760	786	851	765	762	912	847	656	842	931	838	946	1127	1072	1014	1123	1177	977	1071	1096	806	820	889	746	703	829	758	584	608	656	598	502	667	668	506	609	689	490	426	530	525	380	445	443	256	234	308	265	194	326	334	176	213	267	124	81	139	135	54	66	75	66	52	52	93	68	43	88	87	59	47	63	104	82	76	211	237	226	416	529	371	412	555	404	332	444	376	261	337	406	307	266	374	406	331	488	633	542	511	716	602	425	438	407	344	306	350	245	193	299	328	281	249	295	246	213	253	225	135	129	163	136	138	180	258	278	256	297	270	270	362	416	322	247	308	338	285	327	416	369	312	379	408	323	341	433	350	250	307	293	233	235	276	290	194	238	317	246	174	262	284	217	207	277	276	245	260	272	248	281	334	338	308	356	420	413	437	569	636	531	588	787	655	538	551	600	534	475	463	400	360	330	284	232	222	289	260	171	207	248	217	194	208	264	220	209	269	321	288	304	334	301	287	342	369	283	198	265	244	140	114	117	89	88	77	141	136	129	167	243	243	192	179	226	164	131	162	143	113	140	174	129	147	161	161	100	94	103	99	60	59	96	121	109	151	166	184	187	224	243	146	127	146	154	75	42	37	43	57	110	140
128	169	156	134	195	209	154	197	272	209	151	201	210	166	198	257	202	165	259	225	201	235	240	174	199	252	233	229	261	228	161	177	249	201	142	180	209	201	246	310	253	216	283	288	312	396	397	336	403	451	390	450	484	497	426	467	477	441	496	538	425	440	607	678	663	762	729	663	763	882	804	793	962	936	869	924	986	755	747	864	753	712	897	804	593	755	923	802	874	1083	1030	924	1042	1109	996	964	986	776	693	794	751	615	668	697	503	520	645	553	455	587	627	491	527	640	466	362	499	532	351	397	415	239	190	296	237	147	217	275	150	153	198	115	51	93	116	55	38	58	67	66	59	74	83	67	90	93	61	46	88	147	99	74	192	263	251	427	518	413	418	557	504	348	414	392	264	310	369	294	201	277	358	324	402	551	482	466	593	499	361	348	357	331	268	309	240	197	219	259	213	198	220	214	180	189	158	116	125	180	161	125	179	320	326	256	291	325	299	354	368	305	229	302	367	295	284	408	393	275	326	425	342	310	418	376	263	257	281	241	208	244	270	191	232	324	227	179	234	286	251	207	276	288	252	248	263	255	279	334	345	291	349	421	418	424	596	638	522	590	774	663	494	552	650	516	427	445	418	323	270	262	214	203	223	241	174	170	233	243	186	243	263	257	218	265	358	320	303	289	299	272	307	323	251	184	249	223	127	109	130	96	81	101	145	153	133	182	268	273	213	187	232	179	118	143	157	148	136	148	156	130	119	161	112	100	98	98	78	77	78	98	120	126	167	184	171	189	230	159	112	144	148	75	56	46	45	56	99	145
99	147	159	100	155	198	179	169	243	215	181	192	216	174	189	258	210	172	224	218	198	205	238	195	188	232	243	214	228	237	160	158	242	208	157	179	227	207	247	314	260	225	285	339	350	361	401	388	378	458	420	379	490	495	451	421	501	419	436	497	456	432	621	677	632	728	781	705	717	903	851	799	917	931	868	924	953	733	708	810	730	726	752	765	623	702	890	828	812	926	1000	807	954	1140	931	850	905	714	594	743	766	585	588	634	504	450	593	486	357	479	601	453	447	566	483	318	429	542	313	296	400	248	146	233	228	101	150	228	113	108	160	93	39	68	97	45	39	59	83	76	51	56	130	101	87	96	74	54	98	175	150	100	203	337	280	399	490	436	418	565	530	360	374	375	266	305	347	298	177	236	333	288	332	420	436	394	459	439	312	271	276	270	209	209	195	167	193	217	168	164	172	216	127	137	142	136	122	160	188	178	209	339	340	278	295	405	304	310	361	333	201	264	371	281	237	360	401	292	339	422	349	295	376	356	260	222	256	226	194	247	241	184	223	272	233	182	237	321	251	217	261	307	235	227	280	272	279	281	354	311	343	414	426	414	550	625	503	577	730	615	480	506	594	472	373	378	359	283	187	221	220	185	191	224	200	173	227	273	228	236	310	286	264	272	349	315	261	271	296	245	275	288	240	171	205	200	129	102	100	87	89	116	157	157	188	211	287	276	204	194	251	183	132	133	189	149	107	137	163	122	115	141	114	105	91	125	78	78	79	120	127	116	149	202	170	172	200	180	126	130	126	76	68	65	43	57	113	151
86	113	145	123	127	208	187	157	232	206	164	168	217	168	169	233	198	154	188	235	183	209	269	231	186	225	249	202	220	254	190	173	234	237	150	202	253	243	223	342	286	208	288	369	348	380	391	379	352	429	442	405	445	510	402	435	509	453	463	514	488	464	602	694	658	698	750	700	691	909	853	766	854	922	851	866	969	728	643	781	763	690	740	759	575	631	864	836	730	881	982	836	971	1081	877	786	826	732	542	699	801	560	526	603	465	421	507	452	344	407	531	451	417	492	466	317	372	494	311	226	348	225	127	180	180	103	90	148	87	69	100	97	32	53	70	37	43	38	72	76	53	69	129	144	93	117	91	117	112	215	200	135	269	388	352	364	504	459	421	552	531	357	308	346	277	264	307	257	176	194	322	273	248	350	371	339	366	412	258	214	212	208	151	158	143	129	121	149	154	126	155	179	132	125	119	128	127	147	186	198	216	340	382	322	305	443	370	289	337	323	227	264	349	295	223	340	395	304	301	397	416	303	349	398	258	208	256	235	179	216	221	204	196	241	246	237	242	272	276	236	276	275	236	224	271	289	259	283	354	298	311	395	395	397	521	660	574	537	630	607	458	446	528	418	290	323	346	211	164	193	189	124	145	176	228	193	222	275	262	234	304	293	248	244	341	312	217	221	292	231	199	266	247	181	162	170	103	93	86	79	106	143	142	211	220	243	279	287	204	188	247	175	135	140	180	137	123	122	155	122	106	127	116	92	70	104	99	66	85	120	139	123	150	210	173	152	157	170	114	103	107	78	63	42	36	63	87	135
92	91	168	144	126	169	192	155	175	203	149	186	247	200	150	233	219	168	196	248	197	175	253	258	184	230	261	180	172	228	212	194	227	224	175	179	246	227	214	299	324	230	304	399	348	332	370	371	348	442	428	379	407	519	446	427	535	479	444	524	538	485	555	713	678	669	743	697	701	825	843	720	778	901	866	849	907	757	655	788	812	658	608	709	606	632	873	818	736	829	951	818	900	1048	869	711	775	715	589	598	709	537	420	513	490	371	463	436	269	332	497	463	354	428	423	286	343	460	289	212	286	262	100	150	176	71	62	115	92	46	72	87	40	47	64	50	53	53	46	80	83	69	163	160	102	107	125	144	147	225	198	186	320	436	444	353	492	492	408	495	484	321	256	336	312	225	258	244	157	155	280	264	214	264	285	305	278	323	229	177	169	167	111	99	102	97	90	115	113	127	117	171	132	96	144	142	135	126	184	223	246	355	400	348	352	470	389	270	323	381	267	251	332	291	216	292	386	298	259	403	393	294	349	359	286	202	225	235	199	159	216	203	223	217	270	263	257	283	278	263	275	295	263	231	285	315	256	281	372	332	306	364	424	388	455	563	526	487	505	493	366	390	444	319	234	253	299	178	119	156	168	127	145	204	261	183	228	271	288	272	276	298	244	267	315	273	215	203	284	243	199	223	197	191	113	141	134	114	94	96	116	118	152	221	255	238	264	294	220	220	270	196	140	130	191	147	108	119	139	117	97	108	121	76	62	95	103	61	78	103	148	135	157	193	204	150	163	158	120	125	86	82	56	48	54	68	109	113
118	109	170	166	126	155	186	161	182	199	162	166	232	239	160	203	234	160	187	222	200	178	252	245	195	221	251	174	169	236	238	195	202	222	174	192	260	267	250	289	317	250	290	386	344	332	374	365	334	419	436	364	384	456	447	460	540	484	422	507	531	491	535	662	625	613	692	709	676	810	827	710	731	896	834	771	839	745	623	719	786	679	570	705	672	630	768	856	691	725	918	878	856	969	839	633	717	661	535	572	674	482	395	461	479	376	366	376	286	305	436	468	335	362	432	282	281	403	258	173	253	232	104	125	139	55	48	88	73	31	78	77	34	43	48	27	59	60	46	103	114	89	171	175	106	93	156	196	164	230	268	240	317	477	488	357	442	521	440	466	480	294	211	288	274	192	222	219	151	131	256	259	216	231	264	253	243	283	212	147	148	106	69	64	63	57	47	82	101	101	122	157	118	99	129	153	145	121	194	241	240	323	416	359	351	483	466	299	344	450	315	256	321	302	209	260	358	294	256	386	407	313	301	351	292	228	228	239	203	184	200	250	209	231	304	281	263	276	306	286	253	302	294	261	310	321	259	302	343	323	297	337	392	376	432	493	490	444	403	450	329	333	352	276	203	204	225	147	103	138	163	131	122	191	250	183	216	286	328	245	271	316	236	234	271	274	169	170	228	222	164	170	198	168	135	132	139	84	91	97	114	136	142	221	254	224	240	306	251	217	245	206	155	142	160	140	93	110	126	95	75	99	104	82	60	98	117	96	83	125	169	152	190	228	207	178	145	168	132	94	80	79	70	44	52	79	83	109
140	118	167	174	147	151	191	148	149	202	182	159	202	215	181	169	204	164	157	216	204	168	234	263	201	191	245	163	131	209	221	171	180	209	152	168	252	261	243	237	317	274	303	394	398	300	380	383	336	382	387	332	332	445	415	414	503	513	419	423	521	517	529	663	629	531	633	638	621	747	850	646	671	859	807	709	799	749	584	667	823	660	541	683	716	619	754	838	672	687	870	880	798	881	783	580	624	708	535	513	613	497	323	412	478	310	303	308	302	248	407	469	317	297	380	289	252	361	242	137	182	174	87	90	105	43	32	63	73	24	45	56	46	43	61	40	71	78	47	85	137	101	142	170	124	73	181	224	182	226	311	289	313	504	516	390	457	538	466	422	435	297	223	273	258	187	140	177	145	133	218	253	198	180	255	221	193	190	143	86	95	84	56	34	46	63	64	80	122	111	116	163	131	115	122	156	125	127	209	282	232	269	399	391	357	503	482	319	363	442	328	248	293	260	215	253	324	288	251	317	400	309	269	321	326	202	215	247	231	200	207	268	238	218	314	315	274	273	322	313	304	332	323	275	294	362	283	271	325	332	283	283	349	370	356	453	455	363	344	418	347	284	284	264	172	189	191	130	101	122	147	145	145	221	268	228	217	277	331	258	245	280	282	207	229	212	166	150	198	211	138	158	173	184	112	143	113	98	89	92	121	144	140	225	282	253	240	297	310	241	232	229	184	155	139	129	100	94	100	96	61	91	118	62	67	89	134	92	72	123	175	157	188	240	199	150	145	185	128	87	79	78	53	37	72	82	82	111
149	141	166	180	139	154	187	151	130	168	192	155	187	233	186	173	207	202	145	202	239	204	227	264	205	177	223	170	139	199	207	162	169	169	156	164	215	263	220	256	356	290	273	384	405	307	346	399	328	333	366	327	300	401	406	403	445	502	423	391	485	516	468	604	635	530	613	668	641	644	756	670	616	770	799	660	711	722	609	618	734	649	539	686	718	640	705	810	689	687	865	850	784	799	813	540	508	627	543	472	538	470	314	381	450	311	228	316	322	231	341	430	270	236	318	295	206	296	218	128	130	158	67	73	81	43	30	42	49	27	44	57	38	45	64	44	63	69	51	100	150	113	119	182	139	106	175	255	175	191	339	368	343	477	545	390	448	544	463	394	393	308	233	253	233	132	120	159	136	132	182	230	196	189	221	208	168	145	108	79	56	71	35	36	52	79	83	81	138	144	135	165	153	112	114	149	152	132	228	304	236	250	427	407	401	517	522	359	359	442	352	249	241	266	208	185	245	281	248	256	347	307	237	298	322	247	192	231	255	213	230	277	233	238	314	296	256	253	321	341	298	336	330	274	264	336	268	236	280	324	309	287	327	354	328	372	456	325	361	349	336	262	240	216	175	148	137	124	99	129	130	172	178	218	261	223	219	278	340	253	212	276	272	199	209	210	159	125	171	170	141	133	161	166	127	127	138	94	84	99	137	138	138	251	324	254	238	323	332	259	224	230	172	134	134	135	111	74	82	86	89	98	106	70	76	105	122	118	120	135	177	190	184	221	188	148	146	138	118	85	70	79	52	34	57	92	85	99
146	128	157	186	166	126	168	152	104	147	188	153	161	243	172	164	232	209	150	192	241	200	198	246	228	156	202	186	154	191	212	164	131	167	179	161	208	267	214	251	344	309	302	371	432	314	351	386	345	302	356	313	281	333	414	416	421	469	424	380	480	511	492	591	630	536	543	637	609	588	716	649	598	743	744	620	666	674	554	549	683	642	558	638	745	610	654	802	727	650	865	883	735	730	821	579	485	570	536	422	472	452	292	334	406	309	213	276	326	270	300	402	266	185	283	259	167	220	210	97	97	135	66	36	71	52	17	33	51	32	33	40	24	51	59	37	59	71	84	70	151	129	91	150	173	128	179	270	234	208	353	387	340	467	522	396	432	583	522	366	362	291	212	195	200	138	102	122	127	133	196	226	189	160	198	170	125	101	86	57	34	43	45	52	71	72	73	92	149	185	171	156	179	100	120	175	164	144	224	322	259	245	383	473	432	509	538	416	340	419	333	234	219	235	200	168	185	275	244	232	329	302	223	244	314	257	217	243	255	201	213	272	251	229	257	291	234	242	320	366	308	325	357	287	305	357	298	240	280	327	335	265	324	330	311	338	381	335	306	317	296	218	209	212	161	123	122	118	123	113	134	207	222	204	231	235	236	289	288	247	211	235	233	201	189	195	125	126	135	172	152	123	152	172	131	111	118	107	98	92	153	189	182	242	344	287	262	327	350	275	200	230	190	126	128	116	109	76	70	88	99	92	95	109	110	104	136	145	142	151	167	181	188	195	193	138	130	118	108	73	62	57	39	44	61	91	102	109
114	134	144	213	172	118	134	138	91	124	169	159	146	222	201	144	224	215	148	166	272	229	183	274	202	131	181	183	134	173	208	171	136	147	197	188	228	262	286	252	379	366	320	391	436	359	366	415	320	308	348	319	286	330	413	344	357	438	391	334	459	457	469	542	581	505	505	650	569	576	664	678	531	670	733	590	597	674	554	499	595	528	496	583	696	614	583	713	716	634	769	864	676	661	748	603	488	607	547	442	434	441	304	291	366	263	204	228	327	275	265	328	245	172	232	248	136	158	177	97	73	115	64	49	46	34	21	38	24	33	38	46	33	56	52	32	54	94	103	83	158	138	82	136	198	152	172	256	254	227	356	395	319	432	473	426	418	561	487	347	303	329	244	171	171	128	115	94	139	164	168	215	196	182	184	169	102	102	83	32	30	27	43	59	88	127	112	119	178	224	185	158	195	161	131	164	181	187	223	326	270	278	420	529	450	456	522	447	358	400	382	245	193	229	179	121	179	234	235	209	295	268	191	232	338	241	195	218	238	192	211	264	256	210	213	273	221	212	308	328	309	304	341	322	322	369	320	241	254	336	346	296	308	336	310	352	333	283	261	297	270	199	164	200	161	113	89	130	122	129	132	232	243	194	233	233	236	275	278	223	195	243	215	171	179	150	160	107	118	139	152	118	131	158	131	118	126	129	99	116	148	221	236	276	338	309	291	323	363	300	194	226	196	122	111	112	92	72	60	97	117	108	101	119	104	127	135	147	157	163	169	167	181	181	163	117	118	108	99	84	55	56	48	42	53	78	113	96
122	92	124	173	128	93	119	128	106	108	168	131	131	207	178	143	216	248	178	184	256	233	163	220	200	120	151	186	143	140	211	164	120	156	210	200	243	302	262	262	334	376	341	375	425	378	334	443	335	272	280	278	238	281	377	361	329	414	382	316	427	527	470	497	568	476	494	611	617	539	654	651	562	566	708	537	557	648	542	433	489	522	428	504	628	582	479	655	713	617	711	827	651	600	707	628	486	569	601	406	351	416	285	269	298	275	153	171	311	250	209	218	219	182	202	243	133	87	111	77	60	87	56	51	59	41	40	47	33	35	36	54	42	59	54	30	39	95	148	98	145	143	99	156	205	212	184	270	270	291	394	407	351	401	477	441	440	522	460	291	261	313	218	140	157	139	101	105	125	160	165	210	178	176	192	139	113	81	58	30	29	28	69	92	114	140	161	155	222	260	216	179	207	187	163	178	208	198	224	330	323	295	400	579	528	402	506	498	365	383	401	264	207	203	172	125	151	200	201	154	230	244	203	204	270	243	197	220	268	230	209	258	239	187	213	259	219	226	273	343	267	290	324	365	325	366	348	247	259	381	351	288	279	334	294	337	308	273	242	233	248	168	155	193	155	111	108	113	154	143	150	226	237	187	223	278	280	255	262	221	170	201	198	156	149	132	108	111	107	133	126	115	135	149	151	100	104	133	135	117	165	244	251	259	340	395	342	322	403	300	234	234	207	124	77	97	73	58	60	109	124	98	93	130	150	112	132	160	171	182	182	206	192	145	131	116	122	85	86	56	49	52	41	46	58	79	120	102
137	110	108	136	128	89	102	113	83	116	168	138	124	180	197	129	178	220	178	170	216	225	179	193	196	130	145	201	139	119	170	163	126	159	230	204	235	261	288	256	311	403	355	354	390	359	358	406	345	255	300	314	250	266	373	318	293	359	353	316	389	513	494	466	518	477	478	605	609	537	569	613	502	512	600	546	510	532	487	415	449	511	400	423	566	543	410	599	676	588	693	797	667	529	689	654	473	535	533	356	340	351	270	214	238	234	148	125	254	222	148	209	225	157	168	206	99	57	72	67	36	58	48	32	74	50	37	72	39	34	48	63	45	60	60	46	55	111	168	113	158	150	145	176	257	216	189	281	332	325	370	442	356	348	432	449	428	452	413	279	244	272	222	108	134	122	114	83	110	142	155	172	183	163	146	147	109	64	60	33	27	24	91	124	145	169	216	213	254	336	249	195	227	239	186	178	229	234	217	283	324	306	415	541	508	392	446	510	351	349	387	271	181	192	173	130	119	189	163	163	168	225	187	181	224	217	187	192	233	212	189	218	203	183	185	229	224	198	246	299	267	249	309	333	322	327	332	256	267	343	373	238	233	318	290	260	288	256	232	210	224	178	151	181	154	122	97	129	195	152	153	228	253	198	206	287	244	204	200	221	191	168	186	193	126	122	126	118	107	125	135	132	125	160	163	105	101	146	132	106	156	247	281	264	345	412	323	305	355	311	239	190	163	114	79	58	67	48	69	87	118	100	114	156	157	134	138	184	190	176	149	188	155	142	124	138	93	79	66	64	38	26	31	60	54	85	124	84
121	126	88	117	119	70	75	114	82	95	167	118	107	166	174	150	169	205	195	182	220	220	158	148	173	133	137	162	120	91	151	158	127	145	206	246	215	289	299	239	331	417	365	312	399	376	366	393	372	274	282	291	267	287	356	345	297	327	364	327	399	474	452	421	453	445	418	562	607	472	557	563	447	466	552	540	438	448	443	378	356	482	401	381	508	499	415	473	635	566	558	712	644	523	649	608	428	408	506	342	284	314	262	174	163	217	142	136	193	204	127	141	222	180	149	182	89	47	68	46	36	63	42	52	90	58	57	94	70	25	73	97	59	59	97	55	43	130	193	121	134	179	196	201	253	239	205	259	357	330	361	437	381	328	405	457	425	440	345	278	249	258	199	124	132	126	109	69	92	133	133	165	176	138	142	136	94	75	52	43	36	55	112	137	143	195	282	307	321	331	275	240	259	264	192	206	258	270	210	278	360	314	354	517	531	369	407	451	361	340	350	255	165	167	159	143	99	132	155	111	116	183	176	159	187	215	176	169	212	223	200	206	239	176	161	186	201	190	204	229	239	234	277	317	307	283	306	257	259	318	330	213	235	284	293	221	223	297	252	182	219	198	181	152	156	134	89	137	187	139	153	231	206	172	166	218	248	183	206	221	176	158	170	183	111	113	109	110	93	108	148	120	120	156	160	107	111	149	158	110	154	258	299	238	311	402	353	292	315	316	201	167	141	85	64	50	41	40	58	78	117	99	106	153	157	135	136	165	182	160	151	182	169	111	113	144	88	55	57	57	18	36	42	65	61	103	111	107
113	123	75	83	91	52	66	113	82	93	125	131	107	145	172	152	141	191	210	150	188	220	176	143	157	141	126	155	128	114	108	155	145	142	220	237	200	252	299	252	295	406	359	331	374	367	297	355	347	261	245	274	263	254	333	331	287	319	359	331	348	456	429	390	440	431	393	492	547	490	481	494	419	406	501	507	416	395	441	349	307	409	448	360	472	494	409	438	590	546	520	601	664	533	586	605	406	356	403	342	235	263	249	133	105	179	148	107	181	199	123	117	213	153	97	130	62	29	29	43	27	62	45	54	117	84	64	105	80	41	58	109	73	59	88	81	55	125	195	139	140	198	237	229	267	258	193	277	356	329	319	386	355	307	372	465	421	380	306	294	206	229	168	111	93	112	81	77	94	107	116	141	148	154	137	132	80	72	59	54	35	45	118	152	144	180	302	328	359	376	336	276	257	326	244	188	237	282	251	263	362	344	339	505	534	386	402	467	359	252	269	255	151	131	142	140	109	114	141	125	112	171	178	165	171	228	194	171	207	230	182	187	208	173	143	173	197	173	171	237	217	202	264	313	275	290	295	267	245	283	297	199	205	252	263	175	178	266	230	167	172	174	160	136	127	120	98	117	157	159	151	203	201	174	162	220	248	158	167	198	158	133	156	179	105	88	110	128	107	115	146	144	132	153	156	124	90	165	168	126	161	249	310	260	311	375	319	273	255	272	186	123	112	74	38	36	44	60	58	85	123	119	118	142	185	144	153	166	179	164	143	169	142	105	100	122	72	52	54	54	38	43	55	86	69	95	111	118
87	98	64	63	89	66	62	86	108	80	98	135	124	119	169	165	126	169	182	164	155	179	163	112	159	155	129	117	120	97	92	153	164	143	200	236	217	240	292	241	255	379	384	311	376	339	291	318	323	270	229	265	280	258	299	333	321	299	355	326	339	450	412	370	442	452	437	476	528	459	377	428	404	371	419	445	371	338	396	362	276	372	419	331	383	505	416	381	566	545	424	532	614	491	509	584	356	276	351	308	199	223	231	103	69	131	138	99	141	160	91	85	147	156	74	97	63	42	32	23	31	63	64	65	121	99	81	122	111	53	75	128	108	71	106	108	81	141	227	148	128	229	295	248	282	285	239	276	385	359	292	335	327	283	319	412	369	305	358	283	228	181	185	115	88	94	69	68	91	101	117	139	142	131	132	121	90	57	74	49	47	80	105	156	132	193	294	362	347	376	367	307	309	348	275	215	285	327	300	274	362	392	351	453	543	403	374	420	317	212	235	234	153	90	115	159	92	125	167	145	118	150	184	166	142	220	194	144	186	206	187	171	176	169	122	140	181	166	178	198	210	209	249	323	279	260	279	257	225	229	254	190	160	177	209	149	159	253	231	159	137	185	169	121	108	123	117	111	146	151	173	171	209	174	175	221	226	159	164	200	166	130	160	147	110	78	90	133	106	116	130	144	136	152	175	126	92	157	203	148	135	273	305	232	258	322	287	211	212	263	167	85	81	59	40	36	43	61	63	100	127	147	140	172	194	164	153	166	191	150	142	171	150	96	101	106	54	38	42	37	43	28	64	89	66	87	113	121
103	88	50	46	73	75	62	88	100	69	83	124	127	100	145	159	127	135	201	137	119	169	147	109	143	178	101	90	132	95	86	154	171	151	205	226	217	231	280	244	266	346	360	309	341	334	282	277	330	271	238	292	278	256	297	353	303	306	391	346	336	400	433	339	371	486	442	443	490	408	355	364	377	299	378	393	310	278	376	360	270	335	417	330	334	471	386	332	457	498	410	444	550	464	429	437	322	236	269	280	146	166	193	103	60	106	140	72	99	136	89	54	117	116	49	58	41	10	24	21	24	70	63	80	127	126	92	132	131	93	97	159	128	75	109	138	134	134	217	180	153	251	345	266	291	337	268	270	365	338	269	316	321	249	259	337	347	264	269	280	229	185	142	110	70	62	74	72	87	113	123	116	163	147	128	125	91	54	53	61	57	63	92	145	144	190	279	335	315	330	356	322	291	339	298	244	268	342	283	254	343	391	351	410	489	355	311	357	327	206	191	225	135	76	114	148	105	111	169	172	132	127	184	170	157	189	216	155	165	226	202	173	200	177	142	132	186	220	152	205	238	201	245	319	260	218	212	216	205	180	195	160	153	168	176	142	158	222	214	135	144	202	173	115	111	140	111	110	130	169	166	155	190	194	166	197	215	164	174	166	184	133	143	141	95	67	115	157	111	111	135	161	131	132	146	141	107	151	167	160	140	218	302	214	214	242	263	205	183	201	141	95	59	41	40	40	64	71	71	97	146	173	174	161	216	221	175	157	196	138	126	143	127	89	87	90	56	35	48	54	65	61	76	75	83	106	108	119
60	76	48	30	70	66	46	55	109	69	65	100	94	95	146	138	114	128	177	121	104	155	117	107	135	154	110	90	113	119	94	151	162	155	188	229	217	226	273	286	247	304	347	293	298	329	289	273	310	258	222	286	297	264	326	332	331	325	379	356	305	375	417	346	340	427	453	398	442	391	282	314	383	270	288	348	265	230	352	338	238	270	370	312	313	418	368	270	364	423	326	386	476	370	318	401	319	207	209	222	157	125	162	95	56	85	128	71	42	93	60	42	80	90	36	52	39	17	25	29	29	85	93	76	133	146	120	146	178	113	91	185	174	87	129	174	160	183	246	206	176	291	356	317	296	331	288	266	311	301	292	285	307	266	242	270	318	250	277	275	210	151	165	103	71	74	54	70	82	113	123	143	142	147	105	124	95	73	59	59	71	67	112	151	166	172	285	355	318	309	361	326	270	335	280	230	240	299	271	217	328	406	336	367	392	336	270	298	261	172	180	209	135	91	97	137	127	123	167	187	147	142	199	212	179	199	200	163	155	240	218	176	161	192	163	144	190	207	176	191	229	225	239	256	283	199	186	207	175	167	163	160	119	120	159	146	149	212	196	121	153	215	208	103	109	141	115	97	113	150	158	126	156	195	180	189	214	169	180	161	157	133	148	136	98	99	121	159	140	122	147	161	135	126	150	117	110	128	165	173	157	224	286	235	193	229	230	197	167	160	118	84	61	37	41	32	47	93	87	113	162	204	179	158	191	217	168	141	180	142	115	129	98	67	76	66	43	24	26	34	64	64	58	76	101	120	123	149
47	66	42	45	58	87	52	68	71	50	51	78	93	69	102	139	128	116	145	119	78	95	127	86	124	140	100	91	113	121	118	146	160	158	153	200	189	202	283	277	217	298	333	271	271	305	291	264	293	269	202	270	303	267	293	381	351	345	410	371	323	340	385	336	337	455	421	377	369	355	272	271	360	278	267	322	272	208	294	348	252	251	325	310	237	345	348	207	287	362	281	297	426	387	255	306	298	187	186	235	117	90	139	83	50	73	85	54	33	47	68	39	55	64	28	34	24	18	37	39	45	92	107	77	128	151	128	140	159	148	119	198	180	126	161	206	212	179	235	251	224	292	363	316	268	333	313	261	317	296	266	257	307	280	247	278	304	259	275	281	224	140	128	84	67	60	57	65	62	101	116	119	165	151	106	96	121	105	68	65	88	76	128	176	184	204	294	347	313	303	400	349	251	257	294	215	214	266	260	214	328	383	296	298	335	321	226	244	239	160	145	150	93	82	92	150	154	137	199	218	165	123	204	248	193	185	211	170	175	215	231	168	193	221	171	152	220	233	202	178	209	222	228	252	255	189	151	165	139	138	131	151	103	101	130	149	165	170	183	132	140	202	188	104	92	141	130	93	93	147	143	129	165	185	169	151	194	208	163	153	154	124	147	139	109	108	136	155	151	151	150	188	153	100	118	117	125	90	135	180	184	193	257	235	183	201	248	177	121	161	110	54	39	38	28	44	39	86	125	127	164	214	210	159	205	235	167	143	153	136	114	89	90	63	52	54	42	28	31	36	64	79	60	96	135	124	121	138
43	52	56	50	64	75	43	44	67	57	50	69	63	78	94	142	107	87	109	94	72	80	113	99	97	109	96	85	94	150	139	159	171	123	141	179	167	171	240	280	228	246	300	256	234	298	289	256	295	259	203	232	347	308	305	376	357	335	384	407	299	269	348	330	322	388	369	298	315	322	198	246	325	262	204	243	275	209	286	330	230	195	304	290	220	276	318	206	221	289	254	250	348	314	219	259	264	167	153	198	108	75	88	69	42	29	70	41	23	48	70	35	42	67	34	23	22	20	31	56	43	93	125	76	119	174	157	127	198	169	127	176	188	156	169	258	247	201	218	297	273	289	371	310	272	332	367	282	274	315	287	275	296	254	222	263	284	283	254	281	182	129	114	64	64	51	62	52	65	73	96	117	142	140	105	102	101	109	71	84	114	98	108	186	203	211	269	373	299	266	367	355	241	261	292	232	199	229	255	216	298	320	272	240	279	273	205	183	189	116	95	108	92	82	81	147	174	155	196	231	189	144	239	242	166	185	189	164	149	220	219	185	196	231	183	180	197	258	221	181	200	244	218	208	217	151	118	134	158	116	120	120	89	85	117	148	153	140	138	127	150	187	151	83	80	132	112	71	111	129	142	119	146	204	168	158	192	220	157	134	143	124	131	107	105	107	133	155	157	143	154	208	144	94	107	145	131	110	145	184	201	193	219	217	185	179	214	148	117	132	99	40	37	32	40	49	60	109	146	134	184	251	217	175	217	229	159	136	134	127	86	81	68	38	50	21	36	39	34	49	95	90	85	93	173	163	134	158
41	45	58	47	55	81	72	39	54	51	42	64	89	76	71	99	118	88	96	97	68	91	108	102	82	99	132	98	78	164	178	134	163	136	111	144	150	168	228	242	213	203	290	236	207	257	312	268	294	278	203	232	296	306	267	358	346	305	333	367	276	269	299	303	270	331	342	241	251	312	210	201	294	227	182	230	281	225	248	312	229	163	279	299	216	210	248	174	146	280	254	198	261	265	147	200	227	147	119	133	84	50	82	64	26	22	46	34	19	25	57	26	34	49	28	36	28	10	29	50	64	86	129	86	118	166	155	139	191	170	122	167	197	207	204	272	285	198	225	306	294	269	334	319	279	347	349	291	255	298	316	254	275	233	220	224	269	295	261	225	161	131	105	68	55	55	33	43	44	73	94	103	99	138	106	91	110	123	85	83	115	130	101	159	222	243	254	327	301	262	338	368	255	222	293	241	155	201	226	197	252	265	245	199	218	255	138	145	161	96	79	81	95	74	81	154	197	174	215	245	193	181	220	262	163	148	191	188	174	205	231	211	216	238	221	178	207	247	214	137	180	234	188	161	178	132	119	131	135	97	107	136	111	97	70	143	129	112	123	117	134	139	109	86	98	90	104	83	110	154	169	148	145	197	196	159	193	197	150	119	148	136	125	107	120	124	152	166	181	146	157	199	163	118	121	145	138	114	128	215	245	204	186	212	194	179	203	125	103	99	73	39	26	50	66	68	66	134	170	146	183	234	232	186	178	203	172	132	126	116	86	58	51	48	25	26	22	43	59	71	110	130	93	103	170	160	130	151
39	38	67	66	73	69	81	41	52	51	39	59	70	88	77	105	117	86	83	86	71	59	109	126	99	103	126	74	118	201	185	138	146	115	91	116	150	135	207	225	184	171	214	206	198	278	288	254	237	297	247	212	285	287	289	324	342	342	332	331	271	242	326	313	271	260	288	238	199	245	227	190	244	234	168	229	273	241	226	273	223	168	231	284	182	197	221	157	147	217	244	151	205	216	128	130	197	131	91	129	80	42	58	65	23	31	30	24	22	25	41	23	23	29	22	24	40	19	26	68	89	109	141	106	111	169	166	128	164	199	170	143	200	247	196	245	265	201	232	305	324	268	302	309	289	326	361	318	250	325	339	272	252	214	178	188	218	244	242	221	171	123	84	62	39	33	35	45	52	73	110	90	89	135	120	95	111	124	87	98	106	129	136	170	209	226	227	304	285	257	309	322	223	231	287	241	134	163	229	178	193	223	193	178	196	198	146	108	121	72	37	65	74	96	95	146	215	212	197	220	243	210	223	222	169	140	183	190	169	153	214	243	211	225	251	192	212	254	226	143	187	238	195	140	142	127	112	112	110	92	110	105	101	88	84	134	141	100	104	144	134	117	87	102	86	103	100	92	112	140	141	164	148	192	208	151	183	192	155	122	148	141	128	106	113	165	158	151	156	141	156	186	140	118	125	156	173	141	157	226	247	194	183	215	189	165	157	106	86	88	65	25	22	37	81	74	69	128	191	171	205	256	271	174	171	217	167	129	119	111	60	52	46	48	23	33	35	56	49	84	118	132	91	118	189	158	124	138
36	22	48	67	61	82	57	51	45	74	84	62	70	83	71	103	105	98	77	105	71	65	91	132	78	84	137	108	113	184	216	148	156	127	104	125	143	131	153	209	161	134	187	225	211	233	308	270	230	289	266	214	281	327	284	322	366	303	278	318	239	200	271	313	229	262	269	188	192	245	210	185	221	241	167	192	274	228	207	243	223	164	193	272	204	153	187	165	116	161	217	140	154	166	109	115	156	116	78	92	73	35	54	55	14	10	35	34	19	13	32	10	15	19	20	21	32	21	41	73	90	88	132	135	90	175	179	132	150	202	176	120	201	231	203	238	255	216	234	303	299	223	286	320	297	321	385	300	271	325	337	280	253	218	181	177	213	211	227	183	146	102	77	65	56	32	44	38	49	68	93	82	96	122	139	90	105	130	101	97	133	166	132	157	248	262	266	297	297	235	274	287	222	211	289	225	143	151	195	172	146	169	181	169	173	185	116	86	99	85	56	47	76	91	121	166	266	222	183	225	241	228	214	214	186	155	176	185	145	146	223	239	216	207	274	220	213	267	227	171	171	254	177	140	122	132	115	79	95	96	86	93	97	91	95	154	133	88	99	137	125	91	66	96	80	78	91	93	102	128	148	150	143	154	164	164	170	198	173	140	153	172	124	107	114	175	159	151	174	165	146	148	137	143	153	161	179	175	167	241	244	170	156	180	202	159	136	87	64	57	49	43	30	54	89	90	89	157	221	200	198	229	279	181	169	183	142	120	94	100	70	35	40	40	14	18	43	71	66	84	127	146	110	125	180	161	122	142
32	23	72	73	78	81	81	61	57	88	71	54	81	86	85	93	113	82	90	106	70	62	103	119	92	95	122	115	134	196	180	137	161	150	108	108	152	145	127	160	124	122	149	203	220	235	298	263	240	302	284	248	294	322	263	279	369	275	257	294	249	192	246	294	234	206	232	188	149	221	234	170	187	211	168	203	271	232	160	199	204	141	163	238	178	121	170	146	99	135	202	112	99	152	93	78	116	99	58	69	68	41	46	53	30	30	30	22	9	18	33	19	7	17	28	27	43	35	41	86	101	74	133	154	108	146	170	128	130	205	188	128	166	222	191	201	215	203	203	312	281	232	257	339	331	290	345	267	268	321	291	242	224	193	161	164	190	204	194	159	128	104	76	62	44	28	45	43	52	57	95	77	95	131	127	112	98	128	105	91	128	171	134	171	267	264	235	275	295	233	255	278	221	204	247	196	115	112	166	147	110	151	175	152	143	135	90	70	73	65	52	41	67	108	147	169	270	217	180	199	282	258	205	190	176	153	172	174	132	130	194	234	184	195	242	215	195	229	203	173	164	205	168	117	96	129	118	68	87	116	110	78	85	82	72	126	102	81	68	124	124	65	65	96	81	71	74	110	128	105	138	144	134	152	173	195	204	200	146	131	140	164	124	110	120	174	146	137	143	183	144	121	126	161	160	159	182	181	188	241	243	176	119	158	164	129	85	67	55	38	48	45	45	80	127	120	132	156	206	245	204	224	260	205	148	151	134	111	78	84	38	17	15	36	27	19	51	79	78	108	170	160	128	148	198	180	114	129
46	30	77	95	64	73	85	72	78	85	95	76	101	85	90	93	131	104	81	89	90	64	90	122	96	95	122	125	121	203	178	169	146	164	151	131	159	139	98	120	138	106	139	201	221	217	313	265	242	284	292	231	269	298	253	274	327	255	231	243	215	172	214	251	212	161	209	175	169	189	221	158	135	184	181	161	249	258	142	156	192	139	144	197	136	111	152	147	75	99	165	83	71	140	106	59	99	110	45	41	54	35	41	64	56	21	43	28	14	20	19	10	19	22	11	8	31	50	40	100	124	89	145	170	139	159	179	150	141	220	176	119	154	202	160	160	188	231	213	248	235	197	203	294	337	263	318	259	229	258	238	233	189	184	169	186	208	172	158	139	116	82	65	70	36	19	36	38	38	57	67	76	94	100	129	103	105	108	115	103	126	160	184	192	265	281	228	253	277	249	227	226	204	188	196	162	88	96	124	123	110	137	160	131	97	108	74	56	61	43	54	61	67	104	146	179	249	205	159	169	286	237	191	173	179	175	155	159	140	127	178	226	171	151	222	230	206	220	202	148	150	187	142	110	100	136	102	68	82	137	106	67	84	117	106	94	98	81	75	90	81	38	64	106	105	70	75	136	141	104	138	177	165	168	165	204	189	177	167	133	112	130	141	93	105	153	156	128	151	184	141	100	159	205	168	165	174	198	184	239	219	158	106	134	152	96	70	55	56	53	41	53	87	97	111	131	166	172	222	241	207	228	251	210	158	122	126	77	58	56	38	21	25	29	27	27	44	76	97	141	153	168	150	151	188	158	98	92
56	53	76	99	70	59	83	98	101	108	108	80	84	92	71	67	106	85	80	106	97	69	78	114	110	85	107	131	107	165	178	153	117	152	169	115	160	150	97	93	111	96	131	164	204	196	287	264	228	254	277	237	247	280	231	229	304	272	204	187	202	173	187	222	180	143	192	181	134	169	180	151	97	141	154	150	229	232	151	140	157	136	124	205	166	84	119	126	81	72	129	76	56	123	119	66	103	104	44	45	67	44	22	62	41	33	40	21	11	24	21	11	11	18	21	17	51	52	46	97	146	114	154	173	154	144	178	143	131	211	188	149	129	190	139	125	175	181	191	216	203	187	209	268	273	262	249	235	237	211	211	205	165	186	183	192	175	151	136	135	113	71	53	50	29	24	20	33	32	34	53	91	88	95	133	101	91	110	123	93	120	175	185	187	242	306	229	244	276	270	207	194	204	162	149	127	82	65	104	79	80	94	129	97	82	71	58	40	51	48	54	81	62	118	178	194	200	191	184	197	288	238	154	162	176	156	154	169	156	118	173	189	163	170	203	227	173	180	170	150	144	146	140	110	101	109	102	72	71	112	107	72	81	113	89	85	104	97	78	97	89	71	84	118	116	74	101	159	142	103	110	193	152	142	181	215	177	176	146	117	123	115	120	83	108	144	158	107	133	184	135	121	170	231	173	150	187	225	178	198	213	152	94	104	109	85	57	66	64	56	55	79	112	105	119	152	185	155	208	244	217	200	243	185	129	105	95	69	52	44	24	16	24	44	35	49	68	93	123	133	190	161	127	148	163	161	95	79
66	77	97	88	85	61	68	105	122	122	103	83	87	108	79	71	103	78	72	91	98	77	73	96	103	87	113	160	158	161	183	146	121	154	157	149	167	154	89	79	109	89	97	154	168	172	223	216	194	219	268	248	228	225	222	207	265	221	168	185	195	147	150	169	144	128	169	156	127	134	148	116	73	135	170	157	205	233	138	102	138	140	118	172	149	94	98	125	74	66	104	76	44	99	115	75	93	109	38	47	57	41	38	57	52	31	61	14	23	45	28	9	10	20	33	24	43	49	59	106	138	109	160	185	155	137	179	157	132	178	194	135	125	168	151	104	143	190	155	169	180	198	194	247	265	235	226	184	233	216	165	172	167	156	182	165	147	118	100	114	86	75	60	39	28	13	27	54	43	41	51	89	84	105	115	100	85	95	90	92	96	172	170	178	234	293	255	233	263	263	207	200	189	184	117	110	93	71	74	75	68	76	88	75	58	63	56	52	42	48	86	94	104	152	225	188	180	195	198	234	290	229	154	154	187	168	151	155	165	126	154	179	184	152	201	207	176	140	160	171	121	118	103	97	86	91	114	51	75	110	120	80	96	135	126	78	124	120	106	93	89	110	97	120	136	97	130	183	137	100	135	162	154	156	174	212	187	142	141	139	97	120	130	111	102	110	137	127	125	173	163	124	155	225	209	144	179	232	173	171	161	116	67	93	101	77	54	57	93	82	74	95	136	123	114	167	174	173	197	222	211	199	217	192	137	80	71	58	66	26	21	24	27	23	45	61	68	84	132	157	151	133	123	117	121	168	57	74
93	66	71	118	92	64	95	120	113	111	137	98	63	97	100	64	78	107	78	78	80	71	98	110	102	93	125	172	176	158	187	157	138	157	181	141	180	156	91	69	91	120	88	144	155	139	180	182	188	195	259	230	198	184	205	189	225	200	165	174	182	154	138	171	150	122	123	160	125	98	112	97	83	123	162	149	160	204	143	115	136	135	102	142	159	86	80	114	87	57	98	77	42	71	97	65	90	94	55	50	66	43	26	58	53	39	40	30	28	44	46	25	10	26	44	32	37	64	72	87	146	142	159	205	197	146	170	178	131	169	193	168	154	146	125	110	108	155	152	128	162	152	177	218	218	201	180	170	194	171	152	139	128	128	145	140	124	86	96	108	82	58	50	33	20	18	28	40	58	44	67	102	105	78	89	106	74	81	79	87	107	137	158	166	210	256	260	239	267	296	184	177	216	177	118	102	84	70	67	45	68	68	61	63	41	41	44	60	57	52	77	116	119	158	244	210	195	231	223	229	248	230	150	142	203	176	132	119	159	148	129	139	165	156	177	182	153	123	137	154	100	98	102	99	74	80	85	76	60	109	128	121	119	146	133	95	134	149	109	99	126	138	116	102	110	105	142	170	138	112	121	184	158	149	163	204	163	149	146	129	93	105	133	117	89	126	177	164	149	186	155	139	149	190	181	159	170	200	171	135	132	109	73	77	82	64	41	60	73	88	67	93	126	116	123	174	181	170	190	232	191	176	180	158	98	82	74	55	25	30	23	36	28	32	68	78	73	97	148	179	134	118	117	109	128	110	73	64
79	106	79	80	90	88	90	135	113	106	136	90	78	103	103	83	92	89	77	77	78	67	85	113	131	135	139	184	171	153	175	181	141	156	177	185	172	150	87	82	85	111	93	137	147	123	139	182	165	193	202	201	167	199	194	146	165	195	149	125	146	179	140	151	164	129	123	162	125	83	97	101	48	86	159	134	126	202	136	102	144	138	98	121	148	85	67	97	98	56	71	71	45	66	94	70	69	79	69	31	66	46	14	49	70	30	56	46	27	38	59	31	26	40	57	36	51	76	98	86	136	138	132	193	211	158	166	196	164	151	215	193	129	128	128	100	86	128	126	108	129	131	180	196	208	169	150	181	177	157	116	94	120	123	126	102	84	72	81	78	84	50	30	27	18	21	20	50	49	56	62	114	125	93	91	97	87	68	87	94	94	96	131	159	177	248	250	227	243	247	201	142	176	135	97	70	72	56	42	40	65	60	64	52	56	40	58	60	50	48	77	108	121	163	253	226	180	212	226	227	250	205	150	140	199	165	130	128	145	119	99	117	159	140	131	146	144	84	107	149	99	78	97	101	66	69	86	96	92	131	150	128	147	152	140	116	145	165	119	88	105	157	111	94	104	129	145	158	138	119	144	203	175	158	162	224	171	124	121	138	100	87	124	132	94	128	163	156	139	162	166	159	153	193	205	124	161	171	137	130	128	83	52	66	79	62	52	48	83	91	85	97	131	122	129	150	206	173	168	212	188	159	145	137	96	71	53	44	41	5	31	36	36	59	66	82	83	91	166	178	143	91	121	112	113	86	69	58
92	99	81	81	87	72	90	150	111	102	115	78	75	92	107	101	96	94	57	69	73	71	83	97	122	135	156	174	192	164	159	160	153	164	208	180	161	153	98	67	91	101	96	135	146	113	115	165	168	175	164	189	154	172	189	131	155	186	155	111	157	169	117	127	152	117	99	166	117	97	86	96	57	79	138	87	98	156	140	111	131	157	98	98	110	76	58	96	77	48	64	75	60	68	100	91	71	91	65	46	64	58	50	60	83	43	50	75	23	41	54	57	42	57	72	33	38	85	96	86	142	124	126	194	223	179	173	199	168	171	200	196	118	118	98	80	76	108	91	78	127	130	129	153	139	145	139	177	196	145	101	95	87	97	93	108	67	69	71	47	54	41	24	31	22	22	37	52	56	69	61	97	139	88	95	107	86	71	90	108	89	114	142	155	163	240	246	220	199	189	163	131	134	123	56	59	54	28	31	39	52	60	52	29	45	57	44	34	57	46	67	118	142	166	243	238	186	215	252	225	207	186	160	156	158	171	113	111	142	117	83	102	142	126	116	138	123	84	94	122	86	65	88	105	68	61	80	119	107	108	132	150	142	131	142	143	151	147	119	81	131	145	120	96	125	181	160	161	160	168	184	220	205	167	181	199	174	128	105	129	83	124	135	109	98	119	146	154	130	136	168	167	135	141	181	146	138	149	132	129	118	93	67	58	66	52	56	50	79	116	106	96	141	121	133	187	184	147	170	183	161	132	116	119	63	36	41	42	27	25	31	46	33	49	85	76	72	106	161	177	102	74	133	101	75	74	66	48
99	112	66	69	104	86	126	149	116	96	84	82	77	78	118	114	70	74	71	64	75	72	87	92	113	118	156	175	187	164	166	177	149	166	187	165	145	152	85	61	77	90	86	122	149	99	114	147	173	154	180	167	136	132	161	169	133	141	127	101	130	170	142	100	145	90	113	158	129	80	91	100	57	80	111	76	83	129	133	76	97	130	88	85	118	83	51	75	77	33	48	66	49	68	92	86	70	75	69	40	58	72	40	59	76	58	82	84	46	28	48	68	54	52	81	43	77	108	113	77	133	116	116	190	248	198	179	202	175	156	205	188	134	100	125	76	63	102	91	104	120	123	120	105	129	100	112	133	144	103	91	67	86	88	101	80	48	50	36	47	37	27	27	34	29	29	40	37	82	87	84	111	132	100	73	105	97	50	72	87	103	83	120	145	153	225	278	187	170	186	148	117	92	93	66	51	42	28	35	48	69	64	32	57	92	79	38	70	67	76	85	143	162	188	253	227	192	228	264	199	171	195	163	136	153	133	105	83	122	105	83	92	129	123	106	116	119	94	93	107	88	72	75	102	63	62	91	138	94	97	152	181	139	149	166	180	146	144	117	97	137	182	139	105	133	236	166	125	182	219	180	207	193	162	177	196	151	128	93	114	101	104	121	119	116	98	156	161	139	146	168	175	142	170	165	149	141	141	166	119	103	84	78	40	59	70	74	66	100	115	119	106	143	144	151	157	198	162	148	139	163	110	102	100	67	16	37	20	26	28	27	39	58	74	97	92	84	131	156	160	85	94	119	92	58	58	70	36
103	91	87	74	97	94	100	145	116	93	84	78	96	97	148	121	86	87	76	77	70	71	60	74	106	130	138	190	200	152	167	191	157	160	179	168	109	89	86	54	68	90	74	104	120	119	96	163	163	135	160	181	148	139	179	144	131	135	136	95	111	155	129	87	123	106	100	159	137	51	94	107	49	62	75	70	76	111	108	86	93	112	77	41	93	68	40	57	66	26	30	69	58	48	84	73	51	81	88	50	76	93	56	55	100	56	54	98	59	38	65	76	44	56	78	78	71	124	130	94	116	137	143	181	227	199	173	182	162	152	179	144	117	104	82	72	67	93	91	103	106	124	114	94	96	93	99	131	112	95	60	61	71	70	74	49	37	25	36	32	26	32	18	22	25	37	49	56	90	102	85	93	130	105	92	122	106	48	60	100	98	67	96	131	135	174	222	171	162	174	152	106	85	78	46	48	41	22	45	35	82	70	57	72	112	87	70	74	104	94	102	144	160	178	220	244	199	201	268	215	137	210	186	147	131	128	82	88	106	90	67	78	132	122	92	95	105	85	72	122	69	77	82	80	72	60	84	137	106	109	164	183	153	143	181	189	151	155	139	152	164	190	138	131	162	237	205	169	195	214	199	205	178	154	161	172	161	105	102	113	116	100	101	137	124	116	128	174	138	119	155	178	168	152	176	158	141	152	151	76	76	71	82	42	38	75	105	73	89	108	129	108	125	154	133	138	164	143	118	147	126	111	74	84	51	22	24	12	17	32	31	44	71	88	95	117	103	122	149	146	75	92	109	82	42	46	49	40
80	97	83	54	104	119	108	116	125	98	81	107	111	104	137	133	89	85	86	80	67	64	73	70	118	123	143	158	209	157	143	182	150	146	142	153	107	78	59	66	56	64	93	87	98	111	101	140	150	111	119	175	124	120	144	139	107	115	119	95	101	140	110	91	91	99	86	130	119	82	78	96	78	76	80	65	43	77	111	77	70	90	67	41	55	74	42	56	57	26	23	65	56	58	60	82	63	71	103	61	73	118	78	69	92	89	78	91	67	23	53	71	60	46	74	94	86	117	159	119	104	141	159	171	222	212	157	157	141	139	151	132	107	90	85	70	84	96	76	84	105	124	115	92	97	83	101	131	103	81	52	50	35	57	50	51	11	23	34	25	29	25	18	21	27	44	57	77	92	115	102	95	113	120	90	113	116	70	50	102	104	75	92	129	116	155	161	156	137	159	157	107	71	63	40	44	43	48	63	46	74	97	76	72	132	114	57	96	126	110	103	158	201	187	212	262	190	224	264	200	145	181	167	135	86	95	76	63	74	77	66	90	119	140	86	94	123	96	80	80	89	77	64	79	72	71	81	151	136	119	187	205	170	157	192	195	176	143	146	149	151	164	141	143	178	234	182	165	204	229	204	184	178	175	153	151	159	109	109	97	111	103	111	124	131	106	114	179	158	131	145	178	160	154	160	167	120	123	103	71	61	82	76	47	46	94	96	64	90	125	136	123	99	147	160	134	136	123	118	103	131	87	56	64	30	27	16	25	24	35	49	66	73	95	78	95	127	125	152	133	70	87	83	66	35	15	44	33
91	117	85	78	96	110	120	112	122	102	78	119	136	127	142	135	100	90	125	83	65	74	83	87	120	141	137	143	172	192	145	179	160	136	118	116	105	73	71	66	48	78	100	66	68	92	118	141	138	106	113	128	137	107	129	135	94	105	121	87	92	127	95	63	81	85	68	109	108	68	76	72	62	69	76	70	47	70	89	79	61	66	68	33	52	81	34	39	48	29	28	29	53	36	70	87	57	76	103	54	89	121	91	78	109	101	53	77	82	57	48	70	81	62	65	88	121	109	140	124	89	135	159	164	190	192	129	137	144	152	121	108	106	69	76	64	70	70	81	88	103	99	106	92	71	81	97	124	94	71	60	44	33	24	35	38	27	22	20	21	27	31	27	32	31	26	76	66	85	122	120	98	126	130	114	120	126	76	54	109	97	77	80	129	122	139	150	122	130	141	133	73	46	58	44	36	31	57	63	73	93	107	91	95	139	125	72	102	147	112	108	163	214	183	223	289	243	212	247	178	139	142	178	114	72	94	75	57	47	56	83	96	127	123	88	67	110	105	86	72	88	88	69	100	74	69	107	148	152	136	182	213	163	158	202	210	148	170	167	174	163	152	150	160	175	234	207	190	216	216	204	176	165	180	148	132	123	113	105	82	117	107	115	98	120	107	123	180	190	143	125	201	151	152	157	143	120	118	95	77	68	73	81	59	59	95	108	101	79	125	147	111	104	140	151	95	124	102	95	86	86	75	73	43	27	27	21	36	32	55	53	71	120	102	80	103	119	120	136	106	83	73	72	44	24	23	36	38
84	99	93	74	111	115	106	107	109	89	64	98	138	115	129	148	99	106	129	97	57	73	81	66	102	134	135	155	167	152	163	176	147	109	121	124	78	59	73	76	50	83	75	82	79	98	105	105	141	100	97	123	112	117	121	124	56	66	94	79	73	98	97	50	71	88	84	81	116	90	54	65	88	62	63	76	41	42	75	55	56	77	69	22	37	70	39	28	41	28	25	43	57	37	57	90	39	80	102	67	89	112	97	67	105	94	85	86	113	54	63	89	88	54	80	130	123	130	169	120	96	133	171	154	167	158	140	119	126	147	88	106	90	64	62	61	51	69	76	89	89	116	90	89	77	73	75	101	73	54	65	36	16	24	32	18	11	26	37	16	28	32	40	45	44	44	75	82	87	132	139	106	132	152	130	113	121	82	61	85	104	62	78	120	132	111	119	121	124	107	99	65	44	46	44	48	39	54	90	99	122	144	126	125	127	116	85	112	140	129	126	173	182	164	184	279	243	205	210	183	130	143	177	132	71	62	82	50	62	66	83	80	90	123	77	76	84	107	70	57	85	96	65	88	96	88	126	150	154	172	183	229	179	158	188	211	135	130	154	170	147	153	166	191	186	211	227	213	218	228	184	161	177	169	149	99	118	122	106	95	113	109	125	132	120	117	140	183	182	133	138	190	182	152	154	140	119	111	89	66	58	54	63	55	72	93	132	102	95	125	155	123	94	130	145	105	109	80	90	91	76	65	50	28	27	26	24	33	45	46	58	93	120	86	56	113	127	98	112	90	71	50	52	39	18	40	16	29


==> anc/Fig_2A.dat <==
   3.9660610e-06   5.7711521e-07   3.4619700e-06   9.7663479e-06   1.2947597e-05   1.4841169e-05   2.5099608e-05   4.7827694e-05   7.6072288e-05   1.0514250e-04   1.3710695e-04   1.7176520e-04   2.0270673e-04   2.1887805e-04   2.1440029e-04   1.9520633e-04   1.6851011e-04   1.3541051e-04   9.7076807e-05   5.8765276e-05   2.8078608e-05   1.0586945e-05   6.1289947e-06   1.1343813e-05   2.3485861e-05   3.9818727e-05   5.7898293e-05   7.6956602e-05   9.5874887e-05   1.1166293e-04   1.2016799e-04   1.2098158e-04   1.1456955e-04   1.0121102e-04   8.1570036e-05   5.9232783e-05   3.7807227e-05   2.0619778e-05   9.2820713e-06   5.0897405e-06   9.8301968e-06   2.5166209e-05   5.3173535e-05   9.4486705e-05   1.4329836e-04   1.8735709e-04   2.1657664e-04   2.3003882e-04   2.3166134e-04   2.2077892e-04   1.9326014e-04   1.5247373e-04   1.1063083e-04   7.7695319e-05   5.3696612e-05   3.3261801e-05   1.6094386e-05   7.5769786e-06   7.6220701e-06   7.7873451e-06   3.5557101e-06   4.5904126e-07   3.0686084e-06   6.2903789e-06
   3.3903144e-06   1.0056846e-06   3.4746485e-07   1.3179786e-06   1.3418899e-06   7.3633390e-07   2.1303399e-06   8.6381932e-06   2.2925333e-05   4.9949067e-05   9.6454149e-05   1.6264526e-04   2.4340666e-04   3.3201484e-04   4.2022476e-04   5.0549526e-04   5.8658831e-04   6.5136976e-04   6.8701539e-04   6.9328672e-04   6.7675988e-04   6.4698678e-04   6.1772248e-04   5.9680099e-04   5.7900030e-04   5.5798493e-04   5.3764435e-04   5.2360146e-04   5.1335911e-04   5.0253477e-04   4.9151542e-04   4.8677539e-04   4.9060710e-04   5.0223371e-04   5.1739037e-04   5.3487432e-04   5.5539334e-04   5.8068920e-04   6.0643642e-04   6.2513116e-04   6.3727528e-04   6.4901026e-04   6.5926217e-04   6.5875089e-04   6.3805892e-04   5.8953486e-04   5.1066791e-04   4.1284857e-04   3.1533996e-04   2.2843749e-04   1.5291151e-04   9.0587804e-05   4.5198315e-05   1.7649653e-05   4.8477095e-06   8.3823066e-07   6.6532810e-07   2.3786864e-06   4.3490389e-06   4.4415579e-06   2.2973821e-06   1.0934247e-06   2.7429661e-06   4.3670169e-06
   2.4885601e-06   2.3325366e-06   2.2931082e-06   3.1605913e-06   4.2767508e-06   5.2791013e-06   7.3271183e-06   1.1855078e-05   2.2214004e-05   4.4970534e-05   8.6730954e-05   1.5122094e-04   2.4325107e-04   3.6783855e-04   5.2266645e-04   7.0437774e-04   9.0959802e-04   1.1203368e-03   1.3144396e-03   1.4850651e-03   1.6282233e-03   1.7381446e-03   1.8268851e-03   1.9126491e-03   1.9891867e-03   2.0424809e-03   2.0841081e-03   2.1307718e-03   2.1688906e-03   2.1734384e-03   2.1534767e-03   2.1341908e-03   2.1316300e-03   2.1373035e-03   2.1330473e-03   2.1001211e-03   2.0446809e-03   1.9810622e-03   1.9063859e-03   1.8047668e-03   1.6781896e-03   1.5432968e-03   1.4000809e-03   1.2361918e-03   1.0528543e-03   8.6031578e-04   6.6501816e-04   4.7999674e-04   3.2490326e-04   2.0764245e-04   1.2423424e-04   7.0304976e-05   4.0439855e-05   2.5899643e-05   1.9163712e-05   1.6180568e-05   1.4083678e-05   1.1353095e-05   8.6152615e-06   6.2199765e-06   3.7180021e-06   1.8709664e-06   1.6503992e-06   2.2057439e-06
   1.0217126e-06   2.7893344e-06   5.2409302e-06   8.1995042e-06   1.2416086e-05   1.9638641e-05   3.6253012e-05   6.8127629e-05   1.1703003e-04   1.8629238e-04   2.7803064e-04   3.9406976e-04   5.4598491e-04   7.4335681e-04   9.7962934e-04   1.2513365e-03   1.5609364e-03   1.8904592e-03   2.2154796e-03   2.5300021e-03   2.8233937e-03   3.0785238e-03   3.3121663e-03   3.5549391e-03   3.7905822e-03   3.9829527e-03   4.1457178e-03   4.3100208e-03   4.4501215e-03   4.5135583e-03   4.4955754e-03   4.4554161e-03   4.4296550e-03   4.3989119e-03   4.3177507e-03   4.1707554e-03   3.9732353e-03   3.7552499e-03   3.5161149e-03   3.2343578e-03   2.9227773e-03   2.6207759e-03   2.3341331e-03   2.0392259e-03   1.7359718e-03   1.4432848e-03   1.1659032e-03   9.0824408e-04   6.8736966e-04   5.0933415e-04   3.6674863e-04   2.5855643e-04   1.8435686e-04   1.3252064e-04   9.1334920e-05   5.8902861e-05   3.5339535e-05   1.8931715e-05   9.5156238e-06   5.4787173e-06   3.5856221e-06   2.1040845e-06   8.7754688e-07   4.6304357e-07
   2.0123641e-06   3.7175747e-06   6.8263371e-06   1.0508029e-05   1.6664360e-05   3.0811001e-05   6.7600572e-05   1.4466582e-04   2.7072762e-04   4.5372099e-04   6.9901377e-04   1.0057453e-03   1.3855337e-03   1.8428982e-03   2.3510759e-03   2.8971805e-03   3.4837979e-03   4.0722692e-03   4.6155665e-03   5.1073427e-03   5.5393007e-03   5.9039373e-03   6.2572977e-03   6.6603097e-03   7.0703320e-03   7.4089592e-03   7.6944033e-03   7.9812858e-03   8.2234146e-03   8.3188873e-03   8.2728082e-03   8.1900004e-03   8.1406237e-03   8.0890843e-03   7.9574577e-03   7.7100325e-03   7.3821136e-03   7.0173353e-03   6.6103375e-03   6.1288793e-03   5.6029149e-03   5.1138928e-03   4.6791668e-03   4.2400421e-03   3.7652145e-03   3.2702989e-03   2.7579971e-03   2.2353703e-03   1.7457176e-03   1.3194928e-03   9.5449971e-04   6.5760800e-04   4.3964063e-04   2.8603292e-04   1.7503495e-04   9.8564700e-05   5.1116057e-05   2.3351041e-05   9.1649987e-06   4.1264717e-06   3.2548934e-06   3.5233217e-06   3.1379616e-06   2.1808609e-06
   6.7299991e-06   7.5655618e-06   9.5299377e-06   1.2522796e-05   2.0222054e-05   4.1987532e-05   1.0122232e-04   2.3157967e-04   4.5833971e-04   8.0617348e-04   1.2971888e-03   1.9361278e-03   2.7380710e-03   3.7067313e-03   4.7917901e-03   5.9612367e-03   7.2032600e-03   8.4228545e-03   9.5087856e-03   1.0435640e-02   1.1195320e-02   1.1805470e-02   1.2402455e-02   1.3104042e-02   1.3820879e-02   1.4406726e-02   1.4894688e-02   1.5373957e-02   1.5757690e-02   1.5879319e-02   1.5751753e-02   1.5577002e-02   1.5497922e-02   1.5443812e-02   1.5264059e-02   1.4897188e-02   1.4386063e-02   1.3784149e-02   1.3076868e-02   1.2217396e-02   1.1262794e-02   1.0363403e-02   9.5621121e-03   8.7432446e-03   7.8166635e-03   6.7964679e-03   5.7026174e-03   4.5680300e-03   3.4964905e-03   2.5723941e-03   1.8045055e-03   1.1979713e-03   7.6248385e-04   4.6872932e-04   2.7297361e-04   1.4961528e-04   7.9359535e-05   4.0062097e-05   1.8168337e-05   8.6329543e-06   6.5765215e-06   8.0124443e-06   8.9130598e-06   7.6643193e-06
   1.3490213e-05   1.4812605e-05   1.6858356e-05   2.0318247e-05   3.2044305e-05   6.6758533e-05   1.5979578e-04   3.6468363e-04   7.2593405e-04   1.2888200e-03   2.1003549e-03   3.1809138e-03   4.5600110e-03   6.2551129e-03   8.1995007e-03   1.0336585e-02   1.2628184e-02   1.4895737e-02   1.6926079e-02   1.8650049e-02   2.0052108e-02   2.1186640e-02   2.2304411e-02   2.3600746e-02   2.4914430e-02   2.6000423e-02   2.6910165e-02   2.7768200e-02   2.8411765e-02   2.8574080e-02   2.8295720e-02   2.7955731e-02   2.7814270e-02   2.7756667e-02   2.7488407e-02   2.6891672e-02   2.6020665e-02   2.4937322e-02   2.3617327e-02   2.2015964e-02   2.0245751e-02   1.8555169e-02   1.7030813e-02   1.5492167e-02   1.3768839e-02   1.1871733e-02   9.8563770e-03   7.7968474e-03   5.8720901e-03   4.2387812e-03   2.9229324e-03   1.9159470e-03   1.2085599e-03   7.4333142e-04   4.4289912e-04   2.5541918e-04   1.4590662e-04   8.0808609e-05   4.0777109e-05   2.0617732e-05   1.4477239e-05   1.5632955e-05   1.6686699e-05   1.4648472e-05
   2.0692794e-05   2.3829826e-05   2.8581243e-05   3.4818628e-05   5.3329588e-05   1.0861430e-04   2.5529120e-04   5.7329336e-04   1.1243201e-03   1.9689769e-03   3.1812069e-03   4.8024631e-03   6.8830539e-03   9.4653621e-03   1.2471784e-02   1.5813794e-02   1.9416599e-02   2.3002556e-02   2.6231278e-02   2.8973096e-02   3.1212715e-02   3.3067582e-02   3.4933666e-02   3.7095894e-02   3.9297706e-02   4.1162317e-02   4.2743872e-02   4.4181726e-02   4.5196714e-02   4.5396821e-02   4.4912620e-02   4.4331129e-02   4.4078845e-02   4.3983630e-02   4.3591393e-02   4.2662591e-02   4.1262800e-02   3.9452728e-02   3.7198505e-02   3.4499324e-02   3.1574025e-02   2.8791934e-02   2.6291135e-02   2.3828312e-02   2.1130495e-02   1.8175526e-02   1.5050170e-02   1.1876043e-02   8.9102907e-03   6.3979340e-03   4.4016963e-03   2.8987484e-03   1.8490630e-03   1.1605232e-03   7.1627138e-04   4.3051980e-04   2.5190977e-04   1.4006633e-04   7.0687278e-05   3.5410045e-05   2.4290024e-05   2.5212249e-05   2.5850976e-05   2.2212269e-05
   2.9214251e-05   3.2977828e-05   4.0788617e-05   5.0154800e-05   7.4992934e-05   1.5426958e-04   3.6851869e-04   8.3036896e-04   1.6174473e-03   2.7995060e-03   4.4793605e-03   6.7218877e-03   9.5951551e-03   1.3170214e-02   1.7361450e-02   2.2035504e-02   2.7064781e-02   3.2057437e-02   3.6522994e-02   4.0263934e-02   4.3297485e-02   4.5849777e-02   4.8487957e-02   5.1594228e-02   5.4811756e-02   5.7608046e-02   6.0002482e-02   6.2102187e-02   6.3487995e-02   6.3692936e-02   6.2934585e-02   6.2064425e-02   6.1663741e-02   6.1524406e-02   6.1009725e-02   5.9785873e-02   5.7856173e-02   5.5241090e-02   5.1902595e-02   4.7939937e-02   4.3740196e-02   3.9801126e-02   3.6297372e-02   3.2926811e-02   2.9296332e-02   2.5295626e-02   2.1014599e-02   1.6633675e-02   1.2500248e-02   8.9693463e-03   6.1739655e-03   4.0871368e-03   2.6276443e-03   1.6659685e-03   1.0458944e-03   6.3916134e-04   3.7309914e-04   2.0339670e-04   9.9917057e-05   4.8196342e-05   3.3110797e-05   3.5843371e-05   3.7750283e-05   3.2494400e-05
   4.1369312e-05   4.2082325e-05   4.9720594e-05   5.9532377e-05   8.6948658e-05   1.8664354e-04   4.6509788e-04   1.0671960e-03   2.0864699e-03   3.6000952e-03   5.7435064e-03   8.6081213e-03   1.2274016e-02   1.6844223e-02   2.2235584e-02   2.8260085e-02   3.4716466e-02   4.1079714e-02   4.6684132e-02   5.1261378e-02   5.4904162e-02   5.7990347e-02   6.1263505e-02   6.5208422e-02   6.9393273e-02   7.3127989e-02   7.6340214e-02   7.9042546e-02   8.0665680e-02   8.0708747e-02   7.9622704e-02   7.8465128e-02   7.7905377e-02   7.7735459e-02   7.7247950e-02   7.5920929e-02   7.3629294e-02   7.0302001e-02   6.5910564e-02   6.0714729e-02   5.5322074e-02   5.0348047e-02   4.5965230e-02   4.1819387e-02   3.7404646e-02   3.2472467e-02   2.7076506e-02   2.1476227e-02   1.6133943e-02   1.1532439e-02   7.9039468e-03   5.2253529e-03   3.3576477e-03   2.1278315e-03   1.3437193e-03   8.2968972e-04   4.8534747e-04   2.6306385e-04   1.2750789e-04   5.9028975e-05   4.0410850e-05   4.7253531e-05   5.3727906e-05   4.8266802e-05
   5.8076295e-05   5.1972863e-05   5.4833862e-05   6.1280983e-05   8.7496487e-05   2.0101243e-04   5.2715341e-04   1.2337171e-03   2.4274582e-03   4.1932310e-03   6.6995462e-03   1.0067428e-02   1.4389075e-02   1.9808626e-02   2.6268040e-02   3.3529392e-02   4.1303335e-02   4.8918814e-02   5.5520919e-02   6.0772542e-02   6.4871099e-02   6.8353410e-02   7.2111607e-02   7.6735093e-02   8.1771553e-02   8.6393186e-02   9.0372460e-02   9.3559976e-02   9.5264109e-02   9.5079321e-02   9.3687518e-02   9.2297708e-02   9.1578608e-02   9.1350077e-02   9.0944464e-02   8.9712791e-02   8.7255269e-02   8.3345079e-02   7.7994626e-02   7.1675414e-02   6.5242619e-02   5.9401830e-02   5.4275991e-02   4.9469185e-02   4.4406468e-02   3.8686968e-02   3.2291137e-02   2.5569948e-02   1.9120998e-02   1.3553748e-02   9.2038110e-03   6.0492467e-03   3.8746578e-03   2.4530296e-03   1.5611904e-03   9.8147430e-04   5.8507784e-04   3.2269924e-04   1.5840667e-04   7.1499595e-05   4.7571252e-05   5.9080026e-05   7.2852397e-05   6.9540351e-05
   7.7506304e-05   6.3025510e-05   5.8375128e-05   5.9242911e-05   8.3362215e-05   2.0723763e-04   5.6632192e-04   1.3387265e-03   2.6376324e-03   4.5526375e-03   7.2774336e-03   1.0960595e-02   1.5712822e-02   2.1732181e-02   2.9011592e-02   3.7281233e-02   4.6162133e-02   5.4841250e-02   6.2288065e-02   6.8111968e-02   7.2616480e-02   7.6458689e-02   8.0624461e-02   8.5808403e-02   9.1601603e-02   9.7072188e-02   1.0178352e-01   1.0537395e-01   1.0706703e-01   1.0661731e-01   1.0497891e-01   1.0343988e-01   1.0255990e-01   1.0223229e-01   1.0192845e-01   1.0087932e-01   9.8346051e-02   9.3910248e-02   8.7665374e-02   8.0326203e-02   7.2987938e-02   6.6413979e-02   6.0639069e-02   5.5235211e-02   4.9621289e-02   4.3273095e-02   3.6070324e-02   2.8441778e-02   2.1119883e-02   1.4820107e-02   9.9609682e-03   6.5140765e-03   4.1787238e-03   2.6649320e-03   1.7251495e-03   1.1150983e-03   6.8496215e-04   3.8835658e-04   1.9543021e-04   8.7651985e-05   5.5646878e-05   7.0373055e-05   9.2069334e-05   9.3018546e-05
   9.6726266e-05   7.4474288e-05   6.2437908e-05   5.7967077e-05   8.1533855e-05   2.1699311e-04   6.0593734e-04   1.4292325e-03   2.7997632e-03   4.8050640e-03   7.6493458e-03   1.1499809e-02   1.6491545e-02   2.2884847e-02   3.0737914e-02   3.9765749e-02   4.9506817e-02   5.9023452e-02   6.7148530e-02   7.3466356e-02   7.8367968e-02   8.2571463e-02   8.7104591e-02   9.2766740e-02   9.9239704e-02   1.0552129e-01   1.1093997e-01   1.1489764e-01   1.1656962e-01   1.1590809e-01   1.1413950e-01   1.1252360e-01   1.1148048e-01   1.1096857e-01   1.1070184e-01   1.0980468e-01   1.0718337e-01   1.0222279e-01   9.5134007e-02   8.6880527e-02   7.8760741e-02   7.1569673e-02   6.5237471e-02   5.9304208e-02   5.3231303e-02   4.6420360e-02   3.8634951e-02   3.0344948e-02   2.2400357e-02   1.5597185e-02   1.0411488e-02   6.8088497e-03   4.4103770e-03   2.8606709e-03   1.8946907e-03   1.2590182e-03   7.9301954e-04   4.5790338e-04   2.3432144e-04   1.0522489e-04   6.3983225e-05   8.0136597e-05   1.0879709e-04   1.1506589e-04
   1.1471898e-04   8.5237238e-05   6.6760727e-05   5.8082336e-05   8.2220065e-05   2.3082300e-04   6.5347580e-04   1.5340705e-03   2.9839643e-03   5.0829364e-03   8.0313867e-03   1.2004568e-02   1.7163211e-02   2.3828628e-02   3.2120036e-02   4.1741021e-02   5.2153195e-02   6.2311443e-02   7.0953344e-02   7.7667199e-02   8.2910696e-02   8.7420672e-02   9.2245684e-02   9.8288991e-02   1.0533793e-01   1.1234579e-01   1.1841318e-01   1.2269894e-01   1.2435747e-01   1.2357581e-01   1.2173575e-01   1.2008252e-01   1.1888445e-01   1.1817190e-01   1.1785375e-01   1.1706170e-01   1.1434313e-01   1.0888861e-01   1.0105190e-01   9.2032334e-02   8.3279597e-02   7.5603865e-02   6.8840378e-02   6.2486745e-02   5.6058756e-02   4.8924145e-02   4.0726311e-02   3.1938381e-02   2.3514118e-02   1.6317874e-02   1.0868553e-02   7.1378902e-03   4.6870667e-03   3.0973396e-03   2.0895216e-03   1.4123232e-03   9.0004360e-04   5.2153330e-04   2.6780322e-04   1.2022804e-04   7.1085251e-05   8.8341990e-05   1.2338602e-04   1.3530691e-04
   1.3362436e-04   9.5317065e-05   6.9514516e-05   5.6616538e-05   8.0341432e-05   2.3938798e-04   6.9415467e-04   1.6348767e-03   3.1757129e-03   5.3891106e-03   8.4641079e-03   1.2578634e-02   1.7918637e-02   2.4858443e-02   3.3564671e-02   4.3724470e-02   5.4722442e-02   6.5411570e-02   7.4455643e-02   8.1463087e-02   8.6947075e-02   9.1653790e-02   9.6660474e-02   1.0297065e-01   1.1046662e-01   1.1807751e-01   1.2469829e-01   1.2924251e-01   1.3084416e-01   1.2989505e-01   1.2799654e-01   1.2631161e-01   1.2498382e-01   1.2410605e-01   1.2380299e-01   1.2314365e-01   1.2038732e-01   1.1453408e-01   1.0608690e-01   9.6471937e-02   8.7238877e-02   7.9202768e-02   7.2132940e-02   6.5473656e-02   5.8774361e-02   5.1389612e-02   4.2848137e-02   3.3605172e-02   2.4722141e-02   1.7137518e-02   1.1405061e-02   7.5138650e-03   4.9836453e-03   3.3345884e-03   2.2709060e-03   1.5464872e-03   9.9021357e-04   5.7326573e-04   2.9429252e-04   1.3193020e-04   7.6649805e-05   9.6204950e-05   1.3884040e-04   1.5713119e-04
   1.5675011e-04   1.0620271e-04   6.9968228e-05   5.1436614e-05   7.3103762e-05   2.3675704e-04   7.1199450e-04   1.6953150e-03   3.3082017e-03   5.6211986e-03   8.8113826e-03   1.3061038e-02   1.8583496e-02   2.5798938e-02   3.4914289e-02   4.5601309e-02   5.7166313e-02   6.8355066e-02   7.7758799e-02   8.5006961e-02   9.0664836e-02   9.5495217e-02   1.0061484e-01   1.0711603e-01   1.1496420e-01   1.2308356e-01   1.3018243e-01   1.3491243e-01   1.3639865e-01   1.3530951e-01   1.3336795e-01   1.3165618e-01   1.3021734e-01   1.2920327e-01   1.2890688e-01   1.2843018e-01   1.2572297e-01   1.1956626e-01   1.1061050e-01   1.0051617e-01   9.0897595e-02   8.2558126e-02   7.5236094e-02   6.8324262e-02   6.1377887e-02   5.3748369e-02   4.4865973e-02   3.5160840e-02   2.5813339e-02   1.7848071e-02   1.1840401e-02   7.7914959e-03   5.1898028e-03   3.4971355e-03   2.3956635e-03   1.6433921e-03   1.0624426e-03   6.2016526e-04   3.2117668e-04   1.4449504e-04   8.2366974e-05   1.0527576e-04   1.5793396e-04   1.8428593e-04
   1.8525535e-04   1.1967365e-04   6.9837034e-05   4.4390135e-05   6.4345088e-05   2.2950435e-04   7.1261983e-04   1.7117306e-03   3.3560460e-03   5.7184066e-03   8.9650225e-03   1.3286032e-02   1.8926417e-02   2.6351278e-02   3.5813695e-02   4.6983700e-02   5.9092295e-02   7.0773621e-02   8.0546128e-02   8.8056452e-02   9.3915452e-02   9.8900673e-02   1.0415830e-01   1.1085398e-01   1.1903746e-01   1.2764779e-01   1.3521148e-01   1.4010333e-01   1.4144589e-01   1.4019357e-01   1.3822979e-01   1.3651348e-01   1.3496341e-01   1.3382771e-01   1.3355970e-01   1.3326232e-01   1.3062085e-01   1.2417958e-01   1.1472482e-01   1.0417178e-01   9.4180098e-02   8.5513280e-02   7.7903083e-02   7.0712073e-02   6.3487695e-02   5.5589841e-02   4.6375724e-02   3.6243208e-02   2.6486508e-02   1.8221231e-02   1.2024256e-02   7.8870048e-03   5.2689186e-03   3.5799948e-03   2.4773398e-03   1.7231994e-03   1.1360628e-03   6.7728248e-04   3.5802549e-04   1.6300370e-04   9.0477542e-05   1.1614424e-04   1.8057482e-04   2.1698424e-04
   2.1698644e-04   1.3611574e-04   7.1674356e-05   3.9490079e-05   6.0524201e-05   2.3026863e-04   7.1951772e-04   1.7234186e-03   3.3764285e-03   5.7523406e-03   9.0040682e-03   1.3329041e-02   1.9006169e-02   2.6548177e-02   3.6265028e-02   4.7840737e-02   6.0436155e-02   7.2580512e-02   8.2735977e-02   9.0567010e-02   9.6714435e-02   1.0194983e-01   1.0742201e-01   1.1435783e-01   1.2290618e-01   1.3203395e-01   1.4008534e-01   1.4516385e-01   1.4640403e-01   1.4506041e-01   1.4316861e-01   1.4148427e-01   1.3980516e-01   1.3847769e-01   1.3815742e-01   1.3794082e-01   1.3528539e-01   1.2850916e-01   1.1851470e-01   1.0747904e-01   9.7097256e-02   8.8057582e-02   8.0093640e-02   7.2569493e-02   6.5027135e-02   5.6847754e-02   4.7345322e-02   3.6872292e-02   2.6806856e-02   1.8349855e-02   1.2064422e-02   7.9107476e-03   5.3219890e-03   3.6671197e-03   2.5788688e-03   1.8261660e-03   1.2315300e-03   7.5230661e-04   4.0664883e-04   1.8809399e-04   1.0157410e-04   1.2806006e-04   2.0415753e-04   2.5176394e-04
   2.4889448e-04   1.5422600e-04   7.6160667e-05   3.8494198e-05   6.3425374e-05   2.4335808e-04   7.4747829e-04   1.7692022e-03   3.4479183e-03   5.8532910e-03   9.1182802e-03   1.3443734e-02   1.9140941e-02   2.6769915e-02   3.6700300e-02   4.8632528e-02   6.1656511e-02   7.4213779e-02   8.4742477e-02   9.2930265e-02   9.9426872e-02   1.0497500e-01   1.1070320e-01   1.1789226e-01   1.2680458e-01   1.3643956e-01   1.4496837e-01   1.5025762e-01   1.5146815e-01   1.5014337e-01   1.4837908e-01   1.4676069e-01   1.4494066e-01   1.4339027e-01   1.4290739e-01   1.4264537e-01   1.3987171e-01   1.3272496e-01   1.2219736e-01   1.1069950e-01   9.9952984e-02   9.0541738e-02   8.2200096e-02   7.4323096e-02   6.6450828e-02   5.7989710e-02   4.8239198e-02   3.7496146e-02   2.7181819e-02   1.8573983e-02   1.2223149e-02   8.0523745e-03   5.4773362e-03   3.8379600e-03   2.7425692e-03   1.9676582e-03   1.3474528e-03   8.3721866e-04   4.5937674e-04   2.1547585e-04   1.1415312e-04   1.3996058e-04   2.2664620e-04   2.8537132e-04
   2.8062568e-04   1.7263071e-04   8.1550980e-05   3.9330877e-05   6.8657746e-05   2.6020549e-04   7.8564287e-04   1.8428714e-03   3.5806246e-03   6.0610995e-03   9.3914045e-03   1.3774254e-02   1.9550247e-02   2.7320066e-02   3.7504979e-02   4.9809376e-02   6.3243602e-02   7.6178910e-02   8.7059289e-02   9.5596320e-02   1.0243328e-01   1.0828243e-01   1.1424660e-01   1.2164992e-01   1.3086696e-01   1.4093111e-01   1.4986279e-01   1.5534830e-01   1.5656861e-01   1.5525193e-01   1.5363036e-01   1.5208859e-01   1.5014301e-01   1.4837959e-01   1.4776904e-01   1.4740347e-01   1.4445998e-01   1.3698001e-01   1.2601102e-01   1.1413858e-01   1.0309976e-01   9.3363606e-02   8.4664306e-02   7.6452397e-02   6.8260085e-02   5.9505008e-02   4.9497694e-02   3.8485471e-02   2.7900078e-02   1.9092700e-02   1.2616307e-02   8.3624764e-03   5.7411253e-03   4.0739873e-03   2.9407606e-03   2.1204548e-03   1.4622823e-03   9.1788950e-04   5.0843064e-04   2.4131657e-04   1.2661987e-04   1.5189733e-04   2.4916888e-04   3.1864297e-04
   3.1538104e-04   1.9174848e-04   8.6037856e-05   3.9290954e-05   7.1982787e-05   2.7082229e-04   8.1165708e-04   1.9022840e-03   3.7065477e-03   6.2810106e-03   9.7075479e-03   1.4195125e-02   2.0112226e-02   2.8090386e-02   3.8591482e-02   5.1310843e-02   6.5171949e-02   7.8487697e-02   8.9719132e-02   9.8589957e-02   1.0573428e-01   1.1185509e-01   1.1803451e-01   1.2561715e-01   1.3507427e-01   1.4547456e-01   1.5471703e-01   1.6035752e-01   1.6160263e-01   1.6034643e-01   1.5885469e-01   1.5739132e-01   1.5534751e-01   1.5340164e-01   1.5264458e-01   1.5217046e-01   1.4905823e-01   1.4131639e-01   1.3002193e-01   1.1786375e-01   1.0658671e-01   9.6551346e-02   8.7496376e-02   7.8952351e-02   7.0437102e-02   6.1350327e-02   5.1034661e-02   3.9713578e-02   2.8810544e-02   1.9745691e-02   1.3088297e-02   8.7004834e-03   5.9936670e-03   4.2811474e-03   3.1085936e-03   2.2478347e-03   1.5609496e-03   9.9214788e-04   5.5642104e-04   2.6752826e-04   1.3950635e-04   1.6530348e-04   2.7529395e-04   3.5613593e-04
   3.5684886e-04   2.1377161e-04   9.0247586e-05   3.8974442e-05   7.5621236e-05   2.7755406e-04   8.2051344e-04   1.9218186e-03   3.7625733e-03   6.3989122e-03   9.8946276e-03   1.4472240e-02   2.0528831e-02   2.8719519e-02   3.9541687e-02   5.2680704e-02   6.6977334e-02   8.0695858e-02   9.2308620e-02   1.0153411e-01   1.0900321e-01   1.1543152e-01   1.2187545e-01   1.2966946e-01   1.3936087e-01   1.5005830e-01   1.5956349e-01   1.6534118e-01   1.6662320e-01   1.6539458e-01   1.6400663e-01   1.6262903e-01   1.6050918e-01   1.5841493e-01   1.5755745e-01   1.5696487e-01   1.5366252e-01   1.4568356e-01   1.3411943e-01   1.2169687e-01   1.1016132e-01   9.9783273e-02   9.0310731e-02   8.1381904e-02   7.2509116e-02   6.3045588e-02   5.2377517e-02   4.0739174e-02   2.9533028e-02   2.0230128e-02   1.3415621e-02   8.9142718e-03   6.1388739e-03   4.4042933e-03   3.2224836e-03   2.3496340e-03   1.6558100e-03   1.0753164e-03   6.1549849e-04   3.0061038e-04   1.5525601e-04   1.8172993e-04   3.0758854e-04   4.0155637e-04
   4.0529677e-04   2.4051850e-04   9.6827489e-05   4.2004223e-05   8.6422732e-05   2.9387009e-04   8.3273917e-04   1.9250164e-03   3.7668172e-03   6.4177427e-03   9.9315776e-03   1.4548567e-02   2.0694353e-02   2.9045050e-02   4.0133932e-02   5.3644484e-02   6.8350840e-02   8.2481320e-02   9.4512639e-02   1.0414880e-01   1.1202428e-01   1.1886658e-01   1.2568549e-01   1.3377866e-01   1.4375202e-01   1.5475731e-01   1.6452428e-01   1.7045896e-01   1.7183443e-01   1.7071063e-01   1.6948834e-01   1.6822059e-01   1.6602764e-01   1.6372469e-01   1.6268397e-01   1.6188514e-01   1.5830584e-01   1.5004333e-01   1.3820264e-01   1.2548672e-01   1.1362630e-01   1.0282425e-01   9.2839382e-02   8.3438638e-02   7.4157115e-02   6.4289249e-02   5.3265833e-02   4.1359163e-02   2.9935929e-02   2.0482727e-02   1.3588059e-02   9.0312115e-03   6.2246010e-03   4.4956130e-03   3.3304438e-03   2.4656668e-03   1.7753652e-03   1.1849045e-03   6.9497986e-04   3.4490188e-04   1.7568465e-04   2.0131354e-04   3.4497372e-04   4.5379038e-04
   4.5713263e-04   2.7139658e-04   1.0750333e-04   5.0806570e-05   1.0792784e-04   3.2896194e-04   8.7096844e-04   1.9574355e-03   3.7967046e-03   6.4519724e-03   9.9707082e-03   1.4609577e-02   2.0820224e-02   2.9299145e-02   4.0612149e-02   5.4442666e-02   6.9515225e-02   8.4040859e-02   9.6504561e-02   1.0660025e-01   1.1496870e-01   1.2232756e-01   1.2961548e-01   1.3807960e-01   1.4836420e-01   1.5966329e-01   1.6967615e-01   1.7579161e-01   1.7734261e-01   1.7645023e-01   1.7545372e-01   1.7432899e-01   1.7206322e-01   1.6951049e-01   1.6814658e-01   1.6700407e-01   1.6303410e-01   1.5443300e-01   1.4232638e-01   1.2932513e-01   1.1710831e-01   1.0583546e-01   9.5278883e-02   8.5338489e-02   7.5606690e-02   6.5326881e-02   5.3968286e-02   4.1853856e-02   3.0296929e-02   2.0758822e-02   1.3821990e-02   9.2259632e-03   6.3861338e-03   4.6526361e-03   3.4955950e-03   2.6301108e-03   1.9320424e-03   1.3209828e-03   7.9114294e-04   3.9778416e-04   1.9997193e-04   2.2264890e-04   3.8382772e-04   5.0801604e-04
   5.0871033e-04   3.0396022e-04   1.2113162e-04   6.3801042e-05   1.3623224e-04   3.7694442e-04   9.3321540e-04   2.0324288e-03   3.8955563e-03   6.5882265e-03   1.0151517e-02   1.4854898e-02   2.1173033e-02   2.9820545e-02   4.1382623e-02   5.5527812e-02   7.0939624e-02   8.5834061e-02   9.8716396e-02   1.0928012e-01   1.1817345e-01   1.2608410e-01   1.3386783e-01   1.4271543e-01   1.5327506e-01   1.6477765e-01   1.7495705e-01   1.8124470e-01   1.8302822e-01   1.8240895e-01   1.8169487e-01   1.8072739e-01   1.7841045e-01   1.7559495e-01   1.7387428e-01   1.7228417e-01   1.6785102e-01   1.5891706e-01   1.4663281e-01   1.3344066e-01   1.2090576e-01   1.0917308e-01   9.8043438e-02   8.7538661e-02   7.7332682e-02   6.6634456e-02   5.4942016e-02   4.2634166e-02   3.0958813e-02   2.1318714e-02   1.4294032e-02   9.6062341e-03   6.6815367e-03   4.8994038e-03   3.7193195e-03   2.8305657e-03   2.1074412e-03   1.4659811e-03   8.9164424e-04   4.5277033e-04   2.2565217e-04   2.4436581e-04   4.2193779e-04   5.6096690e-04
   5.6049530e-04   3.3671680e-04   1.3524189e-04   7.7726855e-05   1.6534652e-04   4.2481542e-04   9.9630961e-04   2.1162610e-03   4.0212177e-03   6.7808485e-03   1.0431967e-02   1.5256626e-02   2.1752131e-02   3.0646737e-02   4.2524272e-02   5.7014162e-02   7.2763207e-02   8.8013096e-02   1.0129693e-01   1.1231176e-01   1.2171838e-01   1.3017246e-01   1.3844929e-01   1.4767009e-01   1.5843798e-01   1.7001250e-01   1.8024392e-01   1.8666574e-01   1.8871246e-01   1.8846731e-01   1.8805671e-01   1.8724342e-01   1.8491153e-01   1.8186980e-01   1.7971534e-01   1.7762101e-01   1.7271282e-01   1.6350349e-01   1.5117327e-01   1.3792096e-01   1.2512413e-01   1.1294497e-01   1.0124984e-01   9.0167668e-02   7.9462936e-02   6.8324773e-02   5.6269619e-02   4.3738519e-02   3.1914005e-02   2.2114678e-02   1.4926837e-02   1.0080847e-02   7.0203307e-03   5.1559467e-03   3.9380794e-03   3.0224979e-03   2.2746686e-03   1.6062695e-03   9.9083663e-04   5.0756547e-04   2.5166715e-04   2.6679392e-04   4.6117704e-04   6.1483397e-04
   6.1697458e-04   3.7114125e-04   1.4932221e-04   9.2337492e-05   1.9595130e-04   4.7040859e-04   1.0464617e-03   2.1711094e-03   4.0984475e-03   6.9076383e-03   1.0639977e-02   1.5595492e-02   2.2297055e-02   3.1481055e-02   4.3709289e-02   5.8555919e-02   7.4642162e-02   9.0250231e-02   1.0393721e-01   1.1540243e-01   1.2532989e-01   1.3435556e-01   1.4317507e-01   1.5280983e-01   1.6376272e-01   1.7531836e-01   1.8551851e-01   1.9205280e-01   1.9437507e-01   1.9447649e-01   1.9435013e-01   1.9367929e-01   1.9136662e-01   1.8816903e-01   1.8562143e-01   1.8298712e-01   1.7759522e-01   1.6815102e-01   1.5585910e-01   1.4262198e-01   1.2956077e-01   1.1688450e-01   1.0457900e-01   9.2874025e-02   8.1624950e-02   7.0016276e-02   5.7572295e-02   4.4800449e-02   3.2826540e-02   2.2860414e-02   1.5489865e-02   1.0473104e-02   7.2742180e-03   5.3350759e-03   4.0998319e-03   3.1839706e-03   2.4332466e-03   1.7513332e-03   1.0987180e-03   5.6790110e-04   2.7994821e-04   2.9184231e-04   5.0587919e-04   6.7542494e-04
   6.8206916e-04   4.1043297e-04   1.6585472e-04   1.1148301e-04   2.3633466e-04   5.2793368e-04   1.0996985e-03   2.2039045e-03   4.1108569e-03   6.9163645e-03   1.0679443e-02   1.5726338e-02   2.2608376e-02   3.2063015e-02   4.4615230e-02   5.9785117e-02   7.6189811e-02   9.2159896e-02   1.0626849e-01   1.1821849e-01   1.2872779e-01   1.3842289e-01   1.4791046e-01   1.5806736e-01   1.6924872e-01   1.8076616e-01   1.9090891e-01   1.9756862e-01   2.0021300e-01   2.0072995e-01   2.0093792e-01   2.0041588e-01   1.9812941e-01   1.9475413e-01   1.9173915e-01   1.8847353e-01   1.8254062e-01   1.7284291e-01   1.6059163e-01   1.4736492e-01   1.3397567e-01   1.2069382e-01   1.0768124e-01   9.5272879e-02   8.3416029e-02   7.1313792e-02   5.8490640e-02   4.5511857e-02   3.3453593e-02   2.3390275e-02   1.5887821e-02   1.0739674e-02   7.4348534e-03   5.4494739e-03   4.2286774e-03   3.3454517e-03   2.6144083e-03   1.9266904e-03   1.2319966e-03   6.4219407e-04   3.1349545e-04   3.2104919e-04   5.5838268e-04   7.4618981e-04
   7.5485372e-04   4.5606111e-04   1.8767415e-04   1.3885676e-04   2.9340402e-04   6.1292519e-04   1.1857236e-03   2.2608941e-03   4.1213866e-03   6.8852850e-03   1.0640870e-02   1.5747621e-02   2.2785184e-02   3.2482426e-02   4.5316042e-02   6.0761191e-02   7.7452630e-02   9.3773907e-02   1.0831618e-01   1.2079763e-01   1.3197131e-01   1.4245292e-01   1.5274646e-01   1.6353794e-01   1.7499862e-01   1.8647455e-01   1.9654200e-01   2.0334620e-01   2.0638568e-01   2.0741988e-01   2.0801891e-01   2.0768243e-01   2.0541198e-01   2.0182595e-01   1.9821998e-01   1.9418192e-01   1.8761443e-01   1.7762689e-01   1.6540049e-01   1.5216913e-01   1.3840070e-01   1.2441903e-01   1.1060854e-01   9.7421194e-02   8.4897590e-02   7.2291752e-02   5.9127342e-02   4.6003135e-02   3.3942696e-02   2.3862117e-02   1.6277640e-02   1.1023760e-02   7.6250693e-03   5.5984190e-03   4.3983543e-03   3.5566589e-03   2.8477457e-03   2.1466681e-03   1.3962332e-03   7.3247095e-04   3.5296079e-04   3.5385831e-04   6.1644707e-04   8.2446097e-04
   8.3042140e-04   5.0599906e-04   2.1465085e-04   1.7342809e-04   3.6438770e-04   7.2427169e-04   1.3137699e-03   2.3735245e-03   4.1967232e-03   6.9269305e-03   1.0687383e-02   1.5874230e-02   2.3094338e-02   3.3057662e-02   4.6178467e-02   6.1886871e-02   7.8844201e-02   9.5490626e-02   1.1045321e-01   1.2348599e-01   1.3536964e-01   1.4670323e-01   1.5788241e-01   1.6936071e-01   1.8109231e-01   1.9247011e-01   2.0239278e-01   2.0932502e-01   2.1282024e-01   2.1442120e-01   2.1549614e-01   2.1539132e-01   2.1313645e-01   2.0928451e-01   2.0503556e-01   2.0010091e-01   1.9282576e-01   1.8256417e-01   1.7040858e-01   1.5721963e-01   1.4309279e-01   1.2838497e-01   1.1373703e-01   9.9734061e-02   8.6505307e-02   7.3387658e-02   5.9911599e-02   4.6676492e-02   3.4642458e-02   2.4557081e-02   1.6872175e-02   1.1477557e-02   7.9492968e-03   5.8489587e-03   4.6445745e-03   3.8283032e-03   3.1276418e-03   2.3983621e-03   1.5795586e-03   8.3196104e-04   3.9572179e-04   3.8816699e-04   6.7553819e-04   9.0420847e-04
   9.0533235e-04   5.5693185e-04   2.4378881e-04   2.1051111e-04   4.4005719e-04   8.4596452e-04   1.4626964e-03   2.5220726e-03   4.3281888e-03   7.0532841e-03   1.0857179e-02   1.6174336e-02   2.3641278e-02   3.3941104e-02   4.7406686e-02   6.3409629e-02   8.0632781e-02   9.7576671e-02   1.1292915e-01   1.2649945e-01   1.3908851e-01   1.5128218e-01   1.6337393e-01   1.7554212e-01   1.8748506e-01   1.9865758e-01   2.0832156e-01   2.1532427e-01   2.1931411e-01   2.2160177e-01   2.2320410e-01   2.2337388e-01   2.2115167e-01   2.1701744e-01   2.1202531e-01   2.0611834e-01   1.9811537e-01   1.8765502e-01   1.7567732e-01   1.6262591e-01   1.4820824e-01   1.3278832e-01   1.1729185e-01   1.0246023e-01   8.8499806e-02   7.4851442e-02   6.1066151e-02   4.7711607e-02   3.5672282e-02   2.5531799e-02   1.7676983e-02   1.2073718e-02   8.3660103e-03   6.1561524e-03   4.9228408e-03   4.1195852e-03   3.4205801e-03   2.6572832e-03   1.7666898e-03   9.3294667e-04   4.3880206e-04   4.2264116e-04   7.3379181e-04   9.8272524e-04
   9.8186731e-04   6.0817141e-04   2.7288059e-04   2.4769152e-04   5.1673499e-04   9.6812444e-04   1.6090553e-03   2.6624838e-03   4.4458156e-03   7.1654281e-03   1.1021037e-02   1.6489589e-02   2.4244815e-02   3.4937863e-02   4.8800819e-02   6.5131206e-02   8.2625047e-02   9.9847361e-02   1.1556672e-01   1.2965900e-01   1.4294628e-01   1.5601770e-01   1.6906874e-01   1.8195440e-01   1.9407270e-01   2.0495673e-01   2.1426870e-01   2.2129056e-01   2.2578255e-01   2.2872462e-01   2.3084399e-01   2.3131018e-01   2.2914965e-01   2.2476624e-01   2.1908491e-01   2.1218169e-01   2.0344623e-01   1.9285877e-01   1.8114548e-01   1.6828982e-01   1.5361065e-01   1.3745852e-01   1.2106778e-01   1.0537347e-01   9.0648100e-02   7.6443677e-02   6.2345194e-02   4.8860169e-02   3.6784924e-02   2.6551971e-02   1.8484472e-02   1.2639179e-02   8.7402037e-03   6.4208321e-03   5.1646351e-03   4.3887278e-03   3.7071999e-03   2.9187297e-03   1.9585525e-03   1.0364049e-03   4.8241902e-04   4.5826299e-04   7.9433797e-04   1.0642009e-03
   1.0662154e-03   6.6288072e-04   3.0344220e-04   2.8846546e-04   6.0270659e-04   1.1023823e-03   1.7599411e-03   2.7842800e-03   4.5072342e-03   7.1770949e-03   1.1042290e-02   1.6630729e-02   2.4661583e-02   3.5749447e-02   5.0012092e-02   6.6668042e-02   8.4424480e-02   1.0191435e-01   1.1799907e-01   1.3262587e-01   1.4664947e-01   1.6068006e-01   1.7480219e-01   1.8849865e-01   2.0083186e-01   2.1142207e-01   2.2035954e-01   2.2738981e-01   2.3240579e-01   2.3605482e-01   2.3871938e-01   2.3949812e-01   2.3741179e-01   2.3274532e-01   2.2632477e-01   2.1838352e-01   2.0888101e-01   1.9817225e-01   1.8672710e-01   1.7403456e-01   1.5904408e-01   1.4207895e-01   1.2469329e-01   1.0806241e-01   9.2527149e-02   7.7748193e-02   6.3355034e-02   4.9769117e-02   3.7681203e-02   2.7384129e-02   1.9131433e-02   1.3070293e-02   9.0121644e-03   6.6146905e-03   5.3646205e-03   4.6473705e-03   4.0102749e-03   3.2080447e-03   2.1742587e-03   1.1521104e-03   5.2996505e-04   4.9735731e-04   8.6227689e-04   1.1559162e-03
   1.1622093e-03   7.2492071e-04   3.3925725e-04   3.3873325e-04   7.1016580e-04   1.2714178e-03   1.9493517e-03   2.9282370e-03   4.5524592e-03   7.1202240e-03   1.0941299e-02   1.6604931e-02   2.4878840e-02   3.6334367e-02   5.0968487e-02   6.7925930e-02   8.5926193e-02   1.0367305e-01   1.2013190e-01   1.3532726e-01   1.5016225e-01   1.6527484e-01   1.8060520e-01   1.9522870e-01   2.0785605e-01   2.1819257e-01   2.2677477e-01   2.3383099e-01   2.3940287e-01   2.4381163e-01   2.4704575e-01   2.4816593e-01   2.4614801e-01   2.4116190e-01   2.3391812e-01   2.2486807e-01   2.1453572e-01   2.0366206e-01   1.9243771e-01   1.7983119e-01   1.6445064e-01   1.4658553e-01   1.2809664e-01   1.1044200e-01   9.4051947e-02   7.8692758e-02   6.4045660e-02   5.0422416e-02   3.8381117e-02   2.8081203e-02   1.9698801e-02   1.3461667e-02   9.2742645e-03   6.8200629e-03   5.5927823e-03   4.9519779e-03   4.3729281e-03   3.5551923e-03   2.4314332e-03   1.2883958e-03   5.8421843e-04   5.4093565e-04   9.3931482e-04   1.2607673e-03
   1.2673779e-03   7.9461895e-04   3.8197044e-04   3.9983341e-04   8.4124963e-04   1.4835370e-03   2.2002116e-03   3.1404784e-03   4.6579394e-03   7.1063972e-03   1.0867634e-02   1.6600379e-02   2.5118850e-02   3.6943534e-02   5.1947818e-02   6.9204774e-02   8.7439223e-02   1.0542700e-01   1.2225529e-01   1.3803798e-01   1.5374167e-01   1.7002876e-01   1.8665424e-01   2.0227015e-01   2.1523667e-01   2.2532967e-01   2.3354786e-01   2.4063044e-01   2.4677571e-01   2.5196767e-01   2.5585613e-01   2.5735691e-01   2.5539980e-01   2.5001081e-01   2.4188727e-01   2.3166659e-01   2.2046376e-01   2.0940185e-01   1.9838166e-01   1.8582621e-01   1.7002445e-01   1.5123339e-01   1.3158487e-01   1.1284666e-01   9.5572871e-02   7.9634503e-02   6.4768333e-02   5.1156505e-02   3.9191996e-02   2.8907654e-02   2.0406466e-02   1.3989846e-02   9.6614005e-03   7.1350263e-03   5.9149488e-03   5.3396928e-03   4.8101041e-03   3.9615605e-03   2.7266394e-03   1.4427712e-03   6.4394502e-04   5.8726222e-04   1.0218596e-03   1.3742941e-03
   1.3759657e-03   8.6843912e-04   4.2893392e-04   4.6652611e-04   9.8507698e-04   1.7228843e-03   2.4977106e-03   3.4185339e-03   4.8465677e-03   7.1940020e-03   1.0919304e-02   1.6754866e-02   2.5559502e-02   3.7799377e-02   5.3221717e-02   7.0817604e-02   8.9296921e-02   1.0750728e-01   1.2468041e-01   1.4103475e-01   1.5761407e-01   1.7510288e-01   1.9303768e-01   2.0964283e-01   2.2293744e-01   2.3274251e-01   2.4053783e-01   2.4760757e-01   2.5432109e-01   2.6040064e-01   2.6502181e-01   2.6694838e-01   2.6505294e-01   2.5921126e-01   2.5007775e-01   2.3866256e-01   2.2661143e-01   2.1539141e-01   2.0461874e-01   1.9214427e-01   1.7594794e-01   1.5626430e-01   1.3545433e-01   1.1560630e-01   9.7435984e-02   8.0916063e-02   6.5837732e-02   5.2240066e-02   4.0322349e-02   3.0004552e-02   2.1337750e-02   1.4696975e-02   1.0189282e-02   7.5588750e-03   6.3174308e-03   5.7855984e-03   5.2910642e-03   4.3982263e-03   3.0390789e-03   1.6045518e-03   7.0496977e-04   6.3350990e-04   1.1049479e-03   1.4897317e-03
   1.4859693e-03   9.4322914e-04   4.7613677e-04   5.3304697e-04   1.1307925e-03   1.9688974e-03   2.8080351e-03   3.7163962e-03   5.0645733e-03   7.3244221e-03   1.1031222e-02   1.6993404e-02   2.6117534e-02   3.8819820e-02   5.4720242e-02   7.2708419e-02   9.1452036e-02   1.0987013e-01   1.2735939e-01   1.4425778e-01   1.6170075e-01   1.8039838e-01   1.9964292e-01   2.1722732e-01   2.3083822e-01   2.4031554e-01   2.4763035e-01   2.5464469e-01   2.6188508e-01   2.6879146e-01   2.7416891e-01   2.7654256e-01   2.7472050e-01   2.6843759e-01   2.5833592e-01   2.4576056e-01   2.3291904e-01   2.2158204e-01   2.1109670e-01   1.9873000e-01   1.8215237e-01   1.6159876e-01   1.3962400e-01   1.1863926e-01   9.9560110e-02   8.2452994e-02   6.7152871e-02   5.3549395e-02   4.1627524e-02   3.1212754e-02   2.2334640e-02   1.5441427e-02   1.0740569e-02   7.9996088e-03   6.7289141e-03   6.2347389e-03   5.7762092e-03   4.8402056e-03   3.3552003e-03   1.7674414e-03   7.6484301e-04   6.7879482e-04   1.1879404e-03   1.6060130e-03
   1.6025070e-03   1.0203418e-03   5.2300120e-04   6.0046060e-04   1.2820672e-03   2.2235564e-03   3.1221354e-03   4.0039360e-03   5.2528839e-03   7.4026612e-03   1.1065573e-02   1.7129490e-02   2.6555350e-02   3.9720014e-02   5.6121486e-02   7.4531342e-02   9.3551831e-02   1.1217195e-01   1.2996495e-01   1.4740384e-01   1.6573342e-01   1.8568899e-01   2.0629519e-01   2.2490505e-01   2.3888358e-01   2.4807019e-01   2.5491798e-01   2.6187201e-01   2.6961032e-01   2.7735831e-01   2.8352322e-01   2.8634665e-01   2.8459486e-01   2.7784767e-01   2.6673560e-01   2.5303088e-01   2.3944122e-01   2.2797083e-01   2.1772893e-01   2.0541699e-01   1.8839727e-01   1.6693272e-01   1.4374694e-01   1.2156880e-01   1.0155608e-01   8.3861653e-02   6.8341976e-02   5.4733860e-02   4.2794367e-02   3.2268722e-02   2.3192501e-02   1.6077448e-02   1.1217584e-02   8.3954191e-03   7.1141210e-03   6.6723941e-03   6.2669638e-03   5.2986584e-03   3.6867168e-03   1.9378518e-03   8.2579953e-04   7.2515674e-04   1.2757391e-03   1.7300688e-03
   1.7334576e-03   1.1048543e-03   5.7336396e-04   6.7633655e-04   1.4552010e-03   2.5131081e-03   3.4715959e-03   4.3086785e-03   5.4248271e-03   7.4200858e-03   1.0987357e-02   1.7098341e-02   2.6772528e-02   4.0358447e-02   5.7244164e-02   7.6076437e-02   9.5377977e-02   1.1420540e-01   1.3231131e-01   1.5032270e-01   1.6960929e-01   1.9091508e-01   2.1297382e-01   2.3269668e-01   2.4714533e-01   2.5615368e-01   2.6262052e-01   2.6955077e-01   2.7777274e-01   2.8633149e-01   2.9326553e-01   2.9653787e-01   2.9483168e-01   2.8761923e-01   2.7547912e-01   2.6065644e-01   2.4632541e-01   2.3464402e-01   2.2451674e-01   2.1213613e-01   1.9456470e-01   1.7211262e-01   1.4764916e-01   1.2420444e-01   1.0322353e-01   8.4950789e-02   6.9234438e-02   5.5653235e-02   4.3727498e-02   3.3127217e-02   2.3912386e-02   1.6640783e-02   1.1672229e-02   8.8007089e-03   7.5253927e-03   7.1481215e-03   6.8087883e-03   5.8119958e-03   4.0600619e-03   2.1288319e-03   8.9242262e-04   7.7523972e-04   1.3739454e-03   1.8704424e-03
   1.8818287e-03   1.2003883e-03   6.3118102e-04   7.6656202e-04   1.6616984e-03   2.8598686e-03   3.8946016e-03   4.6869440e-03   5.6547458e-03   7.4696345e-03   1.0910275e-02   1.7034992e-02   2.6921195e-02   4.0897206e-02   5.8255589e-02   7.7514663e-02   9.7106218e-02   1.1615145e-01   1.3458388e-01   1.5320765e-01   1.7352650e-01   1.9625701e-01   2.1982466e-01   2.4071650e-01   2.5571776e-01   2.6466473e-01   2.7084701e-01   2.7778821e-01   2.8648196e-01   2.9580401e-01   3.0353412e-01   3.0726352e-01   3.0556755e-01   2.9782694e-01   2.8466825e-01   2.6873872e-01   2.5367285e-01   2.4170468e-01   2.3155284e-01   2.1898631e-01   2.0078467e-01   1.7730598e-01   1.5153824e-01   1.2678042e-01   1.0480269e-01   8.5962165e-02   7.0071105e-02   5.6542444e-02   4.4656851e-02   3.4008980e-02   2.4697120e-02   1.7309754e-02   1.2252079e-02   9.3301476e-03   8.0478369e-03   7.7218208e-03   7.4404117e-03   6.4034642e-03   4.4877535e-03   2.3459106e-03   9.6643729e-04   8.2902581e-04   1.4830023e-03   2.0289235e-03
   2.0433538e-03   1.3053072e-03   6.9581435e-04   8.6858778e-04   1.8952679e-03   3.2565295e-03   4.3911016e-03   5.1575651e-03   5.9910330e-03   7.6372295e-03   1.0962195e-02   1.7109829e-02   2.7212911e-02   4.1587947e-02   5.9445330e-02   7.9165840e-02   9.9073111e-02   1.1834827e-01   1.3710882e-01   1.5636029e-01   1.7774464e-01   2.0190599e-01   2.2695748e-01   2.4900095e-01   2.6457257e-01   2.7352513e-01   2.7948331e-01   2.8643207e-01   2.9557709e-01   3.0570845e-01   3.1424987e-01   3.1846221e-01   3.1674522e-01   3.0843155e-01   2.9419209e-01   2.7719228e-01   2.6144099e-01   2.4916363e-01   2.3889746e-01   2.2608417e-01   2.0724582e-01   1.8276950e-01   1.5573598e-01   1.2966687e-01   1.0667823e-01   8.7270795e-02   7.1200204e-02   5.7707202e-02   4.5839687e-02   3.5119271e-02   2.5698914e-02   1.8191290e-02   1.3028618e-02   1.0027671e-02   8.7028299e-03   8.3949268e-03   8.1478297e-03   7.0535133e-03   4.9540225e-03   2.5810106e-03   1.0446581e-03   8.8336361e-04   1.5978379e-03   2.1994255e-03
   2.2123302e-03   1.4149985e-03   7.6263415e-04   9.7455123e-04   2.1395222e-03   3.6744656e-03   4.9219979e-03   5.6796740e-03   6.4012099e-03   7.9046144e-03   1.1138809e-02   1.7328442e-02   2.7662245e-02   4.2458887e-02   6.0859233e-02   8.1092038e-02   1.0135132e-01   1.2087127e-01   1.3995530e-01   1.5983074e-01   1.8227950e-01   2.0783346e-01   2.3430034e-01   2.5744685e-01   2.7357827e-01   2.8258048e-01   2.8836078e-01   2.9529807e-01   3.0484241e-01   3.1567744e-01   3.2499782e-01   3.2970135e-01   3.2794864e-01   3.1906080e-01   3.0386127e-01   2.8588629e-01   2.6952913e-01   2.5695497e-01   2.4650780e-01   2.3340438e-01   2.1394412e-01   1.8851481e-01   1.6027393e-01   1.3291975e-01   1.0891382e-01   8.8930258e-02   7.2650783e-02   5.9140996e-02   4.7235614e-02   3.6391120e-02   2.6832977e-02   1.9196652e-02   1.3919724e-02   1.0821782e-02   9.4281980e-03   9.1105981e-03   8.8790485e-03   7.7205484e-03   5.4325773e-03   2.8222980e-03   1.1228152e-03   9.3515322e-04   1.7136666e-03   2.3755787e-03
   2.3895654e-03   1.5278084e-03   8.2854599e-04   1.0813941e-03   2.3888764e-03   4.0987010e-03   5.4560012e-03   6.2034347e-03   6.8170326e-03   8.1830409e-03   1.1324712e-02   1.7540274e-02   2.8079385e-02   4.3284516e-02   6.2242861e-02   8.3020572e-02   1.0366463e-01   1.2345164e-01   1.4286957e-01   1.6338129e-01   1.8690829e-01   2.1383890e-01   2.4168480e-01   2.6592651e-01   2.8265521e-01   2.9180060e-01   2.9750235e-01   3.0444144e-01   3.1434452e-01   3.2587147e-01   3.3593106e-01   3.4110515e-01   3.3929996e-01   3.2981631e-01   3.1369429e-01   2.9484872e-01   2.7794812e-01   2.6505191e-01   2.5430267e-01   2.4079919e-01   2.2067535e-01   1.9428521e-01   1.6485865e-01   1.3623505e-01   1.1120260e-01   9.0630616e-02   7.4112054e-02   6.0535789e-02   4.8554235e-02   3.7569056e-02   2.7887780e-02   2.0161898e-02   1.4804221e-02   1.1624416e-02   1.0161058e-02   9.8248020e-03   9.6051977e-03   8.3890111e-03   5.9179030e-03   3.0692856e-03   1.2010222e-03   9.8469671e-04   1.8317338e-03   2.5591275e-03
   2.5834789e-03   1.6478675e-03   8.9610283e-04   1.1960978e-03   2.6583076e-03   4.5492591e-03   6.0099744e-03   6.7336234e-03   7.2238641e-03   8.4328977e-03   1.1450187e-02   1.7638898e-02   2.8314158e-02   4.3866688e-02   6.3351093e-02   8.4673409e-02   1.0572695e-01   1.2581700e-01   1.4561080e-01   1.6681400e-01   1.9147746e-01   2.1981756e-01   2.4905460e-01   2.7443406e-01   2.9186373e-01   3.0132220e-01   3.0712314e-01   3.1414023e-01   3.2437412e-01   3.3649925e-01   3.4717480e-01   3.5276210e-01   3.5087866e-01   3.4083267e-01   3.2389649e-01   3.0428139e-01   2.8684817e-01   2.7353130e-01   2.6227561e-01   2.4817575e-01   2.2728242e-01   1.9987531e-01   1.6924668e-01   1.3935262e-01   1.1327653e-01   9.2101927e-02   7.5326869e-02   6.1661710e-02   4.9610101e-02   3.8526679e-02   2.8794547e-02   2.1063979e-02   1.5686959e-02   1.2452288e-02   1.0923443e-02   1.0564374e-02   1.0357163e-02   9.0894918e-03   6.4340565e-03   3.3355258e-03   1.2845162e-03   1.0354614e-03   1.9586329e-03   2.7598337e-03
   2.8026038e-03   1.7814614e-03   9.7124792e-04   1.3294270e-03   2.9693588e-03   5.0617630e-03   6.6327187e-03   7.3281764e-03   7.6844900e-03   8.7205366e-03   1.1586803e-02   1.7701562e-02   2.8444704e-02   4.4275228e-02   6.4237761e-02   8.6090719e-02   1.0757718e-01   1.2801728e-01   1.4825343e-01   1.7023448e-01   1.9611275e-01   2.2589996e-01   2.5653004e-01   2.8307426e-01   3.0131529e-01   3.1128120e-01   3.1739198e-01   3.2459977e-01   3.3514899e-01   3.4776782e-01   3.5896786e-01   3.6488686e-01   3.6289336e-01   3.5227288e-01   3.3464399e-01   3.1435949e-01   2.9637798e-01   2.8250714e-01   2.7051358e-01   2.5559978e-01   2.3383362e-01   2.0537341e-01   1.7354200e-01   1.4238882e-01   1.1525355e-01   9.3455063e-02   7.6406841e-02   6.2640406e-02   5.0540798e-02   3.9420435e-02   2.9719256e-02   2.2063190e-02   1.6709494e-02   1.3420570e-02   1.1805404e-02   1.1400570e-02   1.1191898e-02   9.8650207e-03   7.0094794e-03   3.6353264e-03   1.3786051e-03   1.0903643e-03   2.0996460e-03   2.9863860e-03
   3.0475587e-03   1.9306422e-03   1.0570195e-03   1.4850795e-03   3.3276929e-03   5.6480765e-03   7.3486802e-03   8.0306193e-03   8.2667478e-03   9.1432792e-03   1.1867227e-02   1.7900846e-02   2.8682896e-02   4.4754599e-02   6.5170037e-02   8.7553549e-02   1.0950407e-01   1.3034500e-01   1.5109312e-01   1.7393384e-01   2.0107462e-01   2.3228958e-01   2.6424235e-01   2.9190044e-01   3.1100471e-01   3.2163095e-01   3.2823366e-01   3.3573671e-01   3.4659094e-01   3.5968357e-01   3.7130069e-01   3.7746892e-01   3.7533632e-01   3.6416884e-01   3.4589165e-01   3.2505422e-01   3.0653299e-01   2.9199920e-01   2.7908099e-01   2.6318524e-01   2.4050459e-01   2.1102920e-01   1.7805712e-01   1.4569894e-01   1.1750308e-01   9.5044004e-02   7.7680455e-02   6.3773924e-02   5.1619206e-02   4.0492057e-02   3.0865831e-02   2.3320224e-02   1.7991582e-02   1.4613808e-02   1.2862776e-02   1.2366710e-02   1.2125544e-02   1.0720993e-02   7.6457023e-03   3.9691612e-03   1.4834405e-03   1.1484178e-03   2.2532243e-03   3.2382357e-03
   3.3116115e-03   2.0913982e-03   1.1505389e-03   1.6569007e-03   3.7183608e-03   6.2832472e-03   8.1286116e-03   8.8177265e-03   8.9633888e-03   9.7160182e-03   1.2331624e-02   1.8303922e-02   2.9123635e-02   4.5425190e-02   6.6287778e-02   8.9213223e-02   1.1166349e-01   1.3295707e-01   1.5428361e-01   1.7804793e-01   2.0645612e-01   2.3902115e-01   2.7216652e-01   3.0082812e-01   3.2079607e-01   3.3219221e-01   3.3943000e-01   3.4732202e-01   3.5845271e-01   3.7185265e-01   3.8376116e-01   3.9007847e-01   3.8779109e-01   3.7614808e-01   3.5743615e-01   3.3621003e-01   3.1718927e-01   3.0191738e-01   2.8793552e-01   2.7093609e-01   2.4733935e-01   2.1693484e-01   1.8292653e-01   1.4944865e-01   1.2020229e-01   9.7027933e-02   7.9274321e-02   6.5155915e-02   5.2906207e-02   4.1772813e-02   3.2237064e-02   2.4812949e-02   1.9496970e-02   1.5991109e-02   1.4053609e-02   1.3418990e-02   1.3112650e-02   1.1616903e-02   8.3158294e-03   4.3246051e-03   1.5948705e-03   1.2056928e-03   2.4128617e-03   3.5075795e-03
   3.5895731e-03   2.2589852e-03   1.2471552e-03   1.8380670e-03   4.1256510e-03   6.9359078e-03   8.9239040e-03   9.6275303e-03   9.7040795e-03   1.0361239e-02   1.2891954e-02   1.8807695e-02   2.9646831e-02   4.6149167e-02   6.7434401e-02   9.0896728e-02   1.1387435e-01   1.3567633e-01   1.5765789e-01   1.8241467e-01   2.1209418e-01   2.4593458e-01   2.8015836e-01   3.0973335e-01   3.3058518e-01   3.4287869e-01   3.5091058e-01   3.5930451e-01   3.7070577e-01   3.8436315e-01   3.9644618e-01   4.0279198e-01   4.0032836e-01   3.8827481e-01   3.6923045e-01   3.4777854e-01   3.2829660e-01   3.1218991e-01   2.9698862e-01   2.7873972e-01   2.5418631e-01   2.2290800e-01   1.8794733e-01   1.5342619e-01   1.2314117e-01   9.9189268e-02   8.0959495e-02   6.6554362e-02   5.4175295e-02   4.3053298e-02   3.3647093e-02   2.6380232e-02   2.1091954e-02   1.7445365e-02   1.5293273e-02   1.4489566e-02   1.4097836e-02   1.2511356e-02   8.9961029e-03   4.6928771e-03   1.7107951e-03   1.2598775e-03   2.5746115e-03   3.7892950e-03
   3.8853049e-03   2.4344725e-03   1.3470752e-03   2.0319624e-03   4.5556718e-03   7.6087006e-03   9.7263874e-03   1.0435699e-02   1.0445287e-02   1.1013782e-02   1.3456516e-02   1.9287051e-02   3.0087640e-02   4.6716436e-02   6.8353962e-02   9.2313867e-02   1.1583388e-01   1.3821206e-01   1.6095347e-01   1.8680634e-01   2.1780251e-01   2.5289452e-01   2.8814272e-01   3.1860579e-01   3.4042230e-01   3.5380392e-01   3.6285038e-01   3.7191394e-01   3.8360159e-01   3.9735853e-01   4.0940729e-01   4.1562378e-01   4.1295088e-01   4.0062726e-01   3.8145103e-01   3.5992211e-01   3.3997363e-01   3.2286717e-01   3.0622158e-01   2.8651150e-01   2.6088217e-01   2.2872148e-01   1.9284670e-01   1.5733026e-01   1.2601346e-01   1.0122281e-01   8.2438524e-02   6.7696593e-02   5.5192816e-02   4.4152826e-02   3.4971027e-02   2.7941930e-02   2.2727424e-02   1.8945765e-02   1.6562682e-02   1.5569902e-02   1.5081574e-02   1.3410771e-02   9.6957189e-03   5.0822897e-03   1.8356457e-03   1.3132581e-03   2.7420122e-03   4.0880915e-03
   4.2092768e-03   2.6248576e-03   1.4566185e-03   2.2516597e-03   5.0346793e-03   8.3410377e-03   1.0583177e-02   1.1289307e-02   1.1228275e-02   1.1708716e-02   1.4055496e-02   1.9766303e-02   3.0458553e-02   4.7115846e-02   6.9004217e-02   9.3397437e-02   1.1746712e-01   1.4050363e-01   1.6414074e-01   1.9122975e-01   2.2362433e-01   2.5997440e-01   2.9621556e-01   3.2756302e-01   3.5044667e-01   3.6514021e-01   3.7546613e-01   3.8540782e-01   3.9742776e-01   4.1113394e-01   4.2296078e-01   4.2886596e-01   4.2593936e-01   4.1344421e-01   3.9433308e-01   3.7285055e-01   3.5239402e-01   3.3407215e-01   3.1571327e-01   2.9430490e-01   2.6745188e-01   2.3438617e-01   1.9763054e-01   1.6115601e-01   1.2881018e-01   1.0311681e-01   8.3704209e-02   6.8596989e-02   5.6005238e-02   4.5153805e-02   3.6320345e-02   2.9620045e-02   2.4517802e-02   2.0587824e-02   1.7938445e-02   1.6725180e-02   1.6122784e-02   1.4364805e-02   1.0449764e-02   5.5124258e-03   1.9775187e-03   1.3707223e-03   2.9228275e-03   4.4148840e-03
   4.5683973e-03   2.8363568e-03   1.5824676e-03   2.5080656e-03   5.5838120e-03   9.1685922e-03   1.1546065e-02   1.2255128e-02   1.2133647e-02   1.2544359e-02   1.4812280e-02   2.0400618e-02   3.0946556e-02   4.7555582e-02   6.9600954e-02   9.4362091e-02   1.1898563e-01   1.4276746e-01   1.6744767e-01   1.9591987e-01   2.2978609e-01   2.6736915e-01   3.0452089e-01   3.3669533e-01   3.6069893e-01   3.7689310e-01   3.8875238e-01   3.9977936e-01   4.1219719e-01   4.2577970e-01   4.3715789e-01   4.4257432e-01   4.3934830e-01   4.2682922e-01   4.0791723e-01   3.8659119e-01   3.6559047e-01   3.4584645e-01   3.2553083e-01   3.0223756e-01   2.7406359e-01   2.4012660e-01   2.0257323e-01   1.6519863e-01   1.3182937e-01   1.0515853e-01   8.5030588e-02   6.9524178e-02   5.6876583e-02   4.6308018e-02   3.7923726e-02   3.1609018e-02   2.6617839e-02   2.2488028e-02   1.9506171e-02   1.8019827e-02   1.7272137e-02   1.5411201e-02   1.1282109e-02   5.9952749e-03   2.1410603e-03   1.4349655e-03   3.1209219e-03   4.7758238e-03
   4.9591897e-03   3.0681369e-03   1.7253915e-03   2.8003171e-03   6.1990928e-03   1.0086050e-02   1.2613947e-02   1.3342403e-02   1.3185919e-02   1.3565592e-02   1.5798874e-02   2.1296999e-02   3.1698095e-02   4.8216436e-02   7.0347104e-02   9.5418085e-02   1.2059530e-01   1.4520367e-01   1.7106733e-01   2.0105304e-01   2.3642912e-01   2.7516490e-01   3.1307670e-01   3.4595177e-01   3.7105848e-01   3.8887916e-01   4.0248320e-01   4.1478338e-01   4.2765340e-01   4.4091033e-01   4.5161158e-01   4.5636593e-01   4.5281038e-01   4.4043346e-01   4.2201646e-01   4.0097884e-01   3.7942229e-01   3.5809415e-01   3.3563468e-01   3.1034255e-01   2.8081395e-01   2.4609910e-01   2.0788123e-01   1.6968857e-01   1.3530484e-01   1.0756843e-01   8.6616574e-02   7.0656110e-02   5.7961268e-02   4.7737693e-02   3.9865268e-02   3.3956036e-02   2.9046512e-02   2.4648624e-02   2.1259030e-02   1.9440846e-02   1.8513338e-02   1.6533520e-02   1.2180644e-02   6.5247097e-03   2.3241882e-03   1.5040985e-03   3.3320832e-03   5.1661360e-03
   5.3721859e-03   3.3137266e-03   1.8808597e-03   3.1198111e-03   6.8601578e-03   1.1057472e-02   1.3737866e-02   1.4494598e-02   1.4325815e-02   1.4712097e-02   1.6955207e-02   2.2398581e-02   3.2662173e-02   4.9051188e-02   7.1192929e-02   9.6506195e-02   1.2222429e-01   1.4773276e-01   1.7491478e-01   2.0653630e-01   2.4345079e-01   2.8325127e-01   3.2177252e-01   3.5522103e-01   3.8140393e-01   4.0095659e-01   4.1650320e-01   4.3025675e-01   4.4365270e-01   4.5654347e-01   4.6636977e-01   4.7029785e-01   4.6638492e-01   4.5428978e-01   4.3651813e-01   4.1588355e-01   3.9376684e-01   3.7070614e-01   3.4593068e-01   3.1853928e-01   2.8762012e-01   2.5220811e-01   2.1345048e-01   1.7451396e-01   1.3911919e-01   1.1022502e-01   8.8335864e-02   7.1862456e-02   5.9126999e-02   4.9306006e-02   4.2004085e-02   3.6521164e-02   3.1673610e-02   2.6958550e-02   2.3106345e-02   2.0912783e-02   1.9782979e-02   1.7681802e-02   1.3113735e-02   7.0865707e-03   2.5226895e-03   1.5744591e-03   3.5486588e-03   5.5758850e-03
   5.8029434e-03   3.5690603e-03   2.0461716e-03   3.4637901e-03   7.5588348e-03   1.2063883e-02   1.4884571e-02   1.5661782e-02   1.5486336e-02   1.5897901e-02   1.8173954e-02   2.3573977e-02   3.3679833e-02   4.9869993e-02   7.1916626e-02   9.7377418e-02   1.2360716e-01   1.5008935e-01   1.7873483e-01   2.1213249e-01   2.5064749e-01   2.9147758e-01   3.3052841e-01   3.6449282e-01   3.9177963e-01   4.1320868e-01   4.3092371e-01   4.4633870e-01   4.6034179e-01   4.7271501e-01   4.8140451e-01   4.8432842e-01   4.8003008e-01   4.6840609e-01   4.5153027e-01   4.3139178e-01   4.0867209e-01   3.8369671e-01   3.5639274e-01   3.2675332e-01   2.9434544e-01   2.5824414e-01   2.1901216e-01   1.7937031e-01   1.4295412e-01   1.1281956e-01   8.9899586e-02   7.2878435e-02   6.0140183e-02   5.0811639e-02   4.4172490e-02   3.9168730e-02   3.4390461e-02   2.9334504e-02   2.4985659e-02   2.2389219e-02   2.1047424e-02   1.8833574e-02   1.4070395e-02   7.6786184e-03   2.7376780e-03   1.6456629e-03   3.7681172e-03   6.0013046e-03
   6.2574996e-03   3.8380906e-03   2.2257614e-03   3.8427075e-03   8.3150027e-03   1.3134044e-02   1.6085036e-02   1.6867721e-02   1.6680009e-02   1.7123577e-02   1.9444233e-02   2.4797998e-02   3.4704196e-02   5.0597305e-02   7.2411645e-02   9.7900915e-02   1.2460245e-01   1.5213805e-01   1.8241031e-01   2.1775194e-01   2.5797433e-01   2.9985565e-01   3.3942077e-01   3.7390066e-01   4.0236426e-01   4.2584950e-01   4.4598452e-01   4.6329606e-01   4.7800777e-01   4.8975785e-01   4.9710643e-01   4.9883979e-01   4.9412311e-01   4.8308213e-01   4.6729044e-01   4.4770231e-01   4.2429234e-01   3.9718735e-01   3.6711080e-01   3.3503544e-01   3.0100003e-01   2.6416347e-01   2.2447435e-01   1.8413675e-01   1.4667603e-01   1.1523249e-01   9.1215644e-02   7.3643045e-02   6.0976565e-02   5.2262963e-02   4.6407708e-02   4.1955274e-02   3.7257107e-02   3.1831351e-02   2.6943428e-02   2.3912311e-02   2.2347424e-02   2.0025653e-02   1.5078538e-02   8.3175086e-03   2.9770333e-03   1.7220502e-03   3.9960868e-03   6.4491823e-03
   6.7459883e-03   4.1293489e-03   2.4282164e-03   4.2720521e-03   9.1602210e-03   1.4321029e-02   1.7409683e-02   1.8191411e-02   1.7991456e-02   1.8482197e-02   2.0873697e-02   2.6195989e-02   3.5874955e-02   5.1380507e-02   7.2824612e-02   9.8219071e-02   1.2534859e-01   1.5401541e-01   1.8608020e-01   2.2353816e-01   2.6558432e-01   3.0854213e-01   3.4860218e-01   3.8358240e-01   4.1327193e-01   4.3897059e-01   4.6175551e-01   4.8119185e-01   4.9672198e-01   5.0781090e-01   5.1359431e-01   5.1396418e-01   5.0880196e-01   4.9849219e-01   4.8389006e-01   4.6488375e-01   4.4068501e-01   4.1124976e-01   3.7818689e-01   3.4351497e-01   3.0774885e-01   2.7014879e-01   2.3002615e-01   1.8900670e-01   1.5047465e-01   1.1766245e-01   9.2497130e-02   7.4381178e-02   6.1869801e-02   5.3889579e-02   4.8927395e-02   4.5079059e-02   4.0442330e-02   3.4585359e-02   2.9085514e-02   2.5568502e-02   2.3757127e-02   2.1318891e-02   1.6179135e-02   9.0239586e-03   3.2488018e-03   1.8087610e-03   4.2403736e-03   6.9293288e-03
   7.2711997e-03   4.4471392e-03   2.6582291e-03   4.7576819e-03   1.0107125e-02   1.5649719e-02   1.8896557e-02   1.9682627e-02   1.9482898e-02   2.0051854e-02   2.2563515e-02   2.7899559e-02   3.7358492e-02   5.2420149e-02   7.3380416e-02   9.8567681e-02   1.2607848e-01   1.5593810e-01   1.8994114e-01   2.2966257e-01   2.7361945e-01   3.1763915e-01   3.5812354e-01   3.9353115e-01   4.2442967e-01   4.5243693e-01   4.7804055e-01   4.9979620e-01   5.1623287e-01   5.2650409e-01   5.3054912e-01   5.2940639e-01   5.2379652e-01   5.1435003e-01   5.0115875e-01   4.8277887e-01   4.5770714e-01   4.2579650e-01   3.8960941e-01   3.5225285e-01   3.1473110e-01   2.7639395e-01   2.3589463e-01   1.9422724e-01   1.5459580e-01   1.2035703e-01   9.3992502e-02   7.5334127e-02   6.3043377e-02   5.5880438e-02   5.1880362e-02   4.8651729e-02   4.4027348e-02   3.7656429e-02   3.1454911e-02   2.7391097e-02   2.5303609e-02   2.2734989e-02   1.7384902e-02   9.8026825e-03   3.5539425e-03   1.9068623e-03   4.5022985e-03   7.4431311e-03
   7.8247615e-03   4.7870893e-03   2.9127446e-03   5.2915997e-03   1.1139974e-02   1.7096539e-02   2.0517067e-02   2.1311985e-02   2.1126069e-02   2.1806097e-02   2.4491528e-02   2.9896041e-02   3.9158607e-02   5.3741783e-02   7.4122049e-02   9.8995066e-02   1.2683205e-01   1.5792308e-01   1.9398422e-01   2.3608994e-01   2.8202335e-01   3.2707647e-01   3.6790062e-01   4.0364733e-01   4.3571089e-01   4.6608256e-01   4.9462596e-01   5.1885497e-01   5.3629284e-01   5.4578177e-01   5.4799146e-01   5.4522822e-01   5.3917816e-01   5.3068239e-01   5.1891666e-01   5.0118410e-01   4.7517036e-01   4.4068400e-01   4.0129296e-01   3.6120248e-01   3.2193388e-01   2.8289124e-01   2.4206297e-01   1.9977447e-01   1.5900700e-01   1.2329043e-01   9.5686076e-02   7.6487363e-02   6.4469870e-02   5.8179348e-02   5.5181530e-02   5.2571085e-02   4.7911491e-02   4.0960033e-02   3.3983698e-02   2.9325550e-02   2.6941147e-02   2.4238581e-02   1.8670891e-02   1.0640156e-02   3.8867546e-03   2.0129931e-03   4.7748868e-03   7.9809280e-03
   8.3953245e-03   5.1413009e-03   3.1859376e-03   5.8632876e-03   1.2237773e-02   1.8625987e-02   2.2221369e-02   2.3017625e-02   2.2845953e-02   2.3654705e-02   2.6549141e-02   3.2057280e-02   4.1130097e-02   5.5189388e-02   7.4887230e-02   9.9330864e-02   1.2742776e-01   1.5977041e-01   1.9799264e-01   2.4259887e-01   2.9059205e-01   3.3670189e-01   3.7784776e-01   4.1391628e-01   4.4715108e-01   4.7996042e-01   5.1155516e-01   5.3839563e-01   5.5691501e-01   5.6553478e-01   5.6580487e-01   5.6134209e-01   5.5486294e-01   5.4742397e-01   5.3718121e-01   5.2009219e-01   4.9304670e-01   4.5588942e-01   4.1321706e-01   3.7031363e-01   3.2925863e-01   2.8947058e-01   2.4828992e-01   2.0536490e-01   1.6341407e-01   1.2619352e-01   9.7343432e-02   7.7632527e-02   6.5951112e-02   6.0586297e-02   5.8632728e-02   5.6652627e-02   5.1938925e-02   4.4375475e-02   3.6580681e-02   3.1300909e-02   2.8611892e-02   2.5786207e-02   2.0008625e-02   1.1523263e-02   4.2427710e-03   2.1240092e-03   5.0501165e-03   8.5314605e-03
   8.9799656e-03   5.5076815e-03   3.4773837e-03   6.4739869e-03   1.3404156e-02   2.0242495e-02   2.4010749e-02   2.4793517e-02   2.4624626e-02   2.5567227e-02   2.8688831e-02   3.4312091e-02   4.3173410e-02   5.6637386e-02   7.5535115e-02   9.9425306e-02   1.2771172e-01   1.6131819e-01   2.0179661e-01   2.4902820e-01   2.9919800e-01   3.4646343e-01   3.8800825e-01   4.2447866e-01   4.5896708e-01   4.9431963e-01   5.2908127e-01   5.5865393e-01   5.7833799e-01   5.8609850e-01   5.8443615e-01   5.7822897e-01   5.7132124e-01   5.6492361e-01   5.5616203e-01   5.3965443e-01   5.1145865e-01   4.7152748e-01   4.2548556e-01   3.7964692e-01   3.3669915e-01   2.9603955e-01   2.5440285e-01   2.1078005e-01   1.6759628e-01   1.2888196e-01   9.8827661e-02   7.8671063e-02   6.7409712e-02   6.3036127e-02   6.2183011e-02   6.0863198e-02   5.6096322e-02   4.7902293e-02   3.9251769e-02   3.3324037e-02   3.0322994e-02   2.7386341e-02   2.1405324e-02   1.2457880e-02   4.6250944e-03   2.2413089e-03   5.3273580e-03   9.0930289e-03
   9.5863376e-03   5.8928732e-03   3.7937408e-03   7.1372464e-03   1.4669404e-02   2.1997580e-02   2.5952455e-02   2.6713951e-02   2.6538866e-02   2.7626968e-02   3.0998598e-02   3.6747017e-02   4.5367157e-02   5.8155862e-02   7.6136604e-02   9.9353066e-02   1.2776169e-01   1.6263772e-01   2.0545129e-01   2.5542705e-01   3.0789663e-01   3.5645206e-01   3.9851807e-01   4.3551054e-01   4.7135998e-01   5.0934741e-01   5.4736056e-01   5.7974220e-01   6.0066134e-01   6.0763762e-01   6.0405146e-01   5.9610642e-01   5.8876897e-01   5.8340502e-01   5.7597864e-01   5.5994374e-01   5.3048048e-01   4.8770162e-01   4.3823792e-01   3.8935921e-01   3.4440305e-01   3.0271528e-01   2.6048494e-01   2.1608552e-01   1.7163079e-01   1.3146671e-01   1.0028869e-01   7.9780537e-02   6.9029235e-02   6.5708117e-02   6.6004425e-02   6.5367391e-02   6.0538633e-02   5.1674716e-02   4.2108475e-02   3.5484742e-02   3.2149780e-02   2.9100481e-02   2.2902737e-02   1.3465586e-02   5.0416539e-03   2.3697268e-03   5.6136815e-03   9.6741478e-03
   1.0223041e-02   6.3052585e-03   4.1417034e-03   7.8645208e-03   1.6060854e-02   2.3941934e-02   2.8117626e-02   2.8863936e-02   2.8686255e-02   2.9949500e-02   3.3611080e-02   3.9509930e-02   4.7874576e-02   5.9926556e-02   7.6898460e-02   9.9339335e-02   1.2780745e-01   1.6394244e-01   2.0913242e-01   2.6193362e-01   3.1679007e-01   3.6674892e-01   4.0944031e-01   4.4705108e-01   4.8433878e-01   5.2498970e-01   5.6626523e-01   6.0146507e-01   6.2364846e-01   6.2982411e-01   6.2441227e-01   6.1479860e-01   6.0705015e-01   6.0264881e-01   5.9649179e-01   5.8080764e-01   5.4998919e-01   5.0436184e-01   4.5150882e-01   3.9956274e-01   3.5252999e-01   3.0968298e-01   2.6673318e-01   2.2148767e-01   1.7574588e-01   1.3420105e-01   1.0200036e-01   8.1239491e-02   7.1067051e-02   6.8826717e-02   7.0286338e-02   7.0328163e-02   6.5411349e-02   5.5815904e-02   4.5253153e-02   3.7863924e-02   3.4159588e-02   3.0982210e-02   2.4535820e-02   1.4561649e-02   5.4963992e-03   2.5122134e-03   5.9157361e-03   1.0282886e-02
   1.0888815e-02   6.7458174e-03   4.5202690e-03   8.6523269e-03   1.7575419e-02   2.6076668e-02   3.0512651e-02   3.1255704e-02   3.1087277e-02   3.2564844e-02   3.6560847e-02   4.2639910e-02   5.0745655e-02   6.2021001e-02   7.7922617e-02   9.9508862e-02   1.2797702e-01   1.6533808e-01   2.1290033e-01   2.6856018e-01   3.2584681e-01   3.7729336e-01   4.2069879e-01   4.5900953e-01   4.9779568e-01   5.4108396e-01   5.8556216e-01   6.2351509e-01   6.4697638e-01   6.5256386e-01   6.4551783e-01   6.3438576e-01   6.2625491e-01   6.2268269e-01   6.1749333e-01   6.0199066e-01   5.6976472e-01   5.2135918e-01   4.6522893e-01   4.1025523e-01   3.6110943e-01   3.1698392e-01   2.7319026e-01   2.2702855e-01   1.8000065e-01   1.3716285e-01   1.0405361e-01   8.3134260e-02   7.3579224e-02   7.2408391e-02   7.5008057e-02   7.5708425e-02   7.0683999e-02   6.0305358e-02   4.8675699e-02   4.0451818e-02   3.6344206e-02   3.3023880e-02   2.6298313e-02   1.5739230e-02   5.9846134e-03   2.6663047e-03   6.2321325e-03   1.0916346e-02
   1.1572748e-02   7.2070149e-03   4.9212014e-03   9.4859383e-03   1.9186245e-02   2.8360982e-02   3.3085693e-02   3.3831219e-02   3.3681736e-02   3.5406549e-02   3.9765389e-02   4.6034116e-02   5.3862281e-02   6.4320971e-02   7.9105201e-02   9.9774180e-02   1.2818502e-01   1.6672139e-01   2.1661921e-01   2.7514113e-01   3.3489144e-01   3.8793055e-01   4.3219267e-01   4.7134969e-01   5.1174640e-01   5.5765118e-01   6.0523513e-01   6.4582872e-01   6.7053993e-01   6.7561828e-01   6.6714916e-01   6.5471197e-01   6.4623704e-01   6.4335401e-01   6.3893315e-01   6.2340520e-01   5.8972202e-01   5.3864395e-01   4.7937294e-01   4.2141296e-01   3.7007162e-01   3.2448799e-01   2.7967125e-01   2.3248930e-01   1.8418455e-01   1.4016833e-01   1.0629345e-01   8.5320972e-02   7.6406392e-02   7.6270846e-02   7.9968058e-02   8.1312755e-02   7.6194078e-02   6.5019482e-02   5.2286701e-02   4.3174752e-02   3.8640962e-02   3.5173009e-02   2.8154999e-02   1.6977839e-02   6.4978845e-03   2.8264152e-03   6.5545845e-03   1.1562030e-02
   1.2265589e-02   7.6809523e-03   5.3374241e-03   1.0355648e-02   2.0875961e-02   3.0767887e-02   3.5801613e-02   3.6549484e-02   3.6426661e-02   3.8423976e-02   4.3155203e-02   4.9591528e-02   5.7089379e-02   6.6671976e-02   8.0290399e-02   9.9992354e-02   1.2829545e-01   1.6794845e-01   2.2012705e-01   2.8149748e-01   3.4376144e-01   3.9855654e-01   4.4392535e-01   4.8419664e-01   5.2641468e-01   5.7495779e-01   6.2553270e-01   6.6861286e-01   6.9453357e-01   6.9932962e-01   6.8978244e-01   6.7630589e-01   6.6751594e-01   6.6503411e-01   6.6099970e-01   6.4516594e-01   6.0996564e-01   5.5633191e-01   4.9404764e-01   4.3310242e-01   3.7939084e-01   3.3206380e-01   2.8596012e-01   2.3761104e-01   1.8805592e-01   1.4301941e-01   1.0857063e-01   8.7678079e-02   7.9426163e-02   8.0283463e-02   8.5030664e-02   8.7021441e-02   8.1854188e-02   6.9902899e-02   5.6051298e-02   4.6000998e-02   4.1018094e-02   3.7399684e-02   3.0086869e-02   1.8266873e-02   7.0332252e-03   2.9894911e-03   6.8766053e-03   1.2209893e-02
   1.2969738e-02   8.1677496e-03   5.7699613e-03   1.1267252e-02   2.2659040e-02   3.3323786e-02   3.8696902e-02   3.9454168e-02   3.9377512e-02   4.1681334e-02   4.6794625e-02   5.3357766e-02   6.0444179e-02   6.9073267e-02   8.1474917e-02   1.0017728e-01   1.2833589e-01   1.6904549e-01   2.2343192e-01   2.8760853e-01   3.5243555e-01   4.0918446e-01   4.5598865e-01   4.9773629e-01   5.4205144e-01   5.9327005e-01   6.4667748e-01   6.9203582e-01   7.1910012e-01   7.2387869e-01   7.1360243e-01   6.9940958e-01   6.9032999e-01   6.8796034e-01   6.8384436e-01   6.6736973e-01   6.3059799e-01   5.7456133e-01   5.0941318e-01   4.4547760e-01   3.8916468e-01   3.3973762e-01   2.9203070e-01   2.4235430e-01   1.9161168e-01   1.4576315e-01   1.1097858e-01   9.0321110e-02   8.2751189e-02   8.4550196e-02   9.0293544e-02   9.2938625e-02   8.7775078e-02   7.5065068e-02   6.0062364e-02   4.8999465e-02   4.3523799e-02   3.9736997e-02   3.2117540e-02   1.9617779e-02   7.5959518e-03   3.1575961e-03   7.2001363e-03   1.2862083e-02
   1.3696963e-02   8.6746740e-03   6.2253440e-03   1.2234600e-02   2.4567344e-02   3.6085969e-02   4.1850104e-02   4.2641003e-02   4.2653719e-02   4.5320829e-02   5.0843643e-02   5.7492188e-02   6.4076674e-02   7.1672989e-02   8.2815247e-02   1.0050828e-01   1.2849897e-01   1.7019847e-01   2.2668736e-01   2.9357317e-01   3.6097149e-01   4.1984905e-01   4.6842593e-01   5.1203477e-01   5.5871905e-01   6.1261286e-01   6.6861295e-01   7.1597097e-01   7.4407192e-01   7.4901446e-01   7.3846674e-01   7.2393269e-01   7.1460244e-01   7.1197091e-01   7.0737274e-01   6.8990710e-01   6.5153675e-01   5.9332634e-01   5.2553831e-01   4.5866193e-01   3.9952842e-01   3.4764110e-01   2.9801794e-01   2.4687742e-01   1.9505636e-01   1.4864370e-01   1.1378516e-01   9.3517017e-02   8.6631297e-02   8.9300546e-02   9.5969280e-02   9.9269869e-02   9.4150682e-02   8.0682051e-02   6.4463235e-02   5.2280907e-02   4.6241222e-02   4.2247627e-02   3.4289772e-02   2.1050723e-02   8.1928468e-03   3.3344822e-03   7.5326735e-03   1.3529978e-02
   1.4456166e-02   9.2070309e-03   6.7065883e-03   1.3262318e-02   2.6614349e-02   3.9082242e-02   4.5300248e-02   4.6162449e-02   4.6329042e-02   4.9434794e-02   5.5408039e-02   6.2099402e-02   6.8088992e-02   7.4580576e-02   8.4438315e-02   1.0113806e-01   1.2894833e-01   1.7156055e-01   2.3000588e-01   2.9943880e-01   3.6935411e-01   4.3048550e-01   4.8115168e-01   5.2700310e-01   5.7630824e-01   6.3283140e-01   6.9110665e-01   7.4011088e-01   7.6913469e-01   7.7465058e-01   7.6437119e-01   7.4993557e-01   7.4040312e-01   7.3709501e-01   7.3137718e-01   7.1253735e-01   6.7257553e-01   6.1249320e-01   5.4236796e-01   4.7266202e-01   4.1051916e-01   3.5582863e-01   3.0399682e-01   2.5128617e-01   1.9853260e-01   1.5182447e-01   1.1715524e-01   9.7410107e-02   9.1182398e-02   9.4621890e-02   1.0212490e-01   1.0607852e-01   1.0104532e-01   8.6822543e-02   6.9311892e-02   5.5890572e-02   4.9200580e-02   4.4954147e-02   3.6617920e-02   2.2570910e-02   8.8233401e-03   3.5202491e-03   7.8781654e-03   1.4221832e-02
   1.5244233e-02   9.7613720e-03   7.2082159e-03   1.4338489e-02   2.8779627e-02   4.2282091e-02   4.9006911e-02   4.9980436e-02   5.0376028e-02   5.4000593e-02   6.0460914e-02   6.7134712e-02   7.2422470e-02   7.7734931e-02   8.6295687e-02   1.0203979e-01   1.2967028e-01   1.7311756e-01   2.3334673e-01   3.0512317e-01   3.7746054e-01   4.4095325e-01   4.9404338e-01   5.4256500e-01   5.9477761e-01   6.5388979e-01   7.1408611e-01   7.6434169e-01   7.9414547e-01   8.0045816e-01   7.9099470e-01   7.7713316e-01   7.6746240e-01   7.6308678e-01   7.5577090e-01   7.3517011e-01   6.9362427e-01   6.3199969e-01   5.5986017e-01   4.8743693e-01   4.2207127e-01   3.6420578e-01   3.0985635e-01   2.5547619e-01   2.0195348e-01   1.5522914e-01   1.2101043e-01   1.0190258e-01   9.6283579e-02   1.0037087e-01   1.0860617e-01   1.1322175e-01   1.0834148e-01   9.3405222e-02   7.4546174e-02   5.9776995e-02   5.2349913e-02   4.7812933e-02   3.9070628e-02   2.4162129e-02   9.4788152e-03   3.7102553e-03   8.2318678e-03   1.4934430e-02
   1.6050183e-02   1.0328781e-02   7.7207166e-03   1.5445637e-02   3.1032182e-02   4.5633435e-02   5.2899816e-02   5.4025001e-02   5.4731464e-02   5.8957142e-02   6.5929761e-02   7.2497644e-02   7.6949751e-02   8.0989814e-02   8.8241705e-02   1.0308048e-01   1.3054841e-01   1.7476399e-01   2.3659649e-01   3.1050126e-01   3.8515905e-01   4.5115048e-01   5.0707420e-01   5.5880023e-01   6.1430222e-01   6.7601379e-01   7.3778475e-01   7.8887576e-01   8.1933016e-01   8.2682295e-01   8.1882575e-01   8.0602662e-01   7.9626886e-01   7.9032799e-01   7.8075197e-01   7.5796390e-01   7.1482155e-01   6.5196624e-01   5.7810141e-01   5.0300933e-01   4.3412413e-01   3.7263306e-01   3.1540526e-01   2.5924530e-01   2.0512980e-01   1.5868736e-01   1.2519386e-01   1.0683538e-01   1.0176952e-01   1.0637259e-01   1.1523772e-01   1.2053955e-01   1.1590747e-01   1.0033611e-01   8.0091575e-02   6.3874182e-02   5.5619700e-02   5.0762624e-02   4.1603698e-02   2.5805255e-02   1.0151054e-02   3.8993743e-03   8.5848781e-03   1.5657943e-02
   1.6868417e-02   1.0904683e-02   8.2392530e-03   1.6577847e-02   3.3365921e-02   4.9121590e-02   5.6960510e-02   5.8290262e-02   5.9405353e-02   6.4332611e-02   7.1844524e-02   7.8199031e-02   8.1654019e-02   8.4301710e-02   9.0226133e-02   1.0421598e-01   1.3155661e-01   1.7648603e-01   2.3973588e-01   3.1554196e-01   3.9240763e-01   4.6106598e-01   5.2030441e-01   5.7586628e-01   6.3511948e-01   6.9947853e-01   7.6248581e-01   8.1398197e-01   8.4495607e-01   8.5397413e-01   8.4803279e-01   8.3678855e-01   8.2697896e-01   8.1903700e-01   8.0653516e-01   7.8112032e-01   7.3635264e-01   6.7256114e-01   5.9723285e-01   5.1946585e-01   4.4669580e-01   3.8106777e-01   3.2056832e-01   2.6252630e-01   2.0802150e-01   1.6219121e-01   1.2972137e-01   1.1223383e-01   1.0767047e-01   1.1265629e-01   1.2205184e-01   1.2806917e-01   1.2378729e-01   1.0766519e-01   8.5987032e-02   6.8201694e-02   5.9006842e-02   5.3791317e-02   4.4205993e-02   2.7500494e-02   1.0840544e-02   4.0867868e-03   8.9333243e-03   1.6388704e-02
   1.7706537e-02   1.1494175e-02   8.7668871e-03   1.7745544e-02   3.5807443e-02   5.2782942e-02   6.1240918e-02   6.2852257e-02   6.4500420e-02   7.0266631e-02   7.8364879e-02   8.4398761e-02   8.6678805e-02   8.7791104e-02   9.2360455e-02   1.0555696e-01   1.3281878e-01   1.7841122e-01   2.4287853e-01   3.2032430e-01   3.9924198e-01   4.7071954e-01   5.3375923e-01   5.9380705e-01   6.5727752e-01   7.2431613e-01   7.8820093e-01   8.3965274e-01   8.7101043e-01   8.8180313e-01   8.7855611e-01   8.6934159e-01   8.5950999e-01   8.4908904e-01   8.3310304e-01   8.0464527e-01   7.5823118e-01   6.9381106e-01   6.1729967e-01   5.3685931e-01   4.5984532e-01   3.8957899e-01   3.2543857e-01   2.6545486e-01   2.1080223e-01   1.6594154e-01   1.3480364e-01   1.1831087e-01   1.1420391e-01   1.1944219e-01   1.2927340e-01   1.3603078e-01   1.3218759e-01   1.1557354e-01   9.2376843e-02   7.2862270e-02   6.2578991e-02   5.6944220e-02   4.6906269e-02   2.9268143e-02   1.1555435e-02   4.2758973e-03   9.2822604e-03   1.7135549e-02
   1.8579175e-02   1.2106547e-02   9.3085835e-03   1.8962861e-02   3.8387315e-02   5.6658697e-02   6.5799019e-02   6.7788120e-02   7.0118651e-02   7.6897920e-02   8.5649931e-02   9.1267353e-02   9.2190336e-02   9.1612050e-02   9.4790883e-02   1.0724277e-01   1.3447800e-01   1.8067506e-01   2.4614198e-01   3.2492032e-01   4.0567799e-01   4.8007531e-01   5.4735527e-01   6.1249882e-01   6.8060767e-01   7.5031714e-01   8.1469754e-01   8.6564342e-01   8.9728049e-01   9.1029768e-01   9.1037222e-01   9.0366301e-01   8.9383415e-01   8.8049275e-01   8.6029174e-01   8.2838724e-01   7.8032875e-01   7.1559586e-01   6.3820904e-01   5.5513105e-01   4.7357051e-01   3.9822533e-01   3.3013663e-01   2.6820637e-01   2.1367268e-01   1.7013940e-01   1.4062088e-01   1.2523105e-01   1.2153357e-01   1.2689988e-01   1.3708016e-01   1.4459874e-01   1.4127223e-01   1.2420049e-01   9.9374082e-02   7.7937737e-02   6.6394220e-02   6.0263174e-02   4.9733670e-02   3.1126825e-02   1.2302851e-02   4.4694126e-03   9.6401515e-03   1.7912752e-02
   1.9494937e-02   1.2744987e-02   9.8629479e-03   2.0232158e-02   4.1106017e-02   6.0740644e-02   7.0625639e-02   7.3090647e-02   7.6266961e-02   8.4252650e-02   9.3730030e-02   9.8842575e-02   9.8223023e-02   9.5794755e-02   9.7542385e-02   1.0929216e-01   1.3655414e-01   1.8329201e-01   2.4953766e-01   3.2931657e-01   4.1167420e-01   4.8905416e-01   5.6097992e-01   6.3180651e-01   7.0495347e-01   7.7732553e-01   8.4183569e-01   8.9185266e-01   9.2366945e-01   9.3911297e-01   9.4305295e-01   9.3928613e-01   9.2949057e-01   9.1288375e-01   8.8802548e-01   8.5232171e-01   8.0260978e-01   7.3783763e-01   6.5985232e-01   5.7416096e-01   4.8778218e-01   4.0696736e-01   3.3467331e-01   2.7082307e-01   2.1666652e-01   1.7478869e-01   1.4713464e-01   1.3293325e-01   1.2959764e-01   1.3497802e-01   1.4543209e-01   1.5373541e-01   1.5101126e-01   1.3351730e-01   1.0695832e-01   8.3406196e-02   7.0430445e-02   6.3728353e-02   5.2677724e-02   3.3073473e-02   1.3082831e-02   4.6653650e-03   1.0009926e-02   1.8727309e-02
   2.0450748e-02   1.3402974e-02   1.0421833e-02   2.1543843e-02   4.3933304e-02   6.4972014e-02   7.5645677e-02   7.8675552e-02   8.2871465e-02   9.2263697e-02   1.0253407e-01   1.0705545e-01   1.0469917e-01   1.0025801e-01   1.0052505e-01   1.1160869e-01   1.3895192e-01   1.8617438e-01   2.5300074e-01   3.3346055e-01   4.1719761e-01   4.9762951e-01   5.7462667e-01   6.5174814e-01   7.3036457e-01   8.0545046e-01   8.6980054e-01   9.1854415e-01   9.5049109e-01   9.6873348e-01   9.7707907e-01   9.7662655e-01   9.6687194e-01   9.4662522e-01   9.1655448e-01   8.7670936e-01   8.2529746e-01   7.6065212e-01   6.8224232e-01   5.9387864e-01   5.0238410e-01   4.1571542e-01   3.3897529e-01   2.7323259e-01   2.1967904e-01   1.7974611e-01   1.5416671e-01   1.4123251e-01   1.3822232e-01   1.4351795e-01   1.5417945e-01   1.6328903e-01   1.6126488e-01   1.4339688e-01   1.1502723e-01   8.9177297e-02   7.4605661e-02   6.7268718e-02   5.5693810e-02   3.5087617e-02   1.3891648e-02   4.8587631e-03   1.0386306e-02   1.9574164e-02
   2.1439247e-02   1.4071055e-02   1.0978321e-02   2.2891073e-02   4.6842360e-02   6.9304752e-02   8.0793886e-02   8.4475142e-02   8.9885086e-02   1.0089542e-01   1.1203528e-01   1.1588636e-01   1.1159240e-01   1.0497170e-01   1.0369125e-01   1.1413016e-01   1.4159845e-01   1.8925665e-01   2.5649088e-01   3.3734040e-01   4.2227618e-01   5.0585804e-01   5.8838783e-01   6.7243736e-01   7.5698639e-01   8.3490782e-01   8.9890518e-01   9.4613916e-01   9.7819497e-01   9.9948164e-01   1.0125705e+00   1.0157138e+00   1.0059849e+00   9.8188456e-01   9.4621320e-01   9.0192691e-01   8.4872083e-01   7.8423838e-01   7.0544907e-01   6.1425894e-01   5.1732153e-01   4.2442488e-01   3.4301550e-01   2.7541199e-01   2.2266299e-01   1.8494070e-01   1.6163510e-01   1.5006670e-01   1.4737467e-01   1.5250713e-01   1.6331199e-01   1.7323180e-01   1.7199585e-01   1.5379408e-01   1.2353902e-01   9.5204279e-02   7.8865774e-02   7.0829066e-02   5.8747856e-02   3.7155532e-02   1.4730662e-02   5.0470399e-03   1.0762118e-02   2.0444703e-02
   2.2461027e-02   1.4746297e-02   1.1533927e-02   2.4281699e-02   4.9839118e-02   7.3746369e-02   8.6076331e-02   9.0510905e-02   9.7362696e-02   1.1022648e-01   1.2234274e-01   1.2546070e-01   1.1903138e-01   1.1006115e-01   1.0714189e-01   1.1693192e-01   1.4453793e-01   1.9257198e-01   2.6004108e-01   3.4100396e-01   4.2697653e-01   5.1380803e-01   6.0231561e-01   6.9387335e-01   7.8478365e-01   8.6568051e-01   9.2921104e-01   9.7481067e-01   1.0069900e+00   1.0314578e+00   1.0495541e+00   1.0564518e+00   1.0467180e+00   1.0185680e+00   9.7711177e-01   9.2815423e-01   8.7303028e-01   8.0864076e-01   7.2942145e-01   6.3521698e-01   5.3255169e-01   4.3313273e-01   3.4689603e-01   2.7749421e-01   2.2574326e-01   1.9048198e-01   1.6964986e-01   1.5957972e-01   1.5724331e-01   1.6216332e-01   1.7304837e-01   1.8375305e-01   1.8335777e-01   1.6482533e-01   1.3257943e-01   1.0154300e-01   8.3239324e-02   7.4417931e-02   6.1849082e-02   3.9287340e-02   1.5610641e-02   5.2333104e-03   1.1136362e-02   2.1339556e-02
   2.3527960e-02   1.5434471e-02   1.2097650e-02   2.5734504e-02   5.2955185e-02   7.8342967e-02   9.1546022e-02   9.6858965e-02   1.0541013e-01   1.2038890e-01   1.3362825e-01   1.3597105e-01   1.2722544e-01   1.1573428e-01   1.1105965e-01   1.2016087e-01   1.4786682e-01   1.9618771e-01   2.6369860e-01   3.4450785e-01   4.3135318e-01   5.2150407e-01   6.1635465e-01   7.1587051e-01   8.1346706e-01   8.9744475e-01   9.6046484e-01   1.0044175e+00   1.0368100e+00   1.0647468e+00   1.0879671e+00   1.0986833e+00   1.0889006e+00   1.0566296e+00   1.0091486e+00   9.5535541e-01   8.9817810e-01   8.3372213e-01   7.5395648e-01   6.5657189e-01   5.4800297e-01   4.4191219e-01   3.5079589e-01   2.7969641e-01   2.2911869e-01   1.9653358e-01   1.7836261e-01   1.6995125e-01   1.6805859e-01   1.7275454e-01   1.8366257e-01   1.9509958e-01   1.9555331e-01   1.7665191e-01   1.4227216e-01   1.0828793e-01   8.7795441e-02   7.8082410e-02   6.5033997e-02   4.1508133e-02   1.6546313e-02   5.4240791e-03   1.1515023e-02   2.2271400e-02
   2.4653125e-02   1.6142803e-02   1.2677964e-02   2.7264085e-02   5.6214800e-02   8.3121333e-02   9.7225852e-02   1.0355253e-01   1.1406762e-01   1.3143505e-01   1.4597123e-01   1.4751514e-01   1.3630489e-01   1.2213137e-01   1.1557222e-01   1.2390498e-01   1.5161437e-01   2.0009796e-01   2.6744336e-01   3.4786598e-01   4.3543833e-01   5.2896841e-01   6.3044089e-01   7.3822848e-01   8.4272698e-01   9.2986927e-01   9.9243614e-01   1.0348757e+00   1.0676263e+00   1.0990056e+00   1.1272890e+00   1.1417528e+00   1.1318836e+00   1.0955817e+00   1.0422692e+00   9.8358724e-01   9.2417538e-01   8.5937578e-01   7.7884403e-01   6.7811900e-01   5.6357187e-01   4.5080538e-01   3.5485617e-01   2.8217188e-01   2.3288914e-01   2.0312412e-01   1.8776726e-01   1.8118921e-01   1.7987566e-01   1.8437402e-01   1.9525361e-01   2.0735030e-01   2.0862682e-01   1.8930091e-01   1.5263594e-01   1.1545988e-01   9.2555197e-02   8.1840554e-02   6.8320727e-02   4.3834206e-02   1.7546887e-02   5.6240486e-03   1.1904129e-02   2.3254233e-02
   2.5838406e-02   1.6871331e-02   1.3275932e-02   2.8870267e-02   5.9612085e-02   8.8054324e-02   1.0306842e-01   1.1053743e-01   1.2326809e-01   1.4329563e-01   1.5930761e-01   1.6004365e-01   1.4626410e-01   1.2927363e-01   1.2071024e-01   1.2816107e-01   1.5572537e-01   2.0421633e-01   2.7119708e-01   3.5107013e-01   4.3929156e-01   5.3630641e-01   6.4463751e-01   7.6092302e-01   8.7247941e-01   9.6290806e-01   1.0252410e+00   1.0664710e+00   1.0998408e+00   1.1348124e+00   1.1680193e+00   1.1860176e+00   1.1760061e+00   1.1357953e+00   1.0767695e+00   1.0132040e+00   9.5129835e-01   8.8569989e-01   8.0400651e-01   6.9972053e-01   5.7917033e-01   4.5982439e-01   3.5915045e-01   2.8496854e-01   2.3701953e-01   2.1012574e-01   1.9769563e-01   1.9313945e-01   1.9258654e-01   1.9694466e-01   2.0773620e-01   2.2039403e-01   2.2243814e-01   2.0263757e-01   1.6355912e-01   1.2297879e-01   9.7461011e-02   8.5650625e-02   7.1685414e-02   4.6261440e-02   1.8613199e-02   5.8335785e-03   1.2303056e-02   2.4290980e-02
   2.7073839e-02   1.7612908e-02   1.3887007e-02   3.0544543e-02   6.3123486e-02   9.3085664e-02   1.0899588e-01   1.1772722e-01   1.3291528e-01   1.5587576e-01   1.7354060e-01   1.7348015e-01   1.5707209e-01   1.3716719e-01   1.2650017e-01   1.3292226e-01   1.6014221e-01   2.0844755e-01   2.7488466e-01   3.5413092e-01   4.4302470e-01   5.4370760e-01   6.5911559e-01   7.8406448e-01   9.0279494e-01   9.9670656e-01   1.0592154e+00   1.0997339e+00   1.1340666e+00   1.1725417e+00   1.2102409e+00   1.2313886e+00   1.2211647e+00   1.1774045e+00   1.1130799e+00   1.0447264e+00   9.7996988e-01   9.1291514e-01   8.2945361e-01   7.2129685e-01   5.9474593e-01   4.6899445e-01   3.6374641e-01   2.8811644e-01   2.4145994e-01   2.1741293e-01   2.0800793e-01   2.0570092e-01   2.0614535e-01   2.1044535e-01   2.2105937e-01   2.3413162e-01   2.3684512e-01   2.1651947e-01   1.7492214e-01   1.3075282e-01   1.0243819e-01   8.9451613e-02   7.5086600e-02   4.8777809e-02   1.9744631e-02   6.0514252e-03   1.2705150e-02   2.5372778e-02
   2.8349084e-02   1.8361489e-02   1.4509300e-02   3.2286962e-02   6.6741635e-02   9.8188146e-02   1.1497649e-01   1.2509363e-01   1.4299010e-01   1.6917246e-01   1.8867399e-01   1.8786088e-01   1.6880841e-01   1.4593377e-01   1.3307864e-01   1.3827827e-01   1.6488323e-01   2.1274012e-01   2.7845549e-01   3.5705938e-01   4.4674352e-01   5.5133135e-01   6.7398609e-01   8.0765905e-01   9.3359127e-01   1.0312246e+00   1.0944849e+00   1.1349765e+00   1.1707013e+00   1.2124712e+00   1.2541238e+00   1.2778534e+00   1.2673332e+00   1.2204199e+00   1.1514231e+00   1.0784742e+00   1.0104306e+00   9.4108964e-01   8.5508385e-01   7.4270064e-01   6.1022475e-01   4.7835673e-01   3.6875863e-01   2.9171928e-01   2.4626483e-01   2.2500207e-01   2.1874109e-01   2.1897764e-01   2.2072397e-01   2.2507356e-01   2.3538040e-01   2.4865243e-01   2.5187396e-01   2.3094680e-01   1.8672358e-01   1.3877971e-01   1.0747615e-01   9.3227405e-02   7.8509757e-02   5.1385307e-02   2.0947839e-02   6.2794967e-03   1.3104898e-02   2.6489868e-02
   2.9663924e-02   1.9118524e-02   1.5148243e-02   3.4113280e-02   7.0490531e-02   1.0338963e-01   1.2105197e-01   1.3269114e-01   1.5356790e-01   1.8328059e-01   2.0481388e-01   2.0332778e-01   1.8165608e-01   1.5580510e-01   1.4068507e-01   1.4441235e-01   1.7003645e-01   2.1708028e-01   2.8186438e-01   3.5983533e-01   4.5049801e-01   5.5923597e-01   6.8921118e-01   8.3149444e-01   9.6449946e-01   1.0660776e+00   1.1307868e+00   1.1721032e+00   1.2097461e+00   1.2547073e+00   1.2995738e+00   1.3251913e+00   1.3142780e+00   1.2647785e+00   1.1917086e+00   1.1144347e+00   1.0426221e+00   9.7003810e-01   8.8061568e-01   7.6367608e-01   6.2549206e-01   4.8796323e-01   3.7434981e-01   2.9595448e-01   2.5157837e-01   2.3301326e-01   2.3004158e-01   2.3318830e-01   2.3661369e-01   2.4115284e-01   2.5099056e-01   2.6418013e-01   2.6768196e-01   2.4603678e-01   1.9906533e-01   1.4714581e-01   1.1263823e-01   9.7022149e-02   8.1982623e-02   5.4106585e-02   2.2237866e-02   6.5240665e-03   1.3503785e-02   2.7642194e-02
   3.1027013e-02   1.9890621e-02   1.5812897e-02   3.6045006e-02   7.4404666e-02   1.0873742e-01   1.2728296e-01   1.4058674e-01   1.6472746e-01   1.9828068e-01   2.2204367e-01   2.1999264e-01   1.9577133e-01   1.6699755e-01   1.4954905e-01   1.5150673e-01   1.7568436e-01   2.2144751e-01   2.8505233e-01   3.6242432e-01   4.5432739e-01   5.6746343e-01   7.0473493e-01   8.5532406e-01   9.9510790e-01   1.1008278e+00   1.1677892e+00   1.2109581e+00   1.2511028e+00   1.2988164e+00   1.3459905e+00   1.3726713e+00   1.3612788e+00   1.3099040e+00   1.2338048e+00   1.1525776e+00   1.0764639e+00   9.9957079e-01   9.0578677e-01   7.8400172e-01   6.4046906e-01   4.9789119e-01   3.8068857e-01   3.0098996e-01   2.5751757e-01   2.4152206e-01   2.4198778e-01   2.4846178e-01   2.5400383e-01   2.5890313e-01   2.6808678e-01   2.8085472e-01   2.8435923e-01   2.6185439e-01   2.1201584e-01   1.5592520e-01   1.1799129e-01   1.0089107e-01   8.5545065e-02   5.6968309e-02   2.3630399e-02   6.7921369e-03   1.3908166e-02   2.8838400e-02
   3.2444374e-02   2.0681496e-02   1.6509021e-02   3.8094587e-02   7.8498370e-02   1.1424628e-01   1.3367871e-01   1.4877960e-01   1.7645792e-01   2.1413751e-01   2.4031622e-01   2.3782804e-01   2.1118550e-01   1.7962378e-01   1.5982074e-01   1.5968700e-01   1.8186556e-01   2.2579837e-01   2.8795432e-01   3.6481958e-01   4.5833151e-01   5.7616118e-01   7.2066415e-01   8.7911966e-01   1.0252912e+00   1.1353679e+00   1.2055189e+00   1.2517385e+00   1.2950727e+00   1.3453689e+00   1.3939079e+00   1.4207501e+00   1.4087823e+00   1.3562389e+00   1.2779608e+00   1.1931646e+00   1.1121577e+00   1.0297513e+00   9.3055336e-01   8.0361385e-01   6.5516390e-01   5.0823209e-01   3.8789822e-01   3.0691408e-01   2.6410187e-01   2.5049241e-01   2.5452594e-01   2.6476568e-01   2.7289570e-01   2.7833637e-01   2.8665090e-01   2.9860233e-01   3.0179840e-01   2.7829706e-01   2.2551176e-01   1.6509739e-01   1.2353698e-01   1.0484366e-01   8.9208675e-02   5.9979523e-02   2.5133265e-02   7.0872281e-03   1.4321423e-02   3.0083998e-02
   3.3909525e-02   2.1486511e-02   1.7235771e-02   4.0260107e-02   8.2758091e-02   1.1988830e-01   1.4019189e-01   1.5720683e-01   1.8867702e-01   2.3073288e-01   2.5948969e-01   2.5670364e-01   2.2784059e-01   1.9372651e-01   1.7160743e-01   1.6905681e-01   1.8861293e-01   2.3010061e-01   2.9052429e-01   3.6705068e-01   4.6265706e-01   5.8556147e-01   7.3723796e-01   9.0305433e-01   1.0551971e+00   1.1699114e+00   1.2443403e+00   1.2949674e+00   1.3422127e+00   1.3946685e+00   1.4433968e+00   1.4694171e+00   1.4567731e+00   1.4039538e+00   1.3246162e+00   1.2366589e+00   1.1500904e+00   1.0608228e+00   9.5502674e-01   8.2255466e-01   6.6962158e-01   5.1905461e-01   3.9604266e-01   3.1375222e-01   2.7130535e-01   2.5986287e-01   2.6758529e-01   2.8204117e-01   2.9324430e-01   2.9939496e-01   3.0657612e-01   3.1724753e-01   3.1978800e-01   2.9517128e-01   2.3941512e-01   1.7458089e-01   1.2922481e-01   1.0884272e-01   9.2951267e-02   6.3129488e-02   2.6746068e-02   7.4091632e-03   1.4739360e-02   3.1371814e-02
   3.5406498e-02   2.2295671e-02   1.7989149e-02   4.2533889e-02   8.7163012e-02   1.2562885e-01   1.4677538e-01   1.6582217e-01   2.0133400e-01   2.4799250e-01   2.7946589e-01   2.7652750e-01   2.4571624e-01   2.0938293e-01   1.8505308e-01   1.7975387e-01   1.9599576e-01   2.3435140e-01   2.9272722e-01   3.6912860e-01   4.6739271e-01   5.9581474e-01   7.5459471e-01   9.2721101e-01   1.0848935e+00   1.2045845e+00   1.2845009e+00   1.3409921e+00   1.3928938e+00   1.4470803e+00   1.4948562e+00   1.5190168e+00   1.5055857e+00   1.4532834e+00   1.3740149e+00   1.2833028e+00   1.1904593e+00   1.0928980e+00   9.7923928e-01   8.4081171e-01   6.8382879e-01   5.3036431e-01   4.0513829e-01   3.2152318e-01   2.7915295e-01   2.6967448e-01   2.8123055e-01   3.0037758e-01   3.1515369e-01   3.2216352e-01   3.2788671e-01   3.3673224e-01   3.3821721e-01   3.1237012e-01   2.5365768e-01   1.8434147e-01   1.3502975e-01   1.1285791e-01   9.6749231e-02   6.6406689e-02   2.8468089e-02   7.7576591e-03   1.5153694e-02   3.2685687e-02
   3.6922478e-02   2.3102391e-02   1.8768800e-02   4.4916602e-02   9.1713036e-02   1.3146810e-01   1.5343638e-01   1.7465527e-01   2.1447354e-01   2.6595493e-01   3.0026467e-01   2.9732626e-01   2.6490134e-01   2.2676299e-01   2.0037666e-01   1.9197260e-01   2.0412819e-01   2.3856954e-01   2.9451688e-01   3.7099747e-01   4.7249644e-01   6.0687780e-01   7.7262439e-01   9.5139491e-01   1.1141309e+00   1.2391443e+00   1.3258103e+00   1.3896474e+00   1.4469656e+00   1.5025908e+00   1.5482016e+00   1.5694870e+00   1.5551580e+00   1.5042335e+00   1.4259749e+00   1.3328887e+00   1.2330663e+00   1.1257920e+00   1.0030239e+00   8.5824534e-01   6.9768340e-01   5.4210211e-01   4.1517293e-01   3.3027150e-01   2.8775712e-01   2.8010215e-01   2.9567951e-01   3.2001773e-01   3.3888152e-01   3.4688951e-01   3.5078121e-01   3.5717926e-01   3.5714965e-01   3.2994466e-01   2.6830543e-01   1.9444899e-01   1.4100366e-01   1.1691179e-01   1.0060978e-01   6.9816684e-02   3.0305394e-02   8.1357256e-03   1.5559144e-02   3.4012926e-02
   3.8455326e-02   2.3907709e-02   1.9579784e-02   4.7420449e-02   9.6433065e-02   1.3744465e-01   1.6023362e-01   1.8379256e-01   2.2819810e-01   2.8471483e-01   3.2195698e-01   3.1917479e-01   2.8552550e-01   2.4607057e-01   2.1782497e-01   2.0593666e-01   2.1316195e-01   2.4281339e-01   2.9587643e-01   3.7259393e-01   4.7787798e-01   6.1862079e-01   7.9111998e-01   9.7532160e-01   1.1425655e+00   1.2732305e+00   1.3678989e+00   1.4405426e+00   1.5039972e+00   1.5604821e+00   1.6027854e+00   1.6202359e+00   1.6049315e+00   1.5561971e+00   1.4801262e+00   1.3850374e+00   1.2775623e+00   1.1592475e+00   1.0262103e+00   8.7475138e-01   7.1111787e-01   5.5422766e-01   4.2614728e-01   3.4007058e-01   2.9728019e-01   2.9137500e-01   3.1118074e-01   3.4119789e-01   3.6465378e-01   3.7379489e-01   3.7545996e-01   3.7874206e-01   3.7669594e-01   3.4799682e-01   2.8347630e-01   2.0502254e-01   1.4724373e-01   1.2106773e-01   1.0456774e-01   7.3379508e-02   3.2268885e-02   8.5491330e-03   1.5956687e-02   3.5351461e-02
   4.0008372e-02   2.4715229e-02   2.0426978e-02   5.0057029e-02   1.0134692e-01   1.4359440e-01   1.6721896e-01   1.9330150e-01   2.4257658e-01   3.0431574e-01   3.4454757e-01   3.4207487e-01   3.0764408e-01   2.6744108e-01   2.3758770e-01   2.2184179e-01   2.2326465e-01   2.4720508e-01   2.9688380e-01   3.7395565e-01   4.8354905e-01   6.3102881e-01   8.1004844e-01   9.9895681e-01   1.1701841e+00   1.3068533e+00   1.4107567e+00   1.4936011e+00   1.5639116e+00   1.6210962e+00   1.6591771e+00   1.6719778e+00   1.6556295e+00   1.6097032e+00   1.5364759e+00   1.4396399e+00   1.3238787e+00   1.1933081e+00   1.0489359e+00   8.9048567e-01   7.2423916e-01   5.6678281e-01   4.3808178e-01   3.5098889e-01   3.0787174e-01   3.0368972e-01   3.2790670e-01   3.6402125e-01   3.9251756e-01   4.0290889e-01   4.0194681e-01   4.0142437e-01   3.9684050e-01   3.6652184e-01   2.9920653e-01   2.1612867e-01   1.5381606e-01   1.2537455e-01   1.0865119e-01   7.7110209e-02   3.4365783e-02   9.0022429e-03   1.6349942e-02   3.6705022e-02
   4.1579737e-02   2.5523739e-02   2.1309545e-02   5.2825970e-02   1.0645262e-01   1.4991167e-01   1.7438787e-01   2.0318019e-01   2.5759700e-01   3.2470421e-01   3.6793355e-01   3.6591994e-01   3.3121110e-01   2.9091672e-01   2.5977254e-01   2.3983108e-01   2.3459806e-01   2.5191611e-01   2.9770204e-01   3.7522124e-01   4.8962416e-01   6.4421241e-01   8.2956880e-01   1.0225628e+00   1.1973834e+00   1.3404959e+00   1.4548386e+00   1.5491805e+00   1.6269702e+00   1.6844745e+00   1.7174787e+00   1.7249766e+00   1.7075338e+00   1.6650044e+00   1.5953323e+00   1.4968963e+00   1.3722431e+00   1.2283227e+00   1.0716214e+00   9.0581189e-01   7.3724806e-01   5.7980420e-01   4.5093969e-01   3.6303716e-01   3.1964412e-01   3.1721313e-01   3.4597547e-01   3.8849219e-01   4.2237813e-01   4.3409523e-01   4.3009610e-01   4.2506691e-01   4.1741541e-01   3.8537798e-01   3.1541673e-01   2.2774687e-01   1.6072110e-01   1.2983075e-01   1.1285380e-01   8.1003326e-02   3.6594203e-02   9.4949143e-03   1.6738373e-02   3.8072172e-02
   4.3157315e-02   2.6325095e-02   2.2221202e-02   5.5716398e-02   1.1172610e-01   1.5635760e-01   1.8169704e-01   2.1339226e-01   2.7321710e-01   3.4579319e-01   3.9197635e-01   3.9056902e-01   3.5614868e-01   3.1650235e-01   2.8444427e-01   2.6001062e-01   2.4730977e-01   2.5712850e-01   2.9850675e-01   3.7651280e-01   4.9614742e-01   6.5817483e-01   8.4973880e-01   1.0463579e+00   1.2245835e+00   1.3746825e+00   1.5006021e+00   1.6075604e+00   1.6933393e+00   1.7509829e+00   1.7784316e+00   1.7801826e+00   1.7615962e+00   1.7226749e+00   1.6568776e+00   1.5568258e+00   1.4227375e+00   1.2645447e+00   1.0946227e+00   9.2101409e-01   7.5022748e-01   5.9318670e-01   4.6456258e-01   3.7616137e-01   3.3271118e-01   3.3215729e-01   3.6555717e-01   4.1464964e-01   4.5415817e-01   4.6723021e-01   4.5977689e-01   4.4952216e-01   4.3825626e-01   4.0442063e-01   3.3201710e-01   2.3984051e-01   1.6793694e-01   1.3440618e-01   1.1714362e-01   8.5037314e-02   3.8946368e-02   1.0024086e-02   1.7114725e-02   3.9440379e-02
   4.4723912e-02   2.7108234e-02   2.3154479e-02   5.8716261e-02   1.1714273e-01   1.6289799e-01   1.8912146e-01   2.2394181e-01   2.8945405e-01   3.6756766e-01   4.1661531e-01   4.1595663e-01   3.8244009e-01   3.4423545e-01   3.1166834e-01   2.8246882e-01   2.6153332e-01   2.6301634e-01   2.9944540e-01   3.7785684e-01   5.0296504e-01   6.7262703e-01   8.7026627e-01   1.0702033e+00   1.2518427e+00   1.4095418e+00   1.5480378e+00   1.6684646e+00   1.7625902e+00   1.8204026e+00   1.8420110e+00   1.8378495e+00   1.8180780e+00   1.7828296e+00   1.7207694e+00   1.6189160e+00   1.4749784e+00   1.3018595e+00   1.1180200e+00   9.3615887e-01   7.6307866e-01   6.0668053e-01   4.7870776e-01   3.9029926e-01   3.4724872e-01   3.4884149e-01   3.8694534e-01   4.4265510e-01   4.8790611e-01   5.0233539e-01   4.9102883e-01   4.7482369e-01   4.5936470e-01   4.2364432e-01   3.4902574e-01   2.5244730e-01   1.7548700e-01   1.3909186e-01   1.2149628e-01   8.9193652e-02   4.1416922e-02   1.0588051e-02   1.7469697e-02   4.0791831e-02
   4.6268026e-02   2.7865599e-02   2.4105323e-02   6.1821031e-02   1.2269352e-01   1.6952654e-01   1.9668106e-01   2.3489664e-01   3.0640441e-01   3.9010791e-01   4.4189828e-01   4.4213092e-01   4.1016960e-01   3.7422153e-01   3.4154074e-01   3.0730657e-01   2.7742522e-01   2.6979440e-01   3.0070120e-01   3.7926549e-01   5.0983201e-01   6.8711385e-01   8.9064960e-01   1.0937391e+00   1.2789852e+00   1.4449357e+00   1.5967979e+00   1.7312234e+00   1.8338497e+00   1.8916841e+00   1.9075661e+00   1.8976350e+00   1.8766731e+00   1.8448412e+00   1.7863382e+00   1.6823708e+00   1.5283334e+00   1.3399878e+00   1.1418065e+00   9.5127485e-01   7.7568611e-01   6.2003741e-01   4.9316399e-01   4.0545762e-01   3.6352907e-01   3.6768764e-01   4.1052312e-01   4.7273975e-01   5.2373145e-01   5.3951001e-01   5.2400526e-01   5.0114995e-01   4.8089011e-01   4.4316948e-01   3.6656277e-01   2.6568447e-01   1.8345543e-01   1.4392170e-01   1.2591447e-01   9.3469615e-02   4.4007756e-02   1.1188677e-02   1.7798371e-02   4.2115030e-02
   4.7788584e-02   2.8595748e-02   2.5074046e-02   6.5034681e-02   1.2838441e-01   1.7625648e-01   2.0441814e-01   2.4634521e-01   3.2417961e-01   4.1350813e-01   4.6789456e-01   4.6917623e-01   4.3946092e-01   4.0659237e-01   3.7417171e-01   3.3465346e-01   2.9521347e-01   2.7779949e-01   3.0261130e-01   3.8090689e-01   5.1664887e-01   7.0132237e-01   9.1056299e-01   1.1168351e+00   1.3061209e+00   1.4810263e+00   1.6468163e+00   1.7954111e+00   1.9065563e+00   1.9648642e+00   1.9756222e+00   1.9604381e+00   1.9382875e+00   1.9092312e+00   1.8532756e+00   1.7466644e+00   1.5824482e+00   1.3789324e+00   1.1662593e+00   9.6664519e-01   7.8814155e-01   6.3316857e-01   5.0784679e-01   4.2174422e-01   3.8189869e-01   3.8915226e-01   4.3665725e-01   5.0506556e-01   5.6164087e-01   5.7874969e-01   5.5878537e-01   5.2864309e-01   5.0296886e-01   4.6310514e-01   3.8473749e-01   2.7966812e-01   1.9193661e-01   1.4894523e-01   1.3041375e-01   9.7870565e-02   4.6724192e-02   1.1829631e-02   1.8101242e-02   4.3409134e-02
   4.9287965e-02   2.9298414e-02   2.6060469e-02   6.8359827e-02   1.3421675e-01   1.8308948e-01   2.1235441e-01   2.5834133e-01   3.4283811e-01   4.3779291e-01   4.9460129e-01   4.9711497e-01   4.7037960e-01   4.4141513e-01   4.0960741e-01   3.6460603e-01   3.1515457e-01   2.8746977e-01   3.0567013e-01   3.8313906e-01   5.2352327e-01   7.1517905e-01   9.2999007e-01   1.1397730e+00   1.3338704e+00   1.5185448e+00   1.6986081e+00   1.8612011e+00   1.9806798e+00   2.0397038e+00   2.0462340e+00   2.0266577e+00   2.0033373e+00   1.9762172e+00   1.9217470e+00   1.8117843e+00   1.6374351e+00   1.4191223e+00   1.1920180e+00   9.8283913e-01   8.0073607e-01   6.4611185e-01   5.2274109e-01   4.3929160e-01   4.0269012e-01   4.1364175e-01   4.6562206e-01   5.3965589e-01   6.0146708e-01   6.1986800e-01   5.9528354e-01   5.5730406e-01   5.2561303e-01   4.8344466e-01   4.0355550e-01   2.9443603e-01   2.0097456e-01   1.5418223e-01   1.3499156e-01   1.0239133e-01   4.9566485e-02   1.2512730e-02   1.8379723e-02   4.4676964e-02
   5.0762204e-02   2.9968035e-02   2.7059435e-02   7.1787962e-02   1.4016757e-01   1.8998893e-01   2.2046414e-01   2.7088319e-01   3.6237148e-01   4.6290964e-01   5.2194006e-01   5.2590108e-01   5.0291800e-01   4.7866192e-01   4.4777740e-01   3.9714623e-01   3.3742420e-01   2.9920974e-01   3.1037201e-01   3.8632451e-01   5.3055076e-01   7.2859107e-01   9.4891864e-01   1.1628883e+00   1.3629602e+00   1.5583532e+00   1.7528286e+00   1.9288961e+00   2.0563715e+00   2.1167626e+00   2.1205337e+00   2.0977491e+00   2.0732629e+00   2.0467120e+00   1.9920281e+00   1.8777754e+00   1.6934507e+00   1.4609929e+00   1.2196842e+00   1.0003473e+00   8.1365865e-01   6.5879778e-01   5.3773223e-01   4.5814146e-01   4.2615094e-01   4.4148486e-01   4.9762056e-01   5.7645871e-01   6.4295566e-01   6.6258564e-01   6.3333050e-01   5.8705817e-01   5.4875449e-01   5.0409350e-01   4.2293510e-01   3.0995269e-01   2.1055660e-01   1.5960832e-01   1.3961277e-01   1.0700753e-01   5.2526607e-02   1.3236182e-02   1.8631256e-02   4.5915600e-02
   5.2199157e-02   3.0593979e-02   2.8062854e-02   7.5302958e-02   1.4619506e-01   1.9688978e-01   2.2869320e-01   2.8394453e-01   3.8274772e-01   4.8878354e-01   5.4982208e-01   5.5549043e-01   5.3706427e-01   5.1826975e-01   4.8853652e-01   4.3215707e-01   3.6209544e-01   3.1332120e-01   3.1709062e-01   3.9065795e-01   5.3759145e-01   7.4116303e-01   9.6697746e-01   1.1861168e+00   1.3936754e+00   1.6008342e+00   1.8096253e+00   1.9982811e+00   2.1332491e+00   2.1958543e+00   2.1985707e+00   2.1740746e+00   2.1484106e+00   2.1209014e+00   2.0638697e+00   1.9441985e+00   1.7501759e+00   1.5045034e+00   1.2494033e+00   1.0192615e+00   8.2678744e-01   6.7094796e-01   5.5258310e-01   4.7826809e-01   4.5248917e-01   4.7299464e-01   5.3287194e-01   6.1546664e-01   6.8591121e-01   7.0668869e-01   6.7283179e-01   6.1791331e-01   5.7239408e-01   5.2499903e-01   4.4281319e-01   3.2618810e-01   2.2066740e-01   1.6518711e-01   1.4422653e-01   1.1168465e-01   5.5593828e-02   1.3996985e-02   1.8848391e-02   4.7113776e-02
   5.3584567e-02   3.1165433e-02   2.9064336e-02   7.8891370e-02   1.5226065e-01   2.0373520e-01   2.3700773e-01   2.9753229e-01   4.0397544e-01   5.1538863e-01   5.7822451e-01   5.8592015e-01   5.7288410e-01   5.6022568e-01   5.3176090e-01   4.6953001e-01   3.8924736e-01   3.3010175e-01   3.2616672e-01   3.9625276e-01   5.4436262e-01   7.5228375e-01   9.8350142e-01   1.2090207e+00   1.4258485e+00   1.6458576e+00   1.8686046e+00   2.0686234e+00   2.2104100e+00   2.2759448e+00   2.2797171e+00   2.2552440e+00   2.2283958e+00   2.1980732e+00   2.1365694e+00   2.0102491e+00   1.8069269e+00   1.5492548e+00   1.2810004e+00   1.0394453e+00   8.3989813e-01   6.8230231e-01   5.6714561e-01   4.9974482e-01   4.8199077e-01   5.0855285e-01   5.7168356e-01   6.5679160e-01   7.3028102e-01   7.5212015e-01   7.1386157e-01   6.5005600e-01   5.9670213e-01   5.4624392e-01   4.6322424e-01   3.4318019e-01   2.3133957e-01   1.7091158e-01   1.4879510e-01   1.1639416e-01   5.8762325e-02   1.4795144e-02   1.9023010e-02   4.8257408e-02
   5.4909365e-02   3.1675010e-02   3.0061110e-02   8.2546867e-02   1.5833980e-01   2.1049442e-01   2.4541445e-01   3.1170427e-01   4.2611990e-01   5.4276906e-01   6.0721993e-01   6.1734606e-01   6.1056374e-01   6.0462191e-01   5.7742343e-01   5.0926389e-01   4.1908571e-01   3.4999017e-01   3.3809308e-01   4.0339038e-01   5.5076882e-01   7.6153537e-01   9.9800569e-01   1.2313023e+00   1.4594042e+00   1.6933548e+00   1.9294657e+00   2.1393414e+00   2.2872333e+00   2.3570568e+00   2.3643182e+00   2.3418241e+00   2.3137670e+00   2.2785603e+00   2.2097644e+00   2.0754260e+00   1.8633045e+00   1.5950617e+00   1.3144779e+00   1.0609590e+00   8.5302539e-01   6.9290399e-01   5.8156111e-01   5.2285604e-01   5.1506127e-01   5.4860739e-01   6.1442604e-01   7.0062288e-01   7.7609462e-01   7.9890409e-01   7.5658048e-01   6.8377053e-01   6.2194847e-01   5.6799032e-01   4.8425734e-01   3.6100881e-01   2.4264468e-01   1.7680965e-01   1.5330511e-01   1.2112100e-01   6.2033390e-02   1.5634895e-02   1.9151615e-02   4.9338447e-02
   5.6172475e-02   3.2119512e-02   3.1053824e-02   8.6269006e-02   1.6441641e-01   2.1714913e-01   2.5393404e-01   3.2652557e-01   4.4924421e-01   5.7097212e-01   6.3691041e-01   6.4998098e-01   6.5035365e-01   6.5160775e-01   6.2555713e-01   5.5143991e-01   4.5192672e-01   3.7356154e-01   3.5353514e-01   4.1259468e-01   5.5705345e-01   7.6893842e-01   1.0105086e+00   1.2531860e+00   1.4947780e+00   1.7437867e+00   1.9925123e+00   2.2105949e+00   2.3638347e+00   2.4389465e+00   2.4521771e+00   2.4337069e+00   2.4044188e+00   2.3623000e+00   2.2837565e+00   2.1399851e+00   1.9195527e+00   1.6422338e+00   1.3502011e+00   1.0841736e+00   8.6651618e-01   7.0310401e-01   5.9621524e-01   5.4801113e-01   5.5210765e-01   5.9353908e-01   6.6139535e-01   7.4708590e-01   8.2330658e-01   8.4696842e-01   8.0105158e-01   7.1926288e-01   6.4834341e-01   5.9034414e-01   5.0594655e-01   3.7971612e-01   2.5464181e-01   1.8291352e-01   1.5775155e-01   1.2585535e-01   6.5410231e-02   1.6521760e-02   1.9235550e-02   5.0357879e-02
   5.7375539e-02   3.2497207e-02   3.2044187e-02   9.0057613e-02   1.7047052e-01   2.2367099e-01   2.6256660e-01   3.4202035e-01   4.7334259e-01   5.9996066e-01   6.6731965e-01   6.8396875e-01   6.9242521e-01   7.0123262e-01   6.7609150e-01   5.9605386e-01   4.8801861e-01   4.0132510e-01   3.7310500e-01   4.2438870e-01   5.6355212e-01   7.7470122e-01   1.0212707e+00   1.2751329e+00   1.5326159e+00   1.7978400e+00   2.0583780e+00   2.2829980e+00   2.4409424e+00   2.5228184e+00   2.5447289e+00   2.5322922e+00   2.5017005e+00   2.4504183e+00   2.3593022e+00   2.2045761e+00   1.9762056e+00   1.6911906e+00   1.3885147e+00   1.1094044e+00   8.8070537e-01   7.1327828e-01   6.1149075e-01   5.7552514e-01   5.9334769e-01   6.4350298e-01   7.1269167e-01   7.9615506e-01   8.7173172e-01   8.9608266e-01   8.4717385e-01   7.5659469e-01   6.7597546e-01   6.1329830e-01   5.2821793e-01   3.9925895e-01   2.6733776e-01   1.8922720e-01   1.6211231e-01   1.3057606e-01   6.8889945e-02   1.7458906e-02   1.9276037e-02   5.1318746e-02
   5.8513943e-02   3.2802732e-02   3.3030739e-02   9.3903715e-02   1.7646346e-01   2.3000497e-01   2.7127875e-01   3.5816339e-01   4.9833374e-01   6.2960241e-01   6.9837107e-01   7.1934425e-01   7.3680970e-01   7.5336852e-01   7.2876408e-01   6.4291489e-01   5.2741169e-01   4.3355239e-01   3.9713950e-01   4.3902018e-01   5.7035520e-01   7.7879938e-01   1.0302712e+00   1.2972139e+00   1.5730544e+00   1.8556491e+00   2.1272157e+00   2.3568189e+00   2.5189718e+00   2.6090450e+00   2.6420563e+00   2.6375203e+00   2.6055040e+00   2.5431121e+00   2.4367714e+00   2.2695450e+00   2.0334175e+00   1.7418475e+00   1.4292001e+00   1.1364690e+00   8.9557768e-01   7.2359151e-01   6.2761452e-01   6.0553054e-01   6.3877510e-01   6.9844242e-01   7.6827771e-01   8.4774976e-01   9.2116546e-01   9.4598497e-01   8.9479354e-01   7.9577493e-01   7.0488559e-01   6.3679161e-01   5.5093170e-01   4.1953127e-01   2.8069429e-01   1.9572341e-01   1.6634048e-01   1.3524420e-01   7.2461054e-02   1.8446564e-02   1.9270267e-02   5.2217261e-02
   5.9574809e-02   3.3026005e-02   3.4008805e-02   9.7787929e-02   1.8233533e-01   2.3607240e-01   2.8001753e-01   3.7490698e-01   5.2410441e-01   6.5973451e-01   7.2997210e-01   7.5613277e-01   7.8351439e-01   8.0784833e-01   7.8328087e-01   6.9180995e-01   5.7010574e-01   4.7039526e-01   4.2578896e-01   4.5652624e-01   5.7734606e-01   7.8097265e-01   1.0371472e+00   1.3189732e+00   1.6155134e+00   1.9165341e+00   2.1984004e+00   2.4316640e+00   2.5977283e+00   2.6971949e+00   2.7435838e+00   2.7485050e+00   2.7149211e+00   2.6395987e+00   2.5159349e+00   2.3347485e+00   2.0908211e+00   1.7935334e+00   1.4714538e+00   1.1647325e+00   9.1088062e-01   7.3416484e-01   6.4486104e-01   6.3819648e-01   6.8837797e-01   7.5829903e-01   8.2818092e-01   9.0193066e-01   9.7157052e-01   9.9655279e-01   9.4385482e-01   8.3688997e-01   7.3518458e-01   6.6081322e-01   5.7397307e-01   4.4043570e-01   2.9467814e-01   2.0237624e-01   1.7038394e-01   1.3981478e-01   7.6109857e-02   1.9484788e-02   1.9212228e-02   5.3041793e-02
   6.0543698e-02   3.3157474e-02   3.4975597e-02   1.0169100e-01   1.8802593e-01   2.4180217e-01   2.8874961e-01   3.9222735e-01   5.5056749e-01   6.9023925e-01   7.6211108e-01   7.9447083e-01   8.3267220e-01   8.6465552e-01   8.3954820e-01   7.4276699e-01   6.1632946e-01   5.1217356e-01   4.5932300e-01   4.7707783e-01   5.8460107e-01   7.8118739e-01   1.0417068e+00   1.3399784e+00   1.6592781e+00   1.9796111e+00   2.2711746e+00   2.5071209e+00   2.6771342e+00   2.7876382e+00   2.8492991e+00   2.8648947e+00   2.8295686e+00   2.7398732e+00   2.5967052e+00   2.4001889e+00   2.1481761e+00   1.8456207e+00   1.5144955e+00   1.1936680e+00   9.2662561e-01   7.4550148e-01   6.6389987e-01   6.7400132e-01   7.4234532e-01   8.2316265e-01   8.9260546e-01   9.5899308e-01   1.0231589e+00   1.0478707e+00   9.9445817e-01   8.8016118e-01   7.6711657e-01   6.8546993e-01   5.9731406e-01   4.6193689e-01   3.0930488e-01   2.0919710e-01   1.7421161e-01   1.4425162e-01   7.9827666e-02   2.0576864e-02   1.9096317e-02   5.3778936e-02
   6.1411279e-02   3.3192152e-02   3.5932671e-02   1.0560203e-01   1.9349449e-01   2.4715948e-01   2.9749214e-01   4.1015488e-01   5.7769307e-01   7.2107685e-01   7.9489035e-01   8.3463063e-01   8.8455446e-01   9.2393179e-01   8.9768610e-01   7.9608036e-01   6.6657673e-01   5.5942874e-01   4.9822524e-01   5.0114722e-01   5.9265091e-01   7.7999826e-01   1.0443785e+00   1.3603555e+00   1.7041099e+00   2.0444884e+00   2.3453947e+00   2.5835788e+00   2.7579021e+00   2.8803606e+00   2.9585433e+00   2.9855286e+00   2.9482977e+00   2.8434034e+00   2.6797226e+00   2.4667234e+00   2.2059877e+00   1.8980841e+00   1.5580333e+00   1.2232120e+00   9.4330703e-01   7.5858220e-01   6.8578792e-01   7.1365941e-01   8.0095548e-01   8.9314199e-01   9.6179591e-01   1.0193395e+00   1.0762791e+00   1.1001261e+00   1.0467599e+00   9.2585632e-01   8.0099107e-01   7.1093757e-01   6.2097533e-01   4.8403187e-01   3.2462303e-01   2.1623310e-01   1.7781840e-01   1.4852991e-01   8.3610136e-02   2.1729696e-02   1.8920966e-02   5.4419918e-02
   6.2173894e-02   3.3128361e-02   3.6883675e-02   1.0951423e-01   1.9871252e-01   2.5213392e-01   3.0629179e-01   4.2873992e-01   6.0546142e-01   7.5222955e-01   8.2845319e-01   8.7691344e-01   9.3941955e-01   9.8578452e-01   9.5780343e-01   8.5205577e-01   7.2132226e-01   6.1262104e-01   5.4289741e-01   5.2923766e-01   6.0224707e-01   7.7834285e-01   1.0460331e+00   1.3806327e+00   1.7501265e+00   2.1111728e+00   2.4214691e+00   2.6621281e+00   2.8416268e+00   2.9773450e+00   3.0728860e+00   3.1114116e+00   3.0720725e+00   2.9514484e+00   2.7663528e+00   2.5358248e+00   2.2652714e+00   1.9512230e+00   1.6019538e+00   1.2534085e+00   9.6151072e-01   7.7445399e-01   7.1157398e-01   7.5776379e-01   8.6426317e-01   9.6808201e-01   1.0357726e+00   1.0832272e+00   1.1311811e+00   1.1533892e+00   1.1007637e+00   9.7409802e-01   8.3701820e-01   7.3732739e-01   6.4491903e-01   5.0666698e-01   3.4065570e-01   2.2353156e-01   1.8120697e-01   1.5262669e-01   8.7450573e-02   2.2949965e-02   1.8689146e-02   5.4962964e-02
   6.2829340e-02   3.2965144e-02   3.7831702e-02   1.1341588e-01   2.0364231e-01   2.5670365e-01   3.1517249e-01   4.4797860e-01   6.3376679e-01   7.8358438e-01   8.6284142e-01   9.2147526e-01   9.9731041e-01   1.0500694e+00   1.0197703e+00   9.1076713e-01   7.8075241e-01   6.7183498e-01   5.9332947e-01   5.6149985e-01   6.1390090e-01   7.7699623e-01   1.0473592e+00   1.4010567e+00   1.7970743e+00   2.1793113e+00   2.4995485e+00   2.7437336e+00   2.9297511e+00   3.0795598e+00   3.1923251e+00   3.2419102e+00   3.2002349e+00   3.0641895e+00   2.8576607e+00   2.6087191e+00   2.3267179e+00   2.0049150e+00   1.6456588e+00   1.2838339e+00   9.8142542e-01   7.9383621e-01   7.4200836e-01   8.0659744e-01   9.3198270e-01   1.0474775e+00   1.1142461e+00   1.1506789e+00   1.1879263e+00   1.2075279e+00   1.1562375e+00   1.0247845e+00   8.7523900e-01   7.6462999e-01   6.6900445e-01   5.2969977e-01   3.5736802e-01   2.3111195e-01   1.8436603e-01   1.5650750e-01   9.1332941e-02   2.4239754e-02   1.8404011e-02   5.5408618e-02
   6.3370955e-02   3.2700121e-02   3.8776710e-02   1.1728317e-01   2.0822393e-01   2.6081792e-01   3.2411417e-01   4.6778886e-01   6.6238982e-01   8.1489844e-01   8.9795184e-01   9.6828106e-01   1.0580255e+00   1.1163966e+00   1.0832665e+00   9.7213660e-01   8.4486723e-01   7.3689198e-01   6.4919841e-01   5.9777204e-01   6.2781999e-01   7.7638440e-01   1.0485627e+00   1.4212034e+00   1.8438823e+00   2.2476900e+00   2.5789643e+00   2.8285905e+00   3.0229525e+00   3.1872968e+00   3.3165392e+00   3.3760072e+00   3.3317651e+00   3.1810151e+00   2.9539095e+00   2.6858787e+00   2.3902986e+00   2.0583631e+00   1.6879465e+00   1.3135735e+00   1.0028861e+00   8.1722123e-01   7.7770845e-01   8.6036695e-01   1.0037674e+00   1.1307563e+00   1.1968776e+00   1.2217203e+00   1.2466121e+00   1.2624142e+00   1.2128924e+00   1.0777327e+00   9.1563989e-01   7.9280665e-01   6.9305593e-01   5.5294054e-01   3.7468545e-01   2.3896939e-01   1.8726478e-01   1.6011951e-01   9.5229499e-02   2.5596412e-02   1.8064364e-02   5.5751306e-02
   6.3784972e-02   3.2327869e-02   3.9713696e-02   1.2107825e-01   2.1237758e-01   2.6440947e-01   3.3308222e-01   4.8806465e-01   6.9108363e-01   8.4591986e-01   9.3369172e-01   1.0172979e+00   1.1213600e+00   1.1844304e+00   1.1481315e+00   1.0363160e+00   9.1388085e-01   8.0777544e-01   7.1032646e-01   6.3805923e-01   6.4438471e-01   7.7704221e-01   1.0498120e+00   1.4404323e+00   1.8891359e+00   2.3147063e+00   2.6586666e+00   2.9164832e+00   3.1214997e+00   3.3010076e+00   3.4451542e+00   3.5127681e+00   3.4657323e+00   3.3016743e+00   3.0550455e+00   2.7674591e+00   2.4557834e+00   2.1106792e+00   1.7276356e+00   1.3418222e+00   1.0259057e+00   8.4533241e-01   8.1958157e-01   9.1962107e-01   1.0796261e+00   1.2176672e+00   1.2836208e+00   1.2966852e+00   1.3076618e+00   1.3181940e+00   1.2706144e+00   1.1328638e+00   9.5830020e-01   8.2191247e-01   7.1696152e-01   5.7622401e-01   3.9254070e-01   2.4710475e-01   1.8987195e-01   1.6340196e-01   9.9106871e-02   2.7016681e-02   1.7666126e-02   5.5977640e-02
   6.4056022e-02   3.1842296e-02   4.0636497e-02   1.2475853e-01   2.1602203e-01   2.6742655e-01   3.4207480e-01   5.0874352e-01   7.1967392e-01   8.7653092e-01   9.7016061e-01   1.0687028e+00   1.1873392e+00   1.2541450e+00   1.2146236e+00   1.1039176e+00   9.8841895e-01   8.8482869e-01   7.7692337e-01   6.8284614e-01   6.6454029e-01   7.8009832e-01   1.0518419e+00   1.4586384e+00   1.9319617e+00   2.3793438e+00   2.7382007e+00   3.0077692e+00   3.2260621e+00   3.4203114e+00   3.5769661e+00   3.6504167e+00   3.6004270e+00   3.4251325e+00   3.1614369e+00   2.8541482e+00   2.5235224e+00   2.1616475e+00   1.7642487e+00   1.3684393e+00   1.0510535e+00   8.7934415e-01   8.6894142e-01   9.8532191e-01   1.1599646e+00   1.3082867e+00   1.3746926e+00   1.3761730e+00   1.3717988e+00   1.3752905e+00   1.3294817e+00   1.1902251e+00   1.0034216e+00   8.5213769e-01   7.4072111e-01   5.9945437e-01   4.1091194e-01   2.5555704e-01   1.9218328e-01   1.6630603e-01   1.0293519e-01   2.8499900e-02   1.7207703e-02   5.6074336e-02
   6.4175694e-02   3.1242416e-02   4.1543835e-02   1.2829010e-01   2.1909844e-01   2.6986088e-01   3.5114540e-01   5.2981937e-01   7.4806618e-01   9.0675089e-01   1.0076283e+00   1.1228170e+00   1.2561062e+00   1.3256663e+00   1.2832015e+00   1.1757241e+00   1.0691770e+00   9.6840794e-01   8.4927242e-01   7.3281950e-01   6.8955346e-01   7.8707979e-01   1.0558535e+00   1.4762771e+00   1.9721947e+00   2.4414282e+00   2.8180178e+00   3.1036428e+00   3.3382108e+00   3.5472230e+00   3.7136496e+00   3.7902463e+00   3.7371428e+00   3.5528297e+00   3.2742740e+00   2.9472372e+00   2.5945090e+00   2.2117323e+00   1.7979568e+00   1.3937705e+00   1.0791493e+00   9.2046434e-01   9.2703858e-01   1.0583759e+00   1.2451385e+00   1.4025824e+00   1.4701443e+00   1.4606469e+00   1.4397061e+00   1.4341390e+00   1.3895635e+00   1.2498382e+00   1.0512204e+00   8.8374063e-01   7.6440522e-01   6.2257693e-01   4.2980515e-01   2.6439868e-01   1.9422466e-01   1.6879769e-01   1.0668773e-01   3.0046419e-02   1.6692170e-02   5.6035750e-02
   6.4144217e-02   3.0533421e-02   4.2437507e-02   1.3164559e-01   2.2156793e-01   2.7173670e-01   3.6037032e-01   5.5128202e-01   7.7615676e-01   9.3660491e-01   1.0463400e+00   1.1798344e+00   1.3275775e+00   1.3988657e+00   1.3540605e+00   1.2521777e+00   1.1563946e+00   1.0583805e+00   9.2724800e-01   7.8836411e-01   7.2043604e-01   7.9925384e-01   1.0627931e+00   1.4936274e+00   2.0096354e+00   2.5008792e+00   2.8986768e+00   3.2053329e+00   3.4593680e+00   3.6824339e+00   3.8551785e+00   3.9319642e+00   3.8756094e+00   3.6850530e+00   3.3945312e+00   3.0477718e+00   2.6695185e+00   2.2612831e+00   1.8288340e+00   1.4179467e+00   1.1105922e+00   9.6931889e-01   9.9452684e-01   1.1392011e+00   1.3351045e+00   1.5001062e+00   1.5695523e+00   1.5501185e+00   1.5117272e+00   1.4949303e+00   1.4506978e+00   1.3114996e+00   1.1017536e+00   9.1690684e-01   7.8804278e-01   6.4548295e-01   4.4917925e-01   2.7368692e-01   1.9602458e-01   1.7084029e-01   1.1033001e-01   3.1652948e-02   1.6125238e-02   5.5863294e-02
   6.3964222e-02   2.9721415e-02   4.3314840e-02   1.3478641e-01   2.2337916e-01   2.7306181e-01   3.6977966e-01   5.7302830e-01   8.0372631e-01   9.6599822e-01   1.0863665e+00   1.2396560e+00   1.4012865e+00   1.4732298e+00   1.4270271e+00   1.3332989e+00   1.2498168e+00   1.1541345e+00   1.0103403e+00   8.4952922e-01   7.5778851e-01   8.1732326e-01   1.0729199e+00   1.5102618e+00   2.0434358e+00   2.5569951e+00   2.9800142e+00   3.3131364e+00   3.5899290e+00   3.8262279e+00   4.0019300e+00   4.0758508e+00   4.0161109e+00   3.8217835e+00   3.5221759e+00   3.1556913e+00   2.7483746e+00   2.3099522e+00   1.8564443e+00   1.4406282e+00   1.1452453e+00   1.0259655e+00   1.0715990e+00   1.2279639e+00   1.4297164e+00   1.6002860e+00   1.6722452e+00   1.6442854e+00   1.5879360e+00   1.5576404e+00   1.5124903e+00   1.3747409e+00   1.1548539e+00   9.5168045e-01   8.1156211e-01   6.6795837e-01   4.6889944e-01   2.8342656e-01   1.9758995e-01   1.7238141e-01   1.1381292e-01   3.3309086e-02   1.5512257e-02   5.5560238e-02
   6.3635029e-02   2.8809970e-02   4.4165755e-02   1.3765251e-01   2.2444753e-01   2.7380048e-01   3.7932879e-01   5.9483804e-01   8.3043175e-01   9.9473382e-01   1.1276584e+00   1.3020060e+00   1.4765980e+00   1.5481861e+00   1.5019681e+00   1.4191543e+00   1.3492194e+00   1.2551640e+00   1.0982623e+00   9.1659697e-01   8.0228744e-01   8.4183312e-01   1.0861688e+00   1.5253926e+00   2.0724196e+00   2.6087116e+00   3.0613133e+00   3.4264978e+00   3.7292826e+00   3.9783020e+00   4.1535149e+00   4.2217058e+00   4.1584457e+00   3.9628238e+00   3.6563423e+00   3.2700483e+00   2.8302779e+00   2.3571364e+00   1.8803927e+00   1.4616275e+00   1.1830910e+00   1.0905411e+00   1.1586209e+00   1.3252058e+00   1.5293491e+00   1.7030249e+00   1.7778418e+00   1.7429894e+00   1.6685299e+00   1.6223800e+00   1.5746162e+00   1.4390652e+00   1.2102981e+00   9.8808903e-01   8.3488878e-01   6.8975588e-01   4.8878006e-01   2.9358717e-01   1.9891145e-01   1.7335674e-01   1.1707647e-01   3.4998231e-02   1.4856038e-02   5.5127089e-02
   6.3153197e-02   2.7801916e-02   4.4976186e-02   1.4017158e-01   2.2467454e-01   2.7390657e-01   3.8895129e-01   6.1646069e-01   8.5593856e-01   1.0226911e+00   1.1702692e+00   1.3667140e+00   1.5530743e+00   1.6235325e+00   1.5792357e+00   1.5102819e+00   1.4548286e+00   1.3615123e+00   1.1914205e+00   9.9057248e-01   8.5520140e-01   8.7375607e-01   1.1028464e+00   1.5386873e+00   2.0959840e+00   2.6555421e+00   3.1422275e+00   3.5449600e+00   3.8766383e+00   4.1370357e+00   4.3085965e+00   4.3685053e+00   4.3016528e+00   4.1068940e+00   3.7961848e+00   3.3900101e+00   2.9147420e+00   2.4028877e+00   1.9011626e+00   1.4816301e+00   1.2247883e+00   1.1636553e+00   1.2563831e+00   1.4320221e+00   1.6350687e+00   1.8088993e+00   1.8864702e+00   1.8464482e+00   1.7540895e+00   1.6896903e+00   1.6371255e+00   1.5042180e+00   1.2680261e+00   1.0263202e+00   8.5809129e-01   7.1070348e-01   5.0865513e-01   3.0414544e-01   1.9998693e-01   1.7370281e-01   1.2005776e-01   3.6702295e-02   1.4157514e-02   5.4560594e-02
   6.2517639e-02   2.6702510e-02   4.5732675e-02   1.4227524e-01   2.2398260e-01   2.7337440e-01   3.9862776e-01   6.3771426e-01   8.8005729e-01   1.0499851e+00   1.2145098e+00   1.4338593e+00   1.6305971e+00   1.6995011e+00   1.6596163e+00   1.6075064e+00   1.5670492e+00   1.4734671e+00   1.2906126e+00   1.0729076e+00   9.1819293e-01   9.1443585e-01   1.1237629e+00   1.5505815e+00   2.1145567e+00   2.6981099e+00   3.2233838e+00   3.6687641e+00   4.0319427e+00   4.3034592e+00   4.4690627e+00   4.5187669e+00   4.4482237e+00   4.2556400e+00   3.9417044e+00   3.5153103e+00   3.0019668e+00   2.4481183e+00   1.9201726e+00   1.5020863e+00   1.2714161e+00   1.2460005e+00   1.3656122e+00   1.5495186e+00   1.7481076e+00   1.9186928e+00   1.9983669e+00   1.9549060e+00   1.8453026e+00   1.7603702e+00   1.7003572e+00   1.5701411e+00   1.3281075e+00   1.0667100e+00   8.8139281e-01   7.3072342e-01   5.2839278e-01   3.1510132e-01   2.0084044e-01   1.7337056e-01   1.2269771e-01   3.8405524e-02   1.3419881e-02   5.3859079e-02
   6.1735323e-02   2.5521535e-02   4.6425583e-02   1.4390770e-01   2.2232785e-01   2.7224781e-01   4.0838008e-01   6.5846368e-01   9.0270759e-01   1.0768937e+00   1.2608087e+00   1.5035515e+00   1.7090691e+00   1.7763560e+00   1.7437970e+00   1.7112959e+00   1.6857718e+00   1.5908598e+00   1.3963108e+00   1.1647551e+00   9.9255964e-01   9.6486147e-01   1.1495668e+00   1.5616835e+00   2.1290379e+00   2.7376234e+00   3.3058657e+00   3.7984433e+00   4.1952440e+00   4.4771138e+00   4.6349750e+00   4.6732953e+00   4.5989475e+00   4.4094018e+00   4.0930046e+00   3.6457198e+00   3.0921570e+00   2.4938517e+00   1.9389826e+00   1.5244460e+00   1.3237598e+00   1.3376913e+00   1.4863258e+00   1.6781623e+00   1.8692261e+00   2.0327901e+00   2.1132900e+00   2.0680525e+00   1.9424026e+00   1.8349888e+00   1.7645517e+00   1.6366657e+00   1.3904938e+00   1.1095569e+00   9.0505228e-01   7.4976071e-01   5.4785025e-01   3.2645421e-01   2.0151913e-01   1.7233088e-01   1.2494199e-01   4.0092464e-02   1.2651535e-02   5.3030041e-02
   6.0822796e-02   2.4274207e-02   4.7048346e-02   1.4502055e-01   2.1968569e-01   2.7058318e-01   4.1819500e-01   6.7849883e-01   9.2374705e-01   1.1036216e+00   1.3093953e+00   1.5755558e+00   1.7880137e+00   1.8539792e+00   1.8319461e+00   1.8213855e+00   1.8101020e+00   1.7128897e+00   1.5085020e+00   1.2667408e+00   1.0789083e+00   1.0252297e+00   1.1801800e+00   1.5720509e+00   2.1399222e+00   2.7748616e+00   3.3901430e+00   3.9337121e+00   4.3658547e+00   4.6581523e+00   4.8080275e+00   4.8346804e+00   4.7563138e+00   4.5691588e+00   4.2495013e+00   3.7800951e+00   3.1846394e+00   2.5404024e+00   1.9586198e+00   1.5496883e+00   1.3820771e+00   1.4382113e+00   1.6178601e+00   1.8178136e+00   1.9987379e+00   2.1512039e+00   2.2305157e+00   2.1849410e+00   2.0450039e+00   1.9136858e+00   1.8296645e+00   1.7033409e+00   1.4548535e+00   1.1549745e+00   9.2925085e-01   7.6770121e-01   5.6681001e-01   3.3815507e-01   2.0206468e-01   1.7056117e-01   1.2673350e-01   4.1741911e-02   1.1863259e-02   5.2090830e-02
   5.9801717e-02   2.2978771e-02   4.7590853e-02   1.4555903e-01   2.1602673e-01   2.6840687e-01   4.2796045e-01   6.9745838e-01   9.4288581e-01   1.1301938e+00   1.3601880e+00   1.6492305e+00   1.8666081e+00   1.9320008e+00   1.9239381e+00   1.9371415e+00   1.9388911e+00   1.8387707e+00   1.6273443e+00   1.3795680e+00   1.1777052e+00   1.0954459e+00   1.2151945e+00   1.5813992e+00   2.1472747e+00   2.8099469e+00   3.4757261e+00   4.0731038e+00   4.5418734e+00   4.8455184e+00   4.9881705e+00   5.0039079e+00   4.9211994e+00   4.7349723e+00   4.4096207e+00   3.9162845e+00   3.2778655e+00   2.5874668e+00   1.9798126e+00   1.5787472e+00   1.4467226e+00   1.5471689e+00   1.7596539e+00   1.9684691e+00   2.1372256e+00   2.2742943e+00   2.3495303e+00   2.3045768e+00   2.1525449e+00   1.9964973e+00   1.8956128e+00   1.7696005e+00   1.5206486e+00   1.2029057e+00   9.5408352e-01   7.8435232e-01   5.8495021e-01   3.5007381e-01   2.0248673e-01   1.6802771e-01   1.2800436e-01   4.3324723e-02   1.1063634e-02   5.1061383e-02
   5.8692535e-02   2.1651898e-02   4.8034855e-02   1.4545536e-01   2.1130721e-01   2.6570657e-01   4.3747431e-01   7.1488160e-01   9.5978903e-01   1.1566071e+00   1.4130189e+00   1.7238798e+00   1.9441793e+00   2.0103872e+00   2.0199888e+00   2.0582460e+00   2.0714698e+00   1.9684538e+00   1.7538138e+00   1.5046100e+00   1.2899185e+00   1.1759021e+00   1.2547656e+00   1.5900287e+00   2.1516049e+00   2.8431643e+00   3.5619688e+00   4.2148380e+00   4.7209842e+00   5.0367548e+00   5.1743789e+00   5.1809065e+00   5.0934761e+00   4.9054956e+00   4.5715896e+00   4.0521108e+00   3.3703450e+00   2.6350033e+00   2.0038015e+00   1.6133037e+00   1.5189196e+00   1.6650233e+00   1.9118692e+00   2.1307744e+00   2.2860124e+00   2.4032930e+00   2.4706171e+00   2.4264924e+00   2.2647916e+00   2.0837952e+00   1.9626761e+00   1.8350959e+00   1.5873673e+00   1.2532698e+00   9.7966795e-01   7.9952751e-01   6.0189534e-01   3.6202167e-01   2.0277240e-01   1.6469179e-01   1.2868132e-01   4.4808100e-02   1.0258758e-02   4.9958777e-02
   5.7512990e-02   2.0307928e-02   4.8359362e-02   1.4464146e-01   2.0548980e-01   2.6246638e-01   4.4651107e-01   7.3032543e-01   9.7424626e-01   1.1830367e+00   1.4678868e+00   1.7990795e+00   2.0205777e+00   2.0897766e+00   2.1208874e+00   2.1848318e+00   2.2076999e+00   2.1025566e+00   1.8894992e+00   1.6436463e+00   1.4168516e+00   1.2675205e+00   1.2998894e+00   1.5992715e+00   2.1544370e+00   2.8756424e+00   3.6489303e+00   4.3577972e+00   4.9018099e+00   5.2324224e+00   5.3687241e+00   5.3687582e+00   5.2760774e+00   5.0824261e+00   4.7346961e+00   4.1862728e+00   3.4614270e+00   2.6837418e+00   2.0326083e+00   1.6558485e+00   1.6006766e+00   1.7928520e+00   2.0750142e+00   2.3055219e+00   2.4466367e+00   2.5398814e+00   2.5946073e+00   2.5506297e+00   2.3817920e+00   2.1763145e+00   2.0316181e+00   1.8998785e+00   1.6546925e+00   1.3060956e+00   1.0062669e+00   8.1316690e-01   6.1730840e-01   3.7380443e-01   2.0291852e-01   1.6053395e-01   1.2870060e-01   4.6161087e-02   9.4549942e-03   4.8798941e-02
   5.6282801e-02   1.8962993e-02   4.8550222e-02   1.4307132e-01   1.9857906e-01   2.5871010e-01   4.5487355e-01   7.4343084e-01   9.8623550e-01   1.2098572e+00   1.5249191e+00   1.8745876e+00   2.0959997e+00   2.1711397e+00   2.2274756e+00   2.3168499e+00   2.3472751e+00   2.2415858e+00   2.0357295e+00   1.7979686e+00   1.5593353e+00   1.3710860e+00   1.3518412e+00   1.6109850e+00   2.1578320e+00   2.9089682e+00   3.7371308e+00   4.5015514e+00   5.0836983e+00   5.4315187e+00   5.5710438e+00   5.5680819e+00   5.4695316e+00   5.2657585e+00   4.8989377e+00   4.3182684e+00   3.5509574e+00   2.7346227e+00   2.0682746e+00   1.7088304e+00   1.6939202e+00   1.9314978e+00   2.2490579e+00   2.4927052e+00   2.6198724e+00   2.6852826e+00   2.7221139e+00   2.6767096e+00   2.5033291e+00   2.2747018e+00   2.1033823e+00   1.9642319e+00   1.7224041e+00   1.3614516e+00   1.0342571e+00   8.2534526e-01   6.3091021e-01   3.8523393e-01   2.0294056e-01   1.5556543e-01   1.2801559e-01   4.7356573e-02   8.6606303e-03   4.7601040e-02
   5.5028412e-02   1.7637850e-02   4.8602651e-02   1.4073055e-01   1.9063363e-01   2.5449750e-01   4.6236727e-01   7.5387652e-01   9.9582626e-01   1.2374488e+00   1.5840791e+00   1.9499758e+00   2.1705208e+00   2.2551791e+00   2.3399699e+00   2.4534321e+00   2.4891748e+00   2.3854221e+00   2.1930453e+00   1.9678634e+00   1.7172605e+00   1.4867857e+00   1.4116225e+00   1.6268179e+00   2.1634789e+00   2.9441807e+00   3.8265997e+00   4.6454261e+00   5.2662018e+00   5.6353320e+00   5.7842196e+00   5.7823606e+00   5.6771173e+00   5.4573699e+00   5.0644069e+00   4.4474538e+00   3.6383666e+00   2.7878522e+00   2.1119827e+00   1.7739491e+00   1.8000371e+00   2.0813344e+00   2.4333095e+00   2.6913724e+00   2.8054860e+00   2.8399550e+00   2.8532173e+00   2.8038866e+00   2.6285020e+00   2.3790396e+00   2.1786546e+00   2.0283224e+00   1.7900898e+00   1.4191951e+00   1.0639372e+00   8.3614980e-01   6.4240321e-01   3.9608098e-01   2.0284903e-01   1.4981994e-01   1.2659471e-01   4.8370258e-02   7.8857336e-03   4.6390074e-02
   5.3782516e-02   1.6355579e-02   4.8516608e-02   1.3762739e-01   1.8174200e-01   2.4987132e-01   4.6871921e-01   7.6127110e-01   1.0030230e+00   1.2659732e+00   1.6449184e+00   2.0244126e+00   2.2439052e+00   2.3421617e+00   2.4579027e+00   2.5930549e+00   2.6320289e+00   2.5337727e+00   2.3616540e+00   2.1530835e+00   1.8900681e+00   1.6146325e+00   1.4801978e+00   1.6481745e+00   2.1723773e+00   2.9812782e+00   3.9163042e+00   4.7879511e+00   5.4482378e+00   5.8435278e+00   6.0082521e+00   6.0119857e+00   5.8990448e+00   5.6574052e+00   5.2305225e+00   4.5726237e+00   3.7223754e+00   2.8427732e+00   2.1641250e+00   1.8524729e+00   1.9204544e+00   2.2430575e+00   2.6273155e+00   2.9004844e+00   3.0029629e+00   3.0041950e+00   2.9879931e+00   2.9311679e+00   2.7559505e+00   2.4888709e+00   2.2577844e+00   2.0921023e+00   1.8570281e+00   1.4788273e+00   1.0953926e+00   8.4558836e-01   6.5141107e-01   4.0602983e-01   2.0262202e-01   1.4334306e-01   1.2441780e-01   4.9178721e-02   7.1410338e-03   4.5196406e-02
   5.2578441e-02   1.5137656e-02   4.8293438e-02   1.3378106e-01   1.7199513e-01   2.4481601e-01   4.7353546e-01   7.6511759e-01   1.0077233e+00   1.2953379e+00   1.7066218e+00   2.0968483e+00   2.3159132e+00   2.4323269e+00   2.5807001e+00   2.7343335e+00   2.7750486e+00   2.6870864e+00   2.5422785e+00   2.3537006e+00   2.0776489e+00   1.7553785e+00   1.5593377e+00   1.6769272e+00   2.1854047e+00   3.0196880e+00   4.0045752e+00   4.9272595e+00   5.6284403e+00   6.0548357e+00   6.2425726e+00   6.2563568e+00   6.1346006e+00   5.8646301e+00   5.3964374e+00   4.6926056e+00   3.8017029e+00   2.8986753e+00   2.2251497e+00   1.9460775e+00   2.0574542e+00   2.4185068e+00   2.8316919e+00   3.1197265e+00   3.2122511e+00   3.1788510e+00   3.1272731e+00   3.0581981e+00   2.8845413e+00   2.6037070e+00   2.3411689e+00   2.1556378e+00   1.9224377e+00   1.5396275e+00   1.1285554e+00   8.5363442e-01   6.5751012e-01   4.1468143e-01   2.0219393e-01   1.3618714e-01   1.2147638e-01   4.9758574e-02   6.4357884e-03   4.4051813e-02
   5.1444297e-02   1.4002081e-02   4.7937191e-02   1.2922369e-01   1.6148894e-01   2.3927241e-01   4.7635464e-01   7.6491711e-01   1.0098559e+00   1.3253784e+00   1.7682973e+00   2.1664397e+00   2.3867847e+00   2.5263639e+00   2.7081751e+00   2.8765448e+00   2.9184654e+00   2.8467893e+00   2.7362284e+00   2.5701623e+00   2.2805067e+00   1.9108025e+00   1.6520434e+00   1.7159751e+00   2.2040190e+00   3.0590933e+00   4.0900677e+00   5.0620432e+00   5.8063167e+00   6.2706591e+00   6.4886883e+00   6.5168250e+00   6.3849963e+00   6.0803652e+00   5.5621978e+00   4.8071545e+00   3.8759765e+00   2.9555460e+00   2.2960834e+00   2.0570621e+00   2.2141323e+00   2.6104903e+00   3.0479440e+00   3.3493514e+00   3.4336219e+00   3.3652441e+00   3.2727466e+00   3.1855665e+00   3.0137661e+00   2.7234013e+00   2.4296012e+00   2.2194759e+00   1.9858116e+00   1.6008811e+00   1.1633382e+00   8.6033005e-01   6.6031207e-01   4.2159457e-01   2.0146420e-01   1.2841271e-01   1.1777815e-01   5.0090292e-02   5.7763049e-03   4.2983437e-02
   5.0400511e-02   1.2963260e-02   4.7459671e-02   1.2401467e-01   1.5034797e-01   2.3318123e-01   4.7673873e-01   7.6031204e-01   1.0095367e+00   1.3560152e+00   1.8291837e+00   2.2327836e+00   2.4573745e+00   2.6253633e+00   2.8403478e+00   3.0193331e+00   3.0630291e+00   3.0145215e+00   2.9444810e+00   2.8024056e+00   2.4989622e+00   2.0829948e+00   1.7619344e+00   1.7688455e+00   2.2301328e+00   3.0996104e+00   4.1721374e+00   5.1921488e+00   5.9824705e+00   6.4903667e+00   6.7452300e+00   6.7914124e+00   6.6482640e+00   6.3035295e+00   5.7287503e+00   4.9172630e+00   3.9457851e+00   3.0139374e+00   2.3781146e+00   2.1876543e+00   2.3934824e+00   2.8218104e+00   3.2775459e+00   3.5893193e+00   3.6667951e+00   3.5642974e+00   3.4262225e+00   3.3143079e+00   3.1434159e+00   2.8478984e+00   2.5240990e+00   2.2846073e+00   2.0469715e+00   1.6619276e+00   1.1996585e+00   8.6582900e-01   6.5952632e-01   4.2633312e-01   2.0031915e-01   1.2009994e-01   1.1335733e-01   5.0165921e-02   5.1672350e-03   4.2010724e-02
   4.9460646e-02   1.2032625e-02   4.6886839e-02   1.1825459e-01   1.3874071e-01   2.2650218e-01   4.7430970e-01   7.5111779e-01   1.0070367e+00   1.3871519e+00   1.8885179e+00   2.2957129e+00   2.5287570e+00   2.7302247e+00   2.9767823e+00   3.1620301e+00   3.2092455e+00   3.1912723e+00   3.1668609e+00   3.0491790e+00   2.7325323e+00   2.2736244e+00   1.8923723e+00   1.8387723e+00   2.2652877e+00   3.1410885e+00   4.2502838e+00   5.3179896e+00   6.1585415e+00   6.7172934e+00   7.0154861e+00   7.0826480e+00   6.9268123e+00   6.5364992e+00   5.8977349e+00   5.0243785e+00   4.0119449e+00   3.0742130e+00   2.4718630e+00   2.3392561e+00   2.5976485e+00   3.0545905e+00   3.5213997e+00   3.8388161e+00   3.9103693e+00   3.7757967e+00   3.5888396e+00   3.4452064e+00   3.2729819e+00   2.9766509e+00   2.6253679e+00   2.3520861e+00   2.1058490e+00   1.7220093e+00   1.2373168e+00   8.7034129e-01   6.5496635e-01   4.2848618e-01   1.9864506e-01   1.1136011e-01   1.0828534e-01   4.9994373e-02   4.6137773e-03   4.1147610e-02
   4.8633205e-02   1.1219533e-02   4.6262567e-02   1.1208796e-01   1.2687200e-01   2.1919594e-01   4.6871755e-01   7.3723704e-01   1.0025909e+00   1.4183972e+00   1.9452301e+00   2.3549267e+00   2.6017270e+00   2.8411190e+00   3.1161984e+00   3.3034602e+00   3.3572752e+00   3.3773736e+00   3.4022452e+00   3.3084769e+00   2.9803882e+00   2.4841872e+00   2.0464149e+00   1.9284313e+00   2.3102405e+00   3.1825571e+00   4.3234122e+00   5.4397142e+00   6.3358303e+00   6.9520553e+00   7.2984332e+00   7.3885872e+00   7.2186726e+00   6.7788913e+00   6.0702070e+00   5.1295924e+00   4.0748612e+00   3.1362343e+00   2.5773514e+00   2.5125986e+00   2.8281749e+00   3.3106424e+00   3.7803625e+00   4.0968666e+00   4.1623296e+00   3.9986389e+00   3.7610991e+00   3.5787675e+00   3.4015824e+00   3.1084122e+00   2.7334667e+00   2.4227264e+00   2.1622850e+00   1.7801037e+00   1.2758243e+00   8.7400965e-01   6.4650046e-01   4.2764831e-01   1.9631215e-01   1.0232940e-01   1.0267117e-01   4.9600528e-02   4.1216973e-03   4.0405310e-02
   4.7921435e-02   1.0531431e-02   4.5646230e-02   1.0569293e-01   1.1496150e-01   2.1119532e-01   4.5960447e-01   7.1858492e-01   9.9625575e-01   1.4489161e+00   1.9978612e+00   2.4099425e+00   2.6767509e+00   2.9575612e+00   3.2568289e+00   3.4425279e+00   3.5076007e+00   3.5732217e+00   3.6494521e+00   3.5785804e+00   3.2423655e+00   2.7168302e+00   2.2274613e+00   2.0405367e+00   2.3655392e+00   3.2226547e+00   4.3899826e+00   5.5570276e+00   6.5151171e+00   7.1950768e+00   7.5938677e+00   7.7078856e+00   7.5225034e+00   7.0297122e+00   6.2465354e+00   5.2335623e+00   4.1347672e+00   3.1999742e+00   2.6948645e+00   2.7086583e+00   3.0868625e+00   3.5923271e+00   4.0562296e+00   4.3634688e+00   4.4211750e+00   4.2317717e+00   3.9436028e+00   3.7158865e+00   3.5285762e+00   3.2416520e+00   2.8479688e+00   2.4971415e+00   2.2160701e+00   1.8349213e+00   1.3143158e+00   8.7680902e-01   6.3400110e-01   4.2339768e-01   1.9315126e-01   9.3149107e-02   9.6652963e-02   4.9022316e-02   3.6953580e-03   3.9791129e-02
   4.7320464e-02   9.9720287e-03   4.5106239e-02   9.9266618e-02   1.0322358e-01   2.0239808e-01   4.4662555e-01   6.9511250e-01   9.8792912e-01   1.4775334e+00   2.0448250e+00   2.4604514e+00   2.7543504e+00   3.0789293e+00   3.3971431e+00   3.5789992e+00   3.6616613e+00   3.7797722e+00   3.9077480e+00   3.8585845e+00   3.5193943e+00   2.9746261e+00   2.4395344e+00   2.1783604e+00   2.4323558e+00   3.2605821e+00   4.4488756e+00   5.6698279e+00   6.6972515e+00   7.4480571e+00   7.9020412e+00   8.0399061e+00   7.8376583e+00   7.2895506e+00   6.4271226e+00   5.3371109e+00   4.1925146e+00   3.2663986e+00   2.8257845e+00   2.9292246e+00   3.3760419e+00   3.9026490e+00   4.3518973e+00   4.6399527e+00   4.6864258e+00   4.4746837e+00   4.1374917e+00   3.8583716e+00   3.6542039e+00   3.3751479e+00   2.9683552e+00   2.5760116e+00   2.2671989e+00   1.8851063e+00   1.3516292e+00   8.7855759e-01   6.1736975e-01   4.1532793e-01   1.8896205e-01   8.3955842e-02   9.0391217e-02   4.8310863e-02   3.3364384e-03   3.9303930e-02
   4.6812870e-02   9.5389301e-03   4.4716106e-02   9.3015050e-02   9.1861582e-02   1.9269693e-01   4.2952740e-01   6.6689847e-01   9.7744726e-01   1.5029304e+00   2.0847397e+00   2.5066623e+00   2.8353744e+00   3.2047488e+00   3.5361712e+00   3.7136659e+00   3.8216859e+00   3.9981566e+00   4.1764558e+00   4.1480119e+00   3.8129814e+00   3.2609246e+00   2.6866871e+00   2.3454921e+00   2.5126941e+00   3.2966189e+00   4.4999457e+00   5.7788095e+00   6.8833522e+00   7.7095884e+00   8.2200056e+00   8.3806379e+00   8.1602956e+00   7.5558246e+00   6.6125561e+00   5.4416935e+00   4.2498680e+00   3.3376745e+00   2.9725232e+00   3.1764786e+00   3.6977851e+00   4.2442656e+00   4.6703795e+00   4.9282041e+00   4.9580443e+00   4.7268994e+00   4.3439710e+00   4.0086661e+00   3.7796185e+00   3.5081757e+00   3.0941792e+00   2.6602303e+00   2.3160975e+00   1.9294831e+00   1.3864622e+00   8.7900009e-01   5.9662208e-01   4.0312955e-01   1.8355273e-01   7.4887400e-02   8.4067858e-02   4.7532025e-02   3.0440984e-03   3.8930499e-02
   4.6366495e-02   9.2232361e-03   4.4553991e-02   8.7149884e-02   8.1076280e-02   1.8203085e-01   4.0823786e-01   6.3421728e-01   9.6462228e-01   1.5237285e+00   2.1165350e+00   2.5492705e+00   2.9207704e+00   3.3344091e+00   3.6731802e+00   3.8477938e+00   3.9898450e+00   4.2287668e+00   4.4541953e+00   4.4461256e+00   4.1244200e+00   3.5784117e+00   2.9720794e+00   2.5451310e+00   2.6090089e+00   3.3319227e+00   4.5438804e+00   5.8851705e+00   7.0751700e+00   7.9830720e+00   8.5508386e+00   8.7325446e+00   8.4928389e+00   7.8308895e+00   6.8039374e+00   5.5489185e+00   4.3090352e+00   3.4166049e+00   3.1378749e+00   3.4522162e+00   4.0530206e+00   4.6184844e+00   5.0137982e+00   5.2297871e+00   5.2356962e+00   4.9872124e+00   4.5634401e+00   4.1690494e+00   3.9063728e+00   3.6402183e+00   3.2248092e+00   2.7506824e+00   2.3635621e+00   1.9671175e+00   1.4174125e+00   8.7781622e-01   5.7193267e-01   3.8665739e-01   1.7677881e-01   6.6089269e-02   7.7884245e-02   4.6765993e-02   2.8154796e-03   3.8644540e-02
   4.5937055e-02   9.0113864e-03   4.4701164e-02   8.1884012e-02   7.1072704e-02   1.7042234e-01   3.8290821e-01   5.9751964e-01   9.4915818e-01   1.5384056e+00   2.1393138e+00   2.5891077e+00   3.0110557e+00   3.4666623e+00   3.8072166e+00   3.9825436e+00   4.1675711e+00   4.4707691e+00   4.7387189e+00   4.7518960e+00   4.4546413e+00   3.9287988e+00   3.2975913e+00   2.7797141e+00   2.7238677e+00   3.3681556e+00   4.5816192e+00   5.9900051e+00   7.2738220e+00   8.2674557e+00   8.8917799e+00   9.0923717e+00   8.8321207e+00   8.1130272e+00   7.0016368e+00   5.6598486e+00   4.3719596e+00   3.5061381e+00   3.3247422e+00   3.7577968e+00   4.4416230e+00   5.0253390e+00   5.3834060e+00   5.5460099e+00   5.5188664e+00   5.2536668e+00   4.7951481e+00   4.3411013e+00   4.0359653e+00   3.7706221e+00   3.3590238e+00   2.8477761e+00   2.4104262e+00   1.9971582e+00   1.4428633e+00   8.7450380e-01   5.4358730e-01   3.6595016e-01   1.6856310e-01   5.7712314e-02   7.2052802e-02   4.6103625e-02   2.6460919e-03   3.8408684e-02
   4.5474889e-02   8.8872711e-03   4.5234994e-02   7.7418415e-02   6.2052425e-02   1.5798274e-01   3.5389797e-01   5.5733727e-01   9.3050091e-01   1.5451699e+00   2.1521786e+00   2.6268080e+00   3.1059506e+00   3.5994730e+00   3.9371421e+00   4.1190037e+00   4.3556556e+00   4.7225314e+00   5.0276836e+00   5.0648244e+00   4.8048761e+00   4.3133485e+00   3.6642830e+00   3.0513075e+00   2.8602222e+00   3.4075195e+00   4.6140686e+00   6.0936723e+00   7.4795568e+00   8.5633850e+00   9.2441409e+00   9.4612131e+00   9.1791359e+00   8.4021031e+00   7.2051344e+00   5.7745483e+00   4.4401730e+00   3.6095538e+00   3.5366326e+00   4.0949140e+00   4.8633265e+00   5.4644799e+00   5.7803579e+00   5.8787071e+00   5.8077362e+00   5.5243549e+00   5.0376570e+00   4.5258225e+00   4.1699034e+00   3.8986726e+00   3.4949237e+00   2.9511377e+00   2.4572693e+00   2.0186954e+00   1.4608844e+00   8.6825542e-01   5.1190312e-01   3.4122518e-01   1.5890710e-01   4.9904802e-02   6.6782732e-02   4.5639602e-02   2.5301222e-03   3.8179445e-02
   4.4932611e-02   8.8329192e-03   4.6217453e-02   7.3920447e-02   5.4196214e-02   1.4490942e-01   3.2175106e-01   5.1419967e-01   9.0776615e-01   1.5419757e+00   2.1542456e+00   2.6627353e+00   3.2044207e+00   3.7303939e+00   4.0621954e+00   4.2587057e+00   4.5547936e+00   4.9824369e+00   5.3196273e+00   5.3857876e+00   5.1772714e+00   4.7334272e+00   4.0730548e+00   3.3623290e+00   3.0221303e+00   3.4533321e+00   4.6423898e+00   6.1958021e+00   7.6915032e+00   8.8706099e+00   9.6071798e+00   9.8386376e+00   9.5333212e+00   8.6979023e+00   7.4130773e+00   5.8923303e+00   4.5152734e+00   3.7310707e+00   3.7783223e+00   4.4662780e+00   5.3184258e+00   5.9357515e+00   6.2061478e+00   6.2307142e+00   6.1039006e+00   5.7982880e+00   5.2895701e+00   4.7241129e+00   4.3101492e+00   4.0241227e+00   3.6303169e+00   3.0597058e+00   2.5044034e+00   2.0308350e+00   1.4693157e+00   8.5795040e-01   4.7719506e-01   3.1288427e-01   1.4790534e-01   4.2804121e-02   6.2261412e-02   4.5461712e-02   2.4605475e-03   3.7914025e-02
   4.4270835e-02   8.8284053e-03   4.7682323e-02   7.1500037e-02   4.7652846e-02   1.3150224e-01   2.8720957e-01   4.6863935e-01   8.7983525e-01   1.5267562e+00   2.1448665e+00   2.6971273e+00   3.3049755e+00   3.8571379e+00   4.1825728e+00   4.4039481e+00   4.7658028e+00   5.2492036e+00   5.6142348e+00   5.7169938e+00   5.5745706e+00   5.1902342e+00   4.5246063e+00   3.7157329e+00   3.2151392e+00   3.5105992e+00   4.6685159e+00   6.2957951e+00   7.9078780e+00   9.1853981e+00   9.9778458e+00   1.0221880e+01   9.8918590e+00   8.9967791e+00   7.6235065e+00   6.0123737e+00   4.5993935e+00   3.8761385e+00   4.0558526e+00   4.8754888e+00   5.8075962e+00   6.4389115e+00   6.6621605e+00   6.6054512e+00   6.4102654e+00   6.0756449e+00   5.5498438e+00   4.9369704e+00   4.4593950e+00   4.1477030e+00   3.7632438e+00   3.1720055e+00   2.5520091e+00   2.0329089e+00   1.4659937e+00   8.4226204e-01   4.3979818e-01   2.8153994e-01   1.3576777e-01   3.6530781e-02   5.8634208e-02   4.5637633e-02   2.4286410e-03   3.7576580e-02
   4.3462547e-02   8.8518210e-03   4.9623013e-02   7.0190364e-02   4.2538002e-02   1.1819302e-01   2.5125019e-01   4.2125554e-01   8.4554972e-01   1.4977223e+00   2.1238290e+00   2.7301624e+00   3.4058427e+00   3.9778891e+00   4.2995231e+00   4.5574961e+00   4.9891992e+00   5.5215416e+00   5.9118749e+00   6.0611687e+00   5.9991157e+00   5.6839374e+00   5.0188037e+00   4.1144673e+00   3.4458991e+00   3.5859112e+00   4.6953462e+00   6.3930251e+00   8.1269659e+00   9.5093814e+00   1.0359501e+01   1.0615270e+01   1.0258707e+01   9.3009494e+00   7.8348217e+00   6.1338524e+00   4.6952195e+00   4.0510249e+00   4.3758268e+00   5.3262844e+00   6.3312449e+00   6.9729434e+00   7.1487986e+00   7.0059360e+00   6.7302917e+00   6.3573619e+00   5.8175084e+00   5.1650949e+00   4.6207372e+00   4.2711371e+00   3.8921743e+00   3.2862155e+00   2.6000975e+00   2.0245829e+00   1.4489698e+00   8.1979986e-01   4.0011067e-01   2.4804498e-01   1.2284738e-01   3.1187568e-02   5.5986066e-02   4.6203218e-02   2.4234465e-03   3.7142115e-02
   4.2496824e-02   8.8797767e-03   5.1983125e-02   6.9934901e-02   3.8935820e-02   1.0555843e-01   2.1508721e-01   3.7274995e-01   8.0385797e-01   1.4535178e+00   2.0912929e+00   2.7617026e+00   3.5048058e+00   4.0911901e+00   4.4149470e+00   4.7218623e+00   5.2245590e+00   5.7977612e+00   6.2131505e+00   6.4208842e+00   6.4521515e+00   6.2132318e+00   5.5543740e+00   4.5610062e+00   3.7214730e+00   3.6868514e+00   4.7263095e+00   6.4867157e+00   8.3462832e+00   9.8378558e+00   1.0747786e+01   1.1015288e+01   1.0630160e+01   9.6065736e+00   8.0448718e+00   6.2558103e+00   4.8055547e+00   4.2621632e+00   4.7446529e+00   5.8220045e+00   6.8892280e+00   7.5358311e+00   7.6650231e+00   7.4340608e+00   7.0672856e+00   6.6446726e+00   6.0912687e+00   5.4082624e+00   4.7969372e+00   4.3966914e+00   4.0158267e+00   3.3999295e+00   2.6481904e+00   2.0057352e+00   1.4166239e+00   7.8922741e-01   3.5861638e-01   2.1349620e-01   1.0965612e-01   2.6861310e-02   5.4328968e-02   4.7154604e-02   2.4321121e-03   3.6599500e-02
   4.1382708e-02   8.8885765e-03   5.4651903e-02   7.0582275e-02   3.6895417e-02   9.4297300e-02   1.8011670e-01   3.2390415e-01   7.5388618e-01   1.3932170e+00   2.0474823e+00   2.7908199e+00   3.5988908e+00   4.1957044e+00   4.5309314e+00   4.8987343e+00   5.4703105e+00   6.0759239e+00   6.5190325e+00   6.7985270e+00   6.9339108e+00   6.7757299e+00   6.1293832e+00   5.0575113e+00   4.0490720e+00   3.8215770e+00   4.7649919e+00   6.5754140e+00   8.5628790e+00   1.0171264e+01   1.1146713e+01   1.1427162e+01   1.1010817e+01   9.9147211e+00   8.2512263e+00   6.3768059e+00   4.9331204e+00   4.5158830e+00   5.1683627e+00   6.3657333e+00   7.4813269e+00   8.1251570e+00   8.2087583e+00   7.8906476e+00   7.4243313e+00   6.9392078e+00   6.3696511e+00   5.6651325e+00   4.9898858e+00   4.5267373e+00   4.1329672e+00   3.5098934e+00   2.6948976e+00   1.9761981e+00   1.3676949e+00   7.4935494e-01   3.1587501e-01   1.7918775e-01   9.6849696e-02   2.3620619e-02   5.3595237e-02   4.8444292e-02   2.4412506e-03   3.5954815e-02
   4.0151830e-02   8.8565897e-03   5.7467375e-02   7.1889624e-02   3.6421038e-02   8.5173233e-02   1.4781660e-01   2.7555218e-01   6.9503762e-01   1.3163264e+00   1.9923933e+00   2.8154534e+00   3.6843040e+00   4.2902622e+00   4.6496161e+00   5.0889147e+00   5.7241512e+00   6.3545531e+00   6.8314019e+00   7.1966233e+00   7.4440729e+00   7.3687019e+00   6.7420275e+00   5.6063168e+00   4.4361657e+00   3.9988491e+00   4.8152356e+00   6.6570427e+00   8.7726614e+00   1.0506323e+01   1.1553865e+01   1.1849820e+01   1.1399064e+01   1.0223375e+01   8.4506619e+00   6.4951080e+00   5.0808847e+00   4.8186485e+00   5.6528783e+00   6.9607839e+00   8.1080357e+00   8.7390501e+00   8.7777734e+00   8.3760239e+00   7.8047162e+00   7.2436136e+00   6.6517733e+00   5.9337349e+00   5.2006038e+00   4.6636777e+00   4.2425146e+00   3.6120199e+00   2.7376591e+00   1.9355371e+00   1.3013345e+00   6.9926476e-01   2.7251027e-01   1.4652212e-01   8.5175804e-02   2.1506504e-02   5.3636800e-02   4.9980013e-02   2.4385621e-03   3.5234644e-02
   3.8858474e-02   8.7675853e-03   6.0226765e-02   7.3535932e-02   3.7457718e-02   7.8929333e-02   1.1963163e-01   2.2860365e-01   6.2719896e-01   1.2229159e+00   1.9256910e+00   2.8324032e+00   3.7567752e+00   4.3742410e+00   4.7733599e+00   5.2926084e+00   5.9837672e+00   6.6334104e+00   7.1534338e+00   7.6179406e+00   7.9819988e+00   7.9895655e+00   7.3911054e+00   6.2101752e+00   4.8904552e+00   4.2281548e+00   4.8815574e+00   6.7293625e+00   8.9707197e+00   1.0838212e+01   1.1967792e+01   1.2282908e+01   1.1793881e+01   1.0528413e+01   8.6393835e+00   6.6092975e+00   5.2526034e+00   5.1773486e+00   6.2040797e+00   7.6108350e+00   8.7708432e+00   9.3766863e+00   9.3702035e+00   8.8903536e+00   8.2121184e+00   7.5619935e+00   6.9381421e+00   6.2121826e+00   5.4295185e+00   4.8100815e+00   4.3438963e+00   3.7017181e+00   2.7727591e+00   1.8829867e+00   1.2172712e+00   6.3853777e-01   2.2924381e-01   1.1690684e-01   7.5399068e-02   2.0518857e-02   5.4231227e-02   5.1628403e-02   2.4138855e-03   3.4486060e-02
   3.7574759e-02   8.6134699e-03   6.2704062e-02   7.5145199e-02   3.9873550e-02   7.6183688e-02   9.6856934e-02   1.8411748e-01   5.5102759e-01   1.1138318e+00   1.8467479e+00   2.8375493e+00   3.8120567e+00   4.4479296e+00   4.9047860e+00   5.5096082e+00   6.2473350e+00   6.9138239e+00   7.4894029e+00   8.0650628e+00   8.5465461e+00   8.6359016e+00   8.0760040e+00   6.8720035e+00   5.4194812e+00   4.5195423e+00   4.9695924e+00   6.7904532e+00   9.1521712e+00   1.1166612e+01   1.2390751e+01   1.2730235e+01   1.2198161e+01   1.0830680e+01   8.8139602e+00   6.7187163e+00   5.4532405e+00   5.5991593e+00   6.8273690e+00   8.3193776e+00   9.4717900e+00   1.0038022e+01   9.9844066e+00   9.4333302e+00   8.6501183e+00   7.8996390e+00   7.2308868e+00   6.4990629e+00   5.6765341e+00   4.9686233e+00   4.4373117e+00   3.7743277e+00   2.7955161e+00   1.8175066e+00   1.1160609e+00   5.6756509e-01   1.8698133e-01   9.1651419e-02   6.8211770e-02   2.0603151e-02   5.5097632e-02   5.3225762e-02   2.3599226e-03   3.3771365e-02
   3.6379696e-02   8.3959364e-03   6.4675199e-02   7.6320175e-02   4.3441834e-02   7.7313534e-02   8.0519340e-02   1.4338206e-01   4.6821990e-01   9.9087256e-01   1.7546803e+00   2.8260648e+00   3.8462517e+00   4.5124930e+00   5.0463955e+00   5.7391182e+00   6.5135972e+00   7.1984577e+00   7.8439471e+00   8.5396368e+00   9.1356463e+00   9.3052166e+00   8.7963252e+00   7.5943155e+00   6.0298900e+00   4.8831732e+00   5.0862444e+00   6.8393304e+00   9.3116096e+00   1.1482765e+01   1.2815342e+01   1.3185308e+01   1.2604814e+01   1.1122345e+01   8.9706282e+00   6.8239385e+00   5.6889491e+00   6.0910686e+00   7.5269206e+00   9.0889302e+00   1.0212732e+01   1.0723277e+01   1.0618594e+01   1.0003680e+01   9.1213657e+00   8.2622457e+00   7.5334518e+00   6.7934250e+00   5.9407601e+00   5.1416060e+00   4.5236337e+00   3.8253964e+00   2.8004781e+00   1.7378237e+00   9.9928987e-01   4.8783624e-01   1.4689386e-01   7.1853099e-02   6.4131973e-02   2.1638740e-02   5.5924475e-02   5.4597424e-02   2.2729436e-03   3.3157276e-02
   3.5343193e-02   8.1276289e-03   6.5952235e-02   7.6688034e-02   4.7828582e-02   8.2340837e-02   7.1251555e-02   1.0794333e-01   3.8166395e-01   8.5684080e-01   1.6483195e+00   2.7925436e+00   3.8558537e+00   4.5695023e+00   5.1998374e+00   5.9794117e+00   6.7817750e+00   7.4908750e+00   8.2212959e+00   9.0418013e+00   9.7461592e+00   9.9948615e+00   9.5515910e+00   8.3786604e+00   6.7266892e+00   5.3286744e+00   5.2397294e+00   6.8761114e+00   9.4443151e+00   1.1786904e+01   1.3246233e+01   1.3654158e+01   1.3018673e+01   1.1404214e+01   9.1063675e+00   6.9267392e+00   5.9669369e+00   6.6593762e+00   8.3051835e+00   9.9205708e+00   1.0994957e+01   1.1432771e+01   1.1270891e+01   1.0599115e+01   9.6270971e+00   8.6551874e+00   7.8502041e+00   7.0946891e+00   6.2201559e+00   5.3302030e+00   4.6039185e+00   3.8507173e+00   2.7815396e+00   1.6424006e+00   8.6962893e-01   4.0209282e-01   1.1043638e-01   5.8262497e-02   6.3393936e-02   2.3431087e-02   5.6408350e-02   5.5584200e-02   2.1537155e-03   3.2700163e-02
   3.4507892e-02   7.8336386e-03   6.6423721e-02   7.5956186e-02   5.2594680e-02   9.0838688e-02   6.9166452e-02   7.9548060e-02   2.9542475e-01   7.1548053e-01   1.5262126e+00   2.7311477e+00   3.8376420e+00   4.6202657e+00   5.3652084e+00   6.2277350e+00   7.0517034e+00   7.7953424e+00   8.6249106e+00   9.5702516e+00   1.0374333e+01   1.0702436e+01   1.0341347e+01   9.2254692e+00   7.5128598e+00   5.8646258e+00   5.4394983e+00   6.9023924e+00   9.5452378e+00   1.2070545e+01   1.3674544e+01   1.4128832e+01   1.3431077e+01   1.1668860e+01   9.2179252e+00   7.0303049e+00   6.2953860e+00   7.3094952e+00   9.1628711e+00   1.0813985e+01   1.1819273e+01   1.2167201e+01   1.1939902e+01   1.1216908e+01   1.0167257e+01   9.0831949e+00   8.1862476e+00   7.4027941e+00   6.5114230e+00   5.5337590e+00   4.6787553e+00   3.8462661e+00   2.7321297e+00   1.5294515e+00   7.3078340e-01   3.1432357e-01   7.9287037e-02   5.1145793e-02   6.5849426e-02   2.5711853e-02   5.6300324e-02   5.6072488e-02   2.0083074e-03   3.2430035e-02
   3.3873384e-02   7.5516955e-03   6.6091979e-02   7.3970874e-02   5.7218536e-02   1.0188382e-01   7.3757398e-02   6.0003255e-02   2.1457200e-01   5.7140036e-01   1.3868418e+00   2.6359847e+00   3.7886428e+00   4.6652382e+00   5.5406965e+00   6.4806547e+00   7.3243011e+00   8.1169050e+00   9.0575630e+00   1.0122827e+01   1.1016673e+01   1.1426463e+01   1.1165488e+01   1.0134249e+01   8.3894009e+00   6.4984017e+00   5.6963076e+00   6.9215780e+00   9.6096301e+00   1.2328429e+01   1.4099255e+01   1.4609166e+01   1.3840684e+01   1.1911080e+01   9.3023121e+00   7.1395267e+00   6.6835232e+00   8.0460544e+00   1.0099229e+01   1.1767761e+01   1.2686206e+01   1.2928018e+01   1.2625394e+01   1.1854752e+01   1.0741016e+01   9.5503359e+00   8.5474224e+00   7.7185999e+00   6.8103246e+00   5.7494300e+00   4.7477364e+00   3.8082746e+00   2.6457030e+00   1.3972331e+00   5.8745127e-01   2.2962304e-01   5.5219321e-02   5.0174798e-02   7.0908111e-02   2.8152818e-02   5.5452184e-02   5.6022876e-02   1.8483972e-03   3.2336372e-02
   3.3386147e-02   7.3288245e-03   6.5096109e-02   7.0764294e-02   6.1141734e-02   1.1407898e-01   8.3849613e-02   5.0963042e-02   1.4487158e-01   4.3006987e-01   1.2292131e+00   2.5018378e+00   3.7062514e+00   4.7036176e+00   5.7225841e+00   6.7347000e+00   7.6020608e+00   8.4614062e+00   9.5214668e+00   1.0697146e+01   1.1670684e+01   1.2166752e+01   1.2024323e+01   1.1103601e+01   9.3554602e+00   7.2360952e+00   6.0224681e+00   6.9394752e+00   9.6333174e+00   1.2555409e+01   1.4515134e+01   1.5091086e+01   1.4242423e+01   1.2126784e+01   9.3573108e+00   7.2613988e+00   7.1417938e+00   8.8729211e+00   1.1112260e+01   1.2779470e+01   1.3595988e+01   1.3717464e+01   1.3328722e+01   1.2511471e+01   1.1347325e+01   1.0060029e+01   8.9402193e+00   8.0443150e+00   7.1122802e+00   5.9721910e+00   4.8091159e+00   3.7335047e+00   2.5166197e+00   1.2447029e+00   4.4533155e-01   1.5389742e-01   3.9906796e-02   5.4374528e-02   7.7543116e-02   3.0397386e-02   5.3853628e-02   5.5488702e-02   1.6903546e-03   3.2360467e-02
   3.2940051e-02   7.2129903e-03   6.3709036e-02   6.6577413e-02   6.3837382e-02   1.2566206e-01   9.7619690e-02   5.3637908e-02   9.2306370e-02   2.9785008e-01   1.0537611e+00   2.3251593e+00   3.5884103e+00   4.7330007e+00   5.9054011e+00   6.9869178e+00   7.8891685e+00   8.8351151e+00   1.0018175e+01   1.1290998e+01   1.2335168e+01   1.2924266e+01   1.2918108e+01   1.2130884e+01   1.0408118e+01   8.0822237e+00   6.4317094e+00   6.9651811e+00   9.6125860e+00   1.2737794e+01   1.4909127e+01   1.5561858e+01   1.4622881e+01   1.2302681e+01   9.3811568e+00   7.4056662e+00   7.6815979e+00   9.7929532e+00   1.2198569e+01   1.3845500e+01   1.4548177e+01   1.4538258e+01   1.4052813e+01   1.3187406e+01   1.1985257e+01   1.0614851e+01   9.3713183e+00   8.3835598e+00   7.4128803e+00   6.1949459e+00   4.8594834e+00   3.6195214e+00   2.3412485e+00   1.0724279e+00   3.1108783e-01   9.3359066e-02   3.4648403e-02   6.2146739e-02   8.4381951e-02   3.2110622e-02   5.1647956e-02   5.4616175e-02   1.5524394e-03   3.2398210e-02
   3.2390861e-02   7.2398550e-03   6.2301899e-02   6.1847376e-02   6.4900257e-02   1.3471237e-01   1.1269405e-01   6.8428709e-02   6.2378416e-02   1.8190339e-01   8.6333955e-01   2.1050841e+00   3.4336136e+00   4.7489210e+00   6.0819610e+00   7.2350508e+00   8.1910487e+00   9.2439339e+00   1.0548320e+01   1.1902540e+01   1.3010265e+01   1.3700668e+01   1.3846412e+01   1.3211688e+01   1.1542056e+01   9.0390806e+00   6.9386500e+00   7.0113578e+00   9.5461523e+00   1.2873113e+01   1.5280514e+01   1.6021999e+01   1.4981376e+01   1.2437137e+01   9.3744823e+00   7.5847745e+00   8.3146980e+00   1.0807405e+01   1.3353081e+01   1.4960704e+01   1.5541200e+01   1.5393037e+01   1.4801844e+01   1.3884457e+01   1.2654129e+01   1.1216111e+01   9.8466715e+00   8.7408334e+00   7.7080134e+00   6.4085068e+00   4.8932585e+00   3.4647549e+00   2.1190469e+00   8.8353318e-01   1.9214142e-01   5.3774245e-02   4.0024667e-02   7.1384962e-02   8.9890374e-02   3.3044925e-02   4.9117529e-02   5.3618790e-02   1.4504068e-03   3.2317833e-02
   3.1588484e-02   7.4163236e-03   6.1272095e-02   5.7155423e-02   6.4153325e-02   1.3944879e-01   1.2634238e-01   9.4535968e-02   5.9216238e-02   8.9865362e-02   6.6407397e-01   1.8442843e+00   3.2407006e+00   4.7442748e+00   6.2432550e+00   7.4773053e+00   8.5134343e+00   9.6924593e+00   1.1111444e+01   1.2530592e+01   1.3697469e+01   1.4497955e+01   1.4807644e+01   1.4339569e+01   1.2749366e+01   1.0106121e+01   7.5577501e+00   7.0945478e+00   9.4342413e+00   1.2943692e+01   1.5606658e+01   1.6448927e+01   1.5295363e+01   1.2513886e+01   9.3392863e+00   7.8138917e+00   9.0522625e+00   1.1915338e+01   1.4568806e+01   1.6118254e+01   1.6572047e+01   1.6283915e+01   1.5580858e+01   1.4606020e+01   1.3353585e+01   1.1863448e+01   1.0370372e+01   9.1205300e+00   7.9936376e+00   6.6015043e+00   4.9021432e+00   3.2683798e+00   1.8535149e+00   6.8451080e-01   9.6224063e-02   3.9520551e-02   5.5539135e-02   7.9692279e-02   9.2645104e-02   3.3114872e-02   4.6633797e-02   5.2725711e-02   1.3924004e-03   3.1993898e-02
   3.0425870e-02   7.7038520e-03   6.0942097e-02   5.3135835e-02   6.1754523e-02   1.3859550e-01   1.3577430e-01   1.2964235e-01   8.4623412e-02   2.9259349e-02   4.6593082e-01   1.5496953e+00   3.0086916e+00   4.7089763e+00   6.3784347e+00   7.7119102e+00   8.8612861e+00   1.0183221e+01   1.1706172e+01   1.3175108e+01   1.4399785e+01   1.5318292e+01   1.5798917e+01   1.5506110e+01   1.4019637e+01   1.1279551e+01   8.3021211e+00   7.2348169e+00   9.2806935e+00   1.2944101e+01   1.5883935e+01   1.6839806e+01   1.5561116e+01   1.2528122e+01   9.2807262e+00   8.1104140e+00   9.9038482e+00   1.3113241e+01   1.5836885e+01   1.7309864e+01   1.7636418e+01   1.7212406e+01   1.6395594e+01   1.5357058e+01   1.4083907e+01   1.2554806e+01   1.0943772e+01   9.5258571e+00   8.2654826e+00   6.7605348e+00   4.8749332e+00   3.0303190e+00   1.5530283e+00   4.8575239e-01   3.0692471e-02   5.2601315e-02   7.9340121e-02   8.4703388e-02   9.1666644e-02   3.2469243e-02   4.4575472e-02   5.2108377e-02   1.3747294e-03   3.1356940e-02
   2.8899693e-02   8.0071411e-03   6.1444478e-02   5.0354798e-02   5.8278426e-02   1.3176058e-01   1.3852947e-01   1.6978116e-01   1.3725640e-01   6.6782145e-03   2.8285572e-01   1.2331746e+00   2.7370813e+00   4.6302673e+00   6.4751303e+00   7.9366817e+00   9.2377948e+00   1.0716336e+01   1.2330756e+01   1.3837826e+01   1.5122002e+01   1.6164072e+01   1.6816258e+01   1.6701274e+01   1.5340310e+01   1.2552080e+01   9.1823185e+00   7.4552225e+00   9.0929529e+00   1.2860910e+01   1.6089283e+01   1.7171623e+01   1.5756405e+01   1.2468918e+01   9.2071705e+00   8.4933046e+00   1.0876530e+01   1.4394839e+01   1.7146956e+01   1.8526321e+01   1.8729320e+01   1.8179754e+01   1.7252604e+01   1.6144301e+01   1.4846545e+01   1.3286833e+01   1.1565033e+01   9.9578952e+00   8.5188082e+00   6.8707621e+00   4.7980690e+00   2.7516918e+00   1.2315240e+00   3.0159670e-01   1.6436553e-03   9.1819001e-02   1.0812348e-01   8.4484860e-02   8.6757507e-02   3.1539068e-02   4.3224854e-02   5.1798588e-02   1.3800105e-03   3.0451848e-02
   2.7170765e-02   8.1748924e-03   6.2620279e-02   4.9174571e-02   5.4736130e-02   1.1975032e-01   1.3292271e-01   2.0948216e-01   2.1211921e-01   2.6755568e-02   1.3220885e-01   9.1200130e-01   2.4268521e+00   4.4939013e+00   6.5201282e+00   8.1485353e+00   9.6435018e+00   1.1289473e+01   1.2983779e+01   1.4522851e+01   1.5870900e+01   1.7038172e+01   1.7855093e+01   1.7914050e+01   1.6697116e+01   1.3912941e+01   1.0204936e+01   7.7809413e+00   8.8829735e+00   1.2680766e+01   1.6204802e+01   1.7425901e+01   1.5863460e+01   1.2323988e+01   9.1305247e+00   8.9823763e+00   1.1973851e+01   1.5751095e+01   1.8487527e+01   1.9758268e+01   1.9845847e+01   1.9187482e+01   1.8159343e+01   1.6976295e+01   1.5644493e+01   1.4055406e+01   1.2228948e+01   1.0414681e+01   8.7481004e+00   6.9168933e+00   4.6571032e+00   2.4358807e+00   9.0882273e-01   1.4960546e-01   1.2880861e-02   1.5230662e-01   1.3729657e-01   7.7957818e-02   7.8764363e-02   3.1036977e-02   4.2661521e-02   5.1617930e-02   1.3799007e-03   2.9492937e-02
   2.5607021e-02   8.0202330e-03   6.3962450e-02   4.9626280e-02   5.2499318e-02   1.0472473e-01   1.1848351e-01   2.4225649e-01   3.0053306e-01   9.0986934e-02   3.3199145e-02   6.0888551e-01   2.0821916e+00   4.2861597e+00   6.5001504e+00   8.3427285e+00   1.0075322e+01   1.1897829e+01   1.3664600e+01   1.5236791e+01   1.6655210e+01   1.7944159e+01   1.8910918e+01   1.9133149e+01   1.8074630e+01   1.5347860e+01   1.1371425e+01   8.2374004e+00   8.6691846e+00   1.2401352e+01   1.6215946e+01   1.7587753e+01   1.5869218e+01   1.2093860e+01   9.0681576e+00   9.5966219e+00   1.3194941e+01   1.7170065e+01   1.9846387e+01   2.0996844e+01   2.0982018e+01   2.0237821e+01   1.9124040e+01   1.7862960e+01   1.6482193e+01   1.4855876e+01   1.2926749e+01   1.0890144e+01   8.9464453e+00   6.8843322e+00   4.4390408e+00   2.0901798e+00   6.1021526e-01   4.8784629e-02   6.4830273e-02   2.2558737e-01   1.6144826e-01   6.5270581e-02   6.9679300e-02   3.1885613e-02   4.2680530e-02   5.1146354e-02   1.3442254e-03   2.8896118e-02
   2.4787750e-02   7.3649714e-03   6.4637744e-02   5.1322177e-02   5.3105088e-02   9.0111437e-02   9.6325880e-02   2.6144847e-01   3.9071363e-01   1.9658141e-01   4.1883795e-03   3.5105942e-01   1.7127078e+00   3.9965416e+00   6.4025484e+00   8.5116586e+00   1.0525336e+01   1.2533865e+01   1.4373222e+01   1.5988232e+01   1.7485054e+01   1.8886387e+01   1.9979928e+01   2.0347740e+01   1.9456626e+01   1.6839057e+01   1.2676648e+01   8.8482813e+00   8.4752303e+00   1.2005986e+01   1.6086807e+01   1.7618109e+01   1.5738808e+01   1.1763956e+01   9.0410452e+00   1.0352608e+01   1.4533287e+01   1.8636724e+01   2.1210811e+01   2.2234365e+01   2.2135481e+01   2.1334042e+01   2.0155204e+01   1.8814626e+01   1.7364775e+01   1.5682890e+01   1.3645771e+01   1.1372871e+01   9.1045242e+00   6.7603545e+00   4.1354578e+00   1.7277742e+00   3.6489756e-01   1.6697448e-02   1.5361828e-01   3.0029348e-01   1.7514452e-01   4.8049578e-02   6.2508647e-02   3.5067175e-02   4.2766167e-02   4.9757602e-02   1.2576342e-03   2.9266129e-02
   2.5449242e-02   6.1075729e-03   6.3612332e-02   5.3440319e-02   5.7945943e-02   8.0223925e-02   6.9381086e-02   2.6144358e-01   4.6903952e-01   3.3566514e-01   5.9122150e-02   1.6810334e-01   1.3357416e+00   3.6210501e+00   6.2159527e+00   8.6433885e+00   1.0979512e+01   1.3186766e+01   1.5109602e+01   1.6786567e+01   1.8371059e+01   1.9869980e+01   2.1059758e+01   2.1548240e+01   2.0826494e+01   1.8365123e+01   1.4107570e+01   9.6321299e+00   8.3320709e+00   1.1505090e+01   1.5812368e+01   1.7509653e+01   1.5468920e+01   1.1346318e+01   9.0754360e+00   1.1261642e+01   1.5975556e+01   2.0132752e+01   2.2567941e+01   2.3465086e+01   2.3306319e+01   2.2480696e+01   2.1260986e+01   1.9840686e+01   1.8296855e+01   1.6529818e+01   1.4369068e+01   1.1844907e+01   9.2094374e+00   6.5353734e+00   3.7462143e+00   1.3696031e+00   2.0300099e-01   6.5841712e-02   2.7063922e-01   3.6360952e-01   1.7401694e-01   2.9462920e-02   6.0868972e-02   4.1401613e-02   4.2150304e-02   4.6741723e-02   1.1429212e-03   3.1319799e-02
   2.8361566e-02   4.3071623e-03   5.9889152e-02   5.4811739e-02   6.7877585e-02   7.9574032e-02   4.2414738e-02   2.3912739e-01   5.2198824e-01   4.9520447e-01   2.0378088e-01   8.8401666e-02   9.7818526e-01   3.1659835e+00   5.9312451e+00   8.7203925e+00   1.1416654e+01   1.3841875e+01   1.5872566e+01   1.7640491e+01   1.9323329e+01   2.0900979e+01   2.2150556e+01   2.2727537e+01   2.2168055e+01   1.9901156e+01   1.5642214e+01   1.0598788e+01   8.2745612e+00   1.0894962e+01   1.5351021e+01   1.7213525e+01   1.5020272e+01   1.0839486e+01   9.1993493e+00   1.2326837e+01   1.7500682e+01   2.1636629e+01   2.3905612e+01   2.4686347e+01   2.4498047e+01   2.3683902e+01   2.2448488e+01   2.0948132e+01   1.9281004e+01   1.7387945e+01   1.5075060e+01   1.2280936e+01   9.2438186e+00   6.2045708e+00   3.2834931e+00   1.0454053e+00   1.5133367e-01   2.0008780e-01   4.0292785e-01   4.0336153e-01   1.5602476e-01   1.4029869e-02   6.8316144e-02   5.1283724e-02   3.9970461e-02   4.1517658e-02   1.0880399e-03   3.5738490e-02
   3.4141709e-02   2.2683262e-03   5.2839400e-02   5.4124875e-02   8.2814693e-02   9.1929831e-02   2.1723725e-02   1.9535790e-01   5.3853776e-01   6.5786944e-01   4.3277476e-01   1.3447703e-01   6.7686374e-01   2.6519417e+00   5.5434034e+00   8.7191481e+00   1.1807969e+01   1.4480151e+01   1.6658524e+01   1.8556320e+01   2.0350450e+01   2.1986655e+01   2.3256359e+01   2.3882874e+01   2.3467049e+01   2.1419634e+01   1.7249056e+01   1.1745678e+01   8.3393200e+00   1.0196236e+01   1.4699887e+01   1.6719649e+01   1.4391289e+01   1.0262459e+01   9.4401449e+00   1.3540230e+01   1.9079251e+01   2.3124505e+01   2.5213811e+01   2.5900255e+01   2.5718678e+01   2.4951583e+01   2.3723036e+01   2.2140062e+01   2.0316096e+01   1.8245452e+01   1.5737353e+01   1.2648174e+01   9.1859460e+00   5.7702897e+00   2.7755685e+00   7.9299627e-01   2.2834926e-01   4.1212139e-01   5.3445074e-01   4.1047645e-01   1.2265458e-01   7.1253999e-03   8.7478385e-02   6.4430749e-02   3.5524059e-02   3.3912839e-02   1.2718782e-03   4.2962563e-02
   4.3029956e-02   6.0250709e-04   4.2574471e-02   5.0242813e-02   1.0141875e-01   1.1925366e-01   1.4427877e-02   1.3608912e-01   5.1265778e-01   8.0380685e-01   7.2809406e-01   3.1781341e-01   4.7625785e-01   2.1172237e+00   5.0546746e+00   8.6112569e+00   1.2117394e+01   1.5077649e+01   1.7459893e+01   1.9536127e+01   2.1458388e+01   2.3135622e+01   2.4386563e+01   2.5018068e+01   2.4713564e+01   2.2891931e+01   1.8887600e+01   1.3054050e+01   8.5600795e+00   9.4363523e+00   1.3837636e+01   1.5993790e+01   1.3563566e+01   9.6420282e+00   9.8209055e+00   1.4879631e+01   2.0674053e+01   2.4571771e+01   2.6487091e+01   2.7115586e+01   2.6981730e+01   2.6293341e+01   2.5087329e+01   2.3414166e+01   2.1395549e+01   1.9086209e+01   1.6324694e+01   1.2907336e+01   9.0115521e+00   5.2454775e+00   2.2691034e+00   6.5469584e-01   4.3921730e-01   6.8262910e-01   6.4815693e-01   3.8138105e-01   7.9737512e-02   1.4170749e-02   1.1914555e-01   7.9714476e-02   2.8584864e-02   2.4458588e-02   1.9815648e-03   5.2962954e-02
   5.4674782e-02   2.3530457e-04   3.0272184e-02   4.2595436e-02   1.2100511e-01   1.6074800e-01   2.7341462e-02   7.2737970e-02   4.4545951e-01   9.1311237e-01   1.0597051e+00   6.3417667e-01   4.2252885e-01   1.6190469e+00   4.4792653e+00   8.3666619e+00   1.2302820e+01   1.5604853e+01   1.8263131e+01   2.0575601e+01   2.2648953e+01   2.4357374e+01   2.5556697e+01   2.6145896e+01   2.5905018e+01   2.4291048e+01   2.0509375e+01   1.4486965e+01   8.9589375e+00   8.6438363e+00   1.2758238e+01   1.5014225e+01   1.2531152e+01   9.0000623e+00   1.0352241e+01   1.6307139e+01   2.2241039e+01   2.5955943e+01   2.7727522e+01   2.8349821e+01   2.8306494e+01   2.7719730e+01   2.6540184e+01   2.4761173e+01   2.2505405e+01   1.9888285e+01   1.6801035e+01   1.3014889e+01   8.6980120e+00   4.6579634e+00   1.8281826e+00   6.7031956e-01   7.7214942e-01   9.8157977e-01   7.2849061e-01   3.1984964e-01   3.7544826e-02   3.9580714e-02   1.6153550e-01   9.5159769e-02   1.9720967e-02   1.4619894e-02   3.6125667e-03   6.5046759e-02
   6.7989385e-02   2.3293594e-03   1.8341708e-02   3.1577707e-02   1.3778635e-01   2.1229001e-01   6.5531670e-02   2.1433850e-02   3.4658703e-01   9.6880829e-01   1.3883429e+00   1.0607786e+00   5.5392670e-01   1.2305431e+00   3.8490682e+00   7.9595440e+00   1.2318429e+01   1.6025833e+01   1.9046383e+01   2.1661569e+01   2.3917811e+01   2.5660754e+01   2.6788192e+01   2.7289811e+01   2.7049925e+01   2.5595427e+01   2.2060665e+01   1.5987256e+01   9.5414424e+00   7.8787742e+00   1.1487772e+01   1.3788484e+01   1.1321205e+01   8.3890883e+00   1.1029119e+01   1.7767323e+01   2.3732047e+01   2.7260677e+01   2.8948366e+01   2.9630419e+01   2.9717289e+01   2.9240491e+01   2.8074855e+01   2.6163060e+01   2.3622259e+01   2.0622105e+01   1.7125742e+01   1.2926943e+01   8.2313014e+00   4.0546749e+00   1.5281908e+00   8.6756739e-01   1.1972358e+00   1.2716015e+00   7.6407586e-01   2.3785220e-01   9.8801972e-03   8.5628067e-02   2.0999279e-01   1.0818033e-01   1.0525199e-02   6.8630349e-03   6.6421523e-03   7.7764825e-02
   8.1146436e-02   8.1036706e-03   1.0312166e-02   1.8851409e-02   1.4751623e-01   2.6652533e-01   1.3079745e-01   9.2413145e-04   2.3447767e-01   9.6018155e-01   1.6703744e+00   1.5565881e+00   8.8960962e-01   1.0317787e+00   3.2190799e+00   7.3773028e+00   1.2118644e+01   1.6297489e+01   1.9776772e+01   2.2769337e+01   2.5251903e+01   2.7051344e+01   2.8106429e+01   2.8484629e+01   2.8171809e+01   2.6794698e+01   2.3486838e+01   1.7478542e+01   1.0284482e+01   7.1733987e+00   1.0028542e+01   1.2294507e+01   9.9334121e+00   7.8291346e+00   1.1820058e+01   1.9188200e+01   2.5099265e+01   2.8481611e+01   3.0177667e+01   3.0994912e+01   3.1241028e+01   3.0861738e+01   2.9676708e+01   2.7591102e+01   2.4710930e+01   2.1248412e+01   1.7254239e+01   1.2605311e+01   7.6157128e+00   3.5039424e+00   1.4437574e+00   1.2524115e+00   1.6687122e+00   1.5131720e+00   7.5037235e-01   1.5502358e-01   1.2045093e-02   1.5146538e-01   2.5733471e-01   1.1608446e-01   3.6614632e-03   4.4670254e-03   1.1570661e-02   8.8992063e-02
   9.1773381e-02   1.8555040e-02   1.0358437e-02   7.4356253e-03   1.4651209e-01   3.1379048e-01   2.2041325e-01   2.9168599e-02   1.3510151e-01   8.8628036e-01   1.8643332e+00   2.0663865e+00   1.4204520e+00   1.0946763e+00   2.6698519e+00   6.6324902e+00   1.1664703e+01   1.6369512e+01   2.0407815e+01   2.3859917e+01   2.6626572e+01   2.8527711e+01   2.9536901e+01   2.9775068e+01   2.9312664e+01   2.7897345e+01   2.4739887e+01   1.8868234e+01   1.1132070e+01   6.5854572e+00   8.4634827e+00   1.0598835e+01   8.4462722e+00   7.3626009e+00   1.2664099e+01   2.0484187e+01   2.6302887e+01   2.9633911e+01   3.1461071e+01   3.2488817e+01   3.2902991e+01   3.2582116e+01   3.1320549e+01   2.9003725e+01   2.5722169e+01   2.1716451e+01   1.7139975e+01   1.2026486e+01   6.8853012e+00   3.0930961e+00   1.6322083e+00   1.8029410e+00   2.1307171e+00   1.6711240e+00   6.9207469e-01   9.6495820e-02   5.7801034e-02   2.3257675e-01   2.9495827e-01   1.1682020e-01   2.6431196e-03   1.1024915e-02   1.8833977e-02   9.6229998e-02
   9.7375820e-02   3.4122761e-02   2.2457426e-02   1.4822616e-03   1.3291702e-01   3.4387944e-01   3.2652787e-01   1.1903083e-01   7.8836289e-02   7.5907927e-01   1.9384622e+00   2.5280361e+00   2.1052490e+00   1.4643970e+00   2.3030000e+00   5.7761177e+00   1.0934957e+01   1.6186322e+01   2.0877450e+01   2.4877492e+01   2.8002521e+01   3.0076874e+01   3.1099399e+01   3.1211269e+01   3.0534394e+01   2.8939657e+01   2.5790606e+01   2.0055084e+01   1.1989887e+01   6.1285458e+00   6.8292329e+00   8.7183433e+00   6.8897768e+00   6.9892609e+00   1.3466502e+01   2.1563462e+01   2.7323468e+01   3.0760705e+01   3.2862427e+01   3.4160649e+01   3.4720956e+01   3.4388337e+01   3.2967760e+01   3.0344418e+01   2.6590672e+01   2.1963352e+01   1.6738995e+01   1.1194079e+01   6.1140143e+00   2.9181827e+00   2.1165638e+00   2.4691213e+00   2.5255644e+00   1.7217751e+00   6.0482080e-01   8.9017471e-02   1.5578284e-01   3.2091181e-01   3.1465139e-01   1.0985707e-01   1.1305544e-02   2.9649923e-02   2.8699326e-02   9.7143674e-02
   9.5966884e-02   5.4372769e-02   4.9276195e-02   5.6792118e-03   1.0795408e-01   3.4846297e-01   4.3657456e-01   2.7391348e-01   9.5355417e-02   6.0535548e-01   1.8784118e+00   2.8815274e+00   2.8737135e+00   2.1423654e+00   2.2258208e+00   4.9080193e+00   9.9397033e+00   1.5692676e+01   2.1107725e+01   2.5747367e+01   2.9322865e+01   3.1669500e+01   3.2800533e+01   3.2840815e+01   3.1915888e+01   2.9994382e+01   2.6645424e+01   2.0944449e+01   1.2725315e+01   5.7885725e+00   5.2384348e+00   6.7754779e+00   5.3652621e+00   6.6795876e+00   1.4098686e+01   2.2343389e+01   2.8178663e+01   3.1940703e+01   3.4459937e+01   3.6053829e+01   3.6698027e+01   3.6250653e+01   3.4563505e+01   3.1539856e+01   2.7234032e+01   2.1915981e+01   1.6018913e+01   1.0153878e+01   5.4189261e+00   3.0642082e+00   2.8734952e+00   3.1785853e+00   2.8029885e+00   1.6597409e+00   5.1543640e-01   1.5562391e-01   3.0614188e-01   4.0585759e-01   3.1087297e-01   9.7013446e-02   3.3004150e-02   6.1998284e-02   4.1165250e-02   9.0273304e-02
   8.6799816e-02   7.7801307e-02   9.1017618e-02   2.4298011e-02   7.6810998e-02   3.2377103e-01   5.3489521e-01   4.8451432e-01   2.0693523e-01   4.6588320e-01   1.6939729e+00   3.0783434e+00   3.6351623e+00   3.0768290e+00   2.5243598e+00   4.1767637e+00   8.7394248e+00   1.4845268e+01   2.1007619e+01   2.6374931e+01   3.0510595e+01   3.3255252e+01   3.4625767e+01   3.4697153e+01   3.3543858e+01   3.1174425e+01   2.7368509e+01   2.1472120e+01   1.3181844e+01   5.5164873e+00   3.7707387e+00   4.8673687e+00   3.9439801e+00   6.3783838e+00   1.4413141e+01   2.2774526e+01   2.8944531e+01   3.3290313e+01   3.6336369e+01   3.8195507e+01   3.8815307e+01   3.8118524e+01   3.6034241e+01   3.2498410e+01   2.7553558e+01   2.1497271e+01   1.4973797e+01   9.0081097e+00   4.9491906e+00   3.5788788e+00   3.8304991e+00   3.8465600e+00   2.9289163e+00   1.5031878e+00   4.5966859e-01   3.0963147e-01   4.9838882e-01   4.7605091e-01   2.8305941e-01   8.2965000e-02   6.9651133e-02   1.0731750e-01   5.5889252e-02   7.5785219e-02
   7.1029049e-02   1.0186004e-01   1.4454150e-01   5.9999623e-02   4.8736239e-02   2.7294213e-01   6.0553855e-01   7.2790728e-01   4.2137616e-01   3.9046926e-01   1.4233375e+00   3.0903174e+00   4.2905949e+00   4.1646760e+00   3.2313608e+00   3.7600977e+00   7.4617452e+00   1.3632372e+01   2.0481317e+01   2.6646628e+01   3.1466490e+01   3.4758872e+01   3.6531738e+01   3.6786132e+01   3.5495718e+01   3.2626227e+01   2.8102144e+01   2.1644129e+01   1.3196320e+01   5.1789982e+00   2.5009892e+00   3.1353171e+00   2.6888890e+00   5.9492540e+00   1.4260200e+01   2.2880455e+01   2.9774023e+01   3.4955168e+01   3.8561911e+01   4.0583986e+01   4.1024971e+01   3.9916953e+01   3.7285426e+01   3.3109663e+01   2.7438503e+01   2.0639638e+01   1.3645244e+01   7.9213825e+00   4.8556429e+00   4.4484487e+00   4.8734460e+00   4.3876177e+00   2.8929721e+00   1.2958317e+00   4.7655556e-01   5.4927235e-01   7.1132691e-01   5.2182276e-01   2.3735462e-01   7.5122703e-02   1.2078599e-01   1.6180620e-01   7.2169832e-02   5.6047779e-02
   5.2071297e-02   1.2327828e-01   2.0311882e-01   1.1262706e-01   3.5960926e-02   2.0730417e-01   6.3590459e-01   9.6977120e-01   7.2645986e-01   4.2812214e-01   1.1327524e+00   2.9178194e+00   4.7464427e+00   5.2644445e+00   4.3019609e+00   3.8216619e+00   6.3068761e+00   1.2101865e+01   1.9445456e+01   2.6434642e+01   3.2068206e+01   3.6076949e+01   3.8440243e+01   3.9072706e+01   3.7816145e+01   3.4506319e+01   2.9074793e+01   2.1587436e+01   1.2651386e+01   4.6507699e+00   1.5071200e+00   1.7333127e+00   1.6774899e+00   5.2755542e+00   1.3540737e+01   2.2807627e+01   3.0901669e+01   3.7085500e+01   4.1171633e+01   4.3176648e+01   4.3244883e+01   4.1543408e+01   3.8199812e+01   3.3246000e+01   2.6776595e+01   1.9308325e+01   1.2146240e+01   7.1073388e+00   5.2446610e+00   5.5864864e+00   5.8625991e+00   4.7280829e+00   2.7143091e+00   1.1036563e+00   5.9945412e-01   8.5460361e-01   9.1560120e-01   5.3786694e-01   1.8707636e-01   8.2624022e-02   1.8294412e-01   2.1858837e-01   8.9011561e-02   3.5783364e-02
   3.5441137e-02   1.3870443e-01   2.5712037e-01   1.7832290e-01   5.1283462e-02   1.4584261e-01   6.2064165e-01   1.1699191e+00   1.0881013e+00   6.1344867e-01   9.0902629e-01   2.5968064e+00   4.9297001e+00   6.2173538e+00   5.6093427e+00   4.4530978e+00   5.5267510e+00   1.0392696e+01   1.7859279e+01   2.5608735e+01   3.2171753e+01   3.7075606e+01   4.0234316e+01   4.1470951e+01   4.0491606e+01   3.6940366e+01   3.0575843e+01   2.1604707e+01   1.1540945e+01   3.7536926e+00   7.6600194e-01   7.3422987e-01   8.8841456e-01   4.1948197e+00   1.2271756e+01   2.2877100e+01   3.2614539e+01   3.9795640e+01   4.4141630e+01   4.5881229e+01   4.5354964e+01   4.2865381e+01   3.8637010e+01   3.2768761e+01   2.5474921e+01   1.7535899e+01   1.0677558e+01   6.7864676e+00   6.1323553e+00   6.8419006e+00   6.6538551e+00   4.8192982e+00   2.4448753e+00   1.0045464e+00   8.4532171e-01   1.1881653e+00   1.0788538e+00   5.2559258e-01   1.5132542e-01   1.1437436e-01   2.4961425e-01   2.6854065e-01   1.0529678e-01   2.1578887e-02
   2.7915542e-02   1.4560686e-01   2.9576849e-01   2.4937454e-01   1.0456833e-01   1.1233241e-01   5.6499090e-01   1.2905723e+00   1.4537844e+00   9.5279394e-01   8.4307852e-01   2.2026004e+00   4.8049031e+00   6.8723968e+00   6.9635161e+00   5.6258432e+00   5.3662888e+00   8.7551921e+00   1.5769374e+01   2.4060879e+01   3.1617791e+01   3.7590252e+01   4.1755652e+01   4.3840440e+01   4.3429002e+01   3.9974777e+01   3.2878572e+01   2.2192839e+01   1.0087337e+01   2.4466310e+00   3.0197689e-01   2.0474816e-01   3.6525689e-01   2.6930409e+00   1.0703026e+01   2.3597325e+01   3.5172886e+01   4.3118197e+01   4.7369490e+01   4.8553053e+01   4.7194452e+01   4.3719501e+01   3.8435719e+01   3.1543681e+01   2.3495603e+01   1.5463422e+01   9.5182193e+00   7.1177549e+00   7.4208674e+00   8.0242428e+00   7.1224525e+00   4.6520399e+00   2.1677710e+00   1.0706099e+00   1.2054777e+00   1.5002045e+00   1.1729217e+00   4.9455438e-01   1.5147603e-01   1.7641000e-01   3.1201717e-01   3.0205461e-01   1.2006683e-01   2.0660921e-02
   3.6028712e-02   1.4326720e-01   3.0980747e-01   3.1512584e-01   1.9891362e-01   1.3014365e-01   4.8653250e-01   1.3061824e+00   1.7615920e+00   1.4153131e+00   1.0055633e+00   1.8458595e+00   4.3921370e+00   7.1128415e+00   8.1460058e+00   7.1780453e+00   5.9744801e+00   7.5339913e+00   1.3362244e+01   2.1749324e+01   3.0247936e+01   3.7429360e+01   4.2802614e+01   4.5990306e+01   4.6443352e+01   4.3542692e+01   3.6115006e+01   2.3959097e+01   8.8506446e+00   8.4855214e-01   5.1560045e-02   1.8334858e-02   6.5984748e-02   9.2231792e-01   9.4230102e+00   2.5572790e+01   3.8686735e+01   4.6974062e+01   5.0662963e+01   5.0999497e+01   4.8559086e+01   4.3913495e+01   3.7422461e+01   2.9472108e+01   2.0908066e+01   1.3371454e+01   8.9697692e+00   8.1277952e+00   8.9091231e+00   8.9382402e+00   7.1876310e+00   4.2703345e+00   1.9868587e+00   1.3462315e+00   1.6416656e+00   1.7382272e+00   1.1819538e+00   4.6231720e-01   2.0583724e-01   2.6923288e-01   3.6077631e-01   3.1155171e-01   1.3286939e-01   3.9063369e-02
   6.4082723e-02   1.3371007e-01   2.9441355e-01   3.6419423e-01   3.2761641e-01   2.1557051e-01   4.1381975e-01   1.2134108e+00   1.9531253e+00   1.9338547e+00   1.4201242e+00   1.6555974e+00   3.7804766e+00   6.8845627e+00   8.9483250e+00   8.8441027e+00   7.3219157e+00   7.0877216e+00   1.0998064e+01   1.8767666e+01   2.7938436e+01   3.6384515e+01   4.3136381e+01   4.7674182e+01   4.9281901e+01   4.7424485e+01   4.0221935e+01   2.7269425e+01   8.8491851e+00   6.7993989e-03   9.3326974e-04   2.9284609e-04   1.0027248e-03   7.2722848e-03   9.4771753e+00   2.9142562e+01   4.3072066e+01   5.1133135e+01   5.3766787e+01   5.2971892e+01   4.9208472e+01   4.3229231e+01   3.5435006e+01   2.6546079e+01   1.7947580e+01   1.1669074e+01   9.2514346e+00   9.6737679e+00   1.0331732e+01   9.4205839e+00   6.8358907e+00   3.7799115e+00   2.0038916e+00   1.8288418e+00   2.0897045e+00   1.8598995e+00   1.1092785e+00   4.5232335e-01   3.2342178e-01   3.8608074e-01   3.8813895e-01   2.9441163e-01   1.4397125e-01   7.9586353e-02
   1.1240938e-01   1.2183210e-01   2.5193909e-01   3.8728822e-01   4.7364643e-01   3.7069243e-01   3.8165296e-01   1.0374489e+00   1.9890914e+00   2.4157422e+00   2.0459218e+00   1.7440749e+00   3.1303069e+00   6.2211797e+00   9.2114021e+00   1.0307239e+01   9.1779046e+00   7.6412479e+00   9.1884459e+00   1.5415941e+01   2.4673761e+01   3.4243694e+01   4.2507698e+01   4.8568160e+01   5.1677034e+01   5.1225307e+01   4.4995957e+01   3.1908745e+01   1.0693008e+01   3.1801904e-03   2.9411823e-04   3.8984374e-05   2.9757041e-04   3.4687486e-03   1.1453376e+01   3.4051656e+01   4.8112061e+01   5.5193536e+01   5.6414675e+01   5.4141502e+01   4.8891660e+01   4.1424758e+01   3.2381631e+01   2.2917980e+01   1.5059331e+01   1.0794195e+01   1.0390799e+01   1.1456619e+01   1.1414280e+01   9.3712205e+00   6.1430291e+00   3.3384311e+00   2.2870764e+00   2.4586378e+00   2.4722383e+00   1.8455168e+00   9.8168577e-01   4.8844322e-01   4.9912126e-01   5.1247640e-01   3.9072766e-01   2.5504220e-01   1.5463347e-01   1.3986671e-01
   1.7604987e-01   1.1448073e-01   1.9346363e-01   3.8034809e-01   6.1154462e-01   5.7902437e-01   4.2230670e-01   8.3126228e-01   1.8637833e+00   2.7629643e+00   2.7763976e+00   2.1619661e+00   2.6504274e+00   5.2619795e+00   8.8604043e+00   1.1264104e+01   1.1151576e+01   9.1498505e+00   8.4536218e+00   1.2249550e+01   2.0631641e+01   3.0877603e+01   4.0625434e+01   4.8357619e+01   5.3244854e+01   5.4582460e+01   4.9964508e+01   3.7589610e+01   1.3618826e+01   3.8677966e-03   1.2674321e-03   5.5142459e-04   1.2853331e-03   4.2220799e-03   1.4523857e+01   3.9993187e+01   5.3325650e+01   5.8792485e+01   5.8219822e+01   5.4192634e+01   4.7299925e+01   3.8315543e+01   2.8302844e+01   1.8994389e+01   1.2848988e+01   1.1040988e+01   1.2160423e+01   1.3089219e+01   1.1922663e+01   8.7841599e+00   5.2835005e+00   3.1197330e+00   2.8383513e+00   3.1250534e+00   2.7166063e+00   1.7073304e+00   8.4803225e-01   5.8721772e-01   7.1114249e-01   6.2853299e-01   3.7160579e-01   2.0527346e-01   1.6697896e-01   2.1179349e-01
   2.4472647e-01   1.1899880e-01   1.3722985e-01   3.4709578e-01   7.1286247e-01   8.0570029e-01   5.5296106e-01   6.6722017e-01   1.6129645e+00   2.8971767e+00   3.4581773e+00   2.8644404e+00   2.5366605e+00   4.2525671e+00   7.9384241e+00   1.1481979e+01   1.2785018e+01   1.1259954e+01   9.0791531e+00   1.0007677e+01   1.6298945e+01   2.6325243e+01   3.7243328e+01   4.6691748e+01   5.3580051e+01   5.7065806e+01   5.4678492e+01   4.4109865e+01   1.7755454e+01   3.9273313e-03   1.3677045e-03   4.3391560e-04   1.3985434e-03   4.1330182e-03   1.8822568e+01   4.6767441e+01   5.8261660e+01   6.1498449e+01   5.8773920e+01   5.2766087e+01   4.4149188e+01   3.3832405e+01   2.3504113e+01   1.5458069e+01   1.1900428e+01   1.2381605e+01   1.4115822e+01   1.4180275e+01   1.1711640e+01   7.7742385e+00   4.5082425e+00   3.2566370e+00   3.5736109e+00   3.6896710e+00   2.7741800e+00   1.4936810e+00   7.6798339e-01   7.5029217e-01   9.2301527e-01   7.1323536e-01   3.4067213e-01   1.6290014e-01   1.8321765e-01   2.8236825e-01
   3.0444516e-01   1.4081874e-01   1.0444502e-01   2.9987382e-01   7.5363009e-01   1.0037636e+00   7.6499836e-01   6.1756098e-01   1.3125591e+00   2.7847958e+00   3.9268922e+00   3.7054759e+00   2.8909079e+00   3.5022988e+00   6.6331787e+00   1.0856034e+01   1.3655389e+01   1.3401100e+01   1.0908911e+01   9.3547237e+00   1.2502246e+01   2.0959419e+01   3.2250457e+01   4.3245512e+01   5.2234169e+01   5.8195524e+01   5.8659135e+01   5.1438568e+01   2.5115052e+01   1.1660929e-01   6.5086513e-02   7.5342219e-02   6.5621789e-02   1.2112368e-01   2.6441180e+01   5.4345408e+01   6.2441148e+01   6.2824389e+01   5.7623776e+01   4.9511760e+01   3.9249855e+01   2.8178073e+01   1.8655483e+01   1.3143435e+01   1.2483583e+01   1.4410494e+01   1.5710899e+01   1.4420216e+01   1.0771025e+01   6.5871199e+00   4.0815268e+00   3.7773453e+00   4.3316648e+00   4.0208663e+00   2.6375770e+00   1.2826097e+00   7.9366909e-01   9.5912044e-01   1.0905808e+00   7.5054681e-01   3.1299886e-01   1.4744060e-01   2.0462611e-01   3.3654273e-01
   3.4093094e-01   1.8089346e-01   1.1297527e-01   2.5760185e-01   7.2282982e-01   1.1258658e+00   1.0203022e+00   7.2803240e-01   1.0644383e+00   2.4559191e+00   4.0525487e+00   4.4701230e+00   3.6580215e+00   3.2867070e+00   5.2776879e+00   9.4651611e+00   1.3470891e+01   1.4950628e+01   1.3344373e+01   1.0494793e+01   1.0235746e+01   1.5624943e+01   2.5868154e+01   3.7811410e+01   4.8767980e+01   5.7360473e+01   6.1378863e+01   5.8639412e+01   4.0120576e+01   1.6380710e+01   1.4883316e+01   1.5378851e+01   1.5029217e+01   1.6819301e+01   4.1914662e+01   6.1748695e+01   6.5343281e+01   6.2138587e+01   5.4321945e+01   4.4159176e+01   3.2684133e+01   2.2000489e+01   1.4774408e+01   1.2683696e+01   1.4341132e+01   1.6455687e+01   1.6442725e+01   1.3658402e+01   9.2706466e+00   5.5654642e+00   4.1829751e+00   4.5704660e+00   4.9141555e+00   4.0323253e+00   2.3520076e+00   1.1626023e+00   9.4902845e-01   1.1753693e+00   1.1737474e+00   7.3532051e-01   3.0532981e-01   1.7376832e-01   2.3078068e-01   3.6137974e-01
   3.4549956e-01   2.3332180e-01   1.7111239e-01   2.3954979e-01   6.3120637e-01   1.1368544e+00   1.2599712e+00   9.9276938e-01   9.7103405e-01   2.0043537e+00   3.7908434e+00   4.9308528e+00   4.6260584e+00   3.7152485e+00   4.2974572e+00   7.6003840e+00   1.2173693e+01   1.5388023e+01   1.5559851e+01   1.2941499e+01   1.0207437e+01   1.1560420e+01   1.8948068e+01   3.0467170e+01   4.2863845e+01   5.3945611e+01   6.1777235e+01   6.4415853e+01   5.7811602e+01   4.8900910e+01   4.9001656e+01   5.0271054e+01   4.9462304e+01   5.0027325e+01   6.0032161e+01   6.7681344e+01   6.5872354e+01   5.8827984e+01   4.8494548e+01   3.6678876e+01   2.5100375e+01   1.6452769e+01   1.2922931e+01   1.4085531e+01   1.6732354e+01   1.7785552e+01   1.5993158e+01   1.1962280e+01   7.5886890e+00   5.0416798e+00   4.8190891e+00   5.4004789e+00   5.1508661e+00   3.7113993e+00   2.0185713e+00   1.2000110e+00   1.2169256e+00   1.3471859e+00   1.1525365e+00   6.7525139e-01   3.3211404e-01   2.4506660e-01   2.6020364e-01   3.4921857e-01
   3.1684959e-01   2.8753213e-01   2.7079979e-01   2.6128799e-01   5.0848947e-01   1.0320470e+00   1.4173411e+00   1.3507873e+00   1.0896046e+00   1.5810908e+00   3.2034949e+00   4.9308797e+00   5.4788478e+00   4.6618326e+00   4.0375743e+00   5.7798559e+00   9.9880504e+00   1.4455427e+01   1.6753358e+01   1.5701148e+01   1.2261386e+01   1.0010137e+01   1.2989808e+01   2.2020841e+01   3.4503657e+01   4.7456008e+01   5.8672788e+01   6.6603641e+01   6.9845658e+01   7.1387363e+01   7.5157030e+01   7.7231220e+01   7.5839453e+01   7.2879280e+01   7.2302012e+01   6.9961032e+01   6.2831284e+01   5.2366287e+01   4.0023758e+01   2.7693494e+01   1.7842538e+01   1.3020120e+01   1.3538130e+01   1.6622646e+01   1.8679804e+01   1.7844581e+01   1.4308561e+01   9.6988310e+00   6.2219888e+00   5.2090608e+00   5.7760102e+00   5.9918298e+00   4.9494028e+00   3.1501316e+00   1.7622111e+00   1.4150174e+00   1.5331733e+00   1.4288300e+00   1.0335048e+00   5.9468581e-01   3.9716621e-01   3.5089226e-01   2.8866520e-01   3.0363842e-01
   2.6382092e-01   3.3013088e-01   3.8818174e-01   3.2634791e-01   3.9826876e-01   8.4280462e-01   1.4423831e+00   1.6970656e+00   1.4024267e+00   1.3442814e+00   2.4660425e+00   4.4406831e+00   5.9078485e+00   5.7754969e+00   4.5850266e+00   4.5998982e+00   7.4674318e+00   1.2247093e+01   1.6391675e+01   1.7643741e+01   1.5334417e+01   1.1341045e+01   9.7966316e+00   1.4230954e+01   2.4498572e+01   3.7783446e+01   5.1265172e+01   6.3177756e+01   7.2758192e+01   8.0878589e+01   8.7313363e+01   9.0040455e+01   8.8115765e+01   8.2541116e+01   7.5303975e+01   6.6553772e+01   5.5401569e+01   4.2558017e+01   2.9548920e+01   1.8768970e+01   1.2845166e+01   1.2685956e+01   1.6018458e+01   1.9082489e+01   1.9323689e+01   1.6393727e+01   1.1697279e+01   7.4962589e+00   5.6173563e+00   5.9844457e+00   6.6876896e+00   6.1173509e+00   4.3453499e+00   2.5306600e+00   1.6908636e+00   1.7598043e+00   1.8050467e+00   1.3959283e+00   8.5470131e-01   5.2690591e-01   4.9102287e-01   4.6682158e-01   3.1108550e-01   2.3931970e-01
   2.0407816e-01   3.4898341e-01   4.8929721e-01   4.2152617e-01   3.4385561e-01   6.3127468e-01   1.3224544e+00   1.9149983e+00   1.8094381e+00   1.3903039e+00   1.8269242e+00   3.5890794e+00   5.7205029e+00   6.6025425e+00   5.6706161e+00   4.4583760e+00   5.3978745e+00   9.2785930e+00   1.4363280e+01   1.7890676e+01   1.7930895e+01   1.4553839e+01   1.0336566e+01   9.5037327e+00   1.4934304e+01   2.5899130e+01   3.9553444e+01   5.3411512e+01   6.6070467e+01   7.6755502e+01   8.4405384e+01   8.7427055e+01   8.5252103e+01   7.8460608e+01   6.8614594e+01   5.6723375e+01   4.3511053e+01   3.0208382e+01   1.8951813e+01   1.2358315e+01   1.1663015e+01   1.5068035e+01   1.8908429e+01   2.0256867e+01   1.8172184e+01   1.3626439e+01   8.8423440e+00   6.0568554e+00   5.9279399e+00   6.9966411e+00   7.1658317e+00   5.6824482e+00   3.5143286e+00   2.0703770e+00   1.8433981e+00   2.1235843e+00   1.9413977e+00   1.2576395e+00   6.7756635e-01   5.0190780e-01   5.9108212e-01   5.6039374e-01   3.2313302e-01   1.7832790e-01
   1.5855413e-01   3.3783496e-01   5.4073727e-01   5.1841636e-01   3.6976343e-01   4.7169144e-01   1.0923657e+00   1.9187628e+00   2.1556486e+00   1.6966143e+00   1.5140352e+00   2.6462155e+00   4.9198931e+00   6.7579042e+00   6.7524519e+00   5.2872196e+00   4.4849598e+00   6.4426867e+00   1.1086120e+01   1.6075116e+01   1.8750320e+01   1.7752563e+01   1.3706448e+01   9.4324517e+00   8.9241167e+00   1.4515085e+01   2.5184957e+01   3.8222562e+01   5.1243738e+01   6.2494990e+01   7.0244907e+01   7.3256663e+01   7.1100708e+01   6.4185560e+01   5.3700889e+01   4.1313118e+01   2.8645204e+01   1.7824168e+01   1.1355563e+01   1.0602323e+01   1.4105269e+01   1.8423384e+01   2.0583287e+01   1.9358265e+01   1.5270558e+01   1.0223761e+01   6.6380033e+00   5.8108170e+00   6.8673180e+00   7.7253254e+00   6.9440573e+00   4.7779259e+00   2.7293437e+00   1.9316347e+00   2.1558719e+00   2.3670730e+00   1.8864635e+00   1.0586398e+00   5.6617340e-01   5.3303310e-01   6.6676693e-01   6.0155596e-01   3.2255965e-01   1.4293296e-01
   1.4354317e-01   2.9953021e-01   5.2233982e-01   5.8207321e-01   4.6787994e-01   4.2168604e-01   8.2779992e-01   1.6906581e+00   2.2888539e+00   2.1144535e+00   1.6218182e+00   1.9381697e+00   3.7341865e+00   6.0798564e+00   7.2496548e+00   6.5238919e+00   4.9257904e+00   4.7152553e+00   7.5212838e+00   1.2509781e+01   1.7132573e+01   1.9121810e+01   1.7519485e+01   1.3119706e+01   8.6627167e+00   7.7336432e+00   1.2196935e+01   2.0971535e+01   3.1463651e+01   4.1097012e+01   4.7890591e+01   5.0567551e+01   4.8706469e+01   4.2668870e+01   3.3650224e+01   2.3509564e+01   1.4647898e+01   9.5338521e+00   9.5041288e+00   1.3367908e+01   1.8013460e+01   2.0608046e+01   1.9913582e+01   1.6285751e+01   1.1302475e+01   7.2397597e+00   5.7847623e+00   6.6088559e+00   7.8111289e+00   7.7215040e+00   5.9931201e+00   3.6770571e+00   2.2580412e+00   2.1338554e+00   2.4751160e+00   2.3762047e+00   1.6461422e+00   8.6674377e-01   5.6062564e-01   6.0843892e-01   6.8970333e-01   5.7434003e-01   3.1010255e-01   1.4677896e-01
   1.6353437e-01   2.4608075e-01   4.3711424e-01   5.8469013e-01   5.9682396e-01   4.9494377e-01   6.1987581e-01   1.2977544e+00   2.1260115e+00   2.4275330e+00   2.0460281e+00   1.7018890e+00   2.5649000e+00   4.7228309e+00   6.8014387e+00   7.3870627e+00   6.2076554e+00   4.6108781e+00   4.9198831e+00   8.2511531e+00   1.3306419e+01   1.7669038e+01   1.9350853e+01   1.7520490e+01   1.2972067e+01   8.1556214e+00   5.9986698e+00   7.8987090e+00   1.2910204e+01   1.8809512e+01   2.3415306e+01   2.5336335e+01   2.4088984e+01   2.0044051e+01   1.4464408e+01   9.4040791e+00   7.0453683e+00   8.5532322e+00   1.3011431e+01   1.7863549e+01   2.0617451e+01   2.0105622e+01   1.6666340e+01   1.1773502e+01   7.5193651e+00   5.6727704e+00   6.3221238e+00   7.7436250e+00   8.1013814e+00   6.8109833e+00   4.5707604e+00   2.7503635e+00   2.2306191e+00   2.5266704e+00   2.6225474e+00   2.1149109e+00   1.2945951e+00   7.4724165e-01   6.5644626e-01   6.9321457e-01   6.4587570e-01   4.8508632e-01   2.8953997e-01   1.8814527e-01
   2.0812760e-01   1.9479100e-01   3.1296864e-01   5.1885969e-01   6.9719050e-01   6.4999322e-01   5.3625574e-01   8.7481112e-01   1.6987578e+00   2.4517578e+00   2.5209118e+00   1.9479637e+00   1.8273418e+00   3.1440787e+00   5.4431215e+00   7.2703393e+00   7.3719421e+00   5.7618189e+00   4.1741691e+00   4.8611423e+00   8.4755668e+00   1.3574770e+01   1.7880328e+01   1.9541462e+01   1.7860715e+01   1.3588480e+01   8.6398190e+00   5.0806263e+00   3.8931205e+00   4.5719153e+00   5.8213881e+00   6.5128517e+00   6.1821595e+00   5.1586721e+00   4.4663876e+00   5.3951952e+00   8.6177714e+00   1.3453222e+01   1.8085569e+01   2.0615112e+01   2.0032456e+01   1.6592849e+01   1.1684178e+01   7.3272262e+00   5.2683192e+00   5.8254345e+00   7.5165942e+00   8.3312782e+00   7.3693248e+00   5.2057733e+00   3.1586262e+00   2.2976786e+00   2.5534082e+00   2.8542657e+00   2.4793893e+00   1.6527259e+00   9.5111637e-01   7.3254962e-01   8.0174749e-01   7.4317540e-01   5.4405532e-01   3.6271929e-01   2.6634967e-01   2.4900146e-01
   2.5522034e-01   1.6112660e-01   1.9330580e-01   4.0336680e-01   7.1715387e-01   8.0429127e-01   5.8566058e-01   5.6978846e-01   1.1522378e+00   2.1259153e+00   2.7479257e+00   2.4319017e+00   1.7253642e+00   1.9317809e+00   3.6336324e+00   6.0341362e+00   7.5509980e+00   7.0876853e+00   5.1242103e+00   3.6150151e+00   4.5338298e+00   8.2595680e+00   1.3343073e+01   1.7651093e+01   1.9594716e+01   1.8685860e+01   1.5518125e+01   1.1377622e+01   7.5955623e+00   4.9514559e+00   3.5515011e+00   3.1384495e+00   3.5485083e+00   4.8904967e+00   7.4196827e+00   1.1115650e+01   1.5347187e+01   1.8909501e+01   2.0538535e+01   1.9505264e+01   1.5979125e+01   1.1115726e+01   6.7727231e+00   4.6440289e+00   5.1297240e+00   6.9903533e+00   8.2838784e+00   7.7801717e+00   5.7270956e+00   3.4597356e+00   2.2527143e+00   2.3698724e+00   2.9406630e+00   2.8807581e+00   2.0506254e+00   1.1461882e+00   7.2870301e-01   8.0202662e-01   9.1691303e-01   7.2463794e-01   4.1507355e-01   2.4863960e-01   2.4519261e-01   3.0126293e-01
   2.7994763e-01   1.5134223e-01   1.1853250e-01   2.7694397e-01   6.3675632e-01   8.7040084e-01   7.0803024e-01   4.7071895e-01   6.8549151e-01   1.5481871e+00   2.5456305e+00   2.7779788e+00   2.1068810e+00   1.4906970e+00   2.0773170e+00   4.0900890e+00   6.4135852e+00   7.4680570e+00   6.5726396e+00   4.5016730e+00   3.0665336e+00   3.9771858e+00   7.5211521e+00   1.2373526e+01   1.6735974e+01   1.9376976e+01   1.9919720e+01   1.8721404e+01   1.6593492e+01   1.4430414e+01   1.2876109e+01   1.2276021e+01   1.2734875e+01   1.4193307e+01   1.6364545e+01   1.8671259e+01   2.0260305e+01   2.0301364e+01   1.8342407e+01   1.4567119e+01   9.8971420e+00   5.8608918e+00   3.9353464e+00   4.4767643e+00   6.3652941e+00   7.8840209e+00   7.8211284e+00   6.0884062e+00   3.7502934e+00   2.2204635e+00   2.0734336e+00   2.7153145e+00   3.0626176e+00   2.5100840e+00   1.4722197e+00   7.7005100e-01   6.7552078e-01   8.8692530e-01   9.3000366e-01   6.3078769e-01   2.9992939e-01   1.7892714e-01   2.2737157e-01   3.1841348e-01
   2.6593868e-01   1.5908302e-01   1.0673367e-01   1.8111903e-01   4.7872826e-01   7.9837782e-01   8.0279641e-01   5.5586769e-01   4.5155553e-01   9.3463829e-01   1.9438305e+00   2.6881442e+00   2.5444094e+00   1.7705915e+00   1.3430052e+00   2.2281944e+00   4.3292954e+00   6.3885173e+00   7.1237971e+00   6.1189535e+00   4.0573513e+00   2.5314196e+00   3.1052437e+00   6.0941010e+00   1.0491621e+01   1.4930306e+01   1.8416810e+01   2.0546723e+01   2.1447598e+01   2.1561111e+01   2.1390032e+01   2.1271278e+01   2.1344003e+01   2.1542994e+01   2.1593117e+01   2.1019395e+01   1.9347485e+01   1.6346779e+01   1.2267249e+01   7.9135763e+00   4.4913184e+00   3.1059732e+00   3.9394944e+00   5.9019941e+00   7.4202292e+00   7.4879284e+00   6.0401353e+00   3.8634441e+00   2.2060013e+00   1.8437685e+00   2.4047464e+00   2.9249525e+00   2.7272563e+00   1.8397797e+00   9.4865077e-01   6.2571994e-01   7.4606083e-01   9.0386017e-01   8.1198794e-01   4.8608330e-01   2.3096102e-01   1.6707727e-01   2.1007093e-01   2.8769616e-01
   2.1357366e-01   1.6874226e-01   1.4454632e-01   1.3994699e-01   2.9880114e-01   6.0269715e-01   7.8406573e-01   7.0626225e-01   4.7190095e-01   5.0817896e-01   1.1729955e+00   2.1110148e+00   2.6081745e+00   2.2936152e+00   1.4846469e+00   1.1814635e+00   2.1948401e+00   4.2059164e+00   6.0920785e+00   6.7760488e+00   5.8008508e+00   3.7251136e+00   1.9888827e+00   1.9805058e+00   4.1045954e+00   7.7557237e+00   1.1916987e+01   1.5711550e+01   1.8665745e+01   2.0683113e+01   2.1838214e+01   2.2239882e+01   2.1945044e+01   2.0947782e+01   1.9175050e+01   1.6547060e+01   1.3084239e+01   9.1191871e+00   5.3861349e+00   2.8439851e+00   2.2173098e+00   3.4536001e+00   5.5360813e+00   7.0404926e+00   7.0593108e+00   5.6534726e+00   3.6206046e+00   2.0178066e+00   1.5888123e+00   2.1412605e+00   2.7381645e+00   2.6901425e+00   1.9926443e+00   1.1157209e+00   6.4327660e-01   6.8316010e-01   8.2792945e-01   8.0162243e-01   5.9356225e-01   3.3513147e-01   2.1572970e-01   1.9738471e-01   1.8839406e-01   2.1685438e-01
   1.4027516e-01   1.6432360e-01   1.9491267e-01   1.4793808e-01   1.5778316e-01   3.5653306e-01   6.3052272e-01   7.7931872e-01   6.2754074e-01   3.7189713e-01   5.3981728e-01   1.2716721e+00   2.1355712e+00   2.4979471e+00   2.0085351e+00   1.1340367e+00   9.1330797e-01   1.9393592e+00   3.8637813e+00   5.6932755e+00   6.3768979e+00   5.4815820e+00   3.5271183e+00   1.6668908e+00   9.9774066e-01   2.0073824e+00   4.4345262e+00   7.5534361e+00   1.0618022e+01   1.3109650e+01   1.4743288e+01   1.5366378e+01   1.4932816e+01   1.3498714e+01   1.1218353e+01   8.3451363e+00   5.3111508e+00   2.7587427e+00   1.3978410e+00   1.6220875e+00   3.1746592e+00   5.1862124e+00   6.5631714e+00   6.5422448e+00   5.1432604e+00   3.1607350e+00   1.6285001e+00   1.1988266e+00   1.7724379e+00   2.5267594e+00   2.6295715e+00   1.9962480e+00   1.1393675e+00   5.9610602e-01   5.8368182e-01   8.0305608e-01   8.1199067e-01   5.9326292e-01   3.5126532e-01   2.2009343e-01   2.3350653e-01   2.3412190e-01   1.5906309e-01   1.3096377e-01
   7.1576824e-02   1.3869519e-01   2.1846491e-01   1.7453429e-01   8.9380954e-02   1.5198236e-01   3.9738101e-01   6.9617890e-01   7.4155034e-01   4.5300286e-01   2.4420513e-01   5.3269944e-01   1.3165097e+00   2.1187028e+00   2.2681406e+00   1.6063534e+00   7.6557721e-01   6.1283472e-01   1.5913234e+00   3.3915719e+00   5.0873456e+00   5.7876247e+00   5.1955543e+00   3.6459485e+00   1.8592310e+00   6.3355666e-01   4.7575831e-01   1.3598714e+00   2.8487826e+00   4.4028021e+00   5.5672593e+00   6.0449214e+00   5.7223484e+00   4.6885614e+00   3.2181520e+00   1.7323231e+00   7.2809557e-01   6.5010050e-01   1.6344256e+00   3.3204352e+00   4.9938380e+00   5.9466556e+00   5.7521965e+00   4.4427792e+00   2.6173460e+00   1.1986864e+00   7.9796140e-01   1.3235140e+00   2.1367006e+00   2.4652382e+00   1.9896261e+00   1.1226709e+00   4.9999190e-01   3.9590382e-01   6.5314069e-01   8.3061542e-01   6.5994751e-01   3.5012942e-01   1.6627764e-01   1.5870022e-01   2.4801834e-01   2.4216589e-01   1.2319092e-01   5.9683113e-02
   2.7235105e-02   9.7314873e-02   1.9606676e-01   1.8397077e-01   8.4007710e-02   4.6981723e-02   1.7921831e-01   4.8380724e-01   6.9680631e-01   5.6884148e-01   2.6090084e-01   1.5566472e-01   5.4088241e-01   1.3244267e+00   1.9405838e+00   1.8910530e+00   1.2370976e+00   4.9862312e-01   3.5006024e-01   1.1868697e+00   2.7246427e+00   4.2336537e+00   5.0920927e+00   5.0079320e+00   4.0341833e+00   2.5693415e+00   1.1883083e+00   3.1288533e-01   2.2743591e-02   1.3226459e-01   3.6560685e-01   4.9022075e-01   4.0585151e-01   1.8487060e-01   4.1565083e-02   2.4238397e-01   9.8762501e-01   2.2695130e+00   3.7683990e+00   4.9405356e+00   5.3197428e+00   4.7688464e+00   3.4886487e+00   1.9405200e+00   7.7316012e-01   4.8529854e-01   9.8419966e-01   1.7075093e+00   2.0937417e+00   1.8412668e+00   1.1043310e+00   4.3985511e-01   2.4123002e-01   4.2649406e-01   6.8347282e-01   6.9598003e-01   4.2272625e-01   1.5706191e-01   7.8573624e-02   1.3733552e-01   2.2992427e-01   2.0694424e-01   8.5929042e-02   2.1384199e-02
   1.1330323e-02   5.3718328e-02   1.3771285e-01   1.5827520e-01   1.0205373e-01   3.5926660e-02   4.7115166e-02   2.4274193e-01   5.0236679e-01   5.6829332e-01   3.9277546e-01   1.3844977e-01   1.0990419e-01   5.3338438e-01   1.1928643e+00   1.6254654e+00   1.5523955e+00   9.9062594e-01   3.1407166e-01   1.2503215e-01   7.3732005e-01   1.9459033e+00   3.3022768e+00   4.3416659e+00   4.7107351e+00   4.3461451e+00   3.5030934e+00   2.5476291e+00   1.7385904e+00   1.1748015e+00   8.5467455e-01   7.3869859e-01   8.0537183e-01   1.0752037e+00   1.5880580e+00   2.3471841e+00   3.2748340e+00   4.1702331e+00   4.7132614e+00   4.5981191e+00   3.7631430e+00   2.4832308e+00   1.2057154e+00   3.5624883e-01   2.2584846e-01   7.4236732e-01   1.4023026e+00   1.7086343e+00   1.5204667e+00   9.6857691e-01   3.8374591e-01   1.4296409e-01   2.7318407e-01   4.9155679e-01   5.7932399e-01   4.4796654e-01   1.9623974e-01   5.8575187e-02   6.9663258e-02   1.2576119e-01   1.7463054e-01   1.4068332e-01   5.3305000e-02   1.4668121e-02
   1.4197684e-02   2.0873052e-02   7.2001190e-02   1.0654164e-01   1.0705416e-01   6.8943545e-02   1.1284906e-02   7.0673410e-02   2.6335609e-01   4.2966453e-01   4.5018011e-01   2.7835671e-01   5.1386960e-02   8.0558016e-02   4.5979765e-01   9.7742378e-01   1.3455295e+00   1.2975001e+00   7.9786780e-01   2.1313919e-01   5.5692728e-03   3.7400922e-01   1.2597035e+00   2.4095100e+00   3.4420898e+00   4.0733501e+00   4.2707658e+00   4.1671335e+00   3.9106738e+00   3.6167655e+00   3.3771061e+00   3.2654269e+00   3.3176724e+00   3.5216974e+00   3.8115485e+00   4.0849525e+00   4.2253721e+00   4.1151976e+00   3.6353250e+00   2.7451315e+00   1.6201361e+00   6.2711694e-01   8.0114996e-02   8.3935834e-02   5.4746225e-01   1.1402102e+00   1.4168316e+00   1.2166567e+00   7.4646682e-01   2.8425207e-01   5.6577436e-02   1.5595389e-01   3.7485839e-01   4.5432356e-01   3.7230470e-01   2.0159874e-01   5.3696498e-02   4.1433742e-02   8.9485410e-02   1.0266154e-01   1.0269708e-01   7.1323726e-02   2.9509149e-02   2.4282548e-02
   2.2115219e-02   4.3293469e-03   2.5242405e-02   5.3422626e-02   8.8069414e-02   9.5878672e-02   3.2585586e-02   3.5001107e-03   8.9339226e-02   2.3932138e-01   3.7758837e-01   3.7124174e-01   1.7837348e-01   1.0939744e-02   7.0494575e-02   3.7053960e-01   8.0503863e-01   1.1184313e+00   1.0624525e+00   6.9126399e-01   2.7795405e-01   6.2528160e-02   2.1530843e-01   7.8734975e-01   1.6148353e+00   2.4485531e+00   3.1486227e+00   3.6841241e+00   4.0451498e+00   4.2324544e+00   4.2906399e+00   4.2853259e+00   4.2599880e+00   4.2019768e+00   4.0484392e+00   3.7282482e+00   3.2235809e+00   2.5642119e+00   1.7882346e+00   9.7445602e-01   3.1716120e-01   3.2988932e-02   1.4812542e-01   5.0530243e-01   9.1174941e-01   1.1344809e+00   9.8744099e-01   5.7407665e-01   1.9117235e-01   1.0177392e-02   6.1128172e-02   2.6406206e-01   3.8817331e-01   3.1536843e-01   1.6716284e-01   4.8484635e-02   6.9114822e-03   5.9901086e-02   9.7401509e-02   6.7806158e-02   4.2459091e-02   2.3013789e-02   1.5429929e-02   3.4012684e-02
   2.5782974e-02   9.5965918e-04   6.4364766e-03   1.8834325e-02   5.6585641e-02   9.5490980e-02   6.1867045e-02   1.1932793e-02   2.1374401e-02   9.5664170e-02   2.3811256e-01   3.4440397e-01   2.8626526e-01   1.3741956e-01   4.2807212e-02   8.5819900e-02   3.2714505e-01   6.7671315e-01   9.0340122e-01   9.0422368e-01   7.3501065e-01   4.7433422e-01   2.6228787e-01   2.8299350e-01   5.8300564e-01   1.0595485e+00   1.6148402e+00   2.1922904e+00   2.7162102e+00   3.1027944e+00   3.3147627e+00   3.3726757e+00   3.3045281e+00   3.1083476e+00   2.7576946e+00   2.2564636e+00   1.6735342e+00   1.1098370e+00   6.3048750e-01   2.8981707e-01   1.8387136e-01   3.4439661e-01   6.2185831e-01   8.2786264e-01   8.9077583e-01   7.7167390e-01   4.6887512e-01   1.5461771e-01   1.9763561e-02   5.5656882e-02   1.7975637e-01   3.0588738e-01   2.9756810e-01   1.5905577e-01   4.4864303e-02   3.3979673e-03   1.7473562e-02   7.3430562e-02   8.2187669e-02   3.3809977e-02   1.0027300e-02   2.8682119e-03   8.6512624e-03   3.5530365e-02
   2.3196595e-02   3.4397429e-03   7.8066219e-03   6.8443217e-03   2.9397821e-02   7.5288707e-02   7.2486351e-02   4.3244811e-02   2.9797751e-02   3.7143251e-02   1.1932773e-01   2.4497989e-01   2.9162743e-01   2.5254268e-01   1.7736421e-01   1.0033594e-01   1.3109244e-01   3.2377598e-01   5.6558976e-01   7.5699417e-01   8.6671000e-01   8.3884208e-01   6.8385121e-01   5.4499590e-01   5.3584592e-01   6.4910684e-01   8.5727491e-01   1.1561723e+00   1.5006741e+00   1.7985219e+00   1.9815163e+00   2.0357487e+00   1.9745081e+00   1.8018576e+00   1.5201588e+00   1.1690987e+00   8.4157982e-01   6.1589199e-01   4.9763471e-01   4.7615202e-01   5.7522277e-01   7.5094844e-01   8.4659999e-01   7.7501468e-01   6.0271174e-01   3.8977838e-01   1.7081291e-01   5.9566621e-02   1.0390731e-01   1.9002113e-01   2.4403262e-01   2.5469994e-01   1.7546087e-01   5.7841888e-02   1.3944523e-02   2.1205161e-02   3.8450908e-02   6.7987707e-02   5.5332102e-02   1.1554933e-02   3.0102346e-03   2.5146310e-03   5.5315241e-03   2.9439762e-02
   1.7320075e-02   5.8565657e-03   1.5853541e-02   9.0900991e-03   1.5041582e-02   5.3041802e-02   6.5404107e-02   6.2911374e-02   6.1950428e-02   4.1434037e-02   6.2559710e-02   1.5082007e-01   2.2750926e-01   2.7196322e-01   2.8207080e-01   2.2205946e-01   1.6289559e-01   2.0812019e-01   3.3597052e-01   5.0690593e-01   7.1196543e-01   8.6794553e-01   8.9910254e-01   8.6355130e-01   8.4847394e-01   8.5778771e-01   8.8293977e-01   9.5893151e-01   1.0976156e+00   1.2478359e+00   1.3483266e+00   1.3775996e+00   1.3404877e+00   1.2407465e+00   1.0868634e+00   9.2392469e-01   8.2079487e-01   7.9787716e-01   8.0451152e-01   8.0888236e-01   8.3330484e-01   8.4453920e-01   7.4414591e-01   5.3875026e-01   3.4666192e-01   2.1366901e-01   1.3175869e-01   1.4614191e-01   2.2798171e-01   2.5643305e-01   2.2054646e-01   1.6928235e-01   8.9639998e-02   2.5616274e-02   3.3119310e-02   4.9493160e-02   4.6076759e-02   5.1764050e-02   3.2615642e-02   2.8460897e-03   8.6586866e-03   8.9134155e-03   3.5299427e-03   2.0851646e-02
   1.1955986e-02   6.1328308e-03   2.1403000e-02   1.4901473e-02   1.1725314e-02   3.9856099e-02   5.3623282e-02   6.5270724e-02   8.4370245e-02   6.7355888e-02   5.7576127e-02   1.0315140e-01   1.6085406e-01   2.2543995e-01   2.9421996e-01   2.9828836e-01   2.5431567e-01   2.5067536e-01   2.9180100e-01   3.7149312e-01   5.2792581e-01   7.1808227e-01   8.5006326e-01   9.2992276e-01   1.0113438e+00   1.0812705e+00   1.1110052e+00   1.1325685e+00   1.1883687e+00   1.2663802e+00   1.3251726e+00   1.3437711e+00   1.3218488e+00   1.2597578e+00   1.1668466e+00   1.0819041e+00   1.0455827e+00   1.0381025e+00   9.9445037e-01   9.0520394e-01   8.1843010e-01   7.2113120e-01   5.5664412e-01   3.7150656e-01   2.6467709e-01   2.2453578e-01   2.0740091e-01   2.3715500e-01   2.7500087e-01   2.3645103e-01   1.6066238e-01   1.0850639e-01   5.8410651e-02   3.4859879e-02   5.9534242e-02   6.3045363e-02   4.1447777e-02   3.7852904e-02   2.1217843e-02   2.6105209e-03   1.5387164e-02   1.3475955e-02   1.8788638e-03   1.4315842e-02
   9.0769332e-03   4.9597723e-03   2.2327059e-02   1.8342335e-02   1.3128001e-02   3.5824941e-02   4.6121741e-02   5.9329128e-02   9.0705761e-02   8.8362215e-02   7.4932813e-02   9.8617137e-02   1.2951445e-01   1.7420647e-01   2.5157802e-01   2.9729546e-01   2.9665786e-01   3.1197374e-01   3.4007991e-01   3.6836222e-01   4.5454379e-01   6.0192271e-01   7.3645914e-01   8.4650535e-01   9.7523675e-01   1.1067245e+00   1.1916986e+00   1.2389510e+00   1.2934609e+00   1.3635522e+00   1.4221191e+00   1.4459273e+00   1.4273765e+00   1.3654682e+00   1.2743446e+00   1.1905890e+00   1.1390404e+00   1.0843796e+00   9.7415124e-01   8.2986644e-01   7.1141814e-01   6.0296022e-01   4.6176390e-01   3.4092648e-01   3.0081054e-01   2.8866374e-01   2.6267992e-01   2.5940747e-01   2.5107920e-01   1.8472992e-01   1.1758229e-01   9.0279883e-02   6.3312354e-02   5.4239957e-02   7.4206577e-02   6.2518824e-02   3.4274918e-02   3.1829841e-02   1.8732893e-02   4.7979136e-03   1.8340819e-02   1.4123807e-02   7.5671765e-04   1.1456170e-02
   8.5772453e-03   3.6606927e-03   2.0671326e-02   1.8903215e-02   1.4482265e-02   3.5641561e-02   4.3498134e-02   5.2894674e-02   8.7373127e-02   9.7532708e-02   9.2584691e-02   1.1467938e-01   1.3302284e-01   1.5243794e-01   2.1051278e-01   2.6238834e-01   2.8366093e-01   3.2435029e-01   3.7603253e-01   4.0560301e-01   4.6129880e-01   5.7200459e-01   6.8297002e-01   7.7540074e-01   8.9331602e-01   1.0343497e+00   1.1445110e+00   1.2118116e+00   1.2741249e+00   1.3506982e+00   1.4198414e+00   1.4529196e+00   1.4333131e+00   1.3606754e+00   1.2579394e+00   1.1667631e+00   1.1013633e+00   1.0209530e+00   8.9054657e-01   7.5135710e-01   6.5497808e-01   5.6896151e-01   4.5664655e-01   3.7179653e-01   3.4617215e-01   3.1521438e-01   2.6144089e-01   2.3544538e-01   2.1087598e-01   1.4983581e-01   1.0856491e-01   1.0117166e-01   7.9534797e-02   6.7862111e-02   7.7369683e-02   5.6627866e-02   2.9942326e-02   3.1292016e-02   1.9351933e-02   6.1803938e-03   1.8142461e-02   1.2468227e-02   3.2900273e-04   1.1486282e-02
   9.3470283e-03   2.9537617e-03   1.8926240e-02   1.8541695e-02   1.4647744e-02   3.5363175e-02   4.2751023e-02   4.7996150e-02   8.0421244e-02   9.7333465e-02   1.0153054e-01   1.3144523e-01   1.5252897e-01   1.5927809e-01   1.9735832e-01   2.3935052e-01   2.5804630e-01   3.0161320e-01   3.7005056e-01   4.1719826e-01   4.7131080e-01   5.7025102e-01   6.7235856e-01   7.4997200e-01   8.4428022e-01   9.6944879e-01   1.0782137e+00   1.1462256e+00   1.2039494e+00   1.2774696e+00   1.3523137e+00   1.3922528e+00   1.3714632e+00   1.2917813e+00   1.1879139e+00   1.1027675e+00   1.0409558e+00   9.5825060e-01   8.3435022e-01   7.1890144e-01   6.4625773e-01   5.7011761e-01   4.6520046e-01   3.8818525e-01   3.5300645e-01   2.9968148e-01   2.3594980e-01   2.1230944e-01   1.9188423e-01   1.4469383e-01   1.2277276e-01   1.2047459e-01   9.1927968e-02   7.2832224e-02   7.4434612e-02   5.0438379e-02   2.8086882e-02   3.1959790e-02   1.9431379e-02   6.5164386e-03   1.7134218e-02   1.0552554e-02   4.3978315e-04   1.2796467e-02
   1.0278628e-02   2.8523154e-03   1.8205068e-02   1.8825492e-02   1.4678600e-02   3.4669468e-02   4.2430495e-02   4.4358860e-02   7.2792233e-02   9.1782591e-02   1.0089212e-01   1.3838616e-01   1.6932005e-01   1.7651859e-01   2.0593383e-01   2.4168623e-01   2.5196529e-01   2.8277147e-01   3.4948878e-01   4.0456328e-01   4.5819511e-01   5.5104422e-01   6.5309205e-01   7.2762223e-01   8.0648616e-01   9.1565558e-01   1.0185541e+00   1.0836320e+00   1.1339020e+00   1.2013347e+00   1.2769781e+00   1.3205984e+00   1.2987832e+00   1.2166686e+00   1.1174420e+00   1.0438008e+00   9.8860863e-01   9.0655120e-01   7.9119261e-01   6.9461363e-01   6.3323978e-01   5.5514203e-01   4.5118916e-01   3.7934619e-01   3.3891962e-01   2.7859911e-01   2.2347468e-01   2.1267948e-01   1.9708775e-01   1.5661113e-01   1.4140839e-01   1.3353126e-01   9.5111065e-02   7.1174342e-02   6.9077479e-02   4.4954583e-02   2.7131628e-02   3.2194373e-02   1.8722902e-02   6.7804821e-03   1.6810349e-02   9.3894219e-03   7.7177697e-04   1.4059957e-02
   1.0698269e-02   3.0364125e-03   1.8295765e-02   1.9885710e-02   1.5543141e-02   3.4975233e-02   4.3364545e-02   4.2598260e-02   6.6747625e-02   8.5152269e-02   9.4110604e-02   1.3367913e-01   1.7328400e-01   1.8656071e-01   2.1628593e-01   2.5523668e-01   2.6554431e-01   2.8560861e-01   3.4386139e-01   3.9777645e-01   4.4375576e-01   5.2338947e-01   6.1980919e-01   6.9080254e-01   7.5618849e-01   8.4943058e-01   9.4635471e-01   1.0110306e+00   1.0564933e+00   1.1160644e+00   1.1877111e+00   1.2306789e+00   1.2084380e+00   1.1289283e+00   1.0400844e+00   9.7825285e-01   9.2599177e-01   8.4249275e-01   7.3625394e-01   6.5748255e-01   6.0508868e-01   5.2743897e-01   4.3184332e-01   3.7275909e-01   3.3504943e-01   2.7640498e-01   2.3261164e-01   2.2857913e-01   2.0892531e-01   1.6684520e-01   1.5077479e-01   1.3449107e-01   8.9834741e-02   6.6367270e-02   6.3849745e-02   4.0741459e-02   2.7141431e-02   3.2911299e-02   1.8460865e-02   7.5740588e-03   1.7286538e-02   9.0107295e-03   1.0517081e-03   1.4563681e-02
   1.0424653e-02   3.1783058e-03   1.8461584e-02   2.0889449e-02   1.6985800e-02   3.6766626e-02   4.6312897e-02   4.3726525e-02   6.4597341e-02   8.2005029e-02   8.7397081e-02   1.2261733e-01   1.6514868e-01   1.8267354e-01   2.1354345e-01   2.5941635e-01   2.7877302e-01   2.9852731e-01   3.5404137e-01   4.0909914e-01   4.4884339e-01   5.1351338e-01   5.9959226e-01   6.6324122e-01   7.1199742e-01   7.8433806e-01   8.7078380e-01   9.3449576e-01   9.7597095e-01   1.0242930e+00   1.0843341e+00   1.1209781e+00   1.0997034e+00   1.0306896e+00   9.5939557e-01   9.1057054e-01   8.5980161e-01   7.7722650e-01   6.8596610e-01   6.2896338e-01   5.8746012e-01   5.1408022e-01   4.3088463e-01   3.8473022e-01   3.4766228e-01   2.8745800e-01   2.4714099e-01   2.3947380e-01   2.0978954e-01   1.6464785e-01   1.4761589e-01   1.2590925e-01   8.1180511e-02   6.2964242e-02   6.1473710e-02   3.9067806e-02   2.8985413e-02   3.5057445e-02   1.9197412e-02   8.6495048e-03   1.7924544e-02   8.9994673e-03   1.1427376e-03   1.4181474e-02
   9.6980896e-03   3.1035114e-03   1.8156718e-02   2.1044005e-02   1.7905219e-02   3.8726380e-02   5.0137661e-02   4.7142814e-02   6.6795393e-02   8.4985628e-02   8.6779012e-02   1.1417734e-01   1.5414964e-01   1.7095943e-01   1.9777948e-01   2.4597454e-01   2.7503974e-01   3.0031960e-01   3.5951185e-01   4.2261159e-01   4.6490127e-01   5.2213555e-01   6.0244847e-01   6.6296118e-01   6.9863235e-01   7.4972010e-01   8.2289018e-01   8.8502862e-01   9.2394713e-01   9.6025432e-01   1.0031365e+00   1.0286314e+00   1.0097934e+00   9.5725380e-01   9.0694919e-01   8.7012467e-01   8.1928180e-01   7.3990026e-01   6.6638431e-01   6.2887654e-01   5.9286007e-01   5.1962715e-01   4.4400375e-01   4.0268226e-01   3.5840500e-01   2.9099404e-01   2.4836661e-01   2.3324205e-01   1.9567311e-01   1.5261457e-01   1.3884532e-01   1.1628134e-01   7.6101242e-02   6.4840913e-02   6.3479639e-02   4.0301776e-02   3.2358118e-02   3.7903178e-02   2.0149335e-02   9.3526753e-03   1.8120626e-02   8.9165582e-03   1.0597219e-03   1.3273915e-02
   9.0033748e-03   2.8320530e-03   1.7356328e-02   2.0313488e-02   1.7479884e-02   3.8905281e-02   5.2365694e-02   5.0256685e-02   7.0624521e-02   9.2255695e-02   9.3686219e-02   1.1466295e-01   1.5061528e-01   1.6383498e-01   1.8156407e-01   2.2437206e-01   2.5649118e-01   2.8378943e-01   3.4481711e-01   4.1691941e-01   4.6724064e-01   5.2412595e-01   6.0535293e-01   6.7170189e-01   7.0546667e-01   7.4350114e-01   8.0692983e-01   8.7072492e-01   9.1222050e-01   9.3958575e-01   9.6531679e-01   9.7823836e-01   9.6228724e-01   9.2715386e-01   8.9580685e-01   8.6458577e-01   8.0876904e-01   7.3061829e-01   6.7009766e-01   6.4141215e-01   5.9991931e-01   5.2036834e-01   4.4704621e-01   4.0415791e-01   3.4932656e-01   2.7606210e-01   2.3399290e-01   2.1574817e-01   1.7723075e-01   1.4245372e-01   1.3525027e-01   1.1389869e-01   7.8674151e-02   7.2109498e-02   6.8253233e-02   4.2669029e-02   3.5374662e-02   3.9505894e-02   2.0038965e-02   9.3313041e-03   1.7763941e-02   8.5289184e-03   9.3554160e-04   1.2474657e-02
   8.7742309e-03   2.5287059e-03   1.6479439e-02   1.9449069e-02   1.5983929e-02   3.6533613e-02   5.1342261e-02   5.0420652e-02   7.1812162e-02   9.8159526e-02   1.0317471e-01   1.2239470e-01   1.5724241e-01   1.6871920e-01   1.7759937e-01   2.1156964e-01   2.4058272e-01   2.6260782e-01   3.1704930e-01   3.9097856e-01   4.4599520e-01   5.0081041e-01   5.8122081e-01   6.5579551e-01   6.9628761e-01   7.3068001e-01   7.8958953e-01   8.5843155e-01   9.0827508e-01   9.3464826e-01   9.4836057e-01   9.5076228e-01   9.3708816e-01   9.1540008e-01   8.9438092e-01   8.6049597e-01   7.9544602e-01   7.1624790e-01   6.6233733e-01   6.3245233e-01   5.7980095e-01   4.9540221e-01   4.2717596e-01   3.8436749e-01   3.2371134e-01   2.5296932e-01   2.1918487e-01   2.0370415e-01   1.6878271e-01   1.4382805e-01   1.4202137e-01   1.1999372e-01   8.6459822e-02   8.0271456e-02   7.1606504e-02   4.3315152e-02   3.6098890e-02   3.8500899e-02   1.8354898e-02   8.9064918e-03   1.7244616e-02   7.8808283e-03   9.3290835e-04   1.2315666e-02
   9.1060597e-03   2.3825327e-03   1.6028855e-02   1.9388845e-02   1.4643460e-02   3.2829891e-02   4.7852655e-02   4.7321135e-02   6.8049720e-02   9.7619476e-02   1.0764730e-01   1.2885353e-01   1.6651342e-01   1.8098190e-01   1.8652374e-01   2.1533891e-01   2.4206562e-01   2.5664845e-01   2.9836441e-01   3.6586886e-01   4.1838256e-01   4.6343536e-01   5.3273408e-01   6.0716862e-01   6.5306819e-01   6.8642444e-01   7.4105965e-01   8.1278271e-01   8.7086439e-01   8.9946942e-01   9.0599094e-01   9.0067639e-01   8.8888952e-01   8.7651424e-01   8.6059900e-01   8.2126756e-01   7.4914271e-01   6.7191284e-01   6.2366347e-01   5.9093834e-01   5.3204983e-01   4.5333659e-01   3.9896389e-01   3.6201867e-01   3.0267149e-01   2.4207051e-01   2.2036737e-01   2.0773396e-01   1.7443682e-01   1.5508838e-01   1.5378663e-01   1.2744391e-01   9.2220876e-02   8.3577410e-02   7.0090065e-02   4.0775796e-02   3.4377350e-02   3.5448634e-02   1.5895905e-02   8.8378726e-03   1.7105237e-02   7.2202592e-03   1.1300783e-03   1.2866211e-02
   9.6790670e-03   2.4730313e-03   1.6192294e-02   2.0481531e-02   1.4652469e-02   3.0122562e-02   4.4692297e-02   4.3502599e-02   6.1229169e-02   9.0715993e-02   1.0358735e-01   1.2633859e-01   1.6756611e-01   1.8816156e-01   1.9622788e-01   2.2655512e-01   2.5769209e-01   2.7082271e-01   3.0216257e-01   3.6164513e-01   4.0931544e-01   4.4093769e-01   4.9059993e-01   5.5385903e-01   5.9792212e-01   6.2713215e-01   6.7324741e-01   7.4058615e-01   8.0023535e-01   8.2832543e-01   8.2827953e-01   8.1693792e-01   8.0743188e-01   8.0356737e-01   7.9278147e-01   7.5215562e-01   6.8099124e-01   6.1290881e-01   5.7389776e-01   5.4256903e-01   4.8660594e-01   4.2361076e-01   3.8789751e-01   3.5820326e-01   3.0219212e-01   2.5192312e-01   2.3771689e-01   2.2149145e-01   1.8410276e-01   1.6471275e-01   1.5946836e-01   1.2725829e-01   9.0409623e-02   8.0161423e-02   6.4183197e-02   3.6451349e-02   3.2177722e-02   3.2535447e-02   1.4160773e-02   9.6760571e-03   1.7592036e-02   6.8095130e-03   1.4554268e-03   1.3661926e-02
   9.9764739e-03   2.7073385e-03   1.6677230e-02   2.2132449e-02   1.6139404e-02   2.9974771e-02   4.4437159e-02   4.2340733e-02   5.6100630e-02   8.3087553e-02   9.5183576e-02   1.1543231e-01   1.5671752e-01   1.8213404e-01   1.9388006e-01   2.2832122e-01   2.6904964e-01   2.8920925e-01   3.1822388e-01   3.7470879e-01   4.2242780e-01   4.4639798e-01   4.7867554e-01   5.2798937e-01   5.6700506e-01   5.9097187e-01   6.2647814e-01   6.8370701e-01   7.3780725e-01   7.6100009e-01   7.5328018e-01   7.3662814e-01   7.3020059e-01   7.3521844e-01   7.3122941e-01   6.9461054e-01   6.3137071e-01   5.7692154e-01   5.4829581e-01   5.1991693e-01   4.7007686e-01   4.2290821e-01   4.0051074e-01   3.7204526e-01   3.1539655e-01   2.6960329e-01   2.5417668e-01   2.2781476e-01   1.8367215e-01   1.6269233e-01   1.5306446e-01   1.1731291e-01   8.2644155e-02   7.4161865e-02   5.8230871e-02   3.3554875e-02   3.2009770e-02   3.1835709e-02   1.4100369e-02   1.1234554e-02   1.8427232e-02   6.7286919e-03   1.7288119e-03   1.4021698e-02
   9.6642274e-03   2.8810637e-03   1.6912586e-02   2.3197515e-02   1.7967393e-02   3.1849622e-02   4.7237759e-02   4.5085404e-02   5.6204964e-02   8.1230012e-02   9.0939801e-02   1.0491301e-01   1.4148425e-01   1.6751129e-01   1.7908101e-01   2.1324955e-01   2.6120619e-01   2.9113021e-01   3.2315084e-01   3.8099273e-01   4.3453947e-01   4.6089231e-01   4.8651136e-01   5.2898916e-01   5.6777929e-01   5.9164593e-01   6.2062730e-01   6.6839186e-01   7.1509064e-01   7.3168020e-01   7.1714733e-01   6.9676909e-01   6.9355970e-01   7.0601904e-01   7.0815880e-01   6.7607757e-01   6.2134386e-01   5.7822931e-01   5.5493134e-01   5.2451158e-01   4.7558553e-01   4.3554927e-01   4.1549601e-01   3.8064449e-01   3.1964602e-01   2.7389937e-01   2.5262870e-01   2.1623951e-01   1.6958096e-01   1.5084825e-01   1.3992594e-01   1.0483233e-01   7.6617720e-02   7.2331479e-02   5.6788131e-02   3.4294999e-02   3.4719368e-02   3.3560999e-02   1.5284671e-02   1.2656288e-02   1.8990497e-02   6.8107201e-03   1.7918327e-03   1.3551254e-02
   8.8599273e-03   2.8310075e-03   1.6490000e-02   2.2882047e-02   1.8617089e-02   3.3485204e-02   5.0566625e-02   4.9588528e-02   6.0585395e-02   8.6573407e-02   9.5843267e-02   1.0363361e-01   1.3370182e-01   1.5755272e-01   1.6475011e-01   1.9146922e-01   2.3835347e-01   2.7282121e-01   3.0550828e-01   3.6230676e-01   4.2087021e-01   4.5414479e-01   4.8156673e-01   5.2525204e-01   5.7061272e-01   6.0138194e-01   6.3031232e-01   6.7278817e-01   7.1485749e-01   7.2910435e-01   7.1270406e-01   6.9203407e-01   6.9108440e-01   7.0598378e-01   7.0792564e-01   6.7634970e-01   6.2678037e-01   5.8963205e-01   5.6456747e-01   5.2561622e-01   4.7146838e-01   4.3110384e-01   4.0690812e-01   3.6427521e-01   3.0137297e-01   2.5788969e-01   2.3380627e-01   1.9417653e-01   1.5292677e-01   1.4139987e-01   1.3188948e-01   9.9715602e-02   7.8908697e-02   7.7782252e-02   6.0441555e-02   3.7770911e-02   3.8603473e-02   3.5806770e-02   1.6225713e-02   1.3087212e-02   1.8802050e-02   6.7661136e-03   1.6369453e-03   1.2467262e-02
   8.0750053e-03   2.5680441e-03   1.5509664e-02   2.1441479e-02   1.7474243e-02   3.2751114e-02   5.1269094e-02   5.2010926e-02   6.4387008e-02   9.3802676e-02   1.0629894e-01   1.1185266e-01   1.3801157e-01   1.6105920e-01   1.6423555e-01   1.8071257e-01   2.1997714e-01   2.5172762e-01   2.7860231e-01   3.2711886e-01   3.8336094e-01   4.1920950e-01   4.4741510e-01   4.9231027e-01   5.4464730e-01   5.8392980e-01   6.1480789e-01   6.5306545e-01   6.9183594e-01   7.0746222e-01   6.9550584e-01   6.7876564e-01   6.7871444e-01   6.8990241e-01   6.8594957e-01   6.5225257e-01   6.0723130e-01   5.7444987e-01   5.4526602e-01   4.9715204e-01   4.3895391e-01   3.9964094e-01   3.7387235e-01   3.2916179e-01   2.7162813e-01   2.3669646e-01   2.1596716e-01   1.7983676e-01   1.4839986e-01   1.4464542e-01   1.3560042e-01   1.0486126e-01   8.8360256e-02   8.6666331e-02   6.5009493e-02   4.0605504e-02   4.0758556e-02   3.6103651e-02   1.5631453e-02   1.2432915e-02   1.7939238e-02   6.4089353e-03   1.4337837e-03   1.1479655e-02
   7.8453409e-03   2.2778480e-03   1.4528148e-02   2.0058932e-02   1.5422416e-02   2.9459984e-02   4.8262361e-02   5.0177364e-02   6.3083350e-02   9.5364218e-02   1.1298294e-01   1.2057605e-01   1.4701914e-01   1.7314715e-01   1.7730680e-01   1.8801726e-01   2.2076869e-01   2.4811583e-01   2.6635826e-01   3.0214345e-01   3.4972581e-01   3.8132865e-01   4.0354008e-01   4.4238904e-01   4.9486683e-01   5.3769240e-01   5.6666641e-01   5.9647957e-01   6.2855703e-01   6.4583556e-01   6.4184428e-01   6.3210559e-01   6.3193086e-01   6.3575152e-01   6.2396283e-01   5.9069705e-01   5.5488091e-01   5.3007437e-01   5.0020655e-01   4.4895083e-01   3.9479877e-01   3.6390667e-01   3.4265919e-01   3.0176112e-01   2.5461878e-01   2.3137908e-01   2.1588753e-01   1.8352568e-01   1.5891110e-01   1.5800473e-01   1.4559775e-01   1.1307138e-01   9.6705673e-02   9.1314968e-02   6.5162009e-02   3.9937766e-02   3.9611840e-02   3.3518814e-02   1.3537323e-02   1.1527506e-02   1.7019153e-02   5.8052600e-03   1.4159976e-03   1.1279447e-02
   8.3109877e-03   2.1766411e-03   1.4114427e-02   1.9915549e-02   1.4168172e-02   2.5577126e-02   4.3559886e-02   4.5648267e-02   5.6675868e-02   8.8397157e-02   1.0946348e-01   1.2004669e-01   1.4834359e-01   1.7961270e-01   1.8963044e-01   2.0192320e-01   2.3493675e-01   2.6304062e-01   2.7694915e-01   3.0302936e-01   3.4300368e-01   3.6966418e-01   3.8304817e-01   4.1019245e-01   4.5589864e-01   4.9679051e-01   5.1990670e-01   5.3682285e-01   5.5724438e-01   5.7327950e-01   5.7721013e-01   5.7521004e-01   5.7454064e-01   5.7044778e-01   5.5295014e-01   5.2540728e-01   5.0395756e-01   4.9028465e-01   4.6325741e-01   4.1514385e-01   3.7197770e-01   3.5343275e-01   3.3747293e-01   2.9978438e-01   2.6107188e-01   2.4577191e-01   2.3080112e-01   1.9659220e-01   1.7193993e-01   1.6796739e-01   1.4946405e-01   1.1397935e-01   9.6337142e-02   8.7336065e-02   5.9372759e-02   3.6138126e-02   3.6415872e-02   2.9506286e-02   1.1315513e-02   1.1486474e-02   1.6711303e-02   5.2189715e-03   1.6977316e-03   1.1992571e-02
   9.0735886e-03   2.3319082e-03   1.4364668e-02   2.1178208e-02   1.4802142e-02   2.3594799e-02   4.0641002e-02   4.2523434e-02   4.9959691e-02   7.7722557e-02   9.8620688e-02   1.0944615e-01   1.3700625e-01   1.7114018e-01   1.8705907e-01   2.0395422e-01   2.4192929e-01   2.7664577e-01   2.9322958e-01   3.1664113e-01   3.5541786e-01   3.8354857e-01   3.9371695e-01   4.1161975e-01   4.5005138e-01   4.8879522e-01   5.0771903e-01   5.1323008e-01   5.2111482e-01   5.3305827e-01   5.4262688e-01   5.4720022e-01   5.4595156e-01   5.3556217e-01   5.1585173e-01   4.9659583e-01   4.8885577e-01   4.8334842e-01   4.5761211e-01   4.1347148e-01   3.8072500e-01   3.6982001e-01   3.5252043e-01   3.1217378e-01   2.7596736e-01   2.6168219e-01   2.4087750e-01   2.0015381e-01   1.7208877e-01   1.6361138e-01   1.4031109e-01   1.0445138e-01   8.7915857e-02   7.8081957e-02   5.1602970e-02   3.2660387e-02   3.4276838e-02   2.6723592e-02   1.0508031e-02   1.2734785e-02   1.7160360e-02   4.8938919e-03   2.1613670e-03   1.3031148e-02
   9.4695969e-03   2.5964675e-03   1.4789964e-02   2.2772979e-02   1.6806320e-02   2.4405987e-02   4.1459910e-02   4.3826366e-02   4.8313904e-02   7.1757721e-02   9.0418499e-02   9.8144023e-02   1.2081358e-01   1.5316152e-01   1.7046426e-01   1.8799783e-01   2.2816196e-01   2.6934672e-01   2.9128057e-01   3.1554432e-01   3.5687095e-01   3.9256875e-01   4.0825939e-01   4.2470996e-01   4.6035882e-01   5.0058202e-01   5.2118649e-01   5.2239783e-01   5.2254095e-01   5.3151925e-01   5.4494939e-01   5.5430062e-01   5.5233648e-01   5.3718356e-01   5.1599874e-01   5.0257759e-01   5.0180582e-01   4.9680594e-01   4.6756852e-01   4.2426151e-01   3.9606320e-01   3.8388969e-01   3.5793479e-01   3.1138856e-01   2.7504151e-01   2.5840662e-01   2.3026809e-01   1.8503591e-01   1.5727666e-01   1.4811928e-01   1.2409970e-01   9.2053579e-02   8.0176037e-02   7.1933868e-02   4.7876429e-02   3.2952237e-02   3.5439033e-02   2.6772118e-02   1.1470422e-02   1.4557212e-02   1.7819560e-02   4.8509496e-03   2.5236304e-03   1.3500754e-02
   9.0770378e-03   2.7194125e-03   1.4696724e-02   2.3210638e-02   1.8413458e-02   2.6501369e-02   4.4672224e-02   4.8636454e-02   5.2667925e-02   7.4754441e-02   9.2603658e-02   9.6752676e-02   1.1290723e-01   1.4090627e-01   1.5545782e-01   1.6719998e-01   2.0179140e-01   2.4320817e-01   2.6697431e-01   2.8906729e-01   3.2929778e-01   3.7131210e-01   3.9589374e-01   4.1589571e-01   4.5138403e-01   4.9410730e-01   5.1959870e-01   5.2277317e-01   5.2116441e-01   5.2941020e-01   5.4589571e-01   5.5842537e-01   5.5563379e-01   5.3680668e-01   5.1420666e-01   5.0258114e-01   5.0194056e-01   4.9211875e-01   4.5778100e-01   4.1442710e-01   3.8699826e-01   3.6889706e-01   3.3378819e-01   2.8488451e-01   2.5212126e-01   2.3551483e-01   2.0437786e-01   1.6191520e-01   1.4146329e-01   1.3608062e-01   1.1401841e-01   8.7735153e-02   8.1608785e-02   7.4511120e-02   5.0663990e-02   3.7149580e-02   3.9191957e-02   2.8793140e-02   1.3024514e-02   1.5630280e-02   1.7874054e-02   4.8717406e-03   2.5512167e-03   1.2886081e-02
   8.0696448e-03   2.5535782e-03   1.3769057e-02   2.1844062e-02   1.8101670e-02   2.7247407e-02   4.6734932e-02   5.2718941e-02   5.8398471e-02   8.2591847e-02   1.0304314e-01   1.0648654e-01   1.1854556e-01   1.4404431e-01   1.5649874e-01   1.6047849e-01   1.8437337e-01   2.2000301e-01   2.4088267e-01   2.5593010e-01   2.8798713e-01   3.2906278e-01   3.5842596e-01   3.8019971e-01   4.1250581e-01   4.5288314e-01   4.7984978e-01   4.8530661e-01   4.8434742e-01   4.9325534e-01   5.1193356e-01   5.2637496e-01   5.2276995e-01   5.0161691e-01   4.7810681e-01   4.6692019e-01   4.6480656e-01   4.5149409e-01   4.1660177e-01   3.7754462e-01   3.5299633e-01   3.3159863e-01   2.9356711e-01   2.5016438e-01   2.2650926e-01   2.1362077e-01   1.8445326e-01   1.5040246e-01   1.4032320e-01   1.3865666e-01   1.1716980e-01   9.4745280e-02   9.1900343e-02   8.3080184e-02   5.6355226e-02   4.1724847e-02   4.2366756e-02   3.0184811e-02   1.3473811e-02   1.5151620e-02   1.6932530e-02   4.6864660e-03   2.2628693e-03   1.1487889e-02
   7.1196676e-03   2.1888511e-03   1.2371756e-02   1.9503385e-02   1.5975256e-02   2.5202260e-02   4.5035917e-02   5.2316980e-02   5.9485584e-02   8.6399410e-02   1.1135928e-01   1.1751854e-01   1.2945414e-01   1.5641268e-01   1.7141757e-01   1.7229533e-01   1.8780286e-01   2.1755019e-01   2.3547381e-01   2.4354711e-01   2.6502782e-01   2.9980863e-01   3.2823493e-01   3.4706931e-01   3.7100344e-01   4.0237397e-01   4.2451580e-01   4.2858915e-01   4.2704478e-01   4.3589226e-01   4.5541608e-01   4.7049892e-01   4.6625017e-01   4.4436576e-01   4.2194076e-01   4.1294349e-01   4.1185440e-01   3.9981309e-01   3.7074540e-01   3.4165171e-01   3.2442828e-01   3.0476969e-01   2.6966782e-01   2.3562374e-01   2.2147644e-01   2.1173357e-01   1.8481842e-01   1.5813642e-01   1.5439104e-01   1.5162867e-01   1.2706390e-01   1.0501682e-01   1.0175545e-01   8.8805421e-02   5.8481965e-02   4.2659447e-02   4.2137069e-02   2.8886434e-02   1.2126262e-02   1.3609388e-02   1.5409078e-02   4.2085176e-03   1.9432751e-03   1.0241944e-02
   6.8895973e-03   1.8885482e-03   1.1289388e-02   1.7899053e-02   1.3781031e-02   2.1440947e-02   4.0303923e-02   4.7723515e-02   5.4232117e-02   8.0899717e-02   1.0871010e-01   1.1839270e-01   1.3184916e-01   1.6177105e-01   1.8282497e-01   1.8723295e-01   2.0127299e-01   2.3005791e-01   2.4969106e-01   2.5681884e-01   2.7297771e-01   3.0332385e-01   3.2994657e-01   3.4446518e-01   3.5870137e-01   3.7917537e-01   3.9435190e-01   3.9560324e-01   3.9260892e-01   3.9992809e-01   4.1833048e-01   4.3257028e-01   4.2784134e-01   4.0712594e-01   3.8824787e-01   3.8299734e-01   3.8402283e-01   3.7471002e-01   3.5310540e-01   3.3507918e-01   3.2603144e-01   3.0914666e-01   2.7664953e-01   2.4823171e-01   2.3760453e-01   2.2597871e-01   1.9731924e-01   1.7225229e-01   1.6769861e-01   1.5912062e-01   1.2995700e-01   1.0702482e-01   1.0172195e-01   8.5073467e-02   5.3876625e-02   3.9305981e-02   3.8662433e-02   2.5240820e-02   9.9650566e-03   1.2466732e-02   1.4234383e-02   3.6126865e-03   1.9321144e-03   1.0013999e-02
   7.4940728e-03   1.8705323e-03   1.1081685e-02   1.8209410e-02   1.3447532e-02   1.8658330e-02   3.6060170e-02   4.3221143e-02   4.7095458e-02   6.9607061e-02   9.6454788e-02   1.0743117e-01   1.2038403e-01   1.5028800e-01   1.7575872e-01   1.8588067e-01   2.0285742e-01   2.3453546e-01   2.5983475e-01   2.7212443e-01   2.9034304e-01   3.2216591e-01   3.5075265e-01   3.6417667e-01   3.7253663e-01   3.8634747e-01   3.9876111e-01   4.0090937e-01   3.9881052e-01   4.0493752e-01   4.2054798e-01   4.3237493e-01   4.2731826e-01   4.0929522e-01   3.9464808e-01   3.9185536e-01   3.9169124e-01   3.8099008e-01   3.6262632e-01   3.5142415e-01   3.4662490e-01   3.2888621e-01   2.9435593e-01   2.6508820e-01   2.5150397e-01   2.3374191e-01   2.0031390e-01   1.7293725e-01   1.6412165e-01   1.4981578e-01   1.1893223e-01   9.7446911e-02   9.1565881e-02   7.4008142e-02   4.5883411e-02   3.5208478e-02   3.5079594e-02   2.1735413e-02   8.8136768e-03   1.2940065e-02   1.4089024e-02   3.1858290e-03   2.3400626e-03   1.0896328e-02
   8.3733740e-03   2.1172388e-03   1.1590482e-02   2.0025136e-02   1.5363702e-02   1.8778905e-02   3.5481424e-02   4.3211681e-02   4.4633625e-02   6.1706399e-02   8.5140006e-02   9.4697991e-02   1.0387686e-01   1.2902112e-01   1.5360606e-01   1.6566812e-01   1.8360033e-01   2.1664550e-01   2.4641555e-01   2.6411706e-01   2.8617178e-01   3.2176795e-01   3.5489875e-01   3.7067976e-01   3.7761077e-01   3.8985393e-01   4.0500472e-01   4.1336914e-01   4.1586330e-01   4.2146633e-01   4.3290558e-01   4.4090657e-01   4.3590056e-01   4.2197190e-01   4.1177763e-01   4.0857597e-01   4.0236756e-01   3.8526598e-01   3.6556849e-01   3.5659989e-01   3.5161962e-01   3.2967384e-01   2.9095575e-01   2.5931305e-01   2.4215615e-01   2.1915108e-01   1.8273443e-01   1.5493742e-01   1.4465518e-01   1.2910471e-01   1.0132675e-01   8.4783153e-02   8.0818954e-02   6.4702451e-02   4.1329124e-02   3.4863247e-02   3.4689426e-02   2.0789354e-02   9.6878227e-03   1.4886821e-02   1.4795235e-02   3.0784824e-03   2.9286557e-03   1.2082016e-02
   8.7134137e-03   2.3828069e-03   1.2040564e-02   2.1600289e-02   1.7929376e-02   2.1183983e-02   3.8448465e-02   4.7986487e-02   4.9179032e-02   6.3299296e-02   8.4414692e-02   9.2161114e-02   9.6602334e-02   1.1518537e-01   1.3530029e-01   1.4422634e-01   1.5777949e-01   1.8724363e-01   2.1675387e-01   2.3497489e-01   2.5572561e-01   2.9051051e-01   3.2558013e-01   3.4343975e-01   3.4964830e-01   3.6082681e-01   3.7930590e-01   3.9515979e-01   4.0361574e-01   4.0899245e-01   4.1515126e-01   4.1851974e-01   4.1419401e-01   4.0568790e-01   3.9988848e-01   3.9473577e-01   3.8104344e-01   3.5754196e-01   3.3711839e-01   3.2997894e-01   3.2386390e-01   2.9863833e-01   2.5964640e-01   2.3096518e-01   2.1518582e-01   1.9140413e-01   1.5671778e-01   1.3370736e-01   1.2706154e-01   1.1414003e-01   9.1528758e-02   8.0932151e-02   7.9585711e-02   6.4572104e-02   4.3939977e-02   3.9326735e-02   3.7841662e-02   2.2547150e-02   1.1810942e-02   1.6817200e-02   1.5419422e-02   3.1749131e-03   3.2791964e-03   1.2469645e-02
   8.1006402e-03   2.3980974e-03   1.1679152e-02   2.1282394e-02   1.8865848e-02   2.3192337e-02   4.1528993e-02   5.3185963e-02   5.6315655e-02   7.1360232e-02   9.3512467e-02   1.0159662e-01   1.0364507e-01   1.1855560e-01   1.3592028e-01   1.4095244e-01   1.4760596e-01   1.7068582e-01   1.9721516e-01   2.1223561e-01   2.2592731e-01   2.5306794e-01   2.8470316e-01   3.0178989e-01   3.0515631e-01   3.1175642e-01   3.2888929e-01   3.4829027e-01   3.6062023e-01   3.6505403e-01   3.6570304e-01   3.6451719e-01   3.6147452e-01   3.5887926e-01   3.5755916e-01   3.5122764e-01   3.3318854e-01   3.0862027e-01   2.9246340e-01   2.8978747e-01   2.8415828e-01   2.5937877e-01   2.2653721e-01   2.0720990e-01   1.9692362e-01   1.7487014e-01   1.4446750e-01   1.2898045e-01   1.2747500e-01   1.1627289e-01   9.6160034e-02   8.8983508e-02   8.8463581e-02   7.2083537e-02   5.0539940e-02   4.4929963e-02   4.1462306e-02   2.4699127e-02   1.3237887e-02   1.7117042e-02   1.5042820e-02   3.1957686e-03   3.1353851e-03   1.1550261e-02
   6.8825586e-03   2.1031421e-03   1.0426308e-02   1.8955768e-02   1.7227857e-02   2.2449225e-02   4.1057795e-02   5.3730428e-02   5.8878979e-02   7.6467893e-02   1.0179450e-01   1.1250593e-01   1.1537333e-01   1.3110104e-01   1.5067601e-01   1.5604715e-01   1.5872192e-01   1.7750387e-01   2.0320574e-01   2.1703623e-01   2.2396683e-01   2.4141020e-01   2.6699003e-01   2.8205317e-01   2.8201903e-01   2.8187895e-01   2.9319360e-01   3.1124889e-01   3.2447924e-01   3.2742510e-01   3.2356718e-01   3.1886421e-01   3.1718844e-01   3.1964837e-01   3.2216637e-01   3.1590932e-01   2.9765069e-01   2.7731215e-01   2.6890533e-01   2.7149236e-01   2.6670270e-01   2.4441253e-01   2.2035755e-01   2.1093582e-01   2.0425052e-01   1.8155196e-01   1.5352650e-01   1.4314538e-01   1.4304387e-01   1.2898475e-01   1.0696531e-01   9.9757688e-02   9.7706998e-02   7.8085940e-02   5.3934089e-02   4.6595094e-02   4.1820692e-02   2.4556357e-02   1.2600435e-02   1.5480998e-02   1.3562988e-02   2.9439048e-03   2.6368776e-03   9.8559171e-03
   5.9164876e-03   1.7068551e-03   8.9760228e-03   1.6238478e-02   1.4347022e-02   1.9110788e-02   3.6571306e-02   4.8702326e-02   5.3892703e-02   7.1916776e-02   9.9100693e-02   1.1249054e-01   1.1710205e-01   1.3502664e-01   1.5950145e-01   1.6981460e-01   1.7363464e-01   1.9221591e-01   2.2101190e-01   2.3906138e-01   2.4530961e-01   2.5734061e-01   2.7892634e-01   2.9385885e-01   2.9339126e-01   2.8916592e-01   2.9516286e-01   3.1059281e-01   3.2384657e-01   3.2643684e-01   3.2024773e-01   3.1353601e-01   3.1273259e-01   3.1805142e-01   3.2217537e-01   3.1574719e-01   2.9853301e-01   2.8289500e-01   2.8021921e-01   2.8468864e-01   2.7839482e-01   2.5724498e-01   2.3899233e-01   2.3372380e-01   2.2453117e-01   1.9706200e-01   1.6808834e-01   1.5817354e-01   1.5441782e-01   1.3435529e-01   1.0917385e-01   1.0098915e-01   9.6768401e-02   7.4683727e-02   4.9911657e-02   4.2774831e-02   3.8062675e-02   2.1535994e-02   1.0417378e-02   1.3285484e-02   1.1829008e-02   2.4779875e-03   2.2303017e-03   8.5713484e-03
   5.8817818e-03   1.5143729e-03   8.2330891e-03   1.5175575e-02   1.2770647e-02   1.5791323e-02   3.1370006e-02   4.2476132e-02   4.5715880e-02   6.0386181e-02   8.5813291e-02   9.9807909e-02   1.0428290e-01   1.2128232e-01   1.4800642e-01   1.6359747e-01   1.7088574e-01   1.9060295e-01   2.2291787e-01   2.4766453e-01   2.5860257e-01   2.7065714e-01   2.9139814e-01   3.0832223e-01   3.1103975e-01   3.0785241e-01   3.1290967e-01   3.2801478e-01   3.4234725e-01   3.4571810e-01   3.3901485e-01   3.3145891e-01   3.3097400e-01   3.3719179e-01   3.4115124e-01   3.3333556e-01   3.1563457e-01   3.0124524e-01   2.9906265e-01   3.0081639e-01   2.9069000e-01   2.6876616e-01   2.5196432e-01   2.4485299e-01   2.2932315e-01   1.9664307e-01   1.6655119e-01   1.5502489e-01   1.4607000e-01   1.2178809e-01   9.6959155e-02   8.9965641e-02   8.4846283e-02   6.3044136e-02   4.1551097e-02   3.7198127e-02   3.3156206e-02   1.7756014e-02   8.7163424e-03   1.2484027e-02   1.0955937e-02   2.0606093e-03   2.3089861e-03   8.5862529e-03
   6.7088026e-03   1.6636994e-03   8.5408919e-03   1.6479271e-02   1.4023269e-02   1.5222295e-02   2.9546111e-02   4.0757840e-02   4.2067166e-02   5.1493270e-02   7.2602341e-02   8.5327966e-02   8.7495434e-02   9.9315945e-02   1.2291591e-01   1.4009307e-01   1.4906411e-01   1.6738952e-01   1.9900252e-01   2.2701073e-01   2.4206345e-01   2.5504723e-01   2.7484209e-01   2.9281430e-01   2.9917041e-01   2.9967798e-01   3.0701254e-01   3.2374654e-01   3.3967538e-01   3.4398491e-01   3.3708154e-01   3.2910442e-01   3.2883636e-01   3.3546392e-01   3.3876106e-01   3.2926061e-01   3.1000847e-01   2.9437370e-01   2.8969479e-01   2.8730044e-01   2.7404773e-01   2.5217435e-01   2.3609053e-01   2.2650766e-01   2.0688421e-01   1.7355681e-01   1.4598393e-01   1.3463408e-01   1.2307377e-01   9.9464534e-02   7.9847748e-02   7.6552959e-02   7.1822733e-02   5.2372361e-02   3.6400319e-02   3.5470395e-02   3.1204393e-02   1.6116417e-02   9.2149717e-03   1.3901836e-02   1.1369770e-02   1.9258300e-03   2.8718751e-03   9.7474213e-03
   7.6121019e-03   2.0012002e-03   9.3655761e-03   1.8840985e-02   1.7158928e-02   1.7710671e-02   3.2143978e-02   4.5094754e-02   4.6498509e-02   5.2398760e-02   6.9916363e-02   8.1628822e-02   8.1711508e-02   8.7547256e-02   1.0541096e-01   1.2087646e-01   1.2881913e-01   1.4284724e-01   1.6920244e-01   1.9473618e-01   2.0885838e-01   2.1909434e-01   2.3473078e-01   2.5053314e-01   2.5799397e-01   2.6077396e-01   2.6943915e-01   2.8652552e-01   3.0240798e-01   3.0626402e-01   2.9861161e-01   2.9031330e-01   2.9062371e-01   2.9807387e-01   3.0154570e-01   2.9170659e-01   2.7249802e-01   2.5712359e-01   2.5150363e-01   2.4712992e-01   2.3364365e-01   2.1483021e-01   2.0251326e-01   1.9454666e-01   1.7624488e-01   1.4743113e-01   1.2586761e-01   1.1728129e-01   1.0617292e-01   8.6171595e-02   7.3025752e-02   7.3190248e-02   6.8463691e-02   5.0899787e-02   3.9064385e-02   3.9593818e-02   3.3545028e-02   1.7594657e-02   1.1682433e-02   1.6418042e-02   1.2406109e-02   2.0722564e-03   3.4978905e-03   1.0947386e-02
   7.7273399e-03   2.2099359e-03   9.7347520e-03   1.9981992e-02   1.9472598e-02   2.0760137e-02   3.6058348e-02   5.1121792e-02   5.4618780e-02   6.0616190e-02   7.7557832e-02   9.0122312e-02   9.0642055e-02   9.4116841e-02   1.0892649e-01   1.2325226e-01   1.3002267e-01   1.4012314e-01   1.6106522e-01   1.8200256e-01   1.9159718e-01   1.9570982e-01   2.0491759e-01   2.1701748e-01   2.2393808e-01   2.2658519e-01   2.3335081e-01   2.4737320e-01   2.6058117e-01   2.6274497e-01   2.5448569e-01   2.4652870e-01   2.4766111e-01   2.5574417e-01   2.5961085e-01   2.5094027e-01   2.3484263e-01   2.2348535e-01   2.2011295e-01   2.1578596e-01   2.0337773e-01   1.8924095e-01   1.8335725e-01   1.8039363e-01   1.6600845e-01   1.4234171e-01   1.2629275e-01   1.2046006e-01   1.0986434e-01   9.1652868e-02   8.1347471e-02   8.1949717e-02   7.5610226e-02   5.7722515e-02   4.6455714e-02   4.5740618e-02   3.7353564e-02   2.0285935e-02   1.4032076e-02   1.7838276e-02   1.2848639e-02   2.2653001e-03   3.6813933e-03   1.1019071e-02
   6.8370442e-03   2.0827285e-03   9.0719833e-03   1.8605190e-02   1.8845804e-02   2.1287220e-02   3.6821781e-02   5.2468070e-02   5.8030166e-02   6.6278851e-02   8.4849110e-02   9.9474939e-02   1.0257672e-01   1.0814200e-01   1.2484767e-01   1.4131658e-01   1.4919071e-01   1.5850725e-01   1.7796986e-01   1.9735322e-01   2.0385535e-01   2.0267824e-01   2.0694094e-01   2.1755048e-01   2.2574323e-01   2.2842612e-01   2.3162894e-01   2.4023401e-01   2.4946782e-01   2.5075706e-01   2.4388415e-01   2.3774890e-01   2.3936722e-01   2.4614877e-01   2.4847222e-01   2.4094026e-01   2.2978830e-01   2.2456904e-01   2.2414326e-01   2.1868558e-01   2.0526446e-01   1.9409283e-01   1.9365974e-01   1.9452529e-01   1.8148327e-01   1.5903794e-01   1.4480030e-01   1.3928832e-01   1.2675152e-01   1.0616040e-01   9.3909992e-02   9.2159915e-02   8.3334125e-02   6.3673534e-02   5.0590259e-02   4.7692292e-02   3.8208901e-02   2.1134629e-02   1.4156750e-02   1.6789264e-02   1.1976185e-02   2.2448422e-03   3.2627812e-03   9.7170734e-03
   5.5730597e-03   1.7037942e-03   7.7054880e-03   1.5571705e-02   1.5686917e-02   1.8456181e-02   3.2779326e-02   4.6833700e-02   5.2460218e-02   6.1858050e-02   8.1390619e-02   9.7224986e-02   1.0248105e-01   1.1107715e-01   1.3163311e-01   1.5213791e-01   1.6275335e-01   1.7338692e-01   1.9447057e-01   2.1627492e-01   2.2395893e-01   2.2148492e-01   2.2436803e-01   2.3685131e-01   2.4948564e-01   2.5467732e-01   2.5557048e-01   2.5908533e-01   2.6496679e-01   2.6715805e-01   2.6426950e-01   2.6146255e-01   2.6280365e-01   2.6578621e-01   2.6425151e-01   2.5669786e-01   2.5006460e-01   2.4984114e-01   2.4994356e-01   2.4037371e-01   2.2312754e-01   2.1208142e-01   2.1356275e-01   2.1397579e-01   1.9802138e-01   1.7332738e-01   1.5839883e-01   1.5139416e-01   1.3527412e-01   1.1062050e-01   9.5321999e-02   9.1386958e-02   8.1064092e-02   6.0490409e-02   4.6423678e-02   4.2866073e-02   3.4300657e-02   1.8778934e-02   1.1885512e-02   1.3994554e-02   1.0210851e-02   1.9524058e-03   2.5853560e-03   7.9543609e-03
   4.9048281e-03   1.3792832e-03   6.5957323e-03   1.3225009e-02   1.2680273e-02   1.4507083e-02   2.6726322e-02   3.8431330e-02   4.2209048e-02   4.9773052e-02   6.7641572e-02   8.2785170e-02   8.7940349e-02   9.6437671e-02   1.1785632e-01   1.4065858e-01   1.5309937e-01   1.6373321e-01   1.8490655e-01   2.0915861e-01   2.2042024e-01   2.1983585e-01   2.2321794e-01   2.3791145e-01   2.5528629e-01   2.6444727e-01   2.6525162e-01   2.6552130e-01   2.6925949e-01   2.7354335e-01   2.7567286e-01   2.7659294e-01   2.7705573e-01   2.7522463e-01   2.6904271e-01   2.6099006e-01   2.5751308e-01   2.5957764e-01   2.5757483e-01   2.4305466e-01   2.2251203e-01   2.1117864e-01   2.1197999e-01   2.0882199e-01   1.8892004e-01   1.6326181e-01   1.4916769e-01   1.4136705e-01   1.2282259e-01   9.6912387e-02   8.2072352e-02   7.8541357e-02   6.8442955e-02   4.9156861e-02   3.7049233e-02   3.5097222e-02   2.8269828e-02   1.4846947e-02   9.2379532e-03   1.1742324e-02   8.7779610e-03   1.5766335e-03   2.2259924e-03   7.0646180e-03
   5.3230757e-03   1.3716600e-03   6.4993411e-03   1.3371731e-02   1.2453449e-02   1.2739243e-02   2.3365947e-02   3.4222743e-02   3.6311319e-02   4.0200400e-02   5.4571157e-02   6.8316547e-02   7.2096787e-02   7.6934886e-02   9.4505957e-02   1.1619343e-01   1.2846321e-01   1.3625237e-01   1.5296715e-01   1.7566146e-01   1.8918870e-01   1.9076216e-01   1.9358595e-01   2.0710778e-01   2.2551463e-01   2.3711695e-01   2.3874468e-01   2.3726767e-01   2.3925403e-01   2.4470097e-01   2.5046279e-01   2.5405330e-01   2.5364137e-01   2.4823605e-01   2.3936405e-01   2.3194648e-01   2.3082839e-01   2.3330189e-01   2.2887683e-01   2.1225144e-01   1.9270127e-01   1.8357131e-01   1.8364205e-01   1.7708300e-01   1.5627186e-01   1.3450069e-01   1.2479082e-01   1.1790575e-01   9.9378494e-02   7.6677165e-02   6.6605501e-02   6.5325673e-02   5.5774511e-02   3.8990997e-02   3.0918973e-02   3.1225312e-02   2.4813021e-02   1.2452013e-02   8.6479254e-03   1.1917777e-02   8.6431551e-03   1.3786996e-03   2.5107027e-03   7.6827376e-03
   6.4046426e-03   1.6666824e-03   7.2912996e-03   1.5655940e-02   1.5189655e-02   1.4460883e-02   2.4897273e-02   3.7319378e-02   3.9836527e-02   4.1046975e-02   5.2597342e-02   6.6285912e-02   7.0057060e-02   7.1111111e-02   8.3180226e-02   1.0229581e-01   1.1406431e-01   1.1839217e-01   1.2812712e-01   1.4560656e-01   1.5873031e-01   1.6120874e-01   1.6184733e-01   1.7075893e-01   1.8591158e-01   1.9710375e-01   1.9907613e-01   1.9647373e-01   1.9647357e-01   2.0118242e-01   2.0794469e-01   2.1254344e-01   2.1168995e-01   2.0512483e-01   1.9643416e-01   1.9116763e-01   1.9216700e-01   1.9459163e-01   1.8923890e-01   1.7433763e-01   1.5986438e-01   1.5518568e-01   1.5545147e-01   1.4736283e-01   1.2918500e-01   1.1457708e-01   1.1043310e-01   1.0444600e-01   8.6788886e-02   6.9009194e-02   6.4366909e-02   6.4164399e-02   5.3488356e-02   3.8293163e-02   3.3565411e-02   3.4525904e-02   2.6226399e-02   1.3269022e-02   1.0719674e-02   1.4294826e-02   9.6436278e-03   1.4560612e-03   3.2228222e-03   9.1804833e-03
   7.1454784e-03   1.9814049e-03   8.0543830e-03   1.7800345e-02   1.8372046e-02   1.7745079e-02   2.8906249e-02   4.3850723e-02   4.8745453e-02   4.9986750e-02   6.0966099e-02   7.6401371e-02   8.2738985e-02   8.3389033e-02   9.2691611e-02   1.1082957e-01   1.2384079e-01   1.2734580e-01   1.3231559e-01   1.4489459e-01   1.5664089e-01   1.5953514e-01   1.5843570e-01   1.6296852e-01   1.7407880e-01   1.8368971e-01   1.8552533e-01   1.8210985e-01   1.8029595e-01   1.8354875e-01   1.8987011e-01   1.9451939e-01   1.9358657e-01   1.8719115e-01   1.7975966e-01   1.7676656e-01   1.7939182e-01   1.8185248e-01   1.7667333e-01   1.6463133e-01   1.5521304e-01   1.5411053e-01   1.5440968e-01   1.4582567e-01   1.3081673e-01   1.2179951e-01   1.2040616e-01   1.1322525e-01   9.5079934e-02   7.9922094e-02   7.7194003e-02   7.5008068e-02   6.1379776e-02   4.5938932e-02   4.1949882e-02   4.1333266e-02   3.0149304e-02   1.5954581e-02   1.3598983e-02   1.6645190e-02   1.0597496e-02   1.6585527e-03   3.7648696e-03   1.0157545e-02
   6.8028706e-03   2.0117972e-03   7.8806141e-03   1.7572980e-02   1.8980878e-02   1.9193963e-02   3.0615646e-02   4.6478642e-02   5.3542404e-02   5.6625997e-02   6.8460134e-02   8.5636908e-02   9.5379208e-02   9.8949744e-02   1.0942593e-01   1.2878051e-01   1.4437588e-01   1.5001464e-01   1.5466044e-01   1.6563495e-01   1.7700658e-01   1.8088861e-01   1.8022972e-01   1.8382655e-01   1.9374773e-01   2.0298468e-01   2.0483627e-01   2.0088316e-01   1.9802568e-01   2.0056529e-01   2.0700112e-01   2.1197859e-01   2.1095851e-01   2.0425591e-01   1.9710744e-01   1.9506028e-01   1.9853505e-01   2.0107184e-01   1.9580214e-01   1.8460575e-01   1.7664942e-01   1.7597270e-01   1.7517112e-01   1.6579774e-01   1.5178817e-01   1.4395629e-01   1.4144690e-01   1.3148961e-01   1.1155643e-01   9.5657969e-02   9.0832406e-02   8.4999307e-02   6.8768575e-02   5.2472009e-02   4.7217867e-02   4.4340722e-02   3.1756715e-02   1.7427675e-02   1.4611210e-02   1.6656428e-02   1.0333267e-02   1.7310082e-03   3.6564545e-03   9.6105190e-03
   5.5404978e-03   1.7024675e-03   6.6853868e-03   1.4780170e-02   1.6220564e-02   1.7098681e-02   2.7411366e-02   4.1376211e-02   4.8431959e-02   5.2819613e-02   6.4851309e-02   8.1658934e-02   9.2810342e-02   9.9344252e-02   1.1212884e-01   1.3261394e-01   1.4955409e-01   1.5727092e-01   1.6364379e-01   1.7536773e-01   1.8734211e-01   1.9254089e-01   1.9371405e-01   1.9912476e-01   2.1063805e-01   2.2096494e-01   2.2298362e-01   2.1843746e-01   2.1518183e-01   2.1842043e-01   2.2640017e-01   2.3254968e-01   2.3118076e-01   2.2291793e-01   2.1433558e-01   2.1202147e-01   2.1602935e-01   2.1878876e-01   2.1279951e-01   2.0026113e-01   1.9082683e-01   1.8856275e-01   1.8617350e-01   1.7567827e-01   1.6087118e-01   1.5166305e-01   1.4708599e-01   1.3550542e-01   1.1472576e-01   9.7329287e-02   8.9729321e-02   8.1754297e-02   6.5537204e-02   4.9679213e-02   4.3367589e-02   3.9610603e-02   2.8381385e-02   1.5800039e-02   1.2712620e-02   1.4007163e-02   8.7450617e-03   1.5478739e-03   2.9535514e-03   7.8056096e-03
   4.3165548e-03   1.2985397e-03   5.3020474e-03   1.1503037e-02   1.2304000e-02   1.3042845e-02   2.1348748e-02   3.2019621e-02   3.7124000e-02   4.0893372e-02   5.1445933e-02   6.5861715e-02   7.5696308e-02   8.2373182e-02   9.5104342e-02   1.1439720e-01   1.2988012e-01   1.3687650e-01   1.4310631e-01   1.5481210e-01   1.6711334e-01   1.7324232e-01   1.7559573e-01   1.8210740e-01   1.9467338e-01   2.0571754e-01   2.0759701e-01   2.0227419e-01   1.9867170e-01   2.0287232e-01   2.1280132e-01   2.2029671e-01   2.1840899e-01   2.0826335e-01   1.9821592e-01   1.9583194e-01   2.0059009e-01   2.0367390e-01   1.9707089e-01   1.8360236e-01   1.7353987e-01   1.7065397e-01   1.6731782e-01   1.5601035e-01   1.4091571e-01   1.3170591e-01   1.2744956e-01   1.1701419e-01   9.7852876e-02   8.1303112e-02   7.3713546e-02   6.6563942e-02   5.2702747e-02   3.8972204e-02   3.3324990e-02   3.0556950e-02   2.2136256e-02   1.2160235e-02   9.4969298e-03   1.0730500e-02   6.9189520e-03   1.2229165e-03   2.2218053e-03   6.0945999e-03
   4.0865766e-03   1.1309053e-03   4.7527660e-03   1.0304319e-02   1.0515989e-02   1.0422283e-02   1.7207934e-02   2.6024116e-02   2.9462523e-02   3.1454209e-02   3.9863769e-02   5.2296325e-02   6.0397877e-02   6.4805409e-02   7.4478846e-02   9.0678772e-02   1.0348961e-01   1.0773083e-01   1.1087090e-01   1.2025914e-01   1.3224946e-01   1.3930660e-01   1.4159984e-01   1.4624496e-01   1.5656714e-01   1.6643098e-01   1.6806876e-01   1.6262490e-01   1.5877479e-01   1.6297243e-01   1.7333646e-01   1.8110220e-01   1.7878791e-01   1.6816600e-01   1.5854088e-01   1.5717651e-01   1.6238903e-01   1.6502288e-01   1.5833568e-01   1.4659516e-01   1.3944013e-01   1.3819521e-01   1.3428094e-01   1.2229516e-01   1.0865217e-01   1.0244315e-01   1.0087161e-01   9.2625524e-02   7.6298407e-02   6.3276296e-02   5.8671548e-02   5.3499206e-02   4.1512658e-02   3.0016394e-02   2.6275669e-02   2.4881743e-02   1.7946668e-02   9.5069164e-03   7.7807487e-03   9.4688082e-03   6.1862843e-03   9.9592410e-04   2.0682789e-03   5.7944411e-03
   4.9818457e-03   1.3213744e-03   5.3289717e-03   1.1943788e-02   1.2244788e-02   1.1250142e-02   1.7916414e-02   2.7898203e-02   3.1943279e-02   3.2832330e-02   4.0163023e-02   5.3240871e-02   6.2045674e-02   6.4590293e-02   7.0531572e-02   8.4100626e-02   9.6066873e-02   9.8830804e-02   9.8452854e-02   1.0458342e-01   1.1649320e-01   1.2560441e-01   1.2798776e-01   1.2888371e-01   1.3417470e-01   1.4138073e-01   1.4360638e-01   1.3996708e-01   1.3679529e-01   1.3993279e-01   1.4836970e-01   1.5463473e-01   1.5220245e-01   1.4325990e-01   1.3626830e-01   1.3641637e-01   1.4050847e-01   1.4079836e-01   1.3406260e-01   1.2635330e-01   1.2464742e-01   1.2571522e-01   1.2019106e-01   1.0682732e-01   9.5460195e-02   9.3295790e-02   9.3690244e-02   8.5428858e-02   7.0531507e-02   6.1382979e-02   5.9972479e-02   5.4909513e-02   4.1832532e-02   3.0910202e-02   2.8683670e-02   2.7217171e-02   1.8815943e-02   9.8582319e-03   9.0213944e-03   1.1119128e-02   6.9272227e-03   1.0054344e-03   2.6208847e-03   7.0585558e-03
   6.1671383e-03   1.6698310e-03   6.3050466e-03   1.4641823e-02   1.5678531e-02   1.4264861e-02   2.1736497e-02   3.4653930e-02   4.1311511e-02   4.2687532e-02   5.0430028e-02   6.6216395e-02   7.8303796e-02   8.1329217e-02   8.5280538e-02   9.8033827e-02   1.1185385e-01   1.1633896e-01   1.1490066e-01   1.1895550e-01   1.3141578e-01   1.4358597e-01   1.4740986e-01   1.4542276e-01   1.4570746e-01   1.5032063e-01   1.5429586e-01   1.5443643e-01   1.5327622e-01   1.5490042e-01   1.5973388e-01   1.6319010e-01   1.6100957e-01   1.5533895e-01   1.5210197e-01   1.5306951e-01   1.5408957e-01   1.5039548e-01   1.4323204e-01   1.3970050e-01   1.4275321e-01   1.4453249e-01   1.3604175e-01   1.2078517e-01   1.1115053e-01   1.1121774e-01   1.1049473e-01   9.9127418e-02   8.3469660e-02   7.6404231e-02   7.5899936e-02   6.8248176e-02   5.1783168e-02   3.9878036e-02   3.7814643e-02   3.4553441e-02   2.2894763e-02   1.2325246e-02   1.1949064e-02   1.3977753e-02   8.1973417e-03   1.1612352e-03   3.4032988e-03   8.7032509e-03
   6.5227403e-03   1.8294943e-03   6.5643478e-03   1.5605174e-02   1.7408462e-02   1.6148868e-02   2.3958683e-02   3.8603324e-02   4.7611850e-02   5.0280383e-02   5.8617305e-02   7.6150236e-02   9.1185788e-02   9.6172544e-02   1.0003041e-01   1.1264943e-01   1.2855928e-01   1.3630589e-01   1.3642776e-01   1.4001915e-01   1.5255978e-01   1.6674096e-01   1.7256439e-01   1.7000111e-01   1.6754386e-01   1.7051212e-01   1.7629249e-01   1.8034464e-01   1.8167793e-01   1.8225868e-01   1.8351154e-01   1.8414672e-01   1.8249077e-01   1.8022346e-01   1.8001810e-01   1.8070835e-01   1.7817171e-01   1.7092909e-01   1.6354100e-01   1.6266813e-01   1.6757477e-01   1.6811048e-01   1.5709054e-01   1.4117677e-01   1.3269150e-01   1.3247883e-01   1.2855881e-01   1.1376075e-01   9.7246724e-02   9.0639130e-02   8.8898851e-02   7.8237971e-02   5.9488129e-02   4.6996340e-02   4.4283103e-02   3.9009865e-02   2.5246002e-02   1.4012794e-02   1.3718407e-02   1.5205281e-02   8.5404727e-03   1.2360607e-03   3.7255232e-03   9.1689988e-03
   5.5765199e-03   1.6131981e-03   5.5827399e-03   1.3467025e-02   1.5482314e-02   1.4664008e-02   2.1421007e-02   3.4648276e-02   4.3723016e-02   4.7077545e-02   5.4701602e-02   7.0581508e-02   8.5295450e-02   9.1432318e-02   9.5537320e-02   1.0675607e-01   1.2199104e-01   1.3135431e-01   1.3351149e-01   1.3708112e-01   1.4792934e-01   1.6112872e-01   1.6769378e-01   1.6612387e-01   1.6333260e-01   1.6536555e-01   1.7150877e-01   1.7742070e-01   1.8027539e-01   1.8035380e-01   1.7941538e-01   1.7832960e-01   1.7729792e-01   1.7732136e-01   1.7865068e-01   1.7862688e-01   1.7410494e-01   1.6585659e-01   1.5933686e-01   1.5948790e-01   1.6362968e-01   1.6249649e-01   1.5148087e-01   1.3763022e-01   1.3059214e-01   1.2913196e-01   1.2289295e-01   1.0777484e-01   9.2817005e-02   8.6671217e-02   8.3553472e-02   7.2320243e-02   5.5123627e-02   4.4129890e-02   4.1120982e-02   3.5296083e-02   2.2571225e-02   1.2826519e-02   1.2509123e-02   1.3315738e-02   7.2691379e-03   1.0843818e-03   3.2606613e-03   7.8134333e-03
   3.8256261e-03   1.1345396e-03   3.8190374e-03   9.3005601e-03   1.0924587e-02   1.0513832e-02   1.5187992e-02   2.4580732e-02   3.1489285e-02   3.4383792e-02   3.9912951e-02   5.1267072e-02   6.2371016e-02   6.7757903e-02   7.1309259e-02   7.9511511e-02   9.1031268e-02   9.9149178e-02   1.0206607e-01   1.0510801e-01   1.1276431e-01   1.2240888e-01   1.2786570e-01   1.2742964e-01   1.2551918e-01   1.2685746e-01   1.3170237e-01   1.3696557e-01   1.3981541e-01   1.3974141e-01   1.3818648e-01   1.3670967e-01   1.3619897e-01   1.3712237e-01   1.3864351e-01   1.3819395e-01   1.3389710e-01   1.2725731e-01   1.2262204e-01   1.2288734e-01   1.2529411e-01   1.2342415e-01   1.1495929e-01   1.0522836e-01   1.0020843e-01   9.8129150e-02   9.2039779e-02   8.0205972e-02   6.9300772e-02   6.4535079e-02   6.1310648e-02   5.2434371e-02   4.0056813e-02   3.2336740e-02   2.9864778e-02   2.5187501e-02   1.6008223e-02   9.2658064e-03   8.9915342e-03   9.2956057e-03   4.9761109e-03   7.6339798e-04   2.2749582e-03   5.3457728e-03
   2.1446040e-03   6.4930018e-04   2.1362383e-03   5.2349505e-03   6.2462178e-03   6.0796443e-03   8.6938057e-03   1.4045137e-02   1.8166527e-02   2.0013872e-02   2.3182121e-02   2.9641322e-02   3.6218661e-02   3.9747596e-02   4.2109462e-02   4.6959680e-02   5.3900513e-02   5.9266637e-02   6.1681262e-02   6.3793828e-02   6.8249185e-02   7.3933245e-02   7.7470894e-02   7.7645454e-02   7.6726858e-02   7.7526956e-02   8.0505379e-02   8.3943496e-02   8.5927173e-02   8.5895608e-02   8.4691427e-02   8.3584163e-02   8.3387451e-02   8.4244514e-02   8.5263979e-02   8.4775934e-02   8.1861921e-02   7.7751319e-02   7.5057910e-02   7.5140811e-02   7.6112772e-02   7.4456585e-02   6.9268349e-02   6.3666242e-02   6.0644366e-02   5.8851095e-02   5.4564525e-02   4.7306909e-02   4.0941734e-02   3.8015883e-02   3.5729281e-02   3.0311952e-02   2.3229686e-02   1.8895833e-02   1.7357785e-02   1.4467192e-02   9.1697216e-03   5.3916375e-03   5.2128353e-03   5.2734669e-03   2.7834490e-03   4.3748167e-04   1.2922675e-03   2.9905788e-03
   1.0224183e-03   3.1467998e-04   1.0172592e-03   2.5034178e-03   3.0237369e-03   2.9683785e-03   4.2044095e-03   6.7696058e-03   8.8104085e-03   9.7566170e-03   1.1244519e-02   1.4273463e-02   1.7451196e-02   1.9259194e-02   2.0471354e-02   2.2809720e-02   2.6229986e-02   2.9070896e-02   3.0552225e-02   3.1771618e-02   3.4000888e-02   3.6852108e-02   3.8783203e-02   3.9126598e-02   3.8855451e-02   3.9330731e-02   4.0879165e-02   4.2713017e-02   4.3823322e-02   4.3822352e-02   4.3154374e-02   4.2539464e-02   4.2472385e-02   4.2976335e-02   4.3492434e-02   4.3116713e-02   4.1504436e-02   3.9374915e-02   3.7997952e-02   3.7905122e-02   3.8104030e-02   3.7001852e-02   3.4329673e-02   3.1589035e-02   3.0043321e-02   2.8933120e-02   2.6596177e-02   2.2995105e-02   1.9965949e-02   1.8541680e-02   1.7322191e-02   1.4639200e-02   1.1278983e-02   9.2525535e-03   8.4721095e-03   6.9995613e-03   4.4320732e-03   2.6412978e-03   2.5466456e-03   2.5333011e-03   1.3225334e-03   2.1201642e-04   6.2328521e-04   1.4244482e-03
   4.3785543e-04   1.3559856e-04   4.3320410e-04   1.0708800e-03   1.3069221e-03   1.2925400e-03   1.8180558e-03   2.9220170e-03   3.8291092e-03   4.2697169e-03   4.9032785e-03   6.1682392e-03   7.5168895e-03   8.2989281e-03   8.7925722e-03   9.7197229e-03   1.1122313e-02   1.2344890e-02   1.3025120e-02   1.3565371e-02   1.4503107e-02   1.5732275e-02   1.6634901e-02   1.6898032e-02   1.6882184e-02   1.7152052e-02   1.7874402e-02   1.8731858e-02   1.9278169e-02   1.9325694e-02   1.9037631e-02   1.8760549e-02   1.8730394e-02   1.8945569e-02   1.9117995e-02   1.8873076e-02   1.8091285e-02   1.7115840e-02   1.6480812e-02   1.6367903e-02   1.6340152e-02   1.5773023e-02   1.4616108e-02   1.3497694e-02   1.2877728e-02   1.2390015e-02   1.1375215e-02   9.8779069e-03   8.6557682e-03   8.0730483e-03   7.5178871e-03   6.3393949e-03   4.9091444e-03   4.0480719e-03   3.6835933e-03   3.0141536e-03   1.9046235e-03   1.1473208e-03   1.1060319e-03   1.0860485e-03   5.6125909e-04   9.1408271e-05   2.7020097e-04   6.1048268e-04
   1.7883173e-04   5.5085539e-05   1.7183198e-04   4.2754324e-04   5.2568755e-04   5.2101595e-04   7.2719981e-04   1.1703098e-03   1.5497991e-03   1.7537973e-03   2.0359747e-03   2.5712577e-03   3.1504224e-03   3.5059889e-03   3.7218748e-03   4.0774315e-03   4.6089208e-03   5.0701872e-03   5.3055798e-03   5.4540673e-03   5.7344088e-03   6.1398001e-03   6.4521488e-03   6.5390395e-03   6.5189229e-03   6.6060311e-03   6.8748505e-03   7.2072566e-03   7.4229125e-03   7.4391255e-03   7.3242185e-03   7.2137629e-03   7.2062333e-03   7.2951085e-03   7.3675770e-03   7.2724030e-03   6.9735593e-03   6.6163894e-03   6.4077381e-03   6.4017332e-03   6.4184578e-03   6.2315838e-03   5.8463506e-03   5.5000579e-03   5.3312757e-03   5.1681183e-03   4.7642628e-03   4.1634434e-03   3.6667782e-03   3.4006122e-03   3.1223276e-03   2.6011740e-03   2.0023753e-03   1.6414282e-03   1.4780285e-03   1.1979497e-03   7.5565008e-04   4.6243021e-04   4.5031159e-04   4.3842470e-04   2.2452648e-04   3.7469750e-05   1.1188317e-04   2.4917011e-04
   7.2521263e-05   2.3011718e-05   6.6884062e-05   1.6651385e-04   2.0522780e-04   2.0113545e-04   2.7272574e-04   4.3285772e-04   5.7135035e-04   6.4709734e-04   7.6107960e-04   9.8559245e-04   1.2445739e-03   1.4357375e-03   1.5830165e-03   1.7861737e-03   2.0583666e-03   2.2984549e-03   2.4318504e-03   2.5013573e-03   2.5929790e-03   2.7176188e-03   2.8050312e-03   2.8051131e-03   2.7573945e-03   2.7466442e-03   2.8106502e-03   2.9077225e-03   2.9645577e-03   2.9445941e-03   2.8802803e-03   2.8319621e-03   2.8410251e-03   2.9032464e-03   2.9670978e-03   2.9669250e-03   2.8917407e-03   2.8001815e-03   2.7690836e-03   2.8092549e-03   2.8430354e-03   2.7856033e-03   2.6447304e-03   2.5073737e-03   2.4143291e-03   2.2938865e-03   2.0611879e-03   1.7521120e-03   1.4946075e-03   1.3378432e-03   1.1902436e-03   9.6900167e-04   7.3692686e-04   6.0638506e-04   5.5322412e-04   4.5336589e-04   2.9085092e-04   1.8489337e-04   1.8276778e-04   1.7620852e-04   8.9941338e-05   1.5813451e-05   4.5646537e-05   9.9903622e-05
   2.8157180e-05   1.0024433e-05   2.8138396e-05   6.8600042e-05   8.5364049e-05   8.3976575e-05   1.0945990e-04   1.6522608e-04   2.0784004e-04   2.1861133e-04   2.3472009e-04   2.9012018e-04   3.6509981e-04   4.2912321e-04   4.9630625e-04   6.0387399e-04   7.5646262e-04   9.1539824e-04   1.0468816e-03   1.1601026e-03   1.2807181e-03   1.4039829e-03   1.4979107e-03   1.5442519e-03   1.5600342e-03   1.5805272e-03   1.6260383e-03   1.6831595e-03   1.7196059e-03   1.7182004e-03   1.6879272e-03   1.6630537e-03   1.6672497e-03   1.6958100e-03   1.7160795e-03   1.7006114e-03   1.6451484e-03   1.5774320e-03   1.5271573e-03   1.4942905e-03   1.4473352e-03   1.3544867e-03   1.2190323e-03   1.0777863e-03   9.5587733e-04   8.3684815e-04   6.9663404e-04   5.5244480e-04   4.4962283e-04   4.0048674e-04   3.6616849e-04   3.1112044e-04   2.5309970e-04   2.2786912e-04   2.2124088e-04   1.8707139e-04   1.2372804e-04   8.0285705e-05   7.6835890e-05   7.2018566e-05   3.6723607e-05   6.6067323e-06   1.7381206e-05   3.8213389e-05
   9.6250960e-06   3.4200313e-06   1.2233145e-05   2.9779283e-05   3.8409932e-05   4.0724495e-05   5.6966206e-05   8.9128326e-05   1.1619815e-04   1.2510853e-04   1.2365859e-04   1.2373528e-04   1.2173525e-04   1.0753552e-04   8.7673986e-05   8.0003833e-05   9.3137886e-05   1.2323497e-04   1.6568092e-04   2.2445106e-04   3.0528614e-04   3.9947326e-04   4.8740520e-04   5.5944243e-04   6.2123425e-04   6.8203764e-04   7.4625333e-04   8.0991669e-04   8.6035674e-04   8.8501146e-04   8.8796079e-04   8.8002789e-04   8.7117383e-04   8.5905383e-04   8.3285775e-04   7.7968600e-04   7.0433813e-04   6.2173899e-04   5.4424601e-04   4.7390063e-04   4.0390740e-04   3.2682740e-04   2.4615042e-04   1.7832523e-04   1.3635281e-04   1.1646675e-04   1.0846749e-04   1.1071745e-04   1.2704908e-04   1.5154330e-04   1.6610590e-04   1.5974804e-04   1.4282966e-04   1.3024253e-04   1.1785686e-04   9.2196083e-05   5.6938447e-05   3.3343615e-05   2.9294068e-05   2.6739034e-05   1.3293159e-05   1.9909087e-06   5.9690531e-06   1.3754143e-05


==> anc/Fig_2B.dat <==
  -1.1255852e+00  -2.1278492e+00   2.5815578e+00   2.1496186e+00   1.6681788e+00   9.7099605e-01   2.2567767e-01  -3.3248440e-01  -7.8836116e-01  -1.2290551e+00  -1.6594843e+00  -2.0583372e+00  -2.4139485e+00  -2.7313333e+00  -3.0274955e+00   2.9725883e+00   2.7139848e+00   2.4941550e+00   2.3201261e+00   2.2039531e+00   2.1806997e+00   2.3662749e+00   2.9473461e+00  -2.8902836e+00  -2.7806391e+00  -2.7732322e+00  -2.7913711e+00  -2.8200716e+00  -2.8530986e+00  -2.8850157e+00  -2.9125559e+00  -2.9286792e+00  -2.9299286e+00  -2.9172624e+00  -2.9005966e+00  -2.8921016e+00  -2.9138872e+00  -3.0036381e+00   3.0307310e+00   2.3998249e+00   1.7934832e+00   1.6653206e+00   1.7307348e+00   1.8539282e+00   2.0050049e+00   2.1844439e+00   2.3965155e+00   2.6448619e+00   2.9266285e+00  -3.0530999e+00  -2.7338361e+00  -2.3854931e+00  -1.9839708e+00  -1.5236971e+00  -1.0390925e+00  -5.6014387e-01  -1.5552524e-02   8.0832883e-01   1.6926971e+00   2.2130477e+00   2.6012067e+00  -2.4315229e+00  -1.1280582e+00  -1.0095307e+00
  -4.6120764e-01  -7.5189262e-01  -2.3832116e+00   3.0668690e+00   2.5387486e+00   1.4973152e+00   1.3448780e-01  -5.4307273e-01  -1.0352428e+00  -1.4805553e+00  -1.8668379e+00  -2.2016236e+00  -2.5081026e+00  -2.7953012e+00  -3.0653765e+00   2.9662392e+00   2.7405974e+00   2.5440045e+00   2.3711863e+00   2.2168550e+00   2.0777980e+00   1.9499225e+00   1.8322846e+00   1.7294980e+00   1.6428032e+00   1.5666417e+00   1.4992823e+00   1.4478788e+00   1.4167666e+00   1.3988154e+00   1.3864619e+00   1.3757101e+00   1.3660191e+00   1.3565982e+00   1.3491174e+00   1.3487825e+00   1.3652413e+00   1.4026164e+00   1.4573490e+00   1.5248843e+00   1.6070837e+00   1.7087367e+00   1.8281800e+00   1.9588527e+00   2.0989316e+00   2.2532048e+00   2.4282311e+00   2.6303411e+00   2.8645607e+00   3.1298172e+00  -2.8651444e+00  -2.5603282e+00  -2.2298070e+00  -1.8315806e+00  -1.2699776e+00  -2.7665787e-01   1.5878253e+00   2.4745977e+00   2.9142205e+00  -3.0215138e+00  -2.5576116e+00  -1.4613920e+00  -6.2961309e-01  -4.3884754e-01
  -3.6204155e-01  -6.7496873e-01  -1.2148208e+00  -1.7279687e+00  -2.0648498e+00  -2.3524776e+00  -2.5750798e+00  -2.6681821e+00  -2.7102995e+00  -2.7846797e+00  -2.9004009e+00  -3.0555502e+00   3.0371401e+00   2.8308643e+00   2.6260542e+00   2.4300616e+00   2.2490168e+00   2.0854284e+00   1.9354874e+00   1.7957115e+00   1.6649574e+00   1.5404308e+00   1.4198022e+00   1.3057369e+00   1.2020087e+00   1.1086764e+00   1.0266396e+00   9.6137612e-01   9.1623973e-01   8.8697323e-01   8.6669713e-01   8.5394492e-01   8.5008294e-01   8.5340714e-01   8.6237831e-01   8.8081028e-01   9.1490463e-01   9.6783699e-01   1.0374795e+00   1.1197563e+00   1.2122980e+00   1.3141740e+00   1.4233170e+00   1.5361061e+00   1.6505272e+00   1.7686076e+00   1.8941450e+00   2.0291166e+00   2.1742253e+00   2.3282309e+00   2.4782930e+00   2.5908671e+00   2.6274113e+00   2.5903707e+00   2.5362055e+00   2.5526046e+00   2.7113947e+00   3.0061902e+00  -2.9122523e+00  -2.5494651e+00  -2.1487478e+00  -1.5156439e+00  -7.2029171e-01  -3.3382355e-01
  -1.0083360e+00  -1.1191529e+00  -1.3439095e+00  -1.6720464e+00  -2.0666473e+00  -2.5183274e+00  -2.9318439e+00   3.0594159e+00   2.8396044e+00   2.6458256e+00   2.4668960e+00   2.2912778e+00   2.1117441e+00   1.9358301e+00   1.7697538e+00   1.6134939e+00   1.4696005e+00   1.3402375e+00   1.2224073e+00   1.1126417e+00   1.0088649e+00   9.0701970e-01   8.0353550e-01   7.0097847e-01   6.0501530e-01   5.1808173e-01   4.4191748e-01   3.8155038e-01   3.3998047e-01   3.1266050e-01   2.9286359e-01   2.7983521e-01   2.7558303e-01   2.7852776e-01   2.8532299e-01   2.9873425e-01   3.2560301e-01   3.6955336e-01   4.2877542e-01   4.9935751e-01   5.7745729e-01   6.5923239e-01   7.4111936e-01   8.2019447e-01   8.9562009e-01   9.7124694e-01   1.0534706e+00   1.1459779e+00   1.2510660e+00   1.3724877e+00   1.5100500e+00   1.6567921e+00   1.8073807e+00   1.9629666e+00   2.1224614e+00   2.2842812e+00   2.4734022e+00   2.7483858e+00  -3.1387102e+00  -2.7116017e+00  -2.3744274e+00  -2.0872739e+00  -1.7481710e+00  -1.2286227e+00
  -2.3277004e+00  -1.9216688e+00  -1.8358625e+00  -2.0470010e+00  -2.4643364e+00  -2.9657029e+00   2.8796824e+00   2.5666209e+00   2.3142510e+00   2.0790507e+00   1.8570919e+00   1.6433513e+00   1.4334218e+00   1.2340668e+00   1.0498273e+00   8.7985209e-01   7.2684957e-01   5.9350554e-01   4.7665753e-01   3.7157252e-01   2.7452593e-01   1.8022924e-01   8.4383922e-02  -1.0904325e-02  -1.0032070e-01  -1.8155924e-01  -2.5268172e-01  -3.0834477e-01  -3.4567398e-01  -3.6999116e-01  -3.8821432e-01  -4.0142417e-01  -4.0672945e-01  -4.0604256e-01  -4.0312194e-01  -3.9573718e-01  -3.7574713e-01  -3.3883003e-01  -2.8719270e-01  -2.2481112e-01  -1.5494680e-01  -8.0983173e-02  -6.0093060e-03   6.8184613e-02   1.4223563e-01   2.2138496e-01   3.1383321e-01   4.2506367e-01   5.5668260e-01   7.0920816e-01   8.8119907e-01   1.0662833e+00   1.2552189e+00   1.4428202e+00   1.6245098e+00   1.7854072e+00   1.9251259e+00   2.0987550e+00   2.3835168e+00   2.7797804e+00   3.1309570e+00  -2.9390201e+00  -2.8320043e+00  -2.7135767e+00
  -3.0043345e+00  -2.7050716e+00  -2.5604144e+00  -2.7223710e+00  -3.1399023e+00   2.6583970e+00   2.2556687e+00   1.9662218e+00   1.7246490e+00   1.4928162e+00   1.2699792e+00   1.0525084e+00   8.3620133e-01   6.2809059e-01   4.3366269e-01   2.5302175e-01   8.9736336e-02  -5.2747582e-02  -1.7749941e-01  -2.8968185e-01  -3.9310525e-01  -4.9257602e-01  -5.9189555e-01  -6.8909174e-01  -7.7967006e-01  -8.6199576e-01  -9.3396649e-01  -9.8983777e-01  -1.0268501e+00  -1.0506297e+00  -1.0690683e+00  -1.0825860e+00  -1.0879735e+00  -1.0871103e+00  -1.0846911e+00  -1.0777600e+00  -1.0575969e+00  -1.0194851e+00  -9.6617561e-01  -9.0193526e-01  -8.2926788e-01  -7.5081064e-01  -6.6951465e-01  -5.8706580e-01  -5.0315568e-01  -4.1384152e-01  -3.1141490e-01  -1.8938831e-01  -4.6493682e-02   1.1547537e-01   2.9395814e-01   4.8172157e-01   6.6526170e-01   8.3570582e-01   9.8988428e-01   1.1110321e+00   1.1916780e+00   1.2882739e+00   1.4778234e+00   1.8012097e+00   2.2424993e+00   2.6297552e+00   2.8667489e+00   3.0365414e+00
   2.7431308e+00   2.9431953e+00   3.0154845e+00   2.8252611e+00   2.4076800e+00   1.9500635e+00   1.5791800e+00   1.3128902e+00   1.0897422e+00   8.7355298e-01   6.6277876e-01   4.5345353e-01   2.4165335e-01   3.5150184e-02  -1.5949962e-01  -3.4147259e-01  -5.0671961e-01  -6.5140784e-01  -7.7869911e-01  -8.9407407e-01  -1.0012034e+00  -1.1043165e+00  -1.2067321e+00  -1.3064326e+00  -1.3993356e+00  -1.4840656e+00  -1.5581310e+00  -1.6153430e+00  -1.6532509e+00  -1.6781855e+00  -1.6974349e+00  -1.7112715e+00  -1.7162754e+00  -1.7143625e+00  -1.7103580e+00  -1.7021257e+00  -1.6803011e+00  -1.6396925e+00  -1.5834716e+00  -1.5164463e+00  -1.4408721e+00  -1.3590769e+00  -1.2742877e+00  -1.1883036e+00  -1.1010406e+00  -1.0096612e+00  -9.0699165e-01  -7.8552376e-01  -6.4373480e-01  -4.8486469e-01  -3.1213724e-01  -1.3305961e-01   3.6146418e-02   1.8462205e-01   3.1353905e-01   4.1482386e-01   4.8989199e-01   5.9912415e-01   8.1338743e-01   1.1579095e+00   1.6152427e+00   2.0398515e+00   2.3258807e+00   2.5335964e+00
   2.1725780e+00   2.3594821e+00   2.4139029e+00   2.2126546e+00   1.7839398e+00   1.3188495e+00   9.4812170e-01   6.8504542e-01   4.6873502e-01   2.6127018e-01   5.8232376e-02  -1.4505991e-01  -3.5233997e-01  -5.5565801e-01  -7.4807084e-01  -9.2842556e-01  -1.0923955e+00  -1.2359345e+00  -1.3623617e+00  -1.4774743e+00  -1.5849023e+00  -1.6885519e+00  -1.7914816e+00  -1.8916705e+00  -1.9853317e+00  -2.0712216e+00  -2.1463282e+00  -2.2039615e+00  -2.2420000e+00  -2.2672096e+00  -2.2870394e+00  -2.3011747e+00  -2.3059138e+00  -2.3033747e+00  -2.2988224e+00  -2.2902086e+00  -2.2680542e+00  -2.2266023e+00  -2.1692432e+00  -2.1014970e+00  -2.0256071e+00  -1.9435691e+00  -1.8588283e+00  -1.7733305e+00  -1.6869053e+00  -1.5972742e+00  -1.4976486e+00  -1.3796489e+00  -1.2412381e+00  -1.0866014e+00  -9.1932414e-01  -7.4613601e-01  -5.8348046e-01  -4.4248599e-01  -3.1850128e-01  -2.1312294e-01  -1.2316620e-01   5.6531211e-03   2.4314476e-01   6.1434116e-01   1.0788068e+00   1.4785511e+00   1.7473288e+00   1.9593573e+00
   1.5541712e+00   1.7712643e+00   1.8611715e+00   1.6786982e+00   1.2353216e+00   7.4728762e-01   3.6715442e-01   1.0005262e-01  -1.1685706e-01  -3.2310760e-01  -5.2519560e-01  -7.2765035e-01  -9.3388271e-01  -1.1363479e+00  -1.3282182e+00  -1.5081171e+00  -1.6714866e+00  -1.8141695e+00  -1.9396821e+00  -2.0541318e+00  -2.1611779e+00  -2.2644921e+00  -2.3669124e+00  -2.4664845e+00  -2.5598465e+00  -2.6459601e+00  -2.7212836e+00  -2.7785932e+00  -2.8161947e+00  -2.8416357e+00  -2.8621859e+00  -2.8767474e+00  -2.8813681e+00  -2.8783384e+00  -2.8734615e+00  -2.8651178e+00  -2.8435468e+00  -2.8023491e+00  -2.7449949e+00  -2.6777415e+00  -2.6028829e+00  -2.5218243e+00  -2.4379593e+00  -2.3534389e+00  -2.2679573e+00  -2.1794476e+00  -2.0814666e+00  -1.9650371e+00  -1.8274970e+00  -1.6736505e+00  -1.5076185e+00  -1.3352686e+00  -1.1722736e+00  -1.0303125e+00  -9.0443108e-01  -7.9386449e-01  -6.9727509e-01  -5.6737014e-01  -3.3092446e-01   5.3786592e-02   5.3686365e-01   9.1280103e-01   1.1451565e+00   1.3373338e+00
   9.2532131e-01   1.1655122e+00   1.3075982e+00   1.1569412e+00   6.9692271e-01   1.8604945e-01  -1.9698002e-01  -4.6399888e-01  -6.8076580e-01  -8.8713241e-01  -1.0904570e+00  -1.2942160e+00  -1.5012708e+00  -1.7047410e+00  -1.8979677e+00  -2.0791701e+00  -2.2435160e+00  -2.3868373e+00  -2.5128604e+00  -2.6279386e+00  -2.7357040e+00  -2.8394788e+00  -2.9417617e+00  -3.0407359e+00  -3.1336453e+00   3.0634306e+00   2.9881221e+00   2.9312677e+00   2.8940926e+00   2.8683041e+00   2.8469017e+00   2.8317132e+00   2.8271615e+00   2.8305940e+00   2.8358464e+00   2.8440756e+00   2.8651755e+00   2.9060434e+00   2.9632401e+00   3.0299073e+00   3.1037294e+00  -3.0990607e+00  -3.0151439e+00  -2.9301638e+00  -2.8438759e+00  -2.7543509e+00  -2.6556107e+00  -2.5384926e+00  -2.3996966e+00  -2.2443851e+00  -2.0776165e+00  -1.9049890e+00  -1.7413042e+00  -1.5991657e+00  -1.4747988e+00  -1.3657359e+00  -1.2717772e+00  -1.1527887e+00  -9.3430062e-01  -5.5124490e-01  -3.7271210e-02   3.4100852e-01   5.5237726e-01   7.2313521e-01
   3.2026525e-01   5.5134425e-01   7.2855875e-01   6.0682456e-01   1.2652013e-01  -3.9897338e-01  -7.7258337e-01  -1.0322383e+00  -1.2449854e+00  -1.4492207e+00  -1.6523572e+00  -1.8564398e+00  -2.0637561e+00  -2.2681990e+00  -2.4631268e+00  -2.6460883e+00  -2.8119736e+00  -2.9567621e+00  -3.0844093e+00   3.0817762e+00   2.9719587e+00   2.8665706e+00   2.7636349e+00   2.6647867e+00   2.5720652e+00   2.4858755e+00   2.4105407e+00   2.3538907e+00   2.3167072e+00   2.2902673e+00   2.2676245e+00   2.2516372e+00   2.2471573e+00   2.2512638e+00   2.2571823e+00   2.2659918e+00   2.2873677e+00   2.3283526e+00   2.3856350e+00   2.4520450e+00   2.5253121e+00   2.6057406e+00   2.6908119e+00   2.7776646e+00   2.8661890e+00   2.9581044e+00   3.0587683e+00  -3.1060853e+00  -2.9661796e+00  -2.8098821e+00  -2.6434235e+00  -2.4727078e+00  -2.3116021e+00  -2.1732927e+00  -2.0549756e+00  -1.9514254e+00  -1.8618280e+00  -1.7534220e+00  -1.5551923e+00  -1.1840581e+00  -6.3713606e-01  -2.2993707e-01  -1.6389098e-02   1.4371341e-01
  -2.5774776e-01  -5.7146701e-02   1.2199926e-01   1.1925230e-02  -4.9248796e-01  -1.0184106e+00  -1.3715700e+00  -1.6190133e+00  -1.8250048e+00  -2.0247872e+00  -2.2254834e+00  -2.4278279e+00  -2.6336797e+00  -2.8377641e+00  -3.0333158e+00   3.0661323e+00   2.8994892e+00   2.7536030e+00   2.6242726e+00   2.5049885e+00   2.3925884e+00   2.2850542e+00   2.1810577e+00   2.0820582e+00   1.9893929e+00   1.9031885e+00   1.8278914e+00   1.7711957e+00   1.7334704e+00   1.7057433e+00   1.6816929e+00   1.6648273e+00   1.6604053e+00   1.6652891e+00   1.6724968e+00   1.6826112e+00   1.7049831e+00   1.7464222e+00   1.8037962e+00   1.8700087e+00   1.9429081e+00   2.0235708e+00   2.1100776e+00   2.1991467e+00   2.2900927e+00   2.3843655e+00   2.4866115e+00   2.6051147e+00   2.7442760e+00   2.8993072e+00   3.0629469e+00  -3.0544000e+00  -2.8989470e+00  -2.7666799e+00  -2.6548107e+00  -2.5545042e+00  -2.4633527e+00  -2.3563325e+00  -2.1695909e+00  -1.8113801e+00  -1.2422130e+00  -7.9692641e-01  -5.6876011e-01  -4.1090387e-01
  -8.2479225e-01  -6.5464241e-01  -4.9531032e-01  -6.1283158e-01  -1.1404749e+00  -1.6549566e+00  -1.9855791e+00  -2.2219279e+00  -2.4220772e+00  -2.6174670e+00  -2.8150720e+00  -3.0147021e+00   3.0652345e+00   2.8627989e+00   2.6680815e+00   2.4851207e+00   2.3191167e+00   2.1731672e+00   2.0428608e+00   1.9218099e+00   1.8072268e+00   1.6978377e+00   1.5929711e+00   1.4939559e+00   1.4015658e+00   1.3157226e+00   1.2407864e+00   1.1840158e+00   1.1455085e+00   1.1166114e+00   1.0912941e+00   1.0736253e+00   1.0691632e+00   1.0746646e+00   1.0829530e+00   1.0946040e+00   1.1182296e+00   1.1600155e+00   1.2170290e+00   1.2826109e+00   1.3548262e+00   1.4353034e+00   1.5226945e+00   1.6133636e+00   1.7059802e+00   1.8017473e+00   1.9046149e+00   2.0219026e+00   2.1582966e+00   2.3098351e+00   2.4688003e+00   2.6285699e+00   2.7784283e+00   2.9069499e+00   3.0170760e+00   3.1201710e+00  -3.0634803e+00  -2.9501342e+00  -2.7670775e+00  -2.4184325e+00  -1.8394771e+00  -1.3634747e+00  -1.1206816e+00  -9.6237266e-01
  -1.3972967e+00  -1.2465956e+00  -1.1056897e+00  -1.2336162e+00  -1.7789210e+00  -2.2817097e+00  -2.5959565e+00  -2.8260343e+00  -3.0237208e+00   3.0660351e+00   2.8697928e+00   2.6716697e+00   2.4703835e+00   2.2696103e+00   2.0763055e+00   1.8949945e+00   1.7304787e+00   1.5851572e+00   1.4545021e+00   1.3323539e+00   1.2162662e+00   1.1055912e+00   1.0002371e+00   9.0148459e-01   8.0971659e-01   7.2469917e-01   6.5052808e-01   5.9385467e-01   5.5457841e-01   5.2447038e-01   4.9806691e-01   4.7970868e-01   4.7507723e-01   4.8101777e-01   4.9031880e-01   5.0333492e-01   5.2802577e-01   5.6977734e-01   6.2581509e-01   6.9018894e-01   7.6129866e-01   8.4110852e-01   9.2874160e-01   1.0203205e+00   1.1139031e+00   1.2105299e+00   1.3135941e+00   1.4292717e+00   1.5622651e+00   1.7097865e+00   1.8644338e+00   2.0198147e+00   2.1673114e+00   2.2969917e+00   2.4106085e+00   2.5195708e+00   2.6279538e+00   2.7471716e+00   2.9266478e+00  -3.0164181e+00  -2.4327630e+00  -1.9357530e+00  -1.6838524e+00  -1.5261476e+00
  -1.9808350e+00  -1.8416847e+00  -1.7086648e+00  -1.8369219e+00  -2.3975791e+00  -2.8932376e+00   3.0884656e+00   2.8627958e+00   2.6659138e+00   2.4724394e+00   2.2753693e+00   2.0766219e+00   1.8755188e+00   1.6752004e+00   1.4826336e+00   1.3025819e+00   1.1392273e+00   9.9426663e-01   8.6316902e-01   7.4001561e-01   6.2259805e-01   5.1076384e-01   4.0494084e-01   3.0645127e-01   2.1542130e-01   1.3144589e-01   5.8243246e-02   1.7999571e-03  -3.8143897e-02  -6.9265237e-02  -9.6509208e-02  -1.1548937e-01  -1.2038334e-01  -1.1424895e-01  -1.0418413e-01  -9.0030422e-02  -6.4483357e-02  -2.2987433e-02   3.1779264e-02   9.4723480e-02   1.6472083e-01   2.4391628e-01   3.3178425e-01   4.2431672e-01   5.1899477e-01   6.1671970e-01   7.2054061e-01   8.3549824e-01   9.6603114e-01   1.1106464e+00   1.2627999e+00   1.4163436e+00   1.5642492e+00   1.6975840e+00   1.8155861e+00   1.9279215e+00   2.0397324e+00   2.1588494e+00   2.3297174e+00   2.6587638e+00  -3.0342633e+00  -2.5166756e+00  -2.2584725e+00  -2.1033080e+00
  -2.5681735e+00  -2.4431440e+00  -2.3183988e+00  -2.4437835e+00  -3.0249563e+00   2.7745018e+00   2.4916422e+00   2.2743001e+00   2.0802196e+00   1.8871668e+00   1.6888878e+00   1.4886933e+00   1.2867404e+00   1.0858656e+00   8.9314812e-01   7.1350875e-01   5.5045552e-01   4.0508570e-01   2.7293975e-01   1.4827798e-01   2.9062903e-02  -8.4380609e-02  -1.9110853e-01  -2.8968958e-01  -3.8017121e-01  -4.6318514e-01  -5.3547875e-01  -5.9174264e-01  -6.3240986e-01  -6.6456864e-01  -6.9275392e-01  -7.1236063e-01  -7.1754090e-01  -7.1112036e-01  -7.0025042e-01  -6.8486786e-01  -6.5836468e-01  -6.1697455e-01  -5.6333024e-01  -5.0161049e-01  -4.3230780e-01  -3.5317596e-01  -2.6450508e-01  -1.7033701e-01  -7.3788652e-02   2.5755353e-02   1.3113732e-01   2.4640175e-01   3.7546194e-01   5.1799380e-01   6.6852122e-01   8.2080714e-01   9.6868821e-01   1.1041717e+00   1.2239322e+00   1.3353525e+00   1.4452655e+00   1.5597467e+00   1.7185974e+00   2.0335664e+00   2.6328569e+00  -3.1029368e+00  -2.8345230e+00  -2.6822924e+00
   3.1348923e+00  -3.0457879e+00  -2.9468741e+00  -3.0887618e+00   2.5848197e+00   2.1340870e+00   1.8819628e+00   1.6794089e+00   1.4917750e+00   1.3012064e+00   1.1031075e+00   9.0244230e-01   7.0017404e-01   4.9896991e-01   3.0618169e-01   1.2687572e-01  -3.6113925e-02  -1.8219736e-01  -3.1574910e-01  -4.4238349e-01  -5.6392000e-01  -6.7946008e-01  -7.8753652e-01  -8.8657591e-01  -9.7671697e-01  -1.0588664e+00  -1.1303607e+00  -1.1865915e+00  -1.2282084e+00  -1.2618186e+00  -1.2910853e+00  -1.3113462e+00  -1.3168003e+00  -1.3100168e+00  -1.2978761e+00  -1.2808788e+00  -1.2531034e+00  -1.2115217e+00  -1.1587641e+00  -1.0980646e+00  -1.0291168e+00  -9.4959679e-01  -8.5969723e-01  -7.6340023e-01  -6.6442772e-01  -5.6272834e-01  -4.5570037e-01  -3.4014319e-01  -2.1288420e-01  -7.3297347e-02   7.4409038e-02   2.2380919e-01   3.6926296e-01   5.0427406e-01   6.2384753e-01   7.3313624e-01   8.4087432e-01   9.5237329e-01   1.1021636e+00   1.4035049e+00   2.0093211e+00   2.5950755e+00   2.8808379e+00   3.0315997e+00
   2.5654280e+00   2.6412933e+00   2.6941159e+00   2.4992113e+00   1.8642058e+00   1.4711043e+00   1.2566115e+00   1.0718661e+00   8.9245730e-01   7.0568987e-01   5.0914745e-01   3.0937288e-01   1.0794658e-01  -9.2526772e-02  -2.8432786e-01  -4.6235342e-01  -6.2453856e-01  -7.7080991e-01  -9.0547533e-01  -1.0340047e+00  -1.1578686e+00  -1.2755058e+00  -1.3849670e+00  -1.4845135e+00  -1.5742446e+00  -1.6553747e+00  -1.7259967e+00  -1.7822675e+00  -1.8249840e+00  -1.8600328e+00  -1.8904084e+00  -1.9112581e+00  -1.9170162e+00  -1.9099400e+00  -1.8965677e+00  -1.8776846e+00  -1.8484378e+00  -1.8065977e+00  -1.7547971e+00  -1.6953032e+00  -1.6268340e+00  -1.5469925e+00  -1.4560556e+00  -1.3578651e+00  -1.2566337e+00  -1.1531314e+00  -1.0451745e+00  -9.3031862e-01  -8.0626596e-01  -6.7156934e-01  -5.2871433e-01  -3.8384065e-01  -2.4196402e-01  -1.0757084e-01   1.3422423e-02   1.2370808e-01   2.3340024e-01   3.4749322e-01   4.9479218e-01   7.8619681e-01   1.3914782e+00   2.0141940e+00   2.3215366e+00   2.4727387e+00
   2.0009659e+00   2.0537161e+00   2.0558376e+00   1.7880067e+00   1.1455853e+00   8.1174165e-01   6.2914601e-01   4.5914790e-01   2.8627844e-01   1.0241735e-01  -9.2838914e-02  -2.9171911e-01  -4.9210849e-01  -6.9126580e-01  -8.8111777e-01  -1.0567884e+00  -1.2171956e+00  -1.3628641e+00  -1.4980456e+00  -1.6279858e+00  -1.7537110e+00  -1.8730337e+00  -1.9836179e+00  -2.0834874e+00  -2.1725348e+00  -2.2523020e+00  -2.3218218e+00  -2.3780570e+00  -2.4218772e+00  -2.4584882e+00  -2.4898971e+00  -2.5112083e+00  -2.5173351e+00  -2.5101399e+00  -2.4954996e+00  -2.4747353e+00  -2.4441299e+00  -2.4022701e+00  -2.3517727e+00  -2.2939242e+00  -2.2263333e+00  -2.1465168e+00  -2.0550591e+00  -1.9556316e+00  -1.8527003e+00  -1.7479496e+00  -1.6398159e+00  -1.5265468e+00  -1.4067247e+00  -1.2780814e+00  -1.1407626e+00  -9.9980170e-01  -8.5953756e-01  -7.2285471e-01  -5.9685486e-01  -4.8203541e-01  -3.6767415e-01  -2.4832260e-01  -9.9889788e-02   1.8479390e-01   7.8412039e-01   1.4351914e+00   1.7634387e+00   1.9162615e+00
   1.4338770e+00   1.4698170e+00   1.4300780e+00   1.0973287e+00   4.5977988e-01   1.7172474e-01   1.2740965e-02  -1.4643756e-01  -3.1517302e-01  -4.9792868e-01  -6.9345412e-01  -8.9298375e-01  -1.0936294e+00  -1.2921568e+00  -1.4801850e+00  -1.6533688e+00  -1.8118005e+00  -1.9566586e+00  -2.0921236e+00  -2.2231510e+00  -2.3503455e+00  -2.4710608e+00  -2.5826586e+00  -2.6828028e+00  -2.7710279e+00  -2.8492229e+00  -2.9174781e+00  -2.9735838e+00  -3.0183882e+00  -3.0563102e+00  -3.0885006e+00  -3.1101501e+00  -3.1166944e+00  -3.1096841e+00  -3.0941033e+00  -3.0716538e+00  -3.0399228e+00  -2.9983125e+00  -2.9493511e+00  -2.8933672e+00  -2.8268129e+00  -2.7470869e+00  -2.6552753e+00  -2.5549420e+00  -2.4505528e+00  -2.3446319e+00  -2.2363521e+00  -2.1245363e+00  -2.0085166e+00  -1.8852408e+00  -1.7521577e+00  -1.6126493e+00  -1.4708492e+00  -1.3293111e+00  -1.1969953e+00  -1.0779580e+00  -9.6117796e-01  -8.3940891e-01  -6.9098663e-01  -4.1194408e-01   1.8085114e-01   8.5367607e-01   1.1997744e+00   1.3544306e+00
   8.6183787e-01   8.8373934e-01   8.0799934e-01   4.1418068e-01  -2.1818371e-01  -4.6206965e-01  -5.9609228e-01  -7.4302257e-01  -9.0701722e-01  -1.0888287e+00  -1.2854567e+00  -1.4870435e+00  -1.6894639e+00  -1.8885624e+00  -2.0756680e+00  -2.2471344e+00  -2.4042447e+00  -2.5487944e+00  -2.6848821e+00  -2.8171592e+00  -2.9459015e+00  -3.0681781e+00   3.1021195e+00   3.0014453e+00   2.9138714e+00   2.8371517e+00   2.7701178e+00   2.7141305e+00   2.6683856e+00   2.6292663e+00   2.5963081e+00   2.5743592e+00   2.5674149e+00   2.5742497e+00   2.5906429e+00   2.6147058e+00   2.6474945e+00   2.6888234e+00   2.7363734e+00   2.7907308e+00   2.8565359e+00   2.9365671e+00   3.0291485e+00   3.1306849e+00  -3.0463334e+00  -2.9387759e+00  -2.8297964e+00  -2.7186499e+00  -2.6052366e+00  -2.4859542e+00  -2.3557263e+00  -2.2161650e+00  -2.0717842e+00  -1.9258627e+00  -1.7892654e+00  -1.6692505e+00  -1.5545925e+00  -1.4350018e+00  -1.2889484e+00  -1.0151548e+00  -4.2620147e-01   2.6839857e-01   6.3058594e-01   7.8683164e-01
   2.8921882e-01   2.9461327e-01   1.7677687e-01  -2.9798442e-01  -9.2270181e-01  -1.1119453e+00  -1.2121296e+00  -1.3406458e+00  -1.4962702e+00  -1.6751856e+00  -1.8720532e+00  -2.0756450e+00  -2.2801554e+00  -2.4801856e+00  -2.6668232e+00  -2.8371653e+00  -2.9935435e+00  -3.1382820e+00   3.0077672e+00   2.8738802e+00   2.7432531e+00   2.6190242e+00   2.5044440e+00   2.4029096e+00   2.3157024e+00   2.2402233e+00   2.1742695e+00   2.1183096e+00   2.0715234e+00   2.0310192e+00   1.9972430e+00   1.9749378e+00   1.9676615e+00   1.9744196e+00   1.9918643e+00   2.0176906e+00   2.0516804e+00   2.0928863e+00   2.1393241e+00   2.1924715e+00   2.2579158e+00   2.3386837e+00   2.4325503e+00   2.5357405e+00   2.6440843e+00   2.7536990e+00   2.8637080e+00   2.9744791e+00   3.0857095e+00  -3.0819577e+00  -2.9549720e+00  -2.8162264e+00  -2.6706697e+00  -2.5226538e+00  -2.3843630e+00  -2.2655152e+00  -2.1549259e+00  -2.0387336e+00  -1.8943547e+00  -1.6241758e+00  -1.0369327e+00  -3.1724921e-01   6.1895413e-02   2.1982225e-01
  -2.7828714e-01  -2.9307240e-01  -4.6368270e-01  -1.0402229e+00  -1.6444298e+00  -1.7807559e+00  -1.8437394e+00  -1.9491993e+00  -2.0930653e+00  -2.2668018e+00  -2.4623012e+00  -2.6668034e+00  -2.8725500e+00  -3.0727315e+00   3.0248616e+00   2.8559703e+00   2.7005386e+00   2.5557556e+00   2.4175943e+00   2.2820324e+00   2.1494232e+00   2.0231145e+00   1.9067258e+00   1.8042552e+00   1.7173277e+00   1.6430014e+00   1.5780956e+00   1.5221095e+00   1.4741836e+00   1.4323688e+00   1.3977247e+00   1.3750183e+00   1.3674490e+00   1.3742361e+00   1.3926674e+00   1.4203831e+00   1.4557255e+00   1.4968856e+00   1.5423195e+00   1.5944154e+00   1.6595499e+00   1.7410395e+00   1.8362399e+00   1.9410934e+00   2.0515457e+00   2.1631043e+00   2.2737886e+00   2.3835035e+00   2.4917282e+00   2.6023632e+00   2.7244163e+00   2.8604868e+00   3.0056414e+00  -3.1286875e+00  -2.9889566e+00  -2.8698115e+00  -2.7606727e+00  -2.6445383e+00  -2.4978356e+00  -2.2284455e+00  -1.6436406e+00  -8.9885247e-01  -5.0110995e-01  -3.4076068e-01
  -8.3971564e-01  -8.7498810e-01  -1.0996749e+00  -1.7635712e+00  -2.3382463e+00  -2.4460898e+00  -2.4822438e+00  -2.5669094e+00  -2.6990635e+00  -2.8671048e+00  -3.0605142e+00   3.0179893e+00   2.8118163e+00   2.6124479e+00   2.4288585e+00   2.2622727e+00   2.1085649e+00   1.9643796e+00   1.8256465e+00   1.6887545e+00   1.5544796e+00   1.4263707e+00   1.3084064e+00   1.2051979e+00   1.1186956e+00   1.0456360e+00   9.8188962e-01   9.2593764e-01   8.7685211e-01   8.3361086e-01   7.9813503e-01   7.7503623e-01   7.6715758e-01   7.7398720e-01   7.9347451e-01   8.2301637e-01   8.5965797e-01   9.0063821e-01   9.4489103e-01   9.9577983e-01   1.0603299e+00   1.1421344e+00   1.2382665e+00   1.3443383e+00   1.4563754e+00   1.5693559e+00   1.6800278e+00   1.7876827e+00   1.8918369e+00   1.9966092e+00   2.1127756e+00   2.2456834e+00   2.3908484e+00   2.5416931e+00   2.6849542e+00   2.8077915e+00   2.9194546e+00   3.0392933e+00  -3.0914678e+00  -2.8205937e+00  -2.2402459e+00  -1.4755825e+00  -1.0591747e+00  -8.9534089e-01
  -1.3991612e+00  -1.4517232e+00  -1.7207566e+00  -2.4382601e+00  -2.9881851e+00  -3.0897415e+00  -3.1125366e+00   3.1007160e+00   2.9775935e+00   2.8139380e+00   2.6218726e+00   2.4164600e+00   2.2095377e+00   2.0109777e+00   1.8296083e+00   1.6656902e+00   1.5141579e+00   1.3709970e+00   1.2320701e+00   1.0942427e+00   9.5871157e-01   8.2915425e-01   7.0987167e-01   6.0609996e-01   5.2013968e-01   4.4843360e-01   3.8593196e-01   3.3009866e-01   2.7996940e-01   2.3557389e-01   1.9951757e-01   1.7610176e-01   1.6786612e-01   1.7455199e-01   1.9476606e-01   2.2584818e-01   2.6358309e-01   3.0419188e-01   3.4707796e-01   3.9664013e-01   4.6043399e-01   5.4224821e-01   6.3898349e-01   7.4589787e-01   8.5905927e-01   9.7308499e-01   1.0834533e+00   1.1887368e+00   1.2887853e+00   1.3882456e+00   1.4995594e+00   1.6308526e+00   1.7780796e+00   1.9328356e+00   2.0810930e+00   2.2088810e+00   2.3238939e+00   2.4476054e+00   2.6059286e+00   2.8792267e+00  -2.8286023e+00  -2.0505342e+00  -1.6173515e+00  -1.4492240e+00
  -1.9612354e+00  -2.0276375e+00  -2.3309594e+00  -3.0836439e+00   2.6656629e+00   2.5644639e+00   2.5509926e+00   2.4936845e+00   2.3785452e+00   2.2184772e+00   2.0268008e+00   1.8194960e+00   1.6106759e+00   1.4119497e+00   1.2320196e+00   1.0702118e+00   9.2049578e-01   7.7813279e-01   6.3893321e-01   5.0023373e-01   3.6353689e-01   2.3256645e-01   1.1193947e-01   7.5145136e-03  -7.8040209e-02  -1.4853563e-01  -2.0989373e-01  -2.6560518e-01  -3.1665785e-01  -3.6202782e-01  -3.9854930e-01  -4.2220443e-01  -4.3081020e-01  -4.2427586e-01  -4.0351912e-01  -3.7116791e-01  -3.3251265e-01  -2.9229375e-01  -2.5067748e-01  -2.0221824e-01  -1.3894437e-01  -5.6990806e-02   4.0468720e-02   1.4833822e-01   2.6263468e-01   3.7779529e-01   4.8819919e-01   5.9166941e-01   6.8858971e-01   7.8433273e-01   8.9260942e-01   1.0238820e+00   1.1743620e+00   1.3332820e+00   1.4854444e+00   1.6162118e+00   1.7321850e+00   1.8572207e+00   2.0197651e+00   2.2959413e+00   2.8680469e+00  -2.6269875e+00  -2.1795740e+00  -2.0070063e+00
  -2.5267080e+00  -2.6060346e+00  -2.9410882e+00   2.5552408e+00   2.0321436e+00   1.9321661e+00   1.9306208e+00   1.8891726e+00   1.7845780e+00   1.6294720e+00   1.4384613e+00   1.2288759e+00   1.0175159e+00   8.1786372e-01   6.3854120e-01   4.7805170e-01   3.2946926e-01   1.8736395e-01   4.7547081e-02  -9.2234331e-02  -2.3031754e-01  -3.6294381e-01  -4.8513629e-01  -5.9046730e-01  -6.7592806e-01  -7.4552709e-01  -8.0598712e-01  -8.6165979e-01  -9.1358354e-01  -9.5994277e-01  -9.9686838e-01  -1.0207414e+00  -1.0296712e+00  -1.0232455e+00  -1.0018446e+00  -9.6833720e-01  -9.2881457e-01  -8.8880578e-01  -8.4811252e-01  -8.0030083e-01  -7.3708900e-01  -6.5465214e-01  -5.5612761e-01  -4.4690660e-01  -3.3118485e-01  -2.1463623e-01  -1.0376562e-01  -1.5235491e-03   9.3020701e-02   1.8597513e-01   2.9178123e-01   4.2272767e-01   5.7549207e-01   7.3705889e-01   8.9088716e-01   1.0222384e+00   1.1372697e+00   1.2621420e+00   1.4282322e+00   1.7082010e+00   2.2797000e+00   3.0783723e+00  -2.7449842e+00  -2.5684333e+00
  -3.0922904e+00   3.0973035e+00   2.7278430e+00   1.9073966e+00   1.3934499e+00   1.2907244e+00   1.2996742e+00   1.2767505e+00   1.1863120e+00   1.0387778e+00   8.4986206e-01   6.3879859e-01   4.2546710e-01   2.2521007e-01   4.6525520e-02  -1.1279333e-01  -2.6045732e-01  -4.0250657e-01  -5.4306691e-01  -6.8403663e-01  -8.2366497e-01  -9.5808180e-01  -1.0818986e+00  -1.1882398e+00  -1.2738200e+00  -1.3427742e+00  -1.4025402e+00  -1.4582527e+00  -1.5109973e+00  -1.5582021e+00  -1.5955795e+00  -1.6196688e+00  -1.6288624e+00  -1.6224256e+00  -1.6004362e+00  -1.5658346e+00  -1.5254747e+00  -1.4855027e+00  -1.4454306e+00  -1.3979541e+00  -1.3345526e+00  -1.2515396e+00  -1.1519017e+00  -1.0411899e+00  -9.2398018e-01  -8.0613318e-01  -6.9488325e-01  -5.9400353e-01  -5.0211028e-01  -4.1234577e-01  -3.0992819e-01  -1.8109700e-01  -2.8087588e-02   1.3458847e-01   2.8919151e-01   4.2136093e-01   5.3699663e-01   6.6350415e-01   8.3456906e-01   1.1196057e+00   1.6920519e+00   2.5025608e+00   2.9739051e+00  -3.1293638e+00
   2.6286411e+00   2.5198280e+00   2.1160006e+00   1.2731820e+00   7.6721816e-01   6.5272138e-01   6.6243823e-01   6.5418304e-01   5.7837232e-01   4.3987094e-01   2.5434990e-01   4.3045806e-02  -1.7101005e-01  -3.7083716e-01  -5.4815971e-01  -7.0579200e-01  -8.5214259e-01  -9.9380781e-01  -1.1348223e+00  -1.2767589e+00  -1.4177671e+00  -1.5537611e+00  -1.6789337e+00  -1.7861098e+00  -1.8717980e+00  -1.9401767e+00  -1.9993197e+00  -2.0550622e+00  -2.1085475e+00  -2.1566880e+00  -2.1945628e+00  -2.2188612e+00  -2.2282811e+00  -2.2217669e+00  -2.1990511e+00  -2.1634820e+00  -2.1224478e+00  -2.0825094e+00  -2.0429801e+00  -1.9958277e+00  -1.9323359e+00  -1.8490348e+00  -1.7486904e+00  -1.6368250e+00  -1.5184911e+00  -1.3998732e+00  -1.2888304e+00  -1.1899622e+00  -1.1014836e+00  -1.0156250e+00  -9.1744356e-01  -7.9205120e-01  -6.3999206e-01  -4.7630112e-01  -3.1961364e-01  -1.8373446e-01  -6.3518334e-02   6.8004177e-02   2.4592827e-01   5.3675988e-01   1.1100576e+00   1.9316800e+00   2.4137099e+00   2.5966489e+00
   2.0696697e+00   1.9467994e+00   1.5148312e+00   6.6430117e-01   1.6365908e-01   3.1770337e-02   3.2223799e-02   3.0380453e-02  -3.4346816e-02  -1.6477913e-01  -3.4686971e-01  -5.5784327e-01  -7.7184774e-01  -9.7060507e-01  -1.1461075e+00  -1.3016532e+00  -1.4462923e+00  -1.5871653e+00  -1.7282294e+00  -1.8707687e+00  -2.0128046e+00  -2.1499835e+00  -2.2761242e+00  -2.3838757e+00  -2.4695872e+00  -2.5374141e+00  -2.5959690e+00  -2.6516980e+00  -2.7057543e+00  -2.7545595e+00  -2.7927877e+00  -2.8172365e+00  -2.8268752e+00  -2.8204165e+00  -2.7972427e+00  -2.7609918e+00  -2.7195600e+00  -2.6797596e+00  -2.6407720e+00  -2.5940139e+00  -2.5306091e+00  -2.4473636e+00  -2.3468163e+00  -2.2342814e+00  -2.1152869e+00  -1.9964477e+00  -1.8861090e+00  -1.7895751e+00  -1.7046262e+00  -1.6223602e+00  -1.5277766e+00  -1.4053779e+00  -1.2538488e+00  -1.0881272e+00  -9.2761845e-01  -7.8562854e-01  -6.5823410e-01  -5.2002329e-01  -3.3493382e-01  -3.8605077e-02   5.3505348e-01   1.3651460e+00   1.8564441e+00   2.0423975e+00
   1.5108280e+00   1.3764123e+00   9.2432523e-01   7.3144584e-02  -4.2534714e-01  -5.7384433e-01  -5.8536371e-01  -5.8582133e-01  -6.4290067e-01  -7.6698166e-01  -9.4646163e-01  -1.1574658e+00  -1.3716756e+00  -1.5697336e+00  -1.7438397e+00  -1.8976339e+00  -2.0407574e+00  -2.1808717e+00  -2.3218920e+00  -2.4648930e+00  -2.6077766e+00  -2.7459225e+00  -2.8728455e+00  -2.9810909e+00  -3.0668939e+00  -3.1343518e+00   3.0907073e+00   3.0349815e+00   2.9805159e+00   2.9312564e+00   2.8927889e+00   2.8682746e+00   2.8584404e+00   2.8647981e+00   2.8882173e+00   2.9248475e+00   2.9664239e+00   3.0060643e+00   3.0446904e+00   3.0912176e+00  -3.1285724e+00  -3.0454034e+00  -2.9448067e+00  -2.8317673e+00  -2.7122340e+00  -2.5933115e+00  -2.4836380e+00  -2.3889860e+00  -2.3066961e+00  -2.2266760e+00  -2.1340477e+00  -2.0133474e+00  -1.8616066e+00  -1.6934376e+00  -1.5290695e+00  -1.3812771e+00  -1.2471508e+00  -1.1030029e+00  -9.1195768e-01  -6.1092008e-01  -3.6486865e-02   7.9978208e-01   1.2985043e+00   1.4874305e+00
   9.4924796e-01   8.0523179e-01   3.3737163e-01  -5.1567933e-01  -1.0142483e+00  -1.1761220e+00  -1.1973946e+00  -1.1961591e+00  -1.2455301e+00  -1.3632278e+00  -1.5402656e+00  -1.7516482e+00  -1.9666048e+00  -2.1646983e+00  -2.3382264e+00  -2.4910557e+00  -2.6333251e+00  -2.7731228e+00  -2.9143498e+00  -3.0579862e+00   3.0813531e+00   2.9421864e+00   2.8144249e+00   2.7055739e+00   2.6194379e+00   2.5519783e+00   2.4939702e+00   2.4381571e+00   2.3833861e+00   2.3338073e+00   2.2952597e+00   2.2707358e+00   2.2607744e+00   2.2669910e+00   2.2905693e+00   2.3273703e+00   2.3689578e+00   2.4085736e+00   2.4472513e+00   2.4939804e+00   2.5576927e+00   2.6410532e+00   2.7418828e+00   2.8555917e+00   2.9758780e+00   3.0950833e+00  -3.0787474e+00  -2.9852362e+00  -2.9045953e+00  -2.8257496e+00  -2.7341703e+00  -2.6149357e+00  -2.4635511e+00  -2.2939172e+00  -2.1269949e+00  -1.9749897e+00  -1.8355232e+00  -1.6865335e+00  -1.4906747e+00  -1.1854183e+00  -6.0890075e-01   2.3318070e-01   7.3769725e-01   9.2913103e-01
   3.8511214e-01   2.3187551e-01  -2.5182198e-01  -1.1098190e+00  -1.6091218e+00  -1.7827702e+00  -1.8130534e+00  -1.8093634e+00  -1.8492182e+00  -1.9587571e+00  -2.1322336e+00  -2.3433648e+00  -2.5587790e+00  -2.7569210e+00  -2.9301425e+00  -3.0824626e+00   3.0588209e+00   2.9189864e+00   2.7773182e+00   2.6328321e+00   2.4878614e+00   2.3476104e+00   2.2189847e+00   2.1094599e+00   2.0227767e+00   1.9549352e+00   1.8967212e+00   1.8407181e+00   1.7857198e+00   1.7360598e+00   1.6974920e+00   1.6729830e+00   1.6629831e+00   1.6691428e+00   1.6926866e+00   1.7295072e+00   1.7710446e+00   1.8108010e+00   1.8499637e+00   1.8973267e+00   1.9616137e+00   2.0453327e+00   2.1464921e+00   2.2609393e+00   2.3821016e+00   2.5016697e+00   2.6107854e+00   2.7034289e+00   2.7827003e+00   2.8603189e+00   2.9503146e+00   3.0668130e+00  -3.0672105e+00  -2.8976412e+00  -2.7288264e+00  -2.5726643e+00  -2.4273904e+00  -2.2729490e+00  -2.0722440e+00  -1.7628219e+00  -1.1830695e+00  -3.3401395e-01   1.7531472e-01   3.6833631e-01
  -1.7887996e-01  -3.4170180e-01  -8.4209484e-01  -1.7042970e+00  -2.2038729e+00  -2.3898912e+00  -2.4324069e+00  -2.4298224e+00  -2.4609070e+00  -2.5611478e+00  -2.7295310e+00  -2.9388669e+00   3.1297888e+00   2.9325526e+00   2.7601654e+00   2.6085354e+00   2.4670391e+00   2.3272330e+00   2.1851970e+00   2.0398955e+00   1.8938826e+00   1.7527457e+00   1.6234871e+00   1.5134413e+00   1.4261818e+00   1.3577358e+00   1.2991068e+00   1.2428876e+00   1.1877294e+00   1.1379509e+00   1.0993827e+00   1.0748821e+00   1.0649164e+00   1.0711135e+00   1.0946701e+00   1.1313562e+00   1.1727278e+00   1.2126658e+00   1.2525507e+00   1.3007516e+00   1.3655823e+00   1.4494830e+00   1.5506955e+00   1.6655411e+00   1.7872920e+00   1.9069100e+00   2.0153978e+00   2.1068831e+00   2.1844873e+00   2.2602657e+00   2.3476857e+00   2.4599568e+00   2.6051134e+00   2.7738413e+00   2.9456993e+00   3.1084030e+00  -3.0210376e+00  -2.8590636e+00  -2.6527454e+00  -2.3392828e+00  -1.7562059e+00  -8.9904318e-01  -3.8546875e-01  -1.9193407e-01
  -7.4061031e-01  -9.1262262e-01  -1.4279250e+00  -2.2902108e+00  -2.7896623e+00  -2.9884726e+00  -3.0469490e+00  -3.0520151e+00  -3.0791215e+00   3.1116179e+00   2.9488668e+00   2.7428029e+00   2.5306923e+00   2.3354925e+00   2.1646248e+00   2.0140493e+00   1.8732165e+00   1.7337149e+00   1.5915731e+00   1.4457025e+00   1.2989667e+00   1.1573591e+00   1.0278763e+00   9.1759336e-01   8.2984479e-01   7.6069299e-01   7.0153330e-01   6.4511769e-01   5.8992564e-01   5.4026493e-01   5.0182745e-01   4.7735919e-01   4.6745547e-01   4.7363938e-01   4.9693422e-01   5.3322581e-01   5.7424524e-01   6.1429217e-01   6.5497205e-01   7.0405358e-01   7.6924254e-01   8.5297148e-01   9.5376410e-01   1.0684232e+00   1.1902220e+00   1.3094123e+00   1.4168145e+00   1.5069000e+00   1.5828253e+00   1.6567181e+00   1.7414592e+00   1.8492426e+00   1.9899571e+00   2.1582194e+00   2.3351148e+00   2.5071482e+00   2.6718522e+00   2.8429134e+00   3.0551129e+00  -2.9112101e+00  -2.3256137e+00  -1.4601878e+00  -9.4302874e-01  -7.4987306e-01
  -1.3007001e+00  -1.4803595e+00  -2.0066370e+00  -2.8661185e+00   2.9175245e+00   2.7073328e+00   2.6325691e+00   2.6157365e+00   2.5873670e+00   2.4996121e+00   2.3417430e+00   2.1394688e+00   1.9304430e+00   1.7376379e+00   1.5683707e+00   1.4187771e+00   1.2785505e+00   1.1393860e+00   9.9722054e-01   8.5093353e-01   7.0373503e-01   5.6198512e-01   4.3258667e-01   3.2225368e-01   2.3402203e-01   1.6401930e-01   1.0416856e-01   4.7535480e-02  -7.5680585e-03  -5.6967053e-02  -9.5157575e-02  -1.1951496e-01  -1.2934622e-01  -1.2320163e-01  -1.0036610e-01  -6.4754705e-02  -2.4263478e-02   1.5867541e-02   5.7458876e-02   1.0755109e-01   1.7306128e-01   2.5644446e-01   3.5655424e-01   4.7064352e-01   5.9213683e-01   7.1071012e-01   8.1701112e-01   9.0603629e-01   9.8101103e-01   1.0538506e+00   1.1368162e+00   1.2410200e+00   1.3778872e+00   1.5462429e+00   1.7290791e+00   1.9112726e+00   2.0873051e+00   2.2673508e+00   2.4847469e+00   2.8039301e+00  -2.8919674e+00  -2.0186338e+00  -1.4987666e+00  -1.3065789e+00
  -1.8615728e+00  -2.0471176e+00  -2.5813352e+00   2.8444157e+00   2.3444024e+00   2.1253339e+00   2.0367928e+00   2.0083395e+00   1.9766891e+00   1.8917856e+00   1.7380691e+00   1.5394692e+00   1.3333667e+00   1.1425879e+00   9.7442675e-01   8.2525782e-01   6.8514851e-01   5.4596496e-01   4.0352276e-01   2.5669444e-01   1.0903232e-01  -3.2800048e-02  -1.6203727e-01  -2.7242109e-01  -3.6129560e-01  -4.3242730e-01  -4.9324955e-01  -5.5022082e-01  -6.0514546e-01  -6.5412865e-01  -6.9186150e-01  -7.1599557e-01  -7.2572914e-01  -7.1973059e-01  -6.9751065e-01  -6.6281625e-01  -6.2293614e-01  -5.8258505e-01  -5.3979598e-01  -4.8836266e-01  -4.2231091e-01  -3.3916143e-01  -2.3965818e-01  -1.2614442e-01  -4.9491443e-03   1.1321139e-01   2.1883247e-01   3.0751002e-01   3.8250202e-01   4.5516005e-01   5.3705191e-01   6.3825488e-01   7.7143862e-01   9.3961311e-01   1.1279006e+00   1.3194823e+00   1.5058431e+00   1.6939512e+00   1.9155718e+00   2.2359966e+00   2.8246348e+00  -2.5771705e+00  -2.0553588e+00  -1.8645636e+00
  -2.4247613e+00  -2.6152962e+00   3.1260748e+00   2.2679750e+00   1.7676207e+00   1.5417054e+00   1.4416473e+00   1.4028694e+00   1.3680981e+00   1.2861553e+00   1.1370000e+00   9.4245881e-01   7.3940761e-01   5.5054840e-01   3.8318999e-01   2.3396870e-01   9.3467806e-02  -4.6175649e-02  -1.8926536e-01  -3.3688914e-01  -4.8514114e-01  -6.2710229e-01  -7.5616390e-01  -8.6663474e-01  -9.5635444e-01  -1.0289325e+00  -1.0910458e+00  -1.1485343e+00  -1.2032172e+00  -1.2515372e+00  -1.2886809e+00  -1.3124677e+00  -1.3220600e+00  -1.3162333e+00  -1.2948523e+00  -1.2612544e+00  -1.2219967e+00  -1.1812015e+00  -1.1368658e+00  -1.0837184e+00  -1.0168502e+00  -9.3378962e-01  -8.3477385e-01  -7.2176105e-01  -6.0079352e-01  -4.8281174e-01  -3.7749351e-01  -2.8870523e-01  -2.1325056e-01  -1.4070680e-01  -6.0310304e-02   3.7207584e-02   1.6581768e-01   3.3295654e-01   5.2625313e-01   7.2697126e-01   9.2329096e-01   1.1191589e+00   1.3445736e+00   1.6654992e+00   2.2553795e+00  -3.1374345e+00  -2.6139393e+00  -2.4249949e+00
  -2.9893506e+00   3.0982194e+00   2.5474532e+00   1.6871605e+00   1.1873071e+00   9.5539172e-01   8.4403349e-01   7.9408601e-01   7.5496629e-01   6.7587903e-01   5.3233233e-01   3.4322947e-01   1.4442731e-01  -4.1681725e-02  -2.0782127e-01  -3.5703513e-01  -4.9804196e-01  -6.3831166e-01  -7.8223140e-01  -9.3075848e-01  -1.0795749e+00  -1.2215390e+00  -1.3502408e+00  -1.4606830e+00  -1.5513246e+00  -1.6255486e+00  -1.6891763e+00  -1.7473193e+00  -1.8017315e+00  -1.8493980e+00  -1.8858820e+00  -1.9092317e+00  -1.9186356e+00  -1.9129975e+00  -1.8924221e+00  -1.8600528e+00  -1.8214591e+00  -1.7800623e+00  -1.7339656e+00  -1.6789095e+00  -1.6111375e+00  -1.5282578e+00  -1.4299014e+00  -1.3176108e+00  -1.1971153e+00  -1.0794156e+00  -9.7440064e-01  -8.8554126e-01  -8.0978685e-01  -7.3794049e-01  -6.6015695e-01  -5.6760218e-01  -4.4464722e-01  -2.7894542e-01  -7.9870679e-02   1.3135138e-01   3.3869971e-01   5.4304288e-01   7.7246644e-01   1.0934434e+00   1.6841307e+00   2.5846628e+00   3.1100998e+00  -2.9865439e+00
   2.7300983e+00   2.5292060e+00   1.9687660e+00   1.1071858e+00   6.0887418e-01   3.7120373e-01   2.4769451e-01   1.8383265e-01   1.3638749e-01   5.7712252e-02  -8.0025668e-02  -2.6204047e-01  -4.5477415e-01  -6.3674314e-01  -8.0081621e-01  -9.4958992e-01  -1.0908908e+00  -1.2316927e+00  -1.3763988e+00  -1.5257138e+00  -1.6748340e+00  -1.8164487e+00  -1.9444307e+00  -2.0545912e+00  -2.1460900e+00  -2.2220132e+00  -2.2872459e+00  -2.3461180e+00  -2.4002084e+00  -2.4470257e+00  -2.4827533e+00  -2.5055885e+00  -2.5147838e+00  -2.5094382e+00  -2.4898746e+00  -2.4588974e+00  -2.4210664e+00  -2.3790314e+00  -2.3311374e+00  -2.2741880e+00  -2.2056094e+00  -2.1232048e+00  -2.0259441e+00  -1.9148905e+00  -1.7954121e+00  -1.6783676e+00  -1.5738368e+00  -1.4850619e+00  -1.4091942e+00  -1.3384457e+00  -1.2639543e+00  -1.1768837e+00  -1.0596147e+00  -8.9472427e-01  -6.8833068e-01  -4.6469882e-01  -2.4492456e-01  -3.1276555e-02   2.0240318e-01   5.2298696e-01   1.1134828e+00   2.0248848e+00   2.5526644e+00   2.7362415e+00
   2.1683866e+00   1.9626774e+00   1.3934810e+00   5.3227227e-01   3.6167761e-02  -2.0663469e-01  -3.4218582e-01  -4.2170894e-01  -4.8165342e-01  -5.6393608e-01  -6.9719411e-01  -8.7140007e-01  -1.0568460e+00  -1.2337179e+00  -1.3951660e+00  -1.5432210e+00  -1.6846961e+00  -1.8260143e+00  -1.9714963e+00  -2.1214676e+00  -2.2706054e+00  -2.4115148e+00  -2.5384626e+00  -2.6481367e+00  -2.7404253e+00  -2.8180688e+00  -2.8849651e+00  -2.9446248e+00  -2.9983694e+00  -3.0442857e+00  -3.0792014e+00  -3.1014348e+00  -3.1104146e+00  -3.1054341e+00  -3.0869755e+00  -3.0575353e+00  -3.0205688e+00  -2.9778839e+00  -2.9281959e+00  -2.8694022e+00  -2.8000837e+00  -2.7183608e+00  -2.6225524e+00  -2.5131706e+00  -2.3951658e+00  -2.2790157e+00  -2.1748858e+00  -2.0859730e+00  -2.0097117e+00  -1.9397938e+00  -1.8683309e+00  -1.7860749e+00  -1.6733653e+00  -1.5082124e+00  -1.2936203e+00  -1.0569076e+00  -8.2443345e-01  -6.0149754e-01  -3.6381840e-01  -4.4259212e-02   5.4473808e-01   1.4672470e+00   1.9976189e+00   2.1778117e+00
   1.6077791e+00   1.3981826e+00   8.2157059e-01  -3.9031549e-02  -5.3257686e-01  -7.7925773e-01  -9.2531024e-01  -1.0197916e+00  -1.0937667e+00  -1.1825068e+00  -1.3130261e+00  -1.4797876e+00  -1.6578489e+00  -1.8295383e+00  -1.9884010e+00  -2.1358725e+00  -2.2777388e+00  -2.4198636e+00  -2.5663586e+00  -2.7170602e+00  -2.8661412e+00  -3.0062089e+00  -3.1320257e+00   3.0419948e+00   2.9488724e+00   2.8694036e+00   2.8007128e+00   2.7401567e+00   2.6867478e+00   2.6418304e+00   2.6078993e+00   2.5863744e+00   2.5776222e+00   2.5820753e+00   2.5993019e+00   2.6271089e+00   2.6631879e+00   2.7066222e+00   2.7582129e+00   2.8189312e+00   2.8891121e+00   2.9702208e+00   3.0645339e+00  -3.1110296e+00  -2.9945861e+00  -2.8792059e+00  -2.7750003e+00  -2.6853492e+00  -2.6081338e+00  -2.5385378e+00  -2.4695918e+00  -2.3912916e+00  -2.2820183e+00  -2.1160217e+00  -1.8935121e+00  -1.6444517e+00  -1.4001162e+00  -1.1686625e+00  -9.2762774e-01  -6.0982398e-01  -2.3571976e-02   9.1035323e-01   1.4435102e+00   1.6201452e+00
   1.0465633e+00   8.3371203e-01   2.4977150e-01  -6.1156048e-01  -1.1020927e+00  -1.3513367e+00  -1.5061032e+00  -1.6137945e+00  -1.7012383e+00  -1.7972327e+00  -1.9258402e+00  -2.0855019e+00  -2.2563172e+00  -2.4229232e+00  -2.5793591e+00  -2.7264900e+00  -2.8691019e+00  -3.0124882e+00   3.1227887e+00   2.9711167e+00   2.8219843e+00   2.6827302e+00   2.5580104e+00   2.4492749e+00   2.3552107e+00   2.2737534e+00   2.2030757e+00   2.1414695e+00   2.0883538e+00   2.0446052e+00   2.0118002e+00   1.9911019e+00   1.9825982e+00   1.9864378e+00   2.0022318e+00   2.0283668e+00   2.0636255e+00   2.1079826e+00   2.1616752e+00   2.2244833e+00   2.2957383e+00   2.3764333e+00   2.4693633e+00   2.5753198e+00   2.6903207e+00   2.8052055e+00   2.9100191e+00   3.0009236e+00   3.0793446e+00  -3.1345664e+00  -3.0683090e+00  -2.9939473e+00  -2.8877803e+00  -2.7208769e+00  -2.4909990e+00  -2.2304220e+00  -1.9750422e+00  -1.7357752e+00  -1.4918841e+00  -1.1764101e+00  -5.9397123e-01   3.5205345e-01   8.8845373e-01   1.0615900e+00
   4.8422959e-01   2.6797284e-01  -3.2470314e-01  -1.1880146e+00  -1.6748173e+00  -1.9258946e+00  -2.0885231e+00  -2.2086258e+00  -2.3093708e+00  -2.4131060e+00  -2.5399856e+00  -2.6920996e+00  -2.8549839e+00  -3.0158998e+00   3.1136501e+00   2.9669884e+00   2.8235205e+00   2.6785736e+00   2.5289498e+00   2.3761300e+00   2.2268891e+00   2.0884928e+00   1.9649228e+00   1.8566122e+00   1.7615742e+00   1.6780363e+00   1.6052239e+00   1.5424446e+00   1.4895438e+00   1.4469072e+00   1.4153464e+00   1.3955564e+00   1.3873214e+00   1.3904823e+00   1.4048594e+00   1.4293430e+00   1.4638642e+00   1.5092726e+00   1.5651950e+00   1.6301645e+00   1.7025749e+00   1.7829222e+00   1.8744224e+00   1.9786337e+00   2.0921435e+00   2.2065789e+00   2.3122038e+00   2.4044556e+00   2.4837882e+00   2.5521077e+00   2.6148451e+00   2.6846829e+00   2.7877869e+00   2.9558776e+00  -3.0899804e+00  -2.8178854e+00  -2.5514945e+00  -2.3045209e+00  -2.0578149e+00  -1.7449526e+00  -1.1673142e+00  -2.0845929e-01   3.3209307e-01   5.0195804e-01
  -7.7974275e-02  -2.9828816e-01  -9.0131983e-01  -1.7663754e+00  -2.2487331e+00  -2.5015466e+00  -2.6721181e+00  -2.8051548e+00  -2.9205710e+00  -3.0338943e+00   3.1232785e+00   2.9793916e+00   2.8258236e+00   2.6719033e+00   2.5220040e+00   2.3763784e+00   2.2322884e+00   2.0857611e+00   1.9343494e+00   1.7804086e+00   1.6312027e+00   1.4938941e+00   1.3716853e+00   1.2639246e+00   1.1680106e+00   1.0824397e+00   1.0074643e+00   9.4345759e-01   8.9071595e-01   8.4928620e-01   8.1906942e-01   8.0023102e-01   7.9225591e-01   7.9465545e-01   8.0744638e-01   8.3029048e-01   8.6412916e-01   9.1059201e-01   9.6870648e-01   1.0357331e+00   1.1091819e+00   1.1890427e+00   1.2788285e+00   1.3809255e+00   1.4926053e+00   1.6063325e+00   1.7126638e+00   1.8061052e+00   1.8858680e+00   1.9525438e+00   2.0111208e+00   2.0763159e+00   2.1770862e+00   2.3473191e+00   2.5926828e+00   2.8767470e+00  -3.1286442e+00  -2.8737337e+00  -2.6240054e+00  -2.3138513e+00  -1.7420026e+00  -7.7004562e-01  -2.2415781e-01  -5.7261513e-02
  -6.3841422e-01  -8.6321407e-01  -1.4771848e+00  -2.3426483e+00  -2.8201799e+00  -3.0747648e+00   3.0298439e+00   2.8833374e+00   2.7516417e+00   2.6260939e+00   2.4988496e+00   2.3629023e+00   2.2195706e+00   2.0737774e+00   1.9285228e+00   1.7845438e+00   1.6401304e+00   1.4920832e+00   1.3388989e+00   1.1839604e+00   1.0350235e+00   8.9907665e-01   7.7844629e-01   6.7136864e-01   5.7471221e-01   4.8723447e-01   4.1014666e-01   3.4490745e-01   2.9225907e-01   2.5193620e-01   2.2307025e-01   2.0520139e-01   1.9745676e-01   1.9908156e-01   2.1028788e-01   2.3152823e-01   2.6472782e-01   3.1217366e-01   3.7234299e-01   4.4125114e-01   5.1556459e-01   5.9478431e-01   6.8257435e-01   7.8216590e-01   8.9166542e-01   1.0044376e+00   1.1114193e+00   1.2060448e+00   1.2860382e+00   1.3508818e+00   1.4054864e+00   1.4669524e+00   1.5669668e+00   1.7405708e+00   1.9942244e+00   2.2901504e+00   2.5792970e+00   2.8420973e+00   3.0948901e+00  -2.8809583e+00  -2.3158799e+00  -1.3310973e+00  -7.7873502e-01  -6.1452086e-01
  -1.1967132e+00  -1.4259015e+00  -2.0505462e+00  -2.9154152e+00   2.8951379e+00   2.6390262e+00   2.4530414e+00   2.2936309e+00   2.1455378e+00   2.0062838e+00   1.8755183e+00   1.7460140e+00   1.6126020e+00   1.4751877e+00   1.3349456e+00   1.1928894e+00   1.0482168e+00   8.9854043e-01   7.4347050e-01   5.8753949e-01   4.3897068e-01   3.0448184e-01   1.8546503e-01   7.9068101e-02  -1.8283635e-02  -1.0757775e-01  -1.8673700e-01  -2.5322852e-01  -3.0584909e-01  -3.4510923e-01  -3.7255275e-01  -3.8943024e-01  -3.9698055e-01  -3.9620987e-01  -3.8661882e-01  -3.6692040e-01  -3.3426822e-01  -2.8587967e-01  -2.2376030e-01  -1.5306409e-01  -7.7936610e-02   6.8350537e-04   8.6472069e-02   1.8346131e-01   2.9073914e-01   4.0261003e-01   5.1045171e-01   6.0653365e-01   6.8688208e-01   7.5011290e-01   8.0144641e-01   8.6050317e-01   9.6133203e-01   1.1390853e+00   1.4005442e+00   1.7073806e+00   2.0071404e+00   2.2773204e+00   2.5329179e+00   2.8372474e+00  -2.8885718e+00  -1.8914553e+00  -1.3315585e+00  -1.1697358e+00
  -1.7538725e+00  -1.9872263e+00  -2.6226144e+00   2.7962982e+00   2.3286146e+00   2.0713967e+00   1.8789478e+00   1.7079564e+00   1.5447186e+00   1.3919883e+00   1.2564038e+00   1.1317132e+00   1.0073272e+00   8.7802335e-01   7.4279741e-01   6.0267850e-01   4.5759822e-01   3.0601802e-01   1.4880498e-01  -8.2747082e-03  -1.5656194e-01  -2.8969858e-01  -4.0724600e-01  -5.1308813e-01  -6.1117958e-01  -7.0226343e-01  -7.8349088e-01  -8.5128906e-01  -9.0395166e-01  -9.4214161e-01  -9.6814464e-01  -9.8399168e-01  -9.9138208e-01  -9.9147344e-01  -9.8354871e-01  -9.6529563e-01  -9.3303522e-01  -8.8367941e-01  -8.1964863e-01  -7.4715612e-01  -6.7114023e-01  -5.9290854e-01  -5.0888739e-01  -4.1433427e-01  -3.0906294e-01  -1.9783984e-01  -8.8842385e-02   8.9724951e-03   8.9737046e-02   1.5140120e-01   1.9985894e-01   2.5731640e-01   3.5984768e-01   5.4198942e-01   8.1050440e-01   1.1271086e+00   1.4365817e+00   1.7135291e+00   1.9716044e+00   2.2727919e+00   2.8216046e+00  -2.4525760e+00  -1.8839427e+00  -1.7241055e+00
  -2.3109568e+00  -2.5486660e+00   3.0873407e+00   2.2233392e+00   1.7607392e+00   1.5025805e+00   1.3042502e+00   1.1227015e+00   9.4553698e-01   7.8000652e-01   6.3906222e-01   5.1823151e-01   4.0250109e-01   2.8143014e-01   1.5148791e-01   1.3475467e-02  -1.3207164e-01  -2.8576328e-01  -4.4533407e-01  -6.0371222e-01  -7.5181887e-01  -8.8372633e-01  -9.9995187e-01  -1.1053433e+00  -1.2042002e+00  -1.2970309e+00  -1.3802997e+00  -1.4494454e+00  -1.5022342e+00  -1.5395107e+00  -1.5640731e+00  -1.5788717e+00  -1.5861334e+00  -1.5870960e+00  -1.5806916e+00  -1.5637444e+00  -1.5317110e+00  -1.4813655e+00  -1.4154920e+00  -1.3412234e+00  -1.2642871e+00  -1.1862874e+00  -1.1038367e+00  -1.0115920e+00  -9.0818238e-01  -7.9749008e-01  -6.8729163e-01  -5.8780208e-01  -5.0694898e-01  -4.4728776e-01  -4.0183910e-01  -3.4566334e-01  -2.4091184e-01  -5.4182575e-02   2.2095821e-01   5.4660583e-01   8.6526068e-01   1.1486610e+00   1.4091304e+00   1.7072987e+00   2.2469257e+00  -3.0158889e+00  -2.4370852e+00  -2.2786519e+00
  -2.8678801e+00  -3.1106415e+00   2.5121530e+00   1.6487897e+00   1.1913112e+00   9.3189267e-01   7.2761707e-01   5.3573875e-01   3.4498701e-01   1.6663224e-01   1.9566510e-02  -9.8092066e-02  -2.0497489e-01  -3.1707249e-01  -4.4094459e-01  -5.7628965e-01  -7.2205801e-01  -8.7781367e-01  -1.0397451e+00  -1.1993968e+00  -1.3472729e+00  -1.4779412e+00  -1.5928706e+00  -1.6978021e+00  -1.7973506e+00  -1.8917954e+00  -1.9769854e+00  -2.0474640e+00  -2.1004339e+00  -2.1367998e+00  -2.1599690e+00  -2.1737429e+00  -2.1809209e+00  -2.1827653e+00  -2.1778807e+00  -2.1621056e+00  -2.1301711e+00  -2.0788946e+00  -2.0113692e+00  -1.9354865e+00  -1.8577567e+00  -1.7800273e+00  -1.6991495e+00  -1.6092981e+00  -1.5078638e+00  -1.3978883e+00  -1.2868001e+00  -1.1860529e+00  -1.1056977e+00  -1.0486031e+00  -1.0062111e+00  -9.5072043e-01  -8.4294551e-01  -6.5115144e-01  -3.6948459e-01  -3.5163984e-02   2.9249277e-01   5.8234710e-01   8.4540586e-01   1.1409555e+00   1.6710669e+00   2.7019084e+00  -2.9908245e+00  -2.8330992e+00
   2.8596425e+00   2.6110327e+00   1.9367205e+00   1.0751800e+00   6.2254911e-01   3.6130091e-01   1.5076575e-01  -5.1549032e-02  -2.5596274e-01  -4.4764068e-01  -6.0211774e-01  -7.1786544e-01  -8.1610323e-01  -9.1858204e-01  -1.0355102e+00  -1.1674737e+00  -1.3130416e+00  -1.4706284e+00  -1.6347481e+00  -1.7954976e+00  -1.9429810e+00  -2.0723244e+00  -2.1859295e+00  -2.2903429e+00  -2.3904517e+00  -2.4863066e+00  -2.5732177e+00  -2.6449502e+00  -2.6981580e+00  -2.7338101e+00  -2.7557507e+00  -2.7685780e+00  -2.7757218e+00  -2.7783845e+00  -2.7748185e+00  -2.7600550e+00  -2.7281384e+00  -2.6760627e+00  -2.6071771e+00  -2.5299462e+00  -2.4516371e+00  -2.3743063e+00  -2.2950763e+00  -2.2077612e+00  -2.1085133e+00  -1.9995564e+00  -1.8880100e+00  -1.7864798e+00  -1.7070482e+00  -1.6526441e+00  -1.6126561e+00  -1.5565467e+00  -1.4445728e+00  -1.2471668e+00  -9.5915225e-01  -6.1664882e-01  -2.8023832e-01   1.6067195e-02   2.8194145e-01   5.7534330e-01   1.0959048e+00   2.1359228e+00   2.7392720e+00   2.8969712e+00
   2.3061330e+00   2.0512269e+00   1.3633060e+00   5.0477920e-01   5.6421011e-02  -2.0709152e-01  -4.2392805e-01  -6.3640929e-01  -8.5402188e-01  -1.0589660e+00  -1.2219839e+00  -1.3377137e+00  -1.4285562e+00  -1.5216071e+00  -1.6312126e+00  -1.7593468e+00  -1.9044217e+00  -2.0636527e+00  -2.2297990e+00  -2.3914952e+00  -2.5384950e+00  -2.6665387e+00  -2.7789050e+00  -2.8828346e+00  -2.9834219e+00  -3.0804960e+00   3.1142705e+00   3.0413896e+00   2.9879028e+00   2.9528371e+00   2.9319902e+00   2.9200002e+00   2.9128463e+00   2.9093856e+00   2.9117914e+00   2.9257229e+00   2.9576928e+00   3.0104332e+00   3.0803952e+00  -3.1244523e+00  -3.0456925e+00  -2.9687660e+00  -2.8910857e+00  -2.8062287e+00  -2.7091821e+00  -2.6013695e+00  -2.4896361e+00  -2.3876038e+00  -2.3091575e+00  -2.2570356e+00  -2.2182467e+00  -2.1599507e+00  -2.0427536e+00  -1.8395110e+00  -1.5456677e+00  -1.1958283e+00  -8.5124387e-01  -5.4872516e-01  -2.7997357e-01   1.1635556e-02   5.2277258e-01   1.5705473e+00   2.1877770e+00   2.3460359e+00
   1.7545743e+00   1.4932842e+00   7.9237809e-01  -6.2608239e-02  -5.0736639e-01  -7.7335401e-01  -9.9623547e-01  -1.2181708e+00  -1.4478187e+00  -1.6650671e+00  -1.8369281e+00  -1.9543372e+00  -2.0395465e+00  -2.1240336e+00  -2.2264708e+00  -2.3506948e+00  -2.4952229e+00  -2.6560619e+00  -2.8241798e+00  -2.9867929e+00  -3.1333808e+00   3.0228474e+00   2.9114610e+00   2.8078410e+00   2.7067607e+00   2.6085993e+00   2.5188578e+00   2.4449371e+00   2.3911387e+00   2.3565522e+00   2.3366010e+00   2.3253274e+00   2.3181317e+00   2.3139798e+00   2.3153917e+00   2.3287030e+00   2.3608140e+00   2.4141258e+00   2.4849483e+00   2.5642360e+00   2.6434648e+00   2.7201672e+00   2.7966268e+00   2.8793812e+00   2.9744517e+00   3.0811874e+00  -3.0902119e+00  -2.9878594e+00  -2.9103301e+00  -2.8599916e+00  -2.8212997e+00  -2.7596599e+00  -2.6367655e+00  -2.4278477e+00  -2.1288712e+00  -1.7726508e+00  -1.4206209e+00  -1.1122416e+00  -8.4063909e-01  -5.5054234e-01  -4.8653545e-02   1.0054888e+00   1.6375798e+00   1.7969301e+00
   1.2040109e+00   9.3627134e-01   2.2254928e-01  -6.2887170e-01  -1.0706625e+00  -1.3393535e+00  -1.5681085e+00  -1.7988460e+00  -2.0393383e+00  -2.2677104e+00  -2.4481171e+00  -2.5681458e+00  -2.6490400e+00  -2.7256998e+00  -2.8211434e+00  -2.9414329e+00  -3.0853982e+00   3.0353643e+00   2.8653310e+00   2.7018072e+00   2.5555029e+00   2.4293519e+00   2.3186308e+00   2.2151046e+00   2.1134879e+00   2.0143571e+00   1.9234733e+00   1.8486416e+00   1.7945012e+00   1.7601676e+00   1.7409251e+00   1.7302197e+00   1.7229635e+00   1.7182255e+00   1.7189566e+00   1.7318968e+00   1.7642313e+00   1.8180284e+00   1.8895119e+00   1.9695985e+00   2.0493464e+00   2.1260417e+00   2.2016534e+00   2.2827162e+00   2.3760290e+00   2.4816793e+00   2.5932362e+00   2.6955214e+00   2.7719834e+00   2.8207675e+00   2.8600872e+00   2.9257676e+00   3.0544754e+00  -3.0143864e+00  -2.7108403e+00  -2.3489551e+00  -1.9900317e+00  -1.6759939e+00  -1.4014438e+00  -1.1124561e+00  -6.1951195e-01   4.3950866e-01   1.0876016e+00   1.2486096e+00
   6.5379378e-01   3.7932283e-01  -3.4744314e-01  -1.1951775e+00  -1.6346313e+00  -1.9065088e+00  -2.1413356e+00  -2.3806618e+00  -2.6313485e+00  -2.8701337e+00  -3.0588290e+00   3.1012170e+00   3.0238898e+00   2.9547906e+00   2.8665059e+00   2.7504285e+00   2.6072624e+00   2.4434764e+00   2.2717615e+00   2.1074697e+00   1.9614236e+00   1.8358899e+00   1.7256021e+00   1.6220266e+00   1.5198902e+00   1.4199600e+00   1.3281616e+00   1.2525869e+00   1.1981099e+00   1.1639556e+00   1.1452104e+00   1.1348908e+00   1.1275479e+00   1.1223426e+00   1.1225531e+00   1.1353582e+00   1.1679638e+00   1.2221069e+00   1.2939900e+00   1.3746266e+00   1.4548386e+00   1.5316145e+00   1.6066030e+00   1.6862249e+00   1.7777758e+00   1.8820427e+00   1.9927490e+00   2.0942412e+00   2.1692465e+00   2.2166165e+00   2.2572998e+00   2.3277397e+00   2.4624377e+00   2.6820079e+00   2.9897623e+00  -2.9263061e+00  -2.5607885e+00  -2.2410556e+00  -1.9632524e+00  -1.6747331e+00  -1.1901477e+00  -1.2796430e-01   5.3719593e-01   7.0045725e-01
   1.0418230e-01  -1.7741536e-01  -9.1716417e-01  -1.7607307e+00  -2.1985414e+00  -2.4742818e+00  -2.7156252e+00  -2.9636419e+00   3.0588640e+00   2.8099452e+00   2.6129661e+00   2.4861328e+00   2.4115475e+00   2.3497128e+00   2.2688350e+00   2.1574142e+00   2.0155022e+00   1.8507960e+00   1.6778409e+00   1.5130918e+00   1.3674067e+00   1.2424117e+00   1.1324101e+00   1.0287127e+00   9.2613029e-01   8.2562319e-01   7.3318825e-01   6.5708407e-01   6.0228050e-01   5.6805255e-01   5.4950975e-01   5.3934792e-01   5.3188530e-01   5.2639510e-01   5.2642064e-01   5.3933352e-01   5.7221256e-01   6.2650629e-01   6.9846102e-01   7.7930536e-01   8.5982052e-01   9.3664826e-01   1.0111097e+00   1.0894105e+00   1.1790409e+00   1.2814371e+00   1.3904686e+00   1.4903184e+00   1.5635668e+00   1.6100315e+00   1.6532601e+00   1.7294746e+00   1.8704991e+00   2.0952037e+00   2.4068351e+00   2.7788152e+00  -3.1324880e+00  -2.8069392e+00  -2.5255040e+00  -2.2366962e+00  -1.7596110e+00  -6.9602727e-01  -1.3207807e-02   1.5283130e-01
  -4.4407527e-01  -7.3303017e-01  -1.4849801e+00  -2.3238552e+00  -2.7607507e+00  -3.0409511e+00   2.9940351e+00   2.7373226e+00   2.4668914e+00   2.2081922e+00   2.0029903e+00   1.8717303e+00   1.7985644e+00   1.7430666e+00   1.6694044e+00   1.5628805e+00   1.4226395e+00   1.2574876e+00   1.0837847e+00   9.1892374e-01   7.7370031e-01   6.4914900e-01   5.3925286e-01   4.3532720e-01   3.3234913e-01   2.3147666e-01   1.3869616e-01   6.2291318e-02   7.1932214e-03  -2.7267800e-02  -4.5869502e-02  -5.6121898e-02  -6.3739426e-02  -6.9371911e-02  -6.9276325e-02  -5.6024830e-02  -2.2885676e-02   3.1350564e-02   1.0305232e-01   1.8377166e-01   2.6445309e-01   3.4135299e-01   4.1544932e-01   4.9262630e-01   5.8027260e-01   6.8040090e-01   7.8703672e-01   8.8458623e-01   9.5613658e-01   1.0027056e+00   1.0499938e+00   1.1330236e+00   1.2806156e+00   1.5101993e+00   1.8252578e+00   2.2016254e+00   2.5795434e+00   2.9109304e+00  -3.0869254e+00  -2.7971806e+00  -2.3266841e+00  -1.2631621e+00  -5.6264565e-01  -3.9345164e-01
  -9.9063712e-01  -1.2868864e+00  -2.0498340e+00  -2.8838709e+00   2.9626479e+00   2.6776052e+00   2.4224615e+00   2.1573173e+00   1.8776436e+00   1.6098599e+00   1.3968591e+00   1.2606811e+00   1.1874655e+00   1.1368408e+00   1.0696448e+00   9.6785582e-01   8.2946692e-01   6.6420986e-01   4.9015771e-01   3.2544100e-01   1.8066233e-01   5.6338382e-02  -5.3759362e-02  -1.5813312e-01  -2.6154146e-01  -3.6262507e-01  -4.5547842e-01  -5.3195872e-01  -5.8730944e-01  -6.2216075e-01  -6.4114393e-01  -6.5173422e-01  -6.5953376e-01  -6.6508387e-01  -6.6464302e-01  -6.5082239e-01  -6.1742624e-01  -5.6343059e-01  -4.9224962e-01  -4.1189279e-01  -3.3105850e-01  -2.5389891e-01  -1.7981829e-01  -1.0338421e-01  -1.7589398e-02   8.0060446e-02   1.8378057e-01   2.7861653e-01   3.4878398e-01   3.9663832e-01   4.4934793e-01   5.3985770e-01   6.9395008e-01   9.2796158e-01   1.2459269e+00   1.6261593e+00   2.0097363e+00   2.3468947e+00   2.6362524e+00   2.9274006e+00  -2.8911109e+00  -1.8287218e+00  -1.1106823e+00  -9.3806310e-01
  -1.5359518e+00  -1.8392721e+00  -2.6121830e+00   2.8415568e+00   2.4044946e+00   2.1143332e+00   1.8522283e+00   1.5789460e+00   1.2905467e+00   1.0144632e+00   7.9435240e-01   6.5325979e-01   5.7898465e-01   5.3186169e-01   4.7022506e-01   3.7279723e-01   2.3629300e-01   7.1194692e-02  -1.0286031e-01  -2.6722469e-01  -4.1164409e-01  -5.3602786e-01  -6.4671076e-01  -7.5182737e-01  -8.5575448e-01  -9.5693346e-01  -1.0495984e+00  -1.1259276e+00  -1.1814866e+00  -1.2169548e+00  -1.2366106e+00  -1.2477841e+00  -1.2557813e+00  -1.2610455e+00  -1.2598825e+00  -1.2452598e+00  -1.2116039e+00  -1.1580136e+00  -1.0875869e+00  -1.0077655e+00  -9.2672217e-01  -8.4902080e-01  -7.7451810e-01  -6.9839798e-01  -6.1428837e-01  -5.1933216e-01  -4.1905520e-01  -3.2734212e-01  -2.5829582e-01  -2.0814616e-01  -1.4903630e-01  -5.0769227e-02   1.0955150e-01   3.4747491e-01   6.6790579e-01   1.0515945e+00   1.4405829e+00   1.7835128e+00   2.0770640e+00   2.3700300e+00   2.8295318e+00  -2.3933426e+00  -1.6578181e+00  -1.4815087e+00
  -2.0807951e+00  -2.3909933e+00   3.1099888e+00   2.2848003e+00   1.8467439e+00   1.5511415e+00   1.2819174e+00   1.0005339e+00   7.0360130e-01   4.1972307e-01   1.9312707e-01   4.7429977e-02  -2.8367730e-02  -7.2932004e-02  -1.2969809e-01  -2.2303512e-01  -3.5752593e-01  -5.2207914e-01  -6.9568454e-01  -8.5939879e-01  -1.0034728e+00  -1.1281405e+00  -1.2397389e+00  -1.3458606e+00  -1.4503672e+00  -1.5515119e+00  -1.6437107e+00  -1.7196556e+00  -1.7753562e+00  -1.8115090e+00  -1.8321274e+00  -1.8441195e+00  -1.8523346e+00  -1.8571103e+00  -1.8550035e+00  -1.8393862e+00  -1.8054790e+00  -1.7524764e+00  -1.6830629e+00  -1.6039797e+00  -1.5227333e+00  -1.4442765e+00  -1.3690099e+00  -1.2929264e+00  -1.2105063e+00  -1.1186823e+00  -1.0226131e+00  -9.3463808e-01  -8.6661870e-01  -8.1328456e-01  -7.4694735e-01  -6.4071157e-01  -4.7439186e-01  -2.3299887e-01   8.9592302e-02   4.7648968e-01   8.7084508e-01   1.2197020e+00   1.5177642e+00   1.8130485e+00   2.2681055e+00  -2.9579176e+00  -2.2048705e+00  -2.0245995e+00
  -2.6255308e+00  -2.9424645e+00   2.5498307e+00   1.7287200e+00   1.2890907e+00   9.8768171e-01   7.1105223e-01   4.2134727e-01   1.1575466e-01  -1.7573331e-01  -4.0839941e-01  -5.5842156e-01  -6.3607708e-01  -6.7888208e-01  -7.3134888e-01  -8.2071927e-01  -9.5287912e-01  -1.1162865e+00  -1.2888097e+00  -1.4514281e+00  -1.5950375e+00  -1.7200931e+00  -1.8328281e+00  -1.9401376e+00  -2.0452294e+00  -2.1461787e+00  -2.2376197e+00  -2.3129392e+00  -2.3687272e+00  -2.4057766e+00  -2.4276786e+00  -2.4407277e+00  -2.4491851e+00  -2.4532525e+00  -2.4498438e+00  -2.4330636e+00  -2.3989387e+00  -2.3467277e+00  -2.2786248e+00  -2.2005364e+00  -2.1191993e+00  -2.0398994e+00  -1.9636812e+00  -1.8875479e+00  -1.8070041e+00  -1.7189508e+00  -1.6280304e+00  -1.5444936e+00  -1.4773490e+00  -1.4197736e+00  -1.3452677e+00  -1.2307317e+00  -1.0585224e+00  -8.1402106e-01  -4.8950730e-01  -9.9577423e-02   3.0021264e-01   6.5522341e-01   9.5820251e-01   1.2563478e+00   1.7078577e+00   2.7607767e+00  -2.7520919e+00  -2.5676924e+00
   3.1133201e+00   2.7898564e+00   1.9911510e+00   1.1740509e+00   7.3234501e-01   4.2487383e-01   1.4062653e-01  -1.5763783e-01  -4.7206053e-01  -7.7105064e-01  -1.0094606e+00  -1.1636705e+00  -1.2437069e+00  -1.2858018e+00  -1.3347934e+00  -1.4204374e+00  -1.5499433e+00  -1.7115330e+00  -1.8822733e+00  -2.0432999e+00  -2.1862654e+00  -2.3117621e+00  -2.4258075e+00  -2.5344651e+00  -2.6401442e+00  -2.7407434e+00  -2.8311523e+00  -2.9056212e+00  -2.9614370e+00  -2.9994698e+00  -3.0229073e+00  -3.0372349e+00  -3.0459612e+00  -3.0491771e+00  -3.0442472e+00  -3.0261775e+00  -2.9918718e+00  -2.9406461e+00  -2.8741373e+00  -2.7972842e+00  -2.7159858e+00  -2.6357876e+00  -2.5584760e+00  -2.4822586e+00  -2.4037813e+00  -2.3200907e+00  -2.2351166e+00  -2.1564621e+00  -2.0897228e+00  -2.0266296e+00  -1.9430011e+00  -1.8198598e+00  -1.6418737e+00  -1.3946078e+00  -1.0684153e+00  -6.7564276e-01  -2.7036595e-01   9.0949894e-02   3.9916772e-01   7.0057150e-01   1.1494642e+00   2.1973633e+00   2.9842200e+00  -3.1104790e+00
   2.5698845e+00   2.2402291e+00   1.4348213e+00   6.2155716e-01   1.7739611e-01  -1.3618022e-01  -4.2804989e-01  -7.3495263e-01  -1.0582161e+00  -1.3644998e+00  -1.6082652e+00  -1.7665379e+00  -1.8495466e+00  -1.8921809e+00  -1.9388841e+00  -2.0213595e+00  -2.1481121e+00  -2.3073527e+00  -2.4757122e+00  -2.6347403e+00  -2.7769353e+00  -2.9029788e+00  -3.0185554e+00  -3.1287738e+00   3.0480849e+00   2.9479448e+00   2.8587959e+00   2.7853764e+00   2.7295852e+00   2.6904687e+00   2.6652236e+00   2.6494249e+00   2.6404130e+00   2.6382347e+00   2.6449074e+00   2.6643747e+00   2.6988360e+00   2.7489247e+00   2.8136214e+00   2.8890905e+00   2.9703101e+00   3.0515505e+00   3.1301802e+00  -3.0765818e+00  -3.0002212e+00  -2.9212648e+00  -2.8426964e+00  -2.7689793e+00  -2.7019174e+00  -2.6320867e+00  -2.5386556e+00  -2.4068267e+00  -2.2232901e+00  -1.9736072e+00  -1.6459895e+00  -1.2505627e+00  -8.3978171e-01  -4.7211261e-01  -1.5849079e-01   1.4631419e-01   5.9333254e-01   1.6359188e+00   2.4383546e+00   2.6307138e+00
   2.0274339e+00   1.6919945e+00   8.8094703e-01   7.1121292e-02  -3.7576361e-01  -6.9534647e-01  -9.9472554e-01  -1.3102617e+00  -1.6422957e+00  -1.9556363e+00  -2.2043068e+00  -2.3664015e+00  -2.4527524e+00  -2.4970025e+00  -2.5426871e+00  -2.6227544e+00  -2.7468690e+00  -2.9033918e+00  -3.0688883e+00   3.0575740e+00   2.9162128e+00   2.7894539e+00   2.6720691e+00   2.5600271e+00   2.4529374e+00   2.3533251e+00   2.2656199e+00   2.1934250e+00   2.1377029e+00   2.0973667e+00   2.0701223e+00   2.0526925e+00   2.0433942e+00   2.0423826e+00   2.0510524e+00   2.0720139e+00   2.1066134e+00   2.1554558e+00   2.2181881e+00   2.2922095e+00   2.3733978e+00   2.4559082e+00   2.5361487e+00   2.6129537e+00   2.6872141e+00   2.7611749e+00   2.8330595e+00   2.9019545e+00   2.9700557e+00   3.0475525e+00  -3.1320583e+00  -2.9916571e+00  -2.8028742e+00  -2.5510813e+00  -2.2222593e+00  -1.8242886e+00  -1.4079345e+00  -1.0338455e+00  -7.1471512e-01  -4.0652929e-01   3.9094219e-02   1.0763563e+00   1.8935632e+00   2.0895689e+00
   1.4855196e+00   1.1446608e+00   3.2880254e-01  -4.7812015e-01  -9.2793365e-01  -1.2534103e+00  -1.5602353e+00  -1.8844946e+00  -2.2253515e+00  -2.5456525e+00  -2.7988362e+00  -2.9644498e+00  -3.0542381e+00  -3.1008054e+00   3.1366608e+00   3.0583077e+00   2.9367124e+00   2.7832863e+00   2.6211600e+00   2.4670662e+00   2.3266351e+00   2.1990226e+00   2.0795864e+00   1.9654889e+00   1.8575286e+00   1.7585119e+00   1.6724090e+00   1.6015867e+00   1.5459871e+00   1.5044371e+00   1.4750465e+00   1.4558714e+00   1.4462901e+00   1.4465536e+00   1.4572979e+00   1.4798094e+00   1.5145272e+00   1.5620318e+00   1.6226744e+00   1.6951952e+00   1.7763858e+00   1.8603474e+00   1.9424142e+00   2.0196774e+00   2.0917355e+00   2.1603309e+00   2.2251845e+00   2.2893051e+00   2.3590155e+00   2.4448444e+00   2.5587393e+00   2.7075789e+00   2.9013488e+00  -3.1281316e+00  -2.7982604e+00  -2.3977446e+00  -1.9756504e+00  -1.5949482e+00  -1.2701514e+00  -9.5859448e-01  -5.1404189e-01   5.1785843e-01   1.3492567e+00   1.5487986e+00
   9.4359201e-01   5.9762560e-01  -2.2235912e-01  -1.0269133e+00  -1.4798029e+00  -1.8110712e+00  -2.1253601e+00  -2.4585561e+00  -2.8084468e+00  -3.1357713e+00   2.8899597e+00   2.7210171e+00   2.6277458e+00   2.5783645e+00   2.5317765e+00   2.4546167e+00   2.3355677e+00   2.1857630e+00   2.0276338e+00   1.8765907e+00   1.7372881e+00   1.6087929e+00   1.4871715e+00   1.3708865e+00   1.2620060e+00   1.1636721e+00   1.0793040e+00   1.0099708e+00   9.5452451e-01   9.1163773e-01   8.7998048e-01   8.5897813e-01   8.4911994e-01   8.5074775e-01   8.6372748e-01   8.8781931e-01   9.2262086e-01   9.6870739e-01   1.0271426e+00   1.0980776e+00   1.1792174e+00   1.2646649e+00   1.3485921e+00   1.4262107e+00   1.4957863e+00   1.5585129e+00   1.6159295e+00   1.6753112e+00   1.7471542e+00   1.8418527e+00   1.9662266e+00   2.1234621e+00   2.3220790e+00   2.5776327e+00   2.9084547e+00  -2.9716126e+00  -2.5435879e+00  -2.1559932e+00  -1.8253354e+00  -1.5103410e+00  -1.0665681e+00  -4.0132873e-02   8.0481291e-01   1.0078680e+00
   4.0148896e-01   5.0788004e-02  -7.7261229e-01  -1.5752893e+00  -2.0312894e+00  -2.3681774e+00  -2.6899227e+00  -3.0322445e+00   2.8918076e+00   2.5573871e+00   2.2957759e+00   2.1234853e+00   2.0265246e+00   1.9737640e+00   1.9254829e+00   1.8490251e+00   1.7326104e+00   1.5870182e+00   1.4335510e+00   1.2860244e+00   1.1481104e+00   1.0187882e+00   8.9493836e-01   7.7641663e-01   6.6661058e-01   5.6903896e-01   4.8649242e-01   4.1871228e-01   3.6344634e-01   3.1923781e-01   2.8529634e-01   2.6243424e-01   2.5230204e-01   2.5528511e-01   2.7046828e-01   2.9612344e-01   3.3097514e-01   3.7559429e-01   4.3174763e-01   5.0101565e-01   5.8200267e-01   6.6885833e-01   7.5454184e-01   8.3230883e-01   8.9907356e-01   9.5550358e-01   1.0052938e+00   1.0602226e+00   1.1348231e+00   1.2388200e+00   1.3737638e+00   1.5393723e+00   1.7427742e+00   2.0002076e+00   2.3319117e+00   2.7376739e+00  -3.1114505e+00  -2.7167290e+00  -2.3801069e+00  -2.0616170e+00  -1.6183915e+00  -5.9735309e-01   2.6018031e-01   4.6666636e-01
  -1.4051473e-01  -4.9541621e-01  -1.3215104e+00  -2.1228061e+00  -2.5817766e+00  -2.9239832e+00   3.0301333e+00   2.6786595e+00   2.3102138e+00   1.9687387e+00   1.7030220e+00   1.5272160e+00   1.4262171e+00   1.3694028e+00   1.3185269e+00   1.2421430e+00   1.1283105e+00   9.8737811e-01   8.3910168e-01   6.9548021e-01   5.5917486e-01   4.2908304e-01   3.0297886e-01   1.8219150e-01   7.1449747e-02  -2.5326074e-02  -1.0602908e-01  -1.7224969e-01  -2.2732866e-01  -2.7287422e-01  -3.0910547e-01  -3.3380559e-01  -3.4420555e-01  -3.3986336e-01  -3.2252387e-01  -2.9534624e-01  -2.6046399e-01  -2.1730361e-01  -1.6341809e-01  -9.5828414e-02  -1.5059098e-02   7.3119754e-02   1.6043672e-01   2.3817573e-01   3.0191154e-01   3.5189394e-01   3.9429004e-01   4.4542028e-01   5.2346752e-01   6.3697233e-01   7.8238172e-01   9.5624205e-01   1.1643734e+00   1.4237671e+00   1.7563181e+00   2.1647450e+00   2.6048527e+00   3.0068220e+00  -2.9338526e+00  -2.6119312e+00  -2.1692136e+00  -1.1531510e+00  -2.8416329e-01  -7.4473850e-02
  -6.8210068e-01  -1.0405391e+00  -1.8687987e+00  -2.6692446e+00  -3.1308865e+00   2.8051527e+00   2.4689947e+00   2.1084786e+00   1.7307525e+00   1.3823584e+00   1.1125473e+00   9.3301266e-01   8.2762512e-01   7.6613559e-01   7.1182634e-01   6.3479963e-01   5.2332239e-01   3.8727483e-01   2.4452000e-01   1.0506272e-01  -2.9504197e-02  -1.6034955e-01  -2.8875108e-01  -4.1183830e-01  -5.2354280e-01  -6.1954092e-01  -6.9844235e-01  -7.6315137e-01  -8.1805242e-01  -8.6494912e-01  -9.0337206e-01  -9.2983398e-01  -9.4048513e-01  -9.3485894e-01  -9.1543202e-01  -8.8679383e-01  -8.5188378e-01  -8.1011251e-01  -7.5838560e-01  -6.9240064e-01  -6.1185089e-01  -5.2240377e-01  -4.3355085e-01  -3.5595077e-01  -2.9534341e-01  -2.5172302e-01  -2.1618818e-01  -1.6803265e-01  -8.5975179e-02   3.6964710e-02   1.9255479e-01   3.7446638e-01   5.8729227e-01   8.4877267e-01   1.1821979e+00   1.5933196e+00   2.0394717e+00   2.4487586e+00   2.7969628e+00   3.1221258e+00  -2.7190762e+00  -1.7073408e+00  -8.2779045e-01  -6.1520775e-01
  -1.2232926e+00  -1.5845992e+00  -2.4148445e+00   3.0682361e+00   2.6042969e+00   2.2525568e+00   1.9095403e+00   1.5400885e+00   1.1530950e+00   7.9792874e-01   5.2396714e-01   3.4047182e-01   2.3038848e-01   1.6375275e-01   1.0538601e-01   2.7103289e-02  -8.2234813e-02  -2.1325026e-01  -3.5023366e-01  -4.8532572e-01  -6.1806268e-01  -7.4964495e-01  -8.8036015e-01  -1.0057420e+00  -1.1184119e+00  -1.2136729e+00  -1.2908631e+00  -1.3541602e+00  -1.4088964e+00  -1.4570273e+00  -1.4974928e+00  -1.5255742e+00  -1.5364542e+00  -1.5296421e+00  -1.5083656e+00  -1.4783720e+00  -1.4434247e+00  -1.4029319e+00  -1.3531925e+00  -1.2887035e+00  -1.2083774e+00  -1.1177655e+00  -1.0275321e+00  -9.5021481e-01  -8.9284802e-01  -8.5546474e-01  -8.2622899e-01  -7.8031218e-01  -6.9392226e-01  -5.6182944e-01  -3.9638560e-01  -2.0658133e-01   1.0998960e-02   2.7475627e-01   6.0915626e-01   1.0230114e+00   1.4752528e+00   1.8919704e+00   2.2456977e+00   2.5738854e+00   3.0147278e+00  -2.2605173e+00  -1.3707808e+00  -1.1555773e+00
  -1.7644228e+00  -2.1280264e+00  -2.9603810e+00   2.5226717e+00   2.0568091e+00   1.7007449e+00   1.3510506e+00   9.7269350e-01   5.7640675e-01   2.1460361e-01  -6.3655714e-02  -2.5141720e-01  -3.6655942e-01  -4.3874351e-01  -5.0159031e-01  -5.8151910e-01  -6.8874753e-01  -8.1450273e-01  -9.4542055e-01  -1.0759217e+00  -1.2066988e+00  -1.3389342e+00  -1.4718852e+00  -1.5994525e+00  -1.7130200e+00  -1.8075785e+00  -1.8831901e+00  -1.9452207e+00  -1.9998374e+00  -2.0491951e+00  -2.0915163e+00  -2.1210321e+00  -2.1321145e+00  -2.1242434e+00  -2.1012783e+00  -2.0700631e+00  -2.0350711e+00  -1.9957195e+00  -1.9477678e+00  -1.8846832e+00  -1.8046657e+00  -1.7131360e+00  -1.6218375e+00  -1.5450789e+00  -1.4911627e+00  -1.4599269e+00  -1.4364672e+00  -1.3921625e+00  -1.3013111e+00  -1.1604616e+00  -9.8545897e-01  -7.8781794e-01  -5.6528997e-01  -2.9899522e-01   3.6541392e-02   4.5313174e-01   9.1151460e-01   1.3358148e+00   1.6949906e+00   2.0260300e+00   2.4653214e+00  -2.8135558e+00  -1.9135965e+00  -1.6959628e+00
  -2.3057479e+00  -2.6711937e+00   2.7772847e+00   1.9769571e+00   1.5095139e+00   1.1493850e+00   7.9320188e-01   4.0595825e-01   4.3138278e-04  -3.6782597e-01  -6.5059408e-01  -8.4304444e-01  -9.6378233e-01  -1.0419945e+00  -1.1096765e+00  -1.1914625e+00  -1.2964409e+00  -1.4166458e+00  -1.5411871e+00  -1.6668759e+00  -1.7955290e+00  -1.9282668e+00  -2.0632689e+00  -2.1928013e+00  -2.3071296e+00  -2.4010183e+00  -2.4752316e+00  -2.5361953e+00  -2.5907538e+00  -2.6411838e+00  -2.6850890e+00  -2.7158093e+00  -2.7270732e+00  -2.7183556e+00  -2.6940451e+00  -2.6617931e+00  -2.6267427e+00  -2.5883639e+00  -2.5419646e+00  -2.4802058e+00  -2.4006612e+00  -2.3086067e+00  -2.2167143e+00  -2.1409006e+00  -2.0906654e+00  -2.0653791e+00  -2.0470295e+00  -2.0036554e+00  -1.9083029e+00  -1.7591837e+00  -1.5749347e+00  -1.3694620e+00  -1.1416960e+00  -8.7255354e-01  -5.3567962e-01  -1.1643211e-01   3.4805444e-01   7.8002394e-01   1.1446108e+00   1.4783313e+00   1.9157750e+00   2.9162974e+00  -2.4565681e+00  -2.2366780e+00
  -2.8471571e+00   3.0691177e+00   2.2318386e+00   1.4312972e+00   9.6259153e-01   5.9873396e-01   2.3632154e-01  -1.5971130e-01  -5.7423757e-01  -9.4868023e-01  -1.2361683e+00  -1.4338052e+00  -1.5608378e+00  -1.6456785e+00  -1.7185970e+00  -1.8023998e+00  -1.9049805e+00  -2.0194312e+00  -2.1374033e+00  -2.2581657e+00  -2.3845724e+00  -2.5176566e+00  -2.6544695e+00  -2.7856847e+00  -2.9006101e+00  -2.9938840e+00  -3.0669400e+00  -3.1270866e+00   3.1015055e+00   3.0501106e+00   3.0048890e+00   2.9732305e+00   2.9618065e+00   2.9711739e+00   2.9965099e+00   3.0295899e+00   3.0647284e+00   3.1023543e+00  -3.1356865e+00  -3.0751408e+00  -2.9962484e+00  -2.9041250e+00  -2.8121719e+00  -2.7376834e+00  -2.6912263e+00  -2.6714049e+00  -2.6572056e+00  -2.6139448e+00  -2.5141038e+00  -2.3572970e+00  -2.1641930e+00  -1.9509155e+00  -1.7175941e+00  -1.4452804e+00  -1.1068512e+00  -6.8509149e-01  -2.1466596e-01   2.2491667e-01   5.9482531e-01   9.3096211e-01   1.3663472e+00   2.3628636e+00  -2.9995636e+00  -2.7776575e+00
   2.8949110e+00   2.5268478e+00   1.6867895e+00   8.8605085e-01   4.1639651e-01   4.9240162e-02  -3.1909887e-01  -7.2374187e-01  -1.1468692e+00  -1.5271959e+00  -1.8195753e+00  -2.0228982e+00  -2.1569736e+00  -2.2490861e+00  -2.3276811e+00  -2.4136522e+00  -2.5137741e+00  -2.6224344e+00  -2.7338441e+00  -2.8497310e+00  -2.9738651e+00  -3.1071844e+00   3.0376318e+00   2.9050373e+00   2.7896791e+00   2.6969296e+00   2.6247312e+00   2.5651085e+00   2.5103708e+00   2.4581470e+00   2.4119597e+00   2.3796590e+00   2.3681041e+00   2.3778537e+00   2.4038732e+00   2.4375504e+00   2.4728270e+00   2.5099766e+00   2.5542328e+00   2.6137361e+00   2.6918258e+00   2.7835641e+00   2.8750560e+00   2.9479180e+00   2.9906922e+00   3.0058080e+00   3.0170079e+00   3.0609760e+00  -3.1179866e+00  -2.9541354e+00  -2.7526100e+00  -2.5315670e+00  -2.2923699e+00  -2.0165625e+00  -1.6763553e+00  -1.2522389e+00  -7.7610192e-01  -3.2906352e-01   4.6021012e-02   3.8418974e-01   8.1728234e-01   1.8096525e+00   2.7410127e+00   2.9646446e+00
   2.3543708e+00   1.9853615e+00   1.1422330e+00   3.4127106e-01  -1.2901154e-01  -4.9901352e-01  -8.7302512e-01  -1.2860806e+00  -1.7173685e+00  -2.1033170e+00  -2.4007120e+00  -2.6102046e+00  -2.7520562e+00  -2.8520767e+00  -2.9367637e+00  -3.0249555e+00  -3.1225427e+00   3.0577496e+00   2.9527606e+00   2.8415812e+00   2.7196625e+00   2.5861897e+00   2.4465449e+00   2.3129068e+00   2.1972966e+00   2.1049618e+00   2.0332823e+00   1.9738569e+00   1.9188610e+00   1.8660502e+00   1.8192681e+00   1.7866566e+00   1.7750047e+00   1.7848725e+00   1.8111217e+00   1.8451347e+00   1.8806118e+00   1.9176001e+00   1.9613749e+00   2.0200359e+00   2.0971753e+00   2.1880581e+00   2.2785514e+00   2.3495152e+00   2.3888012e+00   2.4000611e+00   2.4093640e+00   2.4546780e+00   2.5630453e+00   2.7332992e+00   2.9428648e+00  -3.1114842e+00  -2.8660587e+00  -2.5864157e+00  -2.2442158e+00  -1.8178795e+00  -1.3362488e+00  -8.8190384e-01  -5.0176644e-01  -1.6198522e-01   2.6850106e-01   1.2565727e+00   2.1990076e+00   2.4241582e+00
   1.8143774e+00   1.4444995e+00   5.9788966e-01  -2.0336316e-01  -6.7394599e-01  -1.0464071e+00  -1.4259479e+00  -1.8472377e+00  -2.2862719e+00  -2.6776094e+00  -2.9800906e+00   3.0869415e+00   2.9365797e+00   2.8279722e+00   2.7368043e+00   2.6465112e+00   2.5517069e+00   2.4546745e+00   2.3559583e+00   2.2492946e+00   2.1295039e+00   1.9959828e+00   1.8554091e+00   1.7211321e+00   1.6054982e+00   1.5134757e+00   1.4419610e+00   1.3823852e+00   1.3269948e+00   1.2737314e+00   1.2267393e+00   1.1941509e+00   1.1824409e+00   1.1921583e+00   1.2182969e+00   1.2523794e+00   1.2881141e+00   1.3252698e+00   1.3689670e+00   1.4269656e+00   1.5029504e+00   1.5924260e+00   1.6812890e+00   1.7500160e+00   1.7859990e+00   1.7942127e+00   1.8025720e+00   1.8496596e+00   1.9618367e+00   2.1378849e+00   2.3551951e+00   2.5919597e+00   2.8440169e+00   3.1278693e+00  -2.8109357e+00  -2.3825278e+00  -1.8956241e+00  -1.4340618e+00  -1.0489042e+00  -7.0784651e-01  -2.8032834e-01   7.0311440e-01   1.6573980e+00   1.8840682e+00
   1.2747093e+00   9.0394851e-01   5.3382814e-02  -7.4821669e-01  -1.2187485e+00  -1.5933786e+00  -1.9783843e+00  -2.4077121e+00  -2.8540804e+00   3.0326532e+00   2.7250710e+00   2.5017555e+00   2.3421390e+00   2.2241634e+00   2.1261013e+00   2.0339440e+00   1.9423523e+00   1.8514195e+00   1.7588553e+00   1.6565182e+00   1.5387570e+00   1.4053433e+00   1.2642670e+00   1.1298333e+00   1.0144566e+00   9.2265935e-01   8.5095554e-01   7.9086100e-01   7.3494132e-01   6.8148521e-01   6.3469857e-01   6.0245943e-01   5.9072462e-01   5.9999149e-01   6.2555209e-01   6.5942140e-01   6.9546631e-01   7.3311564e-01   7.7711209e-01   8.3458677e-01   9.0913983e-01   9.9656023e-01   1.0830517e+00   1.1491253e+00   1.1820009e+00   1.1879869e+00   1.1963011e+00   1.2454950e+00   1.3611332e+00   1.5424013e+00   1.7671940e+00   2.0120779e+00   2.2711810e+00   2.5596272e+00   2.9063305e+00  -2.9465763e+00  -2.4546984e+00  -1.9860028e+00  -1.5957908e+00  -1.2536544e+00  -8.2945000e-01   1.4881876e-01   1.1157962e+00   1.3441860e+00
   7.3527184e-01   3.6358820e-01  -4.9141874e-01  -1.2933624e+00  -1.7634527e+00  -2.1400308e+00  -2.5304253e+00  -2.9675148e+00   2.8624320e+00   2.4612317e+00   2.1485782e+00   1.9176318e+00   1.7480375e+00   1.6198148e+00   1.5143768e+00   1.4205737e+00   1.3326739e+00   1.2480991e+00   1.1615182e+00   1.0632621e+00   9.4738022e-01   8.1424883e-01   6.7313786e-01   5.3907513e-01   4.2425588e-01   3.3259894e-01   2.6035217e-01   1.9936182e-01   1.4276810e-01   8.9282220e-02   4.3061480e-02   1.1475380e-02  -2.5355739e-04   8.3193830e-03   3.2930605e-02   6.6320343e-02   1.0272548e-01   1.4119623e-01   1.8584983e-01   2.4292260e-01   3.1574230e-01   4.0042765e-01   4.8377517e-01   5.4679120e-01   5.7687149e-01   5.8156645e-01   5.9078759e-01   6.4243080e-01   7.6124335e-01   9.4721027e-01   1.1792063e+00   1.4323780e+00   1.6988884e+00   1.9922815e+00   2.3414013e+00   2.7732956e+00  -3.0134505e+00  -2.5377819e+00  -2.1425023e+00  -1.7993804e+00  -1.3787868e+00  -4.0632719e-01   5.7406121e-01   8.0445281e-01
   1.9626405e-01  -1.7637367e-01  -1.0363391e+00  -1.8385563e+00  -2.3077980e+00  -2.6861488e+00  -3.0817982e+00   2.7568843e+00   2.2972827e+00   1.8917686e+00   1.5741026e+00   1.3351543e+00   1.1549348e+00   1.0155538e+00   9.0217910e-01   8.0681004e-01   7.2300612e-01   6.4495469e-01   5.6409332e-01   4.6956359e-01   3.5532217e-01   2.2262308e-01   8.1943811e-02  -5.1217565e-02  -1.6519826e-01  -2.5681230e-01  -3.2995386e-01  -3.9221369e-01  -4.4961290e-01  -5.0295004e-01  -5.4821652e-01  -5.7887308e-01  -5.9056669e-01  -5.8295774e-01  -5.5965599e-01  -5.2699500e-01  -4.9017868e-01  -4.5055499e-01  -4.0489091e-01  -3.4808490e-01  -2.7726953e-01  -1.9595726e-01  -1.1646906e-01  -5.6821571e-02  -2.9061788e-02  -2.4607106e-02  -1.3504466e-02   4.0935487e-02   1.6271800e-01   3.5295733e-01   5.9188262e-01   8.5346772e-01   1.1276700e+00   1.4263041e+00   1.7778987e+00   2.2111387e+00   2.7116645e+00  -3.0891138e+00  -2.6888234e+00  -2.3447652e+00  -1.9280444e+00  -9.6197874e-01   3.2444316e-02   2.6509525e-01
  -3.4198015e-01  -7.1561539e-01  -1.5811535e+00  -2.3835114e+00  -2.8515323e+00   3.0516489e+00   2.6508988e+00   2.1993138e+00   1.7338394e+00   1.3244512e+00   1.0018412e+00   7.5464619e-01   5.6325300e-01   4.1185512e-01   2.8993303e-01   1.9292945e-01   1.1354320e-01   4.2104186e-02  -3.3346462e-02  -1.2459125e-01  -2.3749413e-01  -3.6963610e-01  -5.0942513e-01  -6.4116789e-01  -7.5405777e-01  -8.4573217e-01  -9.2010601e-01  -9.8398848e-01  -1.0422987e+00  -1.0952566e+00  -1.1392232e+00  -1.1686927e+00  -1.1803242e+00  -1.1738935e+00  -1.1522879e+00  -1.1205887e+00  -1.0833155e+00  -1.0422248e+00  -9.9521553e-01  -9.3853673e-01  -8.6995759e-01  -7.9259703e-01  -7.1760969e-01  -6.6156198e-01  -6.3556785e-01  -6.3032750e-01  -6.1648601e-01  -5.5896800e-01  -4.3436127e-01  -2.4015532e-01   5.4876463e-03   2.7560998e-01   5.5774633e-01   8.6186137e-01   1.2159688e+00   1.6503029e+00   2.1544613e+00   2.6433856e+00   3.0486088e+00  -2.8896014e+00  -2.4769979e+00  -1.5178762e+00  -5.0866841e-01  -2.7353762e-01
  -8.7927205e-01  -1.2540194e+00  -2.1258707e+00  -2.9281608e+00   2.8885144e+00   2.5069026e+00   2.1011602e+00   1.6427373e+00   1.1718380e+00   7.5898256e-01   4.3150482e-01   1.7592147e-01  -2.7117405e-02  -1.9129718e-01  -3.2238948e-01  -4.2116923e-01  -4.9582216e-01  -5.6053420e-01  -6.3082634e-01  -7.1924096e-01  -8.3110409e-01  -9.6255718e-01  -1.1009843e+00  -1.2307979e+00  -1.3423588e+00  -1.4341807e+00  -1.5100920e+00  -1.5759064e+00  -1.6352218e+00  -1.6876919e+00  -1.7300542e+00  -1.7581249e+00  -1.7696692e+00  -1.7645971e+00  -1.7449092e+00  -1.7143637e+00  -1.6766072e+00  -1.6337860e+00  -1.5851540e+00  -1.5284960e+00  -1.4623759e+00  -1.3895133e+00  -1.3196382e+00  -1.2674215e+00  -1.2426946e+00  -1.2358043e+00  -1.2185685e+00  -1.1577719e+00  -1.0304338e+00  -8.3245656e-01  -5.8023432e-01  -3.0143426e-01  -1.1127817e-02   2.9866795e-01   6.5530817e-01   1.0904946e+00   1.5978742e+00   2.0931755e+00   2.5033228e+00   2.8492639e+00  -3.0256303e+00  -2.0741366e+00  -1.0491176e+00  -8.1125096e-01
  -1.4156566e+00  -1.7917397e+00  -2.6707021e+00   2.8105616e+00   2.3457437e+00   1.9624962e+00   1.5517985e+00   1.0867112e+00   6.1083114e-01   1.9489902e-01  -1.3733445e-01  -4.0137003e-01  -6.1646087e-01  -7.9408073e-01  -9.3496696e-01  -1.0357138e+00  -1.1053334e+00  -1.1631310e+00  -1.2284040e+00  -1.3143930e+00  -1.4254622e+00  -1.5560673e+00  -1.6926376e+00  -1.8200228e+00  -1.9300215e+00  -2.0220512e+00  -2.0997539e+00  -2.1677526e+00  -2.2281370e+00  -2.2799167e+00  -2.3204212e+00  -2.3469352e+00  -2.3583786e+00  -2.3548204e+00  -2.3373263e+00  -2.3080957e+00  -2.2698468e+00  -2.2251102e+00  -2.1746641e+00  -2.1179838e+00  -2.0545573e+00  -1.9867227e+00  -1.9225632e+00  -1.8744493e+00  -1.8506053e+00  -1.8413714e+00  -1.8202279e+00  -1.7559535e+00  -1.6258869e+00  -1.4242510e+00  -1.1655672e+00  -8.7798483e-01  -5.7929667e-01  -2.6366403e-01   9.5499584e-02   5.3127324e-01   1.0414541e+00   1.5430489e+00   1.9582183e+00   2.3052735e+00   2.7091820e+00  -2.6310751e+00  -1.5890644e+00  -1.3480953e+00
  -1.9512523e+00  -2.3289812e+00   3.0674042e+00   2.2662280e+00   1.8031793e+00   1.4182248e+00   1.0025627e+00   5.3098038e-01   5.0601780e-02  -3.6801081e-01  -7.0482984e-01  -9.7731215e-01  -1.2047574e+00  -1.3963330e+00  -1.5476219e+00  -1.6506479e+00  -1.7151041e+00  -1.7658104e+00  -1.8261366e+00  -1.9100455e+00  -2.0205138e+00  -2.1500896e+00  -2.2843046e+00  -2.4088000e+00  -2.5170244e+00  -2.6093021e+00  -2.6889929e+00  -2.7593562e+00  -2.8208626e+00  -2.8718888e+00  -2.9104078e+00  -2.9352716e+00  -2.9466093e+00  -2.9446265e+00  -2.9294235e+00  -2.9016092e+00  -2.8628791e+00  -2.8161275e+00  -2.7637642e+00  -2.7070731e+00  -2.6465695e+00  -2.5842388e+00  -2.5263400e+00  -2.4825865e+00  -2.4593089e+00  -2.4471283e+00  -2.4215919e+00  -2.3535477e+00  -2.2206178e+00  -2.0153631e+00  -1.7503642e+00  -1.4539988e+00  -1.1467936e+00  -8.2522923e-01  -4.6358742e-01  -2.7523588e-02   4.8498069e-01   9.9276086e-01   1.4131205e+00   1.7615140e+00   2.1611417e+00   3.0944130e+00  -2.1287426e+00  -1.8842026e+00
  -2.4860419e+00  -2.8657646e+00   2.5222068e+00   1.7221726e+00   1.2608987e+00   8.7416142e-01   4.5351476e-01  -2.4356220e-02  -5.0872365e-01  -9.2962564e-01  -1.2708155e+00  -1.5516804e+00  -1.7916399e+00  -1.9975116e+00  -2.1597600e+00  -2.2655727e+00  -2.3250599e+00  -2.3686316e+00  -2.4241002e+00  -2.5062372e+00  -2.6162668e+00  -2.7446241e+00  -2.8760177e+00  -2.9972357e+00  -3.1035176e+00   3.0871066e+00   3.0052892e+00   2.9324575e+00   2.8698108e+00   2.8196082e+00   2.7831606e+00   2.7599765e+00   2.7487398e+00   2.7490939e+00   2.7619595e+00   2.7883051e+00   2.8274863e+00   2.8762708e+00   2.9305829e+00   2.9872509e+00   3.0446552e+00   3.1011263e+00  -3.1308271e+00  -3.0916060e+00  -3.0686048e+00  -3.0529357e+00  -3.0225059e+00  -2.9502757e+00  -2.8141876e+00  -2.6052671e+00  -2.3341245e+00  -2.0290909e+00  -1.7133340e+00  -1.3858104e+00  -1.0217638e+00  -5.8570731e-01  -7.1394457e-02   4.4239228e-01   8.6812452e-01   1.2181072e+00   1.6136985e+00   2.5362988e+00  -2.6681510e+00  -2.4195576e+00
  -3.0198309e+00   2.8812844e+00   1.9772034e+00   1.1786641e+00   7.1912662e-01   3.3052725e-01  -9.5138439e-02  -5.7907710e-01  -1.0669521e+00  -1.4897835e+00  -1.8351137e+00  -2.1242508e+00  -2.3767421e+00  -2.5970730e+00  -2.7707387e+00  -2.8800400e+00  -2.9351114e+00  -2.9716897e+00  -3.0224259e+00  -3.1030426e+00   3.0704344e+00   2.9435012e+00   2.8153354e+00   2.6976880e+00   2.5934568e+00   2.5005750e+00   2.4165567e+00   2.3412363e+00   2.2774796e+00   2.2281743e+00   2.1937766e+00   2.1722483e+00   2.1611017e+00   2.1598646e+00   2.1703951e+00   2.1952671e+00   2.2348480e+00   2.2856002e+00   2.3418242e+00   2.3984296e+00   2.4526376e+00   2.5030502e+00   2.5473755e+00   2.5819680e+00   2.6049046e+00   2.6244810e+00   2.6602811e+00   2.7372079e+00   2.8768882e+00   3.0896112e+00  -2.9164559e+00  -2.6029442e+00  -2.2786770e+00  -1.9452114e+00  -1.5788447e+00  -1.1430559e+00  -6.2741220e-01  -1.0782806e-01   3.2346198e-01   6.7528962e-01   1.0671594e+00   1.9782924e+00   3.0761601e+00  -2.9539473e+00
   2.7307794e+00   2.3460120e+00   1.4326609e+00   6.3590334e-01   1.7802614e-01  -2.1255417e-01  -6.4332455e-01  -1.1331530e+00  -1.6241302e+00  -2.0485729e+00  -2.3978159e+00  -2.6950802e+00  -2.9600030e+00   3.0884074e+00   2.9030309e+00   2.7894266e+00   2.7379181e+00   2.7080175e+00   2.6619022e+00   2.5826725e+00   2.4732718e+00   2.3480164e+00   2.2234210e+00   2.1095427e+00   2.0074075e+00   1.9141721e+00   1.8279514e+00   1.7502168e+00   1.6854233e+00   1.6369623e+00   1.6045214e+00   1.5845562e+00   1.5734877e+00   1.5707454e+00   1.5791287e+00   1.6025855e+00   1.6424832e+00   1.6950437e+00   1.7530536e+00   1.8095354e+00   1.8605164e+00   1.9048126e+00   1.9421244e+00   1.9719899e+00   1.9948926e+00   2.0185907e+00   2.0601716e+00   2.1423638e+00   2.2861639e+00   2.5028870e+00   2.7858159e+00   3.1075743e+00  -2.8429139e+00  -2.5035354e+00  -2.1349272e+00  -1.6996245e+00  -1.1830450e+00  -6.5782457e-01  -2.2075030e-01   1.3320664e-01   5.2168533e-01   1.4207335e+00   2.5380909e+00   2.7960486e+00
   2.1994672e+00   1.8116555e+00   8.8864444e-01   9.3917037e-02  -3.6241160e-01  -7.5515584e-01  -1.1911845e+00  -1.6867914e+00  -2.1805336e+00  -2.6062957e+00  -2.9592366e+00   3.0187228e+00   2.7415581e+00   2.4925400e+00   2.2953749e+00   2.1766364e+00   2.1276047e+00   2.1038984e+00   2.0623479e+00   1.9845389e+00   1.8755939e+00   1.7523410e+00   1.6316006e+00   1.5215988e+00   1.4215450e+00   1.3279377e+00   1.2395977e+00   1.1596153e+00   1.0939118e+00   1.0463126e+00   1.0156580e+00   9.9709386e-01   9.8608311e-01   9.8197008e-01   9.8836428e-01   1.0105081e+00   1.0506092e+00   1.1047141e+00   1.1642754e+00   1.2205279e+00   1.2682918e+00   1.3065226e+00   1.3368049e+00   1.3617846e+00   1.3844512e+00   1.4122701e+00   1.4599959e+00   1.5480884e+00   1.6966040e+00   1.9175462e+00   2.2060895e+00   2.5358080e+00   2.8768185e+00  -3.0611065e+00  -2.6903239e+00  -2.2557049e+00  -1.7385308e+00  -1.2077605e+00  -7.6459933e-01  -4.0816190e-01  -2.2735192e-02   8.6366125e-01   2.0008713e+00   2.2641225e+00
   1.6693026e+00   1.2781068e+00   3.4508322e-01  -4.4736476e-01  -9.0228778e-01  -1.2974320e+00  -1.7389147e+00  -2.2402244e+00  -2.7364116e+00   3.1199797e+00   2.7635436e+00   2.4505351e+00   2.1613907e+00   1.8985105e+00   1.6896839e+00   1.5649910e+00   1.5171089e+00   1.4988972e+00   1.4618907e+00   1.3857117e+00   1.2775569e+00   1.1567017e+00   1.0400411e+00   9.3392835e-01   8.3588215e-01   7.4190645e-01   6.5161201e-01   5.6963914e-01   5.0317456e-01   4.5629293e-01   4.2713012e-01   4.0973127e-01   3.9875218e-01   3.9349734e-01   3.9825177e-01   4.1924667e-01   4.5940561e-01   5.1469334e-01   5.7546478e-01   6.3133499e-01   6.7592589e-01   7.0824147e-01   7.3156304e-01   7.5145412e-01   7.7350156e-01   8.0530772e-01   8.5957186e-01   9.5430574e-01   1.1082005e+00   1.3335805e+00   1.6274752e+00   1.9647736e+00   2.3139193e+00   2.6650148e+00   3.0379139e+00  -2.8115275e+00  -2.2941021e+00  -1.7578424e+00  -1.3082324e+00  -9.4889021e-01  -5.6614190e-01   3.0702517e-01   1.4643444e+00   1.7333500e+00
   1.1401719e+00   7.4528051e-01  -1.9802060e-01  -9.8793509e-01  -1.4416211e+00  -1.8394230e+00  -2.2865614e+00  -2.7934949e+00   2.9913897e+00   2.5638442e+00   2.2040994e+00   1.8834979e+00   1.5827065e+00   1.3065095e+00   1.0863139e+00   9.5484181e-01   9.0648763e-01   8.9274639e-01   8.6021394e-01   7.8602649e-01   6.7918398e-01   5.6118187e-01   4.4876106e-01   3.4644526e-01   2.5027299e-01   1.5594798e-01   6.3937336e-02  -1.9688147e-02  -8.6730579e-02  -1.3301849e-01  -1.6101601e-01  -1.7754569e-01  -1.8852438e-01  -1.9468656e-01  -1.9120825e-01  -1.7116312e-01  -1.3111524e-01  -7.5087349e-02  -1.3534957e-02   4.1768758e-02   8.3286715e-02   1.0995839e-01   1.2650080e-01   1.4111678e-01   1.6208197e-01   1.9770749e-01   2.5898579e-01   3.6121517e-01   5.2121220e-01   7.5124937e-01   1.0501716e+00   1.3945693e+00   1.7515989e+00   2.1084622e+00   2.4834325e+00   2.9161309e+00  -2.8497394e+00  -2.3080836e+00  -1.8516594e+00  -1.4889557e+00  -1.1084630e+00  -2.4903687e-01   9.2837110e-01   1.2036123e+00
   6.1209397e-01   2.1324375e-01  -7.4050459e-01  -1.5276523e+00  -1.9802804e+00  -2.3809896e+00  -2.8339757e+00   2.9367370e+00   2.4366459e+00   2.0085921e+00   1.6456921e+00   1.3176826e+00   1.0056340e+00   7.1680293e-01   4.8567111e-01   3.4662064e-01   2.9589987e-01   2.8521125e-01   2.5694678e-01   1.8524270e-01   8.0414884e-02  -3.4222738e-02  -1.4231265e-01  -2.4103169e-01  -3.3552754e-01  -4.3017554e-01  -5.2359815e-01  -6.0846324e-01  -6.7586973e-01  -7.2170162e-01  -7.4894925e-01  -7.6494554e-01  -7.7595650e-01  -7.8270946e-01  -7.8010452e-01  -7.6078615e-01  -7.2103577e-01  -6.6477307e-01  -6.0293409e-01  -5.4839040e-01  -5.0976577e-01  -4.8832476e-01  -4.7825220e-01  -4.6905590e-01  -4.4967360e-01  -4.1040747e-01  -3.4157877e-01  -2.3093291e-01  -6.4082851e-02   1.7083682e-01   4.7444027e-01   8.2539310e-01   1.1900036e+00   1.5525630e+00   1.9295862e+00   2.3611182e+00   2.8779788e+00  -2.8582851e+00  -2.3947107e+00  -2.0282096e+00  -1.6495277e+00  -8.0416386e-01   3.9300882e-01   6.7492091e-01
   8.5195705e-02  -3.1783749e-01  -1.2821589e+00  -2.0663471e+00  -2.5180922e+00  -2.9219433e+00   2.9022096e+00   2.3842639e+00   1.8826653e+00   1.4542900e+00   1.0883425e+00   7.5308787e-01   4.3020951e-01   1.2953129e-01  -1.1197631e-01  -2.5930684e-01  -3.1442929e-01  -3.2384200e-01  -3.4820184e-01  -4.1679399e-01  -5.1871877e-01  -6.2942086e-01  -7.3315808e-01  -8.2858523e-01  -9.2166749e-01  -1.0166071e+00  -1.1110749e+00  -1.1966997e+00  -1.2642387e+00  -1.3098377e+00  -1.3367709e+00  -1.3526041e+00  -1.3636763e+00  -1.3706902e+00  -1.3684410e+00  -1.3496025e+00  -1.3103498e+00  -1.2544022e+00  -1.1928215e+00  -1.1392341e+00  -1.1032504e+00  -1.0865115e+00  -1.0825151e+00  -1.0788789e+00  -1.0616361e+00  -1.0189485e+00  -9.4203321e-01  -8.2205073e-01  -6.4761522e-01  -4.0759493e-01  -9.9655788e-02   2.5728387e-01   6.2915081e-01   9.9735287e-01   1.3764532e+00   1.8067643e+00   2.3228879e+00   2.8749505e+00  -2.9371825e+00  -2.5664830e+00  -2.1891945e+00  -1.3580117e+00  -1.4152537e-01   1.4740645e-01
  -4.4041317e-01  -8.4783516e-01  -1.8228650e+00  -2.6039382e+00  -3.0549683e+00   2.8209836e+00   2.3556699e+00   1.8322786e+00   1.3294092e+00   9.0084954e-01   5.3191877e-01   1.8955787e-01  -1.4369376e-01  -4.5534890e-01  -7.0655586e-01  -8.6271079e-01  -9.2426035e-01  -9.3444647e-01  -9.5540643e-01  -1.0201034e+00  -1.1180381e+00  -1.2241700e+00  -1.3235919e+00  -1.4161206e+00  -1.5081074e+00  -1.6032977e+00  -1.6983882e+00  -1.7842531e+00  -1.8516740e+00  -1.8971657e+00  -1.9242375e+00  -1.9402932e+00  -1.9514571e+00  -1.9583868e+00  -1.9560698e+00  -1.9374680e+00  -1.8989162e+00  -1.8438636e+00  -1.7831292e+00  -1.7307127e+00  -1.6970835e+00  -1.6844708e+00  -1.6861478e+00  -1.6882487e+00  -1.6737470e+00  -1.6278930e+00  -1.5423943e+00  -1.4122125e+00  -1.2295189e+00  -9.8421297e-01  -6.7229204e-01  -3.0994974e-01   6.8840975e-02   4.4266370e-01   8.2391571e-01   1.2530107e+00   1.7681817e+00   2.3252993e+00   2.8041879e+00  -3.1037080e+00  -2.7274462e+00  -1.9104779e+00  -6.7506483e-01  -3.7881540e-01
  -9.6473911e-01  -1.3767418e+00  -2.3626358e+00  -3.1404482e+00   2.6922620e+00   2.2813861e+00   1.8095132e+00   1.2806764e+00   7.7674635e-01   3.4810359e-01  -2.3788742e-02  -3.7314400e-01  -7.1629079e-01  -1.0379900e+00  -1.2981343e+00  -1.4634933e+00  -1.5333959e+00  -1.5466111e+00  -1.5648308e+00  -1.6247121e+00  -1.7173815e+00  -1.8182478e+00  -1.9134284e+00  -2.0035085e+00  -2.0947498e+00  -2.1901311e+00  -2.2853846e+00  -2.3709537e+00  -2.4380250e+00  -2.4836615e+00  -2.5113617e+00  -2.5280351e+00  -2.5393197e+00  -2.5457872e+00  -2.5428714e+00  -2.5242584e+00  -2.4866114e+00  -2.4330418e+00  -2.3737762e+00  -2.3227779e+00  -2.2912243e+00  -2.2821719e+00  -2.2891571e+00  -2.2971934e+00  -2.2859925e+00  -2.2371892e+00  -2.1426465e+00  -2.0014879e+00  -1.8099422e+00  -1.5592088e+00  -1.2436797e+00  -8.7654720e-01  -4.9118243e-01  -1.1173335e-01   2.7179390e-01   6.9971782e-01   1.2137513e+00   1.7758532e+00   2.2629728e+00   2.6432580e+00   3.0188194e+00  -2.4616663e+00  -1.2076389e+00  -9.0375790e-01
  -1.4878808e+00  -1.9046381e+00  -2.9015521e+00   2.6072422e+00   2.1571814e+00   1.7423976e+00   1.2636739e+00   7.2940219e-01   2.2462246e-01  -2.0403154e-01  -5.7891373e-01  -9.3518772e-01  -1.2877443e+00  -1.6185266e+00  -1.8868210e+00  -2.0616492e+00  -2.1417124e+00  -2.1603899e+00  -2.1767433e+00  -2.2308148e+00  -2.3167943e+00  -2.4116502e+00  -2.5026738e+00  -2.5907788e+00  -2.6816285e+00  -2.7771166e+00  -2.8720503e+00  -2.9567956e+00  -3.0232968e+00  -3.0692555e+00  -3.0980167e+00  -3.1156883e+00  -3.1271214e+00  -3.1328096e+00  -3.1288694e+00  -3.1100227e+00  -3.0734751e+00  -3.0219610e+00  -2.9647980e+00  -2.9154972e+00  -2.8857675e+00  -2.8797444e+00  -2.8917067e+00  -2.9058282e+00  -2.8983176e+00  -2.8466463e+00  -2.7426193e+00  -2.5898059e+00  -2.3888938e+00  -2.1326228e+00  -1.8138668e+00  -1.4425870e+00  -1.0510291e+00  -6.6593301e-01  -2.7996166e-01   1.4686894e-01   6.5957396e-01   1.2265501e+00   1.7222954e+00   2.1079909e+00   2.4831546e+00  -3.0116816e+00  -1.7393967e+00  -1.4275332e+00
  -2.0099067e+00  -2.4315685e+00   2.8435404e+00   2.0727447e+00   1.6229842e+00   1.2040402e+00   7.1819045e-01   1.7853280e-01  -3.2687341e-01  -7.5550057e-01  -1.1334545e+00  -1.4966071e+00  -1.8580839e+00  -2.1969883e+00  -2.4726715e+00  -2.6571664e+00  -2.7490678e+00  -2.7757817e+00  -2.7914314e+00  -2.8387182e+00  -2.9164924e+00  -3.0045583e+00  -3.0915049e+00   3.1050754e+00   3.0142767e+00   2.9187920e+00   2.8246698e+00   2.7412543e+00   2.6755208e+00   2.6290614e+00   2.5988118e+00   2.5798026e+00   2.5681979e+00   2.5636155e+00   2.5689639e+00   2.5882377e+00   2.6235076e+00   2.6724350e+00   2.7268825e+00   2.7741919e+00   2.8023161e+00   2.8058003e+00   2.7891838e+00   2.7689525e+00   2.7726515e+00   2.8272861e+00   2.9411857e+00   3.1061944e+00  -2.9662856e+00  -2.7043837e+00  -2.3827610e+00  -2.0079828e+00  -1.6106393e+00  -1.2198636e+00  -8.3123293e-01  -4.0537240e-01   1.0581025e-01   6.7747754e-01   1.1821994e+00   1.5737039e+00   1.9487520e+00   2.7227017e+00  -2.2704241e+00  -1.9502179e+00
  -2.5307703e+00  -2.9574595e+00   2.3063372e+00   1.5393113e+00   1.0897646e+00   6.6642431e-01   1.7319053e-01  -3.7177075e-01  -8.7758382e-01  -1.3061931e+00  -1.6873534e+00  -2.0573710e+00  -2.4272679e+00  -2.7733445e+00  -3.0556933e+00   3.0332094e+00   2.9280015e+00   2.8906677e+00   2.8742602e+00   2.8346092e+00   2.7665668e+00   2.6860764e+00   2.6031314e+00   2.5175655e+00   2.4265035e+00   2.3311552e+00   2.2383244e+00   2.1567011e+00   2.0918999e+00   2.0447384e+00   2.0126634e+00   1.9920324e+00   1.9802434e+00   1.9770149e+00   1.9841399e+00   2.0040034e+00   2.0378424e+00   2.0837230e+00   2.1348977e+00   2.1799262e+00   2.2066195e+00   2.2079945e+00   2.1870353e+00   2.1608206e+00   2.1608722e+00   2.2187026e+00   2.3427300e+00   2.5202769e+00   2.7410950e+00   3.0087128e+00  -2.9502964e+00  -2.5726400e+00  -2.1699244e+00  -1.7734158e+00  -1.3818595e+00  -9.5678730e-01  -4.4729339e-01   1.2882466e-01   6.4281682e-01   1.0404942e+00   1.4156770e+00   2.1752577e+00  -2.8006526e+00  -2.4717704e+00
  -3.0503517e+00   2.8010054e+00   1.7701013e+00   1.0070243e+00   5.5763321e-01   1.2966757e-01  -3.7120537e-01  -9.2137224e-01  -1.4273932e+00  -1.8560458e+00  -2.2405966e+00  -2.6174892e+00  -2.9952981e+00   2.9355625e+00   2.6472288e+00   2.4431341e+00   2.3234610e+00   2.2731348e+00   2.2543123e+00   2.2229405e+00   2.1660779e+00   2.0939176e+00   2.0149066e+00   1.9299572e+00   1.8383653e+00   1.7433064e+00   1.6522078e+00   1.5727634e+00   1.5090277e+00   1.4610914e+00   1.4269373e+00   1.4044831e+00   1.3925026e+00   1.3908089e+00   1.3998851e+00   1.4204479e+00   1.4527440e+00   1.4952160e+00   1.5426462e+00   1.5851082e+00   1.6104623e+00   1.6100368e+00   1.5849864e+00   1.5530404e+00   1.5498687e+00   1.6112152e+00   1.7454389e+00   1.9356316e+00   2.1667621e+00   2.4401723e+00   2.7666434e+00  -3.1365822e+00  -2.7289022e+00  -2.3265819e+00  -1.9317822e+00  -1.5072613e+00  -9.9957962e-01  -4.1927153e-01   1.0425466e-01   5.0844151e-01   8.8396509e-01   1.6292593e+00   2.9532596e+00  -2.9920691e+00
   2.7146327e+00   2.2775346e+00   1.2348291e+00   4.7590485e-01   2.6630116e-02  -4.0619872e-01  -9.1497703e-01  -1.4702377e+00  -1.9762809e+00  -2.4050779e+00  -2.7932454e+00   3.1061400e+00   2.7209260e+00   2.3632303e+00   2.0695260e+00   1.8556616e+00   1.7206898e+00   1.6553779e+00   1.6324257e+00   1.6097108e+00   1.5653266e+00   1.5022079e+00   1.4270954e+00   1.3424191e+00   1.2501091e+00   1.1555146e+00   1.0665241e+00   9.8954900e-01   9.2694899e-01   8.7808222e-01   8.4166771e-01   8.1727203e-01   8.0510066e-01   8.0506002e-01   8.1626985e-01   8.3760162e-01   8.6828354e-01   9.0709813e-01   9.5040787e-01   9.9000264e-01   1.0139635e+00   1.0118524e+00   9.8285956e-01   9.4556202e-01   9.3986287e-01   1.0051365e+00   1.1494464e+00   1.3521640e+00   1.5936881e+00   1.8729585e+00   2.2015171e+00   2.5832490e+00   2.9954862e+00  -2.8794714e+00  -2.4810639e+00  -2.0568147e+00  -1.5510406e+00  -9.6681575e-01  -4.3348895e-01  -2.2453215e-02   3.5357779e-01   1.0846317e+00   2.4250403e+00   2.7721769e+00
   2.1978437e+00   1.7553142e+00   7.0045201e-01  -5.4079000e-02  -5.0327422e-01  -9.4122752e-01  -1.4581913e+00  -2.0184031e+00  -2.5242792e+00  -2.9533504e+00   2.9377858e+00   2.5470270e+00   2.1549118e+00   1.7926568e+00   1.4940985e+00   1.2705168e+00   1.1196760e+00   1.0378079e+00   1.0090246e+00   9.9499677e-01   9.6417747e-01   9.1077724e-01   8.3960199e-01   7.5498086e-01   6.6188128e-01   5.6795617e-01   4.8137396e-01   4.0704633e-01   3.4560418e-01   2.9577873e-01   2.5706501e-01   2.3070690e-01   2.1834679e-01   2.1994018e-01   2.3325608e-01   2.5536052e-01   2.8439638e-01   3.1941579e-01   3.5832609e-01   3.9472047e-01   4.1704871e-01   4.1314017e-01   3.8027240e-01   3.3819951e-01   3.3099077e-01   4.0071829e-01   5.5486129e-01   7.6977881e-01   1.0216742e+00   1.3068738e+00   1.6373676e+00   2.0203842e+00   2.4367626e+00   2.8509938e+00  -3.0297764e+00  -2.6054877e+00  -2.1017138e+00  -1.5138912e+00  -9.7049838e-01  -5.5224921e-01  -1.7555873e-01   5.4120971e-01   1.8978269e+00   2.2546235e+00
   1.6824570e+00   1.2343117e+00   1.6689472e-01  -5.8295993e-01  -1.0321150e+00  -1.4754758e+00  -2.0009020e+00  -2.5658674e+00  -3.0713763e+00   2.7823013e+00   2.3860657e+00   1.9882843e+00   1.5897712e+00   1.2236923e+00   9.2068289e-01   6.8741332e-01   5.2034598e-01   4.2078419e-01   3.8451559e-01   3.7873832e-01   3.6225201e-01   3.1919898e-01   2.5209582e-01   1.6747345e-01   7.3658578e-02  -1.9353567e-02  -1.0330851e-01  -1.7492218e-01  -2.3523967e-01  -2.8604725e-01  -3.2702537e-01  -3.5526468e-01  -3.6780841e-01  -3.6465495e-01  -3.4934837e-01  -3.2652515e-01  -2.9912955e-01  -2.6792822e-01  -2.3359072e-01  -2.0075335e-01  -1.8048087e-01  -1.8650957e-01  -2.2320216e-01  -2.6919405e-01  -2.7655231e-01  -2.0173547e-01  -3.8136411e-02   1.8847055e-01   4.5062209e-01   7.4183480e-01   1.0741829e+00   1.4580511e+00   1.8781407e+00   2.2984539e+00   2.7052958e+00   3.1299601e+00  -2.6515524e+00  -2.0605340e+00  -1.5068455e+00  -1.0809956e+00  -7.0348361e-01  -1.0971745e-03   1.3714917e+00   1.7384274e+00
   1.1684950e+00   7.1452200e-01  -3.6587959e-01  -1.1107333e+00  -1.5598884e+00  -2.0089499e+00  -2.5430894e+00  -3.1125401e+00   2.6657094e+00   2.2355694e+00   1.8348118e+00   1.4299502e+00   1.0255517e+00   6.5630698e-01   3.4913953e-01   1.0619328e-01  -7.7236475e-02  -1.9513466e-01  -2.4039661e-01  -2.3892006e-01  -2.4077332e-01  -2.7296236e-01  -3.3577343e-01  -4.2028000e-01  -5.1458040e-01  -6.0640473e-01  -6.8760695e-01  -7.5655541e-01  -8.1583089e-01  -8.6761698e-01  -9.1067684e-01  -9.4061818e-01  -9.5333372e-01  -9.4882267e-01  -9.3172795e-01  -9.0829299e-01  -8.8248705e-01  -8.5499742e-01  -8.2528003e-01  -7.9635638e-01  -7.7872709e-01  -7.8738326e-01  -8.2781827e-01  -8.7656509e-01  -8.8243352e-01  -8.0184578e-01  -6.2929305e-01  -3.9168691e-01  -1.1948954e-01   1.7783811e-01   5.1204227e-01   8.9639999e-01   1.3197612e+00   1.7462044e+00   2.1579003e+00   2.5833008e+00   3.0827771e+00  -2.6066799e+00  -2.0425273e+00  -1.6086769e+00  -1.2301639e+00  -5.4223084e-01   8.4598451e-01   1.2235987e+00
   6.5606693e-01   1.9601669e-01  -8.9783653e-01  -1.6373375e+00  -2.0865405e+00  -2.5416094e+00  -3.0846841e+00   2.6248953e+00   2.1207331e+00   1.6897365e+00   1.2841085e+00   8.7213892e-01   4.6238698e-01   9.0559383e-02  -2.2057085e-01  -4.7318155e-01  -6.7286128e-01  -8.0917026e-01  -8.6462582e-01  -8.5743267e-01  -8.4493701e-01  -8.6592530e-01  -9.2415456e-01  -1.0082520e+00  -1.1026588e+00  -1.1930106e+00  -1.2714455e+00  -1.3379039e+00  -1.3962615e+00  -1.4488886e+00  -1.4937396e+00  -1.5251006e+00  -1.5379737e+00  -1.5323852e+00  -1.5139063e+00  -1.4900275e+00  -1.4657070e+00  -1.4416872e+00  -1.4164994e+00  -1.3918307e+00  -1.3775850e+00  -1.3895578e+00  -1.4336181e+00  -1.4837009e+00  -1.4862924e+00  -1.3992885e+00  -1.2184034e+00  -9.7065066e-01  -6.8871405e-01  -3.8515510e-01  -4.9007727e-02   3.3556346e-01   7.6175828e-01   1.1943456e+00   1.6113266e+00   2.0378531e+00   2.5350659e+00   3.1309648e+00  -2.5774908e+00  -2.1352273e+00  -1.7555197e+00  -1.0820554e+00   3.2139384e-01   7.1024965e-01
   1.4534536e-01  -3.2107490e-01  -1.4288988e+00  -2.1626762e+00  -2.6119939e+00  -3.0734072e+00   2.6575575e+00   2.0801665e+00   1.5769602e+00   1.1448542e+00   7.3400149e-01   3.1493331e-01  -9.9627389e-02  -4.7354262e-01  -7.8854217e-01  -1.0508103e+00  -1.2664020e+00  -1.4206496e+00  -1.4870808e+00  -1.4761087e+00  -1.4501419e+00  -1.4597857e+00  -1.5130586e+00  -1.5962613e+00  -1.6902495e+00  -1.7788468e+00  -1.8546171e+00  -1.9188813e+00  -1.9765038e+00  -2.0298988e+00  -2.0761643e+00  -2.1085902e+00  -2.1216049e+00  -2.1152815e+00  -2.0958068e+00  -2.0716912e+00  -2.0487104e+00  -2.0277994e+00  -2.0069334e+00  -1.9868531e+00  -1.9768916e+00  -1.9930698e+00  -2.0406323e+00  -2.0904571e+00  -2.0879513e+00  -1.9939533e+00  -1.8054269e+00  -1.5484925e+00  -1.2572026e+00  -9.4727739e-01  -6.0901378e-01  -2.2441295e-01   2.0418846e-01   6.4289473e-01   1.0655903e+00   1.4936580e+00   1.9885763e+00   2.5860823e+00  -3.1117160e+00  -2.6605983e+00  -2.2794880e+00  -1.6204735e+00  -2.0213631e-01   1.9855617e-01
  -3.6351441e-01  -8.3665325e-01  -1.9590238e+00  -2.6866807e+00  -3.1362062e+00   2.6788379e+00   2.1172599e+00   1.5364864e+00   1.0343963e+00   6.0089749e-01   1.8445807e-01  -2.4166572e-01  -6.6049706e-01  -1.0361142e+00  -1.3550098e+00  -1.6269682e+00  -1.8579844e+00  -2.0292886e+00  -2.1070853e+00  -2.0945226e+00  -2.0564962e+00  -2.0548131e+00  -2.1026265e+00  -2.1842277e+00  -2.2771207e+00  -2.3636805e+00  -2.4369861e+00  -2.4994537e+00  -2.5565486e+00  -2.6104889e+00  -2.6576801e+00  -2.6907606e+00  -2.7039074e+00  -2.6972851e+00  -2.6773876e+00  -2.6532998e+00  -2.6314895e+00  -2.6132494e+00  -2.5964267e+00  -2.5812896e+00  -2.5766751e+00  -2.5981412e+00  -2.6490642e+00  -2.6968885e+00  -2.6874680e+00  -2.5859343e+00  -2.3904536e+00  -2.1253562e+00  -1.8251585e+00  -1.5087112e+00  -1.1680746e+00  -7.8353942e-01  -3.5295031e-01   9.1796773e-02   5.2062241e-01   9.5066360e-01   1.4432820e+00   2.0418102e+00   2.6379185e+00   3.0983858e+00  -2.8020514e+00  -2.1574718e+00  -7.2451882e-01  -3.1132398e-01
  -8.7041396e-01  -1.3506884e+00  -2.4882155e+00   3.0738564e+00   2.6239902e+00   2.1486783e+00   1.5775363e+00   9.9382750e-01   4.9299750e-01   5.7794681e-02  -3.6459451e-01  -7.9768903e-01  -1.2202627e+00  -1.5973077e+00  -1.9202472e+00  -2.2019810e+00  -2.4478382e+00  -2.6350517e+00  -2.7243265e+00  -2.7125451e+00  -2.6643886e+00  -2.6515556e+00  -2.6932464e+00  -2.7722957e+00  -2.8632662e+00  -2.9474974e+00  -3.0186085e+00  -3.0797423e+00  -3.1365372e+00   3.0923640e+00   3.0447542e+00   3.0114614e+00   2.9981868e+00   3.0046796e+00   3.0244287e+00   3.0481851e+00   3.0689951e+00   3.0850401e+00   3.0981278e+00   3.1079369e+00   3.1060181e+00   3.0780695e+00   3.0240331e+00   2.9801112e+00   2.9982379e+00   3.1078319e+00  -2.9735560e+00  -2.7013326e+00  -2.3927319e+00  -2.0695961e+00  -1.7262545e+00  -1.3417968e+00  -9.0963682e-01  -4.5899779e-01  -2.3654381e-02   4.0880696e-01   8.9913906e-01   1.4980643e+00   2.1049295e+00   2.5753146e+00   2.9599837e+00  -2.6930588e+00  -1.2457671e+00  -8.1928857e-01
  -1.3752778e+00  -1.8631648e+00  -3.0164580e+00   2.5525904e+00   2.1021979e+00   1.6192090e+00   1.0383181e+00   4.5217739e-01  -4.7265800e-02  -4.8450901e-01  -9.1319702e-01  -1.3531120e+00  -1.7788929e+00  -2.1571829e+00  -2.4844056e+00  -2.7760165e+00  -3.0360179e+00   3.0453892e+00   2.9447211e+00   2.9532144e+00   3.0090165e+00   3.0325868e+00   2.9978251e+00   2.9225100e+00   2.8344150e+00   2.7528044e+00   2.6835661e+00   2.6232637e+00   2.5665436e+00   2.5121566e+00   2.4647040e+00   2.4316448e+00   2.4182445e+00   2.4241310e+00   2.4431415e+00   2.4662340e+00   2.4862080e+00   2.5005517e+00   2.5102323e+00   2.5143305e+00   2.5046604e+00   2.4690555e+00   2.4123419e+00   2.3743207e+00   2.4028272e+00   2.5209580e+00   2.7284948e+00   3.0068087e+00  -2.9599437e+00  -2.6299620e+00  -2.2835193e+00  -1.8990691e+00  -1.4657506e+00  -1.0094535e+00  -5.6724731e-01  -1.3190501e-01   3.5618042e-01   9.5482718e-01   1.5724175e+00   2.0533565e+00   2.4402964e+00   3.0560267e+00  -1.7659474e+00  -1.3252674e+00
  -1.8779995e+00  -2.3740224e+00   2.7395126e+00   2.0327832e+00   1.5816272e+00   1.0903998e+00   4.9961901e-01  -8.8395724e-02  -5.8635484e-01  -1.0260007e+00  -1.4613070e+00  -1.9078052e+00  -2.3362442e+00  -2.7156739e+00  -3.0474808e+00   2.9341446e+00   2.6608397e+00   2.4459995e+00   2.3341996e+00   2.3369099e+00   2.3973704e+00   2.4309433e+00   2.4040037e+00   2.3337847e+00   2.2495897e+00   2.1708675e+00   2.1031398e+00   2.0431472e+00   1.9862958e+00   1.9321357e+00   1.8854063e+00   1.8530187e+00   1.8394914e+00   1.8443327e+00   1.8619562e+00   1.8840376e+00   1.9033325e+00   1.9164689e+00   1.9230857e+00   1.9211270e+00   1.9025487e+00   1.8582452e+00   1.7994766e+00   1.7692827e+00   1.8095953e+00   1.9366542e+00   2.1494279e+00   2.4328314e+00   2.7564648e+00   3.0934256e+00  -2.8397682e+00  -2.4551731e+00  -2.0210940e+00  -1.5594626e+00  -1.1101050e+00  -6.7140720e-01  -1.8548573e-01   4.1217588e-01   1.0403661e+00   1.5325456e+00   1.9221767e+00   2.5236147e+00  -2.2850621e+00  -1.8291615e+00
  -2.3784109e+00  -2.8831468e+00   2.2134642e+00   1.5145630e+00   1.0623566e+00   5.6228125e-01  -3.8475723e-02  -6.2776797e-01  -1.1241892e+00  -1.5666260e+00  -2.0088286e+00  -2.4615815e+00  -2.8921333e+00   3.0104999e+00   2.6737513e+00   2.3622084e+00   2.0765548e+00   1.8502164e+00   1.7276751e+00   1.7223143e+00   1.7841614e+00   1.8266959e+00   1.8085235e+00   1.7448838e+00   1.6656269e+00   1.5900165e+00   1.5234104e+00   1.4632185e+00   1.4060480e+00   1.3523502e+00   1.3068746e+00   1.2755481e+00   1.2618912e+00   1.2652963e+00   1.2810401e+00   1.3017828e+00   1.3205258e+00   1.3329097e+00   1.3367832e+00   1.3284539e+00   1.2999162e+00   1.2460642e+00   1.1859823e+00   1.1652975e+00   1.2185189e+00   1.3548151e+00   1.5724281e+00   1.8600024e+00   2.1901661e+00   2.5342082e+00   2.8882388e+00  -3.0099731e+00  -2.5755009e+00  -2.1089416e+00  -1.6522032e+00  -1.2096570e+00  -7.2575511e-01  -1.2977721e-01   5.0880196e-01   1.0129558e+00   1.4057589e+00   1.9931406e+00  -2.8029721e+00  -2.3307903e+00
  -2.8762925e+00   2.8928082e+00   1.6887671e+00   9.9808331e-01   5.4447948e-01   3.4887157e-02  -5.7588819e-01  -1.1658487e+00  -1.6607354e+00  -2.1063807e+00  -2.5557151e+00  -3.0143178e+00   2.8367138e+00   2.4549527e+00   2.1128405e+00   1.7912994e+00   1.4942967e+00   1.2579478e+00   1.1250678e+00   1.1096365e+00   1.1695620e+00   1.2198171e+00   1.2114292e+00   1.1559481e+00   1.0826543e+00   1.0103406e+00   9.4447901e-01   8.8362915e-01   8.2601074e-01   7.7311906e-01   7.2938605e-01   6.9944347e-01   6.8564557e-01   6.8725982e-01   7.0059257e-01   7.1967514e-01   7.3793407e-01   7.4991724e-01   7.5128408e-01   7.3626288e-01   6.9683365e-01   6.3282606e-01   5.7225297e-01   5.6242677e-01   6.2934122e-01   7.7513745e-01   9.9733015e-01   1.2882794e+00   1.6242894e+00   1.9754801e+00   2.3340756e+00   2.7197413e+00  -3.1289012e+00  -2.6578903e+00  -2.1936003e+00  -1.7466877e+00  -1.2645893e+00  -6.7095724e-01  -2.2268648e-02   4.9465363e-01   8.9116397e-01   1.4647953e+00   2.9637088e+00  -2.8299096e+00
   2.9117589e+00   2.3876406e+00   1.1656013e+00   4.8348098e-01   2.8060729e-02  -4.9179774e-01  -1.1126018e+00  -1.7026261e+00  -2.1960491e+00  -2.6453588e+00  -3.1020238e+00   2.7171758e+00   2.2838787e+00   1.9007191e+00   1.5527652e+00   1.2212345e+00   9.1389196e-01   6.6885740e-01   5.2594086e-01   4.9868040e-01   5.5345609e-01   6.1004967e-01   6.1253901e-01   5.6687776e-01   5.0055531e-01   4.3171267e-01   3.6627580e-01   3.0441126e-01   2.4627997e-01   1.9443491e-01   1.5280206e-01   1.2448018e-01   1.1052368e-01   1.1011221e-01   1.2068003e-01   1.3781088e-01   1.5556235e-01   1.6734103e-01   1.6630214e-01   1.4423723e-01   9.3142175e-02   1.8714227e-02  -4.1422034e-02  -3.9384682e-02   4.1719534e-02   1.9726010e-01   4.2392487e-01   7.1759613e-01   1.0587625e+00   1.4171172e+00   1.7808219e+00   2.1675668e+00   2.6019078e+00   3.0768265e+00  -2.7344138e+00  -2.2825947e+00  -1.8020142e+00  -1.2113506e+00  -5.5290385e-01  -2.2344591e-02   3.7847213e-01   9.3869072e-01   2.4487244e+00   2.9568915e+00
   2.4195426e+00   1.8846502e+00   6.4409495e-01  -2.9152185e-02  -4.8688550e-01  -1.0178474e+00  -1.6486428e+00  -2.2381264e+00  -2.7302256e+00   3.0994914e+00   2.6353433e+00   2.1665098e+00   1.7324815e+00   1.3476526e+00   9.9336087e-01   6.5192141e-01   3.3527816e-01   8.2704676e-02  -7.0084199e-02  -1.1073408e-01  -6.4208974e-02  -2.8424471e-03   1.1596152e-02  -2.2573855e-02  -8.0959387e-02  -1.4615606e-01  -2.1139818e-01  -2.7450043e-01  -3.3312104e-01  -3.8367872e-01  -4.2292852e-01  -4.4949235e-01  -4.6362824e-01  -4.6624946e-01  -4.5870345e-01  -4.4377896e-01  -4.2665603e-01  -4.1506463e-01  -4.1855729e-01  -4.4802523e-01  -5.1130374e-01  -5.9593171e-01  -6.5456559e-01  -6.4002668e-01  -5.4453272e-01  -3.7903656e-01  -1.4786968e-01   1.4801428e-01   4.9363381e-01   8.5908011e-01   1.2284235e+00   1.6166893e+00   2.0506032e+00   2.5288139e+00   3.0084307e+00  -2.8174738e+00  -2.3380597e+00  -1.7509520e+00  -1.0831958e+00  -5.3805316e-01  -1.3224940e-01   4.1493649e-01   1.9352662e+00   2.4634051e+00
   1.9303852e+00   1.3839086e+00   1.2437104e-01  -5.3973413e-01  -1.0003613e+00  -1.5433432e+00  -2.1840058e+00  -2.7723370e+00   3.0198650e+00   2.5617170e+00   2.0900096e+00   1.6169509e+00   1.1825666e+00   7.9574439e-01   4.3464999e-01   8.3511626e-02  -2.4134932e-01  -5.0049374e-01  -6.6311035e-01  -7.1846651e-01  -6.8302993e-01  -6.1865696e-01  -5.9138932e-01  -6.1252303e-01  -6.6211169e-01  -7.2350104e-01  -7.8867794e-01  -8.5309296e-01  -9.1208983e-01  -9.6112945e-01  -9.9786981e-01  -1.0226354e+00  -1.0369721e+00  -1.0418492e+00  -1.0374833e+00  -1.0249632e+00  -1.0086767e+00  -9.9743645e-01  -1.0035692e+00  -1.0407599e+00  -1.1163753e+00  -1.2104119e+00  -1.2663956e+00  -1.2391491e+00  -1.1294037e+00  -9.5381128e-01  -7.1799793e-01  -4.2026295e-01  -7.0899966e-02   3.0144948e-01   6.7691211e-01   1.0671798e+00   1.5004943e+00   1.9813151e+00   2.4685179e+00   2.9318268e+00  -2.8726841e+00  -2.2896747e+00  -1.6131880e+00  -1.0524530e+00  -6.4089039e-01  -1.0628214e-01   1.4233369e+00   1.9729594e+00
   1.4444646e+00   8.8553700e-01  -3.9336246e-01  -1.0481244e+00  -1.5123146e+00  -2.0682943e+00  -2.7185852e+00   2.9780231e+00   2.4878693e+00   2.0245022e+00   1.5452571e+00   1.0686779e+00   6.3426221e-01   2.4507755e-01  -1.2322783e-01  -4.8371511e-01  -8.1570794e-01  -1.0806645e+00  -1.2531694e+00  -1.3242384e+00  -1.3022445e+00  -1.2367158e+00  -1.1960627e+00  -1.2028677e+00  -1.2429607e+00  -1.3004035e+00  -1.3655357e+00  -1.4311781e+00  -1.4903675e+00  -1.5378152e+00  -1.5720587e+00  -1.5950990e+00  -1.6096532e+00  -1.6167265e+00  -1.6154468e+00  -1.6054430e+00  -1.5902829e+00  -1.5797413e+00  -1.5888460e+00  -1.6340304e+00  -1.7217529e+00  -1.8238947e+00  -1.8761239e+00  -1.8364160e+00  -1.7128905e+00  -1.5271403e+00  -1.2864273e+00  -9.8703328e-01  -6.3460485e-01  -2.5565345e-01   1.2634503e-01   5.1913237e-01   9.5174805e-01   1.4344566e+00   1.9290513e+00   2.3989626e+00   2.8774132e+00  -2.8273290e+00  -2.1428387e+00  -1.5654671e+00  -1.1472870e+00  -6.2470408e-01   9.1302797e-01   1.4857412e+00
   9.6202763e-01   3.8975330e-01  -9.0881177e-01  -1.5541142e+00  -2.0226196e+00  -2.5926257e+00   3.0309942e+00   2.4467250e+00   1.9570178e+00   1.4878704e+00   1.0012044e+00   5.2185218e-01   8.7641828e-02  -3.0433451e-01  -6.8021120e-01  -1.0495913e+00  -1.3877013e+00  -1.6579627e+00  -1.8405350e+00  -1.9280166e+00  -1.9211847e+00  -1.8562536e+00  -1.8020129e+00  -1.7934992e+00  -1.8235575e+00  -1.8769130e+00  -1.9418856e+00  -2.0085029e+00  -2.0676167e+00  -2.1133543e+00  -2.1452408e+00  -2.1667299e+00  -2.1815186e+00  -2.1906392e+00  -2.1923256e+00  -2.1848910e+00  -2.1712289e+00  -2.1619376e+00  -2.1745316e+00  -2.2279848e+00  -2.3272666e+00  -2.4358337e+00  -2.4833134e+00  -2.4317471e+00  -2.2951686e+00  -2.0992577e+00  -1.8532799e+00  -1.5522320e+00  -1.1973412e+00  -8.1218191e-01  -4.2329750e-01  -2.7434400e-02   4.0447637e-01   8.8834455e-01   1.3900318e+00   1.8671236e+00   2.3459632e+00   2.9194822e+00  -2.6720683e+00  -2.0769981e+00  -1.6512625e+00  -1.1400583e+00   4.0453779e-01   1.0020061e+00
   4.8336200e-01  -1.0318106e-01  -1.4216724e+00  -2.0574846e+00  -2.5311437e+00  -3.1162622e+00   2.4985373e+00   1.9170498e+00   1.4272981e+00   9.5178384e-01   4.5789755e-01  -2.3478116e-02  -4.5736327e-01  -8.5263065e-01  -1.2363947e+00  -1.6141286e+00  -1.9574554e+00  -2.2327744e+00  -2.4257231e+00  -2.5300726e+00  -2.5394984e+00  -2.4767354e+00  -2.4090691e+00  -2.3845420e+00  -2.4041398e+00  -2.4532163e+00  -2.5177483e+00  -2.5849090e+00  -2.6436225e+00  -2.6877059e+00  -2.7175394e+00  -2.7377441e+00  -2.7527829e+00  -2.7636757e+00  -2.7679891e+00  -2.7631156e+00  -2.7514145e+00  -2.7441416e+00  -2.7609665e+00  -2.8230133e+00  -2.9330308e+00  -3.0460358e+00  -3.0878414e+00  -3.0252245e+00  -2.8764974e+00  -2.6704799e+00  -2.4187829e+00  -2.1159128e+00  -1.7590736e+00  -1.3681895e+00  -9.7214915e-01  -5.7262134e-01  -1.4131964e-01   3.4300173e-01   8.5138204e-01   1.3362326e+00   1.8161740e+00   2.3845422e+00   3.0823590e+00  -2.5869708e+00  -2.1526625e+00  -1.6521300e+00  -1.0187782e-01   5.2205791e-01
   8.7472482e-03  -5.9302154e-01  -1.9316737e+00  -2.5580563e+00  -3.0378120e+00   2.6439826e+00   1.9673253e+00   1.3890008e+00   8.9860508e-01   4.1611876e-01  -8.4695793e-02  -5.6735851e-01  -1.0009133e+00  -1.4000193e+00  -1.7919049e+00  -2.1773469e+00  -2.5250950e+00  -2.8054432e+00  -3.0091699e+00  -3.1306247e+00   3.1263212e+00  -3.0977120e+00  -3.0172446e+00  -2.9763381e+00  -2.9851286e+00  -3.0296436e+00  -3.0932673e+00   3.1228127e+00   3.0648827e+00   3.0223947e+00   2.9942472e+00   2.9749852e+00   2.9596815e+00   2.9473159e+00   2.9407525e+00   2.9431088e+00   2.9523131e+00   2.9566053e+00   2.9345947e+00   2.8636031e+00   2.7439901e+00   2.6288297e+00   2.5936059e+00   2.6663731e+00   2.8262019e+00   3.0421768e+00  -2.9830976e+00  -2.6780991e+00  -2.3197422e+00  -1.9237194e+00  -1.5203663e+00  -1.1165709e+00  -6.8568191e-01  -2.0157731e-01   3.1298886e-01   8.0616559e-01   1.2880195e+00   1.8511425e+00   2.5540789e+00  -3.0953474e+00  -2.6513548e+00  -2.1607650e+00  -6.0601802e-01   4.6197994e-02
  -4.6157046e-01  -1.0795519e+00  -2.4385705e+00  -3.0556798e+00   2.7405879e+00   2.1216909e+00   1.4374270e+00   8.6255173e-01   3.7080840e-01  -1.1925160e-01  -6.2658578e-01  -1.1098104e+00  -1.5431265e+00  -1.9466250e+00  -2.3467246e+00  -2.7390910e+00  -3.0905541e+00   2.9071182e+00   2.6921988e+00   2.5536685e+00   2.5105700e+00   2.5647373e+00   2.6567746e+00   2.7139934e+00   2.7162585e+00   2.6766849e+00   2.6146172e+00   2.5483040e+00   2.4915687e+00   2.4505676e+00   2.4236250e+00   2.4049169e+00   2.3893381e+00   2.3758950e+00   2.3675152e+00   2.3674384e+00   2.3735793e+00   2.3737946e+00   2.3454873e+00   2.2652387e+00   2.1375210e+00   2.0227049e+00   1.9949412e+00   2.0769328e+00   2.2466989e+00   2.4723480e+00   2.7369582e+00   3.0445018e+00  -2.8791510e+00  -2.4786802e+00  -2.0680087e+00  -1.6593575e+00  -1.2285907e+00  -7.4532397e-01  -2.2520360e-01   2.7682686e-01   7.6149486e-01   1.3194078e+00   2.0262818e+00   2.6810731e+00   3.1359797e+00  -2.6658007e+00  -1.1077987e+00  -4.2531947e-01
  -9.2736474e-01  -1.5625691e+00  -2.9421015e+00   2.7329986e+00   2.2377264e+00   1.6000444e+00   9.0898569e-01   3.3774304e-01  -1.5615102e-01  -6.5435244e-01  -1.1676587e+00  -1.6507453e+00  -2.0840075e+00  -2.4924311e+00  -2.9006663e+00   2.9841286e+00   2.6295351e+00   2.3385819e+00   2.1121018e+00   1.9568400e+00   1.8973400e+00   1.9452661e+00   2.0470270e+00   2.1199917e+00   2.1334382e+00   2.0992775e+00   2.0395658e+00   1.9748731e+00   1.9197309e+00   1.8799851e+00   1.8537330e+00   1.8351580e+00   1.8193034e+00   1.8051926e+00   1.7955518e+00   1.7931748e+00   1.7956932e+00   1.7906709e+00   1.7548546e+00   1.6651031e+00   1.5310463e+00   1.4191085e+00   1.3996040e+00   1.4899368e+00   1.6684182e+00   1.9033186e+00   2.1750737e+00   2.4856779e+00   2.8461611e+00  -3.0328678e+00  -2.6150390e+00  -2.2009812e+00  -1.7699541e+00  -1.2880733e+00  -7.6315744e-01  -2.5181648e-01   2.3665240e-01   7.8953401e-01   1.4990402e+00   2.1759582e+00   2.6431416e+00   3.1161919e+00  -1.6071385e+00  -8.9226807e-01
  -1.3883871e+00  -2.0418357e+00   2.8412597e+00   2.2418427e+00   1.7368926e+00   1.0791390e+00   3.8224914e-01  -1.8530834e-01  -6.8225657e-01  -1.1891085e+00  -1.7077056e+00  -2.1900220e+00  -2.6235264e+00  -3.0373865e+00   2.8296609e+00   2.4261873e+00   2.0688661e+00   1.7720557e+00   1.5337101e+00   1.3623464e+00   1.2873064e+00   1.3279098e+00   1.4371017e+00   1.5248233e+00   1.5495075e+00   1.5213455e+00   1.4649229e+00   1.4027198e+00   1.3495472e+00   1.3109003e+00   1.2848170e+00   1.2659597e+00   1.2498323e+00   1.2354598e+00   1.2249977e+00   1.2204608e+00   1.2188269e+00   1.2073825e+00   1.1627679e+00   1.0632922e+00   9.2477350e-01   8.1809679e-01   8.0756277e-01   9.0548209e-01   1.0914859e+00   1.3350964e+00   1.6143848e+00   1.9286553e+00   2.2900143e+00   2.6970804e+00   3.1217527e+00  -2.7414602e+00  -2.3096901e+00  -1.8296317e+00  -1.3007819e+00  -7.7976203e-01  -2.8641829e-01   2.6178044e-01   9.7252829e-01   1.6725914e+00   2.1535462e+00   2.6191584e+00  -2.1037947e+00  -1.3543757e+00
  -1.8443340e+00  -2.5170153e+00   2.3455821e+00   1.7543428e+00   1.2382503e+00   5.5914656e-01  -1.4249894e-01  -7.0649010e-01  -1.2075037e+00  -1.7234462e+00  -2.2465506e+00  -2.7275854e+00   3.1214271e+00   2.7016347e+00   2.2779550e+00   1.8703125e+00   1.5104581e+00   1.2072536e+00   9.5681994e-01   7.7020745e-01   6.8070543e-01   7.1301925e-01   8.2705969e-01   9.2826878e-01   9.6428700e-01   9.4288295e-01   8.9080762e-01   8.3197586e-01   7.8109591e-01   7.4325971e-01   7.1682239e-01   6.9729541e-01   6.8090078e-01   6.6666578e-01   6.5589079e-01   6.4932755e-01   6.4303259e-01   6.2398112e-01   5.6921125e-01   4.5977483e-01   3.1865430e-01   2.1939278e-01   2.1850312e-01   3.2346035e-01   5.1589552e-01   7.6757224e-01   1.0546962e+00   1.3733034e+00   1.7356243e+00   2.1448605e+00   2.5759293e+00   3.0022794e+00  -2.8478018e+00  -2.3698549e+00  -1.8380011e+00  -1.3070350e+00  -8.0765349e-01  -2.6360022e-01   4.4697050e-01   1.1711037e+00   1.6674552e+00   2.1266020e+00  -2.5973676e+00  -1.8112928e+00
  -2.2948658e+00  -2.9876772e+00   1.8545215e+00   1.2708285e+00   7.4197214e-01   4.0239518e-02  -6.6502736e-01  -1.2257695e+00  -1.7319708e+00  -2.2573632e+00  -2.7841192e+00   3.0196725e+00   2.5842780e+00   2.1580928e+00   1.7273657e+00   1.3164225e+00   9.5404786e-01   6.4385785e-01   3.8125553e-01   1.8044169e-01   7.7607143e-02   1.0064816e-01   2.1669100e-01   3.2988443e-01   3.7744458e-01   3.6377025e-01   3.1721102e-01   2.6261170e-01   2.1431058e-01   1.7710014e-01   1.4989704e-01   1.2937418e-01   1.1271452e-01   9.8897661e-02   8.8141285e-02   7.9632384e-02   6.8192706e-02   4.0384185e-02  -2.5908427e-02  -1.4551717e-01  -2.8741955e-01  -3.7733581e-01  -3.6789848e-01  -2.5621430e-01  -5.8300366e-02   2.0069085e-01   4.9581334e-01   8.1944168e-01   1.1829526e+00   1.5936760e+00   2.0305589e+00   2.4636803e+00   2.8988075e+00  -2.9086674e+00  -2.3747845e+00  -1.8337305e+00  -1.3270672e+00  -7.8642838e-01  -7.7434592e-02   6.7159405e-01   1.1851202e+00   1.6388030e+00  -3.0874420e+00  -2.2626385e+00
  -2.7396655e+00   2.8297876e+00   1.3685058e+00   7.9160700e-01   2.4818362e-01  -4.7745906e-01  -1.1851782e+00  -1.7431891e+00  -2.2557980e+00  -2.7908855e+00   2.9628126e+00   2.4852641e+00   2.0479977e+00   1.6150453e+00   1.1779284e+00   7.6450648e-01   3.9948310e-01   8.1734964e-02  -1.9290317e-01  -4.0668648e-01  -5.2176974e-01  -5.0906695e-01  -3.9412954e-01  -2.7073261e-01  -2.1132540e-01  -2.1610291e-01  -2.5591587e-01  -3.0548270e-01  -3.5097473e-01  -3.8774117e-01  -4.1606680e-01  -4.3782506e-01  -4.5475022e-01  -4.6791289e-01  -4.7841241e-01  -4.8883797e-01  -5.0585929e-01  -5.4347061e-01  -6.2254313e-01  -7.5239700e-01  -8.9330389e-01  -9.7219959e-01  -9.5176365e-01  -8.3344422e-01  -6.3084722e-01  -3.6540013e-01  -6.2308883e-02   2.6698189e-01   6.3202450e-01   1.0436205e+00   1.4855861e+00   1.9257563e+00   2.3636653e+00   2.8371799e+00  -2.9110959e+00  -2.3599768e+00  -1.8447248e+00  -1.3065785e+00  -6.0051071e-01   1.7411977e-01   7.0678519e-01   1.1560342e+00   2.7095264e+00  -2.7080653e+00
   3.1047028e+00   2.3693516e+00   8.8794693e-01   3.1697589e-01  -2.4302795e-01  -9.9383221e-01  -1.7028027e+00  -2.2587971e+00  -2.7791058e+00   2.9592177e+00   2.4279795e+00   1.9523263e+00   1.5124778e+00   1.0725244e+00   6.2984623e-01   2.1468975e-01  -1.5324073e-01  -4.7905554e-01  -7.6535340e-01  -9.9073822e-01  -1.1170970e+00  -1.1158447e+00  -1.0052646e+00  -8.7372389e-01  -8.0210778e-01  -7.9668110e-01  -8.2852904e-01  -8.7237116e-01  -9.1489315e-01  -9.5139403e-01  -9.8105090e-01  -1.0041887e+00  -1.0213802e+00  -1.0337932e+00  -1.0438768e+00  -1.0562361e+00  -1.0792047e+00  -1.1274866e+00  -1.2203626e+00  -1.3603164e+00  -1.4985838e+00  -1.5651394e+00  -1.5331083e+00  -1.4080603e+00  -1.2013904e+00  -9.3040967e-01  -6.1958778e-01  -2.8407108e-01   8.2949631e-02   4.9490654e-01   9.4108873e-01   1.3884279e+00   1.8299165e+00   2.3014451e+00   2.8363791e+00  -2.8858483e+00  -2.3606636e+00  -1.8238985e+00  -1.1220258e+00  -3.2125092e-01   2.3273059e-01   6.7861209e-01   2.2275098e+00   3.1359024e+00
   2.6720600e+00   1.9145112e+00   4.1332682e-01  -1.5271019e-01  -7.3153348e-01  -1.5086628e+00  -2.2176797e+00  -2.7725831e+00   2.9812530e+00   2.4267437e+00   1.8947594e+00   1.4208823e+00   9.7770336e-01   5.3067931e-01   8.3392071e-02  -3.3290099e-01  -7.0413928e-01  -1.0384515e+00  -1.3358112e+00  -1.5713898e+00  -1.7082259e+00  -1.7195205e+00  -1.6164845e+00  -1.4790268e+00  -1.3947804e+00  -1.3777474e+00  -1.4004815e+00  -1.4380484e+00  -1.4774952e+00  -1.5137526e+00  -1.5448194e+00  -1.5693634e+00  -1.5868277e+00  -1.5985048e+00  -1.6082603e+00  -1.6226432e+00  -1.6518510e+00  -1.7114721e+00  -1.8188912e+00  -1.9685987e+00  -2.1028496e+00  -2.1561809e+00  -2.1120725e+00  -1.9800432e+00  -1.7696904e+00  -1.4940895e+00  -1.1759603e+00  -8.3374382e-01  -4.6418688e-01  -5.2221318e-02   3.9723118e-01   8.5168678e-01   1.2975706e+00   1.7675031e+00   2.3015090e+00   2.8718521e+00  -2.8748612e+00  -2.3381725e+00  -1.6416379e+00  -8.1439455e-01  -2.3669372e-01   2.0692835e-01   1.7500912e+00   2.7031351e+00
   2.2457606e+00   1.4656246e+00  -5.4763266e-02  -6.1698966e-01  -1.2170956e+00  -2.0215809e+00  -2.7295109e+00   2.9986993e+00   2.4589358e+00   1.8951217e+00   1.3633519e+00   8.9093461e-01   4.4364579e-01  -1.0359190e-02  -4.6125674e-01  -8.7829891e-01  -1.2533886e+00  -1.5965354e+00  -1.9041731e+00  -2.1485955e+00  -2.2953417e+00  -2.3202420e+00  -2.2277106e+00  -2.0865876e+00  -1.9891980e+00  -1.9590764e+00  -1.9716436e+00  -2.0025194e+00  -2.0388440e+00  -2.0749318e+00  -2.1073632e+00  -2.1332350e+00  -2.1509852e+00  -2.1620450e+00  -2.1715848e+00  -2.1881566e+00  -2.2238628e+00  -2.2953248e+00  -2.4177587e+00  -2.5767049e+00  -2.7058745e+00  -2.7455140e+00  -2.6889662e+00  -2.5495710e+00  -2.3356973e+00  -2.0563228e+00  -1.7314723e+00  -1.3821912e+00  -1.0094365e+00  -5.9761185e-01  -1.4584731e-01   3.1550036e-01   7.6659602e-01   1.2355119e+00   1.7677497e+00   2.3467980e+00   2.8959002e+00  -2.8491603e+00  -2.1589092e+00  -1.3051245e+00  -7.0106298e-01  -2.5854751e-01   1.2778157e+00   2.2770339e+00
   1.8259671e+00   1.0230976e+00  -5.1565429e-01  -1.0753032e+00  -1.6993835e+00  -2.5321237e+00   3.0451844e+00   2.4887147e+00   1.9371437e+00   1.3645753e+00   8.3386727e-01   3.6238250e-01  -8.9809826e-02  -5.5054647e-01  -1.0040660e+00  -1.4216979e+00  -1.8012852e+00  -2.1534634e+00  -2.4704209e+00  -2.7224552e+00  -2.8787931e+00  -2.9183227e+00  -2.8389764e+00  -2.6964270e+00  -2.5853200e+00  -2.5405711e+00  -2.5420107e+00  -2.5658929e+00  -2.5990541e+00  -2.6348362e+00  -2.6684023e+00  -2.6954197e+00  -2.7134833e+00  -2.7242108e+00  -2.7339225e+00  -2.7529692e+00  -2.7954371e+00  -2.8791171e+00  -3.0167651e+00   3.0989661e+00   2.9757098e+00   2.9498827e+00   3.0190968e+00  -3.1168653e+00  -2.8994307e+00  -2.6170363e+00  -2.2862091e+00  -1.9296533e+00  -1.5529764e+00  -1.1412332e+00  -6.8807677e-01  -2.2023651e-01   2.3686276e-01   7.0553063e-01   1.2353297e+00   1.8221920e+00   2.3852354e+00   2.9265308e+00  -2.6733552e+00  -1.7932018e+00  -1.1598848e+00  -7.1729717e-01   8.1143568e-01   1.8578102e+00
   1.4128101e+00   5.8730382e-01  -9.6865469e-01  -1.5270377e+00  -2.1780356e+00  -3.0398212e+00   2.5402578e+00   1.9805989e+00   1.4158336e+00   8.3526820e-01   3.0630975e-01  -1.6496597e-01  -6.2282406e-01  -1.0898558e+00  -1.5450425e+00  -1.9633100e+00  -2.3480738e+00  -2.7092714e+00  -3.0344224e+00   2.9901988e+00   2.8243699e+00   2.7692651e+00   2.8330693e+00   2.9747632e+00   3.1000564e+00  -3.1222432e+00  -3.1116971e+00  -3.1283666e+00   3.1248670e+00   3.0895582e+00   3.0551720e+00   3.0272781e+00   3.0088607e+00   2.9981276e+00   2.9877751e+00   2.9658595e+00   2.9163431e+00   2.8201882e+00   2.6674562e+00   2.4925446e+00   2.3759036e+00   2.3637082e+00   2.4456327e+00   2.6011501e+00   2.8223461e+00   3.1071218e+00  -2.8401512e+00  -2.4763185e+00  -2.0949895e+00  -1.6830773e+00  -1.2293800e+00  -7.5563758e-01  -2.9181302e-01   1.7754642e-01   7.0444529e-01   1.2980323e+00   1.8762597e+00   2.4226862e+00   3.0986958e+00  -2.2783590e+00  -1.6126142e+00  -1.1687942e+00   3.5181613e-01   1.4456511e+00
   1.0063384e+00   1.5848600e-01  -1.4130941e+00  -1.9715554e+00  -2.6526807e+00   2.7389827e+00   2.0390640e+00   1.4742486e+00   8.9495710e-01   3.0736535e-01  -2.1934533e-01  -6.9129977e-01  -1.1554886e+00  -1.6281603e+00  -2.0841189e+00  -2.5032509e+00  -2.8938407e+00   3.0193887e+00   2.6872908e+00   2.4230886e+00   2.2477049e+00   2.1762577e+00   2.2226163e+00   2.3611263e+00   2.5007384e+00   2.5790996e+00   2.6023581e+00   2.5930524e+00   2.5663831e+00   2.5318146e+00   2.4970734e+00   2.4686290e+00   2.4498080e+00   2.4386086e+00   2.4270431e+00   2.4017685e+00   2.3448929e+00   2.2361372e+00   2.0688296e+00   1.8878748e+00   1.7784668e+00   1.7794424e+00   1.8738874e+00   2.0381005e+00   2.2633859e+00   2.5500586e+00   2.8900672e+00  -3.0222405e+00  -2.6355751e+00  -2.2230694e+00  -1.7695764e+00  -1.2907243e+00  -8.1958269e-01  -3.4845311e-01   1.7531968e-01   7.7435751e-01   1.3688853e+00   1.9226237e+00   2.5913593e+00  -2.7603162e+00  -2.0586603e+00  -1.6125089e+00  -1.0026894e-01   1.0406523e+00
   6.0648578e-01  -2.6334300e-01  -1.8483426e+00  -2.4081809e+00  -3.1228884e+00   2.2384635e+00   1.5418001e+00   9.6959056e-01   3.7456074e-01  -2.1888497e-01  -7.4307641e-01  -1.2167301e+00  -1.6877581e+00  -2.1652028e+00  -2.6211587e+00  -3.0415687e+00   2.8446115e+00   2.4663949e+00   2.1286176e+00   1.8594268e+00   1.6743062e+00   1.5860179e+00   1.6136368e+00   1.7467009e+00   1.9002709e+00   1.9971624e+00   2.0337225e+00   2.0318852e+00   2.0086207e+00   1.9752199e+00   1.9406469e+00   1.9120212e+00   1.8927386e+00   1.8805940e+00   1.8670850e+00   1.8378694e+00   1.7732901e+00   1.6519079e+00   1.4708782e+00   1.2855937e+00   1.1839608e+00   1.1974129e+00   1.3039400e+00   1.4771363e+00   1.7069391e+00   1.9952221e+00   2.3383262e+00   2.7157931e+00   3.1084009e+00  -2.7610928e+00  -2.3083875e+00  -1.8253972e+00  -1.3465320e+00  -8.7244792e-01  -3.5176213e-01   2.5130532e-01   8.6305808e-01   1.4265083e+00   2.0883649e+00   3.0444463e+00  -2.4973616e+00  -2.0478661e+00  -5.4420957e-01   6.4276168e-01
   2.1307636e-01  -6.7846473e-01  -2.2737964e+00  -2.8361662e+00   2.6951011e+00   1.7425019e+00   1.0487458e+00   4.6662719e-01  -1.4517636e-01  -7.4315737e-01  -1.2648335e+00  -1.7413159e+00  -2.2194978e+00  -2.7006928e+00   3.1271125e+00   2.7048215e+00   2.3008931e+00   1.9151117e+00   1.5728434e+00   1.2990448e+00   1.1039280e+00   9.9860884e-01   1.0068576e+00   1.1323980e+00   1.2990053e+00   1.4151664e+00   1.4655282e+00   1.4712770e+00   1.4515965e+00   1.4197461e+00   1.3859027e+00   1.3574639e+00   1.3376572e+00   1.3240775e+00   1.3079790e+00   1.2741720e+00   1.2014622e+00   1.0674494e+00   8.7379355e-01   6.8609735e-01   5.9274341e-01   6.1783708e-01   7.3578121e-01   9.1809805e-01   1.1529076e+00   1.4427311e+00   1.7880008e+00   2.1714093e+00   2.5704591e+00   2.9860888e+00  -2.8455352e+00  -2.3594942e+00  -1.8727180e+00  -1.3944177e+00  -8.7647861e-01  -2.7087053e-01   3.5878519e-01   9.3457518e-01   1.5903741e+00   2.5700373e+00  -2.9279392e+00  -2.4742166e+00  -9.7945412e-01   2.5179590e-01
  -1.7412960e-01  -1.0874311e+00  -2.6888764e+00   3.0285137e+00   2.2357086e+00   1.2519577e+00   5.6025197e-01  -3.4593118e-02  -6.6399293e-01  -1.2651379e+00  -1.7846234e+00  -2.2651474e+00  -2.7505830e+00   3.0487613e+00   2.5942718e+00   2.1693323e+00   1.7580972e+00   1.3656225e+00   1.0199121e+00   7.4163681e-01   5.3624659e-01   4.1403038e-01   4.0289295e-01   5.1903195e-01   6.9713236e-01   8.3297517e-01   8.9763422e-01   9.1116967e-01   8.9536859e-01   8.6566034e-01   8.3315029e-01   8.0525088e-01   7.8484936e-01   7.6932064e-01   7.4982665e-01   7.1068020e-01   6.2928394e-01   4.8257373e-01   2.7756113e-01   8.9539056e-02   5.0076116e-03   4.0873977e-02   1.6937917e-01   3.6076496e-01   6.0107467e-01   8.9256791e-01   1.2391990e+00   1.6277343e+00   2.0335785e+00   2.4520276e+00   2.9023585e+00  -2.8928595e+00  -2.3982241e+00  -1.9144001e+00  -1.3985412e+00  -7.9184364e-01  -1.4388932e-01   4.4711039e-01   1.0981489e+00   2.1003222e+00   2.9337047e+00  -2.8908716e+00  -1.4054782e+00  -1.3249405e-01
  -5.5537264e-01  -1.4909858e+00  -3.0930975e+00   2.6203801e+00   1.7831536e+00   7.6781172e-01   7.6694250e-02  -5.3402930e-01  -1.1816080e+00  -1.7845962e+00  -2.3025586e+00  -2.7883805e+00   3.0022586e+00   2.5168935e+00   2.0633355e+00   1.6348784e+00   1.2161471e+00   8.1801501e-01   4.6974060e-01   1.8691760e-01  -2.8967721e-02  -1.6760478e-01  -1.9761820e-01  -9.2595880e-02   9.4733532e-02   2.5028367e-01   3.2979119e-01   3.5146643e-01   3.3995830e-01   3.1292441e-01   2.8228210e-01   2.5523280e-01   2.3416147e-01   2.1625453e-01   1.9267722e-01   1.4737719e-01   5.6580534e-02  -1.0298195e-01  -3.1789769e-01  -5.0398028e-01  -5.7904782e-01  -5.3323051e-01  -3.9517557e-01  -1.9499909e-01   5.1242009e-02   3.4469503e-01   6.9204053e-01   1.0847413e+00   1.4975242e+00   1.9197429e+00   2.3690327e+00   2.8578329e+00  -2.9231719e+00  -2.4325190e+00  -1.9177478e+00  -1.3112738e+00  -6.4493521e-01  -3.5596343e-02   6.1248655e-01   1.6361697e+00   2.5222085e+00   2.9860067e+00  -1.8219686e+00  -5.1036338e-01
  -9.3084682e-01  -1.8900229e+00   2.7969814e+00   2.2234559e+00   1.3386949e+00   2.9111606e-01  -4.0154813e-01  -1.0316616e+00  -1.6977262e+00  -2.3013805e+00  -2.8188243e+00   2.9720064e+00   2.4727710e+00   1.9869681e+00   1.5341221e+00   1.1012552e+00   6.7509806e-01   2.7247255e-01  -7.7694038e-02  -3.6529176e-01  -5.9177116e-01  -7.4600261e-01  -7.9394998e-01  -7.0160035e-01  -5.0806089e-01  -3.3326895e-01  -2.3828338e-01  -2.0792477e-01  -2.1458645e-01  -2.3833064e-01  -2.6657112e-01  -2.9252182e-01  -3.1433916e-01  -3.3505797e-01  -3.6340594e-01  -4.1572412e-01  -5.1678113e-01  -6.8940966e-01  -9.1255008e-01  -1.0942807e+00  -1.1591558e+00  -1.1041157e+00  -9.5762931e-01  -7.4918234e-01  -4.9669713e-01  -2.0087167e-01   1.4673227e-01   5.4253191e-01   9.6213495e-01   1.3890672e+00   1.8377632e+00   2.3263923e+00   2.8355175e+00  -2.9489503e+00  -2.4339689e+00  -1.8288076e+00  -1.1443414e+00  -5.1325693e-01   1.3420053e-01   1.1786261e+00   2.1217977e+00   2.5905863e+00  -2.2291042e+00  -8.8203880e-01
  -1.3006802e+00  -2.2855958e+00   2.4148892e+00   1.8383793e+00   9.0379332e-01  -1.7698864e-01  -8.7405026e-01  -1.5274443e+00  -2.2119872e+00  -2.8153621e+00   2.9495793e+00   2.4495579e+00   1.9443548e+00   1.4590991e+00   1.0064995e+00   5.6837877e-01   1.3515519e-01  -2.7075421e-01  -6.2239211e-01  -9.1510813e-01  -1.1521114e+00  -1.3207916e+00  -1.3854140e+00  -1.3070885e+00  -1.1110000e+00  -9.1800462e-01  -8.0682708e-01  -7.6702721e-01  -7.6815587e-01  -7.8796510e-01  -8.1338529e-01  -8.3804888e-01  -8.6068621e-01  -8.8453291e-01  -9.1830457e-01  -9.7852563e-01  -1.0908223e+00  -1.2767553e+00  -1.5062265e+00  -1.6811624e+00  -1.7350900e+00  -1.6714355e+00  -1.5176714e+00  -1.3016958e+00  -1.0428086e+00  -7.4410728e-01  -3.9646989e-01   1.3388185e-03   4.2735997e-01   8.5987638e-01   1.3086638e+00   1.7962773e+00   2.3114567e+00   2.8193294e+00  -2.9470886e+00  -2.3440209e+00  -1.6420523e+00  -9.8552692e-01  -3.3582070e-01   7.2896909e-01   1.7334678e+00   2.2064039e+00  -2.6277471e+00  -1.2476951e+00
  -1.6649291e+00  -2.6788543e+00   2.0433016e+00   1.4654375e+00   4.8013803e-01  -6.3516873e-01  -1.3402457e+00  -2.0212212e+00  -2.7239095e+00   2.9567896e+00   2.4361372e+00   1.9274903e+00   1.4173195e+00   9.3340639e-01   4.8035345e-01   3.6238130e-02  -4.0341847e-01  -8.1146430e-01  -1.1644325e+00  -1.4626814e+00  -1.7099420e+00  -1.8916767e+00  -1.9715447e+00  -1.9083468e+00  -1.7137737e+00  -1.5041997e+00  -1.3760209e+00  -1.3257791e+00  -1.3205779e+00  -1.3359309e+00  -1.3581902e+00  -1.3814572e+00  -1.4049809e+00  -1.4322124e+00  -1.4718589e+00  -1.5408506e+00  -1.6654781e+00  -1.8649625e+00  -2.0987206e+00  -2.2645277e+00  -2.3067880e+00  -2.2349857e+00  -2.0750537e+00  -1.8524669e+00  -1.5872001e+00  -1.2850673e+00  -9.3736506e-01  -5.3855855e-01  -1.0678446e-01   3.3205848e-01   7.8184253e-01   1.2678394e+00   1.7879329e+00   2.3058322e+00   2.8262076e+00  -2.8563822e+00  -2.1378951e+00  -1.4519288e+00  -7.9652736e-01   2.8880575e-01   1.3580652e+00   1.8335451e+00  -3.0194875e+00  -1.6074288e+00
  -2.0235497e+00  -3.0708529e+00   1.6813162e+00   1.1044266e+00   6.9681466e-02  -1.0817709e+00  -1.7993278e+00  -2.5126617e+00   3.0502965e+00   2.4488512e+00   1.9239148e+00   1.4059217e+00   8.9199234e-01   4.0993598e-01  -4.4483782e-02  -4.9517931e-01  -9.4039884e-01  -1.3495884e+00  -1.7040150e+00  -2.0082191e+00  -2.2652538e+00  -2.4584908e+00  -2.5521550e+00  -2.5049479e+00  -2.3160952e+00  -2.0921334e+00  -1.9460304e+00  -1.8840821e+00  -1.8716244e+00  -1.8818877e+00  -1.9007290e+00  -1.9225524e+00  -1.9470242e+00  -1.9778363e+00  -2.0238771e+00  -2.1025181e+00  -2.2406707e+00  -2.4539420e+00  -2.6898429e+00  -2.8443918e+00  -2.8743359e+00  -2.7947034e+00  -2.6296037e+00  -2.4014473e+00  -2.1300282e+00  -1.8239151e+00  -1.4758711e+00  -1.0769132e+00  -6.4027366e-01  -1.9454403e-01   2.5732860e-01   7.4142775e-01   1.2651259e+00   1.7936403e+00   2.3196570e+00   2.9178961e+00  -2.6315544e+00  -1.9117988e+00  -1.2466349e+00  -1.3982812e-01   9.9613046e-01   1.4717630e+00   2.8767278e+00  -1.9612267e+00
  -2.3763490e+00   2.8208647e+00   1.3277106e+00   7.5452613e-01  -3.2545395e-01  -1.5147535e+00  -2.2501895e+00  -3.0012527e+00   2.5449234e+00   1.9441007e+00   1.4127728e+00   8.8500590e-01   3.6864107e-01  -1.1139080e-01  -5.6825504e-01  -1.0258963e+00  -1.4756114e+00  -1.8851643e+00  -2.2413970e+00  -2.5519070e+00  -2.8179996e+00  -3.0211177e+00  -3.1272291e+00  -3.0966716e+00  -2.9176757e+00  -2.6820862e+00  -2.5170541e+00  -2.4418488e+00  -2.4211114e+00  -2.4258465e+00  -2.4411452e+00  -2.4615410e+00  -2.4870173e+00  -2.5214999e+00  -2.5742329e+00  -2.6633930e+00  -2.8163540e+00  -3.0435536e+00   3.0038320e+00   2.8624121e+00   2.8453301e+00   2.9326091e+00   3.1020282e+00  -2.9485437e+00  -2.6714275e+00  -2.3608653e+00  -2.0120026e+00  -1.6135190e+00  -1.1730779e+00  -7.2014730e-01  -2.6496665e-01   2.1731793e-01   7.4324333e-01   1.2826235e+00   1.8164793e+00   2.4130450e+00  -3.1225868e+00  -2.3642515e+00  -1.6845689e+00  -5.5440787e-01   6.4769634e-01   1.1204379e+00   2.4923081e+00  -2.3089169e+00
  -2.7229383e+00   2.4296753e+00   9.8106680e-01   4.1423030e-01  -7.0333830e-01  -1.9316840e+00  -2.6913731e+00   2.7968677e+00   2.0438082e+00   1.4425389e+00   9.0253718e-01   3.6491790e-01  -1.5254620e-01  -6.3075509e-01  -1.0912241e+00  -1.5558815e+00  -2.0088751e+00  -2.4182574e+00  -2.7767961e+00  -3.0938145e+00   2.9151668e+00   2.7037727e+00   2.5863924e+00   2.5998326e+00   2.7650958e+00   3.0089487e+00  -3.0893064e+00  -2.9990329e+00  -2.9688814e+00  -2.9675744e+00  -2.9792228e+00  -2.9982556e+00  -3.0247902e+00  -3.0630539e+00  -3.1228351e+00   3.0597843e+00   2.8907045e+00   2.6496733e+00   2.4163297e+00   2.2895926e+00   2.2857688e+00   2.3806092e+00   2.5536751e+00   2.7896238e+00   3.0717527e+00  -2.8961021e+00  -2.5458039e+00  -2.1481647e+00  -1.7051019e+00  -1.2449682e+00  -7.8521671e-01  -3.0429215e-01   2.2251962e-01   7.7262799e-01   1.3166238e+00   1.9128104e+00   2.6727570e+00  -2.8081305e+00  -2.1084176e+00  -9.5197730e-01   3.1207218e-01   7.7857737e-01   2.1086443e+00  -2.6501187e+00
  -3.0627247e+00   2.0390287e+00   6.3994875e-01   8.1410530e-02  -1.0629094e+00  -2.3297647e+00  -3.1209570e+00   2.3162051e+00   1.5475888e+00   9.4409981e-01   3.9304376e-01  -1.5410829e-01  -6.7142614e-01  -1.1483740e+00  -1.6135929e+00  -2.0849836e+00  -2.5399688e+00  -2.9489208e+00   2.9728332e+00   2.6493070e+00   2.3681308e+00   2.1499624e+00   2.0222913e+00   2.0183590e+00   2.1664962e+00   2.4146681e+00   2.6202322e+00   2.7275838e+00   2.7683626e+00   2.7761556e+00   2.7681507e+00   2.7503904e+00   2.7227471e+00   2.6806878e+00   2.6135555e+00   2.5006900e+00   2.3142385e+00   2.0598656e+00   1.8314045e+00   1.7205109e+00   1.7301404e+00   1.8325119e+00   2.0087400e+00   2.2469665e+00   2.5332276e+00   2.8534446e+00  -3.0773099e+00  -2.6806018e+00  -2.2361248e+00  -1.7691427e+00  -1.3036122e+00  -8.2324211e-01  -2.9674271e-01   2.6352830e-01   8.1998953e-01   1.4177254e+00   2.1888297e+00   3.0412817e+00  -2.5158787e+00  -1.3294403e+00  -1.2303622e-02   4.4487399e-01   1.7246536e+00  -2.9842259e+00
   2.8882377e+00   1.6496772e+00   3.0309582e-01  -2.4643436e-01  -1.4048404e+00  -2.7059342e+00   2.7468540e+00   1.8411504e+00   1.0569558e+00   4.4871747e-01  -1.1578752e-01  -6.7173567e-01  -1.1878673e+00  -1.6644521e+00  -2.1354551e+00  -2.6129308e+00  -3.0686666e+00   2.8059622e+00   2.4410271e+00   2.1112263e+00   1.8243410e+00   1.6007179e+00   1.4635305e+00   1.4422074e+00   1.5705199e+00   1.8186371e+00   2.0451139e+00   2.1716712e+00   2.2243487e+00   2.2389978e+00   2.2346398e+00   2.2180385e+00   2.1892388e+00   2.1433291e+00   2.0686111e+00   1.9425473e+00   1.7376027e+00   1.4708850e+00   1.2497057e+00   1.1553673e+00   1.1784087e+00   1.2882941e+00   1.4673848e+00   1.7069673e+00   1.9963445e+00   2.3213370e+00   2.6766174e+00   3.0726066e+00  -2.7658056e+00  -2.2926890e+00  -1.8203236e+00  -1.3393904e+00  -8.1414951e-01  -2.4471558e-01   3.2647345e-01   9.2834671e-01   1.7097957e+00   2.6197215e+00  -2.9041971e+00  -1.6842096e+00  -3.2781661e-01   1.1785683e-01   1.3399473e+00   2.9727298e+00
   2.5644318e+00   1.2627780e+00  -3.0407441e-02  -5.7177566e-01  -1.7322456e+00  -3.0572309e+00   2.3493008e+00   1.3734354e+00   5.7272677e-01  -4.3629435e-02  -6.2391154e-01  -1.1875345e+00  -1.7017677e+00  -2.1791848e+00  -2.6568093e+00  -3.1393936e+00   2.6883743e+00   2.2798897e+00   1.9108848e+00   1.5752880e+00   1.2840016e+00   1.0560082e+00   9.0989543e-01   8.7140424e-01   9.7801914e-01   1.2215182e+00   1.4685191e+00   1.6164369e+00   1.6823638e+00   1.7043749e+00   1.7036477e+00   1.6881000e+00   1.6580952e+00   1.6082867e+00   1.5255701e+00   1.3853540e+00   1.1609924e+00   8.8348692e-01   6.7185710e-01   5.9433013e-01   6.3049908e-01   7.4785379e-01   9.2967059e-01   1.1698726e+00   1.4612880e+00   1.7907025e+00   2.1495024e+00   2.5452717e+00   2.9894328e+00  -2.8155283e+00  -2.3355159e+00  -1.8526438e+00  -1.3292474e+00  -7.5203729e-01  -1.6400371e-01   4.4530668e-01   1.2370325e+00   2.2133677e+00   3.0130141e+00  -2.0152889e+00  -6.3734663e-01  -2.0387376e-01   9.5475316e-01   2.6552315e+00
   2.2498835e+00   8.7981193e-01  -3.6100710e-01  -8.9662429e-01  -2.0506150e+00   2.9014954e+00   1.9744901e+00   9.1555409e-01   9.5891274e-02  -5.3292026e-01  -1.1311721e+00  -1.7010528e+00  -2.2131082e+00  -2.6927896e+00   3.1055915e+00   2.6191288e+00   2.1648232e+00   1.7558441e+00   1.3823294e+00   1.0416606e+00   7.4725054e-01   5.1571753e-01   3.6112636e-01   3.0592433e-01   3.8981900e-01   6.2421018e-01   8.9047420e-01   1.0618478e+00   1.1424408e+00   1.1721771e+00   1.1750659e+00   1.1604762e+00   1.1292126e+00   1.0754411e+00   9.8442062e-01   8.2903955e-01   5.8458488e-01   2.9843681e-01   9.8416213e-02   3.7547528e-02   8.6327912e-02   2.1104286e-01   3.9557206e-01   6.3586549e-01   9.2825145e-01   1.2614939e+00   1.6243595e+00   2.0206474e+00   2.4635923e+00   2.9456664e+00  -2.8493758e+00  -2.3630071e+00  -1.8415962e+00  -1.2582850e+00  -6.5150724e-01  -3.0653416e-02   7.7247877e-01   1.8264999e+00   2.6727349e+00  -2.3246464e+00  -9.4371193e-01  -5.2139903e-01   5.6991116e-01   2.3472618e+00
   1.9452998e+00   5.0255483e-01  -6.8861144e-01  -1.2222056e+00  -2.3665821e+00   2.6032917e+00   1.6287073e+00   4.7108100e-01  -3.7233280e-01  -1.0191135e+00  -1.6373393e+00  -2.2118940e+00  -2.7219897e+00   3.0776744e+00   2.5854918e+00   2.0965382e+00   1.6437993e+00   1.2335945e+00   8.5533716e-01   5.1054404e-01   2.1418789e-01  -2.0300602e-02  -1.8301427e-01  -2.5424470e-01  -1.9329531e-01   2.7820075e-02   3.1103749e-01   5.0777315e-01   6.0457673e-01   6.4265743e-01   6.4925589e-01   6.3555990e-01   6.0297270e-01   5.4505044e-01   4.4512402e-01   2.7344156e-01   8.5521770e-03  -2.8350285e-01  -4.7010658e-01  -5.1480763e-01  -4.5414096e-01  -3.2227290e-01  -1.3497046e-01   1.0509590e-01   3.9746651e-01   7.3372420e-01   1.1010027e+00   1.4987089e+00   1.9401914e+00   2.4247283e+00   2.9210777e+00  -2.8706065e+00  -2.3508368e+00  -1.7632572e+00  -1.1361160e+00  -4.9864862e-01   3.1884290e-01   1.4650824e+00   2.3607459e+00  -2.6181013e+00  -1.2491000e+00  -8.3530338e-01   1.8690173e-01   2.0494305e+00
   1.6511232e+00   1.3310586e-01  -1.0125817e+00  -1.5488183e+00  -2.6859791e+00   2.3265459e+00   1.3187408e+00   4.5209363e-02  -8.3035755e-01  -1.5021429e+00  -2.1421267e+00  -2.7197545e+00   3.0545668e+00   2.5656100e+00   2.0662777e+00   1.5762624e+00   1.1251802e+00   7.1294762e-01   3.2998476e-01  -1.7813858e-02  -3.1510400e-01  -5.5218476e-01  -7.2269967e-01  -8.0906288e-01  -7.7058862e-01  -5.6637325e-01  -2.6966596e-01  -4.6008663e-02   6.8679406e-02   1.1571728e-01   1.2612483e-01   1.1330000e-01   7.9307983e-02   1.7045554e-02  -9.2431353e-02  -2.8166747e-01  -5.6689144e-01  -8.6156818e-01  -1.0332352e+00  -1.0625192e+00  -9.9086876e-01  -8.5217788e-01  -6.6201518e-01  -4.2229766e-01  -1.3077733e-01   2.0751894e-01   5.7929783e-01   9.7939054e-01   1.4195365e+00   1.9051385e+00   2.4092968e+00   2.9075125e+00  -2.8567221e+00  -2.2667205e+00  -1.6179282e+00  -9.5754663e-01  -1.2001461e-01   1.1368790e+00   2.0771758e+00  -2.9044730e+00  -1.5546905e+00  -1.1456033e+00  -1.9220113e-01   1.7620353e+00
   1.3674093e+00  -2.2612917e-01  -1.3317860e+00  -1.8758637e+00  -3.0123266e+00   2.0619922e+00   1.0488478e+00  -3.5428323e-01  -1.2759067e+00  -1.9818655e+00  -2.6451814e+00   3.0587618e+00   2.5499254e+00   2.0540610e+00   1.5482694e+00   1.0585278e+00   6.0883077e-01   1.9379336e-01  -1.9353803e-01  -5.4313766e-01  -8.4056899e-01  -1.0800601e+00  -1.2580372e+00  -1.3584416e+00  -1.3414107e+00  -1.1569973e+00  -8.5139258e-01  -5.9979983e-01  -4.6538926e-01  -4.0858763e-01  -3.9409442e-01  -4.0602972e-01  -4.4152955e-01  -5.0851076e-01  -6.2839017e-01  -8.3654964e-01  -1.1414462e+00  -1.4350191e+00  -1.5905544e+00  -1.6053550e+00  -1.5237617e+00  -1.3787133e+00  -1.1856223e+00  -9.4620314e-01  -6.5615567e-01  -3.1687539e-01   5.9202490e-02   4.6262075e-01   9.0191314e-01   1.3873043e+00   1.8983756e+00   2.4046857e+00   2.9240712e+00  -2.7684000e+00  -2.0970230e+00  -1.4057129e+00  -5.3828845e-01   8.5034915e-01   1.8176500e+00   3.0904492e+00  -1.8605533e+00  -1.4517642e+00  -5.6484280e-01   1.4849489e+00
   1.0937253e+00  -5.7259373e-01  -1.6446879e+00  -2.2019778e+00   2.9367110e+00   1.7983801e+00   8.1481358e-01  -7.1547833e-01  -1.7053824e+00  -2.4579612e+00   3.1371131e+00   2.5574087e+00   2.0469880e+00   1.5430188e+00   1.0318979e+00   5.4352809e-01   9.4615409e-02  -3.2388865e-01  -7.1496030e-01  -1.0651754e+00  -1.3622061e+00  -1.6040567e+00  -1.7890930e+00  -1.9022811e+00  -1.9052482e+00  -1.7427111e+00  -1.4337334e+00  -1.1539676e+00  -9.9780535e-01  -9.3015865e-01  -9.1123648e-01  -9.2220413e-01  -9.5933973e-01  -1.0314714e+00  -1.1629139e+00  -1.3914808e+00  -1.7147071e+00  -2.0031952e+00  -2.1417511e+00  -2.1431139e+00  -2.0527086e+00  -1.9019029e+00  -1.7058734e+00  -1.4665667e+00  -1.1783606e+00  -8.3912365e-01  -4.5923010e-01  -5.1670971e-02   3.8756141e-01   8.7172147e-01   1.3883442e+00   1.9037743e+00   2.4252039e+00   3.0152109e+00  -2.5733937e+00  -1.8405181e+00  -9.2669700e-01   6.1029513e-01   1.5726216e+00   2.7942292e+00  -2.1657538e+00  -1.7527814e+00  -9.2811730e-01   1.2175603e+00
   8.2912814e-01  -9.0389709e-01  -1.9494572e+00  -2.5251766e+00   2.5960506e+00   1.5265100e+00   5.9911160e-01  -1.0207778e+00  -2.1126456e+00  -2.9297912e+00   2.6388737e+00   2.0593914e+00   1.5454659e+00   1.0326146e+00   5.1764751e-01   3.1384394e-02  -4.1760860e-01  -8.4004188e-01  -1.2339794e+00  -1.5837467e+00  -1.8800899e+00  -2.1243208e+00  -2.3159160e+00  -2.4405036e+00  -2.4617656e+00  -2.3223368e+00  -2.0161020e+00  -1.7089222e+00  -1.5288111e+00  -1.4491631e+00  -1.4253130e+00  -1.4351897e+00  -1.4741217e+00  -1.5519933e+00  -1.6962229e+00  -1.9467254e+00  -2.2861785e+00  -2.5655604e+00  -2.6866362e+00  -2.6756514e+00  -2.5776056e+00  -2.4217637e+00  -2.2228757e+00  -1.9834067e+00  -1.6971431e+00  -1.3588445e+00  -9.7586028e-01  -5.6355898e-01  -1.2336398e-01   3.5890719e-01   8.7934910e-01   1.4044229e+00   1.9297577e+00   2.5180642e+00  -3.0468897e+00  -2.2574183e+00  -1.2698676e+00   4.0918541e-01   1.3298847e+00   2.4881525e+00  -2.4685587e+00  -2.0473002e+00  -1.2789677e+00   9.5881765e-01
   5.7228161e-01  -1.2183085e+00  -2.2441023e+00  -2.8429625e+00   2.2515389e+00   1.2418234e+00   3.7621139e-01  -1.2497310e+00  -2.4865763e+00   2.8869828e+00   2.1437525e+00   1.5645788e+00   1.0450518e+00   5.2309241e-01   5.9791760e-03  -4.7788324e-01  -9.2798198e-01  -1.3545349e+00  -1.7502917e+00  -2.0987575e+00  -2.3943572e+00  -2.6410015e+00  -2.8385358e+00  -2.9730605e+00  -3.0107973e+00  -2.8949458e+00  -2.5977324e+00  -2.2651220e+00  -2.0586683e+00  -1.9653415e+00  -1.9358810e+00  -1.9444830e+00  -1.9854081e+00  -2.0697894e+00  -2.2285459e+00  -2.5025377e+00  -2.8552811e+00  -3.1217121e+00   3.0580576e+00   3.0803071e+00  -3.0983560e+00  -2.9382975e+00  -2.7367430e+00  -2.4967982e+00  -2.2123244e+00  -1.8756387e+00  -1.4904620e+00  -1.0731129e+00  -6.3082005e-01  -1.5067942e-01   3.7161698e-01   9.0622124e-01   1.4374338e+00   2.0235645e+00   2.7660070e+00  -2.6480653e+00  -1.5433248e+00   2.2174965e-01   1.0792665e+00   2.1738508e+00  -2.7666584e+00  -2.3337774e+00  -1.6145176e+00   7.0742009e-01
   3.2176076e-01  -1.5154305e+00  -2.5266820e+00   3.1307900e+00   1.9066537e+00   9.4428039e-01   1.2667423e-01  -1.3987439e+00  -2.8060575e+00   2.4280248e+00   1.6520795e+00   1.0726295e+00   5.4540328e-01   1.4772989e-02  -5.0272901e-01  -9.8434708e-01  -1.4366047e+00  -1.8671425e+00  -2.2635993e+00  -2.6101820e+00  -2.9051714e+00   3.1289658e+00   2.9262383e+00   2.7832688e+00   2.7308815e+00   2.8233200e+00   3.1055028e+00  -2.8230371e+00  -2.5877515e+00  -2.4789472e+00  -2.4430895e+00  -2.4501802e+00  -2.4933419e+00  -2.5850978e+00  -2.7602110e+00  -3.0591180e+00   2.8618325e+00   2.6118300e+00   2.5259684e+00   2.5584409e+00   2.6683215e+00   2.8317111e+00   3.0356203e+00  -3.0068385e+00  -2.7237819e+00  -2.3890993e+00  -2.0027101e+00  -1.5803637e+00  -1.1348679e+00  -6.5669403e-01  -1.3458321e-01   4.0868370e-01   9.4767435e-01   1.5316871e+00   2.2995103e+00  -2.9959670e+00  -1.7181203e+00   1.6479676e-02   8.1588401e-01   1.8551979e+00  -3.0573969e+00  -2.6106947e+00  -1.9327284e+00   4.6215375e-01
   7.6506017e-02  -1.7969591e+00  -2.7956546e+00   2.8329861e+00   1.5654212e+00   6.3679301e-01  -1.5547921e-01  -1.5144510e+00  -3.0313925e+00   1.9803763e+00   1.1639277e+00   5.8294427e-01   4.6143639e-02  -4.9197439e-01  -1.0082060e+00  -1.4881297e+00  -1.9434787e+00  -2.3775251e+00  -2.7736074e+00  -3.1180357e+00   2.8704981e+00   2.6191396e+00   2.4120803e+00   2.2621412e+00   2.1968562e+00   2.2665431e+00   2.5283522e+00   2.9000883e+00  -3.1164995e+00  -2.9898461e+00  -2.9465064e+00  -2.9517965e+00  -2.9974911e+00  -3.0977981e+00   2.9915930e+00   2.6666250e+00   2.2995398e+00   2.0689138e+00   2.0002453e+00   2.0419558e+00   2.1561529e+00   2.3219621e+00   2.5278035e+00   2.7695734e+00   3.0517601e+00  -2.8988153e+00  -2.5121659e+00  -2.0852555e+00  -1.6356334e+00  -1.1589274e+00  -6.3896533e-01  -8.8750340e-02   4.5960403e-01   1.0420058e+00   1.8378724e+00   3.0170039e+00  -1.7990026e+00  -2.2497777e-01   5.4017401e-01   1.5373288e+00   2.9451225e+00  -2.8768586e+00  -2.2335479e+00   2.2231824e-01
  -1.6367189e-01  -2.0670907e+00  -3.0503912e+00   2.5501484e+00   1.2323924e+00   3.2376664e-01  -4.6657122e-01  -1.6709009e+00  -3.1083998e+00   1.5525511e+00   6.7898971e-01   9.4615448e-02  -4.5312656e-01  -9.9675947e-01  -1.5102911e+00  -1.9893516e+00  -2.4484602e+00  -2.8852292e+00   3.0031531e+00   2.6608277e+00   2.3661546e+00   2.1126848e+00   1.9022427e+00   1.7467475e+00   1.6702033e+00   1.7181744e+00   1.9552673e+00   2.3375995e+00   2.6377244e+00   2.7850017e+00   2.8370251e+00   2.8338901e+00   2.7853063e+00   2.6751718e+00   2.4600490e+00   2.1084077e+00   1.7418447e+00   1.5328793e+00   1.4808162e+00   1.5308372e+00   1.6484083e+00   1.8157451e+00   2.0230127e+00   2.2660210e+00   2.5480088e+00   2.8788022e+00  -3.0182867e+00  -2.5876072e+00  -2.1332641e+00  -1.6573090e+00  -1.1412570e+00  -5.8671364e-01  -2.8052992e-02   5.5346024e-01   1.3833940e+00   2.8954431e+00  -1.8729717e+00  -5.0377360e-01   2.5615889e-01   1.2261707e+00   2.6768377e+00  -3.1317997e+00  -2.5205465e+00  -1.1849682e-02
  -3.9763801e-01  -2.3320201e+00   2.9914157e+00   2.2850466e+00   9.1276826e-01   1.0358679e-02  -7.9945836e-01  -1.8996112e+00  -3.0652463e+00   1.1683049e+00   1.9635117e-01  -3.9368324e-01  -9.5284258e-01  -1.4992261e+00  -2.0089407e+00  -2.4880958e+00  -2.9512442e+00   2.8934649e+00   2.5005659e+00   2.1599866e+00   1.8648930e+00   1.6096205e+00   1.3967882e+00   1.2370507e+00   1.1507505e+00   1.1783176e+00   1.3875710e+00   1.7726754e+00   2.1078877e+00   2.2789850e+00   2.3412403e+00   2.3406678e+00   2.2887621e+00   2.1671602e+00   1.9278193e+00   1.5497636e+00   1.1895815e+00   1.0038156e+00   9.6756719e-01   1.0250246e+00   1.1451398e+00   1.3131798e+00   1.5213268e+00   1.7656944e+00   2.0482227e+00   2.3777542e+00   2.7627182e+00  -3.0871088e+00  -2.6279047e+00  -2.1519219e+00  -1.6412643e+00  -1.0859477e+00  -5.1715834e-01   6.3869483e-02   9.4240922e-01   2.9828729e+00  -2.0295051e+00  -8.1226407e-01  -3.0103451e-02   9.2830399e-01   2.4221088e+00   2.9069805e+00  -2.8021464e+00  -2.3884658e-01
  -6.2260363e-01  -2.5984000e+00   2.7606147e+00   2.0387272e+00   6.1254777e-01  -2.9757931e-01  -1.1469246e+00  -2.1894468e+00  -3.0879530e+00   9.2532311e-01  -2.8612462e-01  -8.8397819e-01  -1.4535619e+00  -1.9991510e+00  -2.5042528e+00  -2.9843958e+00   2.8317999e+00   2.3927476e+00   2.0020252e+00   1.6625747e+00   1.3666657e+00   1.1099902e+00   8.9575146e-01   7.3295452e-01   6.3826585e-01   6.4693380e-01   8.2653539e-01   1.2057000e+00   1.5764464e+00   1.7753201e+00   1.8496144e+00   1.8520892e+00   1.7963520e+00   1.6613930e+00   1.3943766e+00   9.9133408e-01   6.4354158e-01   4.8173860e-01   4.6033750e-01   5.2439877e-01   6.4634952e-01   8.1438117e-01   1.0228743e+00   1.2686550e+00   1.5524760e+00   1.8815385e+00   2.2650817e+00   2.6998334e+00  -3.1196954e+00  -2.6430319e+00  -2.1389803e+00  -1.5874175e+00  -1.0105744e+00  -4.3130987e-01   5.4149665e-01   3.0842445e+00  -2.2761336e+00  -1.1411010e+00  -3.1112570e-01   6.5077701e-01   2.1800424e+00   2.6709929e+00  -3.0909702e+00  -4.5573993e-01
  -8.3397506e-01  -2.8715190e+00   2.5359002e+00   1.8089945e+00   3.3838765e-01  -5.9303771e-01  -1.5025644e+00  -2.5203341e+00   3.0230251e+00   1.4632331e+00  -7.7375630e-01  -1.3796483e+00  -1.9561555e+00  -2.4965755e+00  -2.9964961e+00   2.8049468e+00   2.3348434e+00   1.8963382e+00   1.5076919e+00   1.1685617e+00   8.7147769e-01   6.1385377e-01   3.9912355e-01   2.3429747e-01   1.3246173e-01   1.2386880e-01   2.7326942e-01   6.3757696e-01   1.0425256e+00   1.2733618e+00   1.3618500e+00   1.3679344e+00   1.3077438e+00   1.1571930e+00   8.5912275e-01   4.3408794e-01   1.0441317e-01  -3.3408057e-02  -4.1081875e-02   2.8782078e-02   1.5198374e-01   3.1944986e-01   5.2783047e-01   7.7503272e-01   1.0608598e+00   1.3903994e+00   1.7725322e+00   2.2073118e+00   2.6744096e+00  -3.1311177e+00  -2.6347191e+00  -2.0925344e+00  -1.5130602e+00  -9.4266740e-01   5.8268953e-01   2.9854423e+00  -2.5847599e+00  -1.4817038e+00  -5.7771491e-01   4.0025080e-01   1.9469213e+00   2.4400211e+00   2.8820725e+00  -6.5829700e-01
  -1.0256120e+00   3.1289976e+00   2.3120622e+00   1.5894151e+00   9.6481886e-02  -8.6699178e-01  -1.8604218e+00  -2.8768757e+00   2.7473149e+00   2.1302510e+00  -1.2831637e+00  -1.8869386e+00  -2.4621379e+00  -2.9919440e+00   2.7970570e+00   2.3136193e+00   1.8416615e+00   1.4047098e+00   1.0177006e+00   6.7797306e-01   3.7940723e-01   1.2128703e-01  -9.3151102e-02  -2.5914509e-01  -3.6699631e-01  -3.9112229e-01  -2.7135372e-01   6.9764497e-02   5.0524572e-01   7.7305567e-01   8.7842828e-01   8.8878301e-01   8.2340113e-01   6.5448399e-01   3.2154651e-01  -1.2071741e-01  -4.2725384e-01  -5.4174567e-01  -5.3694133e-01  -4.6205303e-01  -3.3805828e-01  -1.7152325e-01   3.6425033e-02   2.8504651e-01   5.7351028e-01   9.0452578e-01   1.2855177e+00   1.7189847e+00   2.1879028e+00   2.6662965e+00  -3.1292599e+00  -2.6035283e+00  -2.0332795e+00  -1.5007184e+00   2.4152576e+00   2.7379836e+00  -2.9313482e+00  -1.8260065e+00  -8.1823038e-01   1.8050437e-01   1.7163319e+00   2.2100750e+00   2.5375010e+00  -8.4168152e-01
  -1.1911186e+00   2.8365771e+00   2.0846156e+00   1.3702174e+00  -1.1062004e-01  -1.1075009e+00  -2.2139197e+00   3.0340293e+00   2.4143255e+00   1.9239955e+00  -1.9017276e+00  -2.4188465e+00  -2.9742125e+00   2.7969376e+00   2.3093850e+00   1.8249095e+00   1.3528452e+00   9.1826428e-01   5.3219519e-01   1.9093212e-01  -1.0937067e-01  -3.6760940e-01  -5.8116675e-01  -7.4765090e-01  -8.6047985e-01  -8.9835306e-01  -8.0673085e-01  -4.9576250e-01  -3.6287788e-02   2.7352335e-01   3.9887484e-01   4.1429282e-01   3.4282104e-01   1.5240887e-01  -2.1876700e-01  -6.7160303e-01  -9.5106327e-01  -1.0434531e+00  -1.0275249e+00  -9.4837085e-01  -8.2390670e-01  -6.5844330e-01  -4.5104687e-01  -2.0097675e-01   9.0638131e-02   4.2407555e-01   8.0437433e-01   1.2352916e+00   1.7038361e+00   2.1818876e+00   2.6591750e+00  -3.1240596e+00  -2.5886686e+00  -2.2330783e+00   2.0807153e+00   2.4151029e+00   2.9819562e+00  -2.1646545e+00  -1.0184978e+00  -1.2052195e-02   1.4805408e+00   1.9776396e+00   2.1458395e+00  -1.0022661e+00
  -1.3272975e+00   2.5365015e+00   1.8510224e+00   1.1412806e+00  -2.8923925e-01  -1.3002657e+00  -2.5537640e+00   2.6520972e+00   2.0492747e+00   1.5617876e+00   2.2552008e+00  -3.0067040e+00   2.7859396e+00   2.3019735e+00   1.8228177e+00   1.3389475e+00   8.6893535e-01   4.3733055e-01   5.1364232e-02  -2.9230613e-01  -5.9456534e-01  -8.5269833e-01  -1.0650434e+00  -1.2315389e+00  -1.3483934e+00  -1.3981902e+00  -1.3325344e+00  -1.0566835e+00  -5.8276244e-01  -2.2587469e-01  -7.6564515e-02  -5.5136689e-02  -1.3379600e-01  -3.4969587e-01  -7.6195314e-01  -1.2169837e+00  -1.4667840e+00  -1.5387632e+00  -1.5131491e+00  -1.4304596e+00  -1.3057025e+00  -1.1411951e+00  -9.3421910e-01  -6.8259529e-01  -3.8745335e-01  -5.0803723e-02   3.2931731e-01   7.5658733e-01   1.2220641e+00   1.6976175e+00   2.1619568e+00   2.6229357e+00   3.0652063e+00   2.5148886e+00   1.6619422e+00   2.0528956e+00   2.5968760e+00  -2.4826766e+00  -1.1657896e+00  -1.9181855e-01   1.2325059e+00   1.7406884e+00   1.6910453e+00  -1.1409092e+00
  -1.4398377e+00   2.2333584e+00   1.6112771e+00   8.9526093e-01  -4.5730366e-01  -1.4351768e+00  -2.8629760e+00   2.2641016e+00   1.6647738e+00   1.1575625e+00   9.2012219e-01   2.5441868e+00   2.2430358e+00   1.8035771e+00   1.3362426e+00   8.5583825e-01   3.9035836e-01  -3.7841371e-02  -4.2454079e-01  -7.7134165e-01  -1.0757655e+00  -1.3337983e+00  -1.5449119e+00  -1.7111621e+00  -1.8311769e+00  -1.8910579e+00  -1.8486911e+00  -1.6106226e+00  -1.1343870e+00  -7.2606305e-01  -5.4816058e-01  -5.1955841e-01  -6.0673481e-01  -8.5263410e-01  -1.3076542e+00  -1.7553370e+00  -1.9743501e+00  -2.0279737e+00  -1.9941660e+00  -1.9086233e+00  -1.7835768e+00  -1.6196287e+00  -1.4126563e+00  -1.1592639e+00  -8.6036956e-01  -5.1996654e-01  -1.3956835e-01   2.8308007e-01   7.4237887e-01   1.2119240e+00   1.6588031e+00   2.0607847e+00   2.2760546e+00   1.1584328e+00   1.2262835e+00   1.6674689e+00   2.2004075e+00  -2.7465885e+00  -1.2623856e+00  -3.8017512e-01   9.6721668e-01   1.4994059e+00   1.1489393e+00  -1.2663495e+00
  -1.5465821e+00   1.9366136e+00   1.3680996e+00   6.2870244e-01  -6.3788106e-01  -1.5234464e+00  -3.1023062e+00   1.8718560e+00   1.2668373e+00   7.3709286e-01   3.6734807e-01   1.4607584e+00   1.6635566e+00   1.2973480e+00   8.4816608e-01   3.7556251e-01  -8.2645821e-02  -5.0709398e-01  -8.9520740e-01  -1.2456390e+00  -1.5524497e+00  -1.8106748e+00  -2.0208966e+00  -2.1868979e+00  -2.3093170e+00  -2.3774496e+00  -2.3553759e+00  -2.1554444e+00  -1.6906350e+00  -1.2286838e+00  -1.0163514e+00  -9.7912760e-01  -1.0765008e+00  -1.3579498e+00  -1.8549370e+00  -2.2853438e+00  -2.4738766e+00  -2.5114621e+00  -2.4709720e+00  -2.3831688e+00  -2.2576282e+00  -2.0935422e+00  -1.8858626e+00  -1.6303593e+00  -1.3276441e+00  -9.8327326e-01  -6.0234039e-01  -1.8523710e-01   2.6441674e-01   7.2276545e-01   1.1444365e+00   1.4557754e+00   1.2463968e+00   4.8584419e-01   7.8409294e-01   1.2655977e+00   1.7929260e+00  -2.8550566e+00  -1.3413956e+00  -5.9499901e-01   6.8162511e-01   1.2568185e+00   4.9302780e-01  -1.3946365e+00
  -1.6709577e+00   1.6730572e+00   1.1274480e+00   3.4107055e-01  -8.4744077e-01  -1.6082395e+00   3.1192589e+00   1.4755491e+00   8.5762153e-01   3.0862137e-01  -1.0953308e-01   2.4770287e-01   1.0165506e+00   7.7618400e-01   3.5647712e-01  -1.0216341e-01  -5.5009353e-01  -9.7037875e-01  -1.3602775e+00  -1.7145551e+00  -2.0240014e+00  -2.2830262e+00  -2.4930843e+00  -2.6591299e+00  -2.7833509e+00  -2.8579494e+00  -2.8529927e+00  -2.6895468e+00  -2.2497874e+00  -1.7347540e+00  -1.4809841e+00  -1.4333332e+00  -1.5429508e+00  -1.8663672e+00  -2.4020478e+00  -2.8060450e+00  -2.9656669e+00  -2.9897043e+00  -2.9440075e+00  -2.8543847e+00  -2.7278893e+00  -2.5626617e+00  -2.3532907e+00  -2.0952156e+00  -1.7887699e+00  -1.4406037e+00  -1.0592124e+00  -6.4865651e-01  -2.1248177e-01   2.2737949e-01   6.1081860e-01   7.8395283e-01   2.3583207e-01  -4.1671080e-02   3.3757245e-01   8.4887315e-01   1.3703975e+00  -2.5216941e+00  -1.4517641e+00  -8.4412340e-01   3.7328681e-01   1.0202135e+00  -2.5958165e-01  -1.5425072e+00
  -1.8295123e+00   1.5876200e+00   9.0060312e-01   3.2928376e-02  -1.0911781e+00  -1.7362785e+00  -2.8593859e+00   1.0729149e+00   4.3630131e-01  -1.2508570e-01  -5.6289522e-01  -5.7549275e-01   2.5572814e-01   2.2839705e-01  -1.4194345e-01  -5.7806367e-01  -1.0123181e+00  -1.4277709e+00  -1.8193730e+00  -2.1773768e+00  -2.4897272e+00  -2.7504588e+00  -2.9614760e+00  -3.1282076e+00   3.0293269e+00   2.9499397e+00   2.9410169e+00   3.0711938e+00  -2.8089983e+00  -2.2468193e+00  -1.9433230e+00  -1.8829082e+00  -2.0074121e+00  -2.3799696e+00  -2.9466426e+00   2.9662766e+00   2.8329615e+00   2.8198977e+00   2.8694395e+00   2.9606828e+00   3.0889021e+00  -3.0266167e+00  -2.8143518e+00  -2.5531610e+00  -2.2432388e+00  -1.8918763e+00  -1.5105690e+00  -1.1078238e+00  -6.8945647e-01  -2.7807871e-01   4.5975252e-02   2.8675502e-02  -5.2672614e-01  -5.2320739e-01  -1.1358991e-01   4.1467512e-01   9.1889585e-01  -2.0748847e+00  -1.6203471e+00  -1.1272656e+00   3.7736102e-02   8.0569516e-01  -1.0063038e+00  -1.7202073e+00
  -2.0268986e+00   2.9812757e+00   7.1081296e-01  -2.9604696e-01  -1.3668566e+00  -1.9243236e+00  -2.5633326e+00   6.5478189e-01  -1.5032854e-03  -5.6372998e-01  -1.0053383e+00  -1.1830024e+00  -6.2540219e-01  -3.6495812e-01  -6.5183362e-01  -1.0535212e+00  -1.4700259e+00  -1.8794873e+00  -2.2721296e+00  -2.6333681e+00  -2.9488774e+00   3.0707250e+00   2.8572604e+00   2.6888005e+00   2.5617528e+00   2.4790465e+00   2.4594349e+00   2.5606453e+00   2.9187689e+00  -2.7662205e+00  -2.4030509e+00  -2.3268861e+00  -2.4695971e+00  -2.8994773e+00   2.7972476e+00   2.4653173e+00   2.3549214e+00   2.3502724e+00   2.4025256e+00   2.4955473e+00   2.6266141e+00   2.7982679e+00   3.0147597e+00  -3.0035551e+00  -2.6905834e+00  -2.3370736e+00  -1.9569838e+00  -1.5638106e+00  -1.1683593e+00  -7.9899928e-01  -5.6605998e-01  -7.7562632e-01  -1.1326830e+00  -9.8490898e-01  -5.7115297e-01  -4.5248787e-02   3.8808283e-01  -2.1206914e+00  -1.8458002e+00  -1.4409929e+00  -3.3747338e-01   6.5443396e-01  -1.6632891e+00  -1.9300853e+00
  -2.2599784e+00  -3.0084954e+00   6.1384407e-01  -6.4996336e-01  -1.6700942e+00  -2.1652497e+00  -2.6313704e+00   1.7285408e-01  -4.6655383e-01  -1.0087575e+00  -1.4420543e+00  -1.7054964e+00  -1.4929367e+00  -1.0302414e+00  -1.1804316e+00  -1.5308676e+00  -1.9243697e+00  -2.3259156e+00  -2.7182428e+00  -3.0818265e+00   2.8825106e+00   2.6148042e+00   2.3971146e+00   2.2254485e+00   2.0965622e+00   2.0116445e+00   1.9843723e+00   2.0615720e+00   2.3712600e+00   2.9880843e+00  -2.8619163e+00  -2.7660563e+00  -2.9312621e+00   2.8571781e+00   2.2659938e+00   1.9738526e+00   1.8824556e+00   1.8837994e+00   1.9380247e+00   2.0334694e+00   2.1688839e+00   2.3462430e+00   2.5683090e+00   2.8373604e+00  -3.1304225e+00  -2.7762768e+00  -2.3992524e+00  -2.0182079e+00  -1.6520496e+00  -1.3426894e+00  -1.2389467e+00  -1.5398900e+00  -1.6637854e+00  -1.4372217e+00  -1.0383811e+00  -5.5012420e-01  -5.0496864e-01  -2.3725300e+00  -2.1162857e+00  -1.7822563e+00  -7.9409550e-01   6.9698488e-01  -2.2330203e+00  -2.1697090e+00
  -2.5233305e+00   3.0380607e+00   7.4500076e-01  -1.0450408e+00  -1.9975500e+00  -2.4463597e+00  -2.8734490e+00  -1.6958860e+00  -9.8456814e-01  -1.4635910e+00  -1.8763769e+00  -2.1886753e+00  -2.2242387e+00  -1.7830207e+00  -1.7384236e+00  -2.0138067e+00  -2.3770681e+00  -2.7676678e+00   3.1256560e+00   2.7610397e+00   2.4388299e+00   2.1657504e+00   1.9418994e+00   1.7651267e+00   1.6333378e+00   1.5467392e+00   1.5144961e+00   1.5729698e+00   1.8351548e+00   2.4487897e+00   2.9628764e+00   3.0836896e+00   2.8903328e+00   2.3236095e+00   1.7449456e+00   1.4910064e+00   1.4143643e+00   1.4196088e+00   1.4756787e+00   1.5748035e+00   1.7164131e+00   1.9012420e+00   2.1301081e+00   2.4036835e+00   2.7206751e+00   3.0734687e+00  -2.8384522e+00  -2.4732713e+00  -2.1447594e+00  -1.9179020e+00  -1.9633850e+00  -2.2125710e+00  -2.1570230e+00  -1.8861426e+00  -1.5206996e+00  -1.1446106e+00  -2.3116462e+00  -2.6980813e+00  -2.4209604e+00  -2.1502099e+00  -1.5227913e+00   1.2099519e+00  -2.7456153e+00  -2.4353185e+00
  -2.8123844e+00   2.7260298e+00   1.1529218e+00  -1.5528289e+00  -2.3485996e+00  -2.7576968e+00   3.0975754e+00   2.9316445e+00  -1.6216087e+00  -1.9346600e+00  -2.3114812e+00  -2.6510787e+00  -2.8346648e+00  -2.5780298e+00  -2.3395661e+00  -2.5080341e+00  -2.8306159e+00   3.0775122e+00   2.6931801e+00   2.3293010e+00   2.0039644e+00   1.7244559e+00   1.4925354e+00   1.3084208e+00   1.1719338e+00   1.0833224e+00   1.0481994e+00   1.0932469e+00   1.3127860e+00   1.9008212e+00   2.5035678e+00   2.6562981e+00   2.4275516e+00   1.7855614e+00   1.2354690e+00   1.0153759e+00   9.4918262e-01   9.5684852e-01   1.0155163e+00   1.1202622e+00   1.2701610e+00   1.4641081e+00   1.7007388e+00   1.9789237e+00   2.2963929e+00   2.6453380e+00   3.0071383e+00  -2.9321471e+00  -2.6524633e+00  -2.5315311e+00  -2.6898959e+00  -2.8033278e+00  -2.6299638e+00  -2.3366215e+00  -2.0269265e+00  -1.9222570e+00   3.1112132e+00  -3.0576754e+00  -2.7529911e+00  -2.5474109e+00  -3.0494296e+00   1.6198923e+00   3.0586535e+00  -2.7239358e+00
  -3.1247281e+00   2.3881082e+00   1.3589290e+00  -2.7233072e+00  -2.7270546e+00  -3.0935838e+00   2.7518306e+00   2.4598870e+00  -2.5223214e+00  -2.4335774e+00  -2.7513107e+00  -3.1021011e+00   2.9125326e+00   2.9646859e+00  -2.9942983e+00  -3.0220330e+00   2.9945496e+00   2.6418577e+00   2.2672009e+00   1.9063477e+00   1.5784853e+00   1.2918624e+00   1.0502152e+00   8.5637798e-01   7.1265194e-01   6.2052775e-01   5.8359671e-01   6.2021847e-01   8.0473998e-01   1.3467693e+00   2.0409112e+00   2.2352933e+00   1.9611690e+00   1.2455275e+00   7.3766963e-01   5.4498588e-01   4.8519302e-01   4.9484855e-01   5.5800961e-01   6.7096880e-01   8.3130946e-01   1.0357258e+00   1.2806915e+00   1.5632169e+00   1.8797120e+00   2.2217351e+00   2.5691278e+00   2.8839867e+00   3.1002857e+00   3.1030460e+00   2.9203765e+00   2.9455082e+00  -3.0925006e+00  -2.7941661e+00  -2.5708715e+00  -2.9186621e+00   2.5881282e+00   2.8459142e+00  -3.1097110e+00  -2.9813646e+00   2.2362672e+00   1.5869526e+00   2.5989680e+00  -3.0345408e+00
   2.8222797e+00   2.0364631e+00   1.2854656e+00   1.8478062e+00   3.1382653e+00   2.8306032e+00   2.3864880e+00   2.0495296e+00   2.6628898e+00  -2.9809059e+00   3.0816390e+00   2.7353727e+00   2.4205573e+00   2.3230767e+00   2.5914547e+00   2.7156651e+00   2.5267542e+00   2.2064554e+00   1.8469833e+00   1.4920728e+00   1.1627709e+00   8.6887633e-01   6.1632712e-01   4.1052345e-01   2.5643430e-01   1.5789621e-01   1.1862179e-01   1.5098254e-01   3.1005901e-01   7.9506928e-01   1.5751009e+00   1.8241212e+00   1.4917637e+00   7.1046531e-01   2.5050223e-01   7.7153715e-02   2.0547506e-02   3.3384011e-02   1.0423227e-01   2.2844639e-01   4.0118413e-01   6.1694714e-01   8.7031353e-01   1.1564601e+00   1.4700899e+00   1.8014063e+00   2.1278697e+00   2.4027979e+00   2.5390155e+00   2.4420999e+00   2.3188139e+00   2.4475183e+00   2.7316367e+00   3.0170583e+00   3.1118749e+00   2.4589474e+00   2.1405768e+00   2.4514421e+00   2.7904341e+00   2.8163957e+00   1.6962337e+00   1.3885823e+00   2.1497206e+00   2.9139421e+00
   2.4573792e+00   1.6749086e+00   1.0857746e+00   1.2262848e+00   2.6509231e+00   2.4451405e+00   2.0068709e+00   1.6554928e+00   1.8298066e+00   2.6741146e+00   2.6121022e+00   2.2898554e+00   1.9554226e+00   1.7642698e+00   1.8961697e+00   2.1258663e+00   2.0414348e+00   1.7681400e+00   1.4312053e+00   1.0859737e+00   7.5693575e-01   4.5627377e-01   1.9232871e-01  -2.7215912e-02  -1.9499730e-01  -3.0423502e-01  -3.4868772e-01  -3.1818471e-01  -1.7400875e-01   2.5243594e-01   1.1007030e+00   1.4229151e+00   1.0144749e+00   1.8496785e-01  -2.2861235e-01  -3.9160357e-01  -4.4641685e-01  -4.2696394e-01  -3.4404628e-01  -2.0547011e-01  -1.8860163e-02   2.0851137e-01   4.6975247e-01   7.5825267e-01   1.0665415e+00   1.3824243e+00   1.6793602e+00   1.8997434e+00   1.9433011e+00   1.8034530e+00   1.7775346e+00   1.9725716e+00   2.2699500e+00   2.5200425e+00   2.4409149e+00   1.7871349e+00   1.7197584e+00   2.0430756e+00   2.3739674e+00   2.2567010e+00   1.2616394e+00   1.1263301e+00   1.7052124e+00   2.5475121e+00
   2.0511923e+00   1.3041836e+00   8.2877456e-01   7.8594118e-01   2.0230374e+00   2.0226974e+00   1.6139534e+00   1.2677474e+00   1.2325298e+00   1.9384237e+00   2.1087596e+00   1.8389699e+00   1.5067816e+00   1.2615945e+00   1.2522510e+00   1.4876479e+00   1.5277363e+00   1.3221191e+00   1.0177161e+00   6.8704198e-01   3.6075649e-01   5.4601356e-02  -2.2041103e-01  -4.5469302e-01  -6.3914586e-01  -7.6429435e-01  -8.1956452e-01  -7.9183970e-01  -6.5212366e-01  -2.7250983e-01   6.2133385e-01   1.0423080e+00   5.3380068e-01  -3.2485907e-01  -7.0407097e-01  -8.6552470e-01  -9.1654067e-01  -8.8443571e-01  -7.8440314e-01  -6.2880408e-01  -4.2757137e-01  -1.8903608e-01   7.8894533e-02   3.6781605e-01   6.6749183e-01   9.6189360e-01   1.2179883e+00   1.3662681e+00   1.3226122e+00   1.2112911e+00   1.2797129e+00   1.5114958e+00   1.7989188e+00   1.9827669e+00   1.7194224e+00   1.2481241e+00   1.3101694e+00   1.6190962e+00   1.9085904e+00   1.6044063e+00   8.6065614e-01   8.3235129e-01   1.2613487e+00   2.1299624e+00
   1.5756330e+00   9.2322348e-01   5.4092757e-01   3.8932052e-01   1.1544097e+00   1.5395943e+00   1.2055522e+00   8.8193675e-01   7.3893811e-01   1.1444942e+00   1.5487429e+00   1.3754027e+00   1.0672873e+00   7.9542090e-01   6.7652046e-01   8.2298776e-01   9.7271212e-01   8.6117056e-01   6.0315447e-01   2.9360056e-01  -2.6418948e-02  -3.3592021e-01  -6.2076831e-01  -8.6980057e-01  -1.0729591e+00  -1.2191999e+00  -1.2934540e+00  -1.2748891e+00  -1.1316575e+00  -7.7501622e-01   1.3266060e-01   6.8689822e-01   4.7452554e-02  -8.1569677e-01  -1.1829638e+00  -1.3490295e+00  -1.3888370e+00  -1.3359074e+00  -1.2139880e+00  -1.0396606e+00  -8.2392533e-01  -5.7542274e-01  -3.0270892e-01  -1.6124516e-02   2.7055313e-01   5.3552670e-01   7.3624371e-01   7.9703077e-01   7.0301507e-01   6.6981244e-01   8.1145749e-01   1.0570181e+00   1.3101376e+00   1.3873303e+00   1.0137264e+00   7.7262320e-01   9.0443007e-01   1.1753393e+00   1.3663931e+00   8.8932186e-01   4.7202381e-01   5.1860919e-01   8.1476744e-01   1.6130676e+00
   9.7372061e-01   5.2929222e-01   2.3301404e-01   7.7035964e-03   2.1280923e-01   9.4872594e-01   7.7609194e-01   4.9473886e-01   2.9291526e-01   4.1682991e-01   9.0467134e-01   8.8851717e-01   6.3035167e-01   3.5269667e-01   1.5981627e-01   1.7869321e-01   3.6846407e-01   3.7477649e-01   1.8232989e-01  -9.6963975e-02  -4.0579672e-01  -7.1549549e-01  -1.0079974e+00  -1.2707502e+00  -1.4932522e+00  -1.6645356e+00  -1.7668027e+00  -1.7707936e+00  -1.6242779e+00  -1.2529715e+00  -3.5293074e-01   3.8776867e-01  -4.3117965e-01  -1.2859384e+00  -1.6766341e+00  -1.8448305e+00  -1.8594412e+00  -1.7771319e+00  -1.6299047e+00  -1.4364538e+00  -1.2072286e+00  -9.5073137e-01  -6.7594043e-01  -3.9552522e-01  -1.2782526e-01   9.7081660e-02   2.2538741e-01   1.9837175e-01   1.1401767e-01   1.7124987e-01   3.6223259e-01   6.0211134e-01   7.9278461e-01   7.2707292e-01   3.7852279e-01   3.2910420e-01   4.9730488e-01   7.0500725e-01   7.1321073e-01   2.0177122e-01   8.6727445e-02   1.8946465e-01   3.6232990e-01   8.8867138e-01
   1.8523184e-01   1.1754492e-01  -9.1111615e-02  -3.6919467e-01  -4.9913400e-01   1.9388195e-01   3.1541604e-01   1.0226950e-01  -1.2916781e-01  -1.9483408e-01   1.7799957e-01   3.6286393e-01   1.8849296e-01  -7.6018194e-02  -3.1342312e-01  -4.0893978e-01  -2.7122839e-01  -1.5059322e-01  -2.5273223e-01  -4.8866758e-01  -7.7932770e-01  -1.0848755e+00  -1.3818293e+00  -1.6563012e+00  -1.8972175e+00  -2.0953118e+00  -2.2326205e+00  -2.2775556e+00  -2.1475327e+00  -1.7057835e+00  -8.0364813e-01   1.9052855e-01  -8.6955709e-01  -1.7350669e+00  -2.2020092e+00  -2.3500236e+00  -2.3214026e+00  -2.2034703e+00  -2.0296460e+00  -1.8180854e+00  -1.5771968e+00  -1.3154990e+00  -1.0422609e+00  -7.7332630e-01  -5.3289369e-01  -3.6216308e-01  -3.2091008e-01  -4.0554970e-01  -4.2902892e-01  -2.9520878e-01  -7.6602123e-02   1.3862965e-01   2.3488941e-01   3.4151924e-02  -1.8135213e-01  -9.8243504e-02   8.3447356e-02   1.9886812e-01  -3.6257854e-02  -3.9988797e-01  -3.0064120e-01  -1.5477380e-01  -9.9073195e-02  -7.8506477e-02
  -6.6479731e-01  -3.1979487e-01  -4.3184856e-01  -7.4714499e-01  -1.0328799e+00  -6.5023663e-01  -1.9260113e-01  -3.0115897e-01  -5.3954065e-01  -7.1778487e-01  -5.5356413e-01  -2.2010922e-01  -2.6831392e-01  -4.9889839e-01  -7.5680755e-01  -9.3409101e-01  -9.0327376e-01  -7.2590764e-01  -7.1399530e-01  -8.8774372e-01  -1.1500223e+00  -1.4455365e+00  -1.7425465e+00  -2.0259058e+00  -2.2828378e+00  -2.5070669e+00  -2.6819718e+00  -2.7828913e+00  -2.7198878e+00  -2.1174836e+00  -1.1794033e+00   3.0202798e-01  -1.2306264e+00  -2.1461174e+00  -2.7758700e+00  -2.8518349e+00  -2.7662551e+00  -2.6108648e+00  -2.4114323e+00  -2.1840531e+00  -1.9340171e+00  -1.6708609e+00  -1.4039354e+00  -1.1539534e+00  -9.5236040e-01  -8.5301816e-01  -8.9803890e-01  -9.8298585e-01  -9.2682615e-01  -7.3980195e-01  -5.1330996e-01  -3.4385002e-01  -3.6938621e-01  -6.2678933e-01  -6.8480151e-01  -5.1933791e-01  -3.4404236e-01  -3.5207606e-01  -7.6437177e-01  -9.2278399e-01  -6.9468494e-01  -5.1719066e-01  -5.7235018e-01  -9.1590876e-01
  -1.3538328e+00  -7.9384244e-01  -7.9397959e-01  -1.1308890e+00  -1.4819315e+00  -1.3738463e+00  -7.6777767e-01  -7.2460826e-01  -9.4671864e-01  -1.1857877e+00  -1.2011008e+00  -8.6730925e-01  -7.5450156e-01  -9.2464312e-01  -1.1812552e+00  -1.4081360e+00  -1.4844872e+00  -1.3430004e+00  -1.2178081e+00  -1.3038593e+00  -1.5226571e+00  -1.7998115e+00  -2.0912300e+00  -2.3796192e+00  -2.6492308e+00  -2.8966430e+00  -3.1071686e+00   3.0170409e+00   2.9609307e+00  -1.9011628e+00   4.2702317e-01   1.3386092e+00   3.5569500e-01  -1.9428857e+00   2.9069968e+00   2.9529471e+00   3.0962411e+00  -2.9964972e+00  -2.7744827e+00  -2.5343724e+00  -2.2785634e+00  -2.0186406e+00  -1.7645429e+00  -1.5439990e+00  -1.3972832e+00  -1.3843492e+00  -1.4828810e+00  -1.5143261e+00  -1.3880106e+00  -1.1717551e+00  -9.5727330e-01  -8.5818586e-01  -1.0050133e+00  -1.2163783e+00  -1.1512634e+00  -9.4235051e-01  -7.9512928e-01  -9.4772338e-01  -1.3821890e+00  -1.3928624e+00  -1.1007862e+00  -9.0488592e-01  -1.0599939e+00  -1.5051631e+00
  -1.8891102e+00  -1.3166381e+00  -1.1893154e+00  -1.5255075e+00  -1.8911335e+00  -1.9403603e+00  -1.4159765e+00  -1.1827223e+00  -1.3591091e+00  -1.6212707e+00  -1.7518750e+00  -1.5439912e+00  -1.2896815e+00  -1.3641914e+00  -1.5964291e+00  -1.8452035e+00  -2.0013723e+00  -1.9606738e+00  -1.7794212e+00  -1.7517354e+00  -1.9049892e+00  -2.1512663e+00  -2.4299698e+00  -2.7181954e+00  -2.9964305e+00   3.0202678e+00   2.7799228e+00   2.5694170e+00   2.4253091e+00   3.0047916e+00   4.4277435e-01   2.1519942e+00   4.3339884e-01   2.9572637e+00   2.3766167e+00   2.5102412e+00   2.7042150e+00   2.9237348e+00  -3.1187661e+00  -2.8697025e+00  -2.6125420e+00  -2.3616589e+00  -2.1297551e+00  -1.9532454e+00  -1.8817476e+00  -1.9521240e+00  -2.0425639e+00  -1.9976625e+00  -1.8230781e+00  -1.6000174e+00  -1.4205420e+00  -1.4159200e+00  -1.6321674e+00  -1.7372221e+00  -1.5957946e+00  -1.3758439e+00  -1.2843476e+00  -1.5661236e+00  -1.9019623e+00  -1.8307982e+00  -1.5264322e+00  -1.3306935e+00  -1.5636645e+00  -1.9680744e+00
  -2.3401252e+00  -1.8948158e+00  -1.6407311e+00  -1.9391227e+00  -2.2809429e+00  -2.4118976e+00  -2.0933042e+00  -1.6992289e+00  -1.7867126e+00  -2.0393023e+00  -2.2323449e+00  -2.1827574e+00  -1.8901588e+00  -1.8334072e+00  -2.0120114e+00  -2.2580503e+00  -2.4625815e+00  -2.5304638e+00  -2.3914422e+00  -2.2523808e+00  -2.3090767e+00  -2.5060637e+00  -2.7618172e+00  -3.0434426e+00   2.9579307e+00   2.6771950e+00   2.4134798e+00   2.1611058e+00   1.9634288e+00   2.3995443e+00   2.2741690e-01   9.2079723e-01   2.1054571e-01   2.3651456e+00   1.9198956e+00   2.1062688e+00   2.3411610e+00   2.5834033e+00   2.8381744e+00   3.0916116e+00  -2.9385104e+00  -2.7047335e+00  -2.5080752e+00  -2.3963011e+00  -2.4162592e+00  -2.5291794e+00  -2.5552293e+00  -2.4414924e+00  -2.2420249e+00  -2.0350162e+00  -1.9179809e+00  -2.0161165e+00  -2.2123612e+00  -2.2081174e+00  -2.0297262e+00  -1.8312341e+00  -1.8282827e+00  -2.1689927e+00  -2.3596797e+00  -2.2514963e+00  -1.9805929e+00  -1.8178639e+00  -2.0805931e+00  -2.3750803e+00
  -2.7486531e+00  -2.5111055e+00  -2.1914807e+00  -2.3833599e+00  -2.6633475e+00  -2.8328700e+00  -2.7245676e+00  -2.3017234e+00  -2.2441471e+00  -2.4514273e+00  -2.6685490e+00  -2.7451186e+00  -2.5420959e+00  -2.3538098e+00  -2.4401952e+00  -2.6579280e+00  -2.8831023e+00  -3.0333160e+00  -3.0044658e+00  -2.8236448e+00  -2.7543663e+00  -2.8742449e+00  -3.0918457e+00   2.9249359e+00   2.6458534e+00   2.3563233e+00   2.0758317e+00   1.7882151e+00   1.5419133e+00   2.6277558e+00  -1.4866418e+00  -2.3725134e+00  -1.4955969e+00   2.5790196e+00   1.5030251e+00   1.7370446e+00   2.0062434e+00   2.2648153e+00   2.5285372e+00   2.7806991e+00   3.0224905e+00  -3.0555202e+00  -2.9129886e+00  -2.8908308e+00  -2.9914957e+00  -3.0761095e+00  -3.0184589e+00  -2.8570950e+00  -2.6551562e+00  -2.4897851e+00  -2.4642564e+00  -2.6306680e+00  -2.7339708e+00  -2.6468894e+00  -2.4634471e+00  -2.3234309e+00  -2.4338837e+00  -2.7272135e+00  -2.7817383e+00  -2.6657390e+00  -2.4742096e+00  -2.3972547e+00  -2.6045902e+00  -2.7564652e+00
  -3.1367774e+00  -3.1206815e+00  -2.8909475e+00  -2.8744988e+00  -3.0479308e+00   3.0557882e+00   3.0075175e+00  -2.9857426e+00  -2.7527042e+00  -2.8692058e+00  -3.0792140e+00   3.0466431e+00   3.0994849e+00  -2.9446857e+00  -2.8981889e+00  -3.0565325e+00   3.0058533e+00   2.8059120e+00   2.7225861e+00   2.8353394e+00   3.0152870e+00   3.0103666e+00   2.8545045e+00   2.6160886e+00   2.3476699e+00   2.0564687e+00   1.7656920e+00   1.4517199e+00   1.1415967e+00   1.2585245e+00   6.8202910e-01   7.4071834e-01   6.7452960e-01   1.2411056e+00   1.1072798e+00   1.4035348e+00   1.6982842e+00   1.9669473e+00   2.2329437e+00   2.4768764e+00   2.6970014e+00   2.8566317e+00   2.9185831e+00   2.8376860e+00   2.7169536e+00   2.7136972e+00   2.8416845e+00   3.0270652e+00  -3.0745366e+00  -2.9805949e+00  -3.0600132e+00   3.0678623e+00   3.0772633e+00  -3.0679699e+00  -2.9084144e+00  -2.8685560e+00  -3.0739696e+00   3.0479586e+00   3.0979851e+00  -3.0829430e+00  -3.0157186e+00  -3.0745709e+00  -3.1273920e+00  -3.1275489e+00
   2.7643614e+00   2.6004554e+00   2.6041946e+00   2.8545246e+00   2.8373335e+00   2.6733575e+00   2.5244097e+00   2.6144381e+00   2.9468669e+00   2.9760748e+00   2.8040416e+00   2.6057819e+00   2.5259693e+00   2.6917680e+00   2.8733043e+00   2.8146777e+00   2.6241688e+00   2.4045040e+00   2.2412120e+00   2.2306095e+00   2.4167384e+00   2.5535541e+00   2.4951589e+00   2.3061756e+00   2.0582383e+00   1.7764919e+00   1.4808490e+00   1.1595894e+00   7.9553570e-01   2.6057841e-01  -2.3363394e-02  -7.7554792e-02  -3.0447778e-02   2.4461653e-01   7.6506559e-01   1.1134295e+00   1.4152394e+00   1.6887974e+00   1.9467374e+00   2.1741565e+00   2.3556684e+00   2.4450477e+00   2.3975891e+00   2.2501289e+00   2.1892966e+00   2.2737430e+00   2.4456473e+00   2.6322380e+00   2.7669942e+00   2.7608895e+00   2.6099777e+00   2.5396096e+00   2.6395733e+00   2.7990804e+00   2.9040289e+00   2.8130141e+00   2.5927852e+00   2.5811926e+00   2.7001585e+00   2.7704308e+00   2.6827091e+00   2.5142405e+00   2.6406406e+00   2.7849261e+00
   2.3780668e+00   2.0931265e+00   1.9175898e+00   2.2376931e+00   2.4116015e+00   2.2904007e+00   2.0872879e+00   2.0172334e+00   2.2918815e+00   2.4966662e+00   2.4008306e+00   2.1952795e+00   2.0298997e+00   2.0582191e+00   2.2876801e+00   2.3673127e+00   2.2405379e+00   2.0285139e+00   1.8220983e+00   1.7053791e+00   1.7802087e+00   2.0012666e+00   2.0861513e+00   1.9804549e+00   1.7714979e+00   1.5105971e+00   1.2223820e+00   9.0847272e-01   5.5635862e-01   1.7846028e-01  -4.2948176e-02  -1.0149908e-01  -5.0395888e-02   1.6219401e-01   5.2735655e-01   8.6346451e-01   1.1581566e+00   1.4249261e+00   1.6646052e+00   1.8600276e+00   1.9778810e+00   1.9615725e+00   1.8102919e+00   1.6909675e+00   1.7265410e+00   1.8739683e+00   2.0630225e+00   2.2256135e+00   2.2828358e+00   2.1707016e+00   2.0321686e+00   2.0657824e+00   2.2213094e+00   2.3732592e+00   2.3911869e+00   2.1851239e+00   2.0405770e+00   2.1413854e+00   2.2966717e+00   2.3151401e+00   2.0857042e+00   1.9025473e+00   2.1386368e+00   2.4030677e+00
   1.9751711e+00   1.6288485e+00   1.3803484e+00   1.6018158e+00   1.9358717e+00   1.8931006e+00   1.6766721e+00   1.5137488e+00   1.6335330e+00   1.9486177e+00   1.9761529e+00   1.7979136e+00   1.5921739e+00   1.5009272e+00   1.6479592e+00   1.8536563e+00   1.8349763e+00   1.6615346e+00   1.4447401e+00   1.2634329e+00   1.2041886e+00   1.3557682e+00   1.5802353e+00   1.6116747e+00   1.4742737e+00   1.2511952e+00   9.8541062e-01   6.9308756e-01   3.8212515e-01   9.2880276e-02  -8.2720694e-02  -1.3731111e-01  -9.0653886e-02   7.5862954e-02   3.5304872e-01   6.4846667e-01   9.2230493e-01   1.1683343e+00   1.3749921e+00   1.5125225e+00   1.5269857e+00   1.3834458e+00   1.2189147e+00   1.2029805e+00   1.3193518e+00   1.4984416e+00   1.6777983e+00   1.7853393e+00   1.7376152e+00   1.5716033e+00   1.5186644e+00   1.6315741e+00   1.8073590e+00   1.9190354e+00   1.8257911e+00   1.5875557e+00   1.5528218e+00   1.7147950e+00   1.8734653e+00   1.8199705e+00   1.5175891e+00   1.3891987e+00   1.6505907e+00   1.9950447e+00
   1.5374096e+00   1.1926508e+00   9.3825647e-01   1.0117602e+00   1.3815179e+00   1.4620101e+00   1.2761290e+00   1.0760023e+00   1.0496468e+00   1.3211865e+00   1.5025857e+00   1.3963559e+00   1.1902095e+00   1.0264893e+00   1.0328788e+00   1.2502491e+00   1.3764475e+00   1.2843711e+00   1.0894374e+00   8.8198841e-01   7.3088799e-01   7.2623943e-01   9.3779540e-01   1.1463561e+00   1.1390251e+00   9.8451026e-01   7.5967660e-01   5.0227471e-01   2.3784161e-01   8.6875978e-03  -1.3493952e-01  -1.8315265e-01  -1.4348646e-01  -9.3670958e-03   2.0793437e-01   4.5752861e-01   6.9790397e-01   9.0650826e-01   1.0546327e+00   1.0898350e+00   9.5768041e-01   7.5912499e-01   6.9893542e-01   7.8608542e-01   9.4938155e-01   1.1301008e+00   1.2683657e+00   1.2833048e+00   1.1396113e+00   1.0185585e+00   1.0649408e+00   1.2199386e+00   1.3799582e+00   1.4128834e+00   1.2231182e+00   1.0554975e+00   1.1113857e+00   1.2880928e+00   1.4107303e+00   1.2757857e+00   9.9973737e-01   9.4493007e-01   1.1730621e+00   1.5380943e+00
   1.0383761e+00   7.7020424e-01   5.4720491e-01   4.9463364e-01   7.4129154e-01   9.6670499e-01   8.6958004e-01   6.7707249e-01   5.5516583e-01   6.6680264e-01   9.4380743e-01   9.6798083e-01   8.0390397e-01   6.1218504e-01   5.0407308e-01   5.9798016e-01   8.2350131e-01   8.6855384e-01   7.3608708e-01   5.3655469e-01   3.4070384e-01   2.1372608e-01   2.5410117e-01   5.1009776e-01   7.0550310e-01   6.8071342e-01   5.2741663e-01   3.2018363e-01   1.0372090e-01  -8.0800467e-02  -1.9838667e-01  -2.4010879e-01  -2.0765492e-01  -1.0010933e-01   7.2644410e-02   2.7529445e-01   4.6831082e-01   6.1327779e-01   6.5486497e-01   5.2550034e-01   2.9756490e-01   2.0155594e-01   2.6807525e-01   4.2007783e-01   5.9710696e-01   7.4766778e-01   8.0405004e-01   7.0162505e-01   5.4667601e-01   5.3472069e-01   6.5289100e-01   8.1302358e-01   9.1607566e-01   8.3650319e-01   6.3236623e-01   5.8679104e-01   6.9707622e-01   8.4615728e-01   8.8383530e-01   6.9345707e-01   5.3018631e-01   5.4106956e-01   7.0097931e-01   9.9846350e-01
   4.5044329e-01   3.4773686e-01   1.8126746e-01   3.9539438e-02   8.0540990e-02   3.7118582e-01   4.3686323e-01   2.9618962e-01   1.2683431e-01   7.5555250e-02   2.8838948e-01   4.7938060e-01   4.1225729e-01   2.3300341e-01   6.0021244e-02   3.4702428e-03   1.6871813e-01   3.6925583e-01   3.5777285e-01   2.0430907e-01   2.1419251e-03  -1.8784604e-01  -2.9912322e-01  -2.2607396e-01   6.5056330e-02   2.6714672e-01   2.5126566e-01   1.2304343e-01  -3.7417391e-02  -1.7996848e-01  -2.7441313e-01  -3.0951097e-01  -2.8449023e-01  -2.0061796e-01  -6.9579537e-02   7.9092322e-02   1.9973692e-01   2.2792582e-01   8.3517502e-02  -1.7512981e-01  -2.9778100e-01  -2.4365652e-01  -9.5894643e-02   8.1843564e-02   2.4013476e-01   3.2016949e-01   2.5151791e-01   8.0246751e-02   2.0027242e-02   1.0990603e-01   2.6222863e-01   3.8963130e-01   3.8839914e-01   2.1108959e-01   9.8156129e-02   1.6322281e-01   2.9228094e-01   3.7072731e-01   2.8004286e-01   1.1178131e-01   9.6202921e-02   1.5701010e-01   2.2845735e-01   3.5271185e-01
  -2.1307868e-01  -9.0021999e-02  -1.7745931e-01  -3.7473409e-01  -5.0706555e-01  -3.1302482e-01  -5.0571595e-02  -8.6012270e-02  -2.6187827e-01  -4.2078681e-01  -3.7991833e-01  -1.0809422e-01  -1.3461087e-02  -1.3440708e-01  -3.2694641e-01  -4.8377733e-01  -4.8106319e-01  -2.5589315e-01  -9.0330498e-02  -1.4219942e-01  -3.1277686e-01  -5.1977671e-01  -7.0707023e-01  -8.1096590e-01  -7.2801519e-01  -4.1343183e-01  -1.7067047e-01  -1.4228634e-01  -2.1606607e-01  -3.0765960e-01  -3.7486290e-01  -4.0206345e-01  -3.8577203e-01  -3.2944551e-01  -2.4802691e-01  -1.7992935e-01  -1.9519799e-01  -3.8359167e-01  -6.7215132e-01  -8.0143751e-01  -7.4967662e-01  -6.0279972e-01  -4.2174340e-01  -2.5360518e-01  -1.5381933e-01  -1.9552568e-01  -3.7715370e-01  -4.8875690e-01  -4.2897755e-01  -2.7785159e-01  -1.2926949e-01  -7.8589430e-02  -2.1361946e-01  -3.8975978e-01  -3.7172348e-01  -2.3532778e-01  -1.2185514e-01  -1.5679298e-01  -3.6095526e-01  -4.2858665e-01  -3.1722043e-01  -2.2401139e-01  -2.5054620e-01  -3.4135301e-01
  -8.6090843e-01  -5.6175866e-01  -5.4709958e-01  -7.6816792e-01  -9.9866450e-01  -9.7186374e-01  -6.2457531e-01  -4.9470049e-01  -6.3398694e-01  -8.4359787e-01  -9.5053126e-01  -7.8039150e-01  -5.1782542e-01  -5.1779077e-01  -6.8537276e-01  -8.8615916e-01  -1.0129840e+00  -9.4030738e-01  -6.7446077e-01  -5.4899251e-01  -6.3411350e-01  -8.1787821e-01  -1.0263780e+00  -1.2120342e+00  -1.3238281e+00  -1.2756661e+00  -9.8257301e-01  -6.5684474e-01  -5.2953609e-01  -5.1908481e-01  -5.3905153e-01  -5.5252915e-01  -5.5025401e-01  -5.3962731e-01  -5.5237377e-01  -6.5885272e-01  -9.3187071e-01  -1.2216094e+00  -1.3138616e+00  -1.2453642e+00  -1.0953554e+00  -9.1332183e-01  -7.3856467e-01  -6.2138306e-01  -6.3698795e-01  -8.1923515e-01  -9.7990573e-01  -9.6171295e-01  -8.2183498e-01  -6.5334741e-01  -5.5117436e-01  -6.2376608e-01  -8.3964253e-01  -9.1087231e-01  -7.9358314e-01  -6.2946495e-01  -5.6986786e-01  -7.3914775e-01  -9.5614889e-01  -9.1452582e-01  -7.2584058e-01  -6.2034765e-01  -7.4108845e-01  -9.6227869e-01
  -1.4151697e+00  -1.0873567e+00  -9.5509067e-01  -1.1600296e+00  -1.4199354e+00  -1.5155437e+00  -1.2763906e+00  -9.7100185e-01  -1.0140200e+00  -1.2231474e+00  -1.4099430e+00  -1.4159724e+00  -1.1460734e+00  -9.6159007e-01  -1.0446865e+00  -1.2398515e+00  -1.4301532e+00  -1.5189678e+00  -1.3860193e+00  -1.1011606e+00  -1.0108667e+00  -1.1162767e+00  -1.3030430e+00  -1.5088149e+00  -1.6981724e+00  -1.8380250e+00  -1.8781158e+00  -1.7398590e+00  -1.4146165e+00  -1.1245207e+00  -9.8725334e-01  -9.5303189e-01  -9.8983730e-01  -1.1154233e+00  -1.3685194e+00  -1.6745501e+00  -1.8398577e+00  -1.8359400e+00  -1.7280651e+00  -1.5665473e+00  -1.3839920e+00  -1.2096430e+00  -1.0854309e+00  -1.0835731e+00  -1.2618356e+00  -1.4569258e+00  -1.4751403e+00  -1.3570065e+00  -1.1872415e+00  -1.0475550e+00  -1.0471067e+00  -1.2453150e+00  -1.4030838e+00  -1.3541793e+00  -1.1900727e+00  -1.0448303e+00  -1.0839531e+00  -1.3382365e+00  -1.4640420e+00  -1.3559429e+00  -1.1482271e+00  -1.0582542e+00  -1.2449843e+00  -1.4699665e+00
  -1.8765520e+00  -1.6717100e+00  -1.4530966e+00  -1.5738416e+00  -1.8000429e+00  -1.9548639e+00  -1.9092706e+00  -1.5737614e+00  -1.4387129e+00  -1.5867357e+00  -1.7942922e+00  -1.9275627e+00  -1.8403143e+00  -1.5385997e+00  -1.4473207e+00  -1.5780769e+00  -1.7767946e+00  -1.9540051e+00  -2.0204336e+00  -1.8477190e+00  -1.5458122e+00  -1.4683292e+00  -1.5758776e+00  -1.7578597e+00  -1.9611962e+00  -2.1584701e+00  -2.3300299e+00  -2.4578886e+00  -2.5259365e+00  -2.5277039e+00  -2.4840231e+00  -2.4479366e+00  -2.4574466e+00  -2.4902773e+00  -2.4957600e+00  -2.4453560e+00  -2.3387775e+00  -2.1888802e+00  -2.0122128e+00  -1.8269015e+00  -1.6557411e+00  -1.5356904e+00  -1.5355270e+00  -1.7242058e+00  -1.9454005e+00  -1.9801474e+00  -1.8719620e+00  -1.7085153e+00  -1.5576938e+00  -1.5080472e+00  -1.6582219e+00  -1.8598748e+00  -1.8721181e+00  -1.7456859e+00  -1.5863742e+00  -1.5195125e+00  -1.6853600e+00  -1.8924547e+00  -1.8969231e+00  -1.7705110e+00  -1.6091269e+00  -1.5774616e+00  -1.7580478e+00  -1.8936428e+00
  -2.2746577e+00  -2.2771882e+00  -2.1207688e+00  -2.0449411e+00  -2.1626602e+00  -2.3272848e+00  -2.4372857e+00  -2.2965546e+00  -1.9735165e+00  -1.9649789e+00  -2.1379503e+00  -2.3321761e+00  -2.4329115e+00  -2.2711183e+00  -1.9712358e+00  -1.9410191e+00  -2.0917911e+00  -2.2950087e+00  -2.4755231e+00  -2.5390149e+00  -2.3383293e+00  -1.9979383e+00  -1.9047592e+00  -2.0026263e+00  -2.1772053e+00  -2.3756179e+00  -2.5716361e+00  -2.7498950e+00  -2.9004310e+00  -3.0157153e+00  -3.0887137e+00  -3.1127716e+00  -3.0862624e+00  -3.0142769e+00  -2.9051917e+00  -2.7657772e+00  -2.6021138e+00  -2.4221165e+00  -2.2383400e+00  -2.0718525e+00  -1.9610902e+00  -1.9799011e+00  -2.2054885e+00  -2.4580783e+00  -2.4962644e+00  -2.3804792e+00  -2.2094407e+00  -2.0511807e+00  -1.9805276e+00  -2.0992507e+00  -2.3285957e+00  -2.3783024e+00  -2.2668379e+00  -2.1132210e+00  -2.0155021e+00  -2.1018818e+00  -2.3264507e+00  -2.3722232e+00  -2.2808524e+00  -2.1775301e+00  -2.1390574e+00  -2.2125817e+00  -2.2698220e+00  -2.2665290e+00
  -2.6352600e+00  -2.8391234e+00  -2.9181319e+00  -2.6217733e+00  -2.5316041e+00  -2.6617668e+00  -2.8625064e+00  -2.9589429e+00  -2.6855164e+00  -2.4079825e+00  -2.4704924e+00  -2.6708635e+00  -2.8772420e+00  -2.9492749e+00  -2.6994393e+00  -2.4032166e+00  -2.4148383e+00  -2.5888250e+00  -2.8083932e+00  -2.9996658e+00  -3.0686174e+00  -2.8547612e+00  -2.4503428e+00  -2.3149097e+00  -2.3940623e+00  -2.5537218e+00  -2.7344978e+00  -2.9089797e+00  -3.0618408e+00   3.1011518e+00   3.0233877e+00   2.9952067e+00   3.0190991e+00   3.0912798e+00  -3.0795927e+00  -2.9373641e+00  -2.7758217e+00  -2.6081723e+00  -2.4560646e+00  -2.3625449e+00  -2.4164779e+00  -2.7048645e+00  -2.9847727e+00  -3.0168527e+00  -2.8907322e+00  -2.7043639e+00  -2.5263258e+00  -2.4325557e+00  -2.5324871e+00  -2.8022321e+00  -2.9037403e+00  -2.7947810e+00  -2.6179607e+00  -2.4873633e+00  -2.5258874e+00  -2.7833709e+00  -2.9014667e+00  -2.7864365e+00  -2.6394120e+00  -2.5992433e+00  -2.7503390e+00  -2.9048097e+00  -2.7682092e+00  -2.6122332e+00
  -2.9784447e+00   2.9581690e+00   2.7014253e+00   2.9742619e+00  -2.9426903e+00  -2.9809198e+00   3.0650233e+00   2.8299168e+00   2.8489069e+00  -3.0061815e+00  -2.8315182e+00  -2.9771489e+00   3.0625561e+00   2.8542525e+00   2.8382588e+00  -3.0964157e+00  -2.8182886e+00  -2.8770203e+00  -3.0782928e+00   2.9734060e+00   2.7748153e+00   2.6830330e+00   2.8593385e+00  -2.9380499e+00  -2.7089389e+00  -2.7453595e+00  -2.8720659e+00  -3.0180711e+00   3.1293979e+00   3.0202572e+00   2.9485383e+00   2.9214075e+00   2.9410928e+00   3.0047152e+00   3.1045565e+00  -3.0536904e+00  -2.9191475e+00  -2.7997568e+00  -2.7469907e+00  -2.8767152e+00   3.0198204e+00   2.7534429e+00   2.7581284e+00   2.8983853e+00   3.0923232e+00  -2.9964849e+00  -2.8725775e+00  -2.9429094e+00   3.0362433e+00   2.8653618e+00   2.9457439e+00   3.1401306e+00  -2.9568851e+00  -2.9148851e+00   3.1247320e+00   2.8643286e+00   2.9157686e+00   3.1260420e+00  -2.9962124e+00  -3.0645192e+00   2.9000688e+00   2.7751646e+00   3.0372173e+00  -2.9503477e+00
   2.9575028e+00   2.5413939e+00   2.2371675e+00   2.3149000e+00   2.8186122e+00   2.9704460e+00   2.7506706e+00   2.4626301e+00   2.2957233e+00   2.4967100e+00   2.9742549e+00   2.9972615e+00   2.7760466e+00   2.5172902e+00   2.3284162e+00   2.3627092e+00   2.7990438e+00   3.0512025e+00   2.9538243e+00   2.7398021e+00   2.5040520e+00   2.2885088e+00   2.1416444e+00   2.1931750e+00   2.7041131e+00  -3.1145590e+00  -3.0474909e+00  -3.1167655e+00   3.0679503e+00   2.9787439e+00   2.9172019e+00   2.8924210e+00   2.9072727e+00   2.9586282e+00   3.0373762e+00   3.1259131e+00  -3.0922426e+00  -3.1288717e+00   2.8377248e+00   2.3367239e+00   2.1774194e+00   2.2596100e+00   2.4332995e+00   2.6372082e+00   2.8351951e+00   2.9733721e+00   2.9267446e+00   2.5949042e+00   2.3740291e+00   2.4280025e+00   2.6111769e+00   2.8247266e+00   2.9543706e+00   2.8052323e+00   2.4515266e+00   2.3768044e+00   2.5368917e+00   2.7747337e+00   2.8967288e+00   2.6784762e+00   2.3463064e+00   2.3076523e+00   2.5799549e+00   2.9760853e+00
   2.5678947e+00   2.1760522e+00   1.8990635e+00   1.8071471e+00   2.1009035e+00   2.5614589e+00   2.4544388e+00   2.1750248e+00   1.9232658e+00   1.8218235e+00   2.1935703e+00   2.6131771e+00   2.5138277e+00   2.2634762e+00   2.0034994e+00   1.8066030e+00   1.8468021e+00   2.3912576e+00   2.6524488e+00   2.5403919e+00   2.3199726e+00   2.0703296e+00   1.8242025e+00   1.6143576e+00   1.5042971e+00   1.7063320e+00   2.5631299e+00   2.9670493e+00   3.0033608e+00   2.9634186e+00   2.9212095e+00   2.9006499e+00   2.9076650e+00   2.9366050e+00   2.9656402e+00   2.9342758e+00   2.6477497e+00   1.9224379e+00   1.5845609e+00   1.6155248e+00   1.7787730e+00   1.9940413e+00   2.2218291e+00   2.4298685e+00   2.5691039e+00   2.5119829e+00   2.1075466e+00   1.8542477e+00   1.9266880e+00   2.1184424e+00   2.3340808e+00   2.5009670e+00   2.4489700e+00   2.0655970e+00   1.9083923e+00   2.0155887e+00   2.2152125e+00   2.4115632e+00   2.3991820e+00   2.0696817e+00   1.9067224e+00   1.9427087e+00   2.1380769e+00   2.5417648e+00
   2.0328865e+00   1.8482471e+00   1.6435296e+00   1.4412097e+00   1.3376530e+00   1.8553748e+00   2.1425002e+00   1.9451564e+00   1.6661517e+00   1.3971700e+00   1.3016574e+00   1.8946257e+00   2.2290619e+00   2.0641940e+00   1.7889028e+00   1.4944227e+00   1.2504526e+00   1.2622935e+00   2.0018518e+00   2.3219911e+00   2.1913038e+00   1.9490376e+00   1.6772336e+00   1.4093335e+00   1.1637859e+00   9.5125870e-01   7.8565742e-01   7.2728511e-01   1.5332125e+00   2.9328209e+00   3.0130026e+00   3.0041261e+00   2.9790266e+00   2.8685831e+00   1.9786404e+00   8.8908698e-01   8.4044000e-01   9.6246254e-01   1.1427602e+00   1.3574080e+00   1.5964138e+00   1.8458713e+00   2.0778781e+00   2.2345044e+00   2.1536402e+00   1.5839693e+00   1.2867092e+00   1.4022401e+00   1.6416348e+00   1.8910282e+00   2.0823275e+00   2.0786930e+00   1.6386801e+00   1.3963598e+00   1.5298464e+00   1.7437565e+00   1.9289551e+00   1.9736558e+00   1.6655128e+00   1.4865397e+00   1.5661008e+00   1.6511949e+00   1.7051837e+00   1.8587914e+00
   1.1237031e+00   1.5448331e+00   1.4596770e+00   1.1809498e+00   8.0651755e-01   7.1006424e-01   1.6905273e+00   1.7688332e+00   1.4979180e+00   1.1420885e+00   7.9840919e-01   7.3215785e-01   1.7143230e+00   1.9055357e+00   1.6592755e+00   1.3225715e+00   9.7556229e-01   6.8432576e-01   6.1546598e-01   1.7167817e+00   2.1070870e+00   1.9155297e+00   1.6390493e+00   1.3545894e+00   1.0822697e+00   8.2363517e-01   5.7523139e-01   3.3649255e-01   1.1285000e-01  -8.3373077e-02  -2.2746213e-01  -2.8212560e-01  -2.2526230e-01  -8.0972052e-02   1.0951335e-01   3.2266043e-01   5.4997986e-01   7.8624971e-01   1.0284743e+00   1.2773260e+00   1.5335194e+00   1.7861135e+00   1.9842162e+00   1.9093925e+00   1.0051388e+00   7.1141630e-01   8.7446759e-01   1.1558564e+00   1.4646930e+00   1.7250223e+00   1.7992030e+00   1.2818153e+00   8.2157866e-01   9.7260885e-01   1.2762959e+00   1.5445491e+00   1.6536382e+00   1.2999504e+00   8.2773587e-01   1.0215890e+00   1.3073964e+00   1.4213002e+00   1.2712652e+00   8.1527285e-01
   1.9623600e-01   1.2357030e+00   1.3632371e+00   1.0123564e+00   4.8440964e-01   6.6164911e-02   4.3026176e-01   1.6622981e+00   1.4278125e+00   1.0057509e+00   5.5292044e-01   1.7373856e-01   1.4437686e-01   1.7605722e+00   1.6350955e+00   1.2637833e+00   8.6309584e-01   4.8107832e-01   1.2424247e-01  -2.0283346e-01   2.0356645e+00   2.0725839e+00   1.7450112e+00   1.4302919e+00   1.1377899e+00   8.6246595e-01   6.0272787e-01   3.6543372e-01   1.6262758e-01   6.1099883e-03  -9.4404043e-02  -1.3064538e-01  -9.9378891e-02  -5.2285840e-03   1.4175871e-01   3.3194372e-01   5.5611270e-01   8.0331625e-01   1.0624923e+00   1.3278818e+00   1.5991663e+00   1.8629710e+00   1.9293804e+00   4.2436948e-03   9.1990910e-02   3.7587196e-01   6.9518800e-01   1.0405779e+00   1.3851605e+00   1.6165293e+00   1.1477548e+00   2.6466761e-01   3.8592827e-01   7.2909900e-01   1.1250601e+00   1.4229192e+00   1.3107854e+00   3.5215152e-01   2.7802299e-01   6.8263033e-01   1.1272859e+00   1.2561846e+00   8.1639354e-01   1.0702968e-01
  -2.7263044e-01   7.8076518e-01   1.4328411e+00   9.5579824e-01   3.0222176e-01  -2.0203681e-01  -5.8586781e-01   1.8669603e+00   1.5360974e+00   9.9275485e-01   4.5448738e-01  -2.7325131e-02  -4.9276567e-01  -1.1995492e+00   1.9397183e+00   1.3724212e+00   8.8777422e-01   4.4786692e-01   1.5741273e-02  -4.5630251e-01  -1.0520320e+00  -2.2917412e+00   2.3567435e+00   1.7598945e+00   1.3757315e+00   1.0550541e+00   7.6997396e-01   5.2291498e-01   3.2279479e-01   1.7537011e-01   8.3723001e-02   5.0270693e-02   7.6056239e-02   1.5860654e-01   2.9349316e-01   4.7701441e-01   7.0595861e-01   9.7338024e-01   1.2695975e+00   1.5978363e+00   2.0216735e+00  -3.0953161e+00  -1.1852667e+00  -5.8415269e-01  -1.2541499e-01   2.8032005e-01   6.6389809e-01   1.0597744e+00   1.4756091e+00   1.6442800e+00  -4.9984517e-01  -1.8466350e-01   1.8769406e-01   6.1601316e-01   1.0940264e+00   1.4445942e+00   3.0353389e-01  -2.6419142e-01  -1.9961792e-02   4.5078554e-01   1.0523563e+00   1.1924101e+00   3.1739732e-01  -2.3553407e-01
  -4.9494696e-01  -7.0458989e-01   2.0097603e+00   1.1133569e+00   2.4801693e-01  -2.9816356e-01  -8.3845675e-01  -1.9116856e+00   2.2080123e+00   1.1850827e+00   4.9212868e-01  -6.3795271e-02  -6.2222699e-01  -1.3317218e+00  -2.5547217e+00   1.9894555e+00   1.1325748e+00   5.7520260e-01   7.6916201e-02  -4.3504579e-01  -9.7773202e-01  -1.5844370e+00  -2.4161115e+00   2.7876163e+00   2.0196755e+00   1.5238216e+00   1.1470712e+00   8.5004373e-01   6.2568208e-01   4.6857984e-01   3.7373527e-01   3.3911844e-01   3.6402409e-01   4.4702392e-01   5.8713886e-01   7.8784686e-01   1.0575466e+00   1.4054678e+00   1.8516927e+00   2.5022624e+00  -2.7036688e+00  -1.7348693e+00  -1.1233961e+00  -6.1009347e-01  -1.1720054e-01   3.5064810e-01   8.1019348e-01   1.3675173e+00   2.6372636e+00  -1.6859477e+00  -8.8466920e-01  -3.2759470e-01   1.4226978e-01   6.4495864e-01   1.3200152e+00   2.5080273e+00  -1.0725952e+00  -5.2950149e-01  -1.5720703e-01   3.2879549e-01   1.2338695e+00   1.5156076e+00  -2.1004033e-01  -4.0077104e-01
  -5.7013263e-01  -1.6014426e+00   3.0054940e+00   1.7742028e+00   3.6374053e-01  -2.5558865e-01  -8.7360601e-01  -1.7931263e+00  -2.9997923e+00   1.8091877e+00   7.2159272e-01   4.3615876e-02  -5.8356664e-01  -1.2845098e+00  -2.0710103e+00  -3.0974371e+00   1.8473019e+00   9.5559098e-01   3.1975827e-01  -2.6123326e-01  -8.1263285e-01  -1.3425621e+00  -1.9068596e+00  -2.5657354e+00   3.0135431e+00   2.3829641e+00   1.8616237e+00   1.4540977e+00   1.1606924e+00   9.6689457e-01   8.5524176e-01   8.1561949e-01   8.4417353e-01   9.4056444e-01   1.1104495e+00   1.3712466e+00   1.7487369e+00   2.2534103e+00   2.8637159e+00  -2.7336013e+00  -2.0536303e+00  -1.4752895e+00  -9.7352953e-01  -4.7124374e-01   7.0444783e-02   6.4307797e-01   1.3155653e+00   2.5148962e+00  -2.4172384e+00  -1.6166723e+00  -9.2132993e-01  -2.9761338e-01   2.5563120e-01   9.2538498e-01   2.3588134e+00  -2.4237706e+00  -1.3195688e+00  -5.9355228e-01  -1.4759054e-01   3.8155499e-01   2.3551805e+00  -3.0497528e+00  -6.7194878e-01  -4.3667095e-01
  -5.1009900e-01  -1.7914734e+00  -2.8974214e+00   2.5523341e+00   7.2879127e-01  -6.2562319e-02  -7.6440624e-01  -1.6758251e+00  -2.5851724e+00   2.6311013e+00   1.2368170e+00   3.2870064e-01  -4.0099918e-01  -1.1401216e+00  -1.8576299e+00  -2.6091673e+00   2.7023206e+00   1.6503484e+00   8.0976827e-01   9.7783562e-02  -5.1869668e-01  -1.0562517e+00  -1.5717217e+00  -2.1057516e+00  -2.6411092e+00   3.1388440e+00   2.6706706e+00   2.2491126e+00   1.9125034e+00   1.6822041e+00   1.5516481e+00   1.5074014e+00   1.5419203e+00   1.6556831e+00   1.8594147e+00   2.1693153e+00   2.5817608e+00   3.0500478e+00  -2.7467368e+00  -2.2348284e+00  -1.7053960e+00  -1.1970352e+00  -7.0273488e-01  -1.5681456e-01   4.9873212e-01   1.2643578e+00   2.2180833e+00  -2.9653792e+00  -2.1474090e+00  -1.4882526e+00  -7.9901724e-01  -9.6491301e-02   5.9451176e-01   1.6859936e+00  -3.0698255e+00  -2.2058414e+00  -1.3069592e+00  -4.8878946e-01   4.1281028e-02   8.9968951e-01   3.1099242e+00  -2.7027327e+00  -9.7603725e-01  -3.3689249e-01
  -2.9965792e-01  -1.7963877e+00  -2.6995485e+00   2.9120736e+00   1.2678489e+00   2.6968204e-01  -5.2221815e-01  -1.4846290e+00  -2.3294716e+00   3.1001704e+00   1.8942303e+00   8.0652373e-01  -5.4582414e-02  -8.7775791e-01  -1.6134801e+00  -2.3100287e+00  -3.1026011e+00   2.2978027e+00   1.4517084e+00   6.4924603e-01  -6.3724818e-02  -6.5405505e-01  -1.1816003e+00  -1.6943337e+00  -2.1806707e+00  -2.6174339e+00  -3.0118331e+00   2.9119737e+00   2.6092004e+00   2.3917016e+00   2.2663750e+00   2.2250237e+00   2.2592489e+00   2.3691691e+00   2.5635009e+00   2.8481339e+00  -3.0800262e+00  -2.6916814e+00  -2.2790048e+00  -1.8211688e+00  -1.3197130e+00  -8.0802159e-01  -2.7468343e-01   3.6255296e-01   1.1445599e+00   1.9709741e+00   2.8268247e+00  -2.6114377e+00  -1.9088235e+00  -1.2613941e+00  -5.1636892e-01   3.0796321e-01   1.1841946e+00   2.4634331e+00  -2.7378592e+00  -2.0167333e+00  -1.1394001e+00  -2.1677483e-01   4.2292252e-01   1.9083286e+00  -2.9428762e+00  -2.5731973e+00  -1.0849666e+00  -8.3262697e-02
   5.0237986e-02  -1.6664767e+00  -2.4995283e+00  -3.1287763e+00   1.7177143e+00   6.5773506e-01  -1.8220125e-01  -1.2103094e+00  -2.0683906e+00  -2.8620515e+00   2.3968919e+00   1.3506267e+00   4.3325981e-01  -4.7868712e-01  -1.2786761e+00  -1.9888307e+00  -2.7393266e+00   2.7541983e+00   1.9978605e+00   1.2403668e+00   4.9908335e-01  -1.3927108e-01  -6.9519103e-01  -1.2195692e+00  -1.7056119e+00  -2.1286622e+00  -2.4957267e+00  -2.8208285e+00  -3.0939899e+00   2.9908385e+00   2.8765367e+00   2.8391398e+00   2.8700573e+00   2.9697753e+00  -3.1357396e+00  -2.8773582e+00  -2.5574412e+00  -2.2019290e+00  -1.8079354e+00  -1.3511867e+00  -8.3685416e-01  -3.0036967e-01   2.7878952e-01   9.7361854e-01   1.7434207e+00   2.4770105e+00  -3.0574807e+00  -2.2882605e+00  -1.5956441e+00  -9.0705593e-01  -6.1485094e-02   8.5913790e-01   1.7832217e+00   2.9043226e+00  -2.4718148e+00  -1.7700981e+00  -8.3921155e-01   1.6833108e-01   8.7455607e-01   2.3865216e+00  -2.7564792e+00  -2.4222997e+00  -9.2427724e-01   2.9457894e-01
   4.5185287e-01  -1.3994530e+00  -2.2482726e+00  -2.8701153e+00   2.0686181e+00   1.0268954e+00   1.9288017e-01  -8.7201088e-01  -1.7704921e+00  -2.5596161e+00   2.7767418e+00   1.8172859e+00   9.4523149e-01   2.0763508e-02  -8.4122093e-01  -1.5895251e+00  -2.3491645e+00  -3.1216984e+00   2.4486228e+00   1.7522399e+00   1.0479003e+00   4.0814411e-01  -1.5474684e-01  -6.8420791e-01  -1.1783591e+00  -1.6062262e+00  -1.9678951e+00  -2.2798536e+00  -2.5395818e+00  -2.7286144e+00  -2.8378447e+00  -2.8738373e+00  -2.8452470e+00  -2.7506098e+00  -2.5803504e+00  -2.3327479e+00  -2.0266457e+00  -1.6809934e+00  -1.2849705e+00  -8.1568228e-01  -2.9081272e-01   2.5145968e-01   8.3884053e-01   1.5187039e+00   2.2233396e+00   2.8961884e+00  -2.6664835e+00  -1.8967436e+00  -1.1790178e+00  -4.2913498e-01   4.8657519e-01   1.3816995e+00   2.2382122e+00  -3.0416308e+00  -2.1827579e+00  -1.4599550e+00  -4.5483519e-01   5.6608818e-01   1.2685393e+00   2.6853167e+00  -2.5239397e+00  -2.2053975e+00  -2.8284347e-01   6.9235548e-01
   8.1522591e-01  -1.0212114e+00  -1.9428860e+00  -2.5637272e+00   2.4131153e+00   1.3815427e+00   5.7057183e-01  -4.9703629e-01  -1.4363106e+00  -2.2390295e+00   3.1204681e+00   2.2093526e+00   1.3950119e+00   5.2266966e-01  -3.4806744e-01  -1.1188044e+00  -1.8918069e+00  -2.6787910e+00   2.8934399e+00   2.2252591e+00   1.5542622e+00   9.3089040e-01   3.7924199e-01  -1.3823227e-01  -6.2825351e-01  -1.0578085e+00  -1.4168385e+00  -1.7204859e+00  -1.9720320e+00  -2.1568426e+00  -2.2651901e+00  -2.3019747e+00  -2.2746511e+00  -2.1810159e+00  -2.0120848e+00  -1.7690450e+00  -1.4716459e+00  -1.1324614e+00  -7.3493826e-01  -2.6298016e-01   2.5287035e-01   7.8053467e-01   1.3559563e+00   2.0104983e+00   2.6772052e+00  -2.9485603e+00  -2.2125064e+00  -1.4228316e+00  -6.8779517e-01   9.4676687e-02   9.9472055e-01   1.8139426e+00   2.6147866e+00  -2.7108186e+00  -1.8580051e+00  -1.1045491e+00  -4.3940191e-02   9.4218292e-01   1.6249320e+00   3.0097357e+00  -2.2308662e+00  -1.9150265e+00   4.9390488e-01   1.0398254e+00
   1.1289850e+00  -6.1739044e-01  -1.6096112e+00  -2.2275857e+00   2.7885621e+00   1.7494059e+00   9.5719459e-01  -9.5869189e-02  -1.0684233e+00  -1.8875085e+00  -2.8116952e+00   2.5736467e+00   1.7925556e+00   9.7236480e-01   1.2902909e-01  -6.3314217e-01  -1.3934339e+00  -2.1852679e+00  -2.9078600e+00   2.7145105e+00   2.0595729e+00   1.4444015e+00   9.0118742e-01   3.9787230e-01  -8.1396997e-02  -5.0699719e-01  -8.6067046e-01  -1.1545238e+00  -1.3971946e+00  -1.5790421e+00  -1.6888265e+00  -1.7279532e+00  -1.7013002e+00  -1.6061091e+00  -1.4360042e+00  -1.1976566e+00  -9.1083511e-01  -5.8050405e-01  -1.8588565e-01   2.8080824e-01   7.8166378e-01   1.2958330e+00   1.8659985e+00   2.5101373e+00  -3.1213201e+00  -2.4587796e+00  -1.7023234e+00  -9.1759830e-01  -1.9570671e-01   5.7984305e-01   1.4320534e+00   2.1967237e+00   2.9747527e+00  -2.3559157e+00  -1.4983556e+00  -7.1737930e-01   3.7794293e-01   1.3202298e+00   1.9954733e+00  -2.8941493e+00  -1.9003381e+00  -1.5737121e+00   9.0666574e-01   1.3431615e+00
   1.4191980e+00  -2.5744874e-01  -1.2780066e+00  -1.8940430e+00  -3.1088085e+00   2.1331268e+00   1.3564193e+00   3.2972997e-01  -6.6605041e-01  -1.4966832e+00  -2.4276173e+00   2.9471956e+00   2.1759164e+00   1.3858639e+00   5.6684463e-01  -1.7810491e-01  -9.0881406e-01  -1.6790750e+00  -2.4003939e+00  -3.0535022e+00   2.5879957e+00   1.9762315e+00   1.4349321e+00   9.4084622e-01   4.7066647e-01   4.8390965e-02  -3.0099906e-01  -5.8567372e-01  -8.1938213e-01  -9.9842477e-01  -1.1114107e+00  -1.1542064e+00  -1.1276312e+00  -1.0289308e+00  -8.5683569e-01  -6.2358919e-01  -3.4750841e-01  -2.4736511e-02   3.6843786e-01   8.3048988e-01   1.3193570e+00   1.8268561e+00   2.3990265e+00   3.0366885e+00  -2.6082341e+00  -1.9455180e+00  -1.1929947e+00  -4.4088065e-01   2.5642211e-01   1.0178294e+00   1.8362575e+00   2.5739162e+00  -2.9284980e+00  -1.9599891e+00  -1.1019101e+00  -2.9827638e-01   8.1687528e-01   1.7135979e+00   2.3912060e+00  -2.5045965e+00  -1.5658382e+00  -1.2205313e+00   1.1759178e+00   1.6300637e+00
   1.7128937e+00   5.7692256e-02  -9.5764657e-01  -1.5747959e+00  -2.7458896e+00   2.5103921e+00   1.7508118e+00   7.6179866e-01  -2.3986649e-01  -1.0701817e+00  -1.9965273e+00  -2.9262599e+00   2.5785030e+00   1.8000723e+00   9.8875579e-01   2.5016781e-01  -4.5725549e-01  -1.1980069e+00  -1.9034309e+00  -2.5396846e+00   3.1236349e+00   2.5228284e+00   1.9856088e+00   1.5010711e+00   1.0412192e+00   6.2217016e-01   2.7467723e-01  -3.1156441e-03  -2.2888573e-01  -4.0631132e-01  -5.2383510e-01  -5.7124803e-01  -5.4407319e-01  -4.4021717e-01  -2.6485032e-01  -3.6749275e-02   2.3008930e-01   5.4870766e-01   9.4258120e-01   1.3984151e+00   1.8737733e+00   2.3744390e+00   2.9441598e+00  -2.7181394e+00  -2.1023059e+00  -1.4516346e+00  -7.1929714e-01   5.8231154e-04   6.8354749e-01   1.4438436e+00   2.2487863e+00   2.9781999e+00  -2.5027246e+00  -1.5168491e+00  -6.7409878e-01   1.4507469e-01   1.2573497e+00   2.1058110e+00   2.7842403e+00  -2.1443194e+00  -1.2417125e+00  -8.8144024e-01   1.4294815e+00   1.9248543e+00
   2.0313220e+00   3.5871095e-01  -6.3943966e-01  -1.2575007e+00  -2.4084898e+00   2.8647078e+00   2.1220482e+00   1.1717075e+00   1.8140726e-01  -6.3511036e-01  -1.5324072e+00  -2.4716652e+00   3.0199387e+00   2.2453364e+00   1.4295794e+00   6.8257349e-01  -1.6489452e-02  -7.3824619e-01  -1.4292094e+00  -2.0478687e+00  -2.6426758e+00   3.0584286e+00   2.5316680e+00   2.0614922e+00   1.6186751e+00   1.2089568e+00   8.6494530e-01   5.9329496e-01   3.7578223e-01   2.0202853e-01   8.1335711e-02   2.9954499e-02   5.7993640e-02   1.6632090e-01   3.4200526e-01   5.6262324e-01   8.2064720e-01   1.1360302e+00   1.5268394e+00   1.9681675e+00   2.4241621e+00   2.9137017e+00  -2.8101882e+00  -2.2132202e+00  -1.6210337e+00  -9.8260410e-01  -2.6516289e-01   4.3745858e-01   1.1215325e+00   1.8957390e+00   2.6978968e+00  -2.8558519e+00  -2.0271392e+00  -1.0498252e+00  -2.4103759e-01   5.8290747e-01   1.6700877e+00   2.4757733e+00  -3.1330195e+00  -1.8059623e+00  -9.2053239e-01  -5.5768340e-01   1.7280229e+00   2.2459344e+00
   2.3848177e+00   6.7891234e-01  -3.0827139e-01  -9.2126906e-01  -2.0715767e+00  -3.0797009e+00   2.4726536e+00   1.5503884e+00   5.7493713e-01  -2.2372438e-01  -1.0771065e+00  -1.9971387e+00  -2.7913632e+00   2.7275798e+00   1.9109067e+00   1.1486015e+00   4.4691666e-01  -2.6896675e-01  -9.5720988e-01  -1.5673837e+00  -2.1439381e+00  -2.7096824e+00   3.0568903e+00   2.6011388e+00   2.1787457e+00   1.7849480e+00   1.4485315e+00   1.1835478e+00   9.7494993e-01   8.0809395e-01   6.8871498e-01   6.3599528e-01   6.6448596e-01   7.7331238e-01   9.4391236e-01   1.1540971e+00   1.4033950e+00   1.7141876e+00   2.0956587e+00   2.5164020e+00   2.9524827e+00  -2.8510964e+00  -2.3017828e+00  -1.7245016e+00  -1.1473505e+00  -5.1027245e-01   2.0581055e-01   9.0362911e-01   1.5990237e+00   2.3908532e+00  -3.0997377e+00  -2.3754224e+00  -1.5380140e+00  -6.0287511e-01   1.6759754e-01   9.8960790e-01   2.0485322e+00   2.8241339e+00  -2.7873756e+00  -1.4567528e+00  -5.8693442e-01  -2.3549484e-01   2.1129582e+00   2.6006478e+00
   2.7629589e+00   1.0426164e+00   4.5918813e-02  -5.5220542e-01  -1.7021928e+00  -2.7326114e+00   2.8233069e+00   1.9157144e+00   9.4530734e-01   1.5760733e-01  -6.5839172e-01  -1.5434537e+00  -2.3242301e+00  -3.0653892e+00   2.4190244e+00   1.6517052e+00   9.4932327e-01   2.3682760e-01  -4.5793613e-01  -1.0709995e+00  -1.6391699e+00  -2.1966166e+00  -2.7104568e+00   3.1244714e+00   2.7182496e+00   2.3404604e+00   2.0125823e+00   1.7529276e+00   1.5514131e+00   1.3919954e+00   1.2771351e+00   1.2257384e+00   1.2540774e+00   1.3599561e+00   1.5226209e+00   1.7228770e+00   1.9658303e+00   2.2725541e+00   2.6432910e+00   3.0456475e+00  -2.8145257e+00  -2.3370275e+00  -1.7905948e+00  -1.2245594e+00  -6.5133268e-01  -3.4455824e-03   7.1704245e-01   1.4092741e+00   2.1123711e+00   2.9056160e+00  -2.6125680e+00  -1.9047471e+00  -1.0813377e+00  -1.9552144e-01   5.4754841e-01   1.3705039e+00   2.4140198e+00  -3.1116398e+00  -2.4330561e+00  -1.0652903e+00  -2.3024003e-01   1.0242187e-01   2.5734927e+00   2.9764295e+00
   3.1371391e+00   1.4481527e+00   4.2010445e-01  -1.5690904e-01  -1.2803156e+00  -2.3513973e+00  -3.0838551e+00   2.2980731e+00   1.3184276e+00   5.2978078e-01  -2.6555853e-01  -1.1233165e+00  -1.8870387e+00  -2.6022722e+00   2.9127080e+00   2.1585310e+00   1.4688689e+00   7.7296041e-01   7.7574785e-02  -5.4219847e-01  -1.1067211e+00  -1.6597839e+00  -2.1773254e+00  -2.6266103e+00  -3.0240074e+00   2.8930916e+00   2.5709496e+00   2.3127484e+00   2.1140317e+00   1.9598855e+00   1.8496829e+00   1.8006099e+00   1.8287592e+00   1.9309040e+00   2.0862904e+00   2.2804019e+00   2.5217266e+00   2.8278570e+00  -3.0921790e+00  -2.7020418e+00  -2.2832728e+00  -1.7997526e+00  -1.2521402e+00  -6.9416215e-01  -1.1930380e-01   5.3994402e-01   1.2515511e+00   1.9244158e+00   2.6209554e+00  -2.8875205e+00  -2.1571570e+00  -1.4685000e+00  -6.6271452e-01   1.9027536e-01   9.2066372e-01   1.7548710e+00   2.7984160e+00  -2.7385280e+00  -2.0366392e+00  -6.2659801e-01   1.4692933e-01   4.6758469e-01   3.0168868e+00  -2.9373491e+00
  -2.7976616e+00   1.8587074e+00   7.9859910e-01   2.3816346e-01  -8.2582489e-01  -1.9270828e+00  -2.6690081e+00   2.7219823e+00   1.7251205e+00   9.2433816e-01   1.3450484e-01  -7.1424998e-01  -1.4707446e+00  -2.1686657e+00  -2.9117390e+00   2.6348668e+00   1.9651232e+00   1.2988320e+00   6.2049333e-01   2.8766051e-03  -5.5330693e-01  -1.0951815e+00  -1.6125191e+00  -2.0651834e+00  -2.4579432e+00  -2.8152191e+00  -3.1340880e+00   2.8884130e+00   2.6878385e+00   2.5351971e+00   2.4285082e+00   2.3820384e+00   2.4103895e+00   2.5093965e+00   2.6600833e+00   2.8521906e+00   3.0965635e+00  -2.8777682e+00  -2.5199773e+00  -2.1383430e+00  -1.7195622e+00  -1.2305782e+00  -6.8958898e-01  -1.4599653e-01   4.2566638e-01   1.0812077e+00   1.7644553e+00   2.4097743e+00   3.0937521e+00  -2.4349165e+00  -1.7303194e+00  -1.0527273e+00  -2.5112695e-01   5.8974103e-01   1.3188457e+00   2.1767887e+00  -3.0582753e+00  -2.3238462e+00  -1.5844644e+00  -1.7861274e-01   5.2891376e-01   8.5657548e-01  -2.9057762e+00  -2.5926932e+00
  -2.4726420e+00   2.2360073e+00   1.1661530e+00   6.1084489e-01  -3.9139702e-01  -1.4853616e+00  -2.2310377e+00  -3.1008762e+00   2.1792225e+00   1.3641166e+00   5.7471826e-01  -2.8007689e-01  -1.0446194e+00  -1.7374724e+00  -2.4691206e+00   3.0843037e+00   2.4272820e+00   1.7880079e+00   1.1349776e+00   5.2949413e-01  -1.1625779e-02  -5.3175824e-01  -1.0352622e+00  -1.4834298e+00  -1.8688975e+00  -2.2153417e+00  -2.5289697e+00  -2.7923495e+00  -2.9964414e+00   3.1350755e+00   3.0327033e+00   2.9901733e+00   3.0187453e+00   3.1135072e+00  -3.0244550e+00  -2.8332374e+00  -2.5847075e+00  -2.2745754e+00  -1.9251456e+00  -1.5540208e+00  -1.1393535e+00  -6.5660266e-01  -1.3635374e-01   3.8554726e-01   9.4668463e-01   1.5860459e+00   2.2379373e+00   2.8627386e+00  -2.7405735e+00  -1.9938771e+00  -1.3017361e+00  -6.2217465e-01   1.9389426e-01   1.0334341e+00   1.7642288e+00   2.6495248e+00  -2.5983462e+00  -1.8820405e+00  -1.1113644e+00   2.3326890e-01   9.0020901e-01   1.2502050e+00  -2.6087892e+00  -2.2682790e+00
  -2.1501784e+00   2.5772649e+00   1.5210536e+00   9.6241724e-01  -4.6668514e-03  -1.0679755e+00  -1.8066796e+00  -2.6449227e+00   2.6541447e+00   1.8382984e+00   1.0610003e+00   2.0337000e-01  -5.7925274e-01  -1.2759638e+00  -2.0062171e+00  -2.7437126e+00   2.8806045e+00   2.2555568e+00   1.6213019e+00   1.0272073e+00   5.0000853e-01   2.7323418e-03  -4.7909810e-01  -9.1402535e-01  -1.2874624e+00  -1.6196902e+00  -1.9234772e+00  -2.1853465e+00  -2.3902139e+00  -2.5383262e+00  -2.6329454e+00  -2.6691983e+00  -2.6412791e+00  -2.5543352e+00  -2.4178101e+00  -2.2299929e+00  -1.9809152e+00  -1.6753179e+00  -1.3392559e+00  -9.8195382e-01  -5.7736782e-01  -1.1013575e-01   3.8522947e-01   8.8726187e-01   1.4385656e+00   2.0638106e+00   2.6954531e+00  -2.9690114e+00  -2.2781999e+00  -1.5269049e+00  -8.3864084e-01  -1.4542666e-01   6.9309895e-01   1.5199512e+00   2.2430353e+00   3.1394700e+00  -2.1470731e+00  -1.4528216e+00  -6.7450850e-01   6.0328829e-01   1.2587975e+00   1.6294984e+00  -2.3259302e+00  -1.9434341e+00
  -1.8036652e+00   2.9086029e+00   1.8753933e+00   1.3128534e+00   3.5165136e-01  -6.8891252e-01  -1.4157892e+00  -2.2269275e+00   3.1025179e+00   2.3019475e+00   1.5538462e+00   7.1771730e-01  -7.4305678e-02  -7.7323795e-01  -1.4987428e+00  -2.2487233e+00  -2.9218972e+00   2.7375317e+00   2.1107212e+00   1.5195106e+00   9.9826550e-01   5.1591140e-01   5.1310601e-02  -3.7121043e-01  -7.3367262e-01  -1.0530865e+00  -1.3462816e+00  -1.6037659e+00  -1.8064529e+00  -1.9485406e+00  -2.0331400e+00  -2.0619018e+00  -2.0357657e+00  -1.9589505e+00  -1.8330435e+00  -1.6505832e+00  -1.4039966e+00  -1.1059202e+00  -7.8327234e-01  -4.3792278e-01  -4.2151216e-02   4.1217353e-01   8.8988904e-01   1.3806840e+00   1.9300728e+00   2.5511457e+00  -3.1078348e+00  -2.4819897e+00  -1.7699606e+00  -1.0155145e+00  -3.3369519e-01   3.7326460e-01   1.2151286e+00   2.0042314e+00   2.7078070e+00  -2.6882804e+00  -1.7350034e+00  -1.0601090e+00  -2.8858455e-01   9.5890670e-01   1.6165042e+00   1.9923270e+00  -2.0054041e+00  -1.5932425e+00
  -1.4149805e+00  -3.0174594e+00   2.2464077e+00   1.6872462e+00   7.1606746e-01  -3.2783732e-01  -1.0460767e+00  -1.8404668e+00  -2.7735287e+00   2.7252211e+00   2.0081664e+00   1.2103814e+00   4.2970215e-01  -2.6040106e-01  -9.6549609e-01  -1.7116569e+00  -2.3968395e+00  -3.0229884e+00   2.6357842e+00   2.0404062e+00   1.5167562e+00   1.0402930e+00   5.8383788e-01   1.6581220e-01  -1.9242118e-01  -5.0467995e-01  -7.9095626e-01  -1.0456180e+00  -1.2468282e+00  -1.3833053e+00  -1.4585632e+00  -1.4805689e+00  -1.4565671e+00  -1.3892843e+00  -1.2726654e+00  -1.0938814e+00  -8.4849211e-01  -5.5589412e-01  -2.4217212e-01   9.7720827e-02   4.9246379e-01   9.4276782e-01   1.4120487e+00   1.9003176e+00   2.4561131e+00   3.0791849e+00  -2.5832848e+00  -1.9483471e+00  -1.2247120e+00  -4.8742787e-01   1.7724253e-01   8.8427107e-01   1.7017850e+00   2.4461083e+00   3.1304653e+00  -2.2773251e+00  -1.3531475e+00  -6.9257500e-01   7.6509767e-02   1.3373582e+00   1.9903535e+00   2.3531983e+00  -1.6024192e+00  -1.2026748e+00
  -9.9408861e-01  -2.6064668e+00   2.6445364e+00   2.1000439e+00   1.1277108e+00   5.0620251e-02  -6.6784242e-01  -1.4530984e+00  -2.3823814e+00   3.1208180e+00   2.4232698e+00   1.6574435e+00   8.9578402e-01   2.2008400e-01  -4.5671505e-01  -1.1774256e+00  -1.8556816e+00  -2.4735176e+00  -3.0866441e+00   2.6017481e+00   2.0750443e+00   1.6020163e+00   1.1497452e+00   7.2961383e-01   3.6809419e-01   5.7069353e-02  -2.2600267e-01  -4.8042659e-01  -6.8298657e-01  -8.1721370e-01  -8.8581993e-01  -9.0272402e-01  -8.8057515e-01  -8.2032971e-01  -7.0883189e-01  -5.2978851e-01  -2.8271735e-01   6.8481064e-03   3.1600973e-01   6.5758083e-01   1.0592004e+00   1.5104160e+00   1.9735627e+00   2.4613860e+00   3.0226480e+00  -2.6438300e+00  -2.0370720e+00  -1.4069518e+00  -6.9603739e-01   8.4752281e-03   6.5246507e-01   1.3501395e+00   2.1388886e+00   2.8520305e+00  -2.7559956e+00  -1.8794512e+00  -9.6917920e-01  -3.1876497e-01   4.6773171e-01   1.7666182e+00   2.3907582e+00   2.7327667e+00  -1.1229240e+00  -7.8447813e-01
  -5.8030580e-01  -2.1491921e+00   3.0619867e+00   2.5375960e+00   1.5994275e+00   4.7803018e-01  -2.5222190e-01  -1.0289931e+00  -1.9660350e+00  -2.7574352e+00   2.8332930e+00   2.0828079e+00   1.3312481e+00   6.6431050e-01   7.9604505e-03  -6.8595225e-01  -1.3453421e+00  -1.9436073e+00  -2.5326384e+00  -3.1125322e+00   2.6504927e+00   2.1880008e+00   1.7470747e+00   1.3283856e+00   9.6199649e-01   6.5009938e-01   3.7073412e-01   1.1827839e-01  -8.5783985e-02  -2.1996205e-01  -2.8524256e-01  -2.9930994e-01  -2.7861441e-01  -2.2225010e-01  -1.1214377e-01   6.9540926e-02   3.1710684e-01   6.0111300e-01   9.0610300e-01   1.2520446e+00   1.6596815e+00   2.1043544e+00   2.5535771e+00   3.0342035e+00  -2.6943294e+00  -2.0997860e+00  -1.5184004e+00  -9.0494135e-01  -2.1575468e-01   4.6191842e-01   1.0925396e+00   1.7851072e+00   2.5593634e+00  -3.0243971e+00  -2.3454064e+00  -1.4505556e+00  -5.4930443e-01   9.4226262e-02   9.2712440e-01   2.2375665e+00   2.8102763e+00  -3.1388929e+00  -6.5753481e-01  -3.7645744e-01
  -2.0379146e-01  -1.6986876e+00  -2.8078255e+00   2.9634482e+00   2.0864985e+00   9.5410493e-01   2.0669071e-01  -5.5395720e-01  -1.4919330e+00  -2.3052783e+00  -3.0034432e+00   2.5302733e+00   1.7736727e+00   1.1042240e+00   4.5498392e-01  -2.2629487e-01  -8.7328487e-01  -1.4540222e+00  -2.0183871e+00  -2.5774973e+00  -3.0841891e+00   2.7532982e+00   2.3331262e+00   1.9271701e+00   1.5625956e+00   1.2527974e+00   9.8161980e-01   7.3839963e-01   5.3854303e-01   4.0492913e-01   3.4004003e-01   3.2589232e-01   3.4548156e-01   4.0105246e-01   5.1219109e-01   6.9373789e-01   9.3394184e-01   1.2054343e+00   1.5030940e+00   1.8493153e+00   2.2523243e+00   2.6781009e+00   3.1067478e+00  -2.7080426e+00  -2.1674847e+00  -1.5988183e+00  -1.0409478e+00  -4.4030067e-01   2.3812251e-01   9.0422522e-01   1.5323319e+00   2.2324561e+00   3.0096877e+00  -2.5759144e+00  -1.8817984e+00  -9.6149559e-01  -8.1713012e-02   5.5751353e-01   1.4481793e+00   2.6978806e+00  -3.0571103e+00  -2.7038206e+00  -2.7343392e-01  -4.3849640e-03
   1.4051584e-01  -1.2973430e+00  -2.4157584e+00  -2.9279554e+00   2.5266940e+00   1.4298881e+00   6.7557052e-01  -6.0928050e-02  -9.7327625e-01  -1.7983132e+00  -2.5007161e+00   3.0329587e+00   2.2618494e+00   1.5796420e+00   9.2765103e-01   2.4396707e-01  -4.0620413e-01  -9.8071542e-01  -1.5293317e+00  -2.0737755e+00  -2.5709887e+00  -3.0034167e+00   2.8795317e+00   2.4907861e+00   2.1333985e+00   1.8279090e+00   1.5665031e+00   1.3370639e+00   1.1475874e+00   1.0175162e+00   9.5175993e-01   9.3555393e-01   9.5423856e-01   1.0107841e+00   1.1223960e+00   1.2985734e+00   1.5250744e+00   1.7815334e+00   2.0712223e+00   2.4138700e+00   2.8055272e+00  -3.0726152e+00  -2.6607576e+00  -2.2002844e+00  -1.6694775e+00  -1.1189698e+00  -5.7419244e-01   2.7496819e-02   7.1201194e-01   1.3779355e+00   2.0122374e+00   2.7324959e+00  -2.7644480e+00  -2.0704488e+00  -1.3618763e+00  -4.3676678e-01   4.0177796e-01   1.0370398e+00   1.9521499e+00   3.1090646e+00  -2.6620059e+00  -2.2734586e+00   4.8553431e-02   3.3893391e-01
   4.8115263e-01  -9.3706123e-01  -2.0408173e+00  -2.5602180e+00   2.9118386e+00   1.8587846e+00   1.1125319e+00   3.9811289e-01  -4.7384305e-01  -1.2853493e+00  -1.9766996e+00  -2.7091185e+00   2.7992352e+00   2.1053405e+00   1.4524231e+00   7.6391440e-01   9.8389320e-02  -4.8238740e-01  -1.0245728e+00  -1.5627586e+00  -2.0596762e+00  -2.4883790e+00  -2.8771594e+00   3.0294376e+00   2.6770400e+00   2.3729925e+00   2.1173536e+00   1.8989728e+00   1.7200583e+00   1.5949287e+00   1.5285658e+00   1.5100021e+00   1.5279439e+00   1.5855648e+00   1.6965443e+00   1.8660971e+00   2.0803341e+00   2.3261846e+00   2.6120503e+00   2.9531905e+00  -2.9467778e+00  -2.5550116e+00  -2.1500431e+00  -1.6877480e+00  -1.1581594e+00  -6.1731899e-01  -7.4442203e-02   5.4277113e-01   1.2406925e+00   1.9035219e+00   2.5437835e+00  -3.0015516e+00  -2.2246895e+00  -1.5498852e+00  -8.4336004e-01   5.6618725e-02   8.5335323e-01   1.4822881e+00   2.3838575e+00  -2.8014736e+00  -2.2836436e+00  -1.8685178e+00   3.5964841e-01   6.8159536e-01
   8.5350569e-01  -5.7969095e-01  -1.6621930e+00  -2.1867787e+00  -3.0044878e+00   2.2456021e+00   1.5123672e+00   8.1214170e-01  -3.1055611e-02  -8.2088842e-01  -1.4919412e+00  -2.1937412e+00  -2.9503027e+00   2.6420268e+00   2.0021590e+00   1.3276078e+00   6.5467382e-01   6.4585204e-02  -4.7334261e-01  -1.0060363e+00  -1.5076970e+00  -1.9417479e+00  -2.3285506e+00  -2.7007471e+00  -3.0539764e+00   2.9211691e+00   2.6656586e+00   2.4533161e+00   2.2817139e+00   2.1597671e+00   2.0921564e+00   2.0710643e+00   2.0884960e+00   2.1478434e+00   2.2596724e+00   2.4251295e+00   2.6317016e+00   2.8727575e+00  -3.1227502e+00  -2.7778460e+00  -2.3966259e+00  -2.0092377e+00  -1.6011735e+00  -1.1291385e+00  -5.9866516e-01  -6.6684711e-02   4.7871404e-01   1.1113321e+00   1.8044899e+00   2.4462654e+00   3.0817641e+00  -2.4664090e+00  -1.7213269e+00  -1.0740552e+00  -3.8041041e-01   4.9224551e-01   1.2628631e+00   1.8829733e+00   2.7657421e+00  -2.4295046e+00  -1.9018050e+00  -1.4831536e+00   7.1470642e-01   1.0570715e+00
   1.2826949e+00  -1.7945419e-01  -1.2554357e+00  -1.7753492e+00  -2.6058903e+00   2.6296083e+00   1.9033759e+00   1.2113871e+00   3.7761350e-01  -4.0278324e-01  -1.0590766e+00  -1.7351788e+00  -2.4682631e+00   3.1359558e+00   2.5165571e+00   1.8740382e+00   1.2186572e+00   6.3248878e-01   1.0679358e-01  -4.0927743e-01  -9.0713104e-01  -1.3466019e+00  -1.7354738e+00  -2.1065853e+00  -2.4625974e+00  -2.7767140e+00  -3.0343538e+00   3.0405793e+00   2.8745341e+00   2.7539762e+00   2.6828521e+00   2.6579081e+00   2.6752550e+00   2.7384337e+00   2.8535635e+00   3.0172985e+00  -3.0649381e+00  -2.8264932e+00  -2.5347268e+00  -2.1844788e+00  -1.8036628e+00  -1.4173602e+00  -1.0034391e+00  -5.2589175e-01  -6.4035216e-03   5.0795972e-01   1.0480076e+00   1.6749228e+00   2.3369940e+00   2.9484639e+00  -2.7103700e+00  -1.9898538e+00  -1.2759971e+00  -6.4938604e-01   3.6850797e-02   9.0036198e-01   1.6581003e+00   2.2689447e+00  -3.1288863e+00  -2.0162369e+00  -1.4929817e+00  -1.0919445e+00   1.1598972e+00   1.4869271e+00
   1.7532799e+00   2.9371166e-01  -8.1027700e-01  -1.3138044e+00  -2.1351579e+00   3.0581906e+00   2.3239382e+00   1.6385707e+00   8.0140999e-01   1.1016447e-02  -6.4310314e-01  -1.3060915e+00  -2.0260724e+00  -2.6984919e+00   2.9790769e+00   2.3648753e+00   1.7372223e+00   1.1674006e+00   6.6046180e-01   1.6959608e-01  -3.1042779e-01  -7.4474217e-01  -1.1304226e+00  -1.4953754e+00  -1.8470473e+00  -2.1604981e+00  -2.4152904e+00  -2.6157534e+00  -2.7742284e+00  -2.8942455e+00  -2.9713738e+00  -3.0019976e+00  -2.9840781e+00  -2.9146702e+00  -2.7944112e+00  -2.6335805e+00  -2.4413972e+00  -2.2093726e+00  -1.9187559e+00  -1.5708537e+00  -1.1979793e+00  -8.1834761e-01  -4.0653716e-01   6.2413547e-02   5.5880136e-01   1.0504229e+00   1.5763839e+00   2.1827912e+00   2.8119373e+00  -2.8813473e+00  -2.2631507e+00  -1.5512171e+00  -8.5505827e-01  -2.3715312e-01   4.5637128e-01   1.3306340e+00   2.0786691e+00   2.6839439e+00  -2.6725536e+00  -1.5404599e+00  -1.0477615e+00  -6.6599728e-01   1.6785019e+00   1.9527267e+00
   2.2066986e+00   8.0769579e-01  -3.4814490e-01  -8.3498544e-01  -1.6088113e+00  -2.7254051e+00   2.7980909e+00   2.1222034e+00   1.2860786e+00   4.7047596e-01  -1.9545500e-01  -8.5660233e-01  -1.5764404e+00  -2.2541812e+00  -2.8580399e+00   2.8247242e+00   2.2153891e+00   1.6597972e+00   1.1680521e+00   6.9720142e-01   2.3534189e-01  -1.8835554e-01  -5.6546950e-01  -9.1877963e-01  -1.2583091e+00  -1.5624300e+00  -1.8077882e+00  -1.9963878e+00  -2.1448193e+00  -2.2628730e+00  -2.3455618e+00  -2.3815662e+00  -2.3626755e+00  -2.2873104e+00  -2.1643059e+00  -2.0100306e+00  -1.8300242e+00  -1.6085041e+00  -1.3257699e+00  -9.8888263e-01  -6.3089720e-01  -2.6318920e-01   1.4042671e-01   5.9660400e-01   1.0732555e+00   1.5476526e+00   2.0612883e+00   2.6522168e+00  -3.0198047e+00  -2.4375999e+00  -1.8150430e+00  -1.0988805e+00  -4.0766166e-01   2.1297512e-01   9.3100752e-01   1.8222116e+00   2.5513784e+00  -3.1221775e+00  -2.1241539e+00  -1.0382987e+00  -5.8692070e-01  -1.9542966e-01   2.1655307e+00   2.3988731e+00
   2.6054841e+00   1.2805840e+00   9.2191417e-02  -3.9111971e-01  -1.1117479e+00  -2.1961771e+00  -2.9796195e+00   2.6408619e+00   1.8307478e+00   9.9943926e-01   3.1580505e-01  -3.4700420e-01  -1.0716090e+00  -1.7641662e+00  -2.3765788e+00  -2.9763593e+00   2.7007068e+00   2.1483574e+00   1.6630466e+00   1.2015793e+00   7.4761180e-01   3.2879777e-01  -4.1986210e-02  -3.8476241e-01  -7.1243209e-01  -1.0070228e+00  -1.2437825e+00  -1.4227124e+00  -1.5627648e+00  -1.6778019e+00  -1.7631971e+00  -1.8023773e+00  -1.7825419e+00  -1.7038696e+00  -1.5815791e+00  -1.4346247e+00  -1.2645637e+00  -1.0510449e+00  -7.7530679e-01  -4.4931126e-01  -1.0516297e-01   2.5249325e-01   6.5159735e-01   1.1031183e+00   1.5709946e+00   2.0372693e+00   2.5476921e+00   3.1376451e+00  -2.5367798e+00  -1.9516852e+00  -1.3149366e+00  -5.8623719e-01   1.0325181e-01   7.3209172e-01   1.4786957e+00   2.3614202e+00   3.0586744e+00  -2.6007280e+00  -1.5656726e+00  -5.7791760e-01  -1.4708711e-01   2.8933707e-01   2.5621262e+00   2.7930986e+00
   2.9638842e+00   1.6822261e+00   4.9543067e-01   4.1236684e-03  -6.9067307e-01  -1.7167242e+00  -2.5008300e+00   3.1314804e+00   2.3623060e+00   1.5492643e+00   8.6267886e-01   2.0827984e-01  -5.0788250e-01  -1.2086285e+00  -1.8285244e+00  -2.4293794e+00  -3.0405669e+00   2.6823399e+00   2.1951146e+00   1.7353382e+00   1.2791507e+00   8.5487623e-01   4.8315331e-01   1.4619406e-01  -1.7388153e-01  -4.6423556e-01  -6.9878003e-01  -8.7424754e-01  -1.0100793e+00  -1.1230115e+00  -1.2092518e+00  -1.2498128e+00  -1.2291169e+00  -1.1488862e+00  -1.0282093e+00  -8.8637476e-01  -7.2071179e-01  -5.0827884e-01  -2.3328372e-01   8.6544937e-02   4.2122238e-01   7.7490241e-01   1.1789069e+00   1.6366077e+00   2.1038024e+00   2.5689850e+00   3.0870407e+00  -2.5951566e+00  -1.9849410e+00  -1.3978597e+00  -7.4900422e-01  -1.8713045e-02   6.5641949e-01   1.2845412e+00   2.0346016e+00   2.8757625e+00  -2.7392944e+00  -2.1050150e+00  -1.0949271e+00  -1.7843360e-01   2.5751273e-01   7.4241738e-01   2.8996514e+00  -3.1323012e+00
  -2.9611212e+00   2.0462777e+00   8.7971476e-01   3.7807615e-01  -3.1716661e-01  -1.3043847e+00  -2.0737143e+00  -2.7170084e+00   2.8251476e+00   2.0433872e+00   1.3717997e+00   7.3683588e-01   4.5914184e-02  -6.4188974e-01  -1.2526892e+00  -1.8385461e+00  -2.4425935e+00  -3.0091334e+00   2.7838435e+00   2.3275665e+00   1.8695889e+00   1.4344533e+00   1.0549056e+00   7.1982632e-01   4.0554972e-01   1.1611368e-01  -1.2250685e-01  -3.0123958e-01  -4.3707233e-01  -5.4827089e-01  -6.3367823e-01  -6.7406330e-01  -6.5261557e-01  -5.7237815e-01  -4.5442715e-01  -3.1531438e-01  -1.4809673e-01   7.0601747e-02   3.4995315e-01   6.6533409e-01   9.9290440e-01   1.3487250e+00   1.7651498e+00   2.2306902e+00   2.6937767e+00  -3.1254016e+00  -2.5972197e+00  -1.9928282e+00  -1.3987055e+00  -8.2501987e-01  -1.8183762e-01   5.2813326e-01   1.1766301e+00   1.7910594e+00   2.5220885e+00  -2.9580275e+00  -2.3049668e+00  -1.6718528e+00  -7.0183043e-01   1.9258182e-01   6.4437545e-01   1.1534702e+00  -3.0477714e+00  -2.7719297e+00
  -2.5573613e+00   2.4274876e+00   1.2798814e+00   7.7386448e-01   6.4729661e-02  -9.1731844e-01  -1.6728601e+00  -2.3111596e+00  -3.0432786e+00   2.4748154e+00   1.8184028e+00   1.2014838e+00   5.3400422e-01  -1.3438846e-01  -7.2650455e-01  -1.2849327e+00  -1.8626133e+00  -2.4194475e+00  -2.9042862e+00   2.9361043e+00   2.4912095e+00   2.0558308e+00   1.6706707e+00   1.3382318e+00   1.0339500e+00   7.5066264e-01   5.0879043e-01   3.2368032e-01   1.8520745e-01   7.6149778e-02  -5.1856459e-03  -4.2797188e-02  -2.1158376e-02   5.5771712e-02   1.6863097e-01   3.0591967e-01   4.7818302e-01   7.0494889e-01   9.8468231e-01   1.2895065e+00   1.6080474e+00   1.9663759e+00   2.3889505e+00   2.8461050e+00  -2.9916075e+00  -2.5356808e+00  -2.0088619e+00  -1.4230566e+00  -8.6100894e-01  -3.0913761e-01   3.1959747e-01   1.0065053e+00   1.6318070e+00   2.2314473e+00   2.9478561e+00  -2.5467061e+00  -1.8994927e+00  -1.2749642e+00  -3.2314318e-01   5.8441920e-01   1.0467812e+00   1.5505777e+00  -2.6537221e+00  -2.3654349e+00
  -2.0787597e+00   2.8818514e+00   1.7288210e+00   1.2304702e+00   5.1358332e-01  -4.9602265e-01  -1.2517777e+00  -1.8854526e+00  -2.6207272e+00   2.8916921e+00   2.2387161e+00   1.6322643e+00   9.7701696e-01   3.1752805e-01  -2.6268270e-01  -7.9880086e-01  -1.3492016e+00  -1.8891208e+00  -2.3642670e+00  -2.7910199e+00   3.0691847e+00   2.6482469e+00   2.2673180e+00   1.9411736e+00   1.6510894e+00   1.3828140e+00   1.1470237e+00   9.6020512e-01   8.2034244e-01   7.1480640e-01   6.4024525e-01   6.0765839e-01   6.2852355e-01   6.9890915e-01   8.0414550e-01   9.3859162e-01   1.1132760e+00   1.3402059e+00   1.6092678e+00   1.8970967e+00   2.2047174e+00   2.5599952e+00   2.9743134e+00  -2.8736994e+00  -2.4495515e+00  -2.0036822e+00  -1.4861138e+00  -9.2479564e-01  -3.9021060e-01   1.4674890e-01   7.6902029e-01   1.4445412e+00   2.0555514e+00   2.6478226e+00  -2.9148439e+00  -2.1200941e+00  -1.4783628e+00  -8.6142964e-01   1.1270298e-01   1.0425533e+00   1.4953700e+00   1.9775374e+00  -2.1574035e+00  -1.8877167e+00
  -1.5598509e+00  -2.8586441e+00   2.2277988e+00   1.7455926e+00   1.0531529e+00   1.0766771e-02  -7.6929056e-01  -1.3977993e+00  -2.1336775e+00  -2.9279691e+00   2.6887598e+00   2.0847996e+00   1.4332120e+00   7.6884401e-01   1.8735591e-01  -3.3798461e-01  -8.7105854e-01  -1.3998315e+00  -1.8702416e+00  -2.2882397e+00  -2.6955922e+00  -3.1019022e+00   2.8078155e+00   2.4879031e+00   2.2094079e+00   1.9561110e+00   1.7310679e+00   1.5478054e+00   1.4088730e+00   1.3065593e+00   1.2376039e+00   1.2092313e+00   1.2291752e+00   1.2937277e+00   1.3925176e+00   1.5236936e+00   1.6967006e+00   1.9174784e+00   2.1730556e+00   2.4465317e+00   2.7456857e+00   3.0956952e+00  -2.7846712e+00  -2.3674622e+00  -1.9562083e+00  -1.5145699e+00  -1.0023857e+00  -4.5707522e-01   6.2150688e-02   5.9648101e-01   1.2263888e+00   1.9014313e+00   2.5042566e+00   3.1008557e+00  -2.4350731e+00  -1.6295416e+00  -1.0013850e+00  -3.7877838e-01   6.5837282e-01   1.5684513e+00   1.9901659e+00   2.4694907e+00  -1.6048634e+00  -1.3756026e+00
  -1.0846840e+00  -2.3144089e+00   2.7258831e+00   2.2512790e+00   1.6060592e+00   5.8332301e-01  -2.3165561e-01  -8.5600874e-01  -1.5705795e+00  -2.3792523e+00  -3.0710856e+00   2.6055579e+00   1.9590537e+00   1.2837548e+00   6.8813079e-01   1.6209749e-01  -3.6376404e-01  -8.9084401e-01  -1.3658743e+00  -1.7854176e+00  -2.1881937e+00  -2.5884322e+00  -2.9588496e+00   3.0072134e+00   2.7352202e+00   2.4910967e+00   2.2731262e+00   2.0923297e+00   1.9536265e+00   1.8525404e+00   1.7867030e+00   1.7610076e+00   1.7805817e+00   1.8417284e+00   1.9368598e+00   2.0660980e+00   2.2379744e+00   2.4548426e+00   2.7024148e+00   2.9677327e+00  -3.0207417e+00  -2.6729767e+00  -2.2753125e+00  -1.8653031e+00  -1.4561048e+00  -1.0094207e+00  -4.9326837e-01   4.6596175e-02   5.6176479e-01   1.1066427e+00   1.7553250e+00   2.4292630e+00   3.0243346e+00  -2.6457560e+00  -1.8653763e+00  -1.0765474e+00  -4.7084786e-01   1.7803129e-01   1.2552641e+00   2.0856144e+00   2.4833731e+00   3.0085539e+00  -1.1182409e+00  -9.0766074e-01
  -6.8289448e-01  -1.8581455e+00  -3.1105463e+00   2.6909612e+00   2.0748700e+00   1.1125991e+00   2.8837842e-01  -3.3466982e-01  -1.0134267e+00  -1.7962039e+00  -2.4979454e+00  -3.1031048e+00   2.5529033e+00   1.8837363e+00   1.2753424e+00   7.4341056e-01   2.2064662e-01  -3.0907788e-01  -7.9582261e-01  -1.2252086e+00  -1.6317570e+00  -2.0335972e+00  -2.4064401e+00  -2.7240354e+00  -2.9926577e+00   3.0506082e+00   2.8332772e+00   2.6492760e+00   2.5074506e+00   2.4066900e+00   2.3441411e+00   2.3216835e+00   2.3411606e+00   2.3988060e+00   2.4903250e+00   2.6195783e+00   2.7949536e+00   3.0146820e+00  -3.0225420e+00  -2.7613279e+00  -2.4681945e+00  -2.1182313e+00  -1.7186824e+00  -1.3080067e+00  -8.9330119e-01  -4.3400705e-01   9.1964895e-02   6.3032314e-01   1.1469092e+00   1.7068416e+00   2.3637721e+00   3.0170168e+00  -2.6839272e+00  -2.0574108e+00  -1.2799383e+00  -5.4037229e-01   4.8460950e-02   7.2358144e-01   1.7660487e+00   2.5282923e+00   2.9284007e+00  -2.7647589e+00  -7.2934832e-01  -5.0897154e-01
  -3.2031139e-01  -1.4765188e+00  -2.7114773e+00   3.0771234e+00   2.4642329e+00   1.5486362e+00   7.4003539e-01   1.1714450e-01  -5.3814330e-01  -1.2802702e+00  -1.9651616e+00  -2.5600890e+00   3.1222992e+00   2.4831466e+00   1.8850944e+00   1.3573332e+00   8.4449817e-01   3.2146104e-01  -1.6967605e-01  -6.0489133e-01  -1.0117604e+00  -1.4120784e+00  -1.7855854e+00  -2.1025162e+00  -2.3667466e+00  -2.6031111e+00  -2.8236383e+00  -3.0163532e+00   3.1184949e+00   3.0187463e+00   2.9634628e+00   2.9474346e+00   2.9660056e+00   3.0162086e+00   3.1014615e+00  -3.0511874e+00  -2.8673155e+00  -2.6398828e+00  -2.3940391e+00  -2.1375466e+00  -1.8462084e+00  -1.4939740e+00  -1.0947883e+00  -6.8786470e-01  -2.7203328e-01   1.9407491e-01   7.1978903e-01   1.2473274e+00   1.7579065e+00   2.3161839e+00   2.9527093e+00  -2.7103101e+00  -2.1426970e+00  -1.5216498e+00  -7.7854106e-01  -7.9017114e-02   5.0566767e-01   1.1868697e+00   2.1725093e+00   2.9107800e+00  -2.9545470e+00  -2.3243982e+00  -3.8815432e-01  -1.4584976e-01
   5.6975783e-02  -1.1101731e+00  -2.3206435e+00  -2.8255912e+00   2.8323429e+00   1.9334415e+00   1.1444758e+00   5.2300711e-01  -1.2587565e-01  -8.4431140e-01  -1.5079183e+00  -2.0903707e+00  -2.6738799e+00   2.9960307e+00   2.4191021e+00   1.9059341e+00   1.4091271e+00   9.0207389e-01   4.2059506e-01  -6.5990153e-03  -4.0059509e-01  -7.8614328e-01  -1.1498335e+00  -1.4605061e+00  -1.7172398e+00  -1.9462952e+00  -2.1653295e+00  -2.3632960e+00  -2.5158801e+00  -2.6115233e+00  -2.6559390e+00  -2.6636676e+00  -2.6476726e+00  -2.6083968e+00  -2.5321764e+00  -2.4015957e+00  -2.2117087e+00  -1.9826989e+00  -1.7435832e+00  -1.4952825e+00  -1.2082007e+00  -8.6044798e-01  -4.7413777e-01  -8.4365453e-02   3.1980805e-01   7.7829804e-01   1.2902485e+00   1.7992350e+00   2.2952890e+00   2.8383508e+00  -2.8324780e+00  -2.2334757e+00  -1.6768031e+00  -1.0700586e+00  -3.5419394e-01   3.3081205e-01   9.1692485e-01   1.5893071e+00   2.5392128e+00  -2.9978894e+00  -2.5615359e+00  -1.9262309e+00  -3.0203471e-02   2.3404509e-01
   5.0392793e-01  -6.9293488e-01  -1.8898109e+00  -2.3958203e+00  -3.0368682e+00   2.3345957e+00   1.5559252e+00   9.3866389e-01   2.8645413e-01  -4.3053917e-01  -1.0837056e+00  -1.6563999e+00  -2.2324913e+00  -2.8368156e+00   2.8812004e+00   2.3808965e+00   1.8978170e+00   1.4035562e+00   9.3214257e-01   5.1643276e-01   1.3935019e-01  -2.2697431e-01  -5.7694938e-01  -8.8073509e-01  -1.1315962e+00  -1.3525435e+00  -1.5636283e+00  -1.7576420e+00  -1.9083881e+00  -1.9992159e+00  -2.0361613e+00  -2.0394656e+00  -2.0261200e+00  -1.9942169e+00  -1.9240263e+00  -1.7952006e+00  -1.6074402e+00  -1.3867540e+00  -1.1588870e+00  -9.1784304e-01  -6.3401259e-01  -2.9366160e-01   7.5117363e-02   4.4460106e-01   8.3439936e-01   1.2832933e+00   1.7830925e+00   2.2766417e+00   2.7589924e+00  -2.9921500e+00  -2.3883553e+00  -1.7959883e+00  -1.2472772e+00  -6.5108287e-01   5.9403690e-02   7.4830029e-01   1.3332762e+00   1.9925476e+00   2.9418464e+00  -2.5717428e+00  -2.1293421e+00  -1.5165491e+00   4.1130816e-01   6.8337076e-01
   1.0391696e+00  -1.7153584e-01  -1.3877806e+00  -1.8808312e+00  -2.5189765e+00   2.8215688e+00   2.0324685e+00   1.4229166e+00   7.6938570e-01   3.6000551e-02  -6.2442755e-01  -1.1921019e+00  -1.7647380e+00  -2.3741777e+00  -2.9433927e+00   2.8442037e+00   2.3701254e+00   1.8816900e+00   1.4117643e+00   1.0007535e+00   6.3548842e-01   2.8381131e-01  -5.6985533e-02  -3.5905493e-01  -6.0932232e-01  -8.2560576e-01  -1.0284993e+00  -1.2153460e+00  -1.3623263e+00  -1.4510652e+00  -1.4863851e+00  -1.4895500e+00  -1.4776168e+00  -1.4474137e+00  -1.3780170e+00  -1.2503087e+00  -1.0678035e+00  -8.5733753e-01  -6.3846895e-01  -3.9999810e-01  -1.1470516e-01   2.2209583e-01   5.7764711e-01   9.3221169e-01   1.3140334e+00   1.7617110e+00   2.2578087e+00   2.7412185e+00  -3.0678190e+00  -2.5339046e+00  -1.9211264e+00  -1.3286524e+00  -7.8721268e-01  -1.8980181e-01   5.3987057e-01   1.2367550e+00   1.8106035e+00   2.4651604e+00  -2.8281098e+00  -2.0512871e+00  -1.6283368e+00  -1.0412149e+00   9.6806616e-01   1.2167179e+00
   1.5830064e+00   4.1433689e-01  -8.4859657e-01  -1.3253362e+00  -1.9261368e+00  -2.8691727e+00   2.5940859e+00   1.9920865e+00   1.3572507e+00   6.1319078e-01  -7.1589475e-02  -6.4130816e-01  -1.2056659e+00  -1.8221578e+00  -2.4109412e+00  -2.9141497e+00   2.8995072e+00   2.4133844e+00   1.9360015e+00   1.5189552e+00   1.1575532e+00   8.1519970e-01   4.7874842e-01   1.7242222e-01  -8.3308561e-02  -2.9948938e-01  -4.9672164e-01  -6.7734495e-01  -8.2174215e-01  -9.1108653e-01  -9.4851233e-01  -9.5365382e-01  -9.4211884e-01  -9.1021625e-01  -8.3822418e-01  -7.0962044e-01  -5.3150396e-01  -3.2922829e-01  -1.1523365e-01   1.2626887e-01   4.1897499e-01   7.5698922e-01   1.1038039e+00   1.4501478e+00   1.8341543e+00   2.2918374e+00   2.7898833e+00  -3.0175640e+00  -2.5427885e+00  -1.9895599e+00  -1.3587040e+00  -7.7325713e-01  -2.3881567e-01   3.7827704e-01   1.1363157e+00   1.8164427e+00   2.3686350e+00   3.0430735e+00  -2.2072694e+00  -1.4815604e+00  -1.0917182e+00  -4.8718743e-01   1.5401447e+00   1.7544008e+00
   2.0420460e+00   9.3235430e-01  -3.5558606e-01  -8.3025447e-01  -1.3938795e+00  -2.2858244e+00  -3.1217201e+00   2.5596249e+00   1.9579987e+00   1.2425207e+00   5.4534050e-01  -3.0421965e-02  -5.7647868e-01  -1.1768403e+00  -1.7792168e+00  -2.2985255e+00  -2.7661663e+00   3.0394769e+00   2.5573310e+00   2.1273365e+00   1.7618385e+00   1.4255988e+00   1.0939105e+00   7.8201183e-01   5.1643100e-01   2.9598036e-01   1.0208041e-01  -7.2746527e-02  -2.1507887e-01  -3.0736447e-01  -3.4964207e-01  -3.5827538e-01  -3.4642510e-01  -3.1032902e-01  -2.3273146e-01  -1.0194063e-01   7.1896119e-02   2.6738363e-01   4.8036241e-01   7.3000500e-01   1.0331339e+00   1.3715527e+00   1.7103448e+00   2.0550760e+00   2.4508504e+00   2.9209123e+00  -2.8701641e+00  -2.4043126e+00  -1.9199108e+00  -1.3431454e+00  -7.1661474e-01  -1.5742957e-01   3.7347286e-01   1.0137627e+00   1.7616631e+00   2.3951959e+00   2.9338570e+00  -2.6424140e+00  -1.6355929e+00  -9.7716493e-01  -5.9967618e-01   6.6532092e-02   2.0042463e+00   2.2088645e+00
   2.4221451e+00   1.3456955e+00   6.4027018e-02  -4.1972905e-01  -9.7050132e-01  -1.8133101e+00  -2.6379645e+00   3.0386895e+00   2.4566077e+00   1.7821022e+00   1.1016443e+00   5.2546099e-01  -4.5592620e-03  -5.7183154e-01  -1.1575001e+00  -1.6807990e+00  -2.1450155e+00  -2.6045094e+00  -3.0720326e+00   2.7800789e+00   2.4114312e+00   2.0814610e+00   1.7611911e+00   1.4537593e+00   1.1838584e+00   9.5962375e-01   7.6850128e-01   6.0074927e-01   4.6314937e-01   3.6967330e-01   3.2245890e-01   3.0997264e-01   3.2229514e-01   3.6298245e-01   4.4519270e-01   5.7539552e-01   7.4237187e-01   9.3104811e-01   1.1440389e+00   1.3994077e+00   1.7038625e+00   2.0325615e+00   2.3608541e+00   2.7058133e+00   3.1078412e+00  -2.7124222e+00  -2.2425471e+00  -1.7885846e+00  -1.2986815e+00  -7.2521805e-01  -1.3235513e-01   4.0062251e-01   9.3191752e-01   1.5724293e+00   2.2795035e+00   2.8791060e+00  -2.8627827e+00  -2.1418817e+00  -1.1930376e+00  -5.6619770e-01  -1.7903732e-01   5.4010483e-01   2.3731598e+00   2.5875752e+00
   2.7795808e+00   1.7100122e+00   4.4772152e-01  -4.7090581e-02  -6.0208806e-01  -1.4202726e+00  -2.2262767e+00  -2.8363352e+00   2.8686702e+00   2.2180582e+00   1.5599037e+00   9.8896951e-01   4.6581919e-01  -7.9886014e-02  -6.4140305e-01  -1.1551939e+00  -1.6140982e+00  -2.0590869e+00  -2.5059991e+00  -2.9237720e+00   2.9964723e+00   2.6740502e+00   2.3666439e+00   2.0715915e+00   1.8076604e+00   1.5855208e+00   1.3980710e+00   1.2369940e+00   1.1059397e+00   1.0153995e+00   9.6746199e-01   9.5333046e-01   9.6547716e-01   1.0072062e+00   1.0890133e+00   1.2147577e+00   1.3742420e+00   1.5567570e+00   1.7669164e+00   2.0190874e+00   2.3141211e+00   2.6288508e+00   2.9471390e+00  -2.9955458e+00  -2.6014896e+00  -2.1581275e+00  -1.7085801e+00  -1.2632139e+00  -7.7785305e-01  -2.2323498e-01   3.4258190e-01   8.6460232e-01   1.3960962e+00   2.0234307e+00   2.6996264e+00  -2.9950637e+00  -2.4460355e+00  -1.7288586e+00  -8.2201134e-01  -1.9774599e-01   2.0637279e-01   9.4703228e-01   2.7144671e+00   2.9456309e+00
  -3.1028290e+00   2.0972240e+00   8.5413869e-01   3.5224950e-01  -2.1522195e-01  -1.0317203e+00  -1.8234579e+00  -2.4332619e+00  -3.0147042e+00   2.6246803e+00   1.9809512e+00   1.4169419e+00   8.9564435e-01   3.5666194e-01  -1.9180889e-01  -6.9589230e-01  -1.1499020e+00  -1.5882624e+00  -2.0236371e+00  -2.4291102e+00  -2.7827288e+00  -3.0973652e+00   2.8866652e+00   2.5996141e+00   2.3415038e+00   2.1232654e+00   1.9397211e+00   1.7835006e+00   1.6573057e+00   1.5699646e+00   1.5231954e+00   1.5088367e+00   1.5203303e+00   1.5612240e+00   1.6413225e+00   1.7634135e+00   1.9177015e+00   2.0950024e+00   2.3006693e+00   2.5479008e+00   2.8360418e+00  -3.1404667e+00  -2.8296962e+00  -2.4970824e+00  -2.1139853e+00  -1.6838008e+00  -1.2438575e+00  -8.0373949e-01  -3.2564280e-01   2.1591136e-01   7.7208531e-01   1.2931596e+00   1.8228803e+00   2.4379089e+00   3.1015564e+00  -2.5913232e+00  -2.0377499e+00  -1.3319211e+00  -4.4152576e-01   1.9651614e-01   6.1445692e-01   1.3464876e+00   3.1010940e+00  -2.9350963e+00
  -2.5956103e+00   2.5816558e+00   1.3420103e+00   8.4410561e-01   2.6784135e-01  -5.6621143e-01  -1.3553948e+00  -1.9587739e+00  -2.5419138e+00   3.0920097e+00   2.4501935e+00   1.8917854e+00   1.3712890e+00   8.2852500e-01   2.7815672e-01  -2.2335686e-01  -6.7388087e-01  -1.1099777e+00  -1.5431970e+00  -1.9438031e+00  -2.2894773e+00  -2.5960205e+00  -2.8904173e+00   3.1060962e+00   2.8468886e+00   2.6296731e+00   2.4501555e+00   2.2992083e+00   2.1768759e+00   2.0907114e+00   2.0428177e+00   2.0268607e+00   2.0378698e+00   2.0797675e+00   2.1609651e+00   2.2819949e+00   2.4315678e+00   2.6026181e+00   2.8042437e+00   3.0514031e+00  -2.9421562e+00  -2.6373926e+00  -2.3333546e+00  -2.0091030e+00  -1.6320280e+00  -1.2045885e+00  -7.6731525e-01  -3.3174763e-01   1.4193876e-01   6.8380807e-01   1.2452129e+00   1.7688819e+00   2.2952127e+00   2.9066419e+00  -2.7077436e+00  -2.1126612e+00  -1.5641996e+00  -8.6934558e-01   3.4319923e-02   6.8830259e-01   1.1038967e+00   1.8051015e+00  -2.6743737e+00  -2.4265954e+00
  -1.9990208e+00  -3.0985755e+00   1.9160189e+00   1.4357835e+00   8.7803853e-01   3.2525983e-02  -7.7187860e-01  -1.3629173e+00  -1.9316612e+00  -2.5843610e+00   3.0438408e+00   2.4838106e+00   1.9666785e+00   1.4184814e+00   8.5280814e-01   3.4192211e-01  -1.0681253e-01  -5.3833406e-01  -9.7261715e-01  -1.3767789e+00  -1.7199100e+00  -2.0188800e+00  -2.3091049e+00  -2.6010611e+00  -2.8701969e+00  -3.0917049e+00   3.0170181e+00   2.8758754e+00   2.7596306e+00   2.6708202e+00   2.6150160e+00   2.5929282e+00   2.6045144e+00   2.6535015e+00   2.7427312e+00   2.8643249e+00   3.0052151e+00  -3.1170083e+00  -2.9175612e+00  -2.6624011e+00  -2.3633472e+00  -2.0586474e+00  -1.7620832e+00  -1.4424619e+00  -1.0614808e+00  -6.2917445e-01  -1.9627366e-01   2.3211252e-01   7.0895624e-01   1.2669143e+00   1.8389958e+00   2.3600244e+00   2.8848929e+00  -2.7730796e+00  -2.0903571e+00  -1.5060781e+00  -9.7623252e-01  -2.7732543e-01   6.5703470e-01   1.2931305e+00   1.6798717e+00   2.3636689e+00  -2.0512213e+00  -1.8317143e+00
  -1.4581315e+00  -2.5116622e+00   2.4684713e+00   2.0013079e+00   1.4814239e+00   6.6766881e-01  -1.5166510e-01  -7.3686802e-01  -1.2778843e+00  -1.9086618e+00  -2.5728051e+00   3.1394695e+00   2.6288142e+00   2.0921249e+00   1.5214865e+00   9.9749664e-01   5.5003626e-01   1.3345554e-01  -2.8965025e-01  -6.9751117e-01  -1.0473458e+00  -1.3448827e+00  -1.6291244e+00  -1.9216297e+00  -2.2008867e+00  -2.4297345e+00  -2.5984912e+00  -2.7246228e+00  -2.8303546e+00  -2.9239493e+00  -2.9951776e+00  -3.0284969e+00  -3.0142838e+00  -2.9507620e+00  -2.8484576e+00  -2.7287771e+00  -2.6025297e+00  -2.4537857e+00  -2.2529171e+00  -1.9863439e+00  -1.6824391e+00  -1.3848342e+00  -1.0939200e+00  -7.6788126e-01  -3.7467991e-01   5.4670028e-02   4.6934354e-01   8.8740091e-01   1.3737741e+00   1.9436404e+00   2.5046799e+00   3.0110732e+00  -2.7415763e+00  -2.0962056e+00  -1.4232851e+00  -8.7064650e-01  -3.5465197e-01   3.6802556e-01   1.2935562e+00   1.8755860e+00   2.2347230e+00   2.9550204e+00  -1.4860433e+00  -1.2942262e+00
  -1.0392304e+00  -2.0519287e+00   2.9172570e+00   2.4499410e+00   1.9532449e+00   1.1823050e+00   3.6619922e-01  -2.2370488e-01  -7.4985599e-01  -1.3528890e+00  -2.0071655e+00  -2.5852668e+00  -3.0917901e+00   2.6758939e+00   2.1244887e+00   1.6027105e+00   1.1580188e+00   7.5813582e-01   3.5773606e-01  -4.1360612e-02  -3.9833427e-01  -7.0163311e-01  -9.8032651e-01  -1.2608444e+00  -1.5337776e+00  -1.7628668e+00  -1.9290021e+00  -2.0468701e+00  -2.1450391e+00  -2.2392599e+00  -2.3188549e+00  -2.3588021e+00  -2.3416821e+00  -2.2690044e+00  -2.1625955e+00  -2.0491267e+00  -1.9324405e+00  -1.7875523e+00  -1.5837816e+00  -1.3182692e+00  -1.0277754e+00  -7.4396810e-01  -4.5299107e-01  -1.1551575e-01   2.8046659e-01   6.9066830e-01   1.0833246e+00   1.4947561e+00   1.9838972e+00   2.5399965e+00   3.0724279e+00  -2.7177827e+00  -2.1800931e+00  -1.5327464e+00  -8.8749755e-01  -3.5641977e-01   1.6301285e-01   9.0325507e-01   1.7873775e+00   2.3320293e+00   2.6855700e+00  -2.8216941e+00  -1.0613379e+00  -8.7751786e-01
  -6.9208180e-01  -1.6800976e+00  -2.9918575e+00   2.8188651e+00   2.3313076e+00   1.5890765e+00   7.8291333e-01   1.8649854e-01  -3.3645113e-01  -9.2284342e-01  -1.5636085e+00  -2.1426935e+00  -2.6478404e+00   3.1345027e+00   2.6043053e+00   2.0933603e+00   1.6521247e+00   1.2612113e+00   8.7741021e-01   4.9111570e-01   1.3387206e-01  -1.7415415e-01  -4.4987160e-01  -7.1742093e-01  -9.7624851e-01  -1.1991910e+00  -1.3657151e+00  -1.4848805e+00  -1.5820453e+00  -1.6732129e+00  -1.7500914e+00  -1.7885493e+00  -1.7704983e+00  -1.6992568e+00  -1.5981440e+00  -1.4899473e+00  -1.3736560e+00  -1.2251853e+00  -1.0207634e+00  -7.6555077e-01  -4.9230001e-01  -2.1864505e-01   7.4354415e-02   4.1680836e-01   8.0547893e-01   1.1977495e+00   1.5783542e+00   1.9877325e+00   2.4725438e+00   3.0085137e+00  -2.7636737e+00  -2.2768026e+00  -1.7352997e+00  -1.0955463e+00  -4.7139147e-01   5.1836536e-02   5.7989861e-01   1.3258747e+00   2.1748072e+00   2.7028743e+00   3.0611121e+00  -2.4049379e+00  -7.1630986e-01  -5.3148906e-01
  -3.5073850e-01  -1.3232556e+00  -2.6298128e+00  -3.1076064e+00   2.6915855e+00   1.9672822e+00   1.1702568e+00   5.6873725e-01   4.5333913e-02  -5.3182174e-01  -1.1621973e+00  -1.7401635e+00  -2.2448671e+00  -2.7370977e+00   3.0310066e+00   2.5303126e+00   2.0922727e+00   1.7056372e+00   1.3313797e+00   9.5514099e-01   6.0087485e-01   2.9109358e-01   1.7075860e-02  -2.4171601e-01  -4.8912510e-01  -7.0580069e-01  -8.7311613e-01  -9.9577773e-01  -1.0940611e+00  -1.1818465e+00  -1.2533563e+00  -1.2881134e+00  -1.2702648e+00  -1.2036312e+00  -1.1090054e+00  -1.0038804e+00  -8.8530205e-01  -7.3275362e-01  -5.2930800e-01  -2.8377055e-01  -2.2651935e-02   2.4520840e-01   5.3929158e-01   8.8183284e-01   1.2620330e+00   1.6426399e+00   2.0176068e+00   2.4262900e+00   2.9055874e+00  -2.8569834e+00  -2.3588274e+00  -1.8744002e+00  -1.3312033e+00  -6.9920814e-01  -8.8402687e-02   4.3229446e-01   9.6783823e-01   1.7146117e+00   2.5392651e+00   3.0595940e+00  -2.8590754e+00  -2.0150130e+00  -3.7849014e-01  -1.9081758e-01
   3.8006168e-02  -9.2328045e-01  -2.2246360e+00  -2.7068187e+00   3.0943346e+00   2.3824954e+00   1.5928674e+00   9.8769023e-01   4.6327135e-01  -1.0804942e-01  -7.3098139e-01  -1.3076486e+00  -1.8122251e+00  -2.2990643e+00  -2.8037324e+00   2.9867829e+00   2.5515164e+00   2.1674529e+00   1.7992755e+00   1.4305767e+00   1.0800618e+00   7.7035786e-01   4.9783000e-01   2.4500288e-01   5.8140699e-03  -2.0580912e-01  -3.7348195e-01  -4.9900446e-01  -5.9843945e-01  -6.8379575e-01  -7.5064256e-01  -7.8208566e-01  -7.6471755e-01  -7.0235277e-01  -6.1264767e-01  -5.0944679e-01  -3.8881001e-01  -2.3350262e-01  -3.1667905e-02   2.0640589e-01   4.5929235e-01   7.2338109e-01   1.0174519e+00   1.3581639e+00   1.7311438e+00   2.1039825e+00   2.4758232e+00   2.8840220e+00  -2.9245507e+00  -2.4146747e+00  -1.9245440e+00  -1.4411741e+00  -8.9710661e-01  -2.7128454e-01   3.3045513e-01   8.5001472e-01   1.3911163e+00   2.1371146e+00   2.9442330e+00  -2.8233762e+00  -2.4534560e+00  -1.5909255e+00   7.1886783e-03   1.9747732e-01
   5.0521204e-01  -4.4723291e-01  -1.7433243e+00  -2.2287550e+00  -2.7088675e+00   2.8726533e+00   2.0895988e+00   1.4821195e+00   9.5722917e-01   3.9057945e-01  -2.2658840e-01  -8.0225534e-01  -1.3069968e+00  -1.7903313e+00  -2.2877667e+00  -2.7745641e+00   3.0754321e+00   2.6930491e+00   2.3291250e+00   1.9663011e+00   1.6195940e+00   1.3110173e+00   1.0401785e+00   7.9200160e-01   5.5921574e-01   3.5191450e-01   1.8446900e-01   5.7033900e-02  -4.3099555e-02  -1.2619265e-01  -1.8921325e-01  -2.1794600e-01  -2.0115247e-01  -1.4241285e-01  -5.6919721e-02   4.4657712e-02   1.6659858e-01   3.2339874e-01   5.2320792e-01   7.5521411e-01   1.0019263e+00   1.2630628e+00   1.5564255e+00   1.8947374e+00   2.2619136e+00   2.6293779e+00   2.9994449e+00  -2.8756256e+00  -2.4043900e+00  -1.9020611e+00  -1.4173550e+00  -9.3450776e-01  -3.8998165e-01   2.3063423e-01   8.2499736e-01   1.3432205e+00   1.8880827e+00   2.6323677e+00  -2.8578083e+00  -2.3462232e+00  -1.9722668e+00  -1.0962349e+00   4.7213638e-01   6.6444049e-01
   1.0535721e+00   1.0764103e-01  -1.1831083e+00  -1.6704561e+00  -2.1481209e+00  -2.8403187e+00   2.6666556e+00   2.0585678e+00   1.5345966e+00   9.7335827e-01   3.6229910e-01  -2.1192358e-01  -7.1670684e-01  -1.1974716e+00  -1.6898398e+00  -2.1729725e+00  -2.6056029e+00  -2.9877989e+00   2.9336950e+00   2.5746762e+00   2.2307529e+00   1.9232355e+00   1.6538576e+00   1.4093271e+00   1.1816492e+00   9.7811502e-01   8.1133875e-01   6.8276813e-01   5.8232384e-01   5.0116115e-01   4.4149171e-01   4.1499982e-01   4.3117448e-01   4.8664414e-01   5.6864977e-01   6.6873712e-01   7.9137539e-01   9.4885577e-01   1.1466203e+00   1.3738226e+00   1.6160155e+00   1.8751760e+00   2.1682195e+00   2.5050353e+00   2.8685488e+00  -3.0501773e+00  -2.6802988e+00  -2.2712169e+00  -1.8020057e+00  -1.3055118e+00  -8.2541952e-01  -3.4355245e-01   2.0036546e-01   8.1510422e-01   1.4017259e+00   1.9175280e+00   2.4643568e+00  -3.0771830e+00  -2.2962927e+00  -1.7887114e+00  -1.4121868e+00  -5.2538334e-01   1.0190107e+00   1.2126405e+00
   1.6657505e+00   7.2535570e-01  -5.6356944e-01  -1.0517247e+00  -1.5267320e+00  -2.2105197e+00  -2.9802130e+00   2.6956270e+00   2.1739661e+00   1.6198069e+00   1.0177958e+00   4.4836581e-01  -5.3803031e-02  -5.2994083e-01  -1.0160663e+00  -1.4955287e+00  -1.9285035e+00  -2.3120747e+00  -2.6738564e+00  -3.0321598e+00   2.9067010e+00   2.5976302e+00   2.3274801e+00   2.0842142e+00   1.8591322e+00   1.6574560e+00   1.4904871e+00   1.3605297e+00   1.2593872e+00   1.1792160e+00   1.1218853e+00   1.0971895e+00   1.1129501e+00   1.1662246e+00   1.2462107e+00   1.3459468e+00   1.4700296e+00   1.6290786e+00   1.8266419e+00   2.0518916e+00   2.2924946e+00   2.5521607e+00   2.8473069e+00  -3.0977902e+00  -2.7353026e+00  -2.3722070e+00  -2.0020056e+00  -1.5923711e+00  -1.1264849e+00  -6.3776550e-01  -1.6459963e-01   3.1369653e-01   8.5416963e-01   1.4609494e+00   2.0393373e+00   2.5522923e+00   3.1002496e+00  -2.4431699e+00  -1.6720255e+00  -1.1685378e+00  -7.9032253e-01   1.0818307e-01   1.6300762e+00   1.8239376e+00
   2.3167844e+00   1.3907509e+00   9.4940091e-02  -3.9500333e-01  -8.6768491e-01  -1.5451985e+00  -2.3123825e+00  -2.9216409e+00   2.8396453e+00   2.2891632e+00   1.6952816e+00   1.1340515e+00   6.3915027e-01   1.7301026e-01  -2.9964270e-01  -7.6704660e-01  -1.1930087e+00  -1.5722631e+00  -1.9296641e+00  -2.2842296e+00  -2.6282308e+00  -2.9402274e+00   3.0698766e+00   2.8255508e+00   2.6003616e+00   2.3974928e+00   2.2275296e+00   2.0939600e+00   1.9903829e+00   1.9102195e+00   1.8540880e+00   1.8307076e+00   1.8467906e+00   1.8994527e+00   1.9790321e+00   2.0808210e+00   2.2090713e+00   2.3726757e+00   2.5729530e+00   2.7984622e+00   3.0387767e+00  -2.9836701e+00  -2.6869264e+00  -2.3502278e+00  -1.9937616e+00  -1.6381869e+00  -1.2744610e+00  -8.7196569e-01  -4.1707237e-01   5.8650365e-02   5.2238025e-01   9.9559089e-01   1.5320124e+00   2.1336510e+00   2.7088901e+00  -3.0606205e+00  -2.5086853e+00  -1.7670979e+00  -1.0053512e+00  -5.0704005e-01  -1.2650718e-01   7.8807191e-01   2.2784378e+00   2.4718816e+00
   2.9750691e+00   2.0794463e+00   7.8727435e-01   2.9176548e-01  -1.7656998e-01  -8.4409901e-01  -1.6102252e+00  -2.2276520e+00  -2.7572636e+00   2.9663280e+00   2.3621274e+00   1.7949105e+00   1.2984158e+00   8.3487076e-01   3.7183848e-01  -7.9810237e-02  -4.8891115e-01  -8.5167053e-01  -1.1907668e+00  -1.5244648e+00  -1.8488237e+00  -2.1466060e+00  -2.4095586e+00  -2.6441198e+00  -2.8595300e+00  -3.0556740e+00   3.0594697e+00   2.9252177e+00   2.8215423e+00   2.7426877e+00   2.6894982e+00   2.6679738e+00   2.6835521e+00   2.7332965e+00   2.8098113e+00   2.9090737e+00   3.0361481e+00  -3.0859015e+00  -2.8931359e+00  -2.6800854e+00  -2.4532197e+00  -2.2051140e+00  -1.9231034e+00  -1.6062058e+00  -1.2714713e+00  -9.3384112e-01  -5.8341216e-01  -1.9194969e-01   2.5406753e-01   7.2648255e-01   1.1934910e+00   1.6739957e+00   2.2203451e+00   2.8321003e+00  -2.8702772e+00  -2.3527582e+00  -1.7949185e+00  -1.0561458e+00  -3.1432678e-01   1.7474436e-01   5.5744326e-01   1.4793035e+00   2.9302559e+00   3.1274099e+00
  -2.6661887e+00   2.7168415e+00   1.4855629e+00   9.9055814e-01   5.3254141e-01  -1.0900632e-01  -8.4819929e-01  -1.4550366e+00  -1.9758095e+00  -2.5292801e+00   3.1296135e+00   2.5187212e+00   1.9797811e+00   1.4761351e+00   9.7558186e-01   4.9799666e-01   7.7319315e-02  -2.8747364e-01  -6.2142684e-01  -9.4138613e-01  -1.2434367e+00  -1.5158215e+00  -1.7557615e+00  -1.9694823e+00  -2.1637135e+00  -2.3390843e+00  -2.4898948e+00  -2.6110839e+00  -2.7037651e+00  -2.7721893e+00  -2.8175263e+00  -2.8359718e+00  -2.8247531e+00  -2.7855549e+00  -2.7234975e+00  -2.6396938e+00  -2.5296494e+00  -2.3884949e+00  -2.2182327e+00  -2.0271707e+00  -1.8197188e+00  -1.5897923e+00  -1.3261856e+00  -1.0246726e+00  -6.9587171e-01  -3.5248036e-01   1.4037630e-02   4.3278797e-01   9.1830479e-01   1.4334581e+00   1.9353982e+00   2.4447375e+00   3.0140666e+00  -2.6579068e+00  -2.1006597e+00  -1.6047517e+00  -1.0642386e+00  -3.5566949e-01   3.5891832e-01   8.4028371e-01   1.2192064e+00   2.1120107e+00  -2.7103746e+00  -2.5036641e+00
  -1.9841659e+00  -3.0154309e+00   2.0890920e+00   1.6219600e+00   1.1678246e+00   5.3858838e-01  -1.6127299e-01  -7.1939783e-01  -1.1836560e+00  -1.6489754e+00  -2.1563597e+00  -2.6817931e+00   3.1036342e+00   2.6157745e+00   2.0684184e+00   1.4379791e+00   8.1843544e-01   2.8831373e-01  -1.6715213e-01  -5.7019469e-01  -9.1542985e-01  -1.2001230e+00  -1.4402081e+00  -1.6532732e+00  -1.8451861e+00  -2.0128103e+00  -2.1521516e+00  -2.2626557e+00  -2.3472133e+00  -2.4093370e+00  -2.4503476e+00  -2.4677691e+00  -2.4589433e+00  -2.4254461e+00  -2.3703735e+00  -2.2944148e+00  -2.1944353e+00  -2.0641636e+00  -1.8993795e+00  -1.7029104e+00  -1.4809094e+00  -1.2298324e+00  -9.2746816e-01  -5.4378720e-01  -7.6984770e-02   4.3291899e-01   9.6212676e-01   1.5123273e+00   2.0491509e+00   2.5260871e+00   2.9553227e+00  -2.8916402e+00  -2.4058454e+00  -1.8910126e+00  -1.4067545e+00  -9.5526453e-01  -4.5068174e-01   2.3711399e-01   9.7340047e-01   1.4700823e+00   1.8387024e+00   2.7121604e+00  -1.9877322e+00  -1.8006703e+00


==> anc/Fig_3A.dat <==
10861	12158	13182	14478	15619	16758	18439	19700	21365	23083	24515	25763	26025	26403	26686	26548	26994	27305	27468	27516	27807	27520	27169	26432	26313	25912	25205	25122	24907	25320	24726	25108	25212	24608	24231	25161	25304	24863	24752	25449	26028	26668	27780	28233	29030	28645	28839	28861	28712	28757	29031	29644	29925	30700	31215	30492	30175	29540	28652	27553	26612	25967	24790	24235	24023	23237	23174	23165	23348	22924	22389	22170	22077	21166	21126	20072	19753	19455	18828	18523	18689	18757	19018	19884	20018	20590	20508	20927	20429	20561	20481	20173	19894	19725	19362	19106	19054	19084	19152	19657	20551	20689	21132	21490	21302	21356	21908	21877	22243	21543	21668	21408	20896	19909	19694	19200	18377	18210	18387	18549	18837	19450	20318	21232	22345	23156	23912	24790	25958	27380	28238	28835	28701	29068	28381	28271	27687	27643	26791	26204	26036	25719	25742	25431	25151	25193	25455	25371	25802	26199	26320	26140	26284	25978	25247	24716	23806	23089	22182	21360	20574	20083	19771	19799	19696	20003	20132
12518	13419	14559	15274	16474	17460	18260	19572	21082	22217	23413	24461	24533	25568	25236	24927	25067	25497	26175	26721	26860	27732	27755	27892	28271	27876	28595	28820	28656	29849	30053	30227	30222	30020	29206	29084	28477	28215	28020	27745	27647	27840	27719	27798	27357	26991	26567	26581	25723	25696	25743	26308	27156	27692	28234	28165	28147	27748	27282	27121	26801	26457	26244	26487	26438	26525	26674	26499	26798	25744	25565	24692	23461	22708	21903	20459	19671	18812	17899	17743	17555	17215	17443	17786	18202	18454	18023	18545	18741	19103	18976	19681	19543	20319	19956	20492	20749	21337	21657	22430	22902	22962	22917	23120	22319	21666	21097	20712	20351	19820	19324	19200	18921	18840	18843	18976	18949	19483	20244	21067	21983	22919	23630	24103	24605	25037	24967	24841	25114	25945	26025	25873	26166	26055	26145	26265	26293	26737	27208	27873	28551	28817	29745	29935	30315	29388	29495	28766	28175	27532	26907	25828	25309	24117	23642	22627	22092	21856	21633	21982	22586	22997	23397	23959	24290	24356	23796
11927	12725	13481	14376	15099	16142	17352	18947	20477	21891	23149	24419	25956	26465	26997	27626	28431	29045	30603	32199	32267	33161	33448	33959	33954	33734	33408	33768	33572	33395	33006	32241	31748	30233	28494	27313	27120	26443	26394	25496	25398	25074	25372	25591	25572	25265	25697	25484	25970	25937	26829	27767	28707	29476	30530	31122	31488	31308	30973	30630	30448	30058	29748	29183	28759	27993	28093	27185	26497	25367	24237	23086	22085	20820	19730	18267	17166	16666	16287	16278	16181	16224	16839	17419	18171	19120	19423	19997	20738	21322	21569	21822	22138	22128	22306	22093	22053	21840	21861	21690	21374	21136	20536	19999	19763	19219	18675	18494	18767	18732	19195	19964	20298	21095	21037	21690	22102	21839	22587	22950	22953	22984	22986	23095	23070	22561	22579	22590	22877	23815	24853	26104	26790	28120	29220	30593	31219	32252	32592	32078	32517	32308	32008	31075	30208	28806	27348	26521	25698	24959	24749	24398	24337	23978	24599	25025	24969	25268	26120	26532	26295	26803	26449	26219	25436	24458	23475
12420	13554	14613	15528	16709	18463	19857	21860	24060	25615	27123	28964	30301	30753	31981	32768	32829	34020	34444	35103	35795	35918	35230	34048	33373	32416	32249	31726	31536	30602	30161	29560	28231	27683	26597	25606	25839	25688	26035	25889	26535	26977	27581	28229	28704	28885	29621	29661	29582	29730	30792	31335	31930	32533	32953	33018	32823	32209	31139	30237	29455	28495	27485	26873	25933	25458	24680	24344	23884	23322	22561	21834	20845	19998	19289	18647	18254	17776	18028	18697	18805	18956	19483	19994	20564	21357	21557	21912	22097	21662	21268	21388	21024	20568	20389	20115	19855	19804	19533	19376	18991	19146	19331	19568	20136	20023	20149	20567	21254	21599	21851	22059	21959	22094	22233	21546	21214	21052	20565	20510	20255	20509	20753	21326	21468	22132	23337	24210	25274	27300	28956	30186	31778	33244	33597	33913	33614	33443	32893	31377	30778	30218	29484	28422	27705	27114	26541	26510	26984	26804	27582	27848	28126	28565	28233	28323	27764	27268	27403	26496	25448	25375	25051	24461	23936	23439	23284
15267	16307	17351	18354	19213	20836	22326	24369	25754	27535	29063	29729	31023	31676	31478	31692	31813	32083	32432	32826	32574	32214	31931	31520	30941	30514	30420	30561	30743	30468	31321	31153	30933	30660	30365	29373	29286	29809	30667	30902	31140	31570	31493	31431	31377	31068	30734	30032	29788	30048	30091	30110	29982	30178	29958	30077	29429	28951	28147	27411	26792	26163	25834	25835	25220	25375	25452	25612	25485	25609	24913	24482	23408	22970	22152	20840	20490	20266	20079	19955	19915	20141	19960	20029	19942	19691	20070	19877	19281	19147	18495	18593	18576	18842	19035	19423	19455	19961	20262	20754	21052	21657	22399	22738	22669	22967	22543	22432	22380	21815	21487	21030	20369	19947	19742	19645	19245	19210	19040	19571	20152	21327	22398	23440	24126	24848	26658	27208	27875	29355	30172	30656	31228	31403	31145	30730	30110	29664	29110	28919	29087	28932	29125	29705	29843	30808	31040	31337	30999	31089	31043	30317	30044	28616	27632	26790	25515	24703	24507	24433	24612	24894	25704	26350	26030	26699	26978
15610	16549	17475	17776	18548	19863	21259	22636	24485	25900	27011	27851	28128	28813	29483	29920	30654	31603	32245	33346	33565	34098	34151	33932	33777	33979	34899	34813	35780	35961	35923	36011	35049	33522	32554	32404	31652	30462	30823	30539	30246	30182	29922	28948	28996	28517	27541	26898	26883	27729	27872	27924	28368	28793	29565	29634	29817	29927	29404	29291	28953	29224	29130	28822	28919	29223	28846	28549	28367	27454	26718	24860	23801	22400	21243	20308	19386	18475	17806	17659	17655	17640	17540	17419	17752	17921	18064	18169	18080	18888	19021	19615	20117	20747	21342	21693	22300	23100	22642	22948	22825	22794	22439	22300	21937	21258	20693	20368	19979	19609	19300	19393	19593	19599	19939	20553	20803	21373	21911	22172	22848	23569	23766	24536	24726	25108	25154	25561	25620	26701	26887	27484	27886	28818	29884	30664	31251	31264	32059	32161	32239	32608	33182	33296	33620	32829	32621	31280	30206	29029	28475	27788	26708	26242	25657	25544	25596	25973	26426	27494	28157	28958	29886	29799	28864	28802	28291
15009	15733	16640	17279	18168	19509	21075	22623	24674	26579	28024	29152	30590	31398	32143	32947	34364	35622	36526	37436	37902	37846	38344	38090	37170	37263	36830	36716	36841	36111	35046	34181	33315	31096	29452	28762	27922	27872	27794	28173	27808	28017	27867	28150	28174	28246	28343	28631	29499	30038	30619	31351	31953	32397	32814	32954	33070	33133	32325	32239	31286	30515	30371	29457	29119	28796	28501	27100	26379	25333	23833	22728	21122	20221	18865	17696	17265	16926	16777	16963	17384	17395	17671	18440	19007	19361	20221	20497	20692	20957	20786	21172	21253	21814	22142	22074	21820	21476	21295	21031	20445	19862	19836	19558	19519	19797	19772	20077	20420	20868	21235	21662	21811	22102	22494	22457	22568	22198	22114	21707	22018	21697	21542	21751	21940	22412	22809	23554	24421	25675	27173	29162	30776	32225	33197	34087	34754	34691	34541	34192	33850	32870	32370	31419	30488	29808	28773	28451	27725	26695	27479	27744	27586	28304	29290	28844	29756	30193	30525	30523	29777	30079	28758	27853	26826	26318	25826
16633	17945	18905	19720	20697	22120	23609	25549	27201	29711	30908	32117	33047	34535	34112	35002	35529	35940	37013	37409	36718	36312	35782	35084	34372	34091	33381	33403	33272	33047	32516	31142	29918	29865	28861	28652	28769	28961	29484	30371	30704	30985	31325	31438	31934	31764	32021	32335	31659	32180	33110	33301	32911	32970	32497	31918	31500	30811	30304	29905	28689	27639	27344	26816	26356	26154	25720	24813	24444	23665	23456	22464	21675	21082	20563	19777	19530	19418	19744	19685	19694	19801	20041	20174	20407	20390	20556	20227	19832	19464	19629	19407	19297	19113	19301	19379	19278	19321	19155	19181	19479	19528	19929	20582	21183	21435	21556	22067	22146	21919	22242	22336	21973	21532	21243	20356	20071	19173	19531	19075	19220	19776	20473	21216	22426	23819	25624	26890	27733	29224	30583	31811	32953	33861	33883	34113	33385	32235	32031	31099	30071	29393	28931	29138	29807	29222	29783	29955	30023	30176	30413	30424	30819	30331	30657	29652	29669	28857	28552	27235	26744	26904	26551	26234	25754	26244	26968
18522	18790	19893	20047	21032	22081	23608	25091	26640	28444	29852	30692	31205	32100	32257	32546	33118	33688	33624	34269	33748	32808	32983	33022	32801	33261	34005	33849	34774	35051	34772	34630	34190	33829	33270	32553	32501	32443	32466	32706	33089	32627	32228	32299	31433	30913	30655	29761	29702	29739	29892	29914	29747	29656	29454	28793	28811	28498	27932	27889	27448	27637	27486	27944	27190	27465	27252	26976	26934	26228	25437	24759	24467	22841	22455	21561	20481	20323	20069	19824	19404	18845	19011	18490	18173	18017	17734	17323	17278	17183	17237	17470	18132	18326	18946	19378	20187	20579	21143	21230	21469	21368	22079	22119	22049	22009	21366	21247	20306	19985	19368	19277	18887	18888	18747	18645	18678	19009	19317	19858	20702	21951	22571	23772	24794	26229	27076	27757	28231	28843	28762	29562	30152	30276	30258	30059	30231	30056	30290	30419	30853	31432	31819	32182	32764	33081	32073	32267	31695	30727	30364	29366	28665	28294	27186	26813	26339	26762	26714	26937	26944	27560	27850	28710	28951	29382	30146
16976	17740	17892	18643	19264	20327	21874	23304	25053	26572	28054	29249	29990	31385	31465	32392	33596	35124	35525	36253	35860	35871	36539	36281	36406	36900	36988	37412	37141	37602	37356	36164	35372	33361	32209	31748	30742	29804	29703	29766	29158	29402	28828	28390	28021	27403	27436	27650	27895	28510	28506	29045	29667	29811	30336	30445	29985	30151	30630	30581	30469	30278	30176	30145	30002	29847	29179	27902	26528	25537	24704	23016	21929	20442	19926	18766	17631	17329	16991	16874	16656	16770	16553	16397	16816	16722	17171	17294	17742	17866	18440	19191	20079	20512	21116	21580	21828	21890	21968	21701	21200	20765	20652	20205	20059	19904	19408	19182	18749	18583	18707	19003	19343	19646	19802	20109	20647	20439	20939	21371	21455	22411	22341	22960	22988	23332	23771	24414	24576	25003	25549	26655	27646	28861	29743	30719	31438	32570	33238	33167	33325	33545	33468	32747	32228	31311	30213	28836	28010	27579	27009	26692	27060	26822	27462	27925	28573	29160	29965	30036	30368	30491	29795	29664	29546	28838	28901
15956	16853	17853	18716	19829	20973	22795	24530	26223	28248	30312	31425	33017	33446	34290	36029	37253	38583	38407	37760	37639	37374	37231	36217	35987	35883	35257	35332	35075	34258	33558	32327	31152	29458	28319	28125	27540	27209	27356	27375	28208	28548	28964	29049	29172	29309	29895	29539	29875	30928	31342	31770	31832	31746	32313	31652	31190	31127	30753	30145	29399	29114	28687	28266	27545	26669	25711	24931	23553	22260	21280	20035	18950	18182	17377	17017	16713	17029	16831	17289	17136	17696	17759	17829	17959	18352	18232	18901	18786	18907	19381	19576	19950	20091	20419	20310	19938	19700	19486	19133	18820	18703	18462	18945	19279	19488	19800	20211	20257	20517	20283	20426	20336	20450	20310	19616	19587	19289	18999	19124	19073	19112	19646	20197	20994	21802	22931	23908	25141	26473	27829	28996	30185	31068	32333	32803	33249	32863	32453	31440	30491	30127	29324	28398	27974	27410	26916	26911	27226	27455	28312	28616	29713	29887	30613	30652	30925	30654	29934	29320	28817	28062	27193	26982	26565	26484	26986
17636	18481	19007	20212	21068	22067	23787	25368	27086	28562	30115	31485	32550	32598	33299	34356	35037	35367	34902	34836	33949	33529	32832	32473	32255	32194	32275	32862	32689	32070	31941	31774	30917	30246	29746	29953	29861	30102	30105	30458	30469	30843	31262	31006	31283	30726	30800	30231	30651	30326	30879	30256	30161	29678	29674	28836	28530	27491	27133	26596	26097	25912	25536	25493	25062	24666	24258	23700	22928	22305	21261	20536	20031	19561	19558	18968	19018	19125	18946	18790	18857	18554	18198	18063	18018	17835	17817	17512	17539	17287	17114	17292	17842	17807	18247	18327	18253	18558	18804	19121	19289	19419	19690	20100	20595	20987	21393	21004	20444	20015	19003	18834	18585	18089	17679	17236	17379	16984	17469	17664	18070	19208	20062	21281	22752	24016	25242	26082	27535	28497	28681	28752	29230	29556	29689	29169	29253	28568	28359	27879	28124	27794	27958	28180	28545	28925	29129	29566	29806	30317	30181	30241	30215	29725	28854	28488	27772	26909	26397	25839	25920	25847	25873	26359	27324	27903	29148
17208	17586	18046	18869	19434	20149	21459	22776	24254	25541	26832	27708	28499	29232	29972	31634	31813	33211	33342	32987	32552	32917	32448	32771	33281	33819	35211	35024	35531	35349	35802	34655	33868	33636	32400	31715	31692	31397	30449	30105	29447	28943	28555	28475	28036	27933	27704	27354	27127	27168	27167	27143	27035	27062	27440	26716	26788	26952	26398	26562	27008	26568	26880	27137	27117	26876	26213	25688	24372	24086	23050	21820	21000	20527	19648	19021	18469	18654	17970	17575	17340	16966	16501	16083	15945	16111	15862	16065	16445	16550	16962	17429	17762	18295	19027	19422	19445	19796	19762	20116	20199	19864	19462	19678	19200	19144	18643	18265	17584	17164	16598	16441	16635	16789	16819	17347	17742	17900	18161	19302	19949	20749	21441	21863	22605	23475	23439	23927	24403	24408	24650	25063	25259	25773	26609	26836	27549	28224	28920	29629	29882	30381	30707	30173	29990	30085	29403	28367	28127	27643	26880	26456	25775	26104	25690	25754	25702	26079	26438	26544	27202	28175	28346	28855	29259	29317	29068
15304	15633	16149	16871	17278	18614	19551	20990	22851	24182	25804	27225	28337	29637	31316	33085	34210	34950	36475	36059	36207	35540	35239	35616	36063	35840	36110	36106	35794	34954	34352	32920	31211	30295	29546	27956	27459	26613	26565	25933	25940	25934	25352	25553	25923	25969	25845	25960	26718	27099	27107	27909	28216	28661	28359	28955	28788	28496	28885	28478	28341	28344	28082	27966	27539	26738	25514	23982	23069	21732	20636	19479	18228	17437	17013	16562	16426	16453	16352	16524	16490	16535	16236	16298	16085	16608	16917	17186	17907	18036	18105	18265	18582	18998	19056	19336	19027	18499	18271	18379	17893	17295	17114	17261	16849	16955	17176	17095	17055	16852	17090	17268	17609	17582	17943	18101	18300	18141	18298	18504	18469	18698	19073	19175	19481	19320	20058	20774	21186	21947	22950	24108	25709	26706	27843	29065	29444	30227	30221	30169	29658	29187	28396	27339	26075	25762	25343	24442	24325	24430	24708	25517	25975	26422	26975	27904	27631	27949	27785	27845	28149	27641	27531	27107	26483	26073	25955
15358	16064	16724	17675	18333	19184	20609	22146	23725	25557	26763	28161	29281	30385	32135	33159	34301	35427	35255	34797	34435	32962	32794	32071	32004	32031	31905	31637	30998	30259	29778	29220	27769	27180	26773	26604	26430	26332	26222	26217	26503	26652	26748	26818	27328	28020	28099	28459	28324	28503	28772	28920	28821	28531	28200	27774	27593	27191	26426	25992	25478	25461	25101	24722	24498	23471	22704	21303	20583	19314	18727	17648	17319	17072	16869	16926	17177	17228	17599	18002	17495	17253	17215	16723	16953	16689	16912	17029	17048	17209	17310	16989	17537	17268	17274	16967	16764	16677	16172	16017	16332	16789	16739	17154	17511	17955	18100	18077	18024	18142	17868	17541	17302	16713	16625	16287	15818	15442	15321	15192	15502	16069	16616	17544	18483	19409	20379	21637	22766	23452	25130	26249	26885	27386	27426	27666	27010	26944	25994	25162	24769	24195	23692	23345	23243	23413	23699	24781	24787	25881	26685	27388	27586	27390	27659	27033	26284	25908	25044	24527	24589	24787	23977	24289	24526	24528	24583
15846	16405	16723	17369	18059	18723	19641	21053	22393	23703	24724	25377	26212	26924	28042	28913	29762	30177	30603	30346	29415	28921	28753	28897	29181	29537	30088	30403	30794	30557	30193	30165	30161	29553	29316	29349	29038	28977	28346	28551	28091	27637	27326	27167	27076	27169	26654	26253	26530	26051	25867	25302	25056	25115	24583	24060	24011	23541	23085	22920	22711	22875	23641	23641	23376	22927	22690	21966	21223	20551	20019	19280	18778	18561	18634	18180	18445	18226	17748	17529	17138	16577	16310	15730	15315	15231	15228	15368	15452	15148	15375	15760	16051	16272	16492	16496	16796	16940	17159	17173	17634	18032	18136	18271	18351	17609	17594	16899	16464	16072	15495	15312	14531	14273	14133	14179	14289	14474	14822	15288	16184	17054	18128	19173	20455	20949	22120	22386	22936	23011	23527	23745	23352	23192	23506	23122	22724	23252	23183	23312	23339	23952	24367	24939	25157	25938	25862	26272	26155	25732	25490	25279	24641	24345	23844	22638	22683	22507	22374	22825	23004	23818	24557	24654	25203	25525	25517
14223	14696	14929	15636	15807	16651	17226	18393	19395	20628	21835	22063	23056	24369	25412	26575	28237	29103	29418	29905	29859	29826	30558	30776	31218	32715	32759	33235	33580	32834	32385	31776	30824	30107	29676	28359	28050	27444	26787	25726	25260	24192	23478	23020	23170	23543	23377	23256	22740	23045	23195	23599	23210	23577	23795	23740	24022	23972	24100	24387	24751	25043	25441	25359	25241	24961	23695	22683	21385	20276	19525	18569	17979	17306	17159	16921	16828	16898	16440	16116	15927	15623	14944	14831	14441	14794	14874	15269	15588	15909	16202	16627	16953	17277	17606	17586	17601	17301	17097	16740	16856	16535	16751	16378	16160	15769	15359	14882	14741	14551	14339	14266	14727	14479	14736	14955	15363	15680	16007	16315	16847	17152	17849	18266	19019	19133	19086	18879	19362	19496	20197	20544	20747	21099	21993	22465	23444	24484	24802	25305	25643	26167	26021	25911	25139	24357	23698	23385	22625	21817	21886	21665	21561	22007	22037	22058	22371	22921	23649	24084	24652	24834	24838	24777	24118	24001	23377
12866	13623	14157	14704	15113	16126	17153	18361	19574	20759	22051	22832	24105	25312	26265	27982	28907	30025	30390	30489	30496	29995	30165	30432	30590	31041	31354	31237	30809	29216	27914	27754	26788	25624	25069	25133	24518	23901	23334	22630	22345	21776	21752	21927	22444	22555	23143	23646	23821	24568	24321	24844	25015	25095	25008	24703	25253	24451	24249	24477	24381	24343	24220	23746	23302	22711	21491	19958	18752	18109	16900	16090	15559	15493	15575	15620	15708	16194	16196	16340	16362	16071	15783	15557	15482	15523	15685	16002	15975	16381	16555	16397	16751	16801	16243	16162	15851	15280	14830	14639	14712	14796	14940	15056	15097	15090	15065	15090	15462	15541	15647	15351	15106	15109	14936	14698	14466	14488	14463	14204	13996	14411	14870	15150	15743	16269	16865	17247	18017	19092	20143	20897	21555	22970	23770	23874	24653	24705	24281	23969	23336	23321	22184	21718	21494	21024	20570	20702	20709	20811	21393	21955	22528	23039	23363	23458	23345	23207	23154	22946	22429	21847	21470	21007	20566	20122	20111
13121	14016	14764	15413	15655	16846	17874	18840	20148	20819	21890	22689	23075	23743	24737	25620	27035	26862	26756	27264	26396	26029	25623	25669	25911	25880	25803	26038	25667	25235	25122	24605	24147	24058	24446	24595	24730	24888	24725	24354	24031	23326	23497	23682	23593	23494	23926	23932	24113	23973	24301	23682	23678	22966	22729	21948	21519	21237	20818	20854	20947	20483	20729	20686	20306	19791	18977	18420	17450	17124	16195	15939	15960	16166	16394	16601	16933	17017	16918	16706	16301	15921	15668	15104	14966	14576	14690	14394	14851	14815	14977	15107	15052	15011	14603	14760	14398	14322	14700	14421	14807	15392	15574	16025	16039	15883	15818	15305	15178	14926	14302	13708	13385	12949	12465	12075	11898	11755	11999	12144	12696	13036	14184	15349	16323	17231	18462	19073	19761	20437	20756	21088	21266	21476	21299	21486	21019	20640	20524	20372	19752	19781	19968	20490	20792	21084	21326	21775	22138	22537	22292	22162	21984	22058	21782	21238	20493	19702	19557	19450	19098	18943	19381	19549	19250	19376	19830
12372	12818	13297	13893	14155	15238	15965	17058	17742	18408	19160	19573	20326	20894	21404	22277	22792	23695	23742	23777	23542	23572	23480	23877	24456	25205	26155	26371	26886	27140	26659	26612	26653	26551	26795	26490	26381	25946	25026	24284	23253	22131	21704	21024	20723	20477	20431	20335	20424	20107	20545	20635	20027	19410	19375	19138	19078	18956	18706	19371	19556	19906	20496	20137	20447	19974	19639	19040	18176	17594	16951	16558	16649	16315	16133	15925	15805	15511	15419	15210	14882	14612	14048	13728	13522	13363	13221	13492	13669	13928	14240	14847	14995	15224	15489	15604	15694	16000	15787	15731	15632	15514	15698	15350	15035	14459	13971	13588	12911	12400	11993	11644	11333	11142	11149	11318	11461	11746	12681	13187	14155	14844	15738	16824	17403	18046	18427	18083	18118	18172	17893	17506	17442	17235	17765	18075	18461	19274	19982	20520	20963	21132	22047	22342	22515	22274	21722	21238	20641	20076	19568	18778	18562	18298	18403	18208	18364	18191	18555	19187	19145	19212	19592	19584	19587	19649	19400
10347	10761	11358	11884	12303	13376	14241	15440	16411	16884	17678	18438	19347	20269	21185	22200	23376	23744	24652	24869	24860	25086	25075	25219	26139	26579	26991	27281	27211	26767	25997	25463	25040	24708	24205	23572	22923	21810	20623	19800	19060	18250	17763	17560	17317	17606	17465	17851	18129	18791	19053	19241	19812	19706	19543	19795	19762	19836	19828	19997	20664	20589	20848	20454	20440	19549	18808	17797	16788	15879	15354	14781	14540	14454	14336	14119	14267	13986	14197	14110	14167	13902	13998	13599	13480	13468	13697	14216	14518	14886	15200	15720	16152	15901	16151	15959	15742	15571	15087	14787	14266	14079	13608	13242	12867	12488	12454	12333	12127	12086	11887	12114	11990	12195	12245	12384	12508	12952	13360	13705	14164	14401	14690	14839	15262	15238	15583	15337	15180	15478	15827	16093	16585	17151	18091	19294	19971	20887	21716	22060	21809	21717	21590	21124	20589	19299	18001	17994	17149	16912	17151	17212	17773	17920	18473	18887	19168	19462	19585	19433	19179	18647	17993	17575	17268	16910	16325
9965	10655	11285	11762	12505	13306	14617	15847	17085	17926	18686	19562	20067	21227	21821	22853	23673	23888	24345	23995	23444	23374	23459	23255	23486	23423	23434	22853	22842	21965	21445	21553	20430	20280	20270	19944	20002	19202	18681	18173	18044	17883	17717	17859	18158	18217	18585	18876	19197	19545	20230	20253	20129	19812	19516	19249	18917	18353	18132	18233	18471	18416	18251	18053	17582	16691	16162	15549	14918	13835	13708	13414	13491	13642	13731	14244	14424	14618	14766	14878	14731	14694	14450	14452	14308	14380	14312	14675	14824	15116	15149	15527	15607	15298	15094	14689	14395	14071	13728	13603	12985	12940	12970	12768	12674	12897	12671	12783	12690	12724	12370	12438	12052	11653	11752	11751	11389	11296	11435	11631	11814	11941	12376	12778	13513	13826	14730	15434	16067	16710	17826	18112	18397	18901	19108	19798	19986	19774	19956	19239	19067	18490	18220	17778	17606	16861	16591	17126	17015	17311	18093	18542	18859	19244	19430	18892	18571	17914	17255	16858	16062	15695	15102	14939	14800	14717	15190
10062	10481	11125	11847	12321	13106	14044	14819	16098	16651	17113	18036	18073	18900	19437	19991	20492	20604	20785	20560	20132	20029	19864	19532	20318	20308	20519	20483	20295	20047	20321	20541	20561	21054	21307	21312	21350	21198	20966	20207	19837	19389	18642	18277	18216	18137	17879	17501	17218	17344	17508	17300	16938	16733	16136	15490	15071	14948	14992	15266	15609	15801	16008	16128	15719	15809	15416	15310	14959	14275	14170	14060	14171	14267	14757	14779	14651	14758	14554	14632	14333	14105	13998	14023	13916	13874	13780	14010	14172	14214	14254	14700	14903	14754	14658	14249	14302	14182	14068	14006	13795	13662	13428	13174	12949	12664	12224	12173	11736	11169	10837	10439	10008	9836	9730	9863	9681	10087	10456	10878	11785	12172	13104	14034	14981	15576	16475	16836	16960	17281	17402	17442	17290	16624	16989	16892	16689	16750	17286	17405	17310	17663	18280	18206	18369	18251	18322	18313	17875	17599	17456	17330	17429	16824	16367	15953	15555	14850	14790	14675	14498	14625	14520	14911	15474	15489	15937
8358	8701	9088	9744	10235	10847	11781	12588	13505	14070	14837	15218	15837	16073	16727	17885	18427	18915	19580	19397	20212	20082	19842	20914	21187	21795	22202	22087	21878	21609	22342	22187	22574	22209	21930	21549	21347	20572	19961	18798	17839	16847	16000	15330	14559	14142	14020	13961	14032	14154	14171	14392	14358	14432	14469	14149	14168	14450	14677	15169	15628	16200	16415	16525	16580	16025	15586	15581	14329	13962	13806	13397	13261	13392	13258	13400	13338	13433	13312	13444	13155	13291	13313	13337	13236	13104	13324	13352	13685	14158	14443	14708	15277	15302	15175	15059	14839	14281	14190	13972	13482	13034	12601	12138	11676	11013	10636	10556	10007	9729	9760	9449	9523	9758	9958	10154	10475	11277	11855	12485	13073	13677	13989	14258	14791	14851	14740	14775	14799	13976	14301	14315	14437	14752	14997	15936	16506	17670	18489	19248	19824	19846	20059	19255	18497	18049	17526	16512	15348	15300	14854	14759	14646	14442	14449	14705	14533	14666	14902	14822	14884	15123	15296	14903	14776	14588	14242
6710	7129	7855	8389	9111	9860	10836	11748	12780	13941	14564	15182	16170	16638	17600	18956	20008	20430	20622	20988	21437	20985	20886	21278	21674	21463	21665	21024	20670	20050	20091	19986	19427	19451	18839	18073	17669	16748	16191	15389	14422	13727	13640	13061	12999	12945	13354	13548	13991	14345	14786	15164	15360	15351	15263	15159	14996	15153	15288	15456	15686	15729	15598	15486	15016	14340	13949	13356	12827	12593	12008	12087	12194	12155	12664	12744	12868	12999	13115	13351	13570	13572	13598	13705	13587	13539	13610	13948	14000	14132	14631	14913	15018	15121	14772	14396	13950	13252	13067	12998	12180	11494	11147	10784	10630	10201	10053	10100	10125	10492	10319	10657	10748	10838	11072	11298	11363	11760	11796	11906	12268	12209	12381	12305	12299	12609	12388	12895	13219	13629	13847	14687	15343	16289	16939	17793	18641	19174	19415	19431	19276	18941	17896	16728	15683	15159	14566	14152	14032	14031	14534	15058	15021	15588	15789	15894	15806	15471	14826	14654	14122	13462	12955	12544	11883	11750	11547
7002	7662	8239	8822	9410	10491	11262	12208	13116	14233	14626	15420	15893	16742	17221	17803	18675	18810	18828	18994	19039	18662	18626	18469	18434	18574	18244	17864	17305	16884	16813	17024	17045	17193	17084	16996	16684	16687	16267	15755	15438	15233	14790	14759	14670	14637	14549	14693	15052	15144	15268	15257	14827	14500	13899	13704	13230	13202	13097	13093	13318	13689	13304	13171	13148	12817	12499	12373	12229	12282	12151	12470	12724	13073	13667	13969	14093	13952	14084	13783	13496	13634	13382	13442	13458	13347	13288	13661	13523	13951	14235	14441	14400	14418	14208	13662	13069	12672	12650	12273	11921	11731	11186	11056	10866	10834	10516	10607	10708	10746	10286	10259	10278	10124	10017	9871	10107	9927	10222	10065	10321	10749	11216	11630	12081	13050	13406	14161	14785	15973	15975	16215	16756	16968	17138	17364	17386	17360	16792	16609	16279	15979	15350	14882	14905	15324	15077	15417	15666	15648	16175	16025	16108	15801	15202	14700	14134	13278	12550	11920	11714	11475	11214	11282	11420	11385	11548
6836	7254	7698	8190	8635	9329	10269	10849	11555	12116	12559	12990	13397	13934	14624	15424	15489	15983	16255	16131	16360	16417	16675	16743	17079	17446	17658	17851	17621	17540	17887	18361	18675	18970	19185	19078	18769	18362	17765	16881	16129	15665	14854	14319	13655	13611	13186	12748	12658	12618	12623	12265	12154	11805	11494	11275	11273	11365	11726	12127	12689	13237	13658	13675	13639	13630	13123	13190	12850	13089	13105	13160	13090	13413	13660	13789	13439	13483	13277	12990	12759	12846	13069	12823	13013	13055	12915	13163	13311	13716	14142	14245	14302	14533	14393	13976	13725	13472	13246	12767	12468	11968	11509	10990	10652	10150	9928	9664	9319	9349	9094	8701	8976	8772	8899	9164	9311	9786	10267	10985	11271	12179	12877	13318	13961	14302	14630	14621	15009	15122	14986	14657	14580	14701	14737	14994	15310	15654	15908	16077	16639	16564	16704	16871	17020	16635	16549	16269	15942	15256	14928	14574	13817	13061	12417	12143	11777	11554	11588	11573	11763	11730	12284	12269	12196	12418	12219
5575	5852	6020	6541	7029	7779	8614	9308	10055	10616	11119	11232	11810	12573	13604	14487	15243	15920	16425	16935	17153	17720	18129	18096	18432	18789	19030	18918	18716	18462	18685	18554	18366	18535	18128	17660	17094	16148	15438	14487	13620	12736	12057	11462	11105	10842	10713	11094	11001	11341	11376	11835	11902	11886	11910	11801	12016	12248	12692	13117	13870	13995	14096	13836	13748	12944	12806	12402	12112	12115	11811	11944	11947	12189	12350	12344	12361	12599	12518	12580	12627	12580	12703	12945	12765	12851	13059	13195	13459	13789	14176	14334	14507	14772	14535	14175	13815	13130	12616	12451	11622	11198	10611	10034	9410	9175	8995	8935	8844	8968	9128	9044	9307	9638	10087	10381	10523	11290	11833	12034	12479	12455	12625	12595	12642	12604	12432	12700	12474	12733	12685	13326	13577	14354	14924	15752	16491	17491	17693	18515	18624	18531	18243	17577	16710	15513	14986	14490	13751	13039	12550	12238	12224	12231	12175	12434	12415	12661	12580	12700	12491	12322	11974	11435	10814	10293	9992
4915	5214	5533	6281	6712	7799	8823	9597	10609	11343	11723	12336	12895	13746	14648	15256	16142	16407	16770	16782	16750	17215	17317	17329	17423	17241	16940	16560	16090	15558	15060	15144	15407	15253	15269	14567	14102	13892	13626	12835	12605	12198	11718	11517	11518	11359	11629	12185	12145	12637	12887	13083	13001	12611	12603	12233	12113	12069	12264	12255	12339	12360	11855	12009	11574	11250	10777	10610	10850	10657	10910	11078	11546	11803	12216	12474	12687	12786	12716	12688	12592	12511	12312	12523	12608	12489	12549	12795	13052	13149	13462	13812	13922	13853	13858	13402	13096	12483	11919	11520	11161	10596	10385	9968	9519	9540	9591	9617	9701	9902	10141	10453	10293	10669	10690	10647	10702	10496	10728	10776	10745	10590	10760	10920	11150	11484	11643	12189	13148	13540	14265	15172	16141	16519	17225	17375	17228	17632	17722	17431	16838	16265	15141	14834	14314	13682	13620	13564	13200	13376	13351	14018	14137	14054	13768	13760	13294	12503	12159	11532	11132	10248	9734	9337	8867	8554	8677
5414	5706	6121	6497	7269	7899	8863	9464	10147	10653	11145	11675	12173	12529	12915	13467	13915	14214	14006	14197	14367	14134	14206	14413	14120	14337	14416	14139	14175	14158	14117	14361	14747	15215	15772	15685	15829	15335	15331	14923	14520	14236	13409	13101	12817	12642	12516	12574	12332	12329	12156	11954	11741	11326	10787	10270	9977	10154	10274	10365	10645	10818	10863	11051	10889	10947	10870	11103	11041	11222	11476	11909	12298	12615	12882	12875	12790	12576	12454	12194	11832	11650	11312	11546	11696	11722	11987	12174	12442	12840	13150	13144	13504	13631	13764	13599	13213	12659	12266	11862	11564	11112	10867	10537	10112	9904	9744	9768	9545	9438	9390	9608	9499	9190	9246	9305	9225	9256	9690	9901	10356	10883	11382	12075	12839	13229	14113	14556	14855	15782	15616	15832	15447	15576	15381	15364	15331	15042	14849	14974	14831	14934	14758	15011	15000	14885	15233	15550	15462	15021	14989	14231	13817	13552	13096	12134	11661	10973	10165	10137	9590	9567	9222	9447	9468	9721	9899
5103	4973	5230	5640	6074	6762	7397	7988	8436	8827	9368	9624	10057	10553	11084	11724	12066	12364	12701	13243	13381	13848	14322	14513	14984	15334	15680	15797	15828	16027	16205	16587	17106	17082	17008	17144	16559	15928	15554	14785	13984	13141	12228	11542	11191	10681	10526	10339	10458	10343	10280	10137	9991	9656	9435	9443	9825	9989	10343	10724	11335	11742	11843	11974	11975	11805	11607	11624	11776	11449	11513	11646	11999	12167	12024	11990	11779	11487	11537	11212	10943	11166	11028	11067	11657	11765	11947	12295	12840	13202	13724	13851	14066	14341	14270	14191	13978	13162	12722	12267	11605	11030	10437	9919	9382	8917	8534	8320	8373	8284	8400	8570	8428	8879	9323	9539	10023	10662	11093	11722	12314	12754	13297	13561	13765	13822	14022	14313	13940	13717	13955	13639	13588	13371	13495	14059	14291	14728	15540	15815	16031	16333	16456	16495	16190	15863	15221	14660	13630	13318	12678	12249	11641	11078	10802	10961	10595	10554	10604	10591	10719	10578	10473	10601	10040	10294	9909
4058	3997	4192	4579	5054	5723	6320	7165	7777	8474	9190	9683	10429	11039	11971	12606	13203	13971	14278	14812	15181	15441	15770	16166	16573	16600	16258	16276	15568	15470	15137	14891	15211	14996	14739	14575	13944	13477	12871	11902	11562	10947	10339	10050	9797	9546	9730	9890	10373	10532	10845	11100	10874	10930	10952	10734	11219	11241	11439	11755	11847	11766	11727	11432	10846	10529	10121	9954	10010	9813	9979	10303	10608	10805	11154	11268	11322	11134	11090	11174	11055	11336	11218	11229	11648	11795	12370	12569	12787	13540	13495	13840	13962	14074	14127	13840	13435	12814	12109	11344	10841	10045	9550	8900	8631	8416	8226	8304	8451	8875	9089	9472	10011	10379	10938	11245	11487	11808	11861	12035	12070	12121	12080	11946	11900	11842	11685	11727	12269	12484	12629	13356	13913	14951	15646	16141	17100	17616	17604	17313	17427	16905	16269	15628	14740	14245	13463	12797	12321	11827	11464	11397	11262	11632	11686	11726	12110	11750	11417	11373	10699	10353	9662	9384	8869	8324	8377
3919	4124	4320	4836	5395	6222	6900	7810	8561	9246	9903	10484	11107	11823	12481	13383	13687	13936	13846	13907	13995	14317	14192	14390	14197	13821	13562	13375	13211	12685	12411	12568	12808	12978	13015	13301	12944	12911	12830	12475	12382	12125	11764	11636	11470	11378	11626	11872	11983	12028	12098	11957	11577	11207	10732	10139	10200	10231	9995	10076	9796	9637	9680	9386	9205	9000	8815	8810	8925	9254	9553	10187	10472	10952	11376	11390	11399	11447	11362	11172	11048	10963	10874	10642	11019	11237	11517	11563	12173	12532	12889	13074	13161	13230	13184	12872	12379	11951	11574	10860	10326	9866	9439	9211	8892	9007	9067	8963	9221	9477	9655	10008	10263	10514	10427	10612	10394	10273	10454	10424	10375	10488	10784	11124	11643	12011	12725	13006	13942	14518	15513	15866	16214	16453	16588	16720	16476	16092	15807	15616	15133	14593	13756	13140	12994	12853	12744	12709	13120	13486	13512	13565	13168	12594	12629	12229	11330	10788	10078	9698	8971	8471	8283	8041	7986	8010	8241
4555	4613	4804	5076	5518	6081	6770	7300	7999	8347	8824	9261	9716	10488	11016	11105	11421	11558	11609	11469	11726	11842	12235	12522	12622	12804	12854	13113	13104	13367	13710	14364	14630	15050	15224	15562	15736	15488	15035	14467	14267	13494	12747	12349	11753	11497	11096	10909	10896	10735	10429	10210	9666	9301	8981	8830	8581	8746	8727	9204	9196	9338	9466	9465	9434	9471	9582	9498	9891	9984	10175	10619	10643	11117	11150	11209	10899	10627	10387	10395	10186	10094	10122	10102	10412	10733	10880	11327	11554	12017	12114	12538	12824	13031	12807	12831	12485	12297	11631	10969	10270	9789	9383	8866	8581	8511	8266	8326	8084	8239	8195	8343	8539	8823	8953	9201	9530	9849	10263	10977	11576	12115	12663	13123	13852	14510	14805	15408	15412	15459	15720	15599	15340	14552	14706	14220	14096	14243	14452	14162	14306	14359	14829	15071	15128	15425	15256	14831	14463	14148	13438	12635	12472	11598	10828	10492	9921	9416	9291	8926	8911	9036	9131	9163	9390	9342	9422
4074	3975	4013	4207	4516	5039	5617	5989	6538	6932	7438	7955	8365	9042	9731	10101	10726	11103	11656	11853	12501	12858	13572	14210	14659	14893	15362	15487	15473	15724	15941	15907	16274	16000	16065	15793	15107	14348	13567	12859	12347	11474	10866	10260	9809	9325	9252	9219	9254	9336	9400	9415	9352	9198	9420	9405	9556	9696	10120	10521	10608	10687	10806	10534	10158	10014	9774	9566	9506	9677	9634	9673	9632	9806	9976	10075	9978	9913	9979	9778	9826	9916	10032	10014	10327	10484	10934	11363	11474	11658	12103	12201	12542	12587	12632	12268	12032	11508	10699	9962	9373	8695	8231	7872	7405	7336	7301	7385	7336	7522	7888	8222	8740	9252	9890	10426	11002	11380	11686	12005	12605	12677	12993	13176	13257	13171	13233	13302	13139	13407	13174	13775	13619	13893	14232	14492	15133	15545	15687	16160	16668	16496	16568	15999	15386	14769	14135	13576	12875	12389	11787	10914	10714	10456	10618	10183	10272	10549	10312	10636	10423	10470	10062	9681	9315	8971	8470
3507	3418	3640	3842	4246	4858	5520	6112	6671	7361	7996	8622	9435	10149	10927	11576	12146	12371	12787	13071	13372	13832	14478	14851	14928	15027	14835	14937	14662	14511	13823	13635	13737	13468	13214	13255	12722	12379	11892	11375	11229	10692	10381	10256	10199	10026	10221	10441	10918	11310	11557	11313	11275	11117	11032	11008	10828	10830	10624	10588	10279	10014	9701	9309	9082	8689	8568	8366	8255	8411	8759	8887	9110	9312	9550	9722	9920	9958	9932	9907	9714	9780	9720	9509	9463	9656	10020	10346	10404	10899	10927	11097	11391	11352	11261	10982	10689	10416	9854	9241	8575	8131	8121	7652	7585	7726	7872	8005	8323	8718	8950	9422	9663	10233	10538	10695	10926	11007	10879	10858	10653	10685	10802	11069	11315	11709	11904	12539	13526	13883	14513	15250	15864	16237	16759	17221	16689	16167	16281	16417	15764	14855	13755	12968	12300	11954	11832	11383	11382	11577	11456	11710	11587	11408	11629	11664	11196	10891	10639	10031	9736	9059	8746	8254	7968	7833	7425
4020	4073	4301	4698	5048	5604	6354	6875	7222	7939	8341	9049	9534	10093	10535	11005	11236	11308	11355	11335	11660	11901	12190	12184	12465	12606	12642	12651	12565	12424	12648	12805	13004	13226	13697	13941	13877	13693	13732	13731	13565	13084	12955	12702	12331	12101	12026	11945	11829	11944	11547	11274	10977	10489	10176	9784	9671	9461	9195	9051	8795	8436	8383	8335	8209	8221	8022	8381	8417	8637	8915	9177	9367	9656	9733	9489	9513	9331	9022	8737	8622	8395	8220	8209	8347	8456	8729	9156	9540	9909	9920	10363	10491	10391	10525	10504	10298	10126	9844	9352	8686	8585	8427	8241	8033	8000	8077	8037	8265	8341	8467	8754	9066	8991	8954	9261	9207	9323	9381	9473	9820	10204	10894	11717	12714	13492	14304	15357	15951	16266	16814	16922	16486	15758	15820	15287	14596	14510	14317	13679	12958	12626	12876	12958	13140	13440	13442	13629	12983	12521	12756	12594	12261	11474	10730	10332	9705	9028	8876	8287	8262	8061	7990	7941	7876	7876	8064
4449	4349	4314	4613	4944	5358	5916	6335	6577	6913	7634	7831	8293	8523	9033	9423	9738	9985	10013	10245	10534	11086	11292	12031	12291	12854	13441	13880	14142	14645	15232	15435	15889	16173	16517	16383	16245	15880	15706	14962	14279	13523	12794	12363	11711	11240	10785	10470	10322	10026	9984	9565	9472	9106	9016	8647	8898	8882	9173	9232	9159	9202	9331	9089	9100	8814	8892	8759	8682	8753	8756	8810	8481	8569	8280	8117	7890	7447	7377	7296	7327	7233	7474	7478	7761	8053	8314	8719	9171	9324	9507	9760	9818	10094	10142	9818	9940	9531	9151	8471	7971	7633	7224	6959	6892	6674	6588	6765	6707	6884	7008	7300	7646	7968	8355	8889	9378	9772	10565	11052	11581	12374	12775	13700	14161	14920	15025	15328	15357	15162	14772	14755	14401	13903	13507	13077	13161	13729	13590	13946	14474	15087	15718	15867	15357	15439	14940	14262	13385	12363	11449	10655	10126	9845	9288	8708	8771	8547	8659	8875	8854	9254	8982	8846	8742	8575	8424
4089	3887	3920	4102	4296	4697	5151	5668	6096	6504	7080	7648	8181	8817	9314	9872	10292	10888	11337	11461	11930	12642	13270	13560	14187	14640	14927	15358	15597	15657	16156	16083	15563	15360	15275	15115	14570	14027	13519	12952	12140	11459	10839	10690	10278	9873	9609	9734	10038	10105	10281	10084	10366	10156	10329	10374	10513	10558	10463	10444	10282	9848	9427	9224	8909	8628	8197	8029	7731	7667	7605	7456	7258	7222	7008	6957	6873	6715	6653	6874	6828	6888	7148	7178	7369	7392	7643	7790	8142	8451	8429	8641	8786	8563	8687	8420	8280	8238	7714	7296	6806	6332	6276	6029	5987	6030	6139	6388	6462	6855	7340	7604	8321	8845	9414	9756	10190	10682	10888	11205	11442	11477	11673	12207	12691	12960	12985	13460	13377	13666	13876	14280	14267	14433	14524	14858	15501	15486	15107	15619	16298	16199	15271	14822	13851	13258	12269	11577	11214	10771	10155	9477	9561	9893	10316	10157	10227	10406	10144	10290	9617	9519	8850	8418	7838	7454	7242
3864	3830	3890	4169	4632	5088	5697	6312	6798	7320	7913	8653	9199	9895	10217	10459	11019	11460	11421	11617	11638	12029	12387	12925	13220	13456	13142	13598	13586	13663	13693	13619	13721	13481	13246	13179	13301	12977	12824	12652	12327	11968	11816	11705	11705	11545	11786	11727	12065	12182	11912	11746	11392	11204	11073	10677	10713	10302	9994	9448	9055	8411	7727	7576	7263	7011	6893	6854	6832	6919	6834	7084	7056	7046	7026	7020	6767	6591	6421	6340	6257	6148	6126	5954	6016	6005	6244	6324	6626	7016	7300	7428	7648	7959	7752	7786	7722	7571	7342	7097	6620	6511	6382	6359	6331	6415	6643	6771	7124	7354	7601	7850	8048	8473	8513	8796	8802	8949	9079	9265	9467	9918	10159	10972	11791	12657	13206	13917	14880	15189	15594	15583	15721	15765	15239	15292	15320	14192	14047	14145	13644	13293	12709	12143	11935	11574	11247	11131	11164	11538	11672	11209	11054	11035	11442	11062	10456	10260	9728	9095	8499	7990	7743	7429	7118	7113	7084
4257	4294	4407	4718	5054	5477	6001	6423	6711	7194	7702	8326	8664	9086	9326	9491	9568	9770	9658	9967	10201	10250	10542	11089	11757	12028	12121	12618	13080	13617	14339	14598	14688	15124	15188	15680	15628	15547	15453	15289	14617	14340	13880	13458	13229	12577	12376	12072	11799	11243	11091	10525	10071	9703	9524	9030	8830	8724	8419	8132	7971	7659	7467	7215	7112	7029	6907	7079	7027	7036	7035	7132	6991	6733	6484	6132	5666	5169	4946	4903	4843	4892	4865	4985	5099	5277	5681	5971	6134	6589	6845	7261	7337	7603	7597	7486	7314	7163	6953	6649	6294	6083	5960	5802	5853	5779	5804	5910	6000	6238	6193	6341	6395	6788	7045	7384	7848	8286	8798	9571	10208	10949	12087	13019	13774	14576	15153	15551	16104	15671	15581	14659	14653	13817	13248	13189	12420	11826	12386	12739	12794	12766	12876	12671	12942	12658	12623	12248	11775	11642	11637	11382	10737	9770	9494	9479	8775	8469	8482	8101	8095	7893	8294	8064	7949	8239	8136
4081	4089	4186	4193	4410	4818	5146	5442	5778	6303	6682	7145	7779	8291	8550	8953	9118	9555	9807	9894	10648	11247	12086	12817	13677	14207	14575	15223	15492	16196	16693	17110	16914	17283	17146	16852	16426	16185	15439	14814	14187	13701	12881	11989	11586	11183	10676	10124	10050	9854	9844	9471	9318	9040	9037	9118	9129	9135	9136	8944	8826	8596	8324	7820	7665	7600	7193	6918	6792	6387	6319	5932	5599	5307	4938	4580	4251	4031	4045	3975	4273	4402	4634	4731	5021	5105	5361	5545	5630	5782	5956	6125	6136	6198	6153	5879	5625	5506	5267	5050	4931	4483	4358	4191	4266	4285	4375	4539	4848	5152	5510	5956	6369	6945	7656	8321	9024	9937	10694	11385	11993	12507	12955	13544	13926	14203	14348	14154	13898	13630	13597	12805	13016	12386	12526	12817	12701	13146	14165	14605	14226	13746	13822	13588	13043	12744	11690	10901	10140	9705	9494	9593	9221	8706	8516	8925	8791	8834	9465	8954	9207	8774	9095	8627	8356	7993	7595
3572	3638	3842	3863	4239	4630	5186	5604	6030	6567	7049	7869	8660	9408	10125	10330	10715	11135	11424	11740	12588	12655	13342	14102	14470	14722	15047	15335	15465	15694	15830	15853	15910	16153	15671	14994	14744	14182	13680	13019	12620	12152	11906	11282	11143	11018	10900	10830	10686	10908	10886	10739	10687	10232	10339	10367	10393	10085	9780	9513	8948	8239	7633	7253	6583	6280	5939	5619	5339	5222	5132	4882	4710	4462	4422	4096	3933	3814	3801	3746	3931	3922	3984	3963	3937	3922	3940	4040	3984	4111	4325	4414	4418	4402	4499	4459	4313	4278	4056	3956	3846	3705	3665	3768	3856	3979	4326	4646	4997	5457	6048	6526	7093	7614	8317	8975	9089	9722	10298	10621	10874	11150	11545	11966	12010	12419	13024	13106	13506	13273	13831	14147	14871	14812	15129	15455	14785	15022	15321	14657	13626	12600	12183	11771	11401	10913	10317	9866	9542	9351	9531	10197	10314	9975	9851	10105	9950	9455	9485	8956	8628	8121	7832	7266	7112	6806	6400
4014	4148	4261	4527	4840	5444	5928	6294	6862	7421	7965	8635	9213	9931	10241	10612	10698	10791	11165	11165	11073	11509	11917	12328	12756	12918	13172	13602	14060	14287	14479	14834	15222	15158	15313	15269	14963	14924	14675	14618	14095	13882	13946	13253	13227	13055	12809	12743	12605	12168	11732	11439	10906	10404	10129	9868	9394	8912	8401	7924	7329	6931	6322	5975	5692	5565	5369	5184	5157	5166	5053	4900	4719	4487	4295	4049	3656	3335	2992	2846	2628	2635	2609	2634	2695	2820	2957	3077	3247	3503	3706	3722	3955	4123	4143	4229	4065	3998	4031	3786	3687	3590	3646	3696	3792	4013	4154	4469	4800	5132	5338	5669	6165	6438	6904	7384	7729	8256	8548	9064	9735	10366	11211	11942	12798	13336	14227	14577	15085	15192	15478	15329	15601	14884	14837	14339	13379	13371	13256	12460	11572	11024	11132	11319	11490	11689	11391	11604	11339	11196	11257	11496	11471	10623	9830	9495	9195	8380	8243	7679	7399	7227	7027	7065	7016	7034	7080
4296	4417	4473	4689	4846	5285	5556	5922	6097	6564	6941	7634	8062	8487	8868	9015	9228	9399	9563	9874	10069	10505	11286	12054	12580	13115	13668	14413	15268	15851	16572	17101	17451	17954	17752	17552	17519	17461	16950	16176	15803	14939	14397	14119	13592	12901	12545	12036	11617	10988	10340	10078	9409	9136	8722	8762	8279	8140	7815	7628	7322	7087	6645	6393	6215	5955	5793	5504	5267	5021	4765	4487	4134	3683	3243	2857	2395	2100	1915	1805	1770	1918	2130	2283	2472	2687	2903	3042	3129	3311	3413	3480	3615	3746	3765	3648	3451	3372	3232	3043	2873	2792	2713	2785	2892	2982	3162	3416	3704	4160	4541	4947	5427	5970	6578	7270	7971	8683	9584	10370	11261	11843	12617	13215	13842	14322	14424	14304	14385	13826	13592	13285	13634	12565	12694	12400	11833	12317	12920	12567	12070	12098	12535	13121	12731	13082	12761	12311	11643	11037	10544	10250	9894	9218	8345	8115	8079	7743	8288	8036	8155	8343	8219	8336	8258	7888	7551
3772	3898	3887	4115	4314	4600	4834	5193	5434	5977	6496	7075	7675	8245	8849	9203	9653	10096	10384	10991	11396	12318	12977	13909	14469	15039	15758	16315	16875	17419	17822	17950	18152	17758	17785	17303	16736	16382	15519	15102	14461	13814	13137	12762	12418	11627	11392	11205	10507	10247	10230	9820	9760	9463	9551	9470	9343	9102	8857	8583	8159	7726	7087	6363	5974	5556	5039	4636	4286	3949	3651	3275	2967	2627	2303	2069	1863	1682	1669	1617	1668	1771	1845	1945	2024	2165	2232	2226	2253	2226	2190	2291	2292	2334	2356	2331	2281	2190	2059	2010	1862	1919	1926	2055	2186	2429	2752	3186	3742	4194	4764	5446	6251	6868	7622	8508	9023	9810	10444	11025	11357	11608	11899	12203	12247	12222	12411	12303	12473	12319	12578	12455	13415	13112	14054	14008	13444	13800	14428	13601	12996	12272	11913	11868	11411	11170	10875	10231	9733	9367	9232	9411	9409	8745	8549	9052	9313	8882	9513	9303	9390	8870	8580	8162	7667	7079	6601
3631	3780	3948	4160	4599	4924	5448	5849	6289	6881	7625	8284	9062	9794	10671	10886	10906	11088	11348	11749	11989	12591	13215	13780	13926	14311	14645	15085	15617	16053	16063	16503	16244	16291	16121	15955	15924	15363	15308	14743	14527	14245	13850	13389	13591	13111	12909	12687	12420	12043	11648	11463	11301	10805	10537	10269	9798	9222	8668	7959	7417	6803	6059	5493	4795	4465	4030	3812	3552	3395	3135	3013	2712	2486	2293	2152	1848	1632	1411	1260	1172	1054	1029	1040	1089	1085	1157	1200	1313	1314	1439	1535	1611	1684	1828	1882	1885	1935	1819	1784	1775	1889	1950	2131	2378	2729	3080	3568	4142	4541	5060	5642	6304	6818	7371	7829	8127	8589	8959	9133	9655	10077	10776	11246	11625	12201	12837	13090	13621	14095	14654	14752	15339	15027	15543	15146	13908	13875	13530	12547	11421	10325	10243	10005	10005	10349	10258	10277	10285	10386	10700	11075	10947	9863	9779	9707	9327	8746	8849	8262	8151	7796	7627	7288	6870	6503	6507
4388	4472	4703	4980	5385	5738	6113	6671	6878	7279	7849	8432	9201	9699	10160	10130	10108	10308	10323	10396	10829	11256	11618	12237	12728	13204	13483	14414	15077	15628	16277	16876	17195	17649	17588	17990	18034	17952	17356	17134	16699	16352	15982	15695	14951	14329	14015	13416	12866	12017	11336	10720	10251	9817	9302	8849	8209	7838	7269	6741	6432	5776	5427	5005	4694	4320	4105	3967	3737	3707	3370	3048	2728	2295	2005	1659	1303	1009	738	566	515	488	526	628	744	890	1089	1171	1285	1267	1399	1507	1540	1630	1733	1777	1762	1775	1608	1609	1631	1661	1786	2005	2173	2433	2712	3017	3407	3788	4186	4551	5160	5698	6289	6735	7241	7916	8706	9257	10349	11063	12200	12954	13487	14391	14852	14923	15435	14917	14963	14428	14409	13682	13395	13352	12247	11640	12015	12144	11619	11179	11306	11482	11808	12102	12341	12275	12168	11942	11898	11641	10681	9619	8759	8640	7989	7615	7639	7485	7728	7609	7694	7680	7720	7444	7355
4284	4305	4408	4713	4884	5243	5486	5809	5993	6530	6881	7704	8186	8593	8961	9656	9874	9840	10116	10479	10940	11620	12467	13163	14000	14875	15528	16350	17048	17831	18657	19044	19360	19028	18925	18719	18635	17764	17405	16631	16049	15457	14776	14072	13648	12918	12427	11720	11248	10652	10145	9271	8936	8735	8516	8299	8074	7849	7611	7282	6806	6440	6056	5506	4942	4458	4091	3755	3398	3020	2567	2213	1754	1388	1113	853	675	483	372	368	425	506	588	708	801	837	963	992	1012	1005	1032	948	980	1030	1029	1106	1013	992	901	906	892	1001	1114	1256	1425	1633	1943	2284	2708	3184	3757	4415	5185	6127	6992	7923	8527	9467	10423	10979	11886	12497	13177	13293	13472	13439	13291	13220	13221	13000	12831	12562	12602	12589	12491	13005	12872	12719	13375	13848	13780	13153	12916	12636	12293	12092	11852	11444	11396	11140	10727	10321	9233	8602	8591	8607	8251	8624	8640	8592	9007	8769	8948	8354	7957	7500	6931
3780	3765	3760	4015	4343	4606	5035	5526	6003	6398	7188	7872	8735	9501	10541	11276	11719	11649	11940	12199	12914	13227	13889	14751	15118	15705	16128	16371	17109	17352	17546	17681	17420	17173	16752	16272	16098	15668	15073	14778	14329	13725	13472	12848	12865	12506	12351	12024	11859	11665	11066	10699	10395	9872	9665	9430	9058	8680	8240	7513	6915	6431	5661	4997	4231	3563	3038	2705	2255	1994	1680	1484	1264	1053	875	745	578	513	423	391	350	352	343	371	382	393	404	421	412	414	368	373	370	426	444	476	556	536	547	551	612	696	890	1147	1398	1782	2119	2719	3225	3928	4628	5336	6277	6971	7805	8522	8934	9653	10195	10415	10791	11153	11372	11385	11596	11717	11847	12301	12657	13096	13419	13621	13875	14569	14537	14688	14882	14070	13688	13571	13132	12629	11826	10903	10695	10418	10214	10291	10642	10722	10843	10227	9984	9931	10276	9908	9549	9845	9405	9325	8970	8587	8366	7476	7009	6481	5992
3881	4002	4157	4542	5007	5375	5977	6439	7010	7452	8164	8943	9721	10548	11230	11793	11892	11799	11817	12006	12119	12124	12613	13093	13339	13813	14228	14603	14939	15521	15704	16036	16212	16282	16385	16348	16593	16564	16459	16439	16270	15836	15349	15316	14987	14595	14454	13809	13267	12703	11963	11556	10776	10070	9505	8886	8374	7743	7019	6430	5901	5193	4527	4001	3293	2932	2529	2197	2089	1896	1811	1663	1498	1266	1107	948	713	548	357	231	128	129	135	166	218	234	320	349	349	357	343	302	311	343	377	424	493	542	557	625	775	920	1142	1418	1782	2200	2584	3164	3566	4189	4758	5177	5976	6478	7052	7420	8048	8378	8876	9228	9776	10330	10797	11771	12476	12795	13422	14331	14427	15004	15048	15295	14901	14946	14416	13507	13639	12807	12041	11302	11408	11500	11263	10961	11061	11484	11535	12036	12321	12437	11651	11053	10835	10664	10084	9256	8927	8769	8123	7883	7596	7621	7265	7170	6851	6635	6566
4514	4581	4704	4967	5328	5754	6277	6457	6791	7140	7438	8102	8505	9340	9953	10379	10652	10451	10718	10757	11152	11377	12135	12686	13322	13994	14905	15222	16268	17078	17519	18093	18585	18779	18978	18844	19378	19101	18493	18471	17880	17157	16708	16015	15224	14393	13726	13163	12293	11489	10689	10112	9278	8645	8105	7651	7295	6805	6430	6040	5635	5113	4727	4403	3875	3486	3011	2739	2541	2207	1924	1697	1481	1227	964	738	492	309	182	95	73	107	166	238	273	289	284	282	262	238	213	197	219	208	257	294	337	397	419	517	631	798	995	1342	1555	1899	2268	2631	3039	3558	4155	4754	5407	6043	6888	7663	8412	9358	10021	10966	11663	12228	12572	13279	13827	13954	14375	14490	14230	14286	14008	13791	13453	13105	12961	12591	12298	12824	12400	12066	12011	12573	13032	13241	13557	13662	13352	13179	12459	12009	10953	10188	9820	9490	8585	8115	8156	7801	7950	7979	8099	8263	8216	8190	7900	7312	7250
4202	4214	4259	4484	4621	4876	5275	5556	6005	6384	6837	7341	8119	8878	9837	10427	11056	11529	11724	12014	12550	13223	14040	14653	15492	16298	16728	17407	17994	18393	18844	19235	19256	18942	18768	18492	18111	17415	16694	16244	15660	14998	14742	14199	13554	13010	12478	11850	11434	11002	10535	9720	9604	9166	8764	8442	8041	7693	7431	7026	6546	6058	5785	4965	4240	3611	3076	2548	2186	1908	1527	1311	1078	864	674	521	377	260	165	117	87	94	97	141	168	153	170	171	162	150	143	119	136	135	130	169	167	187	251	303	416	539	748	991	1314	1688	2070	2569	3267	3827	4639	5558	6303	7292	8401	9348	10253	10801	11485	11890	11987	12083	12311	12136	12275	12421	12846	12849	13211	13294	13542	13487	13932	13598	13957	14260	13850	14039	14445	14661	13713	13083	13015	13041	12776	12294	11905	11204	10496	9996	9872	9682	9643	9372	9220	9585	9557	9533	9586	9310	9364	8863	8452	7842	7318	6627	6171
4064	4111	4079	4382	4483	5066	5460	5969	6525	7217	7882	8568	9223	10287	11067	11754	12433	12589	12855	13117	13116	13543	14172	14471	14802	15098	15351	15793	16074	16139	16365	16543	16804	16137	16094	16025	15943	15722	15366	15049	14908	14536	14500	14229	14256	14050	13658	13401	13299	12640	12209	11536	11034	10524	10039	9268	8692	8151	7574	6844	6150	5484	4847	4228	3457	2864	2412	2053	1765	1436	1384	1177	1129	997	861	789	665	550	438	366	289	255	271	308	350	370	409	359	372	327	278	226	187	139	120	101	105	165	217	356	522	721	1050	1372	1848	2304	2801	3534	4216	4929	5604	6518	7270	7963	8606	9382	9657	9913	10067	10200	10275	10548	10628	10731	11430	12147	13122	13760	14546	14981	15369	15447	15749	15451	14924	14645	14336	13596	13224	13001	12628	12195	11693	11493	11128	11054	10879	10871	10734	10999	10966	10877	10688	10378	10728	10479	10089	9911	9357	8768	8347	7622	7305	6732	6170	5980	5646
4668	4705	4909	5062	5415	5944	6352	6694	7139	7652	8117	8514	9187	10044	10511	10997	11305	11421	11271	11274	11380	11611	11925	12326	12875	12885	13538	14062	14477	14898	15249	15867	16222	16442	16735	16553	17205	17308	17161	16824	16814	16507	16294	16172	15764	15421	14707	14068	13392	12640	11659	10986	10394	9632	8920	8411	7880	7160	6634	5992	5437	4950	4408	3936	3573	3091	2682	2315	2106	1942	1812	1753	1602	1498	1367	1225	1018	849	746	615	536	510	515	564	631	661	575	569	482	407	282	214	171	151	159	215	317	422	566	758	951	1231	1566	1927	2319	2837	3275	3784	4286	4835	5407	5967	6582	6998	7561	8190	8529	8984	9323	9977	10506	10986	11452	12410	13122	13646	14149	14965	15339	15514	15059	14821	14382	14133	13544	12865	12701	12775	12234	11894	12187	12726	12687	12884	12906	12838	12471	12478	12018	11662	11000	10265	9979	10011	9659	8848	8694	8108	7751	7637	7238	7385	6991	6968	6931	6714	6677
4781	4769	4809	4987	5215	5522	5810	6123	6455	6835	7057	7650	8161	8807	9455	10022	10420	10864	10759	11061	11317	11878	12203	12774	13308	13974	14627	15228	15992	16351	16789	17549	17817	17849	17972	17551	17557	17441	17153	16894	16300	15692	15217	14858	14535	13889	13170	12457	11807	11173	10597	9974	9407	8991	8478	8074	7691	7322	7121	6650	6209	5953	5439	4920	4479	3868	3358	2902	2554	2191	1996	1826	1620	1517	1317	1152	994	856	728	647	608	601	574	579	632	634	645	606	571	550	507	506	513	512	556	598	656	718	857	937	1137	1259	1544	1851	2112	2556	2870	3393	3926	4474	5179	5873	6660	7312	8105	9035	9780	10240	10876	11571	11998	12295	12441	12799	13084	13220	13470	13672	13786	13745	13805	13620	13537	13217	13433	13404	13094	13638	13958	14007	13787	13929	13707	13381	13480	12966	11997	11104	10407	9551	9095	8944	8788	8457	8487	8450	8321	8164	8446	8128	8214	7908	7787	7466	7242	6808	6279
4096	4187	4240	4455	4712	5022	5479	5786	6334	6921	7310	7920	8705	9238	10274	11003	11628	12321	12366	12369	12357	13077	13333	13931	14167	14397	14824	15205	15466	15770	15859	15939	15741	15934	15926	15840	15512	15328	15004	14521	14044	13965	13632	13438	13176	12946	12718	12298	11854	11709	11294	10615	10318	9937	9671	9378	8902	8460	7965	7416	6896	6333	5579	4940	4214	3621	2998	2431	2043	1805	1654	1497	1339	1283	1201	1120	1059	965	892	876	875	886	898	945	1042	1141	1247	1261	1246	1224	1174	1079	952	929	826	743	739	737	787	901	1044	1289	1467	1875	2255	2812	3338	3986	4645	5447	6270	7095	8058	8644	9496	9847	10433	10761	10813	11144	11247	11498	11547	11826	11990	12377	12975	13374	13625	13941	14321	14340	14489	14995	14399	14804	14898	14033	13973	13898	13708	12962	12410	11708	11386	10742	10314	9919	9763	9679	9516	9510	9498	9649	9989	9737	9449	9388	8812	8523	7978	7449	6902	6585	6169	5790	5550
4005	4126	4464	4657	5165	5541	6125	6611	7148	7585	8299	8734	9460	10122	10679	11489	11869	12259	11997	12006	11864	11872	12337	12355	12533	12547	12733	12891	13522	13475	13494	13892	13787	14067	14156	14570	14774	14851	14654	14711	14695	14564	14656	14453	14294	14136	13640	13370	12974	12427	11560	11006	10698	10127	9479	8746	8446	7777	7148	6478	5955	5338	4701	4036	3482	3029	2711	2295	2051	1855	1771	1750	1728	1833	1843	1840	1807	1788	1764	1648	1719	1666	1717	1691	1665	1714	1714	1691	1591	1459	1284	1099	968	843	784	784	851	976	1123	1408	1712	2050	2435	2866	3250	3890	4329	4982	5501	6063	6667	7348	7830	8258	8513	8900	9327	9558	9881	10208	10659	11186	11667	12093	12951	13423	13950	14512	14938	15256	15457	15203	15197	14550	14474	13767	13557	13256	12736	12226	11752	11688	11647	11604	11412	11406	11279	11284	11195	11104	10671	10658	10441	10495	9733	9245	8707	8004	7321	6904	6434	6313	6073	5947	5951	5971	5930
4307	4481	4727	5041	5244	5603	6067	6372	6724	7289	7615	7956	8430	8990	9492	10084	10581	10431	10699	10575	10718	10858	11195	11329	11884	12190	12813	13447	13475	13777	14027	14597	14964	15091	15314	15439	15595	15466	15299	15231	14845	14709	14265	14230	13961	13552	13022	12495	11999	11127	10501	9803	9365	8783	8353	7800	7552	7001	6475	6060	5620	5135	4658	4249	4010	3563	3337	3042	2749	2622	2439	2441	2440	2394	2395	2299	2176	2081	2012	1959	1832	1781	1770	1726	1627	1649	1579	1566	1485	1473	1368	1305	1291	1354	1369	1466	1598	1885	2095	2292	2499	2759	3072	3347	3643	3949	4225	4710	4965	5548	6000	6486	7002	7489	8189	8526	9216	9962	10495	11467	12005	12472	13052	13135	13410	13786	13712	13452	13489	13444	13522	13015	13172	13182	13092	13005	12689	12606	12646	12883	12752	12456	12364	12308	12215	11762	11685	11348	11004	10511	10292	9729	9053	8501	8113	7648	7152	7046	6935	6655	6690	7056	6983	6888	6971	6700	6194
3886	4211	4275	4358	4551	4804	5122	5531	5765	6206	6672	7381	7859	8388	9110	9616	10316	10523	10936	11285	11501	11657	11920	12488	13019	13259	13494	13992	14237	14201	14308	14476	14209	14544	14567	14533	14183	13899	13661	13328	13050	12826	12643	12459	12478	12314	11614	11728	11042	10530	10026	9565	9246	9084	8706	8443	8112	7828	7447	6991	6615	6256	5560	5064	4561	4052	3579	3238	2952	2647	2519	2341	2273	2181	2118	2032	1925	1910	1822	1794	1795	1785	1807	1853	1871	1994	2030	2042	2217	2246	2279	2244	2233	2213	2185	2190	2119	2200	2283	2342	2481	2509	2832	2911	3212	3674	4051	4542	5071	5752	6331	7269	8017	8755	9340	9849	10522	11061	11391	11907	11835	11980	11903	11962	11889	11547	11649	11587	11703	12063	12297	12576	12920	13523	14095	13846	14203	14098	13570	13120	12919	12637	12290	11571	11213	10685	10320	10039	9766	9550	8988	8586	8483	8393	8230	8024	8135	7786	7826	7776	7663	7438	7180	6978	6342	5961	5487
3452	3722	3876	4012	4329	4596	5202	5601	6157	6541	7237	7789	8525	9098	9912	10225	10847	10910	11371	11506	11586	11697	11750	11800	12098	12087	12232	12582	12426	12593	12520	12433	12425	12637	12645	12780	12789	13011	12782	12728	12816	12946	12830	12927	13112	12798	12764	12692	12198	11718	11108	10670	10336	10025	9638	9176	8694	8288	7661	7139	6425	5995	5415	4678	4088	3539	3264	2862	2540	2360	2269	2190	2177	2317	2329	2484	2582	2562	2596	2648	2748	2851	3041	3068	3116	3185	3152	3252	3100	3071	2907	2675	2538	2311	2184	2091	2036	2015	2166	2224	2396	2653	3052	3465	3826	4301	4841	5492	6177	6935	7344	8235	8944	9351	9687	9913	9994	10209	10242	10421	10677	10676	10869	10955	11264	11546	11935	12067	12764	13335	13685	13993	14460	14669	14498	14255	13560	13108	12230	11686	11024	10447	10071	9810	9745	9930	9768	9949	10001	10318	10122	10180	9769	9283	8980	8558	7873	7435	7247	6952	6538	6359	6025	5759	5567	5332	5123
3611	4013	4208	4452	4818	5111	5517	6007	6497	6929	7426	7566	8061	8499	8961	9162	9505	9660	9798	9826	9961	9959	10136	10442	10624	10895	11399	11562	11914	12240	12516	12775	12788	13039	13311	13647	14068	13960	14117	14213	14091	14213	13898	13518	13449	13477	13036	12679	12069	11527	10892	10247	9703	9278	8663	8275	7557	7147	6796	6284	5883	5476	5000	4528	4151	3781	3419	3330	3077	2969	2880	2955	2970	3164	3337	3504	3563	3635	3541	3495	3523	3589	3576	3479	3503	3462	3391	3202	3095	3025	2869	2693	2632	2555	2514	2503	2580	2721	2896	3196	3518	3616	4041	4411	4722	5085	5325	5778	6169	6709	7118	7622	7953	8368	8581	8976	9179	9590	9964	10455	10912	11678	12143	12419	12858	12788	13225	13361	13483	13372	13217	13540	13191	13285	12953	12402	11817	11409	10806	10256	10009	10288	10526	10858	11015	11086	11406	11495	11394	11117	10463	9652	9017	8334	7843	7073	6546	6239	5983	5959	5883	6057	6106	6102	6404	6161	5976
3594	3824	4020	4216	4529	4748	4986	5378	5692	6109	6248	6570	6858	7203	7874	8142	8531	8853	9275	9571	9796	9984	10293	10686	11092	11554	12002	12386	12786	13277	13361	13532	13772	13655	13891	13545	13610	13440	13522	13347	13051	12803	12523	12054	11815	11897	11594	11171	10890	10071	9683	9313	8964	8555	8387	7982	7665	7260	7122	6703	6485	6271	5698	5355	4936	4634	4194	4041	3705	3596	3345	3446	3505	3505	3625	3543	3562	3538	3342	3412	3338	3343	3284	3275	3393	3295	3377	3365	3395	3511	3556	3636	3767	3656	3611	3630	3566	3515	3670	3787	3881	4002	4164	4186	4564	4702	4988	5290	5621	6062	6634	7282	7762	8387	9090	9375	9758	10180	10775	11202	11604	11809	12112	11839	11876	11782	11877	11573	11568	11393	11789	11820	12047	12125	11978	12345	11761	11605	11659	11610	11429	11294	10978	10753	10419	10485	10244	9836	9649	9272	8869	8342	7794	7277	7064	6802	6654	6674	6696	6868	6918	6792	6920	6732	6367	6029	5621
3138	3234	3413	3743	3965	4274	4518	4944	5526	6050	6415	6866	7361	7840	8525	8994	9488	10015	10003	10215	10516	10486	10811	10761	10954	11218	11608	11864	11806	11900	11826	11941	12028	11726	11772	11811	11681	11534	11541	11498	11556	11477	11567	11281	11280	11426	11104	11357	10971	10605	10344	10125	9846	9553	9500	8862	8667	8208	7626	7294	6891	6412	5916	5373	4836	4395	3959	3684	3412	3276	3131	3097	3146	3221	3364	3420	3502	3596	3565	3600	3699	3820	4011	4206	4345	4521	4656	4679	4510	4582	4544	4514	4384	4187	3940	3704	3595	3497	3380	3475	3575	3689	3942	4156	4573	4857	5142	5746	6298	6902	7627	8229	8762	9277	9611	9800	9679	9915	10064	9932	9982	9892	10042	10140	10087	10289	10459	10946	10888	11519	12032	12271	12424	12492	12745	12433	12207	11982	11500	10986	10307	10096	9877	9436	9402	9261	8889	8752	8727	8736	8586	8723	8565	8337	8110	8071	7825	7487	7293	7053	6618	6523	5959	5595	5273	5038	4801
2922	3218	3578	3812	4187	4649	4981	5417	6003	6572	6903	7412	7930	8277	8554	8854	9075	9324	9209	9122	9221	9246	9178	9364	9573	9745	9860	9984	10308	10587	10786	10706	10877	11052	11347	11410	11464	11887	11918	12078	12465	12699	12497	12434	12301	12234	12357	12234	11848	11395	10800	10333	9858	9408	9036	8567	7959	7246	6760	6367	6026	5580	5149	4830	4486	4087	3789	3660	3584	3507	3618	3571	3705	3863	4262	4380	4564	4764	4691	4722	4766	4807	4980	5105	5205	5290	5070	4904	4647	4509	4214	4025	3843	3653	3548	3462	3443	3522	3652	3828	4165	4494	4697	4977	5361	5731	5998	6310	6712	7105	7534	7784	8232	8241	8467	8459	8571	8650	8894	8735	9074	9393	9917	10031	10409	11054	11475	11575	11850	12004	12014	12109	11813	11758	11346	10804	10534	10077	9438	9166	9139	9106	9069	9036	9107	9297	9525	9700	9889	9811	9841	9684	9083	8676	8064	7634	7010	6664	6356	5984	5778	5596	5388	5331	5266	5350	5205
3145	3333	3654	3799	4143	4365	4670	5051	5480	5768	6086	6485	6752	6971	7271	7340	7436	7682	7728	7947	8022	8254	8476	8840	9064	9322	9822	10239	10674	11140	11351	11459	11918	12023	12168	12641	12703	12791	12715	12580	12697	12594	12520	12169	11871	11638	11495	11148	10854	10365	10056	9346	8872	8413	7956	7489	7262	6841	6404	6250	6087	5813	5643	5305	5183	4967	4722	4587	4540	4440	4476	4468	4496	4567	4841	4887	5096	5117	4979	4899	4833	4773	4887	4805	4824	4813	4748	4526	4452	4307	4269	4140	4251	4298	4410	4492	4504	4666	4713	4896	4851	5129	5168	5217	5280	5211	5313	5466	5735	5856	6131	6456	6917	7446	7756	8213	8687	9091	9593	9865	10211	10470	10830	11181	11262	11036	11129	10922	11007	10715	10689	10425	10214	10074	10015	9710	9475	9548	9605	9671	9872	9699	9770	9762	9668	9832	9677	9474	9381	8984	8807	8288	7820	7363	6790	6511	6186	6141	6171	6148	6274	6188	6085	6216	6152	6108	5813
2578	2715	2907	3097	3345	3574	3945	4246	4567	5006	5294	5753	6082	6418	6850	7233	7578	7853	8252	8479	8774	8954	9234	9424	10056	10315	10706	11068	10984	11259	11579	11550	11668	11481	11652	11553	11460	11598	11313	11310	11134	11106	11016	10694	10572	10252	10295	10286	10211	9811	9846	9539	8984	8591	8400	8146	7900	7670	7465	7190	6845	6628	6437	6204	6019	5495	5080	4719	4614	4514	4405	4315	4420	4401	4499	4659	4568	4692	4823	4741	4681	4718	4872	5056	5136	5335	5512	5533	5560	5467	5512	5461	5482	5295	5255	5097	4937	4859	4691	4557	4523	4375	4317	4375	4346	4385	4624	4818	4982	5518	6145	6724	7438	7883	8529	9042	9453	9808	10111	10080	9889	9805	9633	9897	9809	9559	9892	9869	10051	10223	10345	10527	10546	10597	10869	10733	10544	10564	10463	10118	9841	9829	9719	9206	8937	8520	8393	8272	8220	8017	7819	7701	7801	7719	7383	7355	7292	7147	7086	6942	6807	6492	6177	5882	5587	5335	4996
2175	2357	2652	2927	3132	3609	3992	4528	4952	5424	5845	6213	6761	7256	7651	8053	8290	8433	8646	8643	8890	8876	8923	9238	9291	9473	9683	9838	9849	9989	9966	9987	10202	10332	10350	10542	10621	10693	10775	10891	10947	11015	11164	11155	11147	11071	10970	10791	10850	10597	10489	10355	9697	9360	9196	8600	8155	7694	7239	6963	6531	6350	6091	5858	5502	5056	4581	4301	4161	4029	4103	4184	4287	4588	4666	4977	5188	5379	5484	5550	5722	5866	5966	6171	6385	6698	6585	6517	6298	6091	5709	5568	5278	4994	4696	4591	4366	4133	4108	4099	4122	4224	4386	4564	4706	4962	5183	5459	5836	6240	6722	7316	7455	7832	8157	8266	8429	8346	8308	8250	8220	8184	8224	8462	8927	9259	9743	10317	10869	11357	11413	11362	11422	11277	11015	10674	10228	9767	9358	9024	8743	8645	8530	8378	8445	8311	8471	8590	8692	8864	8935	8794	8993	8612	8430	8006	7649	7162	6621	6186	5901	5490	5304	5067	4897	5000	4868
2481	2775	2993	3264	3627	3987	4334	4809	5175	5524	6058	6175	6455	6696	7032	7285	7359	7382	7444	7437	7493	7536	7745	7879	8307	8802	8925	9420	9455	9683	9880	10069	10489	10637	10878	11033	11300	11760	12003	11890	11968	11868	11737	11667	11698	11351	11070	10773	10463	10281	9859	9724	9197	8936	8369	7910	7479	7060	6810	6485	6118	5962	5707	5655	5501	5374	5278	4941	4895	4859	5011	5211	5495	5709	5940	6177	6284	6443	6364	6175	6163	6162	6109	6074	6161	6210	5907	5908	5555	5311	5170	4963	4791	4712	4608	4721	4620	4775	4683	4871	4785	4839	4967	5062	5266	5187	5385	5507	5643	5685	6044	6149	6435	6692	7043	7215	7281	7439	7682	7894	8173	8469	8837	9061	9243	9648	9936	10181	10416	10269	10373	9970	9760	9439	9079	8681	8297	8193	8235	8334	8494	8637	8698	9035	9057	9194	9302	9193	9157	9315	8900	8682	8198	7834	7347	6898	6429	6178	5876	5669	5647	5489	5461	5543	5386	5425	5229
2507	2743	2939	3185	3327	3589	3817	4210	4529	4866	5085	5498	5479	5841	6198	6275	6504	6697	6976	7362	7438	7602	7856	8412	8793	9389	9670	10008	10367	10200	10582	10549	10738	10708	10944	11046	11144	10817	11089	10952	10850	10617	10573	10342	10277	10310	9769	9582	9344	9296	9120	9088	8635	8536	8198	7892	7751	7467	7204	7117	6896	6762	6545	6475	6512	6289	6158	5870	5764	5555	5662	5717	5847	5844	5899	5988	6086	5931	5831	5511	5498	5370	5529	5453	5454	5387	5402	5437	5478	5362	5438	5478	5475	5474	5410	5394	5320	5251	5067	4919	4753	4625	4637	4457	4408	4382	4399	4606	4857	5123	5485	5899	6272	6819	7239	7681	7936	8298	8607	8814	8554	8606	8627	8507	8368	8370	8308	8473	8656	8671	8656	8554	8478	8514	8462	8295	8481	8522	8746	8943	8876	9119	9359	9111	8959	8782	8621	8455	8182	7963	7622	7539	7182	6855	6572	6650	6471	6432	6471	6651	6401	6310	6153	5985	5754	5422	5062
2144	2325	2521	2657	2836	3057	3449	3859	4259	4702	5117	5416	5809	6078	6487	6757	7111	7400	7730	7880	7987	8081	8201	8266	8754	8862	8988	9326	9308	9388	9316	9400	9275	9550	9335	9450	9687	9699	9724	9775	9875	9947	9909	10200	10061	10118	10067	10004	9915	9698	9622	9572	9425	9462	9074	8638	8238	7824	7686	7398	7101	6812	6621	6487	6213	6040	5814	5622	5190	5126	4960	4938	5090	5096	5351	5284	5366	5430	5438	5603	5679	5842	5853	6015	6135	6258	6213	6281	6296	6250	6219	5939	5706	5368	5221	4985	4849	4617	4311	4191	4059	3874	3859	3884	4076	4216	4556	4843	5260	5620	5963	6560	6890	7371	7730	7764	8109	8132	8128	7900	7772	7579	7223	7474	7456	7786	7907	7970	8317	8649	8887	9069	9142	8918	8985	8799	8523	8436	8383	8253	8215	8113	8028	7755	7674	7469	7440	7446	7538	7840	7910	7803	7759	7842	7641	7446	7360	7213	7033	6690	6323	6102	5582	5370	5071	4772	4527
1951	2266	2475	2758	2994	3366	3796	4237	4618	5180	5518	5822	6110	6374	6476	6672	6802	6872	7140	7026	7142	7190	7216	7213	7521	7833	8050	8261	8310	8389	8297	8483	8845	8852	8997	9047	9486	9731	10024	10251	10697	10797	10752	10719	10514	10614	10468	10187	9964	9496	9253	8872	8669	8528	8062	7770	7242	6925	6726	6483	6282	6093	5772	5830	5540	5485	5411	5176	5191	4986	4890	4964	5193	5521	5658	6030	6096	6428	6392	6723	6610	6689	6720	6650	6535	6251	6098	5963	5826	5557	5330	5053	4828	4622	4446	4291	4277	4265	4172	4322	4399	4410	4348	4492	4736	4820	5033	5204	5358	5562	5784	5819	6127	6189	6315	6643	6735	6848	6793	6906	7107	7281	7556	7800	8068	8224	8618	8670	8722	8624	8921	8897	8526	8238	8122	7852	7799	7528	7531	7522	7495	7479	7468	7580	7555	7855	7967	8377	8544	8755	8761	8623	8388	8033	7552	7126	6707	6378	6100	5860	5701	5508	5325	5192	5150	4882	4861
2024	2348	2643	2941	3100	3390	3696	4058	4386	4809	5006	5378	5454	5698	5718	5912	6033	6135	6299	6308	6367	6623	6876	6940	7488	7810	8197	8614	8690	8953	9123	9247	9361	9560	9646	9635	9704	9777	10109	9959	9920	9781	9706	9495	9040	8860	8827	8526	8470	8106	7614	7452	7333	7088	7005	6841	6693	6576	6501	6320	6150	6156	6121	6057	6146	5959	6096	5829	5697	5616	5361	5483	5569	6004	5960	6205	6289	6372	6336	6198	6118	5930	5780	5756	5455	5288	5017	4893	4748	4760	4782	4925	4833	4713	4770	4816	4876	4925	4969	4991	4983	4957	4740	4666	4464	4520	4422	4568	4686	4670	4835	4970	5199	5614	5871	6212	6551	6812	7081	7444	7693	7867	7936	8083	8026	7868	7699	7365	7182	7144	7019	7040	6888	7075	7182	7344	7465	7714	7755	8092	8106	8259	8287	8535	8493	8242	8305	8276	8322	8141	8002	7667	7227	6988	6530	6295	6126	6111	6072	6048	6108	6207	5909	5909	5746	5551	5115
1881	2149	2425	2537	2838	2939	3294	3619	3932	4367	4583	4854	5089	5326	5657	5770	6158	6468	6800	7029	7289	7393	7544	7744	7990	8160	8418	8705	8725	8793	8704	8558	8572	8611	8435	8460	8369	8268	8059	8161	8118	8065	7941	7916	7950	7735	7787	7884	7675	7582	7372	7284	7391	7469	7476	7499	7303	7133	7154	6827	6616	6522	6474	6434	6119	5918	5950	5750	5476	5280	5181	5033	5009	5114	5191	5265	5362	5437	5384	5300	5243	5305	5179	5246	5162	5129	5102	5197	5282	5415	5376	5434	5553	5500	5370	5207	4896	4720	4705	4556	4341	4151	4001	3993	4087	4177	4201	4333	4566	4942	5126	5508	5775	6226	6723	6962	7238	7262	7354	7320	7240	6978	6945	6653	6374	6274	5921	5776	5747	5744	5946	6286	6776	7145	7459	7804	7949	8298	8276	8268	7955	7887	7593	7450	7311	7078	6937	7054	7013	7050	6993	7052	6956	6811	6861	6659	6700	6753	6774	6642	6425	6162	6062	5619	5178	4771	4368
1744	2061	2267	2463	2815	3105	3452	3768	4140	4563	4949	5568	5727	6043	6278	6413	6665	6724	6855	6989	7092	7147	7005	7069	7086	7068	6987	7150	7294	7327	7102	6979	7015	7170	7297	7345	7344	7384	7542	7565	7712	7959	8052	8230	8285	8213	8378	8298	8076	7909	7619	7653	7453	7391	7446	7223	6695	6486	6249	6012	5696	5610	5338	5197	5200	5098	4953	4989	4870	4799	4652	4549	4597	4760	4959	5113	5412	5406	5567	5521	5573	5697	5792	5909	5905	5811	5794	5600	5500	5300	5285	5076	5027	4768	4435	4376	4162	4140	4070	4034	4031	4132	4179	4307	4541	4612	4780	5126	5380	5407	5784	5839	6125	6313	6365	6469	6436	6395	6235	6117	6032	5890	5984	5723	5920	5844	5881	5839	5954	6156	6251	6607	6783	7012	7018	7138	7045	7042	6923	6659	6478	6408	6231	6210	6370	6501	6484	6818	7279	7575	7718	7747	7720	7552	7454	7137	6725	6516	6366	6078	5799	5587	5322	4985	4677	4404	4182
2041	2336	2559	2925	3106	3436	3563	3901	4243	4528	4948	5161	5330	5589	5588	5608	5768	5740	5843	5922	5780	5934	5907	5914	6009	6130	6170	6543	6635	6794	6958	6943	7110	7323	7536	7852	7811	7966	8043	8223	8156	8138	8210	8233	7964	7890	7638	7516	7190	6820	6545	6234	6042	5973	5724	5664	5439	5191	5019	4957	4869	4851	4799	4825	4887	4950	5010	5128	5149	5170	5042	5099	5191	5181	5488	5768	5854	5903	5843	5829	5699	5692	5660	5544	5340	5284	5108	4810	4651	4604	4439	4368	4336	4314	4386	4359	4402	4468	4424	4540	4653	4757	4776	4709	4832	4770	4757	4713	4765	4817	4952	5158	5272	5360	5553	5640	5805	5931	5848	5906	6069	6217	6444	6536	6461	6419	6214	6089	5938	5753	5566	5601	5686	5727	5720	5857	5914	5888	5951	5978	5939	6120	6162	6352	6638	7026	7244	7643	8043	7949	8117	7753	7431	7055	6662	6367	6128	6092	5977	5930	5804	5753	5630	5417	5143	4935	4664
2053	2157	2324	2598	2688	2839	3026	3205	3497	3683	4044	4222	4480	4626	4675	4863	5065	5137	5313	5547	5604	5761	5990	6226	6522	6502	6838	7113	7404	7445	7607	7458	7478	7409	7483	7214	7494	7263	6980	7074	6962	6705	6688	6661	6416	6286	6065	5952	5752	5455	5270	5106	5093	5098	5119	5133	5129	5121	5164	5119	5139	5251	5387	5522	5485	5369	5514	5413	5278	5121	4884	4711	4802	4733	4788	4909	4998	5007	5038	4897	4834	4903	4863	4760	4766	4709	4699	4682	4743	4841	4854	5036	5112	5158	5109	5240	5032	4944	4815	4666	4617	4625	4343	4247	4233	4151	4054	4001	4165	4278	4581	4917	5203	5296	5640	5932	6138	6323	6519	6484	6268	6303	6308	6088	5862	5504	5218	4829	4694	4664	4642	4701	4828	5024	5388	5615	5947	6122	6338	6320	6511	6466	6542	6495	6597	6596	6656	6902	6815	6943	6826	6597	6436	6345	6320	6353	6364	6510	6551	6611	6509	6193	5898	5780	5272	4955	4353
1691	1835	1979	2190	2318	2447	2764	3038	3318	3665	4008	4311	4706	4874	5141	5423	5655	5996	5991	6158	6235	6291	6339	6469	6597	6685	6637	6767	6741	6707	6554	6335	6095	6022	6009	5912	5917	5849	5703	5790	5620	5583	5657	5721	5682	5700	5661	5595	5474	5466	5346	5401	5178	5290	5362	5369	5322	5287	5120	5099	4950	5000	4717	4744	4646	4529	4409	4265	4139	4002	3907	3804	3735	3854	3952	4173	4356	4388	4641	4746	4869	4924	5140	5196	5308	5518	5516	5361	5442	5394	5279	5351	5225	5230	4944	4774	4640	4418	4149	4064	4053	4083	4108	4084	4216	4277	4438	4610	4790	5144	5416	5604	5908	5922	5942	5932	5807	5691	5522	5382	5046	4806	4709	4667	4514	4505	4309	4320	4399	4405	4649	4796	5120	5350	5611	5831	5970	5893	5989	5967	5868	5523	5599	5435	5509	5554	5761	5986	6196	6470	6622	6737	6838	7085	7079	7058	7195	6987	6750	6453	6092	5794	5219	4698	4449	4062	3955
1745	2046	2304	2525	2753	2987	3455	3670	3900	4283	4601	4959	5128	5262	5527	5452	5641	5722	5633	5491	5498	5447	5416	5394	5371	5326	5302	5428	5301	5332	5250	5230	5088	5318	5177	5292	5426	5604	5422	5639	5662	5662	5767	5805	5800	5729	5574	5605	5413	5163	4964	4784	4689	4695	4592	4401	4389	4326	4201	3905	3869	3699	3671	3589	3585	3675	3624	3750	3858	3756	3778	3840	3929	4064	4305	4566	4934	5186	5330	5422	5478	5405	5465	5361	5407	5314	5132	4961	4715	4604	4599	4462	4301	4329	4341	4284	4155	4197	4223	4304	4412	4616	4713	4941	5013	5115	5317	5115	5211	5416	5395	5531	5333	5262	5052	4917	4726	4603	4477	4472	4319	4381	4419	4741	4749	4642	4782	4668	4556	4512	4595	4628	4608	4615	4514	4799	4701	4727	4729	4851	4919	4812	4981	5125	5391	5769	6015	6603	6955	7161	7490	7422	7391	7313	7073	6750	6568	6207	5920	5604	5276	4883	4557	4434	4334	4346	4235
2102	2415	2715	2844	3096	3282	3399	3537	3833	3828	4025	4305	4342	4374	4445	4539	4551	4639	4750	4700	4718	4773	4765	4795	4830	4875	4960	5105	5252	5307	5359	5447	5534	5405	5347	5358	5441	5485	5339	5247	5090	4952	4981	4917	4873	4738	4542	4446	4336	4081	3895	3702	3592	3651	3700	3557	3667	3706	3706	3604	3587	3603	3618	3787	3861	4020	4081	4217	4310	4335	4334	4346	4340	4427	4543	4666	4879	4827	4927	4972	4857	4727	4765	4620	4635	4606	4606	4388	4401	4348	4447	4624	4638	4744	5029	5051	5152	5167	5136	5115	5109	5028	5007	4892	4805	4687	4640	4482	4446	4460	4411	4461	4465	4572	4614	4700	4712	4836	4846	4971	5020	5070	5142	5058	4956	4743	4503	4266	4029	3746	3604	3560	3484	3652	3598	3896	4202	4343	4530	4854	4995	5167	5324	5732	5836	6268	6328	6490	6783	6790	6752	6879	6607	6643	6373	6288	6186	6189	6071	5869	5719	5433	5221	5054	4955	4819	4634
2049	2220	2432	2510	2637	2639	2719	2861	2998	3127	3354	3581	3751	3925	4195	4260	4441	4649	4799	4945	5091	5151	5153	5268	5368	5419	5304	5378	5357	5433	5367	5411	5200	5035	4687	4609	4515	4370	4322	4036	3906	3964	3957	3861	3913	3829	3945	3824	3864	3800	3696	3650	3562	3528	3583	3645	3770	3849	3892	3901	3981	3941	3987	3941	4101	4081	4043	4048	4038	3926	3903	3738	3736	3717	3805	3855	4010	4256	4344	4511	4498	4633	4667	4894	4976	5214	5332	5421	5470	5426	5631	5698	5660	5768	5665	5522	5403	5236	4897	4866	4584	4443	4212	4045	4051	4000	4040	4141	4319	4417	4526	4648	4868	5024	5172	5214	5190	5315	5158	5020	4835	4718	4511	4272	3960	3733	3744	3476	3350	3353	3378	3552	3707	3984	4064	4389	4609	4889	5001	5125	5036	5085	5130	5041	5254	5500	5536	5745	6013	6189	6298	6691	6853	7046	7117	7157	7100	7148	6846	6671	6122	5622	5370	5145	4777	4506	4153
1740	1913	2148	2339	2452	2605	2727	2890	3143	3346	3752	3882	4247	4524	4657	4888	4929	5153	5116	5263	5211	5087	5083	5078	4809	4833	4727	4692	4501	4401	4470	4483	4228	4057	3977	3841	3781	3784	3890	3824	3782	3793	3842	3988	4034	3969	4106	4087	4173	3918	3895	3586	3510	3472	3523	3570	3529	3596	3547	3419	3375	3365	3431	3382	3407	3376	3294	3381	3409	3393	3424	3451	3527	3632	3800	4078	4349	4607	4853	5089	5253	5613	5771	5798	5861	6016	6090	6025	5681	5669	5468	5452	5299	5214	5169	4894	4739	4552	4419	4334	4244	4211	4210	4273	4211	4455	4635	4699	4840	4907	4837	4787	4852	4720	4629	4492	4338	4210	4135	3979	3875	3790	3811	3687	3679	3703	3746	3751	3872	3845	3960	4046	4146	4135	4232	4248	4370	4343	4351	4321	4138	4166	4263	4499	4788	5172	5587	5889	6361	6829	7171	7437	7592	7771	7728	7508	7160	6863	6297	5771	5365	4864	4723	4524	4340	4178	4022
1803	2079	2448	2696	2817	2976	3155	3353	3573	3804	3911	4061	4286	4452	4557	4528	4399	4430	4317	4430	4344	4240	4134	4219	4016	3940	4155	4228	4075	4152	4142	4133	4188	4214	4201	4249	4198	4165	4252	4154	4180	4104	4024	3956	3881	3877	3741	3599	3489	3246	3165	2994	2918	2876	2879	2882	2953	2973	2989	2982	2936	2906	3024	3072	3096	3192	3311	3438	3551	3609	3821	4012	4147	4319	4428	4676	4873	5024	5154	5297	5424	5553	5593	5396	5327	5321	5165	5052	4917	4899	4871	4684	4694	4785	4818	4983	4982	4976	4983	5082	4921	4909	4820	4769	4834	4778	4618	4546	4496	4395	4126	4048	3938	3908	3876	3869	3742	3718	3809	3865	3990	4128	4137	4129	4155	4082	4025	4009	3829	3715	3697	3594	3458	3483	3505	3593	3659	3824	3828	3893	4075	4391	4449	4839	5424	5722	6058	6339	6809	7046	7061	7127	6985	6823	6614	6299	5961	5561	5337	5078	4824	4714	4635	4578	4386	4461	4084
1849	2146	2397	2671	2813	2843	2976	3005	3084	3205	3304	3402	3511	3706	3746	3709	3639	3709	3730	3948	4039	4114	4237	4271	4248	4273	4386	4494	4530	4359	4383	4251	4310	4260	4171	4127	3887	3944	3718	3681	3570	3434	3210	3167	3024	3023	3061	3022	2940	2746	2751	2716	2677	2742	2855	2921	2944	3231	3291	3310	3305	3267	3279	3245	3460	3502	3623	3732	3832	3995	3864	3989	4148	4103	4199	4273	4450	4386	4634	4820	4757	4879	5066	5000	4976	4991	4988	5042	5089	5154	5195	5276	5413	5289	5447	5430	5414	5314	5233	4992	4845	4595	4360	4254	4126	4021	4029	3925	3898	3798	3917	3893	3998	3867	3991	4132	4134	4305	4316	4394	4271	4217	4171	4026	3808	3652	3453	3293	3168	3088	3129	3195	3336	3547	3706	3912	4116	4291	4401	4504	4647	4745	5152	5159	5425	5644	5730	5861	6136	5957	5994	6056	5893	5839	5927	5896	5844	5753	5656	5476	5308	5118	4773	4574	4375	4087	3727
1631	1793	2094	2312	2538	2596	2661	2738	2829	2937	3118	3223	3397	3647	3853	3866	4006	4089	4222	4392	4505	4433	4479	4398	4241	4111	4061	4040	3956	3860	3599	3578	3511	3350	3274	3206	3116	3051	2949	2915	2852	2775	2787	2789	2854	2984	3096	3178	3130	3096	3078	3088	3084	3143	3150	3162	3333	3262	3338	3323	3299	3146	3114	2927	3080	3048	3126	3202	3303	3363	3405	3549	3713	3753	3923	4032	4281	4497	4777	5013	5094	5332	5604	5612	5746	5806	5996	5845	5792	5762	5765	5502	5517	5312	5170	4965	4879	4592	4310	4118	4026	3849	3834	3800	3786	3881	3938	4006	4248	4246	4183	4219	4263	4229	4187	4141	3992	3963	3855	3799	3779	3604	3644	3480	3336	3341	3268	3280	3435	3446	3658	3904	3985	4213	4464	4627	4721	4616	4583	4485	4415	4483	4444	4574	4834	5043	5369	5592	5771	5903	6218	6277	6384	6644	6485	6367	6197	6086	5791	5502	5162	4721	4287	3988	3633	3339	3145
1498	1774	2025	2388	2591	2773	2932	3018	3201	3251	3489	3609	3768	3955	4002	4172	4152	4246	4060	4037	4135	4042	3905	3743	3576	3469	3337	3180	3192	3102	3070	3030	3048	2998	3043	2981	2979	3063	3144	3191	3223	3184	3197	3179	3230	3287	3378	3370	3338	3279	3150	2961	2797	2826	2745	2837	2755	2804	2740	2757	2773	2626	2643	2628	2752	2807	3041	3077	3361	3467	3582	3742	3938	4231	4497	4715	4952	5145	5314	5500	5690	5986	5970	5976	5940	5872	5683	5525	5281	5243	5068	4895	4807	4683	4664	4398	4324	4301	4319	4321	4312	4428	4353	4330	4366	4318	4332	4199	4278	4104	3973	3838	3604	3519	3415	3352	3395	3449	3488	3514	3774	3784	3862	3940	4068	4127	4048	4061	3986	4022	4045	4087	4080	4140	4133	4193	4098	4061	3938	3848	3874	3967	4265	4538	4962	5408	5754	6224	6395	6646	6747	6741	6674	6401	6225	5979	5610	5299	4882	4684	4417	4160	3779	3612	3451	3353	3156
1655	1840	2075	2402	2610	2780	2872	3007	3064	3115	3269	3330	3441	3497	3618	3602	3576	3495	3566	3509	3471	3432	3419	3368	3374	3161	3234	3348	3366	3474	3405	3456	3583	3505	3538	3531	3568	3516	3531	3463	3392	3387	3166	3038	3015	2951	2989	2881	2850	2641	2627	2460	2445	2450	2453	2499	2645	2628	2801	2861	3092	3001	3047	3071	3087	3264	3445	3614	3807	3974	4183	4232	4312	4578	4615	4821	4744	4905	4980	5054	5130	5107	5110	5111	5035	5097	4889	4892	4825	4855	4820	4847	4960	4946	5030	4949	4931	5040	4887	4922	4889	4760	4558	4398	4150	3921	3808	3584	3523	3228	3164	3198	3151	3264	3368	3479	3714	3868	4109	4344	4570	4636	4600	4669	4458	4266	4059	3784	3690	3461	3426	3474	3478	3495	3712	3921	3967	4019	4090	4262	4390	4568	4845	5149	5377	5630	5621	6063	6036	5999	5791	5686	5556	5391	5279	5012	4811	4788	4629	4525	4289	4185	3880	3659	3549	3462	3254
1428	1576	1750	2016	2177	2376	2416	2480	2645	2700	2860	2966	3135	3354	3433	3598	3731	3734	3819	3777	3838	3891	3988	3887	3973	3805	3857	3909	3895	3816	3750	3570	3569	3437	3406	3368	3170	3124	3141	3070	2937	2907	2814	2706	2672	2658	2646	2712	2698	2745	2761	2748	2824	2833	2937	2980	3133	3245	3308	3338	3474	3482	3344	3290	3330	3291	3304	3376	3541	3625	3623	3644	3704	3804	3894	3983	4034	4096	4280	4338	4442	4642	4770	4957	5184	5174	5335	5271	5286	5377	5460	5429	5420	5354	5169	4979	4842	4604	4454	4268	4067	3944	3769	3746	3510	3437	3275	3209	3221	3244	3344	3533	3624	3807	3993	4084	4157	4307	4439	4502	4510	4376	4284	4176	4007	3719	3455	3429	3304	3300	3430	3551	3835	4042	4323	4529	4601	4562	4677	4577	4563	4459	4443	4501	4630	4654	4631	4901	4911	4911	4938	5028	5017	5131	5092	5120	5031	4854	4650	4424	4106	3828	3513	3226	2899	2808	2710
1204	1327	1512	1764	1979	2232	2492	2704	2831	2904	3249	3424	3528	3662	3811	3940	3950	4016	3969	4109	4042	3996	4015	4007	3880	3626	3576	3464	3401	3438	3187	3133	2971	2937	2985	2923	2985	2957	3022	2998	3033	3109	3102	3130	3109	3149	3129	3200	3215	3261	3186	3104	3077	3075	3075	3061	3061	3155	3154	3027	3033	2981	2866	2896	2774	2820	2778	2909	3068	3162	3351	3450	3614	3769	3999	4175	4356	4532	4757	4807	4955	5185	5270	5368	5531	5589	5332	5228	5259	5018	4931	4848	4625	4370	4188	4034	3849	3705	3618	3628	3653	3585	3615	3665	3780	3689	3685	3654	3653	3733	3695	3725	3741	3713	3723	3789	3775	3829	3810	3904	3937	3976	3862	3978	3932	3830	3896	3987	4052	4144	4251	4387	4445	4563	4630	4632	4487	4357	4164	3904	3742	3727	3825	3921	3938	4222	4421	4734	4989	5100	5155	5394	5321	5295	5115	4842	4656	4369	3952	3625	3375	3154	2941	2659	2514	2518	2485
1464	1591	1825	2098	2370	2616	2916	2966	2979	3144	3270	3342	3401	3520	3632	3577	3539	3672	3648	3624	3501	3588	3488	3363	3307	3097	3010	3017	3077	3062	3103	3055	3100	3086	3180	3253	3362	3424	3546	3622	3624	3603	3592	3492	3354	3281	3194	3155	3020	2957	2905	2737	2692	2623	2567	2620	2575	2635	2603	2660	2728	2823	2793	2816	2758	2844	2906	3062	3323	3492	3701	3836	4041	4279	4438	4537	4660	4694	4595	4775	4635	4732	4791	4728	4641	4542	4424	4435	4363	4233	4191	3961	4122	4034	3991	3982	3851	3859	3913	3945	3934	3794	3831	3812	3847	3706	3543	3425	3359	3263	3268	3297	3361	3422	3556	3775	3766	3931	4099	4204	4236	4426	4558	4686	4734	4667	4483	4537	4349	4248	4150	4059	4076	3870	3805	3815	3725	3616	3591	3735	3799	4031	4242	4399	4476	4771	4790	5007	5033	5073	5072	4996	4701	4521	4323	4111	3889	3696	3434	3277	3129	3037	2775	2749	2693	2597	2717
1460	1588	1781	2024	2092	2279	2439	2585	2556	2492	2580	2777	2914	3015	3071	3080	3112	3262	3373	3429	3448	3595	3687	3558	3557	3471	3415	3603	3569	3582	3672	3611	3566	3668	3643	3615	3674	3593	3612	3575	3514	3412	3239	3210	2944	2879	2815	2796	2829	2663	2682	2582	2436	2588	2583	2684	2781	2958	3029	3143	3190	3240	3412	3367	3444	3352	3368	3534	3572	3705	3753	3877	3884	3929	3950	3857	3832	3784	3745	3789	3894	3889	4006	4212	4360	4347	4431	4462	4476	4526	4526	4590	4555	4580	4515	4336	4191	4006	3975	3843	3743	3498	3401	3290	3215	3168	3083	2998	3019	3041	3205	3351	3568	3894	4204	4279	4601	4890	4968	4887	4878	4787	4752	4581	4511	4251	4071	3842	3684	3644	3600	3536	3580	3569	3608	3620	3673	3827	3850	4001	3999	4163	4322	4384	4303	4268	4246	4295	4228	4230	4204	4121	4109	4027	3991	4052	3850	3794	3642	3525	3441	3181	3029	2849	2642	2578	2546
1094	1236	1370	1539	1720	1891	2082	2300	2425	2459	2632	2807	2974	3185	3477	3632	3645	3772	3842	3885	3974	4022	3976	3904	3890	3714	3661	3536	3576	3589	3608	3528	3447	3335	3316	3257	3245	3285	3249	3202	3267	3234	3184	3194	3017	3162	3063	3173	3177	3209	3161	3131	3173	3215	3238	3226	3380	3376	3365	3473	3474	3478	3457	3319	3270	3298	3185	3132	3195	3182	3256	3314	3418	3461	3583	3547	3688	3753	3793	3971	4061	4297	4429	4699	4814	4909	4903	5078	5026	4925	4800	4713	4630	4398	4129	3970	3688	3557	3285	3300	3133	3100	3027	3107	3173	3258	3382	3524	3602	3762	3765	3982	4087	4156	4325	4484	4595	4609	4513	4410	4324	4095	4042	3856	3818	3618	3652	3674	3628	3625	3820	3709	3842	3755	3835	3763	3732	3626	3568	3567	3377	3532	3423	3479	3442	3494	3599	3681	3824	4093	4136	4224	4289	4254	4279	4294	4148	3891	3719	3463	3165	2956	2652	2452	2308	2282	2192
1102	1245	1468	1612	1889	2168	2333	2632	2769	2853	3095	3243	3433	3615	3820	3828	3709	3609	3581	3642	3667	3738	3668	3498	3537	3340	3251	3200	3148	3178	3243	3273	3250	3241	3210	3283	3378	3402	3580	3700	3798	3943	3884	4004	3788	3836	3751	3810	3702	3713	3584	3500	3271	3273	3174	3133	3099	3053	3055	2967	3040	3010	2978	2925	3010	2925	3020	2909	2975	3150	3419	3513	3720	3819	4018	4115	4176	4249	4286	4402	4465	4553	4526	4568	4595	4704	4684	4655	4536	4498	4317	4106	4199	4014	3937	3804	3744	3687	3592	3421	3480	3440	3461	3492	3668	3682	3780	3730	3726	3730	3804	3773	3747	3715	3790	3782	3821	4031	3938	4071	4131	4061	4165	4176	4158	4165	4275	4143	4164	4086	3934	3718	3571	3357	3269	3216	3097	3101	3043	3027	3020	3127	3291	3407	3533	3609	3721	3923	4084	4157	4293	4309	4224	4049	3934	3727	3509	3327	3074	2929	2847	2614	2555	2447	2451	2459	2403
1331	1487	1718	1895	2062	2268	2476	2660	2817	2821	2969	3057	3104	3241	3209	3184	3201	3193	3184	3116	3229	3351	3382	3341	3414	3445	3431	3446	3536	3564	3684	3790	3865	3934	3902	3833	3902	3961	4103	4065	4153	4138	4113	4069	3770	3679	3488	3286	3346	3278	3050	3013	2920	2828	2784	2693	2873	2794	2975	2966	3059	3166	3230	3270	3384	3358	3390	3514	3541	3605	3811	3795	3912	3886	3804	3922	3886	3812	3851	3826	3804	3724	3890	3917	4038	4113	4118	4194	4343	4410	4485	4524	4620	4597	4459	4378	4341	4185	4131	3933	3767	3645	3497	3368	3428	3290	3299	3262	3326	3331	3372	3381	3540	3648	3800	4021	4240	4195	4396	4520	4569	4619	4749	4571	4389	4210	4013	3791	3672	3405	3273	3150	2921	2856	2825	2917	2976	3098	3175	3406	3466	3627	3729	3738	3771	3799	3701	3802	3805	3885	3770	3733	3645	3681	3481	3328	3298	3191	3247	3084	3053	3111	2995	2899	2767	2668	2543
1276	1380	1514	1689	1817	1985	2204	2352	2517	2597	2563	2666	2837	2921	2984	3163	3167	3341	3355	3468	3584	3706	3924	3958	3958	4047	3892	3807	3860	3794	3840	3958	3875	3825	3687	3553	3480	3560	3600	3651	3636	3534	3453	3365	3247	3140	3026	3003	2993	2978	2863	2957	2919	2929	3006	3065	3188	3259	3300	3331	3448	3512	3560	3500	3436	3364	3343	3220	3125	3168	3105	3142	3039	3148	3106	3147	3210	3202	3284	3448	3565	3676	3895	4072	4266	4488	4661	4911	5020	5143	5053	4957	4927	4880	4653	4402	4100	3861	3623	3433	3207	3057	2965	3013	2989	2963	3124	3255	3388	3514	3697	4004	4131	4256	4510	4591	4818	4738	4741	4779	4591	4436	4151	3923	3653	3491	3311	3212	3077	3038	3047	3107	3154	3173	3298	3355	3543	3538	3630	3665	3596	3609	3537	3424	3400	3399	3347	3470	3569	3718	3745	3762	3870	3846	3796	3764	3656	3673	3647	3422	3316	3239	2931	2712	2534	2434	2174
1145	1271	1410	1594	1740	1975	2202	2427	2616	2756	2918	2982	3211	3245	3565	3611	3758	3734	3736	3696	3709	3753	3793	3719	3707	3638	3632	3443	3285	3264	3223	3248	3249	3339	3241	3068	3178	3147	3265	3243	3324	3400	3506	3371	3456	3302	3318	3244	3222	3263	3219	3245	3274	3189	3238	3231	3158	3165	3213	3129	3121	3069	3064	2986	2974	2909	2864	2810	2757	2690	2695	2795	2862	3032	3248	3289	3472	3695	3837	4046	4169	4406	4476	4602	4763	4835	4997	4903	4889	4807	4669	4548	4242	4085	3956	3774	3589	3337	3201	3115	3061	3047	3054	3053	3123	3291	3382	3483	3573	3693	3933	3926	4132	4112	4146	4209	4203	4272	4171	4071	3972	3856	3827	3598	3598	3524	3492	3490	3477	3567	3440	3531	3583	3349	3371	3352	3225	3230	3187	3189	3122	3079	3113	3207	3227	3328	3676	3867	4075	4255	4337	4356	4283	4239	3941	3771	3568	3374	3313	3085	2950	2754	2623	2496	2386	2210	2110
1417	1548	1665	1844	1972	2171	2421	2551	2692	2789	2927	2930	3044	3290	3368	3408	3353	3249	3150	3168	3161	3162	3134	3113	3090	3095	3184	3147	3049	3011	3086	3188	3271	3334	3404	3459	3400	3439	3465	3599	3555	3763	3661	3591	3611	3473	3392	3277	3185	3216	3195	3024	2991	3001	2931	2870	2829	2821	2852	2883	2866	2870	2999	2921	3027	2970	2965	3044	3137	3132	3166	3271	3365	3525	3659	3808	3974	4028	4041	4045	4128	4212	4321	4387	4354	4437	4279	4519	4386	4336	4320	4311	4224	4150	4094	4009	3877	3673	3671	3579	3458	3404	3379	3251	3296	3250	3302	3201	3164	3104	3202	3418	3573	3463	3661	3720	3864	3961	4080	4101	4169	4193	4122	4160	4102	4187	4001	3793	3722	3475	3269	3142	2987	2879	2907	2859	3022	2957	3061	3067	3291	3252	3387	3481	3587	3732	3865	3970	4100	4259	4152	4064	3805	3616	3463	3255	3050	2948	2888	2842	2864	2901	2734	2766	2641	2443	2328
1557	1653	1822	1860	2008	2114	2225	2452	2547	2637	2623	2704	2651	2764	2873	2957	3118	3059	3058	3074	3081	3152	3183	3391	3357	3515	3505	3554	3558	3477	3471	3562	3586	3597	3688	3586	3533	3425	3369	3437	3423	3296	3301	3266	3253	3115	3065	2987	2810	2856	2907	2862	2925	2835	2885	2929	2896	3024	2997	3171	3205	3377	3323	3442	3436	3352	3354	3285	3264	3296	3192	3261	3209	3196	3273	3434	3503	3536	3578	3694	3744	3779	4016	4182	4314	4340	4443	4556	4758	4760	4812	4836	4881	4887	4705	4493	4256	3975	3752	3569	3409	3235	3158	2937	2880	2869	2810	2863	2928	2993	3155	3351	3599	3779	3956	4121	4278	4420	4536	4449	4468	4313	4175	4017	3863	3668	3595	3281	3210	3101	2986	2930	2957	2975	3140	3236	3340	3529	3587	3585	3586	3545	3536	3473	3448	3426	3506	3547	3500	3612	3561	3585	3455	3417	3332	3296	3189	3209	3135	3043	2965	2843	2703	2615	2388	2292	2102
1441	1489	1649	1710	1866	2072	2239	2404	2574	2756	2818	2924	3103	3120	3350	3463	3613	3673	3694	3649	3619	3661	3626	3713	3643	3605	3601	3680	3503	3441	3333	3230	3255	3207	3185	3007	2908	2920	2843	2841	2964	2987	2973	3073	3037	3011	3094	3073	3162	3153	3204	3304	3276	3261	3384	3270	3271	3321	3258	3276	3306	3260	3237	3134	3068	2944	2842	2681	2653	2662	2626	2562	2629	2675	2916	3044	3349	3444	3587	3857	4045	4168	4352	4577	4747	4794	4892	4927	4879	4861	4858	4707	4583	4396	4256	4021	3668	3461	3243	3145	2982	2970	2875	3028	2974	3007	3065	3206	3307	3446	3572	3715	3782	3901	4065	4130	4082	4110	4061	3876	3726	3673	3637	3543	3516	3547	3589	3546	3578	3521	3532	3556	3630	3589	3671	3744	3744	3761	3688	3502	3356	3314	3144	3082	3071	3096	3168	3221	3471	3562	3598	3790	3719	3731	3669	3521	3445	3137	2954	2740	2589	2366	2261	2056	1888	1846	1744
1526	1744	1954	2102	2219	2390	2634	2790	2903	3131	3220	3334	3409	3416	3556	3553	3648	3716	3621	3494	3454	3346	3334	3223	3170	3150	3114	2983	3019	2927	2836	2806	2830	2851	2804	2826	2865	2846	2920	3018	3033	3254	3301	3340	3282	3187	3297	3206	3240	3179	3214	3089	3108	3037	2922	2835	2772	2782	2666	2696	2643	2666	2689	2643	2604	2601	2568	2551	2645	2591	2720	2758	2833	3001	3140	3356	3612	3800	3957	4120	4132	4275	4227	4218	4424	4345	4291	4200	4115	4036	3983	3895	3748	3749	3522	3601	3501	3434	3332	3395	3300	3275	3337	3384	3227	3239	3248	3232	3149	3173	3214	3327	3343	3500	3477	3633	3601	3649	3646	3786	3823	3891	4120	4068	4252	4253	4345	4276	4136	3977	3846	3679	3537	3477	3380	3338	3298	3357	3279	3243	3294	3184	3205	3211	3275	3417	3534	3570	3674	3790	3766	3841	3681	3525	3362	3118	2801	2656	2473	2277	2183	2098	2064	1987	1984	1996	1884
1697	1933	2086	2168	2316	2420	2556	2763	2845	2974	3024	2881	2982	3022	2972	2984	3071	3131	3083	3094	2947	3007	2910	2984	2928	2991	2978	3041	2995	3011	2924	2936	2946	2993	3077	3105	3063	3063	2962	3026	2980	3070	3083	3119	2956	2807	2807	2789	2621	2657	2622	2614	2507	2545	2542	2549	2615	2545	2526	2600	2623	2777	2856	2979	3024	3048	3012	2990	3060	3076	3009	3103	3051	3036	3142	3268	3388	3561	3655	3666	3667	3779	3739	3764	3827	3800	3816	3761	3710	3759	3755	3832	3786	3842	3843	3852	3709	3672	3467	3329	3256	3118	3033	2921	2774	2739	2682	2728	2638	2718	2753	2878	3122	3335	3536	3754	3953	4235	4482	4444	4582	4672	4678	4582	4457	4349	4254	4014	3701	3548	3403	3303	3218	3129	3176	3207	3330	3428	3465	3494	3582	3458	3513	3580	3435	3365	3337	3376	3335	3369	3221	3233	3063	2985	2911	2797	2701	2622	2549	2453	2338	2365	2295	2205	2056	1941	1819
1492	1646	1803	1902	2024	2145	2282	2396	2497	2573	2610	2708	2787	2769	2702	2884	3120	3090	3249	3261	3252	3231	3227	3309	3290	3268	3333	3245	3294	3173	3065	2977	2941	2826	2801	2815	2662	2553	2585	2520	2524	2678	2560	2642	2623	2546	2493	2482	2623	2577	2635	2726	2783	2809	2878	2978	3060	3086	3073	3059	3230	3116	3246	3243	3223	3151	2946	2813	2855	2754	2829	2688	2652	2591	2643	2889	2973	3310	3425	3670	3747	3911	3979	3989	4034	4131	4198	4115	4193	4087	4062	3973	3826	3728	3620	3485	3199	3130	2987	2694	2611	2496	2424	2401	2431	2462	2534	2657	2742	2908	3038	3213	3465	3657	3917	4177	4320	4475	4484	4527	4388	4210	4139	4070	3878	3748	3700	3663	3526	3612	3511	3400	3459	3412	3485	3505	3563	3601	3528	3374	3417	3221	3131	3047	2894	2823	2788	2796	2852	2915	2914	2942	2940	2955	3042	3007	2903	2866	2685	2561	2410	2190	1983	1814	1682	1525	1422
1321	1556	1844	1966	2079	2206	2340	2661	2757	2920	2970	2989	3114	3261	3215	3261	3411	3418	3441	3378	3327	3208	3174	3039	3066	2986	2941	2884	2746	2690	2634	2490	2454	2404	2463	2477	2444	2449	2437	2494	2568	2582	2787	2902	2974	2992	3066	2970	3165	3329	3173	3177	3192	3265	3155	3311	3226	3157	3082	3010	2879	2874	2861	2873	2801	2730	2626	2664	2642	2592	2686	2767	2828	2876	3036	3186	3342	3563	3852	3971	4137	4320	4209	4284	4075	4102	4072	3887	3811	3683	3474	3299	3272	3201	2975	3037	2897	2885	2799	2710	2757	2737	2746	2726	2902	2934	3034	3178	3329	3309	3302	3327	3424	3508	3701	3748	3917	3895	3923	3914	3863	3894	3832	3858	3853	3919	3936	4014	3932	3931	3889	3833	3701	3536	3315	3228	3104	2968	2874	2826	2734	2725	2751	2742	2765	2772	2796	2816	2923	3041	3032	3017	3201	3021	3010	2831	2793	2641	2377	2132	1954	1877	1692	1610	1517	1466	1420
1519	1743	2019	2223	2364	2482	2598	2750	2887	2972	2981	3024	3050	2961	3021	2997	3106	3075	3082	2995	2907	2810	2721	2743	2691	2641	2609	2603	2591	2568	2635	2640	2680	2705	2749	2816	2912	2930	3003	3056	3014	3122	3148	3244	3325	3321	3255	3131	3185	3177	3171	3056	2998	2961	2938	2927	2905	2950	2778	2802	2797	2805	2940	2865	2935	2996	3019	3032	3134	3125	3153	3232	3194	3208	3226	3315	3439	3413	3530	3538	3562	3495	3549	3502	3402	3353	3267	3229	3183	3168	3126	3040	3076	3094	3101	3218	3228	3310	3424	3336	3152	3115	3092	3003	3065	3056	3076	3012	3082	3024	3051	2993	3052	3171	3369	3607	3692	3862	3863	4023	4131	4214	4123	4149	4157	4149	4029	3976	3781	3625	3518	3377	3149	3000	2869	2763	2654	2618	2637	2696	2666	2807	2949	2983	3020	3013	2995	2888	2849	2798	2689	2716	2579	2557	2471	2400	2352	2288	2244	2153	2023	1937	1942	1883	1847	1685	1607
1463	1680	1878	2086	2194	2243	2408	2356	2584	2649	2630	2683	2615	2701	2641	2664	2682	2739	2948	2914	2994	2996	2893	2870	2862	2906	3036	2975	3009	3090	3077	3085	3094	3089	3025	3039	3035	3017	2990	2960	2904	2872	2972	2918	3043	2996	3000	2983	2988	2945	2988	2919	2925	2803	2928	3113	3114	3153	3138	3212	3207	3276	3311	3334	3349	3294	3339	3240	3191	3106	2939	2940	2849	2730	2715	2679	2766	2791	2796	2886	2917	2935	3103	3023	3105	3219	3288	3466	3492	3502	3471	3499	3439	3395	3399	3342	3292	3256	3197	3108	2844	2765	2639	2526	2563	2553	2644	2710	2791	2980	3079	3164	3406	3533	3670	3880	4130	4303	4332	4294	4163	4082	3958	3825	3642	3362	3281	3091	3068	2992	3049	2911	2895	2856	2912	2920	2958	2997	2993	3041	3008	2988	2987	2986	2848	2683	2611	2533	2479	2405	2441	2499	2504	2598	2693	2609	2750	2679	2439	2367	2320	2176	2011	1792	1737	1586	1470
1188	1362	1473	1807	1926	2045	2165	2299	2477	2677	2766	2870	2854	2873	2912	3027	3105	3232	3326	3294	3332	3400	3179	3033	3085	2917	2988	2995	2928	2846	2856	2729	2752	2690	2612	2518	2587	2643	2586	2708	2686	2684	2736	2905	2988	2994	3051	3163	3153	3239	3284	3279	3270	3222	3223	3160	3261	3269	3157	3146	3110	3085	3017	3014	2883	2805	2727	2640	2551	2566	2458	2464	2415	2461	2525	2550	2621	2791	2926	3114	3281	3445	3501	3576	3621	3675	3635	3629	3523	3482	3413	3276	3076	2887	2817	2720	2661	2546	2538	2472	2428	2469	2430	2439	2603	2681	2877	2962	3026	3290	3434	3572	3557	3574	3710	3781	3951	3938	3784	3651	3620	3512	3430	3262	3134	3158	3104	2990	2993	2963	3018	3032	3113	3105	3127	3148	3044	3045	2955	2728	2700	2603	2536	2430	2437	2419	2448	2460	2592	2724	2785	2817	2931	3023	3050	2940	2819	2573	2484	2267	1985	1858	1742	1564	1512	1428	1400
1206	1420	1622	1893	2066	2228	2384	2507	2708	2984	3125	3040	3054	3002	3058	2973	3073	3056	3122	3070	2987	2967	2827	2721	2675	2607	2602	2579	2614	2520	2492	2518	2489	2557	2500	2567	2637	2774	2815	2939	2940	2966	3037	3133	3232	3321	3242	3366	3320	3217	3198	3130	3004	2931	2829	2778	2799	2768	2667	2606	2541	2615	2581	2603	2627	2646	2580	2541	2562	2567	2654	2582	2703	2772	2844	3010	3062	3146	3204	3226	3365	3305	3370	3285	3211	3181	3085	3018	2868	2856	2849	2806	2700	2710	2678	2665	2732	2758	2864	2909	2934	2946	2950	2937	2998	2993	3061	3047	3176	3082	3112	3156	3121	3184	3226	3255	3300	3361	3398	3391	3382	3375	3443	3429	3442	3488	3393	3365	3197	3083	3039	2919	2852	2816	2731	2652	2553	2491	2457	2479	2326	2338	2424	2534	2577	2750	2820	2898	3012	3072	3053	3103	3046	2849	2705	2453	2331	2137	2030	1901	1783	1765	1712	1708	1679	1610	1502
1415	1527	1679	1929	2094	2146	2249	2352	2467	2589	2738	2613	2659	2599	2597	2577	2628	2669	2784	2810	2881	2854	2765	2687	2693	2651	2802	2845	2882	2805	2857	2803	2836	2937	2825	2927	2923	2915	2940	3033	3029	2962	2868	2936	2953	2950	2843	2870	2825	2790	2730	2672	2576	2503	2497	2547	2547	2585	2694	2727	2844	2873	2928	2906	2905	2894	2933	2978	2944	2960	2855	2801	2747	2666	2746	2737	2643	2758	2645	2623	2746	2718	2753	2795	2757	2805	2783	2921	2963	3039	3147	3201	3309	3358	3408	3362	3432	3436	3232	3238	3123	3068	3005	2958	2816	2814	2761	2768	2792	2828	2713	2834	2838	2969	3202	3233	3300	3465	3389	3492	3459	3429	3356	3287	3209	3093	2919	2733	2640	2470	2325	2319	2356	2311	2373	2474	2519	2623	2599	2632	2684	2689	2758	2786	2695	2767	2767	2683	2728	2672	2712	2707	2616	2503	2335	2262	2116	2108	1984	1950	1920	1889	1765	1676	1618	1463	1372
1260	1408	1495	1650	1739	1875	1954	2009	2174	2295	2457	2484	2559	2630	2598	2610	2627	2790	2894	2952	3113	3079	3116	3034	2973	3016	2959	2904	2911	2926	2871	2738	2697	2703	2631	2616	2567	2515	2535	2605	2558	2557	2545	2484	2478	2513	2520	2527	2550	2619	2665	2738	2784	2733	2832	2872	2848	2877	2924	2985	2908	3022	2926	2900	2835	2740	2694	2696	2569	2518	2440	2325	2273	2278	2243	2296	2237	2365	2463	2557	2596	2779	2932	3073	3169	3304	3319	3532	3572	3678	3578	3616	3607	3481	3423	3282	3253	3005	2907	2792	2689	2669	2607	2667	2619	2688	2892	2885	2880	2966	2963	3116	3157	3237	3358	3389	3306	3220	3188	3143	3073	2879	2729	2717	2532	2495	2379	2362	2331	2335	2417	2404	2587	2709	2741	2916	2920	2899	2801	2689	2638	2629	2554	2539	2430	2499	2497	2615	2681	2647	2662	2715	2622	2550	2491	2415	2325	2318	2033	1927	1676	1583	1386	1317	1223	1198	1141
1253	1367	1501	1680	1763	1987	2000	2110	2323	2525	2716	2972	3052	3010	2970	2926	2821	2877	2890	2962	2997	3020	2926	2742	2663	2538	2612	2504	2409	2435	2387	2396	2303	2414	2324	2386	2374	2381	2407	2546	2529	2573	2518	2563	2561	2599	2637	2650	2654	2729	2730	2667	2728	2711	2675	2604	2555	2542	2520	2459	2462	2412	2386	2424	2397	2307	2308	2269	2283	2331	2323	2325	2337	2244	2419	2440	2561	2672	2790	2911	3002	3152	3229	3293	3323	3306	3361	3290	3230	3314	3116	3061	2989	2824	2849	2814	2832	2861	2763	2755	2759	2759	2822	2829	2900	2923	2965	3071	3073	2904	2835	2823	2805	2805	2772	2830	2783	2816	2681	2681	2591	2566	2485	2601	2623	2638	2726	2835	2890	2854	2917	2970	2954	2945	2916	2867	2790	2660	2579	2455	2428	2476	2442	2513	2542	2604	2676	2743	2845	2850	2823	2711	2637	2462	2346	2171	2104	1874	1706	1566	1454	1288	1228	1144	1145	1115	1161
1386	1553	1679	1884	1947	2118	2252	2345	2323	2448	2596	2709	2756	2697	2573	2551	2459	2452	2460	2476	2608	2655	2594	2443	2366	2295	2281	2295	2335	2384	2400	2488	2522	2508	2502	2569	2536	2536	2565	2545	2628	2623	2563	2491	2453	2459	2255	2240	2255	2299	2234	2187	2158	2102	2018	2071	2013	2001	2034	2099	2155	2238	2327	2393	2396	2439	2429	2473	2528	2586	2596	2584	2539	2552	2554	2563	2600	2717	2767	2836	2812	2847	2959	2954	2940	2889	2878	2908	2944	2927	2932	2936	3027	3044	3061	3086	3146	3117	3099	2999	2883	2772	2797	2643	2601	2590	2480	2422	2330	2337	2213	2223	2197	2325	2370	2504	2616	2714	2753	2852	2860	2869	2994	2951	3017	3030	3033	3062	2979	2849	2863	2742	2781	2618	2595	2532	2544	2572	2570	2625	2711	2830	2848	2849	2860	2861	2746	2639	2529	2460	2316	2216	2151	2040	1884	1789	1800	1700	1608	1530	1494	1479	1413	1381	1351	1250	1224
1297	1325	1510	1633	1733	1808	1869	1978	1947	2048	2096	2194	2301	2429	2413	2312	2350	2349	2362	2430	2513	2582	2588	2610	2682	2571	2527	2500	2521	2578	2584	2608	2461	2470	2339	2286	2175	2159	2192	2125	2097	2072	2084	1963	1884	1806	1808	1756	1774	1781	1789	1786	1818	1879	1908	1943	2019	2055	2114	2251	2329	2447	2458	2472	2529	2506	2496	2373	2430	2411	2356	2247	2339	2297	2281	2242	2260	2353	2455	2616	2677	2723	2902	2954	3085	3195	3203	3300	3388	3537	3425	3377	3293	3372	3234	3127	3065	2899	2744	2526	2312	2165	2026	1982	1992	1997	1995	2067	2028	2054	2099	2192	2303	2378	2453	2600	2740	2864	2945	3026	2978	2954	2902	2851	2685	2661	2646	2484	2532	2608	2671	2697	2670	2817	2731	2721	2795	2816	2867	2889	2810	2810	2722	2657	2598	2407	2261	2108	2003	1925	1820	1848	1756	1833	1831	1808	1812	1867	1794	1682	1595	1464	1391	1260	1192	1154	1006
1108	1211	1315	1422	1553	1629	1742	1784	1893	1968	2080	2198	2388	2544	2657	2641	2672	2631	2640	2666	2761	2773	2708	2581	2560	2413	2320	2139	2085	2066	2067	1934	1942	1814	1763	1699	1710	1657	1660	1674	1696	1773	1817	1768	1804	1764	1774	1738	1814	1877	1951	1959	1955	1987	1940	2062	2121	2053	2139	2227	2247	2133	2207	2124	2063	2074	2055	2023	2095	2038	2028	2066	2140	2198	2222	2300	2457	2680	2724	2882	3094	3324	3358	3431	3507	3622	3544	3468	3569	3385	3196	3142	3024	2836	2678	2456	2365	2363	2213	2067	2001	2038	1938	1941	2042	2120	2204	2343	2418	2510	2508	2406	2444	2409	2327	2391	2392	2484	2582	2537	2579	2538	2512	2424	2434	2479	2577	2623	2728	2798	2923	2957	2948	2947	2904	2757	2678	2585	2506	2340	2288	2148	2064	2070	2027	1901	1901	1803	1798	1774	1751	1768	1749	1675	1743	1671	1668	1660	1492	1350	1277	1216	1208	1136	1117	1083	999
1183	1305	1427	1554	1636	1804	1950	1972	2053	2083	2185	2229	2355	2412	2507	2524	2491	2405	2303	2318	2289	2217	2162	2128	2039	1963	1839	1805	1707	1615	1677	1670	1601	1602	1612	1631	1651	1659	1729	1800	1857	1890	1941	2071	1970	1911	1949	1901	1863	1835	1885	1832	1837	1818	1701	1787	1727	1773	1872	1820	1891	1880	1873	1977	2004	2050	2142	2188	2260	2384	2357	2542	2592	2692	2806	2863	2963	2950	3050	3042	3121	3155	3276	3211	3150	3080	2987	2972	2945	2774	2723	2624	2508	2377	2294	2246	2276	2189	2271	2321	2342	2312	2256	2256	2225	2281	2273	2281	2273	2288	2226	2178	2120	2034	2046	2026	2163	2154	2370	2477	2554	2710	2791	2837	2881	2822	2847	2874	2767	2794	2696	2654	2639	2443	2304	2216	2080	1959	1922	1841	1895	1884	1902	1971	1942	1988	1958	1887	1762	1728	1631	1484	1483	1441	1351	1298	1282	1231	1246	1257	1256	1279	1332	1318	1307	1249	1155
1265	1334	1369	1470	1548	1632	1674	1752	1741	1738	1771	1832	1851	1941	2058	2009	1978	1884	1770	1800	1817	1839	1946	1911	1858	1908	1930	1939	1768	1807	1820	1851	1829	1851	1787	1798	1780	1796	1769	1823	1751	1835	1761	1847	1886	1833	1759	1695	1699	1595	1651	1635	1654	1618	1680	1682	1737	1782	1909	2024	2110	2155	2211	2275	2388	2445	2480	2547	2610	2680	2712	2686	2756	2741	2718	2592	2613	2601	2548	2554	2636	2773	2740	2727	2739	2752	2691	2742	2817	2728	2797	2720	2588	2550	2467	2404	2326	2259	2302	2241	2114	2002	1950	1843	1858	1760	1760	1817	1880	2003	2013	1999	2045	2058	2125	2255	2381	2510	2637	2764	2867	2960	2966	2895	2815	2782	2624	2448	2381	2367	2294	2203	2213	2121	2062	1954	2011	1897	1861	1908	1917	1919	1989	1876	1811	1779	1648	1621	1498	1412	1294	1273	1237	1281	1380	1376	1409	1470	1496	1568	1556	1542	1503	1421	1327	1193	1073
1066	1048	1177	1266	1266	1334	1430	1496	1566	1624	1637	1675	1693	1773	1850	1928	1877	1833	1725	1779	1780	1881	2022	2070	2114	2006	1999	1886	1791	1706	1716	1796	1684	1657	1620	1544	1517	1499	1494	1528	1495	1538	1537	1549	1653	1627	1667	1678	1681	1734	1838	1827	1874	1986	1991	1969	2102	2188	2296	2396	2451	2434	2473	2536	2436	2504	2562	2558	2439	2441	2386	2358	2375	2323	2351	2293	2315	2338	2312	2414	2508	2564	2789	2913	2950	3017	2988	2972	2935	2885	2850	2700	2575	2355	2233	2091	1935	1743	1689	1628	1593	1575	1550	1576	1563	1673	1729	1861	1990	2078	2214	2309	2367	2380	2361	2333	2473	2531	2579	2585	2622	2562	2620	2614	2485	2387	2321	2244	2287	2293	2302	2302	2283	2304	2241	2190	2137	2091	1963	1855	1704	1599	1446	1383	1366	1300	1389	1372	1343	1384	1433	1510	1569	1597	1663	1704	1744	1768	1744	1693	1623	1513	1387	1310	1188	1058	1023
949	982	1066	1147	1308	1388	1535	1614	1700	1726	1756	1794	1834	1809	1913	1879	1962	1772	1775	1723	1679	1746	1718	1765	1745	1703	1612	1549	1490	1342	1388	1363	1457	1466	1393	1385	1345	1359	1366	1440	1480	1529	1565	1604	1693	1751	1809	1876	1957	1987	1974	1937	2003	1972	2077	2056	2071	2144	2114	2162	2175	2200	2214	2281	2291	2266	2214	2220	2264	2235	2230	2247	2281	2428	2489	2494	2475	2491	2550	2571	2603	2631	2695	2757	2778	2759	2685	2475	2455	2338	2255	2115	2119	1902	1838	1714	1662	1593	1620	1628	1699	1665	1834	1889	1999	1901	1957	2014	2035	2068	2042	2015	1971	1992	1914	1960	2032	2083	2177	2219	2336	2336	2519	2498	2529	2492	2480	2459	2462	2564	2347	2384	2270	2103	2091	1930	1780	1698	1529	1452	1390	1291	1277	1256	1264	1325	1400	1472	1499	1601	1605	1689	1704	1713	1808	1756	1692	1586	1570	1525	1440	1366	1335	1325	1325	1185	1181
985	1015	1098	1143	1181	1292	1403	1499	1583	1623	1576	1595	1594	1660	1657	1654	1671	1631	1615	1539	1511	1522	1428	1460	1543	1581	1578	1495	1462	1466	1475	1509	1540	1533	1582	1612	1588	1506	1523	1508	1558	1569	1624	1605	1629	1687	1768	1713	1767	1808	1789	1780	1858	1843	1826	1915	1922	1978	1966	2062	2151	2191	2282	2283	2378	2409	2439	2434	2439	2409	2448	2422	2473	2436	2424	2498	2414	2373	2246	2250	2133	2165	2090	2070	2109	2078	2059	2102	2029	2045	2033	2010	2029	2108	2158	2076	2072	2087	2044	2065	2052	1962	1942	1872	1845	1824	1687	1679	1707	1632	1677	1665	1680	1723	1774	1888	2047	2185	2254	2366	2494	2465	2624	2584	2492	2420	2377	2289	2116	1998	1885	1724	1676	1624	1515	1553	1536	1485	1480	1488	1480	1436	1395	1404	1434	1468	1466	1420	1410	1478	1509	1597	1606	1619	1591	1593	1630	1528	1552	1559	1554	1486	1474	1489	1414	1318	1245
823	838	864	881	959	1012	1052	1122	1220	1308	1350	1431	1537	1583	1656	1608	1753	1707	1744	1725	1629	1666	1718	1632	1743	1874	1865	1787	1758	1724	1693	1675	1679	1663	1624	1542	1539	1468	1457	1415	1437	1446	1513	1554	1546	1586	1586	1653	1653	1643	1737	1813	1854	1923	1993	2097	2199	2231	2264	2368	2484	2470	2527	2590	2478	2519	2478	2378	2397	2400	2236	2289	2155	2084	2049	1999	1987	1904	1897	1834	1829	1827	1841	1844	2018	2058	2184	2224	2326	2329	2495	2491	2422	2451	2468	2335	2131	2064	1982	1845	1732	1683	1672	1692	1620	1641	1660	1739	1713	1774	1824	1843	1910	2038	2115	2236	2344	2425	2427	2443	2281	2299	2125	2113	2016	1924	1844	1746	1615	1549	1501	1523	1473	1535	1606	1678	1729	1686	1709	1656	1560	1541	1459	1377	1341	1315	1351	1332	1342	1437	1482	1681	1688	1799	1770	1778	1728	1708	1671	1610	1604	1492	1403	1352	1240	1141	1099
712	702	754	789	836	895	1020	1079	1244	1316	1469	1628	1730	1804	1855	1908	2023	2026	2002	1875	1831	1710	1673	1643	1617	1703	1689	1660	1590	1557	1511	1443	1488	1477	1446	1472	1470	1467	1548	1484	1543	1617	1640	1708	1729	1719	1824	1822	1870	1953	2044	2037	2131	2152	2218	2244	2258	2270	2325	2321	2355	2387	2401	2424	2301	2259	2216	2136	2069	2045	2009	2040	1993	2028	2017	2091	2039	2052	2022	2098	2102	2054	2139	2169	2227	2240	2302	2301	2373	2359	2388	2322	2310	2230	2184	2040	1949	1831	1848	1801	1766	1835	1831	1933	1986	2054	2100	2150	2134	2102	2038	2025	2084	2035	2080	2004	2104	2155	2078	2033	1881	1857	1784	1721	1691	1707	1793	1739	1802	1741	1757	1837	1811	1804	1789	1768	1669	1582	1549	1429	1364	1289	1302	1377	1421	1373	1524	1563	1645	1754	1824	1892	1964	1916	1965	1813	1737	1639	1520	1400	1346	1234	1203	1113	1089	1022	977
782	845	914	936	940	1018	1100	1194	1294	1393	1471	1593	1737	1734	1703	1703	1703	1702	1637	1495	1530	1434	1370	1432	1397	1522	1565	1574	1518	1573	1573	1563	1602	1653	1697	1705	1838	1775	1811	1799	1828	1829	1768	1855	1784	1864	1866	1867	1829	1807	1790	1865	1902	1930	1857	1886	1953	1982	1996	2020	2082	2199	2207	2151	2185	2128	2240	2190	2143	2098	2113	2128	2204	2195	2249	2205	2230	2215	2135	2084	2095	2031	1924	1932	1923	1968	2004	2008	2070	2130	2201	2188	2255	2279	2241	2227	2190	2204	2164	2279	2223	2214	2185	2200	2198	2090	2104	2077	2006	1870	1791	1678	1720	1690	1771	1828	1846	1910	1910	1971	1968	1967	2009	2080	2027	1994	2008	2025	1985	1982	1863	1807	1762	1656	1573	1430	1448	1383	1342	1328	1345	1377	1440	1516	1602	1692	1728	1796	1757	1867	1902	1912	1879	1823	1733	1633	1532	1513	1410	1357	1278	1288	1184	1189	1232	1154	1069
810	879	910	860	894	903	956	1041	1112	1160	1218	1262	1380	1395	1392	1472	1457	1440	1490	1467	1521	1483	1583	1648	1685	1759	1904	1873	1918	1940	1938	1912	1972	1931	1938	1955	1913	1845	1809	1750	1631	1567	1511	1477	1452	1514	1435	1433	1471	1465	1527	1539	1592	1646	1775	1864	1937	1991	1974	2067	2161	2194	2260	2273	2338	2366	2364	2329	2239	2239	2087	2078	2051	1923	1974	1893	1899	1833	1841	1751	1731	1730	1758	1773	1863	1941	2085	2183	2387	2493	2627	2593	2709	2687	2694	2548	2422	2361	2405	2322	2139	2046	2018	1947	1867	1816	1699	1740	1684	1745	1646	1688	1683	1767	1844	1938	2054	2134	2171	2253	2222	2194	2073	2015	1949	1941	1849	1770	1708	1729	1720	1704	1700	1696	1580	1608	1548	1479	1474	1478	1498	1510	1520	1558	1590	1571	1572	1536	1534	1540	1683	1652	1601	1637	1591	1599	1625	1642	1648	1641	1534	1528	1459	1370	1286	1211	1116
694	711	804	826	830	860	892	936	1034	1138	1186	1290	1469	1477	1537	1539	1678	1748	1837	1865	1942	1915	1935	1897	2026	2033	2013	1944	1910	1927	1907	1834	1723	1668	1647	1598	1559	1497	1455	1392	1339	1261	1273	1289	1213	1276	1367	1356	1331	1383	1455	1547	1690	1758	1876	1998	2053	2058	2093	2197	2227	2230	2224	2233	2232	2182	2119	2074	2043	1981	1932	1863	1823	1820	1828	1855	1870	1839	1864	1894	1917	1984	2068	2249	2375	2507	2513	2638	2702	2778	2757	2705	2622	2528	2391	2280	2183	1998	1936	1925	1872	1766	1787	1720	1757	1746	1797	1827	1914	1955	2022	2005	2047	1982	1974	1996	1998	1999	1979	2024	1919	1925	1797	1777	1722	1737	1718	1699	1757	1804	1843	1837	1873	1973	1851	1806	1698	1570	1525	1396	1343	1323	1264	1232	1248	1227	1293	1305	1392	1477	1566	1586	1571	1609	1666	1651	1647	1659	1621	1563	1459	1405	1314	1312	1188	1229	1120
658	750	898	944	978	1040	1122	1156	1309	1410	1419	1500	1621	1670	1724	1831	1880	1952	2017	1962	1945	1872	1721	1674	1645	1678	1696	1678	1578	1564	1606	1542	1542	1510	1531	1487	1576	1482	1531	1452	1449	1448	1423	1403	1420	1444	1444	1455	1485	1518	1515	1581	1618	1741	1789	1870	1897	1914	1911	1898	1969	1941	1984	1935	1960	1968	1987	1992	1994	1925	1956	1969	1918	1993	2095	2206	2244	2281	2287	2320	2253	2358	2422	2393	2525	2563	2556	2504	2393	2434	2411	2385	2284	2282	2213	2119	1947	1951	1950	1998	2018	2055	2011	1989	2055	1997	2003	2072	1948	1948	1827	1758	1756	1705	1662	1661	1629	1694	1704	1698	1826	1841	1938	1976	2058	2088	2118	2026	1961	1930	1890	1857	1901	1802	1727	1563	1496	1438	1375	1295	1266	1273	1208	1226	1287	1226	1330	1381	1513	1562	1643	1574	1545	1464	1425	1378	1374	1386	1352	1342	1355	1345	1327	1323	1378	1368	1319
761	866	1048	1065	1151	1144	1249	1228	1341	1391	1452	1478	1581	1582	1590	1694	1670	1686	1709	1663	1546	1508	1501	1440	1444	1522	1587	1614	1680	1743	1801	1732	1716	1745	1802	1771	1814	1816	1832	1683	1617	1473	1514	1474	1420	1357	1330	1360	1366	1356	1341	1393	1366	1447	1515	1589	1682	1703	1683	1719	1794	1929	1998	2040	2153	2271	2271	2306	2319	2336	2278	2285	2167	2149	2181	2242	2311	2319	2226	2242	2175	2190	2214	2336	2248	2291	2376	2357	2275	2331	2432	2436	2400	2514	2431	2412	2303	2226	2242	2089	2054	2054	2005	1950	1842	1757	1695	1658	1617	1542	1569	1546	1580	1616	1693	1728	1795	1781	1860	2022	2027	2101	2148	2224	2235	2196	2102	1989	1810	1696	1656	1545	1477	1516	1427	1389	1347	1320	1358	1371	1356	1346	1369	1379	1395	1356	1417	1390	1470	1449	1483	1454	1404	1366	1323	1331	1392	1439	1438	1483	1442	1550	1539	1558	1556	1509	1320
817	888	972	1073	1170	1184	1224	1244	1263	1381	1410	1433	1518	1561	1576	1667	1597	1648	1672	1656	1573	1650	1580	1668	1712	1750	1776	1885	1905	1885	1857	1913	1776	1688	1643	1585	1625	1546	1464	1426	1299	1255	1208	1159	1149	1131	1100	1121	1108	1157	1218	1197	1259	1337	1429	1601	1747	1761	1902	1956	2052	2128	2259	2261	2328	2393	2348	2247	2292	2129	2044	2015	1876	1871	1916	1996	2109	2108	2209	2284	2305	2360	2399	2476	2500	2500	2608	2585	2565	2541	2547	2656	2607	2568	2505	2354	2147	2060	1860	1814	1759	1651	1653	1645	1604	1633	1630	1648	1598	1708	1742	1754	1809	1844	1949	1983	1960	1956	1905	1932	1934	1914	1929	1972	1958	1865	1817	1785	1670	1524	1480	1448	1409	1469	1411	1441	1467	1465	1402	1409	1323	1272	1221	1142	1139	1107	1169	1235	1301	1376	1426	1459	1487	1546	1573	1678	1700	1737	1699	1688	1691	1609	1545	1472	1425	1315	1204
776	895	991	1090	1211	1317	1303	1425	1505	1539	1660	1703	1784	1775	1830	1787	1772	1782	1775	1765	1749	1694	1731	1676	1631	1620	1625	1575	1566	1562	1478	1481	1485	1405	1330	1349	1270	1276	1213	1143	1125	1104	1088	1086	1090	1118	1181	1270	1301	1388	1394	1438	1434	1463	1652	1725	1800	1928	1892	1945	1994	2006	1938	2052	2042	2086	2074	2017	2067	2047	2017	1950	1910	1849	1887	2057	2187	2332	2492	2533	2596	2608	2587	2548	2548	2615	2531	2520	2371	2338	2269	2221	2134	2079	2069	1934	1860	1769	1672	1693	1679	1717	1779	1881	1926	2059	2038	2060	2039	2069	1948	2037	1934	1926	1926	1874	1779	1695	1710	1703	1670	1737	1762	1771	1833	1828	1892	1840	1772	1721	1625	1633	1528	1528	1493	1371	1333	1330	1271	1227	1097	1098	1020	999	1014	1079	1163	1268	1376	1583	1591	1651	1734	1776	1751	1769	1840	1813	1720	1689	1513	1501	1411	1410	1325	1245	1223
829	1020	1053	1194	1241	1382	1429	1454	1514	1559	1657	1634	1688	1589	1634	1575	1528	1516	1526	1516	1456	1502	1414	1335	1332	1313	1349	1317	1284	1283	1326	1341	1336	1383	1321	1360	1267	1332	1280	1262	1250	1195	1178	1161	1198	1210	1203	1300	1369	1307	1352	1357	1398	1380	1423	1538	1666	1723	1756	1778	1779	1817	1867	1915	1942	1941	2008	2084	2093	2213	2224	2196	2174	2104	2049	2091	2201	2296	2357	2382	2390	2357	2261	2235	2190	2179	2111	2082	2005	1942	1975	2027	2058	2068	2115	2158	2138	2114	2117	2093	2127	2126	2151	2098	2191	2160	2045	2026	1906	1830	1713	1621	1574	1589	1591	1612	1671	1701	1726	1742	1780	1833	1853	1907	1915	1941	1898	1873	1794	1649	1563	1451	1369	1290	1255	1238	1226	1178	1225	1222	1206	1259	1238	1205	1274	1243	1282	1330	1333	1451	1474	1532	1554	1658	1662	1698	1700	1649	1576	1535	1471	1413	1392	1333	1324	1332	1234
798	889	932	1063	1113	1240	1262	1283	1338	1373	1415	1467	1433	1481	1454	1392	1323	1402	1369	1444	1438	1351	1361	1345	1347	1351	1409	1397	1492	1495	1512	1468	1532	1482	1447	1407	1303	1255	1253	1155	1119	1037	1000	1041	983	1038	1081	1139	1196	1207	1286	1316	1404	1392	1526	1593	1637	1733	1890	1898	1970	1916	2046	2089	2069	2143	2233	2238	2223	2207	2214	2089	2074	1943	1916	1912	1916	1934	1988	2031	2049	2008	1988	2062	1959	2030	2009	2037	2148	2243	2264	2311	2428	2477	2457	2442	2412	2351	2275	2104	2011	1968	1888	1837	1827	1827	1785	1819	1679	1675	1625	1544	1552	1619	1710	1709	1782	1871	1946	1967	1919	1848	1787	1699	1647	1588	1529	1489	1417	1300	1288	1320	1288	1354	1381	1406	1482	1509	1560	1581	1558	1468	1413	1354	1280	1258	1272	1211	1253	1267	1258	1373	1407	1469	1532	1595	1609	1561	1538	1502	1459	1369	1334	1237	1191	1149	1072
726	782	826	892	991	1043	1171	1218	1309	1326	1356	1406	1483	1577	1497	1492	1491	1476	1542	1502	1525	1489	1483	1497	1449	1439	1432	1433	1466	1509	1429	1362	1405	1276	1255	1200	1109	1023	975	988	990	952	966	982	1069	1083	1155	1258	1321	1396	1543	1547	1587	1656	1652	1783	1811	1869	2009	1961	1932	1935	1933	1938	1933	1954	1977	1975	2005	1922	1877	1858	1795	1754	1673	1658	1716	1748	1855	1963	2020	2010	2062	2045	2101	2181	2169	2255	2410	2389	2539	2545	2452	2412	2373	2352	2215	2159	2002	1869	1837	1805	1773	1759	1833	1865	1882	1926	1894	1837	1866	1747	1690	1683	1654	1605	1640	1625	1640	1570	1562	1501	1340	1390	1372	1402	1402	1474	1432	1502	1584	1632	1667	1655	1695	1715	1695	1645	1624	1597	1482	1396	1375	1300	1238	1299	1307	1354	1361	1324	1432	1543	1544	1560	1653	1592	1561	1494	1362	1278	1130	1073	992	972	926	906	863
863	885	909	992	1125	1185	1278	1381	1373	1404	1490	1560	1553	1631	1601	1603	1538	1462	1466	1417	1420	1427	1337	1290	1314	1304	1220	1221	1250	1252	1253	1250	1254	1211	1206	1154	1111	1108	1115	1126	1159	1152	1183	1238	1298	1382	1474	1564	1601	1612	1686	1658	1667	1629	1589	1620	1628	1657	1717	1733	1718	1716	1721	1718	1684	1691	1743	1735	1804	1805	1857	1894	1852	1884	1823	1767	1890	1879	1857	1990	1982	2034	2103	2156	2165	2128	2112	2199	2223	2253	2326	2345	2427	2347	2360	2349	2370	2331	2291	2147	2150	2086	2070	2075	2098	1973	1992	1955	1831	1833	1666	1679	1537	1455	1410	1405	1376	1292	1323	1351	1380	1384	1478	1541	1578	1633	1724	1750	1732	1810	1798	1764	1719	1694	1707	1686	1611	1555	1479	1489	1402	1385	1417	1450	1513	1540	1589	1562	1567	1593	1556	1532	1579	1537	1457	1391	1243	1138	973	943	879	858	835	821	812	818	863
992	982	999	1111	1143	1190	1198	1250	1288	1274	1278	1373	1353	1387	1451	1398	1281	1249	1200	1205	1200	1242	1207	1198	1198	1197	1194	1277	1335	1373	1451	1503	1514	1519	1521	1466	1416	1460	1405	1366	1409	1321	1326	1342	1281	1339	1304	1384	1399	1385	1414	1428	1423	1474	1445	1416	1440	1452	1494	1605	1666	1654	1696	1700	1738	1760	1816	1843	1856	1884	1877	1911	1876	1848	1828	1804	1770	1763	1729	1727	1822	1766	1912	1992	2010	2096	2140	2205	2344	2458	2565	2694	2799	2925	2887	2910	2799	2742	2578	2496	2410	2316	2159	2000	1916	1861	1835	1668	1575	1588	1560	1473	1493	1453	1493	1498	1534	1518	1584	1607	1696	1683	1697	1720	1704	1701	1696	1639	1639	1632	1648	1691	1604	1596	1611	1639	1586	1575	1595	1533	1568	1532	1528	1513	1524	1497	1384	1413	1350	1306	1320	1264	1261	1196	1116	1048	925	882	815	892	820	842	819	847	870	824	807
907	818	911	962	900	959	986	1074	1069	1077	1069	1178	1259	1320	1272	1332	1264	1245	1270	1230	1232	1279	1344	1410	1472	1443	1472	1496	1488	1540	1605	1668	1748	1590	1622	1521	1411	1355	1388	1318	1250	1239	1196	1172	1141	1126	1154	1102	1142	1217	1247	1331	1405	1438	1370	1388	1410	1404	1517	1579	1655	1726	1774	1792	1800	1744	1716	1716	1712	1684	1705	1648	1682	1635	1693	1697	1805	1710	1740	1772	1779	1952	2044	2194	2326	2415	2508	2622	2675	2782	2869	2984	2936	2941	2790	2656	2513	2410	2331	2137	2091	1905	1901	1733	1722	1647	1628	1655	1630	1672	1707	1699	1710	1686	1684	1673	1613	1641	1582	1582	1607	1577	1539	1529	1528	1551	1554	1504	1552	1625	1662	1683	1688	1730	1728	1763	1703	1733	1685	1595	1491	1361	1369	1230	1149	1084	1068	973	974	942	974	955	941	919	905	869	828	870	827	776	759	786	693	693	692	735	695
758	779	765	791	839	914	1017	1118	1162	1199	1219	1292	1336	1334	1413	1437	1374	1348	1340	1291	1304	1379	1326	1422	1446	1394	1345	1342	1330	1394	1399	1471	1502	1553	1485	1477	1415	1340	1270	1245	1178	1171	1155	1161	1115	1082	1094	1091	1133	1180	1214	1284	1297	1297	1327	1343	1308	1338	1344	1359	1401	1419	1438	1523	1477	1478	1406	1404	1383	1469	1550	1609	1688	1681	1791	1862	1968	1986	2053	2153	2252	2303	2351	2511	2541	2542	2650	2648	2642	2639	2555	2529	2507	2469	2421	2360	2184	2104	2051	1925	1934	1901	1889	1850	1829	1801	1797	1770	1820	1729	1708	1639	1591	1536	1476	1426	1387	1418	1391	1403	1452	1526	1580	1578	1665	1676	1713	1776	1738	1685	1733	1772	1751	1694	1653	1562	1529	1502	1417	1272	1268	1159	1131	1062	983	997	971	896	858	862	849	823	852	826	798	737	721	690	685	691	660	673	676	724	730	711	744
776	826	866	931	988	1097	1122	1199	1259	1258	1275	1252	1284	1314	1298	1324	1306	1302	1232	1244	1233	1221	1232	1236	1249	1308	1328	1282	1289	1294	1336	1365	1494	1539	1532	1501	1403	1345	1367	1305	1256	1167	1206	1209	1152	1096	993	981	1017	1048	1012	1039	1080	1076	1064	1046	1042	1002	1050	1000	1041	1105	1184	1205	1234	1273	1357	1363	1380	1515	1693	1730	1819	1842	1881	1977	2029	2044	2094	2115	2162	2189	2233	2229	2278	2382	2449	2449	2445	2434	2396	2401	2399	2338	2339	2334	2343	2329	2261	2088	2076	2038	2005	1898	1826	1734	1599	1475	1401	1353	1262	1283	1296	1268	1288	1331	1427	1536	1596	1720	1723	1783	1793	1862	1839	1847	1790	1758	1780	1704	1618	1576	1491	1421	1311	1289	1286	1192	1252	1252	1262	1235	1177	1169	1112	1013	961	908	824	809	736	714	727	658	657	713	710	761	719	753	751	778	810	825	892	885	924
785	831	863	875	919	990	1073	1139	1157	1152	1141	1100	1094	1116	1201	1245	1228	1245	1280	1296	1362	1399	1347	1444	1499	1535	1532	1443	1440	1402	1391	1442	1483	1516	1510	1438	1425	1335	1256	1216	1107	1091	1093	1049	1016	924	892	809	805	833	808	879	911	887	959	934	983	986	968	959	991	1039	1146	1210	1243	1310	1325	1340	1384	1419	1555	1611	1666	1620	1706	1693	1786	1855	1949	2033	2072	2114	2158	2235	2344	2428	2496	2572	2611	2582	2500	2555	2452	2457	2482	2383	2338	2211	2152	2026	1914	1789	1673	1534	1510	1430	1390	1318	1303	1330	1307	1392	1421	1446	1585	1604	1734	1831	1954	1882	1868	1827	1821	1763	1730	1638	1608	1541	1404	1416	1384	1284	1275	1273	1207	1255	1292	1297	1360	1303	1276	1251	1202	1119	1008	887	865	821	753	751	720	749	758	825	835	848	873	865	930	912	894	921	903	946	882	853	841
672	678	776	793	862	907	994	1099	1204	1263	1313	1277	1279	1226	1280	1426	1508	1590	1553	1535	1530	1527	1534	1452	1445	1478	1500	1411	1284	1247	1226	1178	1257	1282	1284	1288	1232	1230	1120	1022	1020	952	984	1013	962	1018	925	889	904	865	922	966	930	969	1009	973	974	962	949	903	912	965	980	997	1066	1129	1141	1189	1198	1205	1276	1361	1482	1529	1598	1719	1790	1897	1991	2129	2205	2325	2453	2504	2509	2560	2578	2530	2591	2517	2478	2302	2255	2176	2098	2039	1957	1894	1846	1775	1704	1673	1698	1672	1681	1686	1713	1745	1696	1697	1706	1699	1646	1625	1602	1599	1615	1744	1718	1686	1646	1635	1584	1596	1519	1473	1452	1452	1442	1427	1410	1340	1306	1265	1251	1244	1195	1153	1140	1106	1047	1034	950	929	890	902	847	821	838	864	876	916	948	976	995	996	959	982	945	878	854	822	826	825	810	791	798
702	745	784	900	904	1011	1085	1196	1343	1383	1400	1415	1408	1367	1322	1400	1460	1418	1427	1448	1412	1312	1233	1180	1211	1192	1236	1217	1142	1049	1036	1023	1033	1128	1185	1241	1211	1271	1206	1170	1100	1119	1064	1050	1069	1064	1012	960	912	867	919	862	909	859	853	870	824	822	808	834	809	822	879	986	1091	1119	1184	1252	1302	1370	1467	1502	1569	1696	1750	1836	1894	1969	2029	2144	2235	2217	2257	2243	2160	2162	2088	2071	2022	2010	1919	1894	1895	1891	1878	1959	2004	2026	2025	2084	2148	2110	2122	2124	2133	2062	1948	1976	1811	1711	1545	1547	1471	1426	1418	1449	1442	1511	1574	1695	1718	1724	1711	1739	1639	1685	1589	1587	1473	1407	1332	1323	1226	1175	1059	1008	989	915	925	899	934	938	901	906	894	880	890	880	894	891	908	906	935	954	927	922	860	865	826	802	747	727	745	785	756	820	778
709	782	788	859	885	958	982	1062	1132	1206	1258	1229	1185	1111	1081	1089	1177	1220	1226	1263	1223	1215	1166	1115	1074	1162	1174	1244	1195	1132	1134	1119	1155	1196	1224	1265	1269	1205	1238	1195	1108	1010	918	868	870	880	850	812	801	785	794	816	770	837	859	858	882	919	903	961	1004	1007	1036	1147	1234	1275	1348	1345	1395	1458	1467	1480	1506	1538	1591	1668	1668	1696	1718	1719	1805	1769	1839	1781	1733	1680	1692	1636	1679	1756	1840	1893	2009	2084	2147	2098	2156	2284	2237	2224	2268	2107	1991	1956	1849	1711	1608	1542	1454	1393	1411	1383	1310	1323	1345	1450	1546	1646	1739	1831	1831	1877	1855	1824	1689	1515	1418	1341	1261	1219	1177	1185	1131	1128	1157	1064	1088	1051	1040	1021	992	988	932	922	861	851	770	755	697	712	696	773	759	766	799	817	774	818	760	741	730	754	736	715	689	683	712
527	612	663	683	730	794	809	825	938	1005	1059	1095	1089	1047	1098	1118	1127	1170	1230	1296	1336	1342	1253	1279	1306	1253	1351	1348	1372	1261	1226	1136	1071	1098	1020	1041	1024	1031	996	973	940	829	794	737	765	802	845	856	931	933	982	1022	1060	1148	1200	1150	1255	1175	1224	1208	1159	1235	1238	1226	1200	1146	1213	1234	1162	1178	1170	1218	1204	1238	1318	1401	1448	1450	1486	1498	1512	1559	1604	1682	1731	1734	1749	1747	1751	1823	1905	1943	1995	1913	1940	1975	1885	1832	1933	1893	1865	1804	1720	1682	1563	1501	1463	1429	1393	1418	1397	1403	1419	1446	1480	1416	1443	1540	1478	1561	1580	1553	1558	1476	1388	1324	1296	1242	1211	1251	1276	1347	1436	1383	1405	1368	1318	1252	1121	1089	943	904	839	765	716	674	661	621	611	650	667	691	736	727	748	759	750	737	696	639	607	580	552	601	595	545	588
453	495	574	605	707	765	783	807	867	1013	1111	1160	1174	1170	1146	1122	1191	1230	1253	1398	1370	1445	1350	1305	1224	1199	1208	1164	1184	1114	1013	966	943	832	865	823	873	862	932	949	955	940	931	960	966	1054	1051	1145	1153	1245	1230	1178	1191	1270	1259	1226	1219	1173	1146	1094	1080	1065	973	993	949	950	1005	1020	1027	1072	1061	1115	1123	1162	1226	1305	1353	1386	1444	1530	1539	1518	1586	1603	1622	1642	1663	1711	1601	1636	1665	1717	1666	1715	1726	1678	1737	1754	1832	1791	1857	1813	1802	1804	1713	1715	1618	1585	1533	1461	1404	1302	1245	1234	1144	1118	1142	1132	1163	1196	1296	1346	1336	1388	1432	1430	1444	1522	1441	1449	1512	1496	1487	1442	1370	1318	1177	1111	925	848	794	720	697	674	670	687	675	641	679	668	643	694	727	728	678	675	613	585	577	528	489	534	545	599	608	646	634
476	514	595	604	684	674	715	752	846	893	1001	1082	1114	1072	1025	1024	986	1045	1107	1210	1242	1236	1175	1159	1097	1031	1019	1072	1059	1134	1075	1087	1058	1082	1022	1088	1108	1186	1183	1228	1219	1190	1135	1059	1032	1062	1039	1065	1076	1044	1059	1068	1009	1010	1095	1067	1073	1019	996	944	925	919	866	897	897	892	961	1082	1089	1156	1163	1194	1139	1165	1178	1169	1200	1186	1182	1139	1145	1192	1114	1163	1236	1329	1350	1445	1486	1578	1665	1787	1764	1845	1839	1933	1960	1959	2008	2015	2043	2026	2016	1839	1748	1692	1537	1438	1366	1305	1217	1180	1144	1086	1111	1065	1114	1224	1264	1366	1402	1485	1501	1573	1557	1559	1509	1485	1442	1464	1408	1352	1362	1318	1242	1134	1078	978	957	901	828	752	736	747	696	699	650	664	642	650	608	616	567	535	534	527	498	518	490	520	560	598	685	714	752	756	747
420	411	448	496	537	570	613	628	639	698	737	882	921	944	942	926	966	944	974	1070	1192	1222	1275	1246	1166	1190	1200	1172	1256	1301	1280	1300	1288	1222	1167	1124	1125	1147	1219	1221	1193	1116	1088	1023	929	881	943	894	914	923	928	918	932	995	989	984	1038	1081	1094	1017	989	974	995	972	940	963	1037	996	1037	1052	1000	984	947	913	852	875	822	864	835	867	887	984	1000	1032	1179	1361	1422	1583	1655	1794	1859	1943	1965	1975	1954	1990	2010	1952	1941	1913	1832	1762	1631	1628	1494	1518	1437	1437	1422	1422	1380	1385	1388	1401	1401	1398	1361	1402	1468	1454	1450	1457	1425	1365	1399	1351	1357	1332	1326	1363	1382	1263	1311	1252	1159	1183	1148	1096	993	935	853	771	740	641	565	546	523	505	504	573	534	563	561	575	521	536	537	564	579	600	601	626	635	643	684	645	679
331	334	363	410	486	542	578	552	601	610	697	793	920	981	1021	1082	1064	1124	1109	1184	1316	1307	1365	1361	1329	1244	1236	1207	1268	1240	1262	1181	1179	1197	1060	1055	1033	1091	1126	1104	1118	1116	1059	994	978	900	929	880	917	921	915	917	898	927	950	985	923	986	942	933	855	827	836	769	707	715	715	696	726	714	743	780	745	788	722	799	835	888	951	994	1032	1065	1125	1244	1274	1402	1493	1576	1659	1733	1685	1734	1713	1710	1673	1677	1676	1584	1620	1645	1617	1610	1590	1559	1661	1726	1698	1784	1763	1743	1698	1629	1618	1559	1504	1412	1303	1297	1287	1251	1213	1215	1177	1236	1238	1280	1323	1325	1391	1400	1350	1337	1296	1256	1160	1108	1006	916	851	737	652	612	566	565	540	591	560	580	558	620	646	666	662	634	641	594	590	562	583	567	601	582	585	601	648	634	642
361	375	405	447	518	527	590	628	659	702	754	784	918	996	1024	1095	1062	1066	1058	1137	1134	1224	1302	1276	1266	1202	1204	1171	1186	1188	1225	1171	1290	1218	1220	1148	1161	1116	1121	1131	1169	1165	1088	1041	1019	918	942	835	815	749	731	738	700	657	650	665	681	667	703	725	685	627	598	613	628	619	589	647	672	703	716	808	825	866	909	880	924	990	1072	1010	1075	1144	1073	1128	1219	1284	1335	1420	1460	1489	1534	1513	1558	1656	1608	1632	1639	1637	1662	1667	1714	1725	1789	1789	1740	1647	1681	1675	1606	1511	1492	1428	1381	1352	1314	1314	1328	1306	1246	1246	1325	1324	1321	1344	1292	1308	1277	1307	1310	1290	1227	1140	1055	937	868	766	710	665	614	579	602	608	601	645	678	662	691	624	634	648	651	637	638	629	619	598	600	597	610	593	625	609	596	634	632	665	656
411	372	360	382	426	457	538	590	609	616	687	784	821	916	954	1012	1014	1009	1066	1128	1193	1260	1323	1355	1385	1334	1353	1356	1365	1319	1342	1384	1370	1316	1254	1215	1167	1114	1062	1111	1081	1065	976	951	903	838	749	720	674	612	573	529	529	498	478	528	595	613	607	651	673	674	667	709	711	684	690	690	723	697	702	709	759	817	789	788	856	921	936	953	967	1005	1031	1111	1162	1220	1311	1351	1375	1471	1535	1586	1653	1690	1695	1691	1657	1679	1556	1608	1594	1508	1471	1472	1376	1328	1337	1395	1358	1396	1366	1417	1416	1387	1515	1463	1435	1482	1484	1468	1456	1384	1325	1255	1174	1139	1033	973	977	949	873	835	754	740	708	696	695	720	709	686	709	739	726	728	693	660	645	604	567	576	602	601	662	613	620	658	654	667	662	679	621	650	616	632	608	585	591
324	316	330	327	374	440	506	631	684	725	852	862	924	1051	1114	1185	1247	1295	1266	1283	1384	1416	1493	1567	1575	1516	1477	1484	1391	1333	1281	1244	1207	1182	1116	1048	965	970	1003	954	974	964	892	834	786	724	701	664	644	607	631	607	599	612	611	612	627	654	680	713	707	693	714	694	669	685	622	609	625	589	623	639	684	694	742	766	777	873	988	996	1034	1046	1119	1175	1239	1238	1291	1338	1324	1335	1361	1371	1389	1410	1483	1433	1334	1353	1378	1320	1389	1378	1411	1407	1473	1528	1552	1588	1618	1622	1677	1609	1617	1615	1572	1493	1421	1385	1314	1239	1171	1066	990	952	893	866	886	874	814	790	804	786	778	791	831	773	800	778	788	752	798	750	754	693	727	678	609	631	577	617	640	654	665	722	699	696	702	669	625	572	551	539	468	466	469	447	414
327	384	415	439	469	533	661	771	797	838	966	923	1049	1126	1210	1270	1331	1357	1290	1251	1207	1288	1445	1354	1410	1338	1235	1217	1151	1082	1047	1020	1024	999	990	1010	897	889	890	886	942	914	908	846	889	858	826	779	738	724	704	664	619	631	550	572	566	529	563	548	563	565	606	614	657	645	622	604	607	687	711	748	733	775	821	809	826	883	972	980	995	1008	1017	1107	1095	1069	1035	991	959	938	939	985	1043	1081	1143	1202	1265	1326	1404	1603	1656	1750	1859	1879	1900	1815	1787	1814	1798	1739	1724	1676	1563	1471	1378	1285	1193	1087	1058	1013	929	898	912	935	938	914	912	897	866	859	870	834	787	755	751	749	712	748	776	762	775	793	847	799	794	777	728	673	716	719	732	732	691	665	635	581	549	511	456	472	390	368	361	351	410	404	416
436	483	467	485	489	548	663	759	779	867	887	917	961	970	1045	1097	1157	1185	1127	1077	1047	1111	1090	1132	1206	1193	1128	1136	1073	1033	1070	1015	1076	1081	1072	1097	1025	998	994	966	943	904	878	817	778	734	724	689	622	605	567	543	534	552	512	530	565	563	605	622	615	678	684	700	740	755	731	766	826	831	853	885	833	842	796	760	736	713	737	729	741	765	731	795	800	848	780	781	780	801	872	958	1080	1219	1399	1475	1694	1747	1861	1995	2051	2093	2081	2124	2031	1939	1840	1735	1660	1565	1465	1384	1266	1240	1216	1186	1180	1139	1088	1058	1080	1070	1002	979	906	857	889	788	753	707	693	692	693	679	694	749	825	878	887	897	925	947	939	877	852	813	751	696	646	663	649	638	577	532	541	483	480	420	391	348	330	349	327	311	349	357	394
359	385	409	413	397	435	512	603	706	740	791	792	813	859	918	1016	1092	1100	1172	1088	1087	1085	1096	1141	1222	1230	1216	1212	1225	1127	1081	1076	1070	1086	1059	989	936	893	874	817	744	753	728	665	652	627	635	626	620	614	650	658	658	668	647	670	684	674	674	723	720	769	752	748	809	804	757	759	756	761	753	687	669	632	566	567	587	538	559	572	583	638	683	748	828	821	927	929	963	1006	1071	1133	1228	1341	1455	1617	1704	1814	1887	1930	1940	1908	1874	1857	1767	1720	1644	1631	1555	1469	1383	1398	1372	1397	1365	1298	1286	1262	1155	1052	1031	966	887	812	759	687	671	674	634	632	699	662	734	768	861	901	973	973	937	961	920	847	818	745	651	600	536	533	515	521	517	492	492	466	443	426	408	382	357	315	301	287	281	284	313	370	388
327	365	371	433	397	468	578	611	731	811	799	855	893	909	954	997	1139	1170	1189	1163	1142	1099	1068	1032	1111	1140	1179	1132	1068	1016	967	910	899	882	912	864	885	808	799	751	744	738	721	745	781	730	775	815	833	844	864	867	860	774	770	751	718	644	676	672	646	622	628	615	618	623	601	567	601	598	586	576	539	584	551	576	593	620	602	671	675	730	714	823	884	911	959	990	1027	1057	1065	1126	1157	1232	1376	1469	1600	1667	1728	1742	1761	1742	1747	1713	1757	1761	1693	1661	1664	1527	1434	1369	1238	1246	1154	1134	1076	977	910	887	886	872	777	771	741	747	777	793	823	874	878	891	884	889	941	894	856	846	790	721	646	613	574	520	497	494	483	489	509	494	469	458	410	420	372	342	333	317	284	267	272	283	313	363	370	399	431
414	420	485	517	526	533	574	645	706	815	811	847	866	878	898	943	1006	1056	1074	1016	959	924	899	913	903	920	1025	1004	929	935	924	910	941	928	947	923	965	901	918	910	899	834	860	866	873	887	876	858	893	841	876	823	741	674	639	592	584	547	505	505	505	471	546	522	525	535	555	581	580	591	654	656	643	667	631	644	655	634	617	638	690	683	718	738	793	858	868	939	994	1073	1093	1148	1212	1300	1360	1490	1580	1690	1716	1835	1809	1777	1756	1731	1693	1625	1561	1471	1359	1273	1184	1104	968	954	923	940	911	918	973	963	983	993	1010	1033	982	1021	1049	1013	968	957	940	882	836	779	709	699	675	641	596	565	575	542	535	500	511	482	473	415	376	365	329	313	303	274	273	269	280	292	307	314	352	386	370	409	433	477	477
431	455	477	510	517	497	539	567	640	703	768	729	753	731	737	748	790	836	861	943	903	932	877	856	917	976	1037	1043	1059	1046	1028	1025	985	1033	1028	993	1038	1042	963	909	900	868	841	839	823	781	730	666	640	651	675	647	629	559	525	519	475	463	500	495	482	512	602	567	604	637	603	633	612	609	628	577	566	535	557	531	501	553	547	569	632	639	667	743	770	892	880	978	1044	1196	1197	1272	1315	1416	1470	1543	1567	1532	1558	1617	1587	1544	1492	1429	1372	1335	1206	1231	1171	1144	1102	1042	980	1041	1024	1062	1108	1126	1146	1155	1146	1104	1144	1080	1051	1023	986	937	920	862	764	747	731	708	700	630	642	608	585	601	567	505	506	477	422	401	360	338	333	294	287	298	278	305	314	364	367	376	374	431	425	481	453	470	465	489	430
425	401	423	458	442	494	492	507	579	623	707	726	754	724	732	718	803	801	889	938	1047	1010	945	922	937	942	947	1013	1043	1016	996	956	960	944	957	953	956	932	915	853	861	816	755	745	711	664	647	609	596	578	593	565	598	575	565	564	556	537	505	538	510	495	484	506	524	505	498	483	474	494	471	488	545	546	569	587	621	661	676	785	811	849	900	904	969	965	1042	1086	1160	1194	1238	1276	1245	1231	1206	1169	1199	1186	1216	1293	1312	1333	1310	1291	1310	1351	1324	1356	1243	1292	1279	1183	1192	1155	1133	1104	1102	1122	1099	1142	1125	1065	1043	961	952	896	845	851	823	816	853	806	796	777	711	671	602	579	555	485	449	406	432	394	385	376	364	310	306	323	305	319	289	341	391	386	389	398	387	425	431	426	398	457	457	437	415
435	424	410	487	505	515	528	552	621	637	680	742	775	748	710	705	695	720	744	797	830	855	834	755	723	752	766	845	898	899	908	909	944	938	936	982	964	960	949	910	885	878	811	838	743	701	648	608	549	529	487	524	490	470	493	472	445	418	436	373	365	394	433	446	476	512	568	539	568	564	603	656	727	710	757	817	818	814	857	885	899	858	883	898	824	851	855	928	981	1013	1071	1023	1034	1038	1010	1039	1059	1100	1156	1312	1391	1438	1494	1468	1525	1500	1471	1472	1374	1346	1250	1184	1157	1103	1068	1084	1022	1019	1062	1083	1070	1023	973	938	932	915	913	924	871	879	829	772	742	696	683	582	525	476	439	429	410	417	444	448	433	426	397	409	370	368	358	356	367	338	336	385	378	366	343	352	363	407	389	404	449	436	463
447	458	436	422	453	489	487	470	505	537	574	621	637	638	639	611	631	584	633	679	687	769	771	797	821	733	811	844	881	929	978	981	998	1042	1018	986	965	916	969	922	879	867	750	737	676	621	573	520	438	433	413	387	386	395	448	411	444	433	446	463	482	514	566	602	655	733	743	810	841	821	834	809	838	788	823	878	811	791	822	770	798	794	830	853	799	785	807	812	889	915	994	1016	1045	1069	1055	1128	1141	1227	1268	1331	1367	1358	1390	1354	1329	1334	1371	1244	1226	1229	1260	1246	1201	1205	1205	1177	1173	1176	1109	1116	1111	1068	1019	952	852	824	747	721	705	700	661	645	648	648	620	603	574	541	543	504	532	507	526	508	468	473	403	386	366	352	302	299	302	288	290	318	310	351	346	359	337	362	347	350	345	356	398
347	313	289	310	329	337	337	338	395	417	473	568	619	667	715	680	672	650	690	693	762	779	852	900	847	816	852	827	838	882	942	930	929	904	859	866	819	846	763	756	735	710	641	591	530	536	491	484	411	457	431	453	457	527	518	580	619	622	669	669	703	687	732	738	773	788	850	877	837	832	799	779	760	774	752	725	768	812	779	751	820	788	850	837	836	883	884	828	863	898	905	931	961	954	997	1013	1032	1073	1049	1140	1134	1165	1152	1217	1261	1243	1296	1262	1302	1325	1324	1406	1439	1432	1400	1372	1300	1194	1096	1000	953	868	799	688	642	651	629	592	652	655	708	684	759	753	776	767	754	728	691	628	586	553	493	460	417	361	344	344	328	299	314	298	292	310	303	323	314	317	315	317	301	282	266	279	276	297	301
245	272	279	269	266	307	347	396	464	495	556	666	749	823	823	805	762	716	694	698	749	740	797	806	801	787	750	706	705	682	688	663	675	689	684	704	703	731	699	702	702	677	658	658	651	615	650	615	588	601	545	550	574	621	640	654	701	712	753	701	721	725	690	688	680	721	788	793	816	830	745	765	751	751	763	751	802	778	820	806	809	836	830	828	828	808	820	772	750	723	723	803	813	894	888	929	1018	1125	1117	1186	1197	1265	1301	1371	1392	1399	1464	1463	1440	1424	1411	1392	1368	1344	1193	1171	1074	1014	891	839	807	737	713	688	672	683	673	700	744	759	800	829	841	847	802	779	723	670	645	587	596	526	525	462	408	356	361	310	303	294	285	269	245	255	268	245	244	252	237	240	228	219	235	259	286	320	326
301	300	308	333	389	410	441	487	492	500	553	621	645	649	680	698	657	605	570	590	600	627	647	702	693	673	655	600	555	538	579	569	612	650	657	675	702	711	778	738	726	695	717	663	653	620	633	571	553	547	542	530	550	555	589	618	658	739	762	757	735	748	748	747	787	764	754	825	875	879	873	874	867	848	798	836	781	796	734	656	629	603	616	621	599	580	627	621	629	676	749	857	956	1040	1126	1201	1246	1300	1322	1375	1343	1432	1391	1362	1307	1271	1268	1240	1213	1098	1065	1016	993	950	950	939	955	932	910	924	938	880	863	854	830	798	787	809	795	811	816	809	790	755	735	675	656	579	591	535	521	471	452	365	342	323	313	279	263	215	214	211	221	216	237	211	208	224	217	228	210	251	257	326	375	400	411
336	331	342	351	370	404	404	414	396	420	436	409	440	483	486	542	540	554	502	492	525	538	614	650	657	709	653	631	598	609	591	629	670	670	677	658	686	686	684	718	634	615	558	562	528	536	554	570	563	567	584	603	619	639	679	698	769	812	881	883	920	853	891	853	863	857	837	837	834	786	780	788	748	677	630	579	569	559	541	510	517	540	598	592	589	687	677	699	781	866	916	1041	1122	1183	1303	1309	1346	1356	1355	1293	1248	1215	1146	1092	1025	995	936	903	858	845	913	945	908	965	1014	1021	1068	1086	1067	1080	1052	1013	1025	945	915	866	807	776	752	780	733	767	779	724	689	698	648	603	584	510	418	370	329	271	238	213	213	206	194	195	211	194	221	234	237	226	219	228	241	259	263	270	322	342	379	384	396
336	299	296	298	339	360	396	367	363	371	383	375	376	382	423	457	507	500	474	472	479	491	523	521	556	595	564	566	556	520	552	539	557	538	602	605	586	631	664	645	639	658	617	655	631	622	672	697	709	729	772	767	743	740	781	759	841	877	924	922	870	828	830	810	750	714	690	643	612	594	560	556	547	478	479	473	501	534	521	542	591	621	684	730	786	791	791	818	869	927	991	1060	1102	1168	1168	1177	1153	1145	1159	1098	1012	994	975	936	913	923	948	933	988	1001	989	1044	1103	1160	1104	1149	1080	1074	1054	1019	1036	1007	958	936	900	792	818	801	804	806	817	822	749	714	675	612	543	501	415	339	282	262	242	203	217	215	219	225	223	235	251	288	262	286	269	276	263	246	220	242	241	242	274	287	308	347	336
308	328	301	288	315	342	349	378	389	387	337	341	325	330	355	371	372	378	364	385	348	356	354	416	413	451	514	503	538	536	529	559	568	580	573	600	663	707	727	744	799	790	798	788	762	780	770	807	822	845	804	821	774	759	723	684	709	751	754	773	734	762	735	714	690	648	617	600	555	555	535	551	558	518	554	506	515	511	574	630	626	666	705	692	761	758	778	777	834	799	864	922	941	1009	968	1048	1000	988	995	1000	1017	1010	1067	1061	1023	1023	1054	966	994	994	1023	1066	1089	1103	1069	1085	1083	1037	1008	993	967	990	971	922	913	902	867	871	831	796	758	719	620	584	492	443	384	326	336	286	274	286	294	311	330	302	300	301	306	276	304	284	279	298	270	272	266	232	226	213	247	256	261	266	279	284	304
259	294	287	285	301	313	298	310	320	325	278	268	250	265	281	286	323	338	324	322	319	319	310	372	401	459	547	574	607	648	660	660	671	685	685	672	679	694	788	826	829	796	787	769	792	708	709	723	704	726	728	728	688	654	625	607	606	644	711	817	804	839	868	959	874	801	773	740	681	637	601	630	589	595	578	537	549	518	511	529	587	604	630	674	686	728	748	796	857	878	875	898	904	954	931	978	940	955	953	943	944	949	979	1024	1018	1043	1062	1055	1061	1033	1113	1080	1105	1166	1171	1165	1109	1089	1059	993	1009	997	979	940	829	751	756	684	630	580	529	488	447	435	381	375	348	351	358	360	366	373	371	379	348	343	311	286	300	318	286	300	296	289	290	319	276	276	283	256	285	248	260	237	212	217	209
232	242	251	242	243	239	229	247	264	259	262	299	311	295	287	322	377	395	429	426	424	413	414	460	472	544	587	612	588	622	646	652	700	670	659	626	628	635	657	682	758	753	774	729	709	669	681	656	659	636	669	683	659	606	612	657	656	699	729	781	819	837	861	839	860	779	731	681	638	574	567	536	528	537	523	525	528	541	578	601	610	648	684	705	733	793	822	856	874	843	800	714	719	695	719	669	685	707	772	848	884	920	1006	1113	1158	1209	1278	1339	1304	1306	1349	1305	1332	1322	1294	1316	1249	1120	1039	984	982	854	799	744	688	621	575	503	498	461	485	470	427	434	437	444	423	438	462	473	460	442	430	414	405	355	354	330	330	303	325	311	340	319	346	312	326	281	224	225	209	199	183	145	144	131	142
247	268	249	276	256	263	272	288	327	310	365	368	397	382	377	390	418	423	452	470	495	484	449	480	459	462	486	499	504	519	573	556	582	601	624	643	595	629	651	698	721	755	789	823	774	721	704	726	691	658	648	648	661	657	637	622	618	595	617	662	635	675	702	726	747	704	693	678	637	602	631	609	626	613	599	615	649	665	662	682	698	691	700	679	709	731	710	695	675	636	563	554	547	528	543	598	669	750	832	947	1044	1103	1204	1272	1320	1396	1399	1441	1423	1389	1332	1253	1181	1104	1131	1081	1027	981	933	887	836	820	752	646	610	569	551	557	565	537	506	514	484	458	467	506	498	515	512	499	476	434	456	376	392	356	344	352	341	331	342	336	318	299	264	250	215	179	138	146	118	140	139	118	123	142	148
294	304	328	314	297	297	290	311	331	348	360	363	391	404	387	385	390	448	440	487	503	484	466	469	449	473	495	470	524	524	561	592	632	675	719	689	691	692	651	673	700	710	715	747	713	665	597	576	530	534	494	490	509	527	526	569	549	589	568	582	598	673	746	722	730	794	755	804	823	805	831	849	784	734	731	745	725	680	614	645	593	586	573	525	536	510	548	552	557	547	600	574	596	652	714	753	872	986	1102	1156	1241	1292	1375	1370	1375	1348	1332	1296	1191	1129	1103	1019	988	970	957	938	976	959	959	983	904	850	751	701	651	630	599	583	579	594	599	553	522	536	530	543	533	542	557	536	506	458	457	446	402	353	334	291	248	243	245	237	203	204	154	150	119	103	104	87	95	121	120	149	120	129	168
258	247	256	258	257	252	235	246	262	266	300	313	331	354	371	393	416	451	516	555	547	573	560	607	557	550	578	563	534	584	561	598	630	643	629	619	564	560	543	520	526	526	539	552	545	519	487	478	470	461	501	532	534	565	595	610	655	667	702	696	729	736	789	846	930	929	928	908	906	900	847	768	731	678	627	572	525	515	488	476	484	467	446	470	505	546	539	561	619	656	707	737	753	852	838	956	1042	1086	1192	1316	1338	1336	1314	1346	1252	1217	1171	1198	1128	1130	1053	1028	1023	992	1012	991	981	938	965	914	833	771	632	595	545	537	547	545	590	606	611	578	631	605	608	634	652	594	584	512	482	434	361	291	295	273	241	208	211	198	164	173	144	139	127	117	126	118	105	100	120	113	103	105	123	149	117
220	219	212	235	256	229	271	272	273	283	284	348	396	419	441	429	479	513	571	605	630	658	645	617	642	599	593	567	532	498	494	453	462	444	452	475	458	425	414	437	399	396	440	485	525	539	532	528	534	554	594	595	658	659	716	729	766	830	845	817	796	770	708	764	765	766	770	726	669	678	606	566	587	559	568	529	508	471	467	511	470	492	491	507	523	496	520	574	630	671	691	767	770	822	877	977	1017	1084	1143	1205	1293	1268	1244	1258	1276	1255	1206	1190	1130	1088	1099	1023	973	1004	941	899	853	801	746	682	643	622	547	521	535	564	575	610	658	662	688	752	725	765	684	623	600	479	424	378	333	312	275	274	256	252	212	219	241	218	226	209	178	160	159	121	136	113	113	99	90	92	110	114	130	137	156
288	267	264	297	295	310	336	319	337	304	347	337	369	356	393	392	437	440	479	500	515	541	522	510	493	465	476	442	400	411	403	371	393	409	429	415	432	414	427	441	437	446	448	488	560	570	616	607	616	613	646	667	709	748	718	759	765	752	813	813	717	666	621	601	595	616	636	624	603	623	609	577	636	607	624	592	544	522	504	523	471	460	483	448	492	445	477	506	589	673	732	772	862	908	1033	1049	1155	1191	1205	1196	1222	1229	1174	1125	1100	955	984	906	866	877	854	861	889	911	850	824	810	781	769	787	705	702	653	636	632	643	644	640	622	641	626	641	589	574	547	488	395	352	347	300	317	313	304	292	300	304	290	302	290	272	253	241	197	164	154	137	108	117	110	106	101	120	125	118	134	168	159
320	324	302	295	301	326	314	322	318	290	319	303	300	312	305	330	324	341	333	339	394	396	454	426	441	439	432	431	442	437	425	404	406	407	428	423	406	452	467	484	451	443	429	474	539	576	609	596	639	601	635	685	690	691	680	655	696	717	733	717	670	627	601	554	561	584	558	584	579	585	615	598	595	566	545	535	493	470	460	460	448	465	483	474	486	513	552	570	630	677	714	828	883	933	1026	1061	1048	1070	1026	964	920	885	807	777	723	732	693	718	682	728	798	778	873	911	911	963	907	883	876	876	836	766	712	665	632	592	596	549	514	498	501	471	464	445	429	396	345	330	319	284	303	330	354	364	361	353	322	300	266	246	206	202	183	159	149	138	160	150	130	156	141	137	128	135	112	104	102
329	297	263	260	289	288	302	296	300	294	297	322	331	323	335	348	332	319	291	322	350	357	384	414	434	422	428	454	443	439	416	392	369	363	379	367	381	393	421	427	433	441	474	470	528	562	593	628	634	673	682	686	724	726	696	708	692	640	659	651	629	575	544	506	469	461	465	448	454	450	452	446	440	473	477	476	514	511	532	557	592	567	608	619	622	652	672	688	672	743	732	754	818	814	780	771	752	752	711	678	662	649	618	630	650	694	701	800	827	864	958	978	1023	1010	1026	961	958	843	814	787	690	627	594	529	499	472	508	485	494	495	483	465	447	451	414	389	365	352	364	330	358	374	388	376	348	330	334	305	294	244	238	201	173	172	164	146	142	139	127	98	89	84	63	75	73	74	80
307	304	286	284	286	278	330	325	371	384	372	372	376	380	354	316	278	279	295	291	275	286	320	346	337	356	365	387	397	385	369	358	338	362	388	405	422	414	435	468	471	474	469	465	486	530	544	580	642	615	625	596	577	569	578	544	521	492	454	466	466	445	401	426	410	421	416	460	462	523	524	540	537	574	638	621	624	680	716	699	669	690	706	685	650	585	623	595	600	520	527	554	545	573	608	581	603	655	651	684	666	683	716	736	787	814	921	954	944	973	983	961	937	935	869	793	742	709	679	637	601	586	559	523	554	569	571	547	548	509	493	470	470	462	407	403	374	384	379	416	400	438	389	394	397	373	360	331	293	267	223	194	172	152	127	102	95	95	73	70	59	56	50	57	83	94	133
306	319	312	302	284	306	303	311	301	323	315	335	277	290	254	242	248	264	241	250	269	298	302	348	369	357	390	405	433	430	449	439	450	430	445	434	420	400	436	422	409	415	439	426	420	382	452	434	443	460	436	454	394	388	382	366	356	378	395	425	473	508	507	559	592	581	595	575	632	628	611	643	662	638	631	646	675	650	636	642	594	636	586	573	534	508	508	485	504	534	527	516	538	607	610	684	681	749	789	787	795	822	814	848	857	878	916	933	918	873	791	801	786	787	743	724	661	690	661	599	614	624	609	591	582	606	588	609	562	550	538	494	458	461	458	454	462	486	465	489	504	504	459	459	407	375	309	249	221	184	143	117	92	91	98	87	83	85	84	81	77	71	78	95	99	148	175
334	294	271	240	248	218	221	222	214	221	210	197	207	213	214	236	248	273	277	313	319	339	392	401	431	468	471	497	509	504	480	454	415	415	409	361	334	301	299	323	317	303	321	289	294	277	308	295	326	346	332	370	356	379	381	424	472	482	497	533	569	635	645	717	712	715	696	671	675	641	659	631	598	527	529	503	511	528	527	497	552	543	570	557	582	592	566	570	551	560	582	575	592	620	648	650	695	755	745	713	749	772	790	812	807	812	825	838	814	780	775	786	835	795	699	662	636	606	572	558	532	483	523	538	581	612	592	625	614	632	617	591	627	584	569	578	565	541	519	511	483	416	356	297	283	243	165	165	125	95	103	81	88	110	103	116	89	84	84	78	74	78	113	136	158	179	206
288	270	274	266	237	210	194	199	166	186	195	188	215	242	261	295	322	365	380	379	373	372	385	373	416	393	402	383	361	378	373	330	323	286	265	248	239	234	240	266	270	315	315	338	334	297	327	337	348	368	391	405	427	433	469	479	516	544	565	630	602	622	666	676	671	673	656	631	619	596	583	537	508	499	496	498	523	553	551	599	569	609	606	629	625	565	561	583	532	557	553	518	573	586	583	635	612	629	664	654	682	742	780	796	785	811	788	730	819	776	744	741	692	669	603	575	529	472	468	466	482	489	544	561	646	690	715	721	751	684	752	691	704	639	617	562	538	460	409	370	301	264	227	174	151	135	134	133	122	101	113	112	136	149	141	111	126	82	81	85	102	111	148	179	214	278	277
271	288	271	305	269	227	204	215	198	208	208	233	227	255	292	300	314	312	316	325	337	286	299	291	288	315	260	305	307	312	298	282	323	266	276	256	268	273	300	337	325	373	380	370	380	392	384	397	363	408	393	433	470	473	541	545	523	560	586	585	619	610	616	621	689	705	709	727	741	702	680	670	610	593	572	593	559	573	524	556	531	544	541	521	517	547	511	531	540	523	520	512	528	545	595	631	686	694	660	697	690	742	742	741	742	687	687	625	608	600	589	569	608	618	608	582	592	568	545	575	620	673	715	753	829	807	797	753	726	699	666	652	609	527	506	428	404	333	320	276	272	201	192	166	151	145	121	127	104	119	100	117	110	105	111	97	102	117	101	110	125	154	180	210	247	256	259
242	241	255	244	255	221	233	220	228	197	219	226	223	205	202	215	249	229	250	251	252	248	231	268	278	294	286	281	298	305	327	329	310	292	281	290	271	286	297	285	326	353	352	380	354	386	414	406	432	419	461	492	503	534	583	581	627	643	631	617	650	684	639	643	684	665	721	648	635	651	603	578	558	514	459	438	430	421	413	434	437	428	468	468	513	503	556	573	598	591	590	553	584	606	595	659	638	579	600	536	521	487	533	521	575	538	560	559	566	585	629	652	697	725	725	737	737	710	684	706	675	687	717	710	732	695	680	647	570	613	554	485	449	384	368	346	305	314	276	254	243	223	201	177	174	146	141	122	100	103	89	95	91	105	91	112	114	139	144	160	154	160	169	163	166	145	151
173	191	202	195	194	211	247	219	244	250	256	249	250	231	225	213	220	241	249	219	245	258	297	285	298	312	307	311	334	314	309	331	289	301	318	283	298	282	274	271	297	336	356	383	384	444	473	467	468	513	521	541	583	650	657	628	629	626	593	594	573	559	531	516	505	496	505	475	466	494	486	469	463	451	445	425	428	403	449	454	474	496	519	552	581	622	633	640	629	598	556	523	493	485	475	498	457	426	425	400	364	412	419	436	485	547	551	605	661	708	736	738	784	765	782	744	777	726	689	657	655	664	620	616	630	607	577	577	557	529	506	433	421	405	369	323	295	285	267	255	227	204	204	168	182	166	149	135	133	117	127	133	127	151	139	125	110	119	112	119	114	120	109	99	102	95	90
158	158	161	204	229	240	239	264	264	307	294	278	276	249	217	197	182	205	206	223	229	254	253	260	261	291	275	309	306	316	340	331	337	327	350	379	383	358	324	293	319	344	394	450	458	502	520	530	518	512	500	530	491	502	494	474	462	484	453	454	433	441	415	428	419	408	413	403	443	429	441	495	452	509	508	507	503	524	564	554	544	503	531	579	530	540	534	509	520	522	482	437	416	411	406	415	389	431	468	469	463	525	526	516	530	565	621	663	724	721	722	692	694	666	662	643	685	657	638	650	667	622	612	583	558	533	511	502	454	420	394	406	382	377	353	326	295	277	287	287	252	254	224	200	188	174	182	168	168	157	144	130	104	103	95	83	79	64	78	68	89	97	93	87	94	115	114
181	169	197	184	236	240	277	269	265	276	267	256	230	219	185	162	160	157	174	211	217	241	270	291	326	316	352	356	386	399	389	415	411	386	411	393	408	390	332	305	315	325	363	405	414	417	407	417	426	393	383	363	359	372	372	410	406	438	437	479	493	498	494	504	530	542	533	519	538	558	529	544	546	571	544	555	528	533	482	499	467	488	461	454	450	471	445	412	434	439	411	416	423	446	416	427	421	470	516	524	521	562	597	597	549	584	572	552	596	675	643	708	666	650	619	656	624	657	683	642	647	642	580	534	517	465	433	370	350	354	349	366	363	357	337	325	357	315	327	287	269	240	221	193	191	167	144	123	106	100	93	85	68	79	61	67	59	67	80	105	84	102	107	110	130	119	136
210	176	191	230	237	225	263	256	252	230	212	243	241	233	222	239	238	220	219	268	286	299	294	327	336	378	388	420	389	396	436	425	399	400	417	411	382	374	346	302	288	298	286	320	354	315	370	347	336	363	330	340	325	341	364	400	401	472	496	524	548	594	607	611	641	626	608	608	576	578	567	554	577	562	568	534	525	543	507	518	468	472	466	478	493	468	459	419	412	429	430	422	402	362	369	383	375	411	437	501	541	552	621	611	597	576	630	619	637	671	668	697	720	657	653	638	614	554	556	511	523	484	440	421	408	374	367	347	347	386	360	356	363	355	370	328	337	312	292	255	219	198	163	137	106	108	82	89	76	71	81	77	86	86	89	117	102	106	119	118	135	129	123	133	134	157	154
264	258	236	258	240	264	236	270	259	271	241	254	255	284	296	338	307	325	332	319	347	348	348	377	349	366	369	367	396	362	372	368	361	358	380	354	368	393	372	367	368	329	334	325	344	322	356	330	307	330	307	293	313	311	342	369	360	420	447	509	556	612	625	687	690	718	739	746	708	714	699	681	646	642	656	660	628	635	618	591	575	565	509	450	410	384	349	334	303	297	302	298	307	350	346	370	393	450	503	572	583	621	683	677	712	665	670	619	622	609	632	629	629	592	532	500	448	435	414	406	396	396	400	375	402	406	416	394	425	390	423	384	385	346	338	307	271	236	221	169	148	142	131	129	119	111	99	90	92	87	94	103	113	138	156	148	165	159	141	128	140	147	147	175	164	180	194
294	281	280	254	268	248	232	245	244	227	219	242	233	247	259	269	312	298	320	327	307	352	355	377	342	352	341	381	397	402	406	418	435	403	444	437	407	423	466	410	389	350	295	275	295	288	281	246	251	231	232	299	296	323	364	367	431	460	482	553	555	639	677	756	835	843	875	892	879	827	790	727	711	638	609	609	586	574	540	470	431	397	363	303	290	291	280	275	274	284	305	347	361	412	419	477	558	553	597	664	630	636	628	642	550	524	506	481	470	458	454	460	460	455	455	444	417	402	412	393	396	360	400	398	416	390	380	361	375	352	316	320	288	275	249	238	189	174	167	131	121	110	121	124	117	135	107	107	105	132	149	157	164	180	195	206	203	212	215	212	185	189	198	182	190	141	163
238	252	252	252	234	238	208	208	219	218	220	237	239	227	245	260	304	312	366	362	360	369	406	405	393	406	450	486	460	461	450	420	423	402	427	395	399	375	355	344	318	281	232	194	181	182	181	222	240	242	253	287	357	402	445	514	538	577	599	652	671	713	763	785	801	769	793	781	755	664	653	584	491	447	448	389	365	372	344	345	340	331	327	340	355	396	390	419	421	431	461	480	451	486	507	516	569	568	549	523	531	481	467	439	406	412	383	429	432	427	447	467	467	499	502	484	515	477	443	411	379	350	329	317	318	326	315	288	302	264	280	273	259	230	211	190	153	139	125	119	120	126	130	140	132	138	121	138	145	167	158	182	228	217	215	248	244	220	231	218	237	211	205	175	171	116	106
189	179	205	206	216	243	245	249	277	287	329	322	321	285	298	316	341	362	399	388	376	373	418	443	453	455	448	452	467	458	437	372	341	318	284	306	282	256	253	228	222	242	217	212	194	186	209	255	297	321	349	408	456	446	534	562	594	592	569	582	586	592	582	573	569	572	538	502	486	422	423	424	380	342	314	317	347	324	348	386	376	420	464	483	505	523	525	536	537	497	484	455	451	461	450	472	436	433	432	427	401	374	368	377	381	408	395	460	468	501	486	501	459	470	442	397	391	339	309	298	272	257	221	250	232	281	265	259	261	272	247	215	235	200	175	138	129	142	119	136	117	161	175	172	195	197	214	218	230	270	244	263	261	259	231	209	219	190	198	178	167	159	136	128	139	112	83
175	196	205	215	247	282	312	324	355	370	371	404	401	390	343	341	339	343	353	346	316	344	364	404	386	404	430	407	425	428	408	350	337	297	259	264	243	261	237	260	283	287	306	308	282	287	288	340	364	373	400	457	481	450	487	479	498	508	513	476	445	449	432	400	411	380	385	388	385	417	425	401	427	422	408	433	410	443	463	448	431	475	470	480	471	463	477	483	499	456	468	473	418	455	440	422	420	446	430	407	407	436	414	425	511	508	532	517	526	532	476	431	423	374	320	293	283	215	245	214	214	213	223	226	222	212	217	200	199	195	174	181	183	153	164	152	188	179	232	209	234	244	265	259	300	244	251	254	224	215	192	178	155	160	140	148	142	117	114	102	103	92	102	100	96	82	79


==> anc/Fig_3B.dat <==
396	398	470	494	557	620	674	720	790	898	975	1046	1148	1229	1328	1371	1489	1557	1559	1659	1829	1931	2071	2152	2424	2623	2779	2971	3160	3525	3725	3893	4069	4161	4349	4581	4851	4875	4797	4964	5115	5421	5610	5881	6083	6230	6247	6389	6452	6488	6513	6639	6735	6856	6875	6822	6889	7035	7009	6830	6913	6929	6796	6844	6981	6770	6766	6744	6734	6684	6557	6566	6610	6550	6454	6280	6167	6007	5734	5555	5294	5057	5049	5063	4788	4740	4609	4532	4508	4549	4542	4583	4502	4630	4609	4622	4666	4881	5082	5297	5529	5521	5664	5611	5550	5603	5544	5505	5497	5086	4831	4663	4258	3950	3773	3657	3569	3687	3858	4122	4246	4671	5024	5322	5657	5990	6218	6467	6640	6811	6858	6839	6661	6560	6422	6228	6085	5968	5889	5816	5778	5949	6048	5922	5947	6040	5968	5961	5950	5906	5656	5573	5295	5094	4830	4641	4248	4148	3949	3754	3688	3604	3626	3769	3834	3906	4140
326	361	422	458	510	552	611	646	722	855	935	1061	1158	1300	1350	1421	1477	1597	1676	1887	1927	2240	2475	2669	2915	3067	3447	3592	3847	4200	4344	4584	4629	4740	4713	4845	4887	4870	4770	4866	4901	5057	5138	5331	5374	5482	5725	5727	5853	5929	6079	6263	6488	6652	6911	7156	7304	7442	7557	7790	7855	8104	8073	8098	8150	8009	7907	7678	7520	7159	7034	6789	6466	6218	5954	5557	5275	4889	4525	4268	4154	3873	3865	3843	3829	3805	3767	4050	4184	4484	4644	4984	5137	5341	5437	5645	5712	5755	5819	5871	5951	5772	5758	5391	5171	4907	4723	4623	4536	4293	4062	4030	3945	3853	3975	4098	4278	4568	4693	4954	5172	5360	5609	5583	5659	5762	5826	5757	5989	5948	6132	6078	6106	6147	6309	6404	6595	6665	6897	7146	7303	7218	7401	7336	7231	6954	6691	6349	5928	5640	5423	5169	4958	4834	4778	4523	4468	4491	4531	4648	4425	4569	4486	4518	4523	4492	4366
317	366	438	466	556	631	682	807	919	1031	1108	1295	1467	1551	1656	1731	1928	2031	2201	2415	2584	2714	2901	3210	3421	3569	3739	3923	4059	4189	4337	4466	4578	4486	4453	4363	4540	4438	4579	4529	4785	4867	5188	5442	5692	5883	6239	6451	6652	6733	7101	7353	7545	7756	8019	8272	8487	8717	8588	8480	8644	8391	8235	8016	7752	7482	7201	6900	6541	6009	5824	5614	5370	4986	4813	4535	4280	4063	4003	3926	3984	3936	4130	4257	4591	4749	4905	5212	5350	5619	5776	5766	5974	5867	5832	5532	5565	5373	5250	5057	4931	4802	4711	4479	4466	4438	4412	4450	4661	4731	4753	4867	4801	4953	4792	4971	4850	4932	5014	4961	5025	4899	4913	4985	5085	5139	5269	5502	5745	6071	6478	6800	7120	7401	7618	7857	8071	8114	8271	7954	7878	7688	7450	7057	6802	6411	5984	5871	5657	5487	5363	5521	5563	5452	5723	5761	5524	5495	5547	5379	5160	4938	4751	4514	4378	4199	4062
416	515	595	684	768	866	933	1028	1177	1305	1397	1591	1709	1821	1902	2101	2167	2249	2367	2522	2790	2895	2929	3078	3303	3382	3618	3837	3989	4097	4414	4465	4493	4629	4745	4692	4940	5076	5255	5323	5625	5883	6196	6440	6679	6810	7143	7377	7347	7416	7578	7664	7665	7905	8132	8047	8019	7900	7768	7513	7382	7150	7106	6858	6563	6316	6217	6016	5839	5875	5750	5571	5516	5398	5398	5332	5178	5102	5197	5233	5307	5198	5221	5293	5368	5395	5465	5424	5457	5368	5216	5229	5161	4977	4846	4723	4564	4608	4625	4742	4631	4757	4868	5004	5307	5383	5562	5601	5717	5729	5568	5520	5243	4954	4872	4555	4390	4349	4259	4392	4526	4669	4910	5183	5488	5852	6373	6792	6978	7459	7800	7903	8038	8178	8169	8094	8023	8014	7746	7591	7536	7397	7291	6938	6860	6595	6515	6603	6650	6444	6690	6607	6520	6488	6285	6105	5753	5477	5281	5052	4835	4606	4544	4404	4439	4473	4539
555	649	726	840	891	1014	1093	1209	1287	1392	1520	1714	1748	1901	1977	2063	2208	2276	2453	2624	2742	2916	3044	3239	3506	3752	3896	4236	4441	4684	5085	5228	5437	5716	5548	5674	5662	5831	6043	6215	6278	6427	6448	6661	6676	6665	6729	6714	6727	6869	7029	7027	7049	7140	7236	7381	7348	7338	7331	7279	7141	7033	7223	7288	7240	7284	7437	7382	7256	7238	7201	7053	6831	6824	6623	6423	6108	5840	5606	5375	5315	5315	5137	4894	4808	4679	4663	4571	4467	4483	4459	4482	4618	4773	4826	5006	5099	5384	5550	5945	6059	6129	6145	6170	6232	6188	6019	5786	5690	5465	5189	4872	4600	4396	4239	4267	4263	4408	4514	4868	5183	5662	5918	6341	6517	6681	7182	7209	7170	7348	7442	7483	7403	7520	7503	7603	7641	7771	7798	8076	8141	8289	8146	8306	8212	8171	8181	8003	7543	7403	7258	6944	6706	6346	6030	5872	5429	5245	5098	5059	5164	5100	5255	5399	5251	5436	5473
625	680	801	878	920	993	1151	1271	1361	1522	1658	1811	1913	2020	2139	2224	2384	2625	2851	3070	3301	3491	3751	3928	4225	4469	4753	5049	5195	5458	5645	5803	5847	5775	5723	5848	5721	5741	5809	5859	6019	6036	6181	6088	6390	6352	6407	6388	6662	7052	7222	7481	7623	7733	8165	8294	8332	8635	8593	8713	8720	8674	8734	8725	8531	8520	8469	8185	7857	7702	7361	6857	6590	6376	6084	5687	5390	5072	4820	4675	4631	4586	4440	4514	4495	4561	4670	4900	4973	5388	5516	5818	5924	6238	6226	6299	6422	6517	6509	6524	6417	6252	6153	5810	5614	5508	5259	5179	5079	4972	4918	4972	5025	4998	5180	5256	5412	5444	5650	5855	5887	6005	5995	6006	6059	6038	6006	6261	6327	6671	6839	7072	7516	7691	8345	8763	9159	9298	9629	9605	9689	9410	9281	9117	8897	8321	8090	7788	7308	7122	6937	6780	6539	6495	6362	6247	6256	6272	6328	6292	6225	6167	6251	6123	5736	5580	5423
725	776	922	1015	1071	1208	1346	1463	1648	1841	1990	2059	2276	2409	2536	2683	2856	3067	3330	3553	3826	4025	4271	4404	4509	4635	4856	4976	5192	5379	5494	5597	5739	5561	5572	5633	5611	5671	5991	6224	6204	6503	6696	6956	7093	7496	7588	7662	8158	8273	8598	8787	8899	9006	9164	9024	9050	9126	9070	8918	8653	8577	8267	8042	7916	7804	7716	7409	7096	6732	6502	6236	5985	5916	5625	5453	5328	5279	5157	5300	5319	5421	5632	5891	5985	6236	6441	6472	6609	6686	6796	6804	6733	6703	6517	6276	6109	5970	5820	5753	5641	5444	5505	5409	5451	5550	5543	5858	5910	6136	6174	6266	6269	5985	6036	5948	5737	5650	5551	5349	5401	5343	5180	5409	5491	5852	6108	6448	6863	7414	7988	8436	8994	9277	9545	9781	9719	9786	9698	9582	9268	8925	8795	8281	8034	7837	7626	7390	7360	7202	7488	7574	7347	7430	7439	7185	7267	6996	6922	6677	6436	6187	5931	5742	5397	5312	5154
986	1075	1159	1331	1433	1450	1684	1845	1981	2083	2312	2424	2560	2693	2728	2974	3015	3249	3440	3633	3953	4070	4108	4341	4457	4607	4847	5111	5410	5690	5923	6117	6156	6339	6366	6536	6651	6817	7010	7294	7361	7543	7610	7823	7938	7997	8031	8223	8093	8266	8452	8576	8399	8561	8504	8342	8193	8159	8029	8098	7808	7762	7621	7528	7553	7671	7654	7486	7464	7313	7479	7247	7197	7274	7155	7091	6941	6988	7108	6959	7048	7149	7123	7088	7027	6784	6988	6562	6325	6282	6134	6032	5904	5790	5602	5493	5491	5537	5616	5695	5960	6194	6185	6488	6672	6835	6847	7074	6877	6858	6643	6523	6228	5959	5560	5337	5159	4908	5010	5112	5355	5553	5818	6260	6552	7005	7465	7846	8107	8307	8650	8907	8880	9124	9073	9163	9026	8836	9122	9006	8629	8603	8591	8526	8694	8565	8667	8563	8532	8306	8207	8117	7988	7565	7398	7089	6840	6552	6533	6176	6010	5978	5882	5937	5734	5971	6002
1160	1203	1308	1399	1478	1622	1735	1848	2056	2236	2387	2494	2605	2811	2901	2929	3195	3409	3646	3872	4060	4182	4475	4636	4863	5280	5621	5837	6230	6584	6745	6948	7079	7058	7070	6991	6979	7132	7347	7260	7571	7507	7420	7467	7381	7356	7457	7482	7575	7590	7811	7959	8033	8170	8264	8362	8348	8361	8397	8646	8712	8783	8972	9135	9163	9320	9452	9394	9266	9097	9015	8873	8824	8332	8463	8219	7811	7655	7539	7272	7105	6910	6764	6516	6230	6090	5949	5671	5642	5715	5789	5858	6121	6185	6395	6460	6594	6789	7149	7239	7187	7304	7479	7427	7246	7148	6922	6816	6461	6170	5960	5813	5744	5676	5516	5513	5532	5754	5773	6124	6226	6528	6815	6975	7035	7203	7502	7440	7673	7771	7751	8097	8177	8263	8899	8799	9252	9398	9744	9738	9988	9939	9842	9868	9835	9718	9158	9025	8634	8265	8011	7546	7307	7177	6954	6764	6653	6720	6815	6884	6736	6857	6904	6832	6713	6676	6510
1157	1325	1318	1423	1544	1776	1900	2146	2222	2379	2593	2728	2916	2991	3086	3193	3514	3915	3942	4272	4577	4685	4998	5064	5261	5639	5865	6060	6282	6614	6733	6774	6852	6651	6521	6636	6667	6588	6859	7021	6994	7252	7237	7409	7456	7566	7723	7859	8314	8504	8672	8976	9326	9698	9830	9883	9854	9895	9935	9976	10078	9981	10094	10026	10058	10168	10020	9811	9428	9241	8986	8568	8298	7822	7810	7452	7027	7019	6637	6501	6496	6478	6458	6469	6648	6640	6663	6705	7040	7187	7481	7640	7882	8036	7920	7823	7876	7851	7834	7546	7394	7176	7106	6864	6684	6661	6634	6529	6363	6451	6669	6752	6810	6828	6700	6767	6700	6500	6509	6385	6253	6288	6189	6186	6204	6077	6413	6596	6946	7451	7894	8427	8802	9340	9781	10014	10219	10424	10562	10317	10286	10094	9953	9482	9335	8945	8499	8181	8064	7801	7681	7623	7551	7533	7643	7590	7671	7772	7834	7692	7547	7400	7119	6851	6497	6254	6046
1337	1500	1624	1749	1865	2037	2203	2396	2581	2716	2926	3003	3234	3287	3315	3519	3748	3934	4159	4378	4552	4717	4937	5008	5056	5364	5376	5692	6090	6225	6401	6553	6615	6671	6705	6835	6982	7040	7501	7592	8081	8126	8387	8457	8678	8789	9124	9071	9236	9400	9716	9655	9948	9947	9984	9803	9735	9628	9666	9327	9444	9310	9376	9225	9140	9126	9099	8975	8842	8658	8398	8139	7924	7757	7656	7752	7707	7690	7775	7913	7958	8238	8410	8407	8575	8720	8549	8691	8530	8420	8376	8315	8162	8114	7836	7611	7228	7108	6955	6857	6738	6805	6918	7029	7228	7405	7625	7643	7955	7957	8001	7777	7668	7345	7036	6641	6432	5953	5716	5715	5465	5528	5730	5824	6156	6471	7010	7443	7910	8431	8930	9301	9463	9756	9831	9942	9761	9769	9695	9457	9043	9023	9002	8819	8788	8752	8672	8599	8638	8631	8534	8459	8346	8121	8000	8019	7882	7761	7380	7286	7121	6735	6549	6431	6275	6205	6201
1615	1755	1818	1946	2034	2175	2304	2468	2675	2791	2945	2990	3127	3196	3300	3428	3629	3851	3997	4199	4408	4668	4839	4929	5150	5441	5673	6021	6333	6422	6892	7132	7194	7382	7424	7526	7567	7888	8019	8031	8255	8293	8341	8372	8435	8353	8457	8474	8447	8427	8773	8785	8881	8941	9008	8920	8982	8751	8753	8886	9113	9228	9234	9458	9404	9671	9902	10100	10140	10093	9936	9633	9680	9454	9587	9632	9610	9603	9545	9541	9434	9243	9199	9229	9019	8843	8437	8234	7896	7598	7561	7439	7334	7259	7331	7332	7149	7233	7409	7554	7865	8026	8229	8478	8484	8666	8586	8399	8120	7957	7675	7300	6991	6587	6240	6007	6015	5768	5826	6017	6171	6326	6622	6891	7111	7457	7756	7747	8112	8307	8444	8346	8373	8558	8712	8602	8833	8926	8834	9078	9276	9338	9458	9582	9686	9681	9507	9352	9089	8828	8576	8244	8004	7694	7457	7374	7093	7096	6954	6823	6902	6934	6840	6854	6850	6838	7065
1533	1644	1734	1858	1938	2112	2257	2400	2633	2782	2873	3069	3219	3263	3348	3640	3873	4120	4322	4530	4755	5078	5044	5343	5570	5705	6221	6373	6678	6617	6971	7015	7058	7134	7002	7070	6979	7072	7075	7345	7253	7368	7414	7500	7565	7676	7775	7849	7928	8115	8345	8706	8853	9101	9354	9418	9610	9825	9888	10300	10329	10685	10717	10982	11163	11212	11425	11641	11515	11385	11225	10772	10436	10261	10088	9733	9773	9684	9482	9263	9007	8840	8510	8390	8241	8115	7833	7934	7688	7949	7977	8101	8391	8565	8776	8790	8831	8847	8923	9105	9091	9001	8717	8668	8357	8190	7872	7638	7279	7116	7006	6871	6832	6683	6639	6663	6708	6616	6585	6895	6777	6870	6785	6683	6742	6732	6607	6833	7009	7164	7318	7724	7922	8383	8875	9106	9325	9526	9884	10144	10059	10194	10009	9752	9358	9143	8710	8432	8091	7789	7606	7398	7291	7357	7322	7447	7533	7631	7602	7485	7521	7531	7318	7316	7081	6921	6781
1473	1650	1759	1896	2006	2097	2369	2594	2906	3018	3181	3297	3467	3593	3790	3995	4142	4331	4625	4696	4987	4981	5166	5340	5487	5431	5776	5863	6039	6118	6304	6215	6168	6281	6258	6174	6322	6438	6765	6768	7204	7367	7516	7608	7941	8215	8431	8616	8841	9091	9290	9541	9854	10138	10072	10392	10369	10317	10659	10709	10863	10969	10958	11089	11134	11107	10856	10952	10771	10570	10276	9890	9407	9360	9212	9011	9008	9102	9079	8993	9102	9208	9080	9276	9251	9574	9581	9566	9893	9892	9944	9983	10076	9989	9936	9851	9515	9233	8996	8865	8582	8291	8143	8111	7692	7594	7676	7750	7593	7778	7782	7874	7956	7536	7411	7234	6902	6639	6337	6180	6059	5881	5771	5727	5774	5823	6118	6499	6920	7486	7933	8602	8902	9146	9440	9526	9630	9606	9420	9300	9130	8950	8707	8315	7939	7977	7865	7608	7657	7776	7680	7935	7856	7955	8068	8106	7962	7943	7529	7420	7237	6931	6766	6705	6378	6278	6281
1631	1782	1920	2100	2221	2332	2578	2719	2934	3090	3209	3348	3407	3421	3611	3880	3965	4230	4334	4329	4497	4570	4608	4670	4871	5062	5238	5418	5674	5746	5907	6078	6173	6257	6450	6567	6871	7025	7251	7395	7636	7899	8127	7915	8261	8411	8597	8605	8631	8851	8829	9005	9075	9342	9274	9338	9191	9395	9369	9478	9573	9842	9903	10000	10292	10143	10390	10166	10326	10149	10116	9885	9875	9875	9871	10061	10292	10329	10602	10871	10865	10948	10997	11000	11145	10888	10744	10678	10423	10371	10253	9982	9906	9682	9455	9087	8674	8491	8420	8234	8399	8470	8541	8676	8662	8897	8738	8791	8657	8554	8545	8042	7685	7229	6857	6551	6139	5864	5681	5490	5550	5569	5781	6043	6325	6703	6943	7334	7724	7755	8126	8244	8352	8302	8339	8246	8103	8074	7966	7852	7838	8081	8055	8112	8074	8100	7996	8154	8023	8094	8151	7978	7850	7678	7582	7251	7068	6952	6699	6613	6544	6539	6444	6341	6528	6571	6535
1674	1795	1872	2015	2116	2240	2367	2493	2646	2812	2936	3063	3041	3139	3254	3448	3637	3829	4012	4223	4289	4420	4658	4751	5064	5213	5456	5723	6013	6263	6128	6289	6349	6412	6532	6673	6646	6698	6747	6984	6992	7041	7094	7134	7074	7164	7238	7238	7264	7419	7601	7598	7884	8248	8312	8482	8761	8916	9139	9279	9513	9722	10398	10546	10647	10969	11232	11341	11297	11288	11341	11329	11130	11028	11308	11330	11390	11500	11363	11331	11227	11081	11151	10965	10712	10536	10362	10222	9930	9642	9607	9493	9475	9480	9770	9566	9560	9461	9592	9584	9757	9876	9706	9563	9666	9006	8988	8519	8273	7778	7488	7220	6939	6664	6567	6423	6236	6181	6322	6232	6369	6451	6617	6642	6768	6886	6751	6601	6680	6611	6618	6800	6732	6886	7211	7270	7522	7887	7857	8137	8415	8597	8678	8605	8427	8350	8149	7781	7464	7181	7023	7039	6857	6826	6618	6494	6549	6728	6569	6713	6802	6792	6835	6852	6717	6674	6773
1427	1539	1627	1761	1872	2027	2130	2300	2396	2647	2794	2931	2942	3134	3342	3485	3767	3982	4271	4341	4474	4677	4801	4960	5128	5382	5380	5717	5697	5628	5618	5724	5534	5621	5481	5406	5605	5693	5734	5780	5934	5967	6085	6097	6362	6767	6794	7043	7133	7514	7689	7988	8257	8613	8848	9044	9512	9731	9998	10275	10520	10775	11132	11461	11382	11617	11485	11559	11619	11325	11385	11048	11016	10773	10723	10831	10955	11041	10810	10964	11012	10778	10705	10898	10779	10691	10896	10650	10910	10913	11010	11208	11113	11326	11278	11207	11060	10763	10361	10088	9920	9665	9461	9048	8840	8404	8179	7710	7536	7494	7378	7335	7383	7166	7218	7095	7058	6943	6632	6516	6285	6083	5975	5768	5605	5511	5536	5498	5664	5718	6270	6486	6767	7207	7586	7801	8212	8479	8435	8384	8214	8114	7912	7541	7219	6919	6671	6592	6415	6344	6532	6612	6683	6834	6888	6771	6813	6885	6757	6810	6721	6559	6492	6369	6229	6180	5930
1410	1507	1701	1792	1883	2052	2149	2345	2562	2672	2729	2815	2932	3099	3192	3399	3582	3765	3971	4000	4114	4158	4320	4282	4292	4534	4617	4781	4887	4752	4626	4929	4886	4858	5105	5194	5411	5520	5625	5795	6081	6163	6431	6671	6952	6969	7176	7506	7629	7940	7937	8188	8505	8702	8886	8957	9265	9239	9420	9855	9891	10077	10402	10313	10527	10568	10683	10535	10539	10697	10543	10335	10307	10494	10708	10914	11057	11479	11658	12008	12116	12124	12162	12239	12392	12542	12631	12653	12610	12442	12415	12150	12068	11938	11280	11149	10658	10148	9605	9323	8953	8914	8973	8729	8569	8626	8351	8296	8264	8225	8211	7932	7877	7441	7423	6903	6466	6182	5914	5609	5262	5073	5083	5054	5125	5301	5426	5652	5867	6312	6707	6938	7183	7432	7478	7346	7271	7192	6991	6911	6540	6629	6463	6353	6335	6357	6372	6477	6500	6710	6744	6867	6957	6853	6613	6447	6434	6174	5935	5921	5795	5817	5848	5712	5645	5704	5604
1448	1526	1591	1690	1730	1925	2056	2169	2285	2386	2417	2514	2547	2651	2753	2989	3182	3263	3380	3509	3565	3669	3717	3825	4026	4261	4295	4504	4606	4759	4891	4971	4913	5111	5258	5337	5410	5650	5831	5859	5936	5927	6060	6206	6294	6368	6439	6610	6773	6660	6926	6977	7143	7246	7382	7563	7859	7944	8135	8478	8806	9024	9429	9750	9969	10159	10403	10735	10783	11124	11094	11187	11439	11674	11854	12241	12749	12817	13110	13404	13384	13224	13288	13142	13218	12992	12925	12528	12326	11976	11742	11526	11248	10920	10614	10452	10235	10001	9806	9649	9702	9753	9644	9735	9495	9322	9047	8702	8496	8175	7715	7373	6921	6670	6261	6016	5832	5504	5476	5390	5353	5301	5480	5701	5797	5750	5993	5950	5978	5979	5988	5964	5819	5850	5771	5703	5833	5922	6004	6039	6118	6317	6429	6610	6583	6680	6638	6658	6392	6281	6114	5909	5775	5612	5645	5525	5308	5237	5337	5491	5625	5714	5690	5787	5760	5612	5607
1225	1343	1399	1436	1510	1597	1729	1851	1979	2021	2120	2214	2369	2405	2566	2655	2889	3061	3176	3249	3438	3537	3649	3822	4029	4100	4420	4524	4637	4656	4592	4519	4499	4488	4591	4659	4624	4648	4760	4657	4778	4668	4727	4775	4867	4965	5189	5285	5527	5732	5954	6208	6499	6629	7082	7323	7648	8086	8386	8781	9278	9565	10208	10254	10640	10896	11078	11401	11404	11484	11436	11523	12000	12004	12228	12183	12404	12378	12680	12693	12833	12873	12588	12599	12344	12478	12229	12264	12030	11910	11817	12041	11840	11756	11594	11480	11677	11505	11157	10904	10627	10495	10333	9925	9507	9097	8641	8352	7864	7514	7136	6978	6601	6554	6439	6419	6177	6195	6204	6150	6141	5889	5748	5636	5417	5384	5218	4871	4700	4696	4759	4702	4818	5009	5273	5538	5821	6139	6302	6457	6358	6349	6494	6356	6174	5993	5624	5406	5206	4907	4955	4842	4802	4907	5174	5123	5310	5236	5475	5524	5569	5634	5509	5463	5225	5181	5017
1107	1186	1226	1337	1421	1592	1639	1770	1874	1908	2023	2051	2173	2208	2358	2468	2656	2811	2912	3008	3037	3123	3270	3347	3472	3565	3729	3651	3754	3571	3511	3482	3440	3553	3570	3608	3687	3709	3863	4001	4132	4167	4387	4545	4650	5014	5174	5413	5753	6115	6416	6641	7115	7333	7565	8018	8352	8491	8739	9051	9525	9622	9926	10003	10313	10303	10253	10315	10349	10341	10683	10593	10923	11149	11464	11585	11791	11891	12081	12456	12586	12687	12951	12964	13069	13141	13235	13578	13691	13720	13481	13334	13419	13144	13090	12551	12193	11807	11422	10946	10408	10208	9592	9349	8899	8634	8309	8167	7788	7779	7572	7544	7333	7208	6987	6768	6357	6137	5948	5590	5326	5070	4774	4499	4378	4253	4374	4211	4363	4526	4836	4949	5225	5333	5526	5807	5843	5721	5811	5697	5464	5423	5272	5145	4954	4742	4679	4805	4708	4637	4811	4813	5078	5055	5160	5086	4984	5105	5068	4985	4962	4877	4730	4648	4438	4484	4330
1164	1209	1300	1336	1353	1406	1518	1586	1742	1794	1838	1776	1834	1892	1923	2076	2214	2283	2402	2402	2392	2543	2622	2737	2840	2878	2995	2949	3026	3030	3037	3086	3087	3179	3360	3523	3801	3847	3917	4110	4297	4451	4670	4806	4963	5087	5270	5480	5672	5883	6163	6102	6424	6481	6788	7038	7130	7435	7535	7870	8079	8379	8669	8915	9004	9210	9190	9556	9695	9848	10102	10421	10713	11189	11568	11945	12358	12890	13232	13495	13732	14051	14300	14558	14508	14716	14636	14686	14651	14340	13875	13795	13509	12677	12251	11788	11660	11157	10881	10614	10003	9926	9700	9444	9179	9097	8905	8591	8208	7972	7581	7320	7116	6503	6313	6003	5591	5133	4957	4781	4566	4473	4405	4507	4595	4547	4737	4820	4899	5054	5134	5038	4891	4764	4700	4648	4537	4477	4494	4356	4456	4555	4699	4819	4849	4758	4834	4973	4863	4757	4632	4590	4503	4457	4446	4239	4252	4183	4080	4271	4206	4267	4228	4253	4243	4296	4316
964	1003	1058	1089	1107	1238	1224	1348	1374	1430	1480	1545	1503	1588	1635	1759	1887	2000	2078	2066	2189	2216	2372	2409	2548	2676	2830	2909	2927	2985	2947	2978	3012	3071	3169	3348	3443	3522	3558	3596	3673	3738	3819	3789	3922	3949	4040	4199	4335	4502	4827	4926	5070	5340	5514	5741	6015	6349	6772	7257	7582	7861	8243	8603	8957	9229	9519	9914	10176	10393	10694	11052	11252	11771	12360	12609	13028	13545	13817	14078	14179	14298	14315	14434	14368	14409	14291	14208	13984	13710	13301	13078	12826	12509	12395	12154	11938	11677	11480	11286	11062	10893	10491	10205	9775	9293	8783	8451	7741	7187	6791	6440	6089	5871	5502	5399	5183	5062	4983	5024	5171	5006	5081	5093	5076	5020	5007	4708	4504	4251	4125	3869	3725	3577	3690	3732	3855	3987	4255	4411	4645	4776	4877	4973	4970	4721	4494	4327	4060	3802	3639	3596	3570	3526	3604	3722	3811	3804	3999	4050	4148	4241	4181	4130	4149	4062	4149
743	762	875	886	954	1013	1080	1146	1295	1288	1350	1411	1480	1473	1498	1658	1757	1821	1910	1924	2013	2059	2069	2180	2246	2400	2378	2384	2350	2319	2382	2301	2373	2282	2301	2334	2412	2459	2479	2520	2577	2651	2787	2806	2848	3029	3138	3444	3812	3996	4311	4666	5013	5365	5673	5986	6184	6655	7123	7485	7838	8177	8650	9023	9083	9286	9350	9690	9689	9846	10156	10376	10744	11180	11419	11813	12028	12465	12692	13182	13109	13456	13598	13733	13636	13666	14006	13884	13944	13952	14080	14001	14107	13922	13721	13460	13419	12874	12477	11942	11313	10884	10191	9908	9249	8698	8203	7811	7321	6885	6553	6203	6029	6012	5881	5795	5669	5624	5572	5415	5294	5130	4952	4678	4544	4244	3991	3759	3564	3302	3352	3267	3448	3487	3668	3855	4063	4228	4480	4542	4586	4404	4247	4105	3863	3563	3484	3190	3031	3121	3113	3212	3251	3441	3556	3727	3731	3861	3797	3688	3758	3660	3616	3542	3544	3390	3388
655	704	779	799	880	910	1001	1076	1190	1232	1180	1277	1300	1287	1299	1424	1426	1516	1588	1587	1571	1528	1571	1611	1714	1776	1683	1734	1712	1565	1662	1660	1653	1667	1724	1742	1888	1987	2087	2230	2315	2460	2612	2726	2990	3191	3440	3781	4178	4432	4687	4954	5264	5430	5775	5970	6230	6518	6693	6954	7186	7429	7577	7920	7894	7931	8117	8196	8456	8772	8906	9378	9773	10050	10677	11056	11522	11889	12424	13120	13515	14047	14344	14672	14860	15175	15340	15617	15815	15577	15497	15299	15029	14674	14397	13921	13339	12723	12174	11729	11071	10287	10028	9515	9037	8552	8215	7821	7455	7208	6825	6558	6338	6167	5974	5775	5402	5171	4985	4664	4625	4237	4158	4038	3896	3843	3585	3733	3650	3725	3580	3729	3684	3718	3755	3700	3704	3741	3558	3532	3534	3520	3407	3215	3109	3159	3091	3024	3056	3084	3217	3246	3279	3414	3399	3365	3284	3206	3001	2948	2909	2970	2909	3000	2989	3124	3223
621	655	685	664	682	747	797	873	877	928	945	917	949	1006	1040	1031	1114	1177	1188	1230	1253	1218	1237	1310	1385	1436	1519	1502	1447	1427	1463	1491	1575	1655	1722	1809	1950	2148	2205	2271	2389	2592	2669	2745	2914	3073	3255	3422	3602	3828	4009	4256	4386	4575	4699	4942	5079	5402	5442	5734	5980	6344	6421	6714	7075	7235	7451	7810	8120	8509	8964	9495	10031	10662	11147	11820	12228	12775	13525	13995	14489	15028	15199	15576	15827	16036	16020	16323	15978	15841	15893	15446	14915	14551	13887	13495	12918	12422	11928	11511	10994	10626	10019	9589	9295	8859	8338	7954	7447	7096	6505	6035	5865	5453	5156	4828	4733	4573	4498	4377	4340	4362	4306	4449	4545	4570	4389	4344	4225	4099	3737	3564	3264	3206	3018	2953	2907	2990	3014	3064	3141	3293	3291	3280	3408	3444	3221	3083	3008	2852	2854	2774	2686	2598	2549	2572	2579	2620	2585	2651	2681	2827	2885	3001	3108	3122	3169
461	482	495	476	525	522	589	630	683	730	748	772	832	865	901	909	967	1052	1125	1202	1165	1172	1216	1233	1388	1416	1440	1358	1338	1331	1381	1389	1376	1439	1493	1551	1625	1717	1738	1777	1899	1962	2032	2115	2187	2236	2337	2570	2737	2932	3118	3332	3584	3757	4019	4307	4601	4825	5334	5607	5993	6351	6722	6978	7322	7528	7656	8114	8088	8769	9201	9738	10190	10655	11216	11805	12285	12752	13226	13683	14169	14750	15180	15439	15622	15687	15714	15765	15574	15732	15449	14949	14702	14431	14203	13652	13221	12939	12526	11962	11456	10776	10193	9482	9050	8316	8007	7323	6754	6369	5874	5401	5203	5053	5021	4848	4910	4918	4835	5024	4875	4987	4954	4970	4882	4624	4393	4084	3815	3453	3116	2785	2604	2595	2629	2785	2900	3178	3349	3414	3607	3677	3552	3367	3214	2967	2706	2485	2340	2243	2222	2206	2151	2177	2298	2393	2507	2649	2615	2736	2716	2826	2881	2899	2887	2873	2823
342	379	399	410	416	461	491	589	619	659	692	690	747	775	818	833	872	922	926	959	925	984	992	968	1041	1032	1041	986	914	929	896	940	937	988	1041	1059	1141	1187	1221	1256	1352	1415	1533	1701	1844	1964	2203	2499	2673	2977	3189	3633	3860	4204	4440	4759	5152	5286	5679	5899	6148	6425	6662	6706	6895	7015	7122	7420	7539	7855	8295	8876	9322	9881	10455	11047	11556	12153	12648	13293	13881	14344	14762	15202	15193	15621	15742	15856	16052	16075	16334	16049	15594	15436	15075	14320	13920	13095	12538	12047	11216	10634	9749	9097	8468	7879	7598	6913	6654	6155	5889	5494	5446	5276	5318	5220	5162	5152	5117	4976	4962	4672	4622	4326	4268	3877	3670	3450	3226	3001	2969	3038	2961	3070	3141	3214	3347	3526	3320	3332	3155	3123	2916	2677	2449	2195	2087	2077	2044	2041	2102	2183	2323	2398	2390	2471	2456	2462	2362	2345	2322	2338	2296	2307	2286	2311	2385
344	340	357	357	382	406	452	488	511	527	485	493	538	539	577	578	560	605	624	647	674	651	637	659	691	734	705	670	660	652	682	736	745	847	934	1004	1088	1177	1325	1408	1543	1685	1870	2102	2224	2438	2663	2968	3172	3410	3635	3884	4075	4237	4433	4590	4812	4929	5102	5212	5285	5504	5509	5692	5826	6187	6361	6535	6914	7404	7783	8497	9009	9649	10410	10946	11650	12114	12824	13602	14063	14607	15017	15632	16016	15839	16364	16695	16798	16666	16487	16246	15950	15495	15068	14192	13459	12732	12133	11491	11001	10169	9656	9028	8472	8016	7421	7184	6706	6372	6027	5651	5349	5323	5040	4819	4729	4565	4593	4476	4283	4176	3974	3975	4029	3904	3978	3953	3905	3749	3767	3670	3647	3364	3211	3061	2898	2774	2683	2617	2486	2384	2249	2235	2197	2275	2200	2146	2253	2280	2363	2318	2259	2153	2097	2017	1866	1843	1861	1843	1951	1930	2045	2066	2126	2183	2316
289	289	281	264	292	276	285	284	328	322	325	348	375	361	401	435	440	471	476	512	531	528	603	627	659	692	711	716	740	739	815	891	935	1080	1156	1268	1361	1501	1673	1738	1863	1915	2003	2204	2332	2449	2582	2781	2911	3063	3077	3296	3388	3598	3650	3814	3941	4251	4434	4598	4849	5031	5300	5447	5684	6124	6310	6686	7103	7490	7981	8644	9352	9855	10594	11236	11635	12194	12868	13487	14085	14486	14829	15503	15831	15905	16170	16250	16420	16371	16177	15783	15405	14997	14345	13837	13152	12633	11980	11373	10700	10136	9449	8878	8297	7751	7176	6876	6220	5706	5436	5177	4888	4563	4516	4463	4452	4405	4505	4556	4675	4673	4783	4797	4859	4866	4729	4543	4380	4153	3704	3440	3124	2852	2637	2574	2567	2475	2512	2586	2617	2718	2738	2688	2682	2639	2448	2376	2331	2120	1978	1833	1705	1651	1581	1588	1714	1668	1789	1845	1946	2029	2084	2170	2185	2247	2299
202	196	194	203	217	200	220	255	288	268	310	331	353	343	393	408	433	482	473	509	551	611	611	668	682	733	763	748	728	793	855	962	996	1062	1144	1226	1330	1421	1497	1520	1577	1696	1755	1868	1965	2162	2196	2333	2546	2705	2831	3041	3266	3392	3716	3957	4293	4603	4838	5120	5391	5564	5733	5907	6061	6169	6463	6790	7137	7355	7654	8210	8897	9547	10048	10681	11171	11574	12315	12840	13602	14203	14606	14895	15527	15784	15705	15952	16148	15969	16123	15834	15372	14970	14539	13810	13428	12507	12069	11291	10531	9885	9206	8473	7788	7216	6688	6178	5785	5331	5218	5074	4813	4710	4739	4774	4897	4956	5141	5254	5259	5187	5248	5094	5025	4715	4565	4268	3951	3650	3394	3119	2953	2856	2808	2980	2996	3040	3070	3116	3048	2939	2806	2574	2365	2175	2011	1817	1657	1671	1601	1607	1550	1561	1660	1715	1758	1917	1893	1959	2048	2023	1948	1934	1910	1863	1793
217	215	210	220	221	247	273	287	292	316	300	297	309	324	366	393	390	392	408	414	453	473	487	487	556	580	570	582	592	648	689	740	853	864	926	1040	1136	1232	1327	1390	1519	1655	1783	1957	2201	2315	2582	2835	3081	3305	3529	3742	3836	4113	4209	4381	4732	4845	5094	5312	5375	5342	5480	5369	5435	5608	5653	5830	6286	6453	6853	7423	8039	8735	9553	10024	10746	11141	11809	12518	13080	13735	14291	14560	15090	15482	15869	16088	16291	16468	16361	16105	15670	15188	14863	13964	13198	12505	11745	10931	10156	9508	8768	7904	7271	6834	6446	6051	5722	5592	5390	5208	4965	4797	4923	4765	4910	4830	4836	4827	4766	4645	4630	4464	4418	4298	4082	3931	4003	3925	3759	3848	3741	3760	3695	3569	3488	3295	3067	2862	2698	2552	2419	2132	2076	2045	1990	1855	1876	1806	1796	1818	1784	1811	1717	1757	1804	1668	1691	1603	1656	1570	1549	1585	1640	1659	1684
244	238	237	237	218	247	246	246	241	234	220	218	232	230	259	241	241	257	255	278	281	327	331	387	423	456	446	474	529	587	695	841	955	1021	1191	1331	1510	1685	1838	2006	2155	2377	2492	2761	2916	3151	3295	3518	3645	3741	3878	3894	3975	3931	3965	3981	4216	4371	4440	4553	4565	4581	4773	4704	4765	4962	5059	5304	5760	6040	6665	7189	7752	8525	9219	9739	10286	10678	11502	12183	12904	13407	14004	14437	15008	15568	15555	15539	15831	16098	15962	15813	15283	14951	14187	13442	12546	12015	11279	10412	9827	9061	8383	7614	6977	6447	6180	5732	5503	5237	5010	4762	4598	4327	4316	4278	4226	4203	4227	4359	4382	4470	4619	4701	4766	4862	4914	4838	4873	4889	4757	4401	4194	3858	3554	3356	3078	2775	2603	2489	2469	2385	2257	2271	2286	2253	2275	2299	2248	2192	2074	1908	1704	1589	1497	1365	1349	1366	1303	1372	1360	1447	1500	1587	1694	1728	1846
224	213	194	186	232	191	201	189	192	168	170	189	205	190	213	235	247	264	304	313	350	380	424	485	516	547	661	703	762	975	1048	1255	1352	1531	1665	1840	2011	2204	2286	2466	2591	2774	2840	2955	3049	3116	3227	3356	3395	3400	3405	3398	3353	3425	3525	3587	3756	3996	4186	4444	4691	4692	4792	4784	4993	5042	5240	5506	5822	6096	6565	6986	7315	8039	8587	9262	9801	10270	10899	11716	12206	12612	13332	13674	14269	14820	14797	15070	15057	15155	15052	14860	14761	14523	13755	13054	12376	11745	10994	10193	9254	8474	7844	7142	6450	5931	5492	5174	4691	4588	4236	4163	4043	4006	4085	4140	4289	4396	4588	4874	5110	5264	5381	5469	5627	5575	5520	5309	5130	4798	4473	4268	3899	3529	3307	3148	2950	2954	2972	2858	2793	2821	2916	2806	2765	2630	2484	2279	2020	1782	1644	1552	1510	1311	1282	1328	1308	1342	1479	1437	1545	1582	1660	1610	1657	1647	1651
200	196	177	174	191	195	220	222	215	227	216	237	250	302	311	355	368	383	431	456	498	519	593	652	666	746	840	900	972	1077	1230	1359	1444	1604	1735	1841	1944	1988	2172	2213	2422	2511	2581	2699	2907	2965	3194	3234	3316	3372	3537	3610	3682	3761	3916	4168	4294	4497	4852	4933	4927	5110	5145	5061	5035	5035	5034	5137	5274	5569	5870	6284	6632	7359	7684	8419	9080	9557	10268	10822	11461	12140	12661	13193	13588	13911	14229	14594	14408	14642	14506	14276	14352	13869	13472	12512	11961	11197	10279	9645	8817	7800	7005	6423	5752	5287	4996	4658	4443	4279	4162	4159	4177	4284	4431	4387	4637	4845	4991	5169	5347	5360	5452	5440	5292	5156	4974	4828	4438	4468	4292	4245	4003	4045	4007	3857	3872	3820	3651	3502	3448	3074	2962	2637	2487	2347	2135	1971	1841	1746	1646	1577	1614	1602	1608	1527	1570	1508	1481	1456	1374	1423	1347	1348	1337	1379	1379
261	257	269	276	306	320	313	330	301	309	310	303	322	370	413	391	403	410	425	461	483	503	563	579	630	673	705	782	876	954	1091	1243	1394	1528	1585	1743	1913	2052	2269	2474	2630	2844	2977	3225	3519	3768	3903	4061	4257	4326	4474	4344	4457	4383	4411	4512	4705	4748	4750	4716	4712	4661	4580	4439	4376	4363	4372	4548	4669	4973	5357	5796	6209	6775	7397	8059	8631	9221	9802	10342	10947	11462	12217	12462	13009	13488	13826	14209	14434	14303	14156	14071	13929	13237	12823	12085	11051	10567	9500	8780	7824	7208	6647	5870	5378	4919	4637	4423	4265	4239	4118	4160	4138	4199	4257	4242	4271	4453	4510	4616	4678	4769	4795	4921	4954	5092	5036	5065	5139	5112	5136	5148	5151	4973	4861	4593	4274	3818	3672	3414	3151	2772	2455	2281	2160	2128	2134	2106	2107	2118	2120	2032	1902	1767	1672	1499	1398	1282	1156	1103	1091	1118	1137	1175	1299	1420	1468
288	319	320	329	332	301	309	272	282	279	270	248	316	323	360	342	347	352	367	380	396	432	488	547	590	670	777	814	978	1111	1277	1547	1767	1914	2163	2362	2575	2839	3125	3288	3478	3723	3839	4005	4230	4368	4460	4523	4559	4521	4372	4264	4071	4003	3996	3935	4076	4055	4142	4054	4096	4114	4151	4054	4056	4047	4154	4277	4538	4623	5123	5528	5972	6370	7058	7339	8265	8588	9207	9826	10339	10835	11332	11980	12570	13115	13350	13689	13655	13646	13299	13296	12852	12193	11760	11093	10500	9813	8847	8149	7315	6537	5897	5376	4906	4520	4132	3893	3676	3631	3588	3545	3660	3507	3662	3761	3855	4057	4146	4421	4679	4953	5214	5511	5717	5885	5975	5970	5769	5680	5568	5269	5103	4741	4478	4211	3870	3673	3511	3337	2983	2873	2879	2800	2785	2818	2681	2612	2399	2231	2165	1940	1780	1528	1385	1221	1099	1009	1041	1033	1112	1147	1234	1305	1370	1436	1472
282	263	240	261	255	259	285	290	266	270	264	281	308	355	371	396	453	428	465	500	536	646	700	776	885	997	1130	1237	1458	1579	1833	2055	2268	2463	2674	2825	2979	3194	3430	3496	3647	3692	3809	3918	4085	4101	4143	4145	4064	4035	4003	3895	3786	3738	3738	3785	3946	4048	4294	4288	4236	4339	4320	4250	4209	4139	4168	4208	4278	4460	4698	4906	5236	5797	6212	6883	7489	7819	8434	8926	9609	9872	10523	10922	11590	11861	12077	12382	12345	12324	12209	11914	11753	11347	10866	10298	9581	8803	8132	7275	6481	5673	5149	4571	3996	3634	3442	3301	3158	3158	3189	3178	3324	3483	3634	3862	4115	4436	4706	4909	5232	5426	5697	5914	6043	5888	5757	5637	5560	5255	5036	5074	4833	4683	4519	4423	4300	4277	4068	3865	3700	3607	3538	3329	3096	2912	2753	2561	2305	2062	1845	1645	1583	1483	1346	1337	1270	1196	1214	1227	1236	1249	1266	1242	1208	1188	1183
311	294	310	319	347	344	360	389	364	378	382	428	446	485	530	548	576	578	614	679	750	818	931	1002	1066	1196	1255	1393	1508	1660	1869	2058	2213	2396	2536	2607	2767	2821	3057	3147	3369	3490	3578	3803	3989	4138	4358	4428	4435	4436	4445	4384	4457	4459	4430	4437	4592	4591	4501	4608	4510	4285	4184	4074	3960	3805	3698	3752	3797	3920	4131	4437	4685	5225	5510	6129	6627	7230	7548	8102	8587	8987	9569	9847	10376	10676	10959	11248	11187	11385	11042	10947	10917	10252	9938	9185	8639	7815	7182	6385	5534	4842	4485	3993	3562	3332	3061	3039	2870	3064	3062	3184	3347	3609	3855	4061	4165	4496	4679	4740	4971	4975	5108	5238	5279	5265	5212	5296	5389	5448	5425	5538	5523	5422	5284	5266	5184	4814	4429	4136	3840	3561	3151	2855	2633	2445	2341	2340	2228	2220	2122	1879	1891	1843	1745	1569	1487	1329	1178	1164	1052	1011	982	980	946	993	1097
394	389	385	422	467	436	439	472	401	393	403	426	433	510	534	568	573	625	661	665	708	789	829	894	971	1042	1119	1196	1354	1523	1740	1861	2124	2359	2461	2774	3020	3219	3502	3776	3948	4121	4398	4618	4805	5055	5155	5241	5360	5293	5057	4950	4771	4651	4556	4581	4507	4193	4258	4102	4088	3953	3776	3700	3457	3380	3388	3362	3509	3640	3874	4116	4443	4747	5275	5704	6095	6529	6915	7512	7872	8290	8690	9159	9524	9803	10266	10208	10413	10404	10357	10180	9731	9423	9028	8542	7902	7233	6494	5774	5036	4539	4062	3588	3325	2922	2812	2736	2631	2668	2755	2832	2995	3290	3384	3544	3647	3782	3987	4089	4304	4498	4724	5043	5279	5692	5899	5983	6219	6237	6241	6146	5982	5814	5466	5288	4875	4354	3944	3729	3501	3271	2907	2714	2702	2694	2651	2710	2721	2666	2553	2220	1956	1764	1555	1377	1173	1041	957	917	855	865	895	981	1010	1059	1139
367	393	378	385	384	422	375	362	358	334	359	359	401	416	497	510	536	541	577	596	690	719	813	881	999	1194	1315	1489	1673	1855	2139	2388	2653	2933	3230	3522	3852	4053	4244	4482	4560	4768	4887	5105	5154	5166	5321	5209	5208	4935	4726	4560	4376	4313	4242	4106	4071	4065	4041	3992	3933	3838	3647	3561	3441	3371	3340	3352	3300	3492	3561	3848	3986	4287	4652	4985	5356	5600	6056	6516	7001	7507	7939	8247	8545	8946	9262	9285	9411	9349	9473	9052	8817	8469	8006	7512	6980	6255	5713	5146	4502	3893	3409	2989	2693	2378	2233	2157	2094	2117	2219	2271	2463	2759	2835	3117	3466	3686	3995	4337	4621	5043	5337	5746	5952	6190	6273	6411	6471	6250	6267	5829	5728	5263	4901	4870	4462	4159	4099	3970	3759	3636	3445	3324	3263	3139	3031	2916	2617	2484	2213	1979	1630	1388	1240	1155	1023	1005	1018	1001	1041	1049	1034	1047	987	994	1016
357	310	360	346	381	383	379	392	401	410	436	454	469	508	582	648	689	699	749	819	916	962	1066	1212	1295	1488	1699	1879	2021	2259	2439	2705	2840	3176	3399	3550	3745	3856	3997	4200	4324	4409	4511	4577	4719	4937	5020	4887	4796	4729	4672	4665	4534	4482	4470	4413	4530	4234	4365	4214	4130	4007	3831	3544	3380	3192	3080	3001	2992	2893	3092	3179	3392	3517	3725	4018	4318	4782	5103	5630	6191	6425	6968	7276	7586	7832	8155	8127	8094	8295	8185	8060	7716	7470	7021	6471	5991	5440	4895	4271	3738	3287	2730	2349	2117	1901	1767	1688	1754	1801	1963	2197	2420	2668	2983	3335	3664	3944	4293	4570	4812	5099	5408	5548	5750	5798	5902	5812	5918	5826	5881	5574	5624	5349	5278	5282	4941	4938	4895	4656	4285	3950	3676	3424	3116	2970	2659	2430	2186	2064	1944	1887	1679	1461	1436	1401	1332	1269	1233	1118	1051	892	844	811	761	745	762
391	392	410	439	486	532	540	530	546	568	537	579	576	645	676	688	730	734	785	801	915	958	1118	1192	1299	1403	1553	1691	1886	2084	2224	2357	2584	2852	2987	3221	3380	3534	3739	3877	4157	4416	4618	4704	5019	5202	5285	5359	5311	5410	5273	5117	5010	4950	4837	4751	4678	4473	4314	4093	3821	3645	3458	3245	2929	2734	2593	2528	2452	2443	2641	2669	2778	2936	3293	3537	3730	4072	4480	4851	5369	5617	6066	6252	6613	6754	6995	7243	7277	7288	7280	7000	6749	6372	6106	5706	5169	4774	4135	3572	3098	2624	2242	1918	1694	1591	1576	1529	1649	1687	1950	2093	2330	2607	2946	3192	3380	3646	3826	4065	4285	4416	4815	5036	5268	5472	5782	5835	6099	6058	6150	6188	6187	5924	5917	5604	5232	4923	4789	4328	3929	3491	3253	3155	3014	2842	2639	2495	2432	2364	2188	2201	2081	1867	1653	1589	1395	1202	1048	902	815	681	660	616	650	710	766
414	434	433	477	476	529	523	508	483	487	465	455	500	548	559	570	600	617	660	728	758	836	930	981	1162	1230	1424	1585	1892	2002	2219	2446	2695	2997	3295	3613	3813	4092	4344	4550	4772	5101	5295	5273	5497	5565	5718	5722	5644	5568	5379	5116	4964	4718	4589	4400	4260	4014	3827	3636	3329	3221	3061	2838	2695	2459	2386	2257	2247	2259	2290	2387	2511	2580	2888	3065	3272	3431	3765	4098	4549	4906	5224	5537	5684	6008	6223	6314	6504	6438	6317	6272	5897	5745	5327	4867	4347	3965	3467	2967	2502	2147	1798	1518	1313	1247	1210	1251	1333	1386	1534	1721	1907	2119	2325	2602	2891	3201	3341	3700	4089	4368	4809	5260	5661	5929	6202	6491	6526	6412	6370	6118	6038	5622	5428	5066	4550	4471	4512	4076	3906	3516	3570	3498	3425	3314	3103	2909	2723	2507	2312	2253	2080	1808	1495	1377	1168	996	941	805	786	748	762	792	838	838	879
312	320	322	346	357	385	380	408	388	404	419	440	480	515	536	608	626	701	726	807	874	977	1092	1233	1371	1519	1764	1992	2175	2444	2648	2926	3131	3332	3650	3826	4197	4366	4540	4642	4848	4920	5092	5205	5200	5248	5294	5229	5212	5073	4882	4730	4581	4444	4287	4321	4141	4020	3835	3663	3444	3198	2970	2843	2654	2457	2278	2141	2100	2080	1999	2061	2055	2175	2329	2438	2601	2904	3214	3497	3826	4226	4525	4822	4949	5285	5388	5457	5431	5515	5420	5298	4998	4698	4355	3946	3583	3219	2838	2412	1954	1560	1322	1066	912	882	822	844	936	1041	1240	1445	1645	1966	2251	2611	2881	3285	3608	4093	4391	4740	5151	5474	5763	6026	6051	6067	6010	5781	5610	5424	5437	5038	5133	4839	4634	4712	4858	4624	4352	4202	4084	3898	3571	3365	3159	2772	2415	2206	1992	1821	1804	1513	1373	1398	1248	1174	1082	1014	961	883	860	797	757	719	691
275	324	307	320	344	392	407	415	464	497	532	619	607	682	744	782	808	902	937	1058	1096	1164	1287	1373	1488	1622	1799	1961	2200	2360	2589	2687	2993	3149	3285	3467	3689	3903	3880	4173	4335	4440	4589	4814	5066	4916	5130	5191	5109	5158	5179	4886	4871	4719	4618	4500	4424	4244	3923	3839	3415	3263	2886	2661	2425	2164	1976	1829	1746	1714	1690	1706	1686	1805	1810	1989	2189	2366	2669	2903	3110	3585	3863	4031	4240	4414	4413	4570	4629	4572	4522	4447	4228	3882	3618	3212	2938	2602	2193	1845	1525	1219	962	767	664	605	632	727	871	992	1245	1467	1709	2049	2472	2755	3129	3445	3709	4102	4299	4645	4847	4992	5222	5368	5561	5469	5500	5575	5609	5546	5838	5518	5638	5553	5287	5219	5220	4925	4468	4033	3772	3637	3175	2968	2601	2345	2189	2000	2029	1984	1904	1747	1633	1680	1524	1297	1161	980	843	703	636	583	594	556	586
318	339	363	398	432	477	489	466	504	530	581	600	649	665	684	744	784	838	888	906	984	1053	1180	1240	1282	1380	1522	1722	1850	2133	2288	2514	2693	2828	3126	3371	3619	3705	4109	4287	4534	4734	4935	5033	5313	5352	5423	5424	5423	5336	5267	5137	4960	4756	4577	4383	4236	3976	3745	3474	3117	2817	2539	2264	2041	1829	1659	1548	1455	1416	1326	1372	1430	1456	1546	1647	1737	1886	2031	2288	2551	2876	3089	3340	3520	3592	3767	3789	3851	3784	3739	3634	3428	3148	3021	2652	2399	2092	1760	1469	1156	876	732	567	516	496	534	651	817	965	1168	1418	1646	1955	2159	2580	2838	3108	3461	3718	3979	4276	4655	4843	5177	5463	5598	5733	5903	6107	6081	5840	6072	5737	5657	5537	4973	4870	4715	4477	3943	3565	3486	3275	3141	2948	2868	2706	2503	2502	2382	2394	2266	1935	1710	1563	1301	1058	938	744	681	606	574	563	601	628	690
329	325	334	343	356	359	357	355	391	397	473	472	507	500	553	551	623	690	770	804	897	1001	1088	1209	1299	1472	1641	1879	2072	2347	2567	2836	3093	3293	3595	3773	4090	4238	4352	4607	4915	5073	5095	5300	5353	5247	5216	5036	5108	4971	4806	4680	4595	4472	4287	3933	3828	3636	3485	3177	2977	2685	2333	2210	1989	1779	1611	1422	1328	1230	1179	1119	1129	1147	1157	1215	1254	1379	1561	1779	2013	2200	2428	2613	2855	2970	3044	3148	3187	3041	3074	2908	2739	2619	2392	2181	1828	1576	1291	1057	837	631	471	339	295	293	338	484	599	809	970	1199	1426	1724	2026	2366	2606	3056	3398	3752	4176	4499	4849	5176	5220	5457	5722	5793	5745	5705	5661	5466	5306	5179	4946	5018	4599	4423	4588	4489	4200	3917	3801	3786	3556	3358	3149	2888	2742	2528	2434	2256	2020	1675	1469	1400	1212	1049	946	880	811	789	774	745	743	671	658
216	231	241	258	263	284	285	277	308	371	404	447	495	541	594	654	698	791	905	984	1098	1201	1320	1464	1600	1739	2013	2181	2366	2561	2784	2992	3193	3341	3510	3697	3761	4014	4070	4178	4392	4619	4709	4828	4771	4694	4785	4825	4701	4566	4595	4484	4442	4316	4226	3996	3895	3780	3625	3242	2986	2707	2417	2163	1979	1689	1434	1309	1099	1017	865	811	766	744	762	878	929	1004	1177	1394	1527	1786	1981	2216	2385	2484	2541	2563	2543	2525	2392	2310	2181	2087	1841	1680	1437	1203	944	765	581	422	282	208	168	185	240	404	557	745	947	1265	1478	1763	2102	2421	2815	3128	3554	3825	4154	4483	4643	4906	4835	5061	5083	5050	5128	5101	5172	5031	5112	5067	4867	4986	4943	4725	4913	4820	4596	4199	3882	3554	3248	3053	2716	2469	2365	2280	2188	2061	1857	1650	1629	1587	1363	1334	1276	1134	1021	916	834	678	597	514	449
220	231	258	273	328	360	354	399	427	459	518	585	623	656	739	745	791	851	932	1010	1147	1217	1292	1388	1511	1561	1720	1882	2109	2236	2443	2629	2758	2891	3075	3247	3418	3592	3791	4062	4135	4291	4593	4692	4818	4991	4970	4991	4989	5024	4832	4784	4689	4425	4312	4201	4025	3703	3474	3188	2930	2592	2265	1941	1626	1450	1182	1063	926	795	659	617	613	579	587	622	694	810	864	1042	1205	1383	1511	1727	1858	1930	2039	2039	2053	1943	1913	1858	1715	1617	1511	1381	1138	971	753	606	434	310	209	134	134	168	283	424	586	803	1082	1357	1642	1890	2175	2459	2922	3097	3269	3631	3925	4042	4195	4420	4579	4681	4860	4975	5159	5342	5406	5461	5475	5470	5300	5184	5080	4680	4476	4248	4012	3856	3488	3187	2905	2775	2619	2580	2572	2539	2503	2305	2130	1981	1949	1747	1523	1369	1141	1065	907	749	677	614	577	548	560
269	278	321	349	352	372	388	395	425	435	456	487	542	580	610	613	638	736	756	854	951	976	1089	1159	1284	1375	1519	1685	1881	2098	2290	2528	2769	3005	3255	3492	3720	3911	4208	4291	4525	4675	4833	5015	5070	5157	5328	5157	5068	4920	4726	4609	4394	4232	4033	3792	3677	3370	3086	2861	2603	2228	1953	1726	1454	1283	1104	948	813	679	593	497	461	422	427	422	470	539	643	755	902	1036	1227	1355	1506	1555	1656	1676	1657	1590	1560	1448	1402	1313	1207	1045	903	739	582	429	260	189	105	88	107	167	271	438	611	823	1068	1321	1569	1838	2006	2339	2618	2917	3240	3545	3887	4225	4267	4705	4879	4941	5132	5351	5294	5481	5367	5368	5243	5161	4897	4609	4539	4228	4034	3773	3714	3814	3728	3478	3382	3438	3214	3175	3078	2952	2617	2339	2153	1948	1763	1483	1264	1149	984	929	822	842	778	766	756	719	704
218	242	229	239	258	243	278	260	274	297	341	404	456	511	498	556	581	661	751	854	998	1064	1211	1294	1443	1541	1765	1911	2116	2396	2575	2908	3089	3342	3513	3647	3843	4011	3974	4201	4265	4432	4519	4580	4698	4713	4680	4668	4576	4491	4292	4232	3995	3883	3756	3524	3390	3105	3005	2760	2540	2257	1944	1728	1481	1233	1079	900	752	611	460	396	313	276	260	264	306	396	450	540	720	795	931	1103	1204	1301	1402	1367	1347	1286	1217	1150	1061	1009	866	787	658	535	362	258	138	91	44	44	58	150	220	374	534	773	966	1207	1475	1727	2028	2389	2628	3113	3409	3763	4143	4388	4634	4802	5014	4946	4953	4935	4865	4765	4837	4755	4693	4553	4568	4416	4352	4488	4285	4032	4060	4062	4085	3915	3821	3515	3339	3101	2849	2578	2266	2067	1924	1735	1528	1403	1417	1268	1248	1221	1162	1085	1007	903	781	677	611
135	177	182	216	218	238	272	285	306	352	398	481	588	639	704	705	755	858	961	1077	1195	1258	1363	1473	1605	1695	1794	1945	2174	2280	2506	2632	2822	2936	3043	3190	3291	3322	3437	3549	3688	3774	3986	4124	4288	4340	4461	4421	4437	4370	4324	4141	4176	4001	3808	3717	3481	3334	3149	2851	2516	2244	1956	1587	1344	1123	944	732	614	480	338	275	226	145	167	168	192	244	308	417	529	646	710	877	946	952	1052	1078	1083	1048	958	878	831	788	654	564	466	356	281	177	90	56	25	15	74	134	234	400	573	788	1057	1319	1632	1856	2170	2477	2806	3120	3446	3582	3904	3964	4284	4353	4293	4427	4320	4367	4454	4412	4624	4612	4692	4657	4782	4817	4615	4526	4488	4306	3955	3710	3559	3409	3254	3058	2864	2631	2542	2348	2275	2267	2212	2038	1898	1836	1754	1582	1550	1336	1221	1038	926	805	694	590	513
195	229	248	284	312	340	389	412	418	466	555	609	665	716	716	781	808	826	929	995	1069	1092	1171	1217	1327	1373	1524	1619	1785	1900	2107	2212	2390	2506	2773	2942	3170	3303	3401	3675	3751	3962	4170	4338	4498	4594	4635	4615	4582	4494	4395	4260	4049	3870	3744	3517	3319	3033	2838	2586	2337	2005	1712	1460	1182	964	755	589	462	370	288	196	162	123	110	85	107	143	213	295	408	476	546	641	729	768	814	832	857	839	761	692	660	560	514	450	340	281	205	141	73	51	23	42	96	185	316	459	678	916	1137	1426	1667	1917	2219	2458	2693	2926	3067	3454	3516	3812	3962	4039	4141	4295	4423	4433	4454	4542	4571	4577	4521	4606	4283	4357	4154	3904	3777	3685	3443	3293	3072	3019	3073	2927	2892	2845	2873	2860	2846	2710	2379	2141	1973	1749	1614	1479	1339	1204	1120	990	931	852	758	755	715
207	221	269	311	319	328	369	336	369	380	409	489	511	512	578	602	657	672	753	862	890	985	1040	1152	1245	1342	1490	1627	1808	2025	2249	2454	2770	2920	3114	3308	3577	3761	3792	3946	4007	4194	4200	4241	4376	4433	4363	4301	4242	4116	3930	3889	3597	3386	3295	3011	2833	2604	2384	2169	2041	1730	1531	1297	1116	912	712	557	444	351	266	183	127	107	63	60	60	78	126	189	253	356	440	504	577	630	665	680	740	673	653	623	513	471	395	357	285	210	158	111	68	45	53	88	151	232	399	545	695	915	1181	1436	1635	1885	2193	2458	2629	2908	3168	3430	3643	3919	4110	4220	4360	4326	4360	4300	4206	4148	4016	3992	3986	3938	3791	3828	3742	3768	3623	3427	3453	3505	3464	3405	3441	3310	3163	3200	3017	2830	2513	2207	2007	1855	1671	1469	1443	1420	1325	1333	1311	1298	1180	1111	1022	932	798
167	175	186	209	216	232	265	262	283	327	351	412	489	514	632	634	697	785	848	978	1114	1259	1338	1423	1580	1729	1847	1967	2202	2223	2446	2699	2877	3065	3163	3282	3451	3504	3582	3611	3638	3592	3691	3801	3903	3840	3812	3887	3815	3724	3695	3659	3428	3420	3111	2971	2764	2605	2389	2276	2010	1837	1587	1333	1143	949	778	611	462	374	275	174	129	91	48	40	36	40	65	101	179	257	335	403	468	507	536	558	563	571	561	496	461	362	339	271	215	177	139	118	78	55	69	135	185	277	406	545	745	965	1178	1405	1753	2001	2410	2677	2901	3079	3345	3527	3703	3849	4036	4079	4093	3968	3965	3874	3887	3783	3838	3831	3765	3824	3890	3873	3823	3876	3896	3627	3599	3489	3410	3279	3214	2985	2892	2682	2573	2386	2228	2067	1980	1841	1759	1715	1702	1678	1687	1640	1579	1477	1266	1135	959	821	702
169	181	208	214	240	264	277	321	387	390	468	566	650	731	772	869	917	994	1044	1135	1269	1386	1407	1504	1572	1592	1747	1834	1914	2086	2205	2325	2407	2578	2676	2903	2929	3097	3134	3206	3264	3408	3473	3526	3640	3689	3823	3869	3879	3880	3761	3572	3541	3317	3178	3036	2808	2591	2316	2169	1973	1723	1567	1292	1070	873	701	572	399	320	243	185	111	81	61	25	20	28	39	63	125	192	251	308	350	404	440	466	473	441	438	416	390	339	282	246	199	158	145	104	74	81	121	168	255	363	515	673	883	1094	1338	1609	1926	2135	2435	2605	2809	3029	3098	3218	3327	3383	3521	3557	3684	3692	3791	3843	3879	3840	3957	3926	3949	3997	3893	3921	3747	3583	3445	3393	3284	3014	2898	2861	2741	2704	2624	2600	2598	2549	2453	2382	2319	2191	2168	2054	1893	1859	1717	1550	1427	1253	1117	999	858	783	681
245	300	293	320	383	410	425	444	483	543	576	588	668	681	758	764	788	871	895	1016	1033	1122	1178	1240	1325	1369	1502	1610	1721	1856	2009	2205	2365	2530	2672	2827	3021	3129	3227	3318	3503	3626	3654	3723	3795	3858	3860	3845	3836	3670	3668	3379	3265	3163	2925	2719	2593	2315	2149	1889	1755	1578	1390	1196	1001	802	624	505	379	326	232	184	149	96	56	28	27	28	29	54	89	141	189	253	326	363	397	409	394	385	374	348	339	276	266	200	182	128	122	104	97	105	172	214	332	452	614	759	955	1178	1368	1622	1868	2087	2185	2402	2570	2644	2826	2891	3064	3170	3366	3446	3606	3698	3816	3843	3808	3897	3768	3741	3565	3482	3420	3241	3226	3106	3074	2947	2892	2995	3043	2980	3022	3021	2915	2880	2830	2723	2495	2337	2178	2067	1818	1813	1706	1586	1514	1443	1306	1278	1187	1101	1010	923	915
288	292	317	351	371	374	387	402	397	445	440	476	549	591	610	675	701	759	795	900	1014	1103	1223	1301	1435	1503	1639	1747	1955	2101	2253	2472	2615	2840	2941	3094	3192	3215	3289	3367	3378	3344	3457	3481	3519	3428	3428	3379	3319	3270	3143	2994	2922	2780	2596	2476	2387	2121	1995	1870	1689	1581	1300	1144	989	817	639	533	416	328	258	201	145	108	83	49	55	30	51	38	78	121	184	223	261	331	349	357	345	398	347	327	303	288	251	211	185	153	131	137	130	184	238	294	398	534	669	844	960	1189	1311	1509	1643	1907	2121	2284	2484	2630	2662	2927	2985	3162	3234	3233	3359	3507	3581	3442	3472	3333	3316	3141	3183	2956	2966	3021	2945	3038	3082	3190	3241	3158	3133	3021	2986	2765	2698	2501	2359	2165	2050	1943	1807	1826	1768	1771	1741	1676	1680	1644	1592	1536	1441	1263	1167	1009	873
245	262	306	322	344	354	354	358	384	424	450	540	634	658	745	861	924	924	1060	1102	1195	1294	1400	1490	1645	1625	1789	1861	1975	2064	2192	2274	2431	2584	2733	2823	2887	2842	2882	2930	2986	3006	3023	3049	3166	3179	3087	3064	3106	3007	2962	2878	2826	2701	2607	2480	2339	2165	2055	1823	1660	1547	1296	1149	981	809	636	507	430	294	246	216	166	119	96	76	61	73	72	74	94	133	161	201	256	320	343	320	339	309	298	289	291	248	223	221	171	182	173	168	198	243	300	358	498	587	711	851	1032	1226	1400	1597	1734	1865	2110	2267	2423	2547	2673	2692	2688	2828	2853	2988	2974	3061	3138	3163	3175	3097	3051	3074	3008	2946	2997	2998	3067	3152	2965	3044	2924	2846	2797	2574	2414	2235	2157	2101	2018	1983	1914	1913	1960	2062	2085	2049	2117	1972	1844	1717	1599	1378	1232	1125	939	866	742
322	341	361	417	454	497	524	558	571	611	697	752	822	873	969	980	1027	1011	1090	1142	1172	1266	1394	1385	1536	1555	1629	1641	1737	1831	1971	2057	2149	2332	2450	2527	2595	2697	2746	2745	2927	2984	3051	3105	3191	3133	3015	3099	3021	2925	2876	2864	2636	2574	2388	2275	2159	2030	1813	1692	1478	1335	1172	981	844	695	573	443	341	275	231	182	161	134	100	90	90	75	77	99	110	123	141	174	236	255	263	274	305	293	249	265	249	259	240	221	228	220	232	239	262	286	357	452	503	661	789	980	1119	1307	1415	1595	1661	1815	1913	2014	2139	2230	2362	2397	2471	2645	2745	2852	2907	3025	3132	3141	3252	3148	3117	3029	2909	2911	2760	2732	2630	2634	2637	2586	2493	2430	2377	2273	2210	2222	2120	2161	2174	2163	2199	2292	2239	2214	2110	2144	1929	1736	1630	1414	1282	1148	1017	1012	923	908	836
448	481	482	544	578	602	648	652	621	667	710	703	784	790	830	833	916	949	1001	1021	1084	1139	1206	1281	1348	1381	1530	1556	1707	1829	1971	2081	2229	2342	2496	2628	2753	2673	2876	2797	2714	2794	2857	2758	2794	2785	2721	2664	2566	2525	2428	2394	2301	2130	2010	1870	1845	1695	1583	1403	1296	1161	993	884	775	676	541	420	323	285	216	202	128	128	112	95	112	82	89	94	107	116	149	150	157	204	221	259	281	280	275	252	242	248	251	224	260	265	265	287	313	343	402	505	607	714	853	1033	1124	1219	1326	1483	1561	1596	1758	1825	1980	2090	2234	2372	2488	2565	2620	2783	2803	2797	2827	2782	2854	2735	2565	2573	2409	2421	2377	2361	2347	2512	2538	2480	2558	2584	2667	2591	2461	2476	2337	2330	2183	2191	2071	1958	1869	1846	1813	1732	1645	1522	1471	1395	1328	1311	1246	1203	1164	1060	975
448	476	517	512	556	589	566	578	614	644	626	696	713	760	849	847	902	994	1082	1114	1212	1342	1374	1460	1533	1569	1688	1776	1847	1881	2015	2123	2194	2287	2387	2367	2476	2481	2460	2412	2390	2379	2418	2369	2395	2306	2325	2214	2227	2179	2183	2155	2082	1952	1803	1763	1666	1609	1410	1366	1216	1109	929	859	722	621	507	413	340	310	241	185	185	161	150	143	104	113	114	103	119	129	111	130	161	159	211	199	213	223	217	210	225	213	229	243	255	276	322	329	375	400	468	478	580	671	792	924	983	1145	1268	1386	1461	1559	1689	1724	1915	2033	2104	2130	2204	2266	2297	2275	2282	2322	2253	2227	2238	2214	2287	2206	2270	2354	2319	2453	2390	2466	2553	2585	2629	2527	2410	2357	2193	1988	1972	1880	1828	1798	1797	1763	1724	1725	1799	1774	1849	1791	1729	1657	1645	1448	1353	1221	1093	950	776
436	437	491	518	577	634	615	693	731	781	797	907	973	1007	1029	1105	1171	1213	1211	1334	1438	1407	1494	1578	1601	1628	1667	1659	1728	1720	1821	1815	1929	1937	2009	2042	2073	2103	2206	2123	2196	2222	2232	2170	2221	2207	2156	2171	2181	2070	2038	1987	1950	1848	1763	1660	1574	1420	1309	1187	1087	967	853	738	645	555	520	394	345	302	229	208	182	167	157	154	129	116	107	114	109	121	105	119	122	144	165	165	191	191	220	206	238	247	244	279	307	343	344	373	394	453	475	484	596	630	758	875	944	1092	1191	1324	1351	1495	1517	1576	1608	1691	1814	1769	1772	1819	1892	1876	1877	1977	1951	1976	2014	2088	2269	2258	2257	2259	2293	2238	2263	2203	2128	2105	2027	1981	1902	1831	1810	1805	1764	1774	1796	1947	1837	1977	2016	2024	2075	1973	1888	1789	1594	1523	1330	1201	1056	954	904	815	721
537	621	646	714	774	850	842	901	902	922	937	952	1048	1087	1101	1123	1203	1201	1279	1303	1346	1349	1359	1386	1390	1463	1482	1556	1561	1669	1754	1787	1862	1957	2030	2083	2087	2234	2272	2297	2262	2272	2223	2239	2184	2256	2189	2101	2002	1903	1856	1835	1722	1672	1567	1409	1337	1218	1120	1119	983	887	780	681	585	507	467	379	324	279	218	195	181	166	162	152	123	128	101	109	97	106	116	120	113	141	161	168	202	216	227	238	254	265	267	294	314	337	355	397	421	489	471	541	619	676	763	831	919	1068	1087	1186	1221	1206	1269	1306	1395	1393	1465	1518	1535	1623	1676	1711	1817	1837	1909	1931	1992	1982	2061	1997	1948	1932	1874	1831	1858	1740	1719	1736	1781	1750	1846	1867	1924	1994	2040	2063	2062	2041	2031	2024	1911	1793	1736	1644	1507	1470	1371	1203	1194	1141	1107	1094	1018	969	917
665	715	716	756	803	810	848	838	862	838	852	908	955	986	1060	1043	1097	1168	1209	1264	1272	1394	1397	1500	1547	1600	1640	1736	1728	1814	1905	1947	2100	2144	2163	2242	2202	2217	2236	2177	2132	2070	2024	1922	1910	1810	1775	1740	1640	1588	1606	1551	1451	1389	1365	1275	1210	1142	1041	1036	957	855	792	610	596	503	428	359	310	297	222	174	170	163	165	164	149	127	140	117	137	145	151	139	139	169	170	189	206	221	233	260	237	246	265	288	289	331	357	377	441	481	501	549	604	638	673	794	847	972	992	1024	1131	1123	1154	1190	1217	1271	1374	1454	1456	1557	1553	1619	1594	1592	1595	1554	1627	1609	1665	1680	1699	1676	1686	1706	1694	1677	1785	1841	1905	1898	2004	2077	2060	2066	1970	1883	1855	1785	1729	1647	1589	1576	1501	1460	1470	1514	1419	1415	1446	1349	1315	1221	1140	990	852
630	678	720	745	733	758	818	874	853	898	919	961	1015	1071	1161	1179	1267	1304	1386	1478	1509	1622	1683	1675	1730	1769	1854	1815	1819	1764	1917	1879	1947	1921	1916	1916	1880	1857	1813	1828	1723	1735	1718	1648	1642	1603	1617	1568	1530	1480	1485	1457	1366	1291	1223	1214	1132	1039	987	911	836	761	706	562	550	449	397	347	307	255	232	183	180	175	162	161	159	164	163	135	150	131	153	141	136	136	143	145	166	175	190	214	213	231	239	232	268	303	332	387	403	445	469	488	540	544	627	660	735	801	915	1020	959	1071	1017	1062	1081	1112	1159	1195	1210	1225	1262	1286	1338	1260	1353	1342	1379	1455	1503	1587	1623	1641	1730	1735	1703	1786	1701	1691	1641	1687	1723	1727	1630	1683	1672	1662	1630	1645	1604	1659	1718	1777	1733	1719	1753	1713	1673	1543	1465	1354	1206	1015	849	761	676
665	729	807	841	879	910	1025	1087	1094	1114	1182	1177	1244	1268	1292	1286	1376	1346	1421	1430	1507	1558	1530	1552	1609	1648	1621	1565	1529	1612	1571	1573	1588	1632	1669	1673	1687	1674	1736	1702	1719	1691	1647	1611	1580	1624	1525	1516	1488	1439	1383	1335	1298	1205	1145	1034	939	888	812	751	696	636	608	536	461	422	376	325	285	269	265	210	190	184	172	184	179	150	147	139	118	112	105	122	134	122	128	144	156	158	170	208	218	255	261	267	293	300	316	360	400	420	458	480	508	490	545	600	615	659	734	792	789	782	816	777	837	776	874	910	944	1008	977	1080	1139	1167	1219	1265	1278	1330	1361	1413	1391	1454	1451	1380	1454	1389	1304	1319	1314	1351	1420	1491	1547	1618	1704	1808	1875	1847	1935	1876	1958	1907	1832	1701	1625	1495	1434	1289	1217	1119	1016	923	868	829	768
838	887	939	1039	1058	1096	1125	1191	1144	1210	1157	1134	1154	1111	1125	1115	1165	1233	1234	1265	1310	1344	1432	1414	1463	1517	1433	1503	1481	1511	1579	1610	1643	1708	1735	1738	1754	1766	1766	1719	1739	1651	1588	1529	1541	1444	1442	1367	1289	1224	1230	1128	1046	1036	945	869	756	709	688	652	611	562	503	484	467	384	341	300	290	278	244	212	202	190	179	153	170	160	160	126	127	113	115	115	118	136	144	149	149	154	188	191	208	207	206	235	231	289	291	311	361	359	415	444	454	476	445	486	501	533	548	577	587	618	644	657	650	694	729	762	866	888	960	992	1076	1032	1041	1042	1036	1063	1095	1095	1112	1160	1108	1167	1166	1178	1218	1303	1347	1398	1542	1658	1773	1799	1890	1845	1848	1932	1847	1772	1718	1609	1482	1494	1380	1348	1352	1293	1302	1249	1186	1156	1048	1007	974
783	841	925	910	966	1003	1020	1019	1041	1049	1026	1107	1091	1089	1173	1164	1203	1289	1322	1395	1447	1490	1547	1615	1707	1664	1701	1671	1771	1699	1817	1792	1809	1760	1817	1835	1790	1684	1671	1596	1547	1418	1331	1291	1249	1247	1165	1162	1102	1070	1047	1025	957	948	850	801	729	664	620	590	560	563	523	483	415	407	373	317	286	246	233	207	201	187	162	163	174	161	156	123	120	115	116	110	117	119	127	119	113	122	135	139	147	198	197	199	232	232	230	271	291	323	334	339	345	347	374	335	373	411	418	462	510	539	548	569	590	645	701	727	715	784	821	876	901	893	873	855	885	871	901	916	1008	1118	1133	1188	1215	1320	1344	1416	1489	1548	1538	1571	1580	1622	1574	1630	1598	1639	1568	1600	1574	1547	1583	1574	1613	1601	1586	1600	1470	1436	1347	1226	1053	996	896
750	819	848	914	988	1074	1061	1129	1129	1188	1237	1365	1309	1338	1399	1471	1541	1554	1559	1591	1648	1676	1712	1732	1730	1749	1682	1740	1696	1693	1680	1645	1626	1679	1563	1536	1551	1419	1358	1369	1308	1218	1156	1149	1102	1083	1084	1038	1025	1087	1029	997	931	899	832	781	715	656	596	554	495	494	482	466	397	351	322	289	234	241	213	173	176	153	144	124	136	147	116	108	105	95	82	83	93	89	77	87	92	100	117	124	132	136	165	162	206	214	203	205	211	213	247	273	272	259	284	303	332	355	364	391	429	486	496	486	528	513	529	563	602	614	660	710	722	770	792	851	853	965	1019	1063	1089	1168	1233	1221	1231	1229	1279	1300	1271	1288	1262	1322	1371	1414	1493	1579	1625	1737	1781	1872	1871	1926	1884	1825	1734	1700	1567	1482	1344	1257	1059	992	944	862	795
904	937	1033	1117	1210	1263	1354	1355	1435	1444	1463	1488	1433	1460	1453	1530	1498	1544	1579	1511	1572	1537	1563	1595	1584	1549	1512	1516	1536	1448	1512	1524	1465	1448	1518	1462	1490	1448	1383	1368	1309	1280	1235	1213	1144	1094	1030	1026	1031	974	930	886	855	818	740	676	649	592	538	481	469	441	401	409	366	342	296	249	232	209	182	163	151	140	120	116	130	150	126	132	105	100	102	96	86	87	70	91	98	108	101	114	111	141	133	136	132	144	145	126	144	132	157	183	191	216	216	254	246	283	300	307	341	358	389	371	376	389	425	445	484	542	597	676	727	807	868	870	937	929	985	995	997	1004	988	1017	1022	1011	1104	1128	1156	1224	1303	1450	1480	1633	1669	1852	1937	2007	2014	1923	1902	1844	1750	1595	1510	1370	1295	1254	1160	1102	1071	1048	1023	1022	971
975	1054	1109	1187	1235	1295	1275	1294	1286	1317	1310	1330	1330	1286	1311	1284	1353	1339	1335	1377	1383	1468	1476	1485	1544	1593	1520	1566	1531	1532	1497	1536	1533	1562	1565	1505	1512	1459	1420	1372	1277	1172	1136	1117	1055	965	956	886	880	866	843	804	777	688	657	644	580	556	514	453	422	383	355	357	320	281	259	239	189	165	149	156	148	160	120	122	137	118	136	120	114	105	79	76	67	64	62	55	64	64	57	65	49	77	67	77	103	97	114	99	111	130	140	139	155	148	175	177	205	195	206	225	237	276	264	277	302	340	398	416	469	474	553	590	618	646	713	781	769	776	835	794	831	887	874	913	985	1036	1123	1154	1338	1424	1538	1575	1669	1647	1757	1739	1741	1770	1703	1673	1636	1606	1551	1594	1439	1457	1396	1400	1325	1303	1210	1197	1152	1030	996
854	916	957	986	1049	1074	1135	1119	1163	1193	1214	1211	1218	1302	1351	1314	1403	1387	1488	1436	1508	1511	1543	1599	1642	1647	1601	1617	1571	1528	1535	1542	1489	1414	1437	1389	1423	1293	1306	1222	1161	1072	1036	1011	964	935	873	880	874	830	809	779	759	711	681	605	578	501	459	414	383	339	334	287	273	264	235	218	169	154	156	126	126	110	112	95	107	73	77	76	90	74	63	49	39	39	30	27	24	21	54	34	36	39	59	56	70	84	105	101	89	108	109	127	157	136	150	175	177	177	171	191	197	210	247	243	300	298	327	383	405	414	463	510	563	587	624	685	744	745	788	818	866	912	933	992	1049	1124	1183	1294	1355	1432	1446	1464	1522	1504	1528	1559	1546	1563	1604	1667	1739	1785	1769	1808	1760	1741	1623	1482	1357	1304	1161	1073	1034	881	848
828	883	964	988	1122	1141	1243	1302	1350	1332	1370	1410	1400	1446	1420	1412	1455	1428	1446	1462	1487	1480	1480	1518	1544	1547	1457	1473	1461	1408	1404	1377	1351	1331	1381	1331	1312	1292	1260	1217	1198	1096	1062	1025	988	945	931	840	793	800	758	729	694	642	596	553	486	419	364	350	301	270	220	219	203	180	180	179	143	122	104	94	94	70	61	79	61	43	44	40	38	37	46	41	43	35	27	27	31	29	26	31	41	34	48	56	47	56	74	81	80	89	98	94	116	108	106	134	138	125	165	160	171	172	192	210	245	260	313	343	373	408	478	527	601	638	672	767	807	844	886	947	938	942	927	985	1012	983	1122	1163	1191	1278	1320	1451	1483	1565	1584	1716	1764	1876	1962	1950	1957	1995	1968	1844	1766	1603	1459	1324	1196	1086	1047	1002	980	1001	968
980	1022	1110	1140	1251	1344	1381	1361	1398	1379	1393	1400	1358	1338	1362	1333	1280	1300	1330	1355	1314	1337	1328	1372	1408	1442	1344	1335	1380	1341	1373	1372	1377	1388	1363	1415	1335	1298	1307	1244	1161	1021	992	941	864	868	773	699	663	658	606	644	581	506	481	426	396	334	308	292	258	211	184	175	166	142	142	112	122	95	71	59	56	42	42	36	38	51	29	43	49	37	53	41	49	37	31	27	30	30	22	20	34	24	31	33	32	28	39	54	61	58	67	66	77	102	95	104	103	123	106	146	151	154	187	218	219	276	320	364	404	467	487	550	595	685	740	765	809	807	868	862	926	893	889	893	981	1127	1158	1306	1370	1477	1668	1762	1835	1845	1931	1965	1930	1895	1905	1800	1813	1700	1601	1572	1457	1436	1427	1339	1259	1314	1282	1207	1252	1223	1163
963	1005	1030	1131	1165	1204	1236	1244	1321	1292	1268	1276	1303	1255	1314	1285	1334	1342	1451	1460	1412	1443	1461	1500	1500	1491	1467	1436	1438	1396	1392	1359	1359	1341	1287	1236	1201	1185	1065	1050	969	903	833	809	758	686	655	628	629	559	559	531	486	482	465	416	362	325	285	263	232	184	154	137	115	124	105	92	77	55	49	55	43	40	32	35	30	30	35	20	36	43	51	49	50	31	50	53	33	34	39	28	47	42	36	27	32	31	26	28	46	41	50	59	69	69	60	80	92	105	115	115	142	161	173	200	238	301	350	394	402	471	495	549	561	630	613	649	655	698	746	777	834	906	1003	1103	1191	1246	1445	1556	1687	1797	1843	1815	1888	1769	1738	1748	1747	1666	1631	1711	1641	1647	1639	1658	1624	1644	1575	1494	1465	1392	1339	1260	1110	1115	994
875	957	1024	1045	1104	1191	1194	1310	1343	1321	1377	1399	1435	1447	1396	1489	1451	1440	1436	1452	1433	1410	1390	1403	1383	1424	1380	1373	1283	1253	1256	1250	1199	1143	1180	1112	1087	1011	1001	920	847	840	786	762	714	728	684	639	584	593	541	550	492	462	424	365	315	295	226	200	166	150	126	110	79	82	61	74	53	43	35	25	23	15	25	36	37	51	36	32	40	48	54	61	65	78	73	72	61	58	54	36	54	38	43	23	34	22	22	28	37	39	52	42	56	71	79	83	88	94	105	135	163	159	166	210	227	259	305	357	380	423	459	446	497	526	544	630	647	692	814	841	947	994	1102	1204	1282	1343	1372	1492	1545	1589	1603	1635	1570	1648	1668	1689	1707	1795	1850	1900	1853	1870	1787	1836	1706	1652	1595	1409	1356	1245	1167	1115	1049	976	901
877	956	1031	1152	1156	1253	1311	1385	1385	1410	1410	1397	1327	1396	1337	1320	1308	1330	1332	1279	1266	1248	1298	1209	1287	1231	1266	1199	1174	1152	1201	1169	1191	1224	1172	1145	1167	1124	1075	1039	987	931	897	839	784	729	678	641	571	515	469	472	401	385	329	305	281	213	178	159	136	87	82	60	57	55	49	31	37	27	17	26	16	20	33	38	39	47	65	56	70	66	77	88	86	85	76	74	59	56	45	46	40	41	43	29	30	32	26	31	21	43	43	46	58	62	79	73	87	129	118	141	154	154	190	190	250	256	312	365	426	431	491	540	556	562	629	641	681	726	843	864	946	955	1024	1062	1118	1223	1236	1333	1386	1511	1570	1635	1695	1729	1757	1908	2011	2016	1995	1915	1840	1777	1646	1576	1445	1404	1341	1394	1301	1288	1220	1192	1171	1125	1057
865	974	972	1061	1082	1128	1176	1250	1201	1225	1203	1193	1173	1194	1163	1140	1166	1209	1199	1164	1209	1258	1287	1279	1339	1340	1314	1318	1260	1247	1267	1281	1295	1267	1254	1254	1152	1155	1085	1023	973	854	767	681	655	574	575	523	496	429	409	375	335	306	277	223	208	162	140	97	103	88	71	46	56	48	34	43	42	43	20	33	26	26	36	27	43	46	53	50	44	68	66	69	72	69	65	61	60	49	67	46	37	47	32	44	34	30	28	24	27	36	56	64	53	61	80	84	88	102	109	139	138	165	176	231	253	294	328	390	451	490	530	562	599	617	633	665	676	714	754	824	873	936	1037	1122	1238	1328	1361	1533	1607	1671	1729	1831	1850	1912	1810	1831	1779	1747	1642	1620	1504	1443	1476	1423	1447	1509	1457	1467	1500	1510	1393	1352	1283	1199	1128
704	798	851	877	927	960	1031	1069	1135	1148	1139	1137	1232	1204	1216	1223	1261	1312	1326	1282	1306	1344	1329	1348	1355	1339	1308	1289	1253	1228	1203	1186	1156	1164	1124	1087	1003	983	911	882	805	749	658	574	516	528	495	440	439	373	321	335	291	259	233	208	171	160	131	106	83	81	57	36	31	30	29	29	33	23	22	26	26	27	40	32	31	41	43	48	50	44	61	61	79	82	82	84	77	82	69	63	58	49	57	50	33	45	24	21	22	42	32	34	47	62	49	74	91	91	121	126	144	165	206	239	251	297	345	381	418	444	504	498	509	533	588	630	663	687	766	872	952	998	1112	1279	1391	1476	1540	1662	1710	1710	1688	1692	1669	1620	1627	1602	1623	1624	1620	1665	1592	1593	1657	1569	1679	1633	1587	1522	1483	1443	1373	1270	1176	1056	983
730	754	838	897	1040	1061	1152	1183	1238	1283	1283	1254	1244	1281	1295	1288	1293	1314	1269	1252	1237	1219	1218	1226	1148	1155	1160	1153	1087	1016	1044	1038	1006	967	993	920	924	895	835	803	753	744	644	618	555	537	504	437	423	365	359	303	277	271	227	202	172	142	120	77	70	56	43	36	18	18	19	19	17	23	23	24	25	27	32	43	32	57	45	59	65	59	73	81	77	94	97	83	81	76	64	54	61	38	35	35	39	15	6	20	17	14	17	33	26	38	66	60	75	100	108	131	147	163	187	216	234	260	278	338	361	388	447	499	530	548	583	651	681	730	804	921	953	1055	1127	1209	1337	1340	1450	1490	1452	1511	1543	1622	1625	1715	1699	1762	1707	1787	1790	1855	1751	1713	1695	1592	1606	1546	1476	1397	1313	1246	1218	1117	1110	1086	1057
841	936	949	994	1024	1093	1137	1125	1189	1172	1146	1102	1082	1105	1107	1096	1100	1075	1069	1066	1020	1043	1006	1017	1036	1035	1021	1049	1037	1018	994	1017	972	1021	986	991	974	886	871	786	772	713	633	581	559	505	427	405	397	340	305	262	249	231	201	165	144	125	86	71	56	44	35	12	18	12	9	4	13	22	16	12	30	26	28	48	47	48	49	52	72	80	75	87	66	81	73	79	50	58	56	57	36	29	29	28	28	18	8	6	7	15	14	24	32	45	50	66	90	103	105	126	145	164	189	199	237	260	295	325	364	420	439	463	557	558	536	605	618	639	688	719	824	928	999	1040	1101	1219	1276	1381	1484	1613	1659	1724	1771	1745	1775	1835	1752	1719	1636	1616	1612	1568	1530	1507	1492	1481	1496	1472	1453	1405	1345	1304	1288	1221	1213
772	823	826	854	840	886	905	957	928	943	964	1022	974	996	1010	1014	1048	1019	1061	1046	1041	1039	1063	1043	1050	1040	1023	1030	986	1031	1019	997	1027	1013	968	907	896	895	784	717	692	653	571	508	475	421	392	373	331	279	274	237	212	213	171	163	131	107	65	55	55	33	17	18	15	9	18	14	5	18	11	16	21	30	25	32	43	33	43	49	45	54	59	73	77	68	60	61	76	59	48	51	36	39	22	25	17	16	9	13	18	12	19	25	34	51	66	69	85	92	120	143	157	186	193	223	264	277	317	368	368	392	444	485	490	523	517	524	566	563	587	650	745	846	889	1032	1120	1236	1314	1436	1575	1601	1600	1590	1625	1622	1579	1522	1531	1504	1514	1514	1562	1594	1662	1666	1706	1718	1740	1697	1622	1519	1456	1364	1253	1263	1166
680	680	738	722	749	783	829	886	908	972	1058	1093	1092	1079	1104	1026	1085	1065	1078	1065	1023	1012	997	1042	973	1024	961	1010	939	946	907	901	918	896	852	862	817	815	721	643	625	615	549	517	466	426	372	359	304	274	245	198	192	177	158	139	125	116	88	52	46	36	26	19	19	21	13	6	11	9	7	11	23	25	23	41	35	37	44	43	57	64	67	64	65	74	57	59	56	59	53	45	46	23	26	5	16	8	17	5	6	19	16	32	29	39	51	64	71	86	95	113	138	157	188	208	252	262	303	323	349	398	437	425	443	451	504	511	565	595	653	719	770	882	962	1034	1111	1218	1199	1273	1340	1404	1361	1409	1390	1442	1464	1469	1509	1637	1619	1750	1844	1875	1859	1858	1803	1716	1671	1626	1446	1394	1306	1256	1181	1175	1201
688	743	723	809	828	841	924	982	1007	1017	1020	1057	1061	1031	959	916	918	917	908	879	830	904	867	850	840	873	882	868	861	894	873	862	883	861	876	833	812	765	723	678	615	548	546	494	452	420	355	302	274	258	231	238	193	160	157	133	113	91	70	63	51	48	28	28	22	22	14	5	6	15	6	18	9	25	25	34	41	37	23	41	35	55	59	56	56	49	52	50	36	35	35	31	34	21	12	26	13	20	8	15	12	1	15	14	11	27	31	59	79	82	101	123	116	156	170	196	203	235	282	296	344	346	388	413	428	462	497	534	558	593	662	684	705	776	833	935	1010	1048	1136	1180	1301	1334	1419	1435	1509	1542	1595	1636	1656	1678	1674	1733	1756	1753	1668	1680	1600	1501	1538	1436	1377	1376	1372	1321	1386	1330	1337
700	740	749	763	780	807	861	863	870	848	867	881	814	812	773	774	734	749	790	841	812	833	822	869	858	862	846	828	787	862	834	857	861	846	821	825	780	698	667	607	578	520	420	410	360	322	296	251	241	246	229	190	194	169	150	136	123	104	85	71	67	41	42	24	21	13	10	12	19	15	6	7	13	20	20	27	19	23	24	38	33	40	34	47	51	38	61	47	59	44	45	46	40	34	29	27	20	16	8	10	22	8	7	23	31	22	51	62	94	91	104	119	125	142	176	171	213	233	255	282	329	325	357	379	418	423	459	474	508	565	577	629	640	731	837	846	980	1066	1206	1313	1333	1398	1567	1530	1526	1557	1471	1523	1509	1508	1505	1518	1531	1517	1573	1636	1577	1608	1602	1553	1572	1556	1508	1478	1455	1377	1277
612	646	688	716	696	672	693	777	782	768	788	776	791	794	789	762	785	773	800	802	828	779	784	781	816	753	781	743	720	741	792	750	735	738	683	710	648	617	548	493	435	389	380	366	340	296	281	256	234	240	219	207	200	165	170	135	128	98	97	74	51	33	24	17	20	13	14	13	16	7	6	9	14	20	9	23	30	23	33	47	37	41	52	49	60	70	63	67	58	68	48	57	38	44	32	36	21	26	16	10	0	16	8	15	29	31	47	53	49	83	90	82	106	117	150	148	180	218	237	259	256	304	302	345	372	402	383	463	483	527	613	621	715	768	837	898	988	1048	1131	1182	1282	1283	1308	1317	1343	1322	1331	1382	1395	1431	1493	1552	1629	1750	1760	1789	1753	1814	1771	1655	1576	1503	1452	1383	1251	1165	1111
642	653	661	714	720	727	767	753	789	784	814	785	791	804	801	749	746	718	727	701	683	626	634	628	651	600	591	603	571	613	599	617	606	600	588	602	578	577	541	453	455	410	374	369	349	327	299	263	260	230	213	203	163	178	139	144	108	104	87	78	59	32	28	17	25	17	19	18	5	7	9	13	14	19	20	21	31	34	40	48	43	54	63	59	64	72	63	74	64	56	65	56	50	38	38	28	33	11	13	23	18	14	17	11	13	12	28	34	40	55	70	83	93	107	124	153	167	209	252	295	311	313	360	361	382	435	466	463	491	578	605	640	690	711	784	819	862	901	947	978	1074	1139	1165	1282	1371	1399	1465	1530	1600	1670	1725	1698	1778	1720	1698	1744	1715	1637	1590	1560	1435	1413	1311	1287	1235	1182	1165
638	667	663	684	663	707	705	702	729	732	729	680	685	687	621	596	599	578	569	560	492	515	512	555	530	534	539	565	585	557	568	581	604	633	621	608	555	598	552	504	487	418	375	353	307	327	269	234	219	206	165	160	159	143	141	123	96	104	94	73	53	54	26	22	17	21	28	9	15	14	10	0	7	11	16	35	26	35	50	62	51	58	62	51	56	68	70	63	58	68	67	48	37	44	37	35	35	20	9	16	14	8	8	9	14	20	34	33	39	46	57	75	97	103	124	152	176	227	279	283	321	383	395	440	442	451	444	501	459	475	513	542	589	648	673	746	793	856	938	967	1081	1204	1326	1402	1465	1536	1607	1618	1579	1619	1588	1572	1518	1525	1544	1536	1553	1571	1614	1562	1505	1541	1464	1437	1375	1278	1247
528	577	572	603	577	604	614	622	627	633	635	642	612	631	632	619	603	568	561	548	532	541	566	525	568	549	535	562	570	531	562	522	525	505	555	511	516	498	486	437	400	349	343	266	254	234	231	218	195	182	176	161	168	159	131	133	115	100	103	83	61	54	45	22	19	19	2	19	6	16	-2	2	19	17	14	28	32	32	50	49	39	52	57	62	71	86	75	72	76	68	55	70	50	43	40	25	25	19	20	11	12	12	8	13	14	22	21	29	23	45	53	60	100	107	118	158	176	233	271	286	355	364	385	437	417	391	412	394	432	443	466	538	592	677	757	801	864	973	999	1059	1095	1174	1242	1250	1293	1309	1351	1399	1305	1408	1337	1371	1476	1504	1498	1617	1612	1616	1589	1622	1548	1478	1441	1323	1236	1107	1067
473	523	537	544	574	605	608	614	688	688	662	661	664	666	674	667	643	592	609	595	549	541	525	509	498	509	457	461	446	417	389	410	456	440	437	432	406	411	417	385	312	303	293	264	228	222	199	212	161	151	160	142	139	150	148	130	100	100	84	76	59	38	26	21	16	13	5	9	5	13	2	1	9	14	16	13	31	33	42	66	63	74	96	79	103	89	90	92	67	82	53	49	56	35	19	21	18	13	18	16	18	1	11	15	11	6	13	29	27	32	45	64	83	97	118	137	181	195	222	288	319	339	372	388	373	432	426	422	438	472	523	598	664	728	797	848	898	891	903	926	926	947	1014	1084	1132	1219	1227	1254	1345	1389	1404	1464	1450	1509	1527	1482	1492	1506	1423	1386	1301	1245	1189	1097	1024	967	912
535	552	593	608	647	640	642	672	650	666	663	652	636	595	601	591	569	518	501	499	449	421	432	400	435	354	390	368	362	367	354	372	367	377	390	415	390	397	379	380	346	304	265	217	227	199	206	186	162	163	148	147	142	127	129	111	101	87	78	67	47	36	27	27	20	15	1	8	12	5	14	12	9	5	23	32	37	49	69	76	92	94	78	96	92	96	81	85	76	75	59	62	58	43	42	22	30	45	31	13	19	8	23	8	13	7	20	20	29	35	50	71	93	114	131	172	171	205	233	244	282	323	357	362	360	416	440	421	446	454	470	528	587	594	619	678	728	801	772	814	893	944	1031	1075	1187	1233	1309	1339	1400	1336	1361	1346	1352	1293	1278	1231	1238	1213	1154	1136	1130	1098	1119	1085	1050	1036	992
497	531	517	586	565	558	559	522	528	528	518	506	509	507	480	480	471	473	463	448	451	436	403	403	430	395	409	404	385	388	358	379	378	407	399	383	389	349	343	323	330	289	228	218	190	177	180	159	161	144	141	135	131	102	104	95	77	80	53	50	47	44	38	26	11	-1	6	1	3	14	5	8	22	15	24	29	50	53	52	55	80	73	86	78	86	95	95	89	92	85	80	78	58	71	43	46	47	36	31	30	25	11	13	3	19	20	11	31	43	48	60	89	101	120	152	164	190	217	229	268	297	292	346	351	374	389	384	424	419	419	449	458	498	532	560	642	701	747	785	841	901	994	1044	1126	1170	1175	1172	1236	1163	1188	1136	1151	1165	1162	1147	1207	1165	1158	1215	1157	1153	1144	1107	1076	1026	954	904
445	423	437	472	463	477	467	471	500	531	534	532	521	509	529	502	515	540	523	516	497	438	439	409	404	394	379	391	399	358	349	336	342	345	364	322	300	338	308	276	297	229	229	207	196	190	167	180	167	137	129	140	109	116	97	89	69	47	56	46	32	43	24	31	12	13	11	12	3	5	9	10	11	7	19	19	36	39	45	61	69	79	83	86	89	90	83	94	95	95	82	72	71	66	60	50	38	31	27	36	15	18	1	6	11	7	21	22	42	38	68	79	83	114	147	163	193	210	235	225	233	282	277	296	306	333	375	384	386	378	447	466	486	473	548	597	643	703	768	790	811	875	901	965	939	942	1021	1013	982	1042	1092	1096	1136	1195	1221	1235	1207	1203	1181	1111	1027	971	896	874	827	794	722
382	440	449	492	523	547	543	558	572	573	624	609	613	606	600	534	511	509	502	465	438	425	434	389	380	312	325	308	314	332	323	287	309	294	301	298	322	320	314	303	304	286	243	238	227	191	183	166	163	139	123	114	101	111	87	92	65	46	52	32	33	22	24	25	17	18	10	2	9	2	14	7	12	9	18	24	36	47	54	66	88	89	81	109	107	85	86	77	80	68	56	57	45	32	38	32	19	25	25	19	19	7	17	9	8	7	13	20	20	38	69	61	79	89	112	128	134	147	178	181	193	223	229	252	275	295	305	332	355	370	381	409	393	438	439	497	537	577	637	674	724	780	816	846	942	942	983	1009	1026	1028	1054	1091	1081	1116	1121	1031	1025	968	938	874	802	797	784	786	783	778	788
477	473	534	541	564	565	578	569	568	548	562	553	547	517	477	440	424	425	419	393	385	388	365	372	348	336	340	326	340	329	334	346	323	289	347	335	339	320	298	329	288	289	255	203	196	169	149	160	121	131	112	103	93	83	80	68	56	45	41	35	41	25	38	15	19	16	12	9	16	9	18	11	13	11	27	33	36	43	55	76	84	79	70	67	67	84	63	58	42	40	51	33	32	44	36	36	17	15	27	12	17	19	0	-3	1	12	13	10	16	31	40	61	71	72	87	89	112	137	136	153	143	147	185	180	203	223	222	255	261	279	282	304	304	343	387	441	481	522	608	661	775	769	845	897	914	962	962	957	903	940	872	885	929	926	921	868	878	881	883	878	857	837	834	874	808	788	791
452	426	463	469	492	510	538	458	475	440	465	475	446	438	438	426	402	440	421	434	418	414	410	398	383	356	335	362	325	332	340	315	318	306	270	272	268	246	271	265	231	211	209	176	178	134	118	128	114	113	108	94	72	72	70	63	56	56	54	29	32	22	14	13	10	4	18	13	19	6	8	19	24	17	14	31	44	38	56	55	59	61	67	74	69	75	71	61	72	44	47	35	47	32	26	35	30	23	25	19	7	7	9	13	5	3	3	18	20	21	18	43	49	56	63	72	89	88	109	109	113	121	123	132	158	166	173	185	213	240	272	283	327	367	397	475	530	579	698	731	761	828	865	863	842	810	827	789	784	844	818	869	862	884	931	920	935	970	1002	917	921	859	773	749	721	708	650
372	381	410	452	463	473	519	464	453	489	472	511	517	512	494	473	460	459	462	445	441	423	422	385	363	365	312	266	263	268	249	255	242	249	229	233	234	240	216	219	224	187	197	171	136	110	110	99	93	88	77	79	65	62	55	37	41	32	34	25	18	12	10	19	18	16	8	8	12	24	18	14	16	20	24	19	42	44	39	47	47	47	72	77	82	79	63	63	56	44	46	57	38	32	33	31	29	34	23	25	31	30	15	10	22	13	10	8	6	12	18	23	23	38	37	60	64	67	85	84	89	98	101	115	114	148	148	181	199	233	255	293	314	390	404	453	499	537	598	665	692	718	731	778	797	802	835	867	887	924	910	973	973	999	968	949	903	892	844	812	831	768	712	698	685	658	636
411	408	446	467	525	493	527	547	566	534	528	521	537	553	495	463	442	398	419	387	400	349	350	324	299	294	274	248	242	277	277	275	263	277	251	268	252	225	243	226	185	206	175	159	153	119	103	86	86	59	59	50	39	36	43	43	34	18	18	14	24	20	4	5	17	21	8	19	2	21	16	11	18	15	18	26	38	25	51	59	57	65	45	52	58	56	57	44	33	45	27	36	44	42	30	43	48	49	35	53	36	39	40	39	25	20	12	16	13	7	11	10	15	24	35	40	47	52	56	69	82	65	82	89	118	123	131	172	160	225	247	279	312	352	359	393	457	489	534	603	677	759	776	858	883	911	924	969	982	978	951	927	879	827	830	793	808	822	814	789	797	778	805	771	748	753	731
385	414	441	487	495	538	481	509	514	486	473	496	469	456	439	418	426	394	367	365	351	344	348	336	330	348	297	322	310	282	313	294	291	282	252	255	241	245	219	194	180	174	154	153	109	103	85	75	73	66	55	53	39	39	38	13	24	23	10	13	16	15	12	20	15	2	13	21	15	21	14	17	20	21	15	16	31	39	27	30	40	40	30	38	42	51	55	51	51	43	40	49	44	65	52	52	52	58	51	43	51	43	25	35	28	18	19	0	12	7	11	-2	16	4	24	11	32	32	44	64	52	57	67	86	89	116	116	129	162	193	209	262	294	323	394	412	531	544	666	673	712	773	842	859	865	882	869	864	836	806	783	773	767	734	745	819	836	855	884	874	873	840	850	772	738	683	656
366	396	396	432	445	466	465	488	478	509	479	455	464	465	457	451	433	438	399	382	403	379	360	357	349	352	341	312	291	267	268	247	252	255	219	209	188	186	185	166	181	152	134	125	114	99	87	61	70	37	59	51	28	30	41	26	29	18	16	7	16	13	20	18	17	20	19	8	13	18	21	16	22	11	17	12	16	25	27	23	40	40	52	52	52	55	61	62	64	73	71	63	60	47	58	52	62	50	41	52	49	37	45	42	29	27	24	33	19	14	13	11	0	18	4	8	24	16	14	29	34	40	64	77	83	112	119	149	176	188	234	276	347	402	460	552	560	611	647	674	735	721	725	735	760	760	774	800	806	817	793	828	832	822	822	871	836	835	901	817	779	786	730	662	632	584	546
376	385	427	445	490	518	520	534	525	545	539	512	503	522	491	463	435	414	386	376	365	341	331	326	333	284	269	258	257	240	221	216	236	206	195	195	168	169	158	165	153	147	124	116	106	81	86	67	49	48	47	49	31	35	34	27	23	12	13	8	9	17	16	9	4	13	11	6	29	16	30	22	29	18	23	33	30	20	21	31	35	42	45	55	38	60	63	63	69	62	75	62	55	61	64	58	61	76	55	67	67	71	63	51	45	53	51	49	39	24	22	15	2	4	5	7	11	21	18	27	24	40	73	79	110	112	146	177	191	226	240	303	326	393	477	507	541	602	634	647	661	681	735	744	740	830	851	888	892	913	889	795	819	776	774	757	716	714	705	687	640	637	626	617	616	623	585
423	442	432	462	501	493	502	542	509	500	492	485	471	432	438	424	400	342	363	331	273	305	284	300	276	240	239	246	235	231	213	213	223	195	203	195	187	169	167	160	132	125	104	89	68	68	62	38	45	48	24	32	31	30	20	20	11	17	19	7	16	3	12	12	6	11	10	18	21	22	24	27	23	26	23	25	28	27	26	27	38	31	47	29	43	43	55	73	71	88	66	84	66	83	76	98	96	108	96	85	81	75	80	69	55	61	71	43	49	43	31	11	20	9	3	8	12	13	9	28	40	68	75	81	103	128	154	186	202	212	254	288	352	390	447	516	563	620	658	705	714	753	815	830	837	894	906	896	857	842	795	795	730	733	681	680	654	600	644	635	685	651	675	673	674	647	606
369	386	416	408	411	431	440	453	428	441	440	424	443	437	428	407	418	398	350	354	329	323	318	286	276	233	253	235	218	239	213	198	206	205	186	166	140	139	127	121	102	94	74	45	44	37	37	29	22	27	25	26	27	12	15	25	15	6	9	19	10	13	9	18	8	23	21	15	7	32	24	32	38	22	34	37	29	18	23	25	33	38	35	54	66	66	76	92	87	102	101	122	103	114	114	116	108	99	101	119	118	102	94	81	81	77	72	73	63	52	45	34	23	13	12	12	9	15	23	25	38	45	65	90	121	130	157	178	204	228	269	301	336	410	469	546	585	651	708	729	741	730	729	758	787	759	780	754	751	743	727	721	747	679	662	686	696	688	652	655	710	659	647	611	602	530	526
371	362	355	389	411	440	478	460	475	451	492	490	444	446	465	435	420	414	395	377	354	325	275	287	254	242	216	201	211	199	204	165	207	192	194	144	159	126	120	102	87	82	93	52	55	52	47	45	24	28	31	21	31	18	7	23	15	18	4	6	3	8	-4	-1	8	9	8	21	18	8	21	15	14	29	28	38	31	40	30	42	42	59	54	65	82	108	89	110	97	107	104	120	122	105	117	123	117	103	106	117	118	112	105	92	93	79	73	61	58	49	41	20	24	15	5	8	19	25	26	35	49	55	73	94	109	148	178	183	236	264	275	305	369	408	436	493	559	575	575	566	608	602	610	631	653	642	717	723	736	719	729	730	751	719	708	668	678	654	633	574	565	537	537	503	503	533	498
399	409	433	446	472	447	508	488	508	526	500	501	499	493	481	441	418	396	337	325	340	286	262	232	241	220	216	189	199	187	183	195	191	197	183	159	159	141	114	109	112	118	91	84	73	65	48	48	39	36	36	23	31	33	31	22	25	28	7	13	8	7	9	0	15	15	19	-3	14	17	6	10	25	21	30	31	52	46	50	41	53	46	61	55	56	63	72	90	89	96	105	110	123	124	115	116	130	139	130	129	120	106	110	93	81	77	77	59	57	34	15	19	15	9	5	16	7	10	26	43	44	45	53	88	84	123	165	201	219	245	262	276	329	346	410	415	465	491	508	536	591	612	651	628	660	654	687	686	652	648	620	638	614	604	600	584	550	560	546	561	551	555	542	549	567	611	609
423	408	428	444	466	488	478	472	469	448	458	444	421	415	404	402	375	382	340	312	296	295	261	249	237	217	204	216	201	205	203	196	182	181	195	178	164	156	118	122	98	105	93	96	69	74	60	49	49	35	40	36	34	26	30	18	19	17	25	11	15	8	10	3	14	4	5	2	13	1	6	11	20	16	31	50	45	38	58	55	50	65	65	58	66	68	79	99	81	85	105	120	128	131	129	126	113	111	110	97	84	93	80	89	72	63	51	44	37	29	9	22	6	15	5	5	6	7	18	29	39	40	51	67	76	95	123	147	186	212	232	276	294	296	347	384	424	488	527	540	585	646	681	665	632	602	613	590	542	528	536	517	545	587	581	607	605	617	646	595	614	578	616	587	582	566	547
389	385	409	427	411	426	413	431	443	439	446	427	407	417	426	390	403	407	346	332	304	292	232	259	244	226	195	217	189	182	178	183	190	176	176	161	159	123	133	118	109	86	83	88	69	92	66	57	40	49	30	36	33	27	23	27	24	23	12	13	5	2	-7	14	6	6	5	17	8	20	19	17	18	21	41	43	39	63	78	76	75	90	88	86	90	101	101	90	83	100	100	99	117	100	113	88	98	81	80	79	78	67	61	64	56	36	44	29	21	15	9	14	13	5	4	16	9	21	27	45	42	54	50	62	88	103	112	130	160	181	230	261	266	339	345	398	440	449	490	518	583	562	598	598	564	542	523	512	504	506	504	571	607	623	614	651	659	674	652	596	608	558	535	513	496	479	520
341	348	406	420	420	433	434	434	435	433	434	416	416	386	399	395	373	362	329	301	257	237	227	220	207	215	196	176	153	155	173	134	160	161	170	162	159	146	124	127	108	106	89	84	79	73	81	57	59	44	47	44	35	27	18	25	15	13	16	8	11	3	6	19	12	15	17	10	15	36	28	27	43	53	60	60	78	87	74	90	84	83	83	86	68	86	84	93	86	80	91	90	101	93	81	84	89	93	82	76	67	72	80	53	33	43	18	29	12	9	10	6	17	3	4	13	10	22	36	39	37	47	60	57	74	72	116	123	146	159	204	201	241	238	289	319	336	361	418	420	478	466	538	525	538	547	552	575	578	565	600	602	588	594	597	591	572	528	539	519	515	513	532	555	556	540	600
295	338	366	373	375	424	427	419	440	432	397	423	386	383	363	341	334	330	296	257	247	260	216	199	211	200	185	164	182	156	158	157	174	170	161	165	168	153	134	123	121	110	93	84	71	77	69	57	51	50	42	28	36	24	23	20	19	13	12	16	14	13	14	21	17	16	24	24	33	31	33	51	49	48	60	59	63	67	74	74	72	80	75	86	77	61	73	78	80	84	65	84	77	87	92	98	98	74	78	70	64	49	53	53	21	23	23	14	16	8	8	7	6	13	17	7	20	21	25	28	31	46	55	56	44	71	75	83	95	95	146	157	169	210	251	266	290	320	353	379	395	445	484	484	541	570	547	556	565	566	546	556	545	546	535	549	534	531	537	594	575	564	614	606	630	625	661
296	283	311	344	350	370	380	383	375	364	352	336	298	358	311	328	319	318	297	296	303	265	251	228	212	192	188	173	165	155	162	161	174	168	196	179	152	163	135	143	103	116	92	87	81	57	66	54	58	50	58	41	40	21	26	18	19	17	14	21	13	14	12	25	9	25	22	18	22	28	34	24	33	28	29	39	64	60	69	68	57	71	79	72	79	65	74	68	73	77	81	73	70	57	56	64	62	63	50	43	36	27	29	18	21	13	14	6	-3	3	15	15	14	28	22	18	17	17	36	39	35	41	43	45	50	42	47	57	59	83	85	123	156	192	267	283	324	341	359	387	395	395	412	417	420	442	498	523	518	548	559	562	585	573	593	593	594	609	583	571	578	632	595	528	558	564	515
254	242	266	326	310	339	348	383	374	385	370	346	324	318	329	343	343	322	348	295	291	279	224	198	197	186	170	168	178	165	174	160	172	161	183	187	180	180	138	143	117	100	104	79	68	72	71	60	44	47	41	41	34	36	28	29	25	13	24	14	23	15	21	15	15	27	13	14	12	19	24	14	32	34	34	44	52	63	78	77	70	72	69	66	69	58	77	54	58	48	61	52	46	43	36	40	28	37	27	31	31	17	23	11	6	17	14	15	10	13	14	15	19	18	26	28	23	25	24	22	25	26	21	35	37	33	51	55	67	81	106	134	175	211	231	261	332	352	349	360	374	394	413	432	431	447	504	566	573	620	606	623	630	608	616	561	573	543	533	523	543	480	494	524	515	513	532
251	255	283	298	318	323	357	366	358	356	357	317	312	295	305	281	313	313	303	268	256	234	197	190	179	161	156	168	152	185	160	186	191	188	187	183	190	178	153	127	129	113	92	72	55	53	43	42	45	50	39	36	33	23	13	29	19	12	9	13	13	18	-2	14	14	20	15	27	25	24	22	29	44	42	43	57	62	63	55	50	61	64	59	45	46	56	42	35	44	40	42	43	42	37	32	40	35	33	35	23	24	34	24	25	10	14	8	5	9	15	17	13	22	17	18	16	23	18	14	13	25	25	20	24	41	50	77	68	78	90	103	125	166	215	224	271	316	334	352	377	389	419	456	496	497	530	528	570	559	601	586	564	533	538	521	480	495	459	499	494	477	514	537	571	584	581	592
223	231	268	286	301	296	312	316	289	330	306	316	303	279	258	282	259	278	269	260	247	236	210	210	191	173	169	188	204	175	197	194	185	190	158	153	162	142	124	118	96	87	79	60	62	47	40	39	37	29	35	21	19	6	7	19	14	14	4	12	14	16	28	13	19	25	20	19	28	19	23	32	40	42	49	52	41	56	62	49	45	45	42	51	48	46	40	47	48	43	51	57	61	59	48	52	49	34	34	43	40	21	21	19	26	15	14	20	17	16	21	24	17	25	11	14	20	21	9	28	24	32	32	23	29	43	70	63	66	96	108	143	157	208	229	273	310	363	393	395	453	455	501	492	499	497	506	508	522	500	536	512	499	509	518	492	500	514	528	540	528	530	567	593	551	556	541
183	197	216	270	283	292	279	278	294	325	324	317	333	283	296	300	275	268	274	266	269	257	214	211	206	159	192	161	156	157	153	146	150	138	136	130	132	126	102	95	99	91	65	68	53	36	29	30	29	28	29	18	12	26	12	7	13	10	16	15	5	16	18	19	19	31	15	31	26	32	23	30	29	28	32	31	47	32	51	50	47	52	39	53	44	38	49	39	54	48	41	48	58	46	65	52	52	42	47	47	45	35	39	25	25	33	17	34	25	16	16	18	14	12	6	24	17	12	19	26	32	26	20	37	39	50	43	77	80	96	113	129	166	178	215	224	268	322	341	382	404	404	422	431	428	419	451	437	439	504	498	506	538	520	560	512	499	505	473	447	458	443	427	474	451	431	456
174	199	201	238	276	268	262	269	288	316	326	301	294	311	292	283	277	252	268	248	250	240	214	200	183	147	151	125	126	112	135	125	117	122	123	112	121	110	112	122	77	76	67	42	49	34	25	24	18	24	13	27	22	14	27	16	3	11	14	11	15	10	7	14	15	28	3	15	32	23	29	12	32	24	24	41	35	29	43	49	28	46	46	47	46	41	48	47	42	40	57	40	61	53	74	64	62	73	63	62	54	48	36	40	26	30	26	28	11	20	10	14	21	13	3	26	13	15	22	32	36	30	25	36	50	39	72	76	80	100	111	118	154	171	182	215	237	283	282	343	350	348	414	406	385	468	444	468	473	461	484	517	517	473	464	450	421	425	386	379	368	405	407	423	476	461	503
178	181	189	214	242	224	253	250	246	262	281	290	280	266	246	233	210	206	203	228	210	240	196	184	154	154	144	129	121	117	127	130	136	127	132	116	110	110	94	102	81	81	69	51	63	37	39	22	30	21	29	11	20	9	10	2	12	3	7	4	3	6	13	17	13	16	18	21	25	34	13	18	25	16	25	28	40	32	47	49	50	37	39	47	48	48	52	69	54	54	41	61	41	77	75	61	72	57	56	49	55	36	44	22	24	21	29	12	11	7	13	20	8	4	26	19	28	13	37	28	43	38	45	51	50	59	63	65	91	104	130	114	148	163	207	229	239	259	265	313	332	378	380	397	434	412	396	419	389	399	397	384	403	387	396	391	400	389	429	404	447	440	461	454	476	471	425
160	171	167	186	191	216	240	223	245	235	230	245	238	235	214	214	223	225	219	199	221	231	204	205	182	149	134	115	121	120	94	119	118	114	122	97	80	93	92	85	78	54	67	50	36	42	15	20	37	21	20	16	3	8	17	23	14	14	5	8	6	7	14	3	11	19	21	30	9	25	11	20	11	25	29	27	39	23	42	45	60	67	50	67	82	72	68	69	56	64	56	53	58	54	70	59	50	49	45	40	34	27	13	5	27	17	14	23	14	16	12	8	10	20	26	17	22	25	30	38	40	51	49	51	52	59	73	85	97	104	113	134	164	180	189	221	223	257	270	286	337	361	356	356	353	365	341	349	336	328	348	374	368	416	389	425	445	455	463	460	473	444	420	426	390	386	357
120	152	157	182	206	218	239	245	231	232	214	236	236	250	219	240	213	227	233	205	226	211	201	166	164	159	117	98	87	109	104	100	95	101	93	87	93	78	78	79	47	36	38	43	36	15	28	23	10	17	14	10	6	5	8	13	5	7	1	15	15	9	5	10	10	17	7	21	16	21	16	25	36	34	34	39	45	75	75	70	87	83	79	76	87	69	78	64	67	68	60	50	51	69	53	52	42	32	39	47	44	31	16	34	27	19	26	23	19	3	12	18	18	10	5	20	24	27	27	39	46	55	60	61	64	53	72	65	79	84	103	117	140	158	165	170	216	199	220	244	278	276	331	362	360	360	361	366	376	367	380	370	431	426	428	407	437	411	401	415	423	418	397	381	390	382	370
137	161	168	200	219	222	255	242	254	241	212	224	232	223	239	240	220	211	208	184	170	163	157	137	126	116	105	100	97	96	93	85	95	79	81	76	59	61	44	41	48	37	30	30	11	19	22	17	28	26	19	14	20	14	8	14	9	-1	-3	15	9	9	8	5	14	8	18	22	26	22	29	33	42	45	37	61	53	59	72	77	89	96	94	67	82	78	80	78	75	72	73	65	61	57	53	55	52	57	54	44	55	45	34	28	27	25	26	32	16	12	10	3	9	8	12	14	22	22	30	41	35	62	62	55	64	61	60	55	43	65	83	91	82	118	133	157	162	210	221	254	305	290	322	354	348	358	388	396	353	380	351	351	356	370	368	371	369	393	374	405	397	417	437	422	442	429	420
118	143	174	183	212	207	228	260	246	242	225	248	236	211	209	200	198	190	156	157	155	133	153	124	130	129	113	90	72	78	68	71	76	67	61	58	57	54	47	48	35	43	33	23	22	18	18	16	4	8	16	13	5	2	12	1	4	2	9	3	4	4	11	11	11	18	21	33	31	38	28	37	45	34	48	61	52	61	70	70	72	80	69	69	88	69	78	65	76	69	70	61	63	50	47	46	35	47	54	34	36	30	41	24	23	17	13	17	16	27	17	11	11	10	0	15	22	22	29	28	32	56	30	45	39	46	33	34	30	38	39	58	79	110	114	166	173	200	238	265	273	292	318	313	326	319	336	329	350	328	354	341	364	355	373	380	378	407	399	416	412	445	385	395	384	396	355
94	103	134	152	170	204	202	216	260	251	230	250	239	214	206	188	181	178	139	150	147	147	138	113	110	101	85	85	56	60	57	58	54	59	55	59	55	51	56	40	33	36	27	22	16	22	22	27	21	15	18	12	9	11	11	12	-5	12	7	9	1	13	14	20	14	23	23	27	36	34	22	22	39	54	61	46	52	54	54	66	68	75	75	69	83	86	71	73	72	60	52	49	46	47	33	39	30	17	29	27	25	23	20	23	17	12	13	10	15	13	17	15	-2	9	4	20	19	13	18	10	16	28	35	26	37	26	22	22	24	40	57	69	94	114	120	168	198	217	259	253	269	271	257	293	309	323	347	351	365	377	388	408	414	435	458	434	411	397	369	351	327	356	304	337	296	320	302
100	101	127	143	146	200	206	221	235	240	231	227	237	217	221	163	165	142	140	143	136	119	120	101	86	89	73	68	70	39	61	72	49	66	66	57	47	47	54	46	30	28	23	17	10	10	2	18	7	12	8	7	9	9	5	10	0	3	7	4	3	5	5	16	23	24	29	34	29	39	36	31	32	33	52	53	57	50	75	69	76	66	83	82	81	71	72	59	59	40	40	40	23	26	28	19	27	30	23	22	29	36	25	21	36	20	28	8	16	1	10	11	10	4	20	12	11	13	17	14	24	3	16	28	21	30	22	24	36	33	55	65	78	110	117	145	174	215	239	259	281	281	307	316	329	349	372	410	433	460	445	432	417	430	414	390	391	355	320	316	309	304	322	323	307	311	316
72	92	103	99	117	129	157	175	176	181	201	187	178	188	147	150	133	135	121	120	107	114	94	94	86	93	80	75	67	66	45	70	68	74	61	66	50	33	30	24	18	17	18	16	13	9	17	3	13	7	8	9	9	5	14	0	9	6	-2	9	10	13	10	19	20	23	22	30	43	39	39	18	43	31	47	46	62	60	63	68	63	68	66	66	66	65	49	55	34	38	25	25	39	21	26	25	25	18	30	37	29	32	33	35	23	30	15	7	19	14	6	10	16	13	12	9	9	10	8	3	6	16	7	5	12	7	26	32	42	48	58	86	95	128	142	175	193	222	242	257	286	331	368	344	361	403	404	386	377	393	371	370	362	374	393	400	353	369	343	354	329	335	339	313	314	326	321
71	57	66	70	87	111	128	149	154	173	172	176	194	161	165	160	137	122	134	109	113	101	97	108	93	89	67	72	59	58	47	62	54	47	55	33	40	27	27	26	16	16	6	16	15	3	6	8	9	7	10	14	4	13	4	7	1	-2	6	13	9	4	21	21	24	30	31	37	39	35	31	41	44	30	35	47	39	54	46	38	54	50	64	42	65	40	50	41	41	46	26	38	28	39	38	36	38	43	28	35	36	38	35	39	33	24	29	29	25	24	20	15	16	3	12	6	18	9	9	17	4	9	17	15	19	37	22	40	44	65	78	108	130	150	146	175	172	216	246	249	293	318	319	329	338	338	322	340	318	336	319	314	351	351	370	346	372	347	345	361	343	301	305	327	292	294	300
73	72	77	73	82	108	129	131	140	146	171	161	186	181	173	183	152	130	121	102	97	95	100	76	78	66	66	69	35	34	41	31	31	47	32	26	35	32	20	20	26	16	15	9	2	10	6	7	14	13	12	8	16	11	17	6	7	10	8	14	17	23	19	24	25	20	38	30	29	45	42	54	27	37	37	25	31	55	37	46	45	54	60	39	53	48	47	36	29	26	28	30	31	32	39	45	39	50	50	45	51	53	52	62	43	53	51	40	31	26	18	18	13	11	17	-3	6	8	10	12	20	24	20	19	30	34	47	55	60	66	85	112	120	123	143	153	142	159	179	207	232	260	285	295	308	308	301	317	316	330	319	307	291	303	289	267	308	286	292	286	269	295	298	280	311	344	346
71	87	73	83	87	100	108	133	155	139	141	158	143	160	148	159	129	108	103	101	83	69	70	55	66	56	44	57	43	42	33	16	33	38	35	26	29	23	32	18	10	12	15	6	8	10	3	12	29	14	18	16	6	6	5	3	2	7	16	4	13	11	15	20	33	17	15	28	9	38	47	40	27	33	31	26	35	21	41	38	38	37	35	36	42	34	39	29	35	20	27	31	23	36	44	44	63	69	71	63	65	66	66	72	60	49	49	44	31	20	4	11	10	11	22	2	11	14	15	11	12	18	23	25	26	39	37	47	58	64	64	106	100	126	115	140	137	140	144	184	208	237	241	281	314	288	309	282	274	264	262	233	242	224	216	217	219	242	232	257	268	312	337	338	349	370	383
56	65	62	82	75	86	89	106	119	114	121	112	131	122	113	99	106	94	71	88	68	75	69	55	48	63	55	66	52	32	46	29	31	41	37	39	33	35	38	19	12	23	7	8	14	19	15	9	24	6	15	25	8	12	13	19	14	7	8	20	14	20	15	16	24	28	29	29	37	36	48	29	41	38	22	28	26	22	23	39	40	40	33	34	38	49	33	52	54	57	48	51	58	59	63	49	70	73	62	65	69	55	40	42	51	53	39	33	28	20	16	13	-1	11	0	9	7	5	1	5	4	19	23	34	36	27	32	34	46	37	49	68	86	90	95	112	150	138	151	162	175	183	205	224	240	244	226	219	205	222	212	213	223	209	244	245	285	279	323	332	331	332	336	343	321	352	350
52	50	72	71	61	65	84	82	98	88	93	105	101	102	98	92	113	94	85	68	89	67	70	71	54	60	65	44	49	46	41	31	36	34	22	26	24	25	13	6	19	17	14	4	10	19	12	11	19	23	32	15	15	16	7	18	25	18	9	10	23	7	27	23	19	23	21	28	27	34	33	36	38	31	30	26	32	34	30	29	40	40	41	56	47	57	74	69	78	74	83	64	62	57	54	65	69	68	74	72	64	60	60	50	60	45	52	29	18	22	14	10	1	12	13	17	11	6	3	7	7	17	22	26	29	27	35	33	43	53	41	61	68	74	90	99	89	111	124	123	126	131	132	168	169	174	192	215	219	207	211	251	255	248	286	276	304	320	331	362	325	338	319	348	320	366	362
55	68	60	62	58	57	59	66	57	95	88	80	82	82	84	96	90	86	89	65	68	75	59	56	59	64	49	42	43	33	23	21	24	17	24	31	24	17	12	24	4	0	7	14	4	14	12	26	21	21	12	16	21	13	12	13	13	6	15	13	12	25	18	13	26	27	18	15	32	39	42	44	44	42	34	44	45	45	44	59	54	55	60	64	60	58	52	61	58	56	58	63	53	68	82	69	68	73	65	69	78	79	51	61	36	37	38	26	25	8	12	6	6	9	14	14	3	14	3	14	12	15	36	29	28	29	21	30	36	36	27	33	37	47	56	53	66	65	82	92	97	129	116	139	158	175	165	181	197	180	200	197	211	233	249	271	286	320	338	343	373	369	362	363	395	355	381
36	42	63	46	58	53	64	65	70	74	88	73	71	64	78	67	83	68	73	65	66	66	65	57	50	57	46	52	32	35	28	24	20	20	12	17	10	11	7	12	3	9	2	14	14	8	2	18	17	22	26	30	12	11	7	13	14	16	8	17	12	10	11	18	16	28	29	31	26	49	42	45	46	40	50	60	54	44	42	55	53	57	62	69	57	64	67	67	70	74	73	76	71	78	69	78	88	88	75	62	82	74	52	43	45	28	30	23	11	14	15	7	1	-3	13	5	2	9	10	12	20	16	21	28	31	38	36	19	23	20	29	20	33	45	52	65	75	113	99	119	101	135	154	137	157	150	156	162	164	179	188	206	202	236	251	295	346	335	371	368	397	394	429	418	415	394	397
39	53	60	57	59	62	67	83	70	87	100	98	100	87	76	98	76	76	63	76	73	53	45	45	58	44	50	32	29	34	23	30	19	15	17	8	7	14	9	8	0	2	-2	7	7	9	13	10	3	13	5	14	12	8	18	11	7	6	15	3	12	3	14	20	19	30	28	22	12	16	19	22	40	30	57	58	37	54	53	62	73	72	77	88	82	86	84	80	72	75	77	68	70	66	58	56	68	49	42	61	44	44	38	45	25	22	18	22	12	5	8	2	-3	5	6	3	11	9	9	19	13	7	15	17	25	9	24	17	31	23	18	31	39	48	62	70	81	88	110	121	124	125	120	132	122	154	141	164	169	186	215	225	268	283	322	332	353	346	357	353	361	352	332	349	327	364	355
33	53	51	51	56	49	73	74	81	78	94	81	93	97	99	79	75	71	69	52	44	58	32	51	35	35	29	16	14	13	14	16	8	9	1	11	4	14	17	11	-5	-1	8	11	15	4	23	14	20	17	14	11	16	12	5	6	12	13	2	10	9	8	5	0	14	18	9	14	15	22	19	23	38	40	44	52	77	83	79	82	84	77	101	94	102	84	74	81	74	65	71	57	58	51	36	35	37	35	38	42	40	36	44	32	35	31	16	17	14	4	10	-1	10	10	6	7	-4	7	9	4	10	12	17	10	12	9	10	11	19	38	28	28	45	59	52	65	74	66	88	103	122	118	137	142	153	158	187	180	211	227	255	261	311	317	315	322	300	298	308	260	293	297	301	319	307	330	336
16	23	34	43	39	46	42	37	47	69	84	74	63	56	60	61	53	66	50	55	40	39	32	39	25	34	20	24	34	19	25	17	11	18	20	12	8	10	7	11	13	16	11	9	10	-1	-2	2	1	7	12	10	9	11	7	-4	8	11	10	14	4	6	6	6	10	12	10	18	34	22	30	32	41	35	45	67	71	54	83	85	89	75	77	72	77	63	61	61	62	53	43	53	50	36	29	23	24	44	28	47	34	32	29	26	24	27	12	10	14	8	9	7	5	1	14	7	4	5	-1	7	4	10	12	22	6	7	26	15	33	24	41	48	45	59	59	50	79	85	89	106	108	124	137	157	174	157	171	182	197	211	242	244	275	249	272	277	265	263	260	296	267	304	297	296	323	295	313
11	22	20	25	27	27	41	40	48	41	48	46	58	63	55	71	39	32	52	43	43	47	46	38	47	39	41	51	36	36	26	32	17	17	15	19	11	6	24	6	9	5	12	10	5	11	8	8	5	7	4	9	9	4	9	3	7	8	11	11	1	12	11	9	7	9	16	11	19	24	28	22	30	37	46	33	39	47	46	65	70	57	47	54	54	59	58	61	56	42	42	42	45	46	44	38	49	32	41	34	23	16	35	20	27	20	17	9	7	6	11	0	7	9	-2	8	16	12	8	12	14	11	12	5	24	19	11	11	15	15	39	34	39	62	72	74	88	67	81	85	91	109	111	129	126	131	142	145	162	166	170	216	213	234	244	265	283	259	275	275	294	297	276	274	273	252	259
18	13	21	19	21	19	23	34	44	41	47	42	63	57	69	45	55	56	60	52	55	62	43	40	49	56	35	50	31	32	39	20	27	23	9	14	13	19	-1	11	10	4	-1	6	8	15	3	2	2	5	1	10	12	5	8	0	17	3	6	6	15	8	9	10	9	11	19	17	17	29	14	29	18	20	30	16	23	35	36	36	44	55	42	48	45	64	45	42	53	62	37	46	37	49	32	42	39	32	26	31	24	25	37	26	34	16	27	21	18	9	9	0	-1	7	5	1	0	14	15	3	19	16	22	27	18	19	19	28	21	44	50	37	53	58	48	61	61	85	79	56	82	77	84	88	92	130	129	129	133	150	167	181	187	213	217	232	203	224	224	259	219	240	225	239	222	246	279
14	18	16	20	19	28	14	23	35	36	35	42	54	69	71	48	56	62	61	58	50	52	42	55	36	32	37	42	38	29	43	43	21	25	13	11	6	8	11	15	-1	17	16	4	8	3	3	16	11	12	7	6	15	9	4	11	3	14	10	19	5	15	11	23	28	35	37	21	18	25	13	29	30	36	36	20	21	30	48	45	45	50	35	45	46	48	50	45	33	46	41	46	41	50	25	39	32	45	33	28	40	33	30	30	35	25	36	27	26	16	3	9	7	0	7	0	5	7	8	15	8	18	16	21	24	26	29	26	31	17	32	36	41	49	41	49	51	45	66	69	68	90	100	107	121	119	130	173	144	152	151	150	172	167	171	159	169	192	202	217	216	253	262	254	271	286	287
22	10	17	18	19	36	22	27	35	40	30	59	50	62	56	60	60	44	55	53	31	37	43	37	43	30	24	35	47	44	41	39	30	24	26	21	6	5	10	15	7	17	-3	9	8	7	11	9	16	12	16	23	19	10	13	9	18	17	20	14	17	23	18	21	28	29	28	24	25	28	22	23	26	28	19	27	17	36	29	44	40	39	30	29	42	36	50	42	35	38	42	53	56	61	55	48	49	68	43	52	38	42	34	37	44	33	32	16	15	10	6	2	15	2	10	9	14	10	11	19	14	20	21	22	23	28	32	21	18	21	25	27	27	30	44	33	44	48	72	63	84	77	99	96	110	120	129	159	135	152	152	153	165	162	166	165	193	207	229	251	255	250	285	293	295	246	266
25	12	15	15	26	29	26	33	27	45	46	46	57	53	64	55	47	57	49	51	51	52	44	44	40	43	39	41	24	32	37	36	26	32	26	18	8	9	11	3	16	13	-2	3	11	9	11	4	15	10	13	17	14	20	14	18	23	12	25	25	18	38	30	25	16	25	30	28	37	23	22	22	23	23	31	24	40	40	27	34	30	40	54	46	48	53	46	40	41	47	47	46	51	56	49	43	37	38	34	32	28	31	33	26	37	27	23	25	13	16	18	17	13	-5	5	13	12	11	13	20	13	13	22	17	29	19	22	22	21	23	13	25	23	1	26	29	31	45	46	61	66	89	100	108	109	149	144	160	164	188	186	225	205	211	217	225	249	230	257	242	255	266	250	254	254	248	266
15	13	13	17	7	37	37	28	36	30	42	44	47	54	55	59	62	73	52	47	42	45	30	48	38	27	16	14	31	33	43	38	41	32	26	22	21	10	8	8	11	14	16	0	-3	16	18	23	21	22	19	10	29	22	14	20	5	15	8	28	18	4	17	18	14	7	18	18	19	19	29	35	25	29	33	37	29	32	53	52	54	43	50	53	44	46	48	50	46	34	40	34	28	32	37	29	36	23	25	17	17	19	30	36	33	33	30	27	23	10	16	17	8	16	16	21	8	18	24	28	25	26	26	22	24	25	22	19	11	11	13	6	6	8	14	25	25	47	53	59	81	83	106	120	117	140	158	170	172	196	214	219	227	226	243	221	241	262	241	246	256	250	261	267	265	258	265
26	17	5	16	20	10	28	37	33	38	41	36	45	66	52	66	49	56	57	48	49	53	46	61	42	33	41	36	31	35	28	35	34	42	39	24	20	9	13	14	14	6	2	15	7	18	8	5	12	16	23	21	8	9	15	17	13	19	7	8	7	8	21	22	17	13	14	29	23	21	17	33	36	36	34	33	39	32	34	39	43	40	31	37	35	52	41	40	47	36	52	30	38	35	38	34	25	22	28	21	33	27	24	27	31	26	22	32	26	11	28	6	20	7	11	22	26	27	20	15	17	21	28	13	19	15	8	4	9	16	10	7	14	13	10	24	30	48	61	66	86	82	115	121	117	136	135	143	163	171	164	186	188	185	205	220	217	239	250	274	287	271	278	252	240	244	227
12	7	13	14	20	17	23	27	55	49	46	40	56	48	57	58	66	70	68	53	67	58	61	56	44	64	54	41	34	43	32	32	26	28	27	9	11	-5	5	2	1	-5	4	6	7	9	14	10	12	18	11	19	10	10	7	-4	8	21	13	4	11	11	22	12	13	23	21	20	7	21	14	21	32	30	33	30	31	29	33	44	37	43	35	50	47	53	48	51	45	49	38	42	55	37	23	33	35	27	20	26	18	20	21	11	24	19	33	23	28	29	11	28	17	17	15	13	20	3	12	18	19	12	18	13	9	7	3	5	17	6	12	9	26	22	29	28	40	60	59	72	89	106	109	121	117	133	140	134	136	150	144	170	168	208	209	196	253	249	252	244	264	251	243	235	192	201	183
14	17	14	9	9	16	26	27	33	41	49	44	56	61	62	74	63	81	57	91	67	59	63	48	62	46	54	44	27	23	14	25	15	20	15	17	8	-2	13	5	8	8	19	16	1	17	12	24	19	13	8	9	9	10	8	21	4	5	0	20	7	15	8	16	13	13	20	14	11	26	23	18	32	44	39	35	42	58	50	54	48	41	41	41	38	42	51	29	38	37	33	32	20	27	19	14	26	20	21	26	30	33	36	35	36	43	46	54	41	32	22	21	32	23	20	16	8	8	17	7	19	7	7	8	3	9	8	3	24	15	7	17	21	30	46	46	56	53	63	75	79	87	111	107	122	130	131	139	141	157	165	168	184	191	190	206	202	212	205	205	213	208	181	185	186	180	193
5	10	11	16	20	11	7	16	34	47	46	57	55	56	60	72	72	88	85	66	70	67	55	46	48	32	34	28	42	30	19	12	14	9	8	19	21	21	4	2	20	15	10	16	23	19	20	11	4	15	6	3	11	12	6	1	8	5	4	7	17	3	7	19	7	17	24	15	17	19	27	37	20	36	33	38	34	41	33	36	35	45	24	33	38	25	34	35	30	18	7	24	25	18	25	30	35	42	42	46	41	34	48	49	53	58	65	50	40	24	37	29	24	27	6	22	7	17	10	8	22	17	2	4	4	8	19	13	25	27	32	35	51	42	51	69	63	56	71	76	102	94	100	119	129	140	123	133	144	145	125	151	159	142	162	150	153	143	161	155	186	190	182	185	200	196	221
19	14	-1	13	9	4	15	11	30	36	54	45	49	50	53	66	66	56	83	75	73	77	48	62	50	49	44	47	37	17	26	21	14	20	16	21	17	17	19	15	17	1	2	22	15	15	5	7	16	0	15	18	7	9	8	7	11	-4	6	4	9	14	8	23	24	22	22	9	21	18	12	8	30	28	15	22	28	14	26	36	26	25	21	20	24	22	21	17	23	27	27	25	27	30	25	44	54	43	46	54	42	42	47	46	36	38	40	43	43	26	25	22	18	22	19	14	20	6	9	18	12	10	10	13	15	11	24	17	34	31	48	44	67	80	86	64	83	76	71	73	78	79	84	94	115	96	108	104	108	107	110	128	146	126	120	125	136	131	144	141	161	161	153	169	159	167	176
8	15	0	-4	9	7	11	19	22	20	42	39	49	54	46	66	69	59	53	79	58	59	51	57	48	45	55	49	38	29	26	28	21	17	16	5	18	18	12	11	5	3	8	9	12	4	7	10	20	6	15	19	12	8	13	23	2	16	9	14	16	7	11	20	11	11	16	24	9	11	15	10	18	19	19	31	21	24	26	17	26	24	33	21	21	27	20	33	20	20	27	17	33	30	34	42	38	42	39	48	46	41	50	39	32	31	29	44	26	31	31	23	16	21	11	10	19	10	4	10	9	19	10	18	8	20	33	25	36	31	42	48	59	61	82	77	68	65	66	74	68	56	59	63	66	59	71	78	83	93	86	114	113	127	121	124	136	138	156	137	134	144	147	151	165	169	180
6	16	8	15	24	10	12	21	15	21	25	29	40	28	28	34	29	52	55	73	64	54	63	52	63	50	31	37	41	38	32	36	17	28	16	18	18	10	10	11	12	10	13	17	11	18	19	21	25	19	19	19	14	27	28	13	11	20	10	5	2	9	14	17	19	11	24	15	9	17	12	19	22	22	5	13	20	18	20	23	25	20	26	20	23	13	25	21	23	31	23	38	31	32	41	43	45	32	32	43	41	62	48	69	30	41	31	29	25	24	9	22	12	-1	8	8	10	10	2	3	16	6	7	22	27	16	28	32	37	26	43	47	43	48	61	36	50	56	36	39	37	47	43	46	70	58	68	62	69	68	82	99	90	95	105	106	122	118	123	153	152	152	179	169	174	176	184
4	11	6	-2	10	9	18	12	13	26	19	27	28	20	25	43	40	40	43	41	60	52	58	39	42	43	31	34	21	37	31	27	23	16	27	14	21	10	14	14	7	12	10	13	8	9	21	12	9	22	19	11	23	24	20	13	18	3	10	9	5	10	7	11	15	20	22	27	26	17	16	14	9	25	13	17	21	11	17	26	19	13	26	11	18	29	29	42	36	30	38	47	49	52	56	52	56	57	54	60	71	62	63	51	41	29	18	23	11	20	14	5	0	6	-2	8	2	2	5	21	6	11	15	22	10	24	30	31	50	44	41	44	40	41	35	40	32	38	27	35	50	43	43	45	52	58	59	65	66	65	56	71	83	95	101	106	121	137	136	153	176	190	194	199	206	217	189
13	17	8	4	3	10	5	7	15	9	11	22	33	15	41	30	35	29	39	44	43	55	55	45	31	35	44	28	25	37	27	18	23	22	18	21	21	10	14	15	16	13	7	11	29	4	12	10	8	9	10	15	11	14	18	6	18	5	11	10	24	8	9	9	6	26	8	18	10	11	10	5	11	9	10	16	32	33	30	18	16	27	19	28	31	36	49	46	54	54	67	71	57	57	61	53	36	60	63	51	38	40	30	39	17	23	16	19	18	8	14	11	19	-6	3	9	6	3	11	11	3	11	17	22	28	34	38	45	39	44	27	43	28	41	24	25	43	35	58	48	46	53	66	61	66	78	64	74	56	67	80	85	105	111	114	125	136	167	166	173	173	197	189	171	191	187	175
3	2	13	9	-1	13	13	15	9	4	15	12	14	36	47	31	27	29	37	37	37	39	31	32	27	35	12	21	32	13	28	25	18	8	19	27	21	34	22	21	18	14	15	7	5	16	15	13	12	15	24	17	17	12	23	25	17	1	10	19	10	4	-2	15	9	8	6	6	7	13	14	18	5	32	26	23	31	36	30	44	36	29	31	48	33	48	37	60	67	65	68	76	76	63	51	49	49	48	57	44	39	41	24	33	21	25	32	13	18	19	2	20	-1	10	11	8	0	7	-2	17	11	9	4	16	21	30	31	36	32	33	35	48	32	38	37	49	35	52	64	69	71	62	84	83	82	72	81	86	92	89	105	110	104	146	153	129	130	141	127	152	152	143	148	154	154	170	183
21	22	15	12	16	4	10	9	16	13	-3	15	17	13	23	24	26	23	19	16	20	25	28	29	33	27	16	23	16	25	14	25	29	21	29	24	13	15	30	36	8	11	29	16	17	17	20	18	20	21	17	13	14	2	20	9	18	9	9	10	8	8	9	11	-1	-1	11	-7	11	8	8	9	7	27	29	42	32	42	41	56	50	54	48	56	52	58	61	74	95	83	77	80	83	76	56	72	59	54	49	40	34	44	23	19	29	25	12	22	12	22	8	13	8	11	17	11	12	11	4	9	15	7	8	16	20	13	17	23	22	28	32	31	39	44	49	58	65	68	69	93	86	99	103	96	86	87	93	92	107	92	133	106	122	135	111	121	118	120	133	125	115	122	139	135	147	157	172
29	13	14	18	10	-1	11	10	17	2	11	10	12	20	22	21	25	20	32	28	27	29	29	32	38	29	35	21	27	32	28	26	22	23	16	6	28	18	16	13	13	19	20	13	8	18	7	4	9	6	16	7	17	3	12	12	6	2	9	13	1	1	15	20	7	10	13	3	12	4	6	16	25	27	20	23	44	62	73	77	67	59	64	86	62	74	66	75	69	92	87	92	85	82	70	56	45	33	31	13	21	21	20	20	21	14	18	23	17	11	25	13	7	7	11	0	-1	6	1	8	2	9	6	18	17	12	24	19	12	24	26	30	46	44	73	67	81	84	84	85	100	102	84	90	87	68	72	58	91	70	76	85	96	114	127	105	104	109	123	111	108	124	127	120	125	125	137
25	7	16	4	14	10	1	3	-2	18	9	7	3	14	23	18	16	23	27	23	25	41	36	23	20	30	25	18	36	34	20	21	16	14	15	8	19	16	15	6	13	21	14	20	20	17	12	10	15	13	17	15	0	8	10	8	10	9	9	7	2	8	1	3	10	14	15	11	4	17	14	18	13	40	42	43	56	62	87	78	82	89	90	92	74	56	71	75	81	56	62	68	52	63	35	36	28	16	25	19	31	27	16	16	27	20	28	25	17	18	13	13	14	4	9	11	15	10	-2	3	5	3	10	9	15	19	18	12	22	31	34	43	54	62	63	75	81	95	92	81	89	67	66	71	60	47	44	63	63	70	71	73	82	88	93	85	121	105	99	87	105	100	92	113	103	98	111
22	27	20	17	12	6	15	0	12	5	17	11	9	14	12	12	35	26	22	26	26	25	27	28	22	41	16	18	12	17	28	22	25	19	18	20	17	12	26	26	14	29	31	21	26	11	25	24	13	16	-4	14	14	14	21	13	7	8	5	1	2	9	12	11	13	11	13	14	29	21	18	24	43	36	49	47	57	65	69	69	57	51	80	65	53	49	46	43	49	49	55	46	42	40	45	53	47	31	37	43	42	44	43	31	33	32	26	22	16	13	19	13	11	6	12	15	0	22	4	3	-2	13	28	24	18	19	18	29	27	45	45	38	60	60	68	83	79	81	82	69	64	56	41	43	42	35	46	59	63	63	58	69	81	65	67	81	80	79	83	91	82	96	111	118	133	114	119
30	28	24	16	23	14	1	4	11	-1	7	5	9	11	7	19	23	35	42	27	6	19	16	18	22	20	23	11	21	26	19	13	17	24	24	11	10	20	26	11	17	18	24	24	15	6	9	13	11	11	8	12	14	0	20	10	6	10	24	20	21	15	33	19	27	39	22	26	27	20	26	34	39	25	27	20	41	29	43	29	38	37	38	46	33	50	45	44	50	47	64	59	75	72	69	70	53	65	48	44	56	50	45	42	29	31	21	28	24	20	28	23	17	7	8	3	5	10	13	3	21	12	20	22	22	29	42	43	40	44	57	57	41	62	47	62	64	50	67	52	49	42	50	44	40	36	43	39	57	56	57	61	78	71	86	88	84	95	106	102	102	122	108	125	128	134	127
27	31	4	10	12	15	2	-1	10	8	10	-6	9	11	20	10	17	25	20	15	11	6	8	14	22	26	22	13	14	25	23	20	17	25	9	12	15	13	8	9	5	10	10	3	6	21	4	11	15	13	11	28	10	31	18	18	29	15	29	25	37	20	25	18	29	20	24	26	29	16	26	20	18	8	18	26	29	24	29	32	38	36	53	42	53	56	57	49	62	67	63	74	70	67	75	67	63	63	52	58	32	40	31	22	25	23	25	18	25	2	11	15	14	3	11	10	14	2	15	12	24	13	26	29	33	32	41	42	29	29	31	43	32	47	43	33	47	42	36	18	26	22	34	32	33	40	54	67	60	67	83	80	71	83	108	117	105	113	117	125	137	129	125	116	111	132	111
26	20	12	18	8	13	16	0	5	1	2	1	7	9	2	11	-3	11	1	20	15	9	6	16	11	14	19	15	29	18	21	12	18	10	25	9	17	17	25	12	25	15	13	15	24	19	27	21	30	30	28	20	25	28	34	27	22	26	24	28	23	22	26	23	16	29	18	20	28	27	12	14	26	22	31	29	25	33	32	32	36	48	48	53	71	64	63	63	65	59	69	75	71	77	68	68	54	61	64	43	38	36	39	26	23	31	28	23	11	5	9	16	18	20	-1	8	17	6	19	20	21	36	18	30	29	33	25	22	25	28	26	18	20	16	13	27	23	10	13	15	21	24	43	37	42	58	68	76	83	88	93	102	102	110	100	112	111	103	123	118	102	103	111	128	122	113	122
32	25	23	23	25	10	24	14	0	8	-1	10	-1	3	11	1	11	1	6	17	18	16	7	23	20	13	28	21	25	22	18	27	27	23	32	30	20	29	32	28	24	32	23	22	26	17	21	28	27	36	41	21	35	24	20	7	20	21	12	28	19	25	22	17	23	28	24	31	29	34	21	25	19	26	24	29	33	36	32	34	26	34	46	46	43	47	60	60	64	71	74	75	64	77	80	67	80	74	59	46	44	34	26	21	21	12	4	8	16	8	9	21	-1	10	8	9	9	5	16	20	30	30	24	34	36	25	29	21	4	22	11	16	12	17	14	11	11	21	43	38	30	44	41	47	69	83	80	77	82	77	92	96	89	90	105	104	101	113	99	95	92	87	82	89	82	93	74
30	26	37	29	18	15	20	8	6	7	6	9	-1	13	4	6	-1	8	20	4	16	15	12	11	13	20	26	14	28	28	26	41	34	29	28	36	39	36	32	29	16	22	32	21	23	26	24	28	30	28	32	26	23	33	42	35	36	34	26	25	45	35	37	29	21	19	21	33	36	25	15	22	15	14	35	12	19	21	24	23	28	29	58	50	52	71	56	62	67	68	51	68	56	53	78	55	75	57	50	38	29	12	28	9	17	8	4	23	3	11	13	21	3	12	24	20	19	30	12	43	26	18	28	28	8	10	16	12	16	7	13	21	9	6	21	25	19	33	42	47	40	63	56	74	71	83	92	70	73	63	93	86	96	103	97	98	97	93	87	82	77	71	61	57	57	43	49
49	23	46	33	28	8	13	15	8	6	3	11	5	4	2	2	5	13	9	23	18	16	18	8	15	18	15	16	24	21	18	32	22	34	38	17	29	33	40	38	39	36	32	30	25	26	20	25	28	30	35	35	32	43	33	30	27	39	43	34	29	43	29	25	30	29	21	19	12	20	22	18	16	21	28	24	25	39	26	41	39	44	49	57	64	49	37	30	48	57	51	52	41	51	42	46	47	38	41	31	10	15	24	28	31	30	27	33	21	26	16	18	14	18	6	20	5	18	25	22	21	39	10	16	10	10	10	7	7	19	4	17	13	16	31	28	38	46	36	62	52	67	57	77	79	80	64	69	61	61	66	83	82	59	75	94	88	93	81	76	78	61	52	41	41	31	37
25	29	29	24	24	12	6	4	16	2	9	0	4	3	13	7	11	4	11	4	18	20	19	21	13	8	20	11	28	15	8	17	24	41	41	28	37	38	33	48	34	39	34	34	23	29	40	33	29	38	36	38	34	31	32	28	15	28	20	32	29	39	23	26	34	38	30	35	23	32	23	29	40	26	42	40	43	38	29	38	48	54	48	38	48	41	35	32	35	43	41	38	30	28	37	37	49	46	45	40	48	46	70	64	47	59	49	36	51	30	42	37	29	24	25	20	25	23	12	27	22	20	17	12	-3	11	2	9	22	7	9	7	18	22	20	30	37	41	35	53	40	48	67	59	56	60	52	67	54	57	63	54	48	58	61	64	68	63	47	51	38	42	41	47	36	40	36
12	19	14	20	12	19	6	11	11	1	2	-2	5	8	2	12	3	12	1	5	14	17	15	16	10	9	16	15	8	27	31	23	28	32	35	22	41	41	33	44	39	42	27	25	32	26	34	26	32	30	38	38	27	27	15	22	36	31	26	42	45	36	30	53	51	47	55	45	46	40	44	31	46	51	37	46	47	45	35	37	46	30	52	50	43	31	44	37	60	46	42	46	62	52	53	52	47	67	43	61	72	66	69	61	80	76	71	68	60	68	55	49	54	43	35	29	36	16	16	16	0	14	10	8	7	7	8	-1	-2	6	14	24	6	21	8	26	24	29	34	30	39	37	37	33	35	40	34	47	45	46	58	49	38	40	47	50	29	35	37	42	31	28	34	51	49	42	45
21	15	3	20	6	2	10	8	16	13	9	16	13	6	4	4	7	14	5	14	16	22	15	17	30	25	25	19	25	18	25	20	29	22	26	27	17	29	29	34	30	33	30	38	36	38	35	36	43	29	33	33	47	44	47	58	48	49	28	42	43	46	45	57	50	54	57	43	53	54	43	47	44	43	52	52	41	42	45	52	50	47	39	45	32	37	36	40	28	44	48	43	54	54	62	65	64	73	80	84	85	76	83	81	99	93	88	89	71	66	75	59	66	46	45	38	26	24	12	21	12	15	18	6	6	9	-3	2	12	2	7	4	10	10	15	14	15	22	27	16	17	13	29	14	27	22	28	30	33	31	44	51	42	39	36	29	30	41	34	40	27	32	50	41	39	45	50
18	24	14	22	16	19	17	9	9	16	2	2	8	2	10	12	0	2	8	12	13	16	30	34	17	36	31	36	23	17	15	10	15	22	28	21	27	30	30	39	34	44	46	52	56	42	52	45	56	36	58	52	51	45	58	43	42	53	42	45	37	43	40	47	52	58	55	50	69	55	41	52	50	52	48	41	40	58	46	47	39	37	29	26	28	26	25	29	29	29	45	58	51	51	72	82	82	92	81	91	87	99	99	103	95	87	89	80	66	69	61	58	52	41	29	31	25	17	15	5	5	7	8	-1	7	2	5	4	9	6	16	16	15	11	12	17	10	13	15	9	8	14	8	17	24	15	24	29	34	50	35	46	41	32	32	35	34	23	15	34	45	43	48	38	49	55	51
29	37	33	29	19	20	19	20	17	6	7	-3	9	12	9	10	5	12	13	14	25	7	26	23	36	32	38	16	11	20	13	23	15	20	26	20	32	30	37	34	41	43	32	46	36	67	51	60	49	49	47	35	36	46	51	42	43	49	44	45	51	40	56	40	55	61	45	60	48	47	69	51	55	43	46	41	36	31	27	38	27	18	27	18	13	20	18	32	51	54	60	66	78	76	90	94	98	109	117	95	107	87	74	78	82	69	72	65	62	57	35	38	35	35	25	23	25	7	10	7	14	14	2	6	15	13	-1	10	14	3	4	11	-4	-2	6	1	13	12	17	15	19	5	16	27	31	29	38	34	29	35	41	31	41	31	26	34	23	19	35	43	31	43	55	59	51	49	42
38	26	23	25	22	17	10	5	5	14	-5	0	4	11	2	6	13	6	9	9	20	17	10	18	20	28	31	24	24	13	22	12	16	9	13	8	22	32	28	34	36	28	39	45	29	38	45	48	47	50	48	44	46	52	70	60	51	40	65	58	41	43	57	57	55	45	59	63	52	47	41	35	32	22	24	23	14	17	18	20	19	37	22	32	31	37	43	45	71	71	80	76	89	96	96	98	100	108	99	97	99	67	74	79	77	56	58	45	45	44	47	39	43	30	32	23	26	18	27	20	1	21	16	13	14	12	10	0	10	3	3	-1	4	0	8	15	8	18	19	28	37	37	40	34	31	37	27	18	26	21	16	47	44	30	38	43	38	53	34	36	48	34	40	32	40	39	32
26	40	31	30	30	12	9	12	7	-2	7	5	-2	11	9	6	-7	-4	1	15	10	10	8	12	29	15	23	19	16	13	15	20	9	9	18	17	24	14	34	39	24	34	37	28	46	40	48	49	40	42	48	50	48	56	59	59	65	61	52	55	46	53	34	48	37	35	42	32	34	28	28	22	28	18	24	23	16	25	20	28	38	46	53	52	46	36	51	52	67	75	75	80	79	80	84	69	75	90	77	92	82	72	80	77	79	75	72	59	73	59	56	55	52	53	37	32	28	9	17	17	21	24	18	22	1	16	10	1	10	0	1	1	-3	15	10	15	32	28	25	32	28	50	34	37	33	28	30	29	34	27	29	35	30	20	25	32	33	37	21	33	31	40	27	35	24	17	39
35	29	37	17	11	21	12	5	10	5	3	4	0	-4	-1	14	15	6	5	3	14	11	17	11	8	12	18	22	25	14	25	16	18	14	17	21	15	25	29	41	35	34	50	44	66	47	40	52	58	56	51	58	41	58	54	53	43	47	52	42	39	35	36	49	34	30	29	36	26	17	17	14	28	28	9	16	24	29	21	41	43	48	47	60	63	50	49	57	60	71	58	72	53	69	73	67	77	77	64	80	81	89	78	77	85	75	74	62	87	80	63	55	62	52	41	20	25	31	24	24	28	27	11	14	21	18	11	6	7	16	8	10	16	8	25	16	30	41	43	34	37	24	22	26	27	29	23	22	13	17	20	22	24	12	8	21	12	21	22	26	28	40	44	31	51	35	34
29	23	27	21	25	17	6	9	-1	6	0	15	7	3	7	6	10	4	6	-1	12	17	3	14	11	28	18	15	15	21	21	26	21	17	15	9	16	19	23	34	25	44	27	41	28	43	37	36	47	40	36	31	37	37	36	36	43	47	50	55	48	42	38	42	34	40	23	29	33	29	27	20	10	21	23	28	21	25	32	32	33	39	49	54	52	56	61	64	39	63	65	64	55	53	51	55	52	52	69	60	68	88	86	94	85	104	87	92	78	76	70	54	53	66	33	44	30	25	35	26	17	16	20	21	15	10	10	1	6	20	7	5	16	23	22	41	35	40	33	33	38	20	15	7	3	2	6	6	6	7	12	15	15	13	20	22	31	34	25	28	51	41	27	44	41	58	44
35	29	28	19	25	16	29	13	23	19	13	17	18	14	14	13	14	12	5	7	14	9	8	8	10	6	19	14	19	19	21	22	11	10	18	16	22	13	23	18	26	27	34	44	32	40	34	38	31	31	36	31	25	25	43	44	43	28	37	55	40	33	31	38	17	36	19	17	22	13	13	23	13	9	24	15	24	22	35	31	42	44	53	60	61	55	62	44	28	45	40	39	40	42	34	38	57	75	66	74	91	102	103	113	119	112	97	111	93	80	69	86	68	52	48	40	29	25	26	28	23	13	16	14	11	5	10	7	7	6	6	22	18	24	16	24	12	41	22	17	19	7	2	9	5	1	6	3	18	10	13	22	17	22	13	31	41	36	39	34	44	42	30	47	52	53	61
30	49	38	40	30	32	26	22	30	14	8	17	21	14	6	6	12	8	13	18	14	3	5	10	15	4	-2	13	12	5	17	21	13	12	17	14	22	17	26	16	31	37	35	14	29	32	24	24	38	18	26	20	28	28	36	24	18	28	13	21	32	26	23	25	29	25	27	22	18	24	30	28	22	37	34	28	56	35	38	34	39	43	39	46	32	22	44	21	42	24	26	34	30	38	47	41	63	71	87	97	101	114	117	115	115	119	106	119	95	103	79	76	70	44	30	23	27	18	20	17	15	6	3	14	10	7	1	-2	4	18	8	11	8	7	17	22	10	15	8	15	3	3	1	11	8	14	8	12	21	23	33	32	27	39	47	32	40	32	51	42	19	47	43	57	69	74	89
51	38	49	40	34	34	33	22	15	23	17	21	11	11	16	13	15	15	10	9	12	10	1	12	14	2	10	6	14	1	13	29	12	17	6	28	17	1	17	23	7	23	23	24	18	17	30	23	11	14	8	15	23	29	20	19	17	31	13	17	27	37	28	38	34	40	26	37	44	28	40	37	39	31	27	49	28	24	37	26	25	28	23	31	18	31	32	33	37	41	47	47	48	54	67	73	87	96	98	106	98	96	125	111	113	103	105	86	80	67	65	46	39	38	28	29	21	20	12	21	16	19	8	14	15	22	7	8	21	23	18	12	12	7	14	7	13	6	9	-3	14	11	7	15	18	23	17	24	27	27	33	27	35	38	45	49	45	59	52	64	51	55	69	48	63	67	69
37	47	38	22	25	24	17	15	21	22	21	20	15	9	1	11	4	19	6	9	11	8	15	16	13	9	15	13	4	8	13	13	9	13	14	3	21	13	1	13	18	18	9	16	32	13	14	16	14	21	24	26	14	13	20	21	29	26	22	23	37	48	45	56	38	44	44	46	47	44	38	38	34	29	21	30	29	27	39	17	19	15	31	27	29	34	33	37	45	54	53	60	49	59	60	80	76	98	89	98	91	94	87	81	71	69	60	65	47	58	33	28	35	26	10	30	26	32	12	9	21	28	21	34	24	32	25	38	25	26	20	26	11	12	12	14	3	6	8	2	7	1	20	23	18	21	9	20	29	23	42	49	42	49	63	62	56	53	67	56	55	52	59	58	58	59	66
30	37	35	42	33	25	25	19	12	4	6	15	8	13	7	6	7	9	3	23	9	11	12	8	2	13	4	1	10	11	7	11	10	5	3	7	17	13	10	11	12	15	17	19	26	22	23	23	21	31	19	25	18	25	29	40	25	30	30	33	37	32	29	40	52	41	29	27	33	47	35	35	24	34	39	27	38	34	33	32	32	34	30	25	40	27	29	32	36	51	44	61	69	68	78	56	76	73	71	69	73	74	69	68	43	46	44	39	31	46	29	30	30	25	27	18	23	25	30	19	21	19	24	24	36	34	28	29	25	18	26	15	13	19	-1	2	10	9	9	4	14	8	19	16	26	26	24	27	23	24	40	28	44	55	39	51	46	39	54	38	45	49	32	34	25	36	43
43	35	39	43	13	24	19	23	15	12	12	4	4	13	5	4	15	13	16	9	14	3	5	9	5	8	-1	14	-1	4	9	9	7	6	13	0	10	13	19	20	9	24	10	27	19	21	24	43	22	32	33	37	37	35	39	43	32	49	35	39	49	29	42	31	26	35	43	39	39	42	42	35	34	28	30	37	33	25	22	31	25	25	22	22	34	27	38	30	25	34	35	52	54	58	60	56	51	68	63	53	41	44	39	38	48	37	38	42	41	33	30	34	32	27	28	21	25	26	33	25	41	36	29	34	37	32	21	18	21	24	11	4	2	17	9	9	14	14	15	13	20	12	17	21	25	23	21	19	19	25	29	23	41	33	51	37	38	48	33	35	35	29	35	37	38	36	29
27	29	33	30	45	15	24	15	12	17	8	14	5	14	3	8	19	1	5	12	11	16	2	8	5	13	-1	10	6	4	13	11	3	8	3	5	3	11	19	21	26	24	13	23	15	24	27	26	45	33	45	47	51	43	57	49	48	43	54	48	38	39	27	21	27	36	36	26	32	28	35	27	16	26	25	17	36	33	23	27	32	17	34	39	26	33	35	48	39	38	32	28	28	39	32	32	33	21	26	25	30	26	24	35	41	49	48	35	57	35	63	51	55	39	53	34	37	27	26	40	35	21	26	37	15	26	30	10	14	11	4	2	4	8	5	5	6	21	12	18	22	9	8	15	15	8	11	15	12	15	23	34	33	44	33	44	38	45	41	34	41	40	34	46	55	29	43
24	22	22	29	19	27	28	34	28	13	17	20	-5	17	5	2	12	2	7	1	3	10	7	13	9	-2	6	-2	13	7	6	16	11	5	3	17	15	15	17	11	26	29	18	24	24	35	27	14	27	51	47	61	46	53	63	51	62	52	39	46	42	41	23	27	24	21	18	22	26	26	26	34	27	30	41	29	36	30	52	40	21	35	36	28	29	33	32	28	30	20	18	16	16	21	15	25	25	15	22	26	16	29	36	54	63	56	64	69	65	70	80	56	66	63	58	51	51	42	34	30	24	24	16	26	10	3	8	7	10	7	16	-1	8	15	6	12	11	20	18	6	13	5	12	5	5	5	17	21	31	40	44	45	59	56	59	59	53	51	43	47	45	52	60	38	60	48	40
17	24	16	29	23	23	27	20	26	18	7	11	3	0	0	0	0	9	8	9	-1	5	6	6	-9	10	5	1	17	7	14	4	18	14	20	28	29	37	21	25	32	33	25	24	27	32	37	43	49	44	40	44	41	50	41	46	50	46	35	49	40	50	37	38	38	31	25	35	34	40	50	51	40	56	41	51	53	54	58	60	38	36	21	35	31	18	24	26	20	26	12	14	17	19	10	19	14	16	30	23	29	44	43	60	44	57	61	82	71	59	62	55	44	52	40	35	42	37	30	27	21	24	29	17	15	4	4	5	2	9	11	1	4	8	7	6	2	9	-2	-2	7	6	15	12	6	20	29	39	39	41	60	60	61	66	51	54	37	34	39	44	54	37	54	52	44	64	52
28	33	25	8	23	16	9	11	8	9	11	10	13	9	4	-1	13	7	-4	9	-1	11	9	3	6	9	7	5	10	15	14	11	31	11	20	15	29	36	23	32	33	22	29	25	23	27	15	35	38	34	36	31	43	43	35	44	50	58	40	62	56	60	69	65	66	69	70	56	56	64	62	57	52	61	70	69	47	40	42	42	33	36	31	29	28	33	18	15	23	26	14	20	36	27	19	19	27	26	32	39	37	47	43	56	44	54	56	56	59	59	43	43	34	28	25	24	23	21	27	22	20	14	6	21	18	20	13	9	4	2	-2	5	12	0	6	2	10	5	6	10	7	15	16	16	34	26	41	36	46	55	38	59	50	63	43	61	56	52	56	60	48	39	51	42	46	46	39
15	21	18	17	7	7	13	19	14	17	5	3	14	0	11	4	11	8	4	7	13	23	2	3	-1	8	19	12	18	24	22	23	17	23	14	26	15	23	32	25	31	35	28	37	25	24	29	26	34	31	32	27	50	58	40	54	62	66	75	84	71	84	78	79	80	85	68	73	71	59	60	61	61	52	57	55	52	58	32	45	34	42	27	45	33	31	33	32	18	25	27	18	33	30	16	39	19	31	35	35	49	46	55	58	62	61	61	49	57	43	40	30	34	29	17	13	19	14	14	5	8	15	11	11	16	20	18	9	26	22	8	3	3	1	9	2	4	4	-2	10	10	25	24	29	37	30	41	50	22	43	42	44	50	42	36	33	46	30	22	15	34	32	22	27	24	28	27
34	33	29	27	20	8	7	7	5	5	10	-4	4	4	11	8	6	3	-2	-7	-5	11	8	18	15	-3	2	7	9	13	17	15	18	11	14	16	22	24	39	46	37	34	35	43	36	27	40	41	30	32	40	24	57	57	61	68	66	72	69	78	68	79	74	80	78	77	82	85	69	89	71	60	65	48	60	56	55	26	43	36	49	43	38	23	34	29	15	36	31	31	15	22	23	24	25	41	28	29	30	47	45	50	61	57	52	54	47	43	33	21	36	34	31	29	9	16	20	13	12	13	17	15	25	3	11	11	19	9	10	8	8	9	10	-3	-2	17	21	21	15	26	17	19	34	41	44	40	33	34	29	34	31	37	20	25	40	14	15	20	35	28	26	21	9	32	16	26	24
29	35	32	19	20	19	14	1	4	3	8	1	-2	4	6	6	8	11	15	2	7	14	9	14	6	9	10	10	13	12	13	6	4	2	25	17	22	28	31	38	40	25	27	36	33	44	40	54	51	47	45	57	71	57	61	60	63	69	59	63	71	78	67	78	71	60	63	92	88	69	67	60	63	48	51	50	34	47	38	34	38	27	29	28	26	32	25	22	20	25	29	30	43	48	33	24	33	27	28	33	32	36	32	43	27	29	35	30	31	25	32	26	22	25	17	17	11	21	17	7	16	15	21	17	14	13	15	8	7	9	8	19	-12	2	0	14	25	29	36	27	33	24	38	41	44	41	33	29	26	30	32	32	19	26	14	17	17	22	26	11	21	17	24	18	17	20	27
13	18	15	25	18	8	2	4	11	7	5	1	7	7	9	-1	7	8	15	5	3	5	10	4	10	8	2	11	11	5	16	1	18	24	28	17	10	28	30	27	26	54	35	43	31	49	49	45	52	35	46	47	48	60	63	64	81	77	69	72	73	66	54	65	56	58	53	66	70	67	43	44	39	18	47	32	32	36	32	31	28	34	37	26	49	34	41	36	43	27	39	31	25	15	21	21	20	11	15	11	22	27	19	38	36	48	46	53	61	39	42	34	38	32	36	22	15	34	16	15	11	14	12	19	11	9	12	9	11	1	6	4	-5	2	18	13	28	21	27	36	29	33	30	27	29	24	30	34	24	22	14	10	5	10	7	15	26	15	19	20	29	20	25	31	37	47	45
8	7	19	9	14	21	5	8	10	3	9	11	1	5	-3	0	10	0	13	4	11	2	1	3	2	7	-7	5	13	18	7	1	20	21	27	24	17	25	18	22	37	37	44	45	44	28	42	62	58	53	57	52	61	71	70	56	63	78	49	57	56	59	53	52	40	45	49	46	35	38	22	38	43	28	29	37	48	43	37	42	38	39	39	46	36	38	44	38	39	29	24	23	9	7	8	8	24	14	15	24	17	22	37	34	27	50	36	59	46	44	39	37	50	34	32	29	26	9	11	22	5	5	15	10	7	7	5	0	1	11	4	6	10	12	12	4	14	23	17	16	29	22	27	32	24	25	17	10	5	13	11	17	5	19	25	27	33	36	24	30	33	38	24	29	44	51	50
12	5	11	9	2	19	9	21	15	8	8	6	3	11	6	9	7	12	3	6	7	4	6	14	10	10	13	14	-3	16	20	22	25	23	29	20	35	36	30	24	31	38	51	43	51	47	37	57	43	50	39	44	49	28	44	50	56	58	45	52	41	53	54	52	47	52	38	42	43	45	56	55	49	79	65	54	56	49	50	52	42	43	35	46	39	32	27	23	24	15	28	11	17	11	18	16	18	31	27	30	34	35	36	56	35	43	48	46	41	47	26	35	32	16	17	10	22	9	15	7	3	3	9	2	-2	5	8	5	15	16	14	11	16	13	14	13	17	24	31	22	23	8	15	14	18	-3	16	9	6	12	6	26	12	22	25	25	32	17	33	36	39	27	36	35	33	46	56


==> anc/Fig_3C.dat <==
328	373	394	382	416	454	464	457	477	499	557	576	595	656	665	734	751	830	843	824	903	920	1021	1084	1173	1278	1398	1491	1606	1811	1905	2024	2174	2316	2383	2528	2750	2696	2758	2912	2978	3227	3404	3526	3680	3794	3761	3969	3911	4120	4210	4220	4281	4501	4652	4636	4746	5009	4989	5008	5014	5135	5094	5081	5112	5112	5087	5084	5069	5069	4897	4992	4873	4732	4701	4519	4483	4262	4061	3940	3827	3719	3549	3584	3420	3452	3467	3540	3450	3555	3625	3644	3653	3727	3659	3790	3825	4053	4073	4181	4421	4400	4515	4462	4438	4396	4419	4382	4230	4031	3815	3723	3445	3214	3125	3078	3002	3043	3165	3176	3323	3481	3745	3752	3942	4205	4247	4370	4426	4503	4407	4409	4294	4199	4057	3860	3788	3771	3568	3565	3639	3656	3701	3610	3607	3739	3739	3698	3624	3542	3533	3357	3253	3124	2963	2742	2606	2535	2386	2317	2266	2309	2362	2536	2593	2797	2845
278	288	300	328	346	338	365	381	396	410	457	541	558	633	717	729	771	838	902	985	992	1159	1253	1379	1497	1595	1739	1876	2033	2247	2447	2534	2641	2719	2761	2838	2890	2983	2957	3033	3150	3188	3354	3495	3623	3649	3607	3915	3954	4018	4082	4354	4481	4629	4925	4959	5218	5334	5388	5571	5676	5706	5885	5884	5811	5780	5742	5639	5617	5402	5216	5013	4779	4527	4413	4007	3715	3632	3356	3209	3141	3035	3059	3021	3042	3160	3194	3349	3522	3717	3910	4088	4190	4389	4327	4467	4499	4620	4490	4607	4557	4457	4429	4291	4084	4003	3879	3770	3719	3577	3550	3455	3293	3241	3338	3419	3464	3613	3616	3779	3930	3993	3992	4104	4151	4188	4197	4187	4161	4262	4160	4173	4092	4152	4137	4172	4183	4272	4372	4643	4641	4660	4740	4700	4569	4345	4188	4028	3758	3567	3345	3192	3104	2939	2877	2740	2678	2737	2795	2841	2900	2837	2906	2854	2905	2863	2808
232	246	281	319	336	368	391	444	482	507	587	658	743	788	818	919	972	1030	1063	1202	1328	1375	1512	1644	1766	1867	1952	2099	2203	2308	2492	2564	2691	2709	2742	2702	2893	2941	3046	3036	3228	3342	3496	3756	3927	4042	4197	4242	4509	4544	4780	5058	5143	5262	5494	5748	5832	5903	5962	5954	6029	5829	5811	5728	5532	5491	5378	5083	4861	4671	4487	4376	4222	4019	3820	3565	3312	3336	3222	3155	3178	3231	3385	3432	3639	3857	3897	4065	4268	4376	4501	4551	4648	4518	4433	4309	4278	4230	4090	4043	3977	3900	3833	3755	3750	3756	3761	3854	3923	3962	3963	3977	3916	3998	3775	3809	3803	3735	3816	3806	3768	3781	3808	3761	3883	3981	4070	4150	4205	4307	4577	4649	4780	4868	4976	4987	5175	5239	5338	5193	5088	5038	4858	4633	4394	4044	3854	3686	3521	3475	3439	3473	3484	3480	3572	3545	3478	3395	3397	3189	3044	2864	2809	2665	2576	2576	2534
305	311	359	416	466	496	508	575	612	650	715	776	824	870	936	967	998	1104	1143	1256	1326	1438	1492	1604	1710	1786	1945	2058	2197	2309	2506	2620	2703	2820	2956	2994	3187	3243	3538	3641	3889	3999	4256	4409	4527	4647	4857	4960	5014	5034	5124	5241	5330	5412	5505	5593	5677	5597	5574	5549	5386	5299	5184	5152	5064	4994	4899	4826	4624	4608	4590	4431	4277	4213	4169	4042	3894	3791	3795	3928	3919	3925	3934	3873	3935	3884	3990	3971	4031	3960	3954	3926	3913	3741	3768	3781	3698	3839	3807	3964	3936	4126	4192	4213	4447	4433	4416	4476	4557	4484	4333	4118	3999	3838	3756	3570	3518	3485	3430	3527	3648	3797	3873	4142	4275	4453	4753	4940	5069	5181	5351	5348	5416	5506	5492	5380	5438	5339	5142	5035	4995	4819	4708	4572	4406	4311	4129	4161	4249	4255	4194	4306	4202	4154	3971	3876	3631	3359	3184	2992	2809	2693	2625	2610	2668	2761	2900
360	374	427	433	447	465	534	592	581	657	714	783	827	865	869	921	989	1053	1148	1263	1343	1445	1618	1714	1908	1960	2200	2331	2606	2736	3086	3197	3358	3539	3642	3748	3832	3966	4236	4334	4473	4618	4694	4723	4744	4878	4860	4761	4761	4950	5018	5147	5285	5248	5381	5423	5549	5548	5480	5412	5458	5331	5446	5488	5476	5467	5429	5464	5307	5236	5113	4984	4858	4766	4541	4267	4108	3908	3789	3633	3658	3689	3489	3490	3397	3390	3414	3399	3420	3493	3484	3636	3704	3912	3998	4197	4238	4351	4586	4803	4805	4731	4805	4812	4755	4686	4484	4400	4342	4093	4034	3822	3583	3546	3431	3468	3588	3619	3781	4005	4057	4424	4599	4715	4893	5008	5273	5342	5283	5332	5397	5342	5343	5262	5318	5302	5246	5278	5345	5461	5485	5586	5511	5602	5362	5401	5409	5203	5000	4826	4750	4543	4345	4045	3791	3570	3272	3139	3071	2993	3047	3040	3136	3218	3276	3350	3478
304	366	409	405	449	462	473	538	606	691	731	827	901	931	997	1088	1182	1265	1351	1546	1759	1871	2036	2161	2413	2574	2798	2935	3150	3414	3629	3816	3900	3843	4004	4070	4073	4119	4267	4426	4402	4584	4694	4603	4814	4780	4853	4773	4983	5180	5323	5533	5642	5678	5878	5956	6053	6120	6067	6101	6008	5984	5879	5800	5805	5710	5674	5509	5287	5022	4885	4554	4353	4167	3880	3730	3473	3320	3255	3173	3154	3187	3291	3327	3334	3509	3636	3717	3920	4116	4245	4383	4491	4663	4680	4706	4731	4792	4645	4658	4547	4483	4378	4168	4060	4041	3933	3994	3975	3913	3848	3904	3917	3854	3964	3985	4192	4212	4306	4258	4395	4504	4553	4637	4663	4721	4839	4965	4988	5135	5184	5350	5404	5604	5933	6062	6327	6362	6568	6700	6629	6485	6477	6359	6087	5624	5528	5209	4964	4734	4491	4474	4224	4187	4022	4048	3912	3884	3856	3803	3768	3763	3673	3626	3425	3316	3129
381	431	487	490	535	543	632	673	740	861	970	1037	1115	1187	1323	1364	1461	1601	1699	1944	2130	2234	2385	2505	2714	2838	3010	3083	3279	3486	3624	3726	3928	3856	4005	4096	4133	4277	4524	4770	4897	4992	5056	5306	5331	5487	5536	5517	5711	5799	5895	6092	6096	6121	6140	5998	6060	6034	5953	5819	5687	5497	5383	5264	5228	5155	5075	4770	4645	4522	4303	4156	3938	3873	3729	3629	3627	3478	3559	3562	3706	3805	3935	4097	4274	4293	4374	4448	4382	4459	4445	4438	4348	4323	4191	4127	4026	4000	4000	3977	3960	3883	3858	3903	4007	4055	4197	4327	4417	4497	4459	4496	4316	4286	4201	4136	4104	3965	3998	3963	4072	4067	4151	4288	4507	4656	4846	5044	5339	5711	5805	6158	6420	6497	6623	6752	6865	6823	6815	6803	6623	6395	6259	5894	5628	5497	5301	5087	4999	4958	5022	5013	5043	4980	4960	4685	4659	4634	4263	4104	3778	3723	3444	3273	3128	2947	2957
519	589	615	635	696	741	768	863	934	1044	1130	1181	1303	1327	1435	1463	1523	1607	1793	1991	2121	2301	2404	2500	2694	2801	3045	3271	3543	3783	3950	4155	4244	4397	4540	4666	4879	5093	5268	5507	5531	5648	5654	5715	5706	5737	5664	5904	5724	5780	5979	5873	5908	5824	5680	5679	5505	5469	5452	5441	5225	5078	5051	5047	4974	5021	5115	4878	4886	4843	4833	4628	4625	4484	4407	4254	4203	4203	4219	4237	4189	4222	4197	4169	4194	4111	4069	3963	3766	3717	3779	3666	3688	3615	3733	3660	3718	3815	3913	4035	4212	4288	4322	4446	4625	4663	4598	4677	4544	4460	4388	4286	4068	3918	3775	3742	3686	3753	3824	3894	4175	4257	4509	4743	5121	5268	5722	5800	5886	6099	6242	6472	6405	6585	6511	6562	6627	6503	6526	6461	6236	6258	6058	6070	6118	5987	6101	5990	5937	5859	5728	5567	5485	5206	5120	4680	4511	4155	3964	3664	3608	3525	3473	3470	3411	3477	3494
588	610	665	672	735	732	789	878	939	1050	1092	1231	1305	1346	1411	1484	1627	1742	1938	2144	2372	2452	2670	2876	3032	3302	3483	3757	4126	4362	4727	4745	4958	5198	5100	5133	5329	5517	5661	5693	5822	5828	5736	5690	5619	5596	5518	5539	5499	5578	5679	5681	5788	5745	5735	5674	5793	5770	5594	5624	5703	5616	5694	5594	5517	5506	5502	5544	5408	5209	4959	4898	4769	4495	4453	4210	3947	3941	3863	3762	3710	3624	3649	3490	3527	3473	3361	3375	3430	3493	3647	3732	3933	4001	4131	4151	4354	4487	4547	4620	4630	4485	4593	4476	4397	4317	4172	4119	4047	3964	3897	3905	3891	3940	3905	3931	4083	4143	4267	4372	4583	4789	4849	4995	5101	5365	5493	5614	5742	5949	5952	6215	6207	6459	6671	6564	6827	6922	7058	7046	7048	7187	7096	7114	7139	6974	6599	6316	6193	5888	5628	5331	5198	4985	4605	4545	4280	4358	4305	4235	4105	4260	4088	4097	4086	3944	3826
581	620	650	675	688	768	900	973	1076	1188	1291	1367	1499	1569	1637	1743	1872	2151	2348	2524	2790	3005	3120	3260	3504	3701	3852	4142	4427	4670	4906	4952	4977	4991	4996	5145	5222	5371	5484	5659	5695	5807	5838	5895	5766	5819	5915	5849	5994	6059	6114	6230	6281	6226	6291	6297	6113	6049	5932	5798	5840	5709	5640	5424	5252	5338	5319	5158	4921	4705	4523	4342	4092	3869	3861	3693	3437	3358	3311	3372	3374	3484	3682	3672	3831	3897	3933	3940	4109	4204	4336	4544	4622	4572	4535	4476	4404	4262	4281	4202	4056	4070	3920	3904	3837	3853	3995	3986	3942	4117	4244	4322	4322	4268	4256	4238	4219	4066	4168	4194	4132	4329	4324	4452	4639	4826	5006	5226	5559	5835	6156	6590	6795	7001	7110	7225	7485	7700	7674	7548	7367	7380	7275	6982	6906	6567	6368	6019	5879	5748	5471	5357	5287	5236	5271	5131	5076	5206	4998	4898	4735	4586	4362	4054	3842	3628	3553
653	722	763	829	912	1025	1145	1215	1322	1365	1565	1588	1725	1769	1853	1983	2148	2301	2512	2636	2834	3044	3263	3253	3404	3660	3868	4110	4293	4481	4777	4853	4969	5065	5221	5364	5462	5703	5931	6064	6308	6360	6477	6452	6352	6350	6455	6214	6233	6274	6286	6247	6196	6154	6112	5776	5552	5485	5319	5242	5085	5044	4991	4803	4720	4680	4726	4670	4525	4474	4267	4183	3935	3849	3768	3883	3797	3923	3810	3971	4061	4214	4354	4399	4394	4409	4312	4375	4168	4203	4163	4066	4069	3955	3906	3793	3658	3631	3645	3674	3728	3778	3899	4054	4193	4321	4327	4512	4524	4669	4543	4401	4231	4152	3989	3713	3730	3584	3619	3663	3849	3803	4193	4345	4668	4990	5403	5674	6104	6351	6619	6934	7007	7135	7232	7359	7277	7272	7162	6941	6862	6836	6767	6734	6733	6622	6518	6375	6354	6240	6283	5993	6079	5838	5829	5507	5418	5225	4858	4640	4402	4230	3945	3767	3603	3588	3664
799	864	889	946	1040	1053	1175	1262	1337	1437	1565	1680	1677	1696	1819	1966	2062	2227	2340	2630	2772	3004	3153	3300	3477	3684	4016	4436	4525	4775	5038	5328	5396	5546	5607	5777	5843	6038	6115	6251	6269	6352	6330	6228	6228	5997	5983	5743	5674	5653	5745	5648	5624	5517	5481	5356	5181	5123	4978	4895	4873	5063	4857	4836	4908	4951	4936	4947	4941	4920	4652	4369	4339	4243	4271	4261	4201	4124	4145	4159	4156	4060	3983	4004	4040	3853	3670	3684	3502	3425	3376	3398	3509	3545	3619	3605	3565	3738	3871	4078	4247	4256	4360	4470	4531	4521	4276	4377	4219	4014	3874	3770	3695	3619	3496	3436	3615	3550	3728	3936	3982	4266	4427	4884	4891	5193	5425	5604	5873	6128	6211	6247	6412	6499	6658	6784	6694	6724	6901	6789	6969	7001	7120	7097	7241	7295	7207	6979	6899	6702	6319	6160	5844	5720	5382	5089	4922	4836	4620	4499	4477	4264	4219	4179	4204	4099	4151
766	820	866	888	978	1039	1088	1204	1314	1418	1479	1642	1658	1816	1893	2093	2155	2428	2596	2853	2995	3328	3436	3645	3803	4026	4406	4673	4870	5020	5294	5405	5454	5570	5484	5495	5598	5707	5674	5782	5786	5799	5770	5752	5688	5671	5565	5571	5456	5503	5621	5586	5760	5611	5672	5475	5450	5411	5247	5242	5221	5054	5086	5154	5104	4988	4999	4890	4849	4688	4465	4329	4141	4023	3920	3710	3727	3644	3621	3544	3553	3430	3431	3432	3458	3385	3366	3508	3502	3593	3677	3831	4030	4090	4167	4203	4235	4300	4210	4298	4223	4218	4057	4017	3806	3805	3652	3652	3519	3570	3599	3580	3549	3611	3629	3690	3695	3678	3800	4009	4026	4128	4282	4146	4420	4636	4748	5031	5242	5456	5704	6010	6327	6534	6957	6903	7125	7158	7320	7399	7348	7494	7566	7282	7138	7132	6785	6408	6255	6017	5851	5578	5363	5294	5269	5240	5183	5167	5150	5036	4909	4771	4661	4455	4295	4118	3990
788	787	828	927	985	1059	1175	1335	1481	1548	1740	1793	1962	2027	2199	2433	2515	2714	2970	3104	3256	3412	3534	3682	3865	4074	4302	4384	4675	4735	4966	4931	4948	5085	5049	5010	5158	5263	5481	5431	5783	5779	5814	5821	5945	5874	5786	5815	5799	5661	5644	5620	5734	5530	5384	5292	5142	4878	4905	4809	4626	4616	4618	4489	4366	4335	4243	4168	4092	3934	3919	3621	3499	3521	3386	3386	3363	3474	3386	3555	3554	3648	3740	3870	3900	4011	4020	4097	4271	4231	4291	4253	4234	4249	4151	4120	4036	3817	3749	3738	3562	3501	3470	3508	3479	3517	3572	3580	3678	3690	3803	3723	3779	3637	3529	3366	3358	3285	3223	3154	3316	3381	3542	3739	3994	4302	4562	4900	5386	5601	6006	6429	6763	6901	7043	7084	7154	7319	7103	6960	7045	6945	6818	6711	6473	6376	6261	6080	6016	5980	5836	5977	5947	5909	5966	5795	5629	5528	5261	4955	4701	4450	4210	3954	3881	3663	3655
801	921	976	1040	1096	1197	1296	1419	1532	1761	1813	1897	2010	2110	2226	2398	2515	2698	2746	2943	3096	3216	3306	3442	3610	3722	4001	4151	4362	4482	4657	4852	4884	4959	5194	5236	5384	5502	5670	5788	5718	5878	5743	5624	5651	5521	5322	5236	5207	5012	4940	4885	4844	4657	4481	4427	4328	4262	4068	3871	3906	3948	3989	3990	4012	3898	3925	3929	3881	3790	3808	3648	3584	3538	3511	3665	3722	3850	3919	4025	4075	4100	4182	4160	4180	4071	4025	3884	3874	3877	3734	3643	3760	3623	3530	3524	3403	3345	3393	3405	3541	3582	3699	3801	3747	3831	3782	3822	3692	3647	3590	3388	3303	3079	2995	2878	2797	2769	2848	2995	3117	3300	3575	3889	4262	4508	4731	5109	5396	5515	5866	6087	6147	6197	6283	6290	6252	6292	6192	6296	6207	6431	6454	6540	6462	6466	6431	6496	6294	6295	6369	6296	6059	5896	5808	5425	5285	5000	4648	4469	4396	4150	3921	3891	3905	3886	3879
803	873	930	994	1039	1190	1232	1354	1408	1546	1693	1750	1800	1926	2022	2167	2348	2491	2642	2820	2942	3157	3310	3547	3730	3966	4062	4455	4549	4765	4774	4948	5006	5020	5083	5105	5035	5147	5125	5310	5127	5119	4997	4898	4796	4812	4650	4493	4364	4359	4314	4252	4148	4199	4185	4136	4038	4011	3897	3898	3869	3963	3983	3966	4046	4017	4075	4053	3928	3904	3799	3731	3603	3617	3605	3609	3770	3738	3695	3673	3695	3608	3598	3499	3464	3495	3512	3426	3396	3310	3433	3466	3573	3607	3701	3673	3809	3792	3829	3788	3938	3895	3882	3775	3685	3528	3425	3237	3115	2953	2908	2846	2831	2834	2755	2881	2864	2939	3106	3179	3205	3387	3506	3710	3917	4029	4213	4301	4520	4662	4896	5084	5273	5411	5614	5774	5864	6151	6217	6423	6453	6729	6741	6845	6651	6705	6464	6260	6059	5965	5698	5614	5387	5299	5169	4860	4791	4824	4562	4538	4415	4422	4412	4288	4211	4179	4032
702	756	853	866	953	1035	1124	1254	1333	1558	1557	1668	1787	1853	2039	2239	2435	2589	2785	2971	3173	3356	3533	3613	3801	4105	4200	4372	4493	4593	4516	4581	4510	4480	4469	4486	4493	4383	4567	4476	4596	4585	4540	4386	4526	4531	4453	4390	4339	4288	4209	4329	4179	4203	4127	4067	3947	3869	3754	3760	3711	3650	3761	3699	3624	3646	3530	3432	3436	3288	3247	3123	3074	3011	2906	2965	3159	3236	3232	3298	3344	3414	3435	3438	3531	3572	3680	3765	3833	3990	3996	4101	4168	4205	4222	4232	4064	3887	3769	3650	3516	3467	3333	3154	3060	2935	2887	2783	2836	2851	2840	2859	2901	2894	2894	2868	2868	2737	2812	2777	2722	2837	2828	2987	3149	3290	3450	3691	3948	4284	4735	4935	5245	5570	5864	5958	6065	6421	6314	6325	6454	6358	6269	6158	5929	5801	5542	5476	5328	5242	5319	5368	5315	5360	5310	5230	5115	4965	4903	4759	4560	4388	4253	4112	3932	3777	3574
707	792	793	935	983	1069	1214	1264	1432	1528	1658	1714	1805	1991	2033	2304	2438	2590	2788	2838	3086	3161	3238	3356	3442	3608	3823	3942	4158	4024	4052	4108	4055	4164	4147	4213	4296	4350	4428	4505	4498	4501	4482	4474	4499	4293	4303	4174	4086	4013	3811	3736	3539	3538	3401	3247	3214	3079	3002	2939	2913	2890	2988	2967	2974	2942	2943	2850	2855	2925	2812	2807	2827	2834	2963	3068	3166	3373	3571	3740	3805	3888	4035	4012	4224	4236	4305	4368	4309	4283	4272	4259	4136	4160	3854	3724	3556	3307	3145	3069	2986	2986	3062	2983	2975	2881	2922	2819	2935	2959	2876	2847	2709	2623	2471	2390	2217	2104	2188	2154	2128	2265	2426	2616	2817	3220	3548	3675	4007	4354	4593	4909	5001	5192	5369	5471	5578	5541	5461	5362	5373	5465	5262	5401	5402	5358	5410	5450	5420	5439	5585	5671	5689	5491	5397	5070	4850	4575	4460	4277	4069	3881	3736	3643	3528	3384	3405
693	771	793	874	872	1032	1127	1164	1310	1360	1507	1573	1638	1750	1900	1992	2215	2389	2491	2626	2689	2900	2945	3081	3256	3441	3525	3739	3872	3918	4031	4042	4071	4064	4101	4202	4163	4139	4255	4194	4066	3820	3864	3846	3653	3529	3320	3269	3197	3008	2923	2867	2777	2633	2632	2497	2495	2483	2450	2498	2555	2620	2706	2728	2782	2797	2783	2955	2926	2996	2999	3014	3138	3246	3317	3400	3576	3740	3856	3922	3953	4017	4027	3962	4068	3960	4059	3908	3880	3795	3793	3724	3594	3484	3414	3404	3259	3264	3260	3199	3179	3245	3238	3268	3181	3013	2898	2751	2554	2480	2324	2185	2101	2033	1895	1908	1923	1901	1979	2074	2149	2350	2489	2717	2949	3037	3251	3416	3557	3661	3844	3939	4061	4240	4310	4480	4579	4780	4895	5016	5007	5212	5238	5469	5499	5481	5534	5590	5389	5405	5249	5048	4913	4767	4688	4438	4169	4054	3995	3873	3935	3910	3816	3761	3627	3526	3477
585	608	646	719	774	858	920	1076	1116	1223	1328	1408	1466	1597	1704	1809	2061	2170	2284	2431	2640	2706	2871	2920	3191	3356	3572	3775	3770	3874	3774	3643	3655	3578	3567	3565	3441	3442	3369	3309	3244	3108	3038	2991	2900	2790	2841	2708	2691	2659	2589	2581	2505	2470	2510	2432	2462	2402	2447	2538	2515	2581	2656	2764	2748	2736	2821	2778	2849	2841	2731	2769	2891	2951	3073	3136	3192	3318	3415	3480	3516	3608	3465	3545	3530	3622	3669	3695	3716	3677	3718	3858	3828	3930	3986	3898	3986	3775	3658	3593	3474	3384	3286	3032	2849	2687	2517	2367	2177	2170	2061	2033	1944	1963	1992	1977	2012	1977	2066	2056	2093	2179	2077	2142	2240	2315	2425	2488	2589	2922	3146	3355	3598	3882	4032	4348	4600	4791	5043	5030	5165	5129	5340	5239	5149	5060	4916	4806	4685	4487	4507	4392	4347	4278	4303	4160	4215	4133	4157	4181	4086	3936	3913	3674	3540	3274	3123
529	580	603	660	730	866	881	1019	1121	1203	1293	1329	1422	1485	1604	1811	1962	2081	2249	2311	2407	2557	2639	2759	2935	3048	3124	3222	3252	3220	3066	3137	2980	3017	3034	2946	2983	2978	2979	2946	2923	2937	2911	2852	2741	2753	2672	2663	2572	2647	2457	2408	2415	2339	2257	2258	2158	2176	2156	2120	2175	2168	2173	2200	2241	2134	2143	2145	2140	2207	2283	2273	2327	2523	2664	2753	2993	3026	3193	3352	3483	3561	3708	3770	3960	4082	4196	4375	4513	4512	4483	4467	4519	4486	4383	4162	3969	3801	3591	3369	3180	3030	2839	2775	2574	2522	2450	2335	2210	2251	2178	2116	2114	2052	1955	1864	1813	1651	1594	1464	1458	1480	1494	1557	1692	1840	2100	2270	2456	2824	3125	3296	3631	3714	3885	4243	4235	4357	4493	4412	4309	4387	4430	4449	4431	4345	4234	4286	4199	4226	4319	4389	4457	4375	4331	4131	4155	4105	3946	3864	3734	3521	3337	3191	2931	2782	2650
562	628	656	712	759	797	897	997	1053	1119	1164	1235	1242	1347	1411	1560	1685	1839	1866	1971	2010	2139	2221	2299	2494	2596	2691	2706	2854	2753	2811	2858	2730	2704	2798	2814	2943	2848	2791	2743	2754	2761	2592	2520	2510	2301	2226	2130	2044	1888	1885	1754	1693	1615	1541	1491	1481	1444	1467	1543	1527	1597	1672	1787	1780	1806	1862	1845	1977	2017	2148	2273	2386	2634	2793	3040	3253	3511	3726	3893	3992	4162	4252	4497	4515	4715	4789	4871	4729	4683	4513	4444	4377	4151	4007	3801	3566	3491	3306	3199	3096	3027	2967	2829	2787	2701	2569	2433	2283	2102	1960	1854	1742	1573	1441	1378	1299	1233	1173	1138	1240	1252	1386	1570	1761	1946	2139	2331	2448	2616	2848	2905	2968	3077	3160	3221	3405	3379	3546	3578	3761	3867	4116	4252	4374	4248	4326	4435	4317	4304	4187	4133	4112	3931	3957	3658	3684	3473	3368	3379	3205	3145	3060	2852	2863	2760	2648
480	493	517	590	613	662	775	821	850	945	993	1006	1075	1147	1194	1355	1480	1556	1645	1720	1824	1905	2049	2148	2268	2407	2487	2536	2614	2594	2553	2549	2481	2514	2426	2471	2390	2322	2290	2136	2040	1899	1848	1662	1626	1523	1470	1367	1289	1265	1233	1158	1118	1136	1124	1100	1125	1133	1244	1357	1457	1548	1626	1652	1789	1864	1957	2023	2086	2216	2332	2480	2600	2806	3062	3291	3402	3611	3865	4009	4000	4097	4158	4330	4297	4414	4503	4497	4416	4339	4246	4269	4132	4074	3874	3948	3940	3762	3731	3641	3592	3438	3232	3146	2927	2681	2468	2219	2019	1815	1611	1514	1365	1279	1201	1225	1200	1243	1212	1261	1326	1347	1434	1582	1599	1642	1723	1771	1814	1915	1974	2127	2232	2336	2547	2821	3009	3113	3415	3634	3806	3933	4275	4293	4260	4197	4140	3956	3750	3590	3487	3400	3360	3353	3322	3302	3315	3265	3262	3237	3191	3180	3021	2950	2881	2760	2733
344	362	422	455	494	548	592	694	790	879	912	978	1009	1065	1115	1259	1379	1532	1574	1630	1704	1789	1834	1949	2100	2121	2178	2151	2153	2076	2109	2036	1847	1821	1764	1748	1665	1604	1604	1516	1444	1441	1358	1296	1168	1133	1090	1072	1107	1019	1088	1046	1089	1073	1135	1139	1168	1234	1277	1400	1505	1562	1623	1666	1744	1719	1789	1860	1838	1945	2058	2208	2338	2592	2692	2949	3098	3274	3402	3579	3761	3783	3883	4057	4138	4236	4419	4555	4636	4697	4790	4816	4851	4770	4694	4714	4555	4409	4261	3913	3700	3458	3309	3034	2707	2447	2255	2103	1900	1733	1652	1521	1442	1476	1389	1363	1279	1238	1196	1140	1171	1071	1093	1062	1083	1143	1119	1262	1375	1408	1633	1843	2055	2318	2549	2751	2897	3080	3271	3470	3515	3552	3551	3514	3401	3326	3370	3159	3069	3123	3123	3196	3182	3218	3389	3345	3334	3349	3231	3127	3041	2942	2769	2638	2561	2370	2314
274	341	389	426	493	536	607	677	752	846	936	929	967	1026	983	1112	1234	1392	1348	1414	1459	1408	1463	1574	1654	1707	1757	1742	1727	1616	1606	1630	1504	1485	1446	1406	1402	1435	1346	1297	1271	1221	1221	1150	1122	1067	1029	998	990	952	982	902	926	863	893	921	944	996	1076	1129	1172	1239	1238	1374	1340	1399	1429	1439	1594	1652	1767	1958	2123	2255	2560	2723	2972	3214	3516	3739	4042	4226	4517	4754	4966	5123	5297	5517	5677	5664	5605	5534	5484	5381	5289	4947	4830	4419	4260	3912	3624	3376	3177	2997	2762	2586	2399	2194	2077	1927	1760	1644	1574	1411	1307	1225	1131	1042	923	859	799	760	792	862	910	1031	1100	1257	1476	1543	1607	1814	1963	2054	2171	2335	2401	2527	2602	2639	2773	2826	2927	2867	2902	3003	3052	3051	3106	3015	3161	3233	3187	3315	3184	3227	3077	2903	2719	2679	2526	2489	2256	2302	2230	2150	2170
303	349	375	400	405	454	494	574	621	660	670	737	757	799	858	905	942	1095	1097	1171	1180	1203	1255	1346	1411	1519	1507	1531	1501	1507	1461	1468	1345	1306	1282	1260	1237	1165	1088	1075	1001	927	839	846	751	685	660	611	578	546	552	520	522	519	505	569	578	699	713	828	912	1038	1036	1145	1213	1307	1353	1449	1506	1817	1934	2199	2372	2659	2935	3160	3443	3758	4094	4303	4583	4976	5025	5289	5487	5715	5817	6067	5976	6042	5842	5673	5435	5350	5122	4872	4693	4545	4341	4095	3874	3675	3410	3160	3079	2879	2568	2315	2149	1909	1682	1457	1353	1210	1111	977	966	881	832	837	856	869	909	1001	1078	1202	1233	1231	1308	1345	1280	1318	1374	1465	1588	1743	1901	2054	2216	2419	2637	2771	2849	2951	3012	3086	3010	2966	2919	2892	2753	2788	2748	2696	2599	2628	2558	2476	2427	2410	2313	2299	2345	2353	2285	2329	2221
227	261	260	282	294	340	369	454	480	491	576	611	685	708	750	843	905	980	1011	1068	1099	1138	1197	1260	1353	1398	1394	1433	1360	1259	1205	1117	1052	996	899	874	811	736	711	634	550	506	427	409	337	338	301	322	311	319	339	361	403	402	480	502	584	696	815	910	1028	1146	1254	1375	1424	1481	1561	1729	1832	1993	2246	2394	2638	2885	3089	3354	3647	3879	4215	4399	4697	5058	5241	5476	5567	5713	5793	5940	5938	5995	5938	5872	5661	5631	5532	5374	5271	5056	4834	4617	4255	3997	3688	3370	3120	2790	2544	2158	1995	1744	1583	1412	1301	1205	1160	1153	1102	1090	1102	1051	1095	1072	1080	1107	1051	1016	960	875	881	891	913	948	1073	1232	1464	1694	1942	2211	2377	2577	2736	2777	2854	2759	2713	2660	2474	2395	2405	2371	2345	2386	2392	2430	2440	2466	2524	2526	2475	2506	2508	2440	2441	2352	2295	2184	2162
155	200	214	191	247	272	348	392	439	506	555	581	623	683	739	787	863	888	925	961	955	995	1023	1049	1081	1093	1061	1001	942	874	828	754	724	639	599	512	527	491	453	421	389	342	319	315	302	288	301	327	386	392	438	463	527	576	664	669	801	890	1015	1121	1165	1301	1379	1414	1500	1537	1578	1637	1801	1906	2088	2358	2553	2795	2954	3223	3575	3856	4093	4507	4851	5108	5285	5665	5800	5991	6381	6418	6658	6671	6850	6611	6497	6425	6386	6065	5905	5509	5275	4920	4558	4085	3686	3382	3027	2795	2459	2324	2107	1877	1753	1589	1532	1486	1432	1365	1264	1218	1188	1107	1100	1006	901	807	803	699	731	713	749	804	893	1050	1209	1369	1534	1722	1795	2051	2086	2120	2221	2245	2223	2184	2074	2072	2146	2196	2190	2234	2315	2312	2493	2503	2469	2507	2460	2442	2438	2295	2270	2155	2140	2045	1986	1897	1859
175	208	207	243	240	285	317	379	421	446	439	481	513	546	582	600	661	694	724	750	745	727	753	795	811	817	804	768	760	740	659	634	616	586	589	492	493	461	454	406	387	360	337	373	351	388	407	436	456	505	521	552	615	632	697	753	822	934	945	1053	1093	1155	1245	1306	1341	1397	1510	1605	1739	1910	2070	2436	2658	2926	3182	3466	3877	4179	4630	5013	5241	5513	5816	6231	6581	6693	6941	7091	7324	7410	7392	7250	7061	6928	6659	6365	5934	5495	5252	4889	4507	4107	3827	3550	3243	3007	2705	2538	2289	2068	1956	1808	1681	1548	1435	1374	1234	1115	1084	969	947	872	837	851	836	892	886	954	1037	990	1058	1138	1172	1199	1259	1274	1333	1439	1540	1658	1717	1810	1871	1934	2058	1970	2156	2207	2322	2310	2263	2344	2331	2286	2225	2190	2084	2066	2079	1963	2007	1889	1958	1979	1892	1837	1860
207	209	210	182	198	206	243	272	315	313	354	360	385	403	452	461	502	537	585	629	648	640	688	748	777	807	762	755	715	694	636	605	571	523	489	468	441	403	332	333	293	268	263	292	287	343	368	360	407	438	474	489	515	577	613	690	716	844	939	996	1097	1184	1236	1363	1485	1614	1760	1932	2142	2286	2486	2876	3174	3348	3671	4048	4293	4669	4960	5372	5804	6095	6318	6845	7047	7190	7415	7548	7666	7792	7630	7396	7224	6931	6694	6353	6070	5768	5387	5053	4570	4373	4072	3716	3357	3096	2815	2599	2318	2013	1860	1707	1597	1480	1367	1377	1288	1269	1274	1222	1176	1197	1201	1220	1221	1168	1130	1079	1005	974	901	845	846	909	933	1052	1238	1359	1476	1635	1741	1916	2004	2098	2122	2101	2096	2144	2134	2011	1892	1930	1863	1927	1874	1868	1902	1897	1946	2020	1976	2066	1918	2029	1978	1994	1952
150	161	151	158	158	183	188	253	262	296	302	336	378	404	433	501	517	539	565	546	611	634	679	690	709	729	681	603	575	548	504	453	401	337	302	277	280	235	209	181	181	190	193	210	231	274	307	333	395	462	500	535	588	632	741	866	996	1123	1181	1352	1456	1570	1652	1806	1869	1945	2101	2203	2418	2488	2724	2964	3288	3537	3857	4123	4543	4801	5210	5599	5984	6409	6642	6876	7262	7454	7556	7728	7880	7962	7912	7862	7580	7385	6951	6846	6425	6107	5848	5395	4962	4494	4117	3748	3469	3053	2867	2540	2325	2121	1985	1915	1714	1738	1685	1661	1634	1669	1636	1620	1538	1542	1444	1409	1265	1135	1074	946	895	798	792	793	863	959	1068	1218	1373	1436	1544	1675	1716	1765	1744	1768	1718	1715	1686	1649	1706	1786	1736	1790	1739	1770	1837	1934	1985	2065	2059	2143	2132	2052	1954	1876	1887	1831	1748
159	166	175	198	197	219	245	254	298	324	327	329	375	376	441	486	434	496	464	478	491	509	504	524	504	511	488	415	350	345	344	294	271	234	221	234	219	231	198	214	222	226	273	308	397	444	528	615	707	757	847	956	977	1060	1129	1243	1311	1481	1529	1664	1689	1731	1790	1850	1909	1996	2033	2148	2334	2462	2678	2882	3265	3632	3976	4363	4562	4987	5211	5647	6034	6525	6887	7069	7478	7839	7877	8155	8421	8571	8354	8468	8198	7904	7583	7144	6700	6378	5946	5464	4997	4583	4169	3762	3415	3179	2944	2728	2627	2423	2274	2127	1994	1863	1895	1819	1728	1654	1675	1586	1460	1346	1324	1222	1153	1069	998	995	1003	1004	1059	1075	1111	1180	1276	1261	1320	1342	1322	1318	1334	1359	1388	1454	1527	1577	1680	1653	1780	1796	1802	1828	1839	1870	1839	1865	1936	1838	1920	1848	1820	1774	1765	1663	1657	1603	1638
225	235	248	234	246	252	257	258	278	297	295	300	298	310	350	373	360	367	364	360	367	368	384	404	391	405	393	376	359	338	319	320	331	338	343	331	351	354	376	402	397	478	510	604	688	774	877	957	991	1081	1151	1126	1171	1256	1236	1289	1362	1431	1507	1582	1553	1631	1762	1752	1880	1922	2034	2219	2518	2678	2913	3243	3472	3877	4232	4492	4852	5105	5514	5960	6345	6875	7204	7417	7850	8071	8268	8330	8595	8746	8750	8649	8293	8105	7678	7199	6853	6342	5994	5483	5060	4700	4178	3900	3607	3265	2977	2699	2582	2375	2208	2017	1954	1811	1654	1657	1592	1581	1514	1536	1445	1367	1400	1434	1363	1385	1383	1381	1390	1341	1268	1196	1117	1049	1020	1034	1005	1037	1082	1129	1244	1328	1412	1522	1647	1694	1773	1791	1823	1842	1825	1665	1581	1591	1603	1558	1533	1597	1532	1634	1663	1731	1685	1778	1704	1717	1787
247	249	236	216	249	231	230	260	253	248	252	262	292	289	309	329	340	346	358	341	369	423	411	438	430	434	412	426	389	387	412	390	417	411	406	443	456	460	512	510	541	562	624	692	766	872	908	981	1002	1051	1142	1081	1102	1168	1240	1314	1382	1488	1607	1736	1842	1883	2016	2077	2182	2291	2459	2598	2754	2975	3164	3430	3648	4097	4320	4670	4870	5217	5507	6124	6445	6726	7315	7495	7903	8144	8173	8296	8595	8631	8627	8474	8388	8123	7667	7224	6821	6564	6048	5603	5106	4584	4214	3748	3420	3122	2840	2582	2357	2226	2041	1914	1855	1825	1746	1771	1758	1803	1841	1886	1971	1929	1932	1854	1878	1815	1622	1517	1393	1245	1224	1091	999	913	972	978	1005	1101	1258	1318	1359	1434	1541	1570	1594	1615	1621	1561	1455	1488	1468	1344	1441	1380	1447	1499	1522	1562	1666	1688	1719	1798	1802	1735	1807	1762	1744
236	231	219	229	226	219	275	249	282	273	295	331	305	377	388	369	393	410	392	389	404	427	420	421	389	395	369	352	334	331	366	357	360	358	371	403	426	442	470	480	494	543	611	703	785	869	997	1034	1148	1201	1260	1366	1415	1419	1613	1753	1831	1994	2076	2182	2272	2314	2401	2401	2451	2557	2608	2721	2854	2980	3190	3299	3564	3915	4216	4434	4782	5143	5459	5902	6290	6801	7190	7571	7817	7996	8491	8526	8559	8618	8633	8657	8514	8161	7946	7392	7089	6563	6036	5566	5043	4479	4095	3602	3206	2919	2696	2575	2351	2292	2227	2133	2131	2096	2087	2075	2226	2125	2185	2251	2150	2109	2028	1965	1776	1733	1552	1405	1293	1319	1224	1210	1195	1274	1296	1252	1380	1393	1349	1343	1356	1345	1327	1295	1330	1321	1305	1363	1369	1381	1460	1438	1499	1499	1598	1515	1565	1606	1568	1624	1638	1678	1617	1581	1621	1522	1534
295	273	319	315	327	329	364	374	365	356	360	337	393	395	392	392	395	388	376	369	350	366	374	356	324	332	315	278	274	298	286	322	366	383	410	442	478	509	606	636	722	795	914	967	1178	1314	1439	1551	1678	1742	1834	1830	1914	1943	1981	2094	2185	2155	2270	2274	2222	2215	2210	2270	2304	2326	2391	2588	2665	2936	3073	3292	3588	3838	4172	4546	4945	5227	5513	6009	6336	6733	7252	7547	7785	8183	8374	8750	8767	8743	8840	8818	8797	8410	7865	7345	6899	6388	5837	5340	4895	4374	3902	3422	3175	2904	2691	2511	2435	2353	2253	2154	2091	2132	2091	2057	2058	2048	2072	2053	1962	1873	1885	1834	1822	1798	1763	1665	1680	1655	1645	1632	1604	1533	1443	1395	1340	1240	1196	1137	1139	1111	1102	1136	1151	1238	1347	1470	1504	1594	1545	1560	1553	1496	1534	1440	1338	1345	1351	1346	1350	1384	1452	1466	1528	1568	1550
389	367	375	383	351	383	374	371	361	321	349	351	375	391	398	403	370	389	364	358	346	344	342	337	355	333	336	353	343	346	432	503	553	565	649	708	798	851	875	1014	1080	1163	1274	1423	1509	1696	1768	1832	1879	1959	1862	1890	1842	1863	1861	1904	1962	2001	2102	2113	2110	2066	2150	2192	2267	2335	2485	2637	2832	2944	3163	3339	3583	3903	4257	4466	4994	5198	5631	5874	6322	6653	7112	7572	7964	8219	8489	8726	8761	8707	8693	8654	8305	8071	7628	7209	6578	6198	5741	5082	4550	4101	3656	3301	2972	2653	2497	2270	2167	2082	1982	1956	1892	1943	1861	1897	1943	1934	2021	2079	2137	2169	2197	2264	2281	2242	2214	2152	2108	1922	1807	1667	1578	1437	1345	1255	1177	1174	1175	1167	1168	1186	1255	1306	1399	1477	1456	1490	1413	1387	1400	1365	1301	1176	1156	1172	1146	1118	1203	1204	1345	1398	1474	1543	1571	1603	1582
375	341	326	359	353	350	350	341	339	369	368	366	361	405	430	433	428	409	412	423	400	412	408	404	414	402	447	432	423	481	540	562	649	661	729	798	854	914	983	996	1094	1162	1233	1411	1464	1587	1612	1602	1722	1720	1814	1791	1803	1820	1828	1960	2045	2144	2279	2354	2328	2343	2433	2456	2474	2469	2595	2627	2799	2948	3134	3247	3361	3681	3930	4445	4788	5017	5374	5710	6113	6524	6890	7271	7655	7814	8041	8329	8390	8318	8316	8029	7895	7708	7233	6828	6459	5784	5306	4732	4121	3607	3232	2887	2580	2305	2132	2035	1968	1886	1876	1867	1898	1976	2006	2076	2202	2332	2407	2494	2456	2613	2575	2514	2441	2316	2186	2019	1843	1715	1613	1642	1527	1499	1490	1414	1398	1506	1437	1353	1400	1398	1397	1400	1269	1322	1327	1260	1207	1171	1169	1110	1100	1181	1115	1212	1229	1209	1244	1285	1336	1413	1436	1432	1478	1413	1359
371	349	376	367	414	391	408	426	447	412	417	406	434	457	462	466	453	430	414	414	402	417	381	385	409	388	392	388	413	405	480	538	575	657	674	713	786	831	898	974	1049	1213	1197	1347	1561	1690	1843	1968	2075	2120	2094	2134	2245	2294	2387	2401	2447	2505	2509	2586	2600	2481	2438	2376	2390	2380	2371	2525	2578	2675	2853	3026	3269	3502	3783	4199	4494	4885	5138	5565	5845	6170	6562	6836	7224	7321	7566	7789	7729	7903	7884	7712	7696	7212	6999	6365	5986	5393	4940	4373	3864	3314	3000	2659	2371	2128	2024	1920	1887	1945	1993	1965	2044	2063	2154	2263	2281	2395	2426	2383	2516	2394	2335	2358	2191	2155	2066	1954	1902	1945	1942	1965	1960	1950	1846	1850	1774	1606	1452	1376	1277	1208	1106	1086	1107	1090	1123	1224	1217	1280	1315	1251	1262	1277	1245	1244	1248	1186	1152	1143	1158	1166	1193	1227	1269	1290	1319
415	429	429	459	479	467	486	438	451	426	422	415	391	436	420	429	461	411	394	374	367	381	352	372	362	347	365	378	403	434	500	529	634	709	770	851	940	1020	1163	1259	1362	1516	1678	1886	2033	2240	2301	2411	2515	2466	2512	2465	2471	2443	2413	2466	2468	2339	2341	2351	2342	2240	2224	2181	2141	2185	2222	2304	2429	2608	2777	2990	3102	3392	3711	3987	4326	4551	4910	5181	5542	5806	6140	6440	6764	7138	7328	7406	7483	7582	7614	7522	7278	6872	6648	6181	5673	5095	4542	3949	3557	3098	2779	2458	2218	1924	1843	1751	1746	1717	1818	1766	1828	1971	1938	2014	2028	2045	2153	2155	2270	2281	2280	2334	2409	2466	2493	2476	2486	2436	2365	2250	2177	2129	2008	1811	1612	1427	1334	1231	1156	1105	1106	1110	1124	1206	1279	1321	1430	1434	1363	1264	1149	1143	1068	998	950	966	938	970	1020	1076	1148	1202	1274	1256	1327
463	454	440	460	481	453	442	431	397	391	400	383	371	425	432	449	433	440	405	388	398	398	409	393	414	426	432	467	554	596	622	730	843	994	1022	1115	1199	1352	1424	1521	1619	1799	1881	1990	2213	2209	2347	2397	2396	2297	2312	2265	2242	2224	2316	2242	2215	2253	2243	2306	2273	2295	2293	2187	2232	2279	2241	2411	2396	2585	2664	2827	2959	3135	3410	3729	3870	4213	4406	4808	5155	5548	5799	6091	6395	6620	6889	7081	6941	7028	6974	6855	6631	6520	6033	5630	5159	4709	4069	3561	3190	2788	2331	2007	1850	1620	1512	1437	1362	1414	1474	1455	1554	1677	1742	1856	2008	2153	2277	2459	2452	2585	2688	2858	2797	2757	2738	2659	2614	2489	2347	2143	2030	1845	1783	1685	1503	1488	1406	1409	1378	1324	1289	1260	1265	1252	1237	1270	1199	1171	1069	1009	897	838	884	846	876	930	960	977	1065	1107	1184	1150	1228	1278	1226
452	411	435	428	449	481	439	474	441	477	486	463	496	491	491	519	528	484	490	432	455	401	410	433	477	477	478	556	577	604	664	750	816	950	990	1046	1124	1255	1279	1384	1456	1566	1755	1866	1985	2068	2210	2199	2302	2312	2291	2379	2445	2508	2531	2489	2594	2621	2593	2485	2496	2429	2342	2242	2123	2179	2100	2158	2196	2211	2357	2444	2552	2712	2949	3206	3432	3818	4107	4366	4711	4970	5245	5529	5742	5979	6048	6227	6254	6248	6263	6075	5911	5741	5344	5060	4530	4211	3675	3177	2855	2352	2028	1707	1546	1389	1285	1253	1211	1274	1341	1470	1602	1728	1881	2053	2183	2316	2471	2552	2633	2675	2710	2734	2619	2686	2577	2442	2343	2299	2271	2166	2180	2048	2015	2017	1869	1849	1791	1663	1524	1386	1248	1191	1137	1114	1022	997	953	944	948	965	931	873	926	975	934	987	973	987	978	909	886	931	958	1017	1017
472	478	481	518	534	533	583	545	510	523	532	469	493	487	487	497	459	422	404	343	348	349	342	358	374	378	385	424	487	502	558	624	689	840	933	973	1121	1143	1302	1411	1541	1641	1851	1990	2224	2386	2535	2574	2666	2727	2741	2774	2774	2734	2762	2760	2689	2603	2565	2421	2301	2250	2102	2109	1903	1805	1809	1883	1926	1929	2027	2225	2243	2416	2692	2894	3121	3303	3668	3903	4187	4349	4708	4865	5291	5368	5420	5606	5772	5794	5787	5649	5392	5262	5024	4676	4196	3774	3326	2794	2444	2041	1797	1512	1322	1266	1135	1159	1166	1199	1316	1451	1542	1648	1792	1913	2015	2097	2174	2268	2346	2317	2430	2523	2556	2570	2620	2709	2708	2540	2616	2587	2625	2400	2332	2167	1957	1844	1661	1563	1354	1226	1138	1114	1105	1076	1045	1068	1080	1051	1019	1049	1076	971	917	933	819	784	794	699	735	693	746	793	837	919	1002
505	496	509	526	529	575	555	496	494	471	431	459	407	406	405	372	395	343	356	309	279	286	311	303	339	346	399	444	502	518	630	719	842	935	1093	1186	1333	1540	1648	1764	1902	2021	2202	2397	2415	2555	2727	2758	2831	2820	2694	2723	2680	2595	2580	2467	2416	2372	2266	2146	2032	2011	1957	1901	1814	1696	1722	1680	1759	1844	1891	1992	2036	2167	2306	2491	2685	2859	3150	3482	3755	3953	4225	4597	4657	4927	5048	5214	5215	5317	5247	5132	4954	4741	4473	4031	3582	3297	2794	2405	1975	1689	1383	1159	1059	978	880	865	905	968	1019	1077	1217	1324	1447	1578	1693	1869	1965	2082	2282	2375	2594	2735	2831	2937	3113	3053	3006	2939	2837	2621	2433	2253	2181	1922	1765	1627	1620	1546	1388	1365	1368	1347	1374	1319	1263	1180	1126	1046	985	966	896	811	749	759	686	664	654	665	675	736	786	875	919	1002	1047
473	448	440	452	457	456	452	452	429	437	428	433	423	412	415	436	429	421	403	403	399	427	408	407	413	474	491	537	626	665	765	808	927	1047	1152	1257	1409	1485	1650	1728	1888	2003	2135	2207	2284	2353	2353	2474	2547	2530	2495	2544	2454	2501	2488	2542	2479	2427	2312	2258	2175	2086	1962	1896	1759	1768	1634	1525	1557	1555	1624	1679	1759	1790	1898	2048	2296	2487	2780	3096	3320	3535	3828	4047	4152	4343	4517	4444	4664	4667	4574	4523	4226	4056	3727	3364	3073	2728	2406	1987	1557	1305	1097	895	764	648	656	631	708	755	873	951	1075	1263	1423	1606	1853	1970	2153	2408	2510	2592	2734	2862	3033	3048	2942	2917	2778	2569	2491	2346	2259	2079	2057	1940	1913	1867	1959	1774	1731	1636	1587	1485	1370	1275	1120	1017	911	845	797	766	788	734	682	769	759	749	788	739	754	773	769	781	786	844	838
432	441	423	444	452	473	468	485	477	466	478	495	488	471	488	476	438	462	428	423	396	407	385	405	386	385	439	460	521	569	648	682	788	864	949	1114	1149	1246	1342	1561	1615	1797	1833	2046	2192	2259	2492	2596	2620	2696	2800	2771	2803	2779	2754	2722	2627	2532	2431	2279	2152	2020	1857	1682	1529	1477	1340	1305	1225	1311	1317	1433	1488	1546	1641	1790	1951	2138	2380	2599	2864	3098	3290	3462	3580	3695	3750	3882	3933	4016	3970	3895	3728	3409	3207	2919	2584	2280	1918	1622	1307	1066	841	677	607	517	552	550	674	716	844	997	1153	1341	1519	1725	1878	2009	2152	2318	2417	2542	2574	2711	2675	2711	2714	2704	2676	2657	2560	2511	2570	2421	2412	2296	2194	2156	2092	1928	1750	1576	1407	1314	1178	1103	975	889	835	827	828	846	876	853	825	840	786	664	668	588	594	540	566	602	648	675	783
424	434	445	463	481	490	498	472	478	435	446	455	415	426	401	363	368	359	331	305	273	288	300	290	269	289	336	355	430	508	564	646	705	830	949	1048	1279	1361	1487	1669	1828	2004	2122	2303	2459	2613	2625	2772	2835	2821	2894	2856	2822	2783	2728	2617	2468	2321	2200	2019	1864	1751	1608	1475	1356	1233	1210	1115	1099	1108	1115	1157	1237	1247	1351	1500	1592	1705	1871	2085	2338	2589	2726	2907	3094	3181	3253	3397	3332	3426	3468	3385	3119	2961	2736	2340	2104	1848	1603	1325	1047	801	626	472	404	374	374	473	509	633	745	918	999	1199	1335	1519	1648	1859	1942	2137	2263	2417	2505	2635	2798	2852	2980	2957	2999	2928	2906	2788	2709	2545	2484	2331	2067	2005	1877	1729	1521	1447	1331	1285	1191	1147	1130	1060	996	952	954	959	896	814	704	641	544	509	466	440	460	485	559	541	629	701	765
390	389	408	402	417	402	380	375	381	355	368	338	317	333	326	303	291	292	276	312	287	310	285	323	345	372	408	478	552	625	713	814	926	1012	1108	1305	1417	1573	1711	1885	2019	2188	2281	2382	2456	2447	2468	2490	2543	2548	2511	2526	2524	2488	2463	2384	2285	2172	2024	1864	1769	1649	1532	1429	1318	1173	1100	1059	982	952	887	894	960	996	1060	1090	1209	1371	1514	1680	1937	2122	2274	2522	2672	2714	2796	2897	2870	2818	2762	2707	2510	2396	2130	1894	1634	1408	1164	940	738	573	388	314	239	221	237	314	384	515	652	748	919	1071	1262	1429	1642	1894	2084	2273	2381	2553	2762	2951	2948	3151	3108	2965	2991	2797	2799	2552	2465	2344	2199	2147	1985	1930	1986	1902	1734	1622	1593	1488	1415	1327	1209	1070	993	898	827	842	740	645	588	554	564	547	494	505	528	561	611	633	614	620	661
352	338	372	362	350	351	363	331	311	325	367	372	362	380	359	351	335	325	334	348	374	391	373	373	410	465	486	550	594	673	770	842	895	999	1093	1255	1304	1367	1485	1641	1769	1894	1944	2094	2156	2183	2273	2271	2344	2375	2419	2414	2446	2484	2497	2376	2429	2335	2244	1983	1856	1665	1533	1411	1203	1085	963	874	778	727	660	694	676	720	769	886	951	1068	1208	1387	1563	1766	1914	2092	2100	2153	2205	2311	2226	2192	2201	2145	2078	1945	1673	1582	1324	1083	908	702	548	406	281	195	145	155	171	264	376	481	622	793	928	1108	1268	1532	1752	1899	2146	2338	2444	2534	2676	2691	2678	2702	2721	2685	2591	2595	2509	2448	2358	2303	2288	2298	2233	2100	2192	2131	1982	1730	1513	1411	1215	1104	984	892	877	811	812	739	645	660	653	655	596	608	610	567	540	501	511	479	478	500	515
347	360	386	380	403	392	384	391	349	367	367	376	378	356	355	311	315	302	313	272	296	275	298	305	314	365	368	401	458	508	581	682	725	804	896	1030	1140	1299	1408	1574	1694	1854	2001	2097	2254	2377	2491	2433	2559	2634	2653	2651	2666	2579	2504	2537	2333	2274	2090	1894	1693	1518	1358	1153	1068	910	850	747	646	549	545	526	521	567	622	655	680	823	916	1025	1164	1309	1450	1630	1717	1768	1824	1837	1886	1809	1790	1795	1743	1614	1436	1304	1122	925	768	599	427	292	184	130	109	114	201	277	382	516	661	833	1007	1147	1330	1517	1667	1849	1960	2127	2214	2391	2413	2483	2614	2519	2677	2700	2742	2737	2736	2765	2692	2586	2466	2428	2331	2093	2017	1870	1760	1555	1386	1214	1139	1041	986	989	973	957	920	874	836	806	738	666	566	553	485	448	406	442	432	436	467	529	556
352	353	375	360	345	334	336	326	290	284	257	258	249	256	233	217	182	207	194	230	204	208	222	245	271	288	330	358	433	514	586	688	840	943	1066	1230	1325	1450	1599	1787	1934	2090	2222	2348	2451	2489	2586	2599	2582	2587	2511	2480	2517	2440	2291	2266	2123	1968	1872	1726	1557	1372	1246	1143	937	864	756	647	587	492	460	407	399	398	410	432	484	579	673	778	926	1050	1170	1342	1438	1502	1554	1597	1576	1541	1472	1397	1371	1265	1152	1018	906	687	518	370	266	165	111	64	50	98	159	231	358	476	639	783	906	1094	1238	1412	1603	1754	2009	2174	2329	2478	2526	2748	2778	2724	2921	2997	2870	2893	2856	2690	2550	2441	2300	2175	2181	1927	1779	1677	1621	1633	1579	1439	1383	1395	1276	1201	1130	1101	941	808	751	673	615	491	485	452	406	427	436	472	480	533	546	559	660
271	275	261	249	283	249	225	230	217	231	229	199	216	219	238	215	206	194	197	233	232	229	270	291	329	365	414	492	585	681	761	869	999	1046	1159	1225	1361	1493	1549	1700	1812	1987	2080	2163	2172	2254	2293	2273	2271	2293	2285	2276	2250	2257	2219	2125	2009	1942	1945	1768	1664	1409	1284	1077	930	830	713	588	481	386	312	248	236	220	244	277	367	422	524	596	712	847	993	1075	1174	1188	1245	1263	1186	1207	1115	1078	1020	966	876	743	604	531	397	258	165	97	48	35	36	61	127	197	333	457	608	764	931	1098	1266	1469	1684	1879	2109	2315	2510	2606	2671	2742	2833	2788	2720	2684	2587	2558	2557	2461	2368	2269	2245	2178	2109	2067	1965	1823	1838	1790	1741	1640	1523	1385	1278	1116	1038	875	760	679	629	615	556	500	535	530	537	506	526	514	515	520	499	462	468
227	254	244	268	243	243	252	244	239	251	253	254	282	275	280	231	258	230	252	293	281	301	328	319	342	382	409	454	522	581	678	690	827	893	914	1041	1126	1194	1294	1375	1555	1654	1771	1945	2084	2118	2226	2249	2262	2358	2428	2382	2347	2429	2375	2324	2232	2073	2010	1741	1560	1374	1206	974	845	665	573	447	364	260	209	162	154	134	171	208	242	314	368	437	552	621	692	826	905	910	979	988	972	955	901	846	837	758	685	594	480	366	298	195	120	66	26	18	36	77	146	232	377	537	656	805	1006	1175	1340	1521	1734	1917	2068	2186	2306	2404	2508	2471	2454	2398	2457	2368	2484	2396	2483	2492	2503	2399	2387	2392	2255	2204	2108	1932	1727	1649	1478	1436	1233	1158	1076	971	913	874	866	828	805	725	687	680	638	571	575	510	464	428	406	369	399	388	424
248	270	243	266	262	245	255	253	234	226	229	231	240	215	219	191	193	180	195	204	227	220	212	242	249	263	324	346	388	431	488	597	624	780	867	973	1120	1304	1415	1499	1634	1856	2044	2076	2275	2394	2446	2466	2478	2393	2444	2470	2342	2342	2203	2158	1995	1863	1768	1536	1367	1152	1044	857	716	576	465	381	280	207	146	112	101	68	78	109	145	176	228	331	413	532	600	697	769	809	852	845	856	791	733	688	644	578	532	416	366	297	228	156	88	48	42	41	70	114	180	289	443	542	695	872	1005	1150	1336	1442	1635	1721	1865	2044	2222	2249	2349	2423	2386	2500	2524	2497	2534	2498	2497	2476	2444	2264	2251	2131	2037	1859	1748	1649	1531	1421	1310	1245	1204	1183	1163	1079	1092	1069	1029	985	884	753	671	599	540	501	446	426	431	426	431	431	445	458	498
194	179	187	186	197	198	184	160	139	142	129	142	168	135	149	132	148	144	147	146	170	183	204	209	266	286	343	406	479	537	660	729	843	1017	1094	1182	1371	1509	1602	1726	1882	1985	2085	2129	2260	2289	2260	2306	2261	2214	2157	2127	2060	2007	1952	1793	1711	1598	1515	1375	1235	1111	932	819	664	585	435	345	258	184	130	86	58	44	39	56	80	138	195	281	379	431	506	557	626	623	625	653	685	612	603	512	511	462	372	353	306	249	206	150	92	75	49	61	100	142	220	299	404	557	659	813	988	1118	1268	1448	1627	1785	1971	2180	2315	2424	2501	2617	2615	2591	2505	2450	2392	2312	2168	2170	2036	2031	1922	1853	1786	1811	1694	1588	1594	1594	1529	1512	1385	1373	1297	1223	1121	1059	914	770	682	622	542	507	503	467	526	544	529	564	544	504	493	494	481
155	145	134	146	139	149	146	139	138	118	123	126	150	147	182	171	153	186	187	193	260	277	305	369	378	436	464	565	610	674	753	856	936	1062	1104	1182	1311	1397	1463	1540	1562	1638	1668	1742	1930	1980	1936	1996	1980	2023	2038	2008	2055	1944	1849	1784	1751	1637	1534	1438	1311	1129	957	809	631	549	428	331	241	171	104	77	40	24	28	38	59	96	136	196	234	292	389	449	474	486	514	539	555	529	518	480	456	376	371	317	274	209	188	137	111	73	89	109	119	173	246	321	430	575	703	887	1066	1267	1442	1648	1734	1934	2096	2239	2342	2422	2381	2498	2441	2290	2268	2161	2089	2045	2015	2010	2070	1995	2032	2010	1954	1977	1924	1813	1720	1610	1459	1433	1279	1256	1146	1006	939	814	789	735	750	660	663	634	649	634	673	618	606	534	495	455	406	387	399
163	162	159	147	166	148	149	142	144	135	145	151	185	197	209	188	195	212	238	243	287	334	333	376	367	410	423	479	498	595	603	698	747	850	903	989	1079	1209	1220	1315	1395	1528	1566	1748	1871	1980	2071	2093	2195	2283	2103	2058	2049	1958	1963	1892	1734	1547	1461	1321	1183	1054	911	747	593	477	389	285	217	138	105	61	42	25	15	18	39	57	88	141	213	268	344	368	432	489	480	520	499	457	453	420	380	346	304	266	240	196	166	146	113	106	112	126	164	225	300	407	544	668	801	925	1142	1278	1480	1548	1749	1805	1896	1962	2061	2047	2139	2177	2174	2149	2186	2173	2165	2191	2180	2178	2153	2182	2086	2075	1915	1839	1708	1620	1521	1336	1234	1192	1121	1082	1078	1034	992	966	950	926	859	817	790	709	649	624	595	479	465	425	414	386	375	375	423
177	176	151	132	155	137	137	124	123	114	122	145	152	153	147	149	142	161	185	189	202	251	271	301	305	350	356	422	465	537	600	681	799	874	978	1114	1216	1339	1448	1546	1684	1785	1926	1966	2074	2066	2134	2206	2190	2177	2011	1922	1898	1823	1718	1583	1527	1427	1293	1151	1086	954	819	709	589	488	347	288	226	180	129	97	69	36	32	15	27	52	77	139	169	252	293	322	393	391	436	405	427	417	390	347	363	334	287	249	219	201	164	157	141	134	165	158	196	280	335	435	551	652	771	987	1087	1241	1293	1468	1531	1638	1708	1849	1867	1996	2085	2153	2187	2207	2251	2227	2216	2171	2095	2030	1964	1932	1834	1727	1588	1581	1478	1389	1368	1351	1356	1344	1339	1273	1274	1235	1145	1076	942	886	779	751	617	573	576	509	477	479	502	465	437	441	443	436	486
128	119	90	94	115	93	98	107	68	87	85	91	117	125	125	127	131	137	160	200	262	300	334	348	389	426	527	560	607	700	792	935	1026	1118	1211	1348	1410	1486	1522	1632	1685	1723	1786	1810	1926	1887	1928	1874	1899	1826	1816	1709	1756	1640	1608	1566	1486	1388	1294	1194	1121	964	846	716	591	502	365	322	248	181	119	95	81	53	24	46	35	43	79	111	154	204	264	307	361	368	388	383	376	390	392	352	369	337	303	272	239	217	187	180	168	165	174	211	258	325	407	481	560	685	778	927	1050	1209	1339	1449	1536	1675	1751	1836	1904	1987	1973	2046	2029	2048	2057	1951	1960	1873	1842	1694	1669	1600	1599	1588	1532	1567	1504	1539	1481	1469	1441	1386	1304	1235	1121	1012	903	820	766	670	629	630	627	663	627	630	621	632	599	537	505	436	423	388	364
91	81	110	104	106	122	100	97	104	99	108	112	147	183	178	199	206	245	268	302	327	413	446	476	542	526	661	681	757	744	852	936	966	1099	1192	1229	1312	1343	1344	1456	1445	1556	1563	1692	1715	1736	1840	1819	1830	1842	1825	1821	1750	1756	1657	1584	1532	1379	1311	1170	1107	918	809	705	582	446	366	287	224	167	131	102	74	71	57	47	65	71	85	106	158	208	260	325	392	411	423	393	420	428	382	367	351	305	296	229	199	169	184	180	175	189	222	225	312	373	444	532	642	744	865	1018	1114	1242	1355	1428	1519	1519	1619	1672	1700	1754	1737	1740	1832	1840	1852	1901	1841	1799	1761	1742	1671	1720	1659	1626	1605	1614	1503	1524	1413	1371	1247	1141	1000	951	855	799	769	751	741	722	778	764	767	753	817	728	670	625	535	476	402	364	345	336	317
122	115	124	125	153	141	140	140	147	157	180	194	203	217	239	238	236	253	287	319	328	419	430	462	510	530	591	631	670	761	757	843	907	995	1101	1133	1252	1267	1353	1416	1555	1655	1757	1802	1905	1824	1886	1916	1950	1942	1812	1827	1734	1682	1561	1457	1402	1303	1215	1055	944	816	739	661	521	417	325	265	226	198	155	131	119	113	90	86	104	108	116	149	175	229	266	303	357	366	374	370	347	365	316	311	290	265	253	226	222	214	189	200	215	222	288	310	372	441	528	610	676	791	846	939	1052	1152	1261	1215	1307	1410	1423	1476	1598	1603	1681	1740	1810	1914	1929	1921	1993	1911	1828	1658	1628	1609	1554	1517	1407	1404	1313	1201	1220	1184	1072	1019	1022	949	883	935	896	896	887	886	876	828	804	752	661	602	534	456	417	358	337	325	388	354	413
123	129	115	147	158	143	143	138	144	143	150	179	197	186	186	200	220	200	259	269	319	346	398	445	495	523	577	641	677	760	865	927	1034	1092	1206	1286	1401	1449	1579	1606	1643	1667	1747	1702	1758	1734	1714	1716	1695	1703	1604	1587	1531	1389	1381	1266	1198	1134	1003	938	861	761	686	583	525	423	341	285	224	203	168	150	108	113	102	105	104	101	120	123	128	164	232	238	274	320	309	306	312	289	293	266	252	252	257	243	225	251	222	257	270	275	323	355	400	464	516	601	637	720	761	855	902	1025	1044	1160	1238	1322	1393	1519	1555	1656	1663	1709	1785	1776	1795	1785	1765	1670	1515	1481	1355	1312	1283	1255	1247	1343	1313	1312	1311	1332	1309	1290	1185	1127	1028	1011	939	891	788	779	702	700	679	621	589	558	511	487	459	429	432	428	394	384	368
90	85	93	99	112	121	120	114	134	143	161	170	183	206	242	236	274	293	324	356	418	472	558	593	611	671	729	801	846	921	945	1015	1154	1152	1224	1311	1363	1373	1450	1458	1492	1514	1485	1526	1457	1535	1468	1462	1474	1450	1490	1415	1379	1393	1273	1229	1144	1069	948	880	785	705	624	562	469	388	326	244	210	186	147	138	121	100	93	82	83	90	100	122	133	163	198	239	249	281	308	316	300	300	276	277	272	245	258	234	238	234	245	248	255	281	328	351	399	467	498	555	614	708	747	830	885	915	1025	1117	1233	1285	1339	1375	1414	1448	1433	1452	1467	1468	1475	1368	1406	1299	1358	1302	1288	1291	1309	1293	1370	1355	1333	1426	1377	1323	1192	1118	1011	914	822	785	710	709	737	671	707	729	732	710	697	693	647	554	543	468	429	394	338	299	271
79	97	103	113	122	151	182	185	192	212	231	273	281	329	345	375	403	424	464	506	520	574	615	673	710	736	794	815	803	885	949	951	1010	1051	1086	1160	1190	1329	1306	1344	1333	1399	1453	1460	1539	1472	1446	1485	1488	1453	1405	1435	1407	1330	1253	1148	1081	970	854	813	726	612	546	494	405	332	294	231	195	162	134	122	111	130	112	103	106	102	120	140	153	171	194	237	231	285	282	272	261	258	205	221	202	207	202	203	225	251	251	290	342	326	346	382	424	464	503	560	583	714	715	727	809	883	939	983	1078	1110	1162	1147	1200	1226	1255	1266	1250	1300	1293	1300	1333	1346	1353	1408	1373	1322	1351	1257	1300	1246	1180	1126	1089	1017	959	830	835	765	768	747	827	790	811	816	816	838	799	756	728	650	574	523	432	393	326	299	286	269	270
109	136	141	188	184	211	227	243	232	266	278	319	350	379	371	408	444	485	458	525	559	557	616	640	634	674	710	768	748	862	900	984	1063	1125	1218	1260	1315	1374	1490	1453	1557	1588	1552	1545	1532	1545	1495	1457	1400	1368	1394	1318	1239	1179	1100	1043	978	858	788	738	699	599	523	445	369	313	280	242	177	143	138	130	105	101	107	90	103	108	102	115	130	152	152	160	192	171	206	219	226	225	211	207	207	214	208	220	238	262	281	296	312	330	367	375	440	447	493	546	611	620	644	698	678	720	809	785	906	940	986	1018	1109	1119	1175	1180	1232	1342	1318	1308	1334	1255	1257	1258	1193	1132	1155	1078	1045	1034	1000	939	953	961	942	974	962	964	919	932	917	886	861	863	811	715	694	609	540	485	471	435	393	361	371	379	358	332	308
133	149	149	161	197	183	212	195	220	244	240	276	303	345	374	384	404	471	491	533	575	629	701	740	809	851	872	962	978	1090	1120	1164	1268	1281	1381	1485	1455	1489	1489	1510	1534	1461	1430	1399	1400	1367	1326	1230	1146	1149	1161	1159	1107	1056	974	948	887	830	785	715	652	548	465	411	384	307	223	182	167	140	114	101	93	96	74	79	73	67	78	90	100	120	128	137	162	183	181	219	231	219	225	199	221	203	218	212	224	227	247	258	260	307	311	347	365	431	461	504	540	590	617	629	697	728	732	791	869	843	975	996	1048	1097	1113	1117	1109	1080	1095	1100	1089	1069	1051	1052	1005	1024	1025	1020	1000	1017	1059	1114	1078	1075	1121	1062	1000	1017	973	901	853	784	729	702	620	598	609	584	588	532	525	514	497	483	438	406	381	291	249
107	108	152	149	161	191	212	230	223	236	296	340	360	403	467	501	523	607	633	694	755	834	886	941	1015	1028	1028	1073	1068	1117	1166	1190	1248	1285	1302	1273	1359	1369	1350	1336	1298	1336	1299	1244	1249	1217	1199	1167	1164	1146	1159	1170	1082	1049	990	914	797	784	708	616	569	460	395	334	278	231	192	145	129	105	87	84	103	92	90	81	76	73	107	98	99	123	145	127	124	159	171	172	181	153	157	141	155	147	147	115	165	186	191	240	235	291	305	354	376	415	457	487	538	571	551	626	683	665	691	721	713	759	793	847	824	874	870	896	917	886	883	911	948	974	972	1050	1037	1046	1107	1114	1078	1063	1047	979	961	924	945	890	821	818	770	743	746	722	722	754	717	762	733	707	726	674	675	543	511	441	381	315	252	217	177
133	153	199	203	208	252	309	303	343	377	396	439	484	499	553	568	612	650	708	749	801	816	852	932	973	994	1037	1036	1027	1041	1057	1120	1108	1174	1234	1225	1278	1317	1352	1415	1374	1403	1393	1413	1403	1360	1357	1298	1223	1165	1116	1095	1047	998	865	789	714	681	582	500	438	367	330	273	225	200	179	164	124	120	108	104	94	93	70	78	84	81	75	88	79	86	74	95	98	88	114	108	100	102	98	123	114	129	123	147	179	212	208	244	251	295	301	348	351	367	372	444	462	457	482	515	531	531	527	545	562	575	630	646	661	747	751	770	783	828	849	916	916	960	959	973	986	950	972	919	893	861	779	781	780	765	768	823	827	831	869	873	879	939	899	906	886	836	770	701	644	590	509	468	398	377	331	269	291	263	250
168	194	208	256	277	290	337	353	373	391	380	417	417	446	497	541	548	612	660	679	716	761	845	848	947	986	995	1012	1060	1062	1121	1168	1263	1345	1390	1445	1436	1500	1493	1514	1514	1521	1448	1428	1375	1322	1252	1140	1101	1019	949	905	871	856	761	690	602	582	521	460	427	393	313	275	244	196	170	146	110	100	85	72	69	51	62	46	27	39	33	39	34	43	52	47	52	63	64	64	86	89	113	114	124	123	137	143	151	164	185	209	222	263	274	282	316	308	325	346	380	364	397	392	419	429	444	468	476	511	556	625	657	689	734	789	812	810	776	817	785	762	820	807	757	741	741	785	758	763	774	771	823	836	890	922	1002	985	1009	953	921	909	847	812	764	704	669	593	553	517	504	497	504	451	451	426	391	303	315
150	163	200	219	236	277	323	325	346	371	345	441	413	505	526	566	609	662	743	816	899	887	996	1086	1145	1179	1260	1249	1284	1300	1354	1328	1391	1427	1459	1494	1478	1466	1453	1440	1378	1303	1232	1224	1196	1156	1089	1025	934	945	872	862	850	794	722	667	603	546	511	439	407	353	297	259	195	155	140	96	87	65	55	44	43	37	37	44	43	43	45	36	31	41	51	61	59	77	95	77	81	95	90	93	93	102	91	102	109	113	117	154	153	191	205	231	227	247	267	298	303	322	355	363	364	395	426	427	457	481	528	570	611	655	678	710	686	693	671	660	685	674	674	695	719	750	788	816	861	899	903	917	913	986	949	945	939	847	859	830	814	764	761	746	731	685	718	705	686	676	645	614	592	533	479	405	374	284	260
146	183	218	221	268	298	335	381	423	441	510	533	573	617	692	757	811	867	905	1003	1025	1106	1169	1216	1241	1252	1301	1277	1284	1264	1311	1271	1343	1331	1321	1284	1297	1295	1251	1261	1231	1167	1190	1114	1127	1106	1092	1038	1033	980	943	877	802	754	702	636	524	502	397	400	334	294	228	189	153	128	100	90	85	60	53	39	42	34	42	32	35	33	17	31	45	32	38	41	52	56	53	48	36	62	60	52	55	69	55	71	79	99	115	111	143	147	169	201	213	223	236	248	239	269	300	326	322	356	370	393	400	392	411	459	514	524	550	594	579	623	601	661	664	696	707	748	841	830	863	888	863	840	836	817	802	803	808	772	733	792	821	858	897	901	928	934	907	908	869	828	803	733	668	590	515	426	371	336	274	265	268
182	244	283	318	365	420	452	517	561	593	624	647	697	709	717	765	828	845	923	944	983	1047	1089	1145	1147	1148	1181	1139	1174	1133	1192	1188	1258	1262	1326	1272	1372	1316	1342	1356	1381	1283	1251	1212	1158	1112	1123	1074	1012	928	899	809	765	673	620	567	472	423	357	289	274	263	206	163	151	122	96	76	58	54	41	40	26	35	24	19	24	22	23	23	22	26	29	26	21	33	22	33	29	27	49	48	58	62	64	83	64	84	95	90	93	92	128	157	162	151	162	181	191	196	245	247	249	266	281	291	301	336	354	402	428	478	496	585	602	655	649	689	702	681	751	758	775	746	756	743	728	735	747	748	792	796	797	848	886	936	988	1039	1005	1090	1035	981	923	878	809	729	650	637	556	510	507	437	414	379	376	331	363
225	265	279	348	366	411	447	447	495	546	538	591	610	651	665	681	724	781	804	911	932	1011	1139	1130	1222	1186	1231	1245	1233	1289	1270	1332	1307	1371	1393	1405	1440	1427	1381	1311	1269	1328	1255	1162	1106	1029	1030	926	907	809	799	746	692	611	546	484	458	383	353	287	240	210	212	171	121	93	76	66	40	50	34	28	25	20	1	18	18	1	6	7	12	0	0	16	12	32	31	31	45	38	33	32	39	61	48	48	48	47	53	62	49	69	74	93	105	100	117	123	141	136	153	174	203	212	234	266	277	329	381	385	420	479	513	523	576	565	610	592	571	596	621	578	672	649	679	671	741	744	803	837	886	897	983	950	1024	972	1002	980	990	916	845	844	769	799	774	726	729	676	651	610	571	545	511	459	428	378	333
162	188	243	259	309	336	406	436	435	469	545	544	596	650	684	773	802	894	919	1008	1078	1136	1194	1291	1265	1289	1323	1373	1338	1315	1339	1314	1325	1335	1334	1335	1324	1304	1222	1238	1189	1146	1097	1105	1030	994	952	952	935	863	841	771	725	638	582	519	450	378	311	251	228	181	168	111	101	75	52	55	32	29	30	20	19	32	20	21	9	9	18	9	16	16	20	27	32	36	36	42	43	23	36	34	27	12	14	14	25	16	33	30	43	46	68	70	92	90	117	118	142	135	145	149	187	202	241	257	268	303	309	332	354	398	421	472	478	508	542	581	566	599	593	653	710	693	747	778	835	876	863	898	917	945	896	918	893	901	900	838	874	893	888	911	917	913	982	904	887	838	750	666	595	525	460	386	349	307	278
173	226	265	299	353	388	431	508	555	605	635	698	711	756	819	826	880	899	977	1015	1038	1103	1176	1232	1265	1256	1169	1225	1202	1205	1205	1204	1215	1193	1262	1296	1359	1295	1329	1294	1245	1238	1222	1171	1075	1075	1021	976	920	857	833	755	699	626	536	470	400	330	269	218	190	162	140	117	83	62	66	43	45	31	33	20	32	25	23	17	27	10	25	21	31	35	41	35	42	53	46	32	30	17	21	21	24	14	14	18	17	6	22	34	30	49	38	49	69	70	77	83	105	89	123	134	145	174	198	222	228	249	271	298	316	366	429	453	527	582	612	689	702	716	697	741	797	758	769	747	753	797	778	752	845	857	909	913	925	929	956	985	1032	1059	1101	1106	1065	1054	1017	925	856	757	708	592	524	447	443	425	389	352	358
267	262	318	355	427	503	525	552	601	590	654	682	673	678	730	745	756	802	870	924	953	1027	1101	1158	1153	1142	1184	1175	1185	1176	1272	1234	1257	1300	1322	1367	1375	1368	1370	1294	1284	1208	1203	1092	1001	963	864	853	771	761	690	659	616	507	440	387	357	321	275	215	188	150	137	110	82	63	50	28	34	23	22	18	33	33	29	34	14	21	28	30	25	24	36	39	39	48	44	39	31	41	20	22	22	20	25	31	31	19	1	22	9	25	22	30	31	47	60	74	79	85	81	103	121	149	184	202	209	236	305	313	372	407	468	508	546	610	663	663	696	691	701	677	695	643	681	694	739	764	826	932	991	1079	1067	1159	1173	1135	1159	1129	1124	1063	1062	985	965	919	843	807	767	746	700	628	579	538	525	512	505	474	448
247	276	291	371	393	451	489	494	563	596	601	616	642	652	711	755	792	856	910	1016	1059	1093	1181	1207	1220	1225	1261	1293	1247	1283	1246	1256	1269	1286	1277	1243	1266	1261	1250	1129	1109	1071	1001	948	885	861	794	724	750	714	691	632	578	558	490	436	394	321	254	232	194	146	103	97	65	51	35	30	21	24	27	20	27	30	17	20	25	29	27	21	34	43	49	55	55	46	67	76	66	70	68	55	63	38	30	23	24	17	16	2	19	9	12	10	36	36	43	45	76	80	105	114	118	147	160	184	228	243	300	323	391	424	431	490	500	530	558	620	613	631	646	658	666	718	743	791	850	978	1040	1113	1171	1221	1267	1214	1186	1117	1091	1031	1007	968	930	942	943	903	898	909	930	823	828	720	706	646	600	545	468	452	405
240	259	296	323	378	430	490	535	607	649	691	726	744	803	759	882	883	965	944	1039	1090	1073	1128	1189	1194	1248	1173	1176	1044	1126	1099	1128	1113	1127	1081	1073	1092	1103	1101	1067	998	1003	981	896	924	884	807	781	745	665	676	618	556	501	422	352	324	279	224	155	130	119	85	70	52	47	30	35	25	24	35	35	29	29	32	34	34	47	34	54	53	60	77	92	104	97	107	106	97	89	70	70	52	52	42	23	33	11	7	17	18	18	23	18	41	42	41	54	66	78	83	97	130	132	164	151	203	274	291	312	332	381	407	433	460	498	542	575	597	680	690	698	748	811	850	874	971	940	992	1066	1100	1067	1118	1087	1075	1038	1087	1096	1118	1111	1124	1117	1100	1157	1069	1005	976	834	804	666	648	581	489	461	449	390	362
261	278	348	391	412	478	558	565	617	692	698	709	720	768	755	758	820	826	871	878	918	928	948	1011	1043	1050	1048	1019	1027	997	1053	1063	1033	1126	1138	1093	1180	1173	1175	1191	1114	1062	1075	1015	943	870	777	763	635	602	602	537	479	432	344	295	250	217	183	140	114	93	83	69	53	54	41	20	37	29	26	44	45	41	35	53	54	76	81	93	82	80	82	103	98	99	101	92	90	74	67	62	45	41	44	35	37	38	29	21	17	15	22	7	19	28	35	27	59	72	82	86	109	120	137	201	223	251	304	353	384	423	442	507	531	551	621	598	659	713	707	724	740	765	768	801	822	878	940	1001	1084	1091	1112	1174	1155	1196	1229	1252	1258	1263	1233	1144	1127	1065	983	877	780	717	728	657	652	601	584	537	489	480	440
247	298	317	360	419	459	473	501	552	607	603	605	643	633	641	703	681	753	774	823	866	923	991	1011	1066	1087	1113	1117	1052	1110	1116	1120	1136	1195	1170	1176	1190	1167	1198	1091	982	915	906	824	790	715	630	579	546	489	488	447	417	342	340	277	247	205	170	135	119	106	84	59	64	63	31	39	31	32	38	47	54	44	61	64	71	72	81	57	84	90	99	101	90	105	97	109	107	116	104	91	85	73	80	89	70	43	52	33	21	17	18	13	18	25	32	34	47	64	96	102	118	154	182	216	232	278	357	392	422	435	463	509	543	568	551	631	639	612	664	690	709	745	823	864	944	1044	1068	1140	1259	1269	1292	1325	1251	1305	1193	1204	1135	1069	1026	932	912	897	843	819	806	785	797	777	769	704	666	680	575	497	444
220	228	252	270	341	367	450	467	528	507	616	621	684	678	709	746	793	819	860	880	985	1036	1049	1082	1114	1167	1147	1114	1099	1051	1055	1020	1018	1006	1043	1023	1017	954	938	913	848	806	791	705	691	622	566	529	524	486	451	467	388	366	311	273	212	201	162	129	109	88	67	44	29	27	32	27	21	31	34	45	53	57	65	81	61	77	85	82	85	102	110	116	128	142	140	158	147	146	152	132	123	103	94	93	67	58	42	21	23	30	14	13	6	44	38	61	73	80	118	121	153	184	187	206	222	282	320	347	363	383	413	441	459	499	538	598	597	658	680	794	848	905	965	1053	1082	1177	1178	1267	1272	1272	1234	1204	1194	1133	1128	1095	1029	1029	1001	1026	985	972	949	911	919	881	845	779	745	715	664	599	513	438	412
243	247	315	350	379	416	539	534	587	635	660	695	726	746	782	792	796	859	829	884	895	909	926	971	953	965	960	958	947	872	890	874	881	881	928	873	877	890	877	861	869	858	740	736	681	606	598	514	517	487	437	424	379	318	276	222	208	163	136	110	92	73	48	42	35	23	36	35	40	41	45	71	71	81	104	95	103	106	114	114	127	135	148	139	151	157	171	166	173	145	126	109	97	89	88	77	70	37	38	40	47	40	24	37	31	36	53	69	66	108	97	116	141	150	173	178	231	259	276	289	330	397	387	441	486	567	544	597	648	694	773	765	849	888	982	970	1061	1040	1133	1077	1075	1162	1156	1150	1202	1224	1222	1196	1213	1157	1118	1118	1073	1012	1006	909	836	785	778	727	674	648	572	536	508	463	441
305	346	378	373	421	472	502	543	576	601	578	592	620	598	614	644	632	694	653	704	758	760	788	813	803	822	842	907	919	878	869	846	864	888	923	957	943	931	918	892	842	842	771	683	626	565	505	489	443	393	356	327	293	280	246	197	164	147	121	96	91	69	58	46	56	43	41	45	53	78	53	82	102	112	110	130	131	123	115	135	139	140	158	149	153	147	129	139	128	113	141	124	121	113	111	85	111	91	95	56	47	53	44	34	38	32	39	41	70	82	96	122	154	163	196	208	223	287	296	320	365	400	423	473	500	523	534	549	578	634	627	684	709	727	809	866	878	1012	1007	1045	1153	1236	1279	1282	1286	1319	1310	1243	1204	1140	1076	1001	906	899	848	823	798	819	832	768	754	696	670	676	615	549	538
270	299	304	347	359	348	390	428	483	483	494	521	529	539	572	620	655	644	687	718	723	772	831	846	903	864	911	905	901	864	887	860	867	864	890	852	831	844	789	718	725	719	631	590	541	473	469	411	373	348	304	293	282	239	222	189	160	144	103	94	100	67	59	58	67	43	44	53	50	53	63	57	76	88	81	116	106	120	117	124	126	126	129	143	176	169	161	177	179	189	175	173	165	149	153	120	104	83	76	59	46	31	24	26	35	56	49	80	81	95	133	143	172	202	207	225	269	269	290	340	358	404	416	450	464	473	493	490	505	518	556	614	668	720	785	860	968	978	1061	1143	1222	1198	1238	1201	1209	1182	1144	1055	1012	979	963	946	896	959	945	960	966	967	924	949	832	793	749	684	610	557	523
260	246	267	278	314	339	400	448	495	483	595	606	636	651	626	654	672	673	700	707	764	773	770	796	783	816	800	824	806	789	772	774	749	731	711	756	728	714	696	648	674	641	580	533	531	458	467	402	342	284	280	253	220	216	185	180	146	122	97	82	79	69	68	47	47	50	36	41	32	46	48	65	80	101	108	118	130	126	128	153	171	180	196	185	192	208	205	188	199	216	191	174	164	130	128	101	79	88	66	57	57	60	46	49	48	60	60	76	92	100	116	145	148	177	200	206	242	254	285	294	347	369	392	421	467	450	504	524	579	561	612	649	695	763	821	833	926	953	984	1019	1037	1046	1046	1039	1035	1003	1038	1031	1033	1096	1034	1104	1133	1096	1126	1032	1024	964	928	836	812	661	663	638	558	591	540
265	305	286	344	377	394	434	513	525	565	613	588	617	582	602	604	598	626	597	595	625	648	683	703	689	714	699	710	696	731	706	698	693	721	702	722	749	730	723	658	672	651	567	534	479	446	397	319	294	281	230	198	186	159	147	136	127	97	88	72	60	68	57	62	35	39	39	45	59	66	64	86	94	110	128	146	163	150	159	167	180	185	193	192	193	192	185	174	162	169	159	160	165	155	139	128	119	109	102	96	88	80	77	57	54	65	71	78	88	96	97	127	130	152	177	194	239	244	265	295	317	314	364	407	464	494	509	545	527	550	586	630	633	662	707	768	815	912	887	936	976	1016	1066	1059	1144	1118	1139	1172	1134	1116	1101	1059	1057	1035	1008	967	925	861	791	761	772	741	728	699	692	690	642
313	314	313	317	375	371	395	427	420	466	470	530	533	493	530	511	530	511	570	586	614	641	653	665	727	723	733	720	715	741	737	716	760	724	701	691	668	634	642	581	583	540	485	465	408	328	302	274	264	229	212	211	184	168	154	139	121	94	83	84	74	72	52	48	47	56	42	60	68	73	88	75	90	110	119	143	144	136	151	147	167	167	165	184	163	180	207	192	205	201	191	199	219	213	198	201	156	132	123	105	87	84	63	50	46	49	57	70	88	104	129	139	154	163	199	218	215	260	272	282	318	324	326	370	387	432	446	454	472	490	504	557	582	606	674	742	837	882	935	1018	1063	1105	1172	1175	1171	1201	1115	1078	1026	1047	975	964	966	964	913	959	921	944	918	903	847	875	843	784	742	685	629
279	273	297	301	286	316	352	383	412	404	437	463	464	483	495	523	553	547	612	611	632	622	651	699	715	674	688	678	683	696	660	657	614	597	567	612	591	540	510	463	433	446	405	396	384	370	323	280	257	256	216	199	207	177	158	157	131	96	84	59	59	52	48	44	47	41	59	45	44	65	64	87	96	118	102	117	138	150	157	177	192	205	201	240	249	245	253	293	261	280	262	257	245	224	227	194	167	133	116	94	74	57	49	63	81	61	73	71	105	119	123	139	149	156	165	189	207	200	239	248	257	248	262	300	307	352	381	419	435	496	507	553	581	637	703	718	815	839	913	910	939	959	995	987	1006	971	947	963	956	977	972	1054	1049	1105	1124	1078	1069	1061	994	906	876	840	782	707	654	611	564
269	306	304	318	319	333	364	401	391	434	456	530	536	560	520	531	527	525	511	536	535	543	519	537	537	559	529	526	548	562	550	554	521	531	547	544	559	510	524	485	479	460	468	470	422	391	359	302	255	239	199	168	169	141	108	118	94	75	67	56	40	54	55	56	51	65	44	70	45	67	85	89	104	119	118	162	195	216	230	233	243	230	254	259	278	282	300	279	277	274	259	266	224	202	195	169	162	135	116	123	101	77	75	79	71	64	76	78	80	99	103	126	116	129	143	166	193	196	220	207	248	289	283	332	327	357	439	442	465	504	517	539	584	568	618	637	647	670	678	761	786	811	917	956	993	975	1039	1057	1091	1131	1144	1096	1118	1125	1086	1078	1009	1021	907	884	835	827	737	727	685	632	612
295	351	355	323	358	351	336	399	414	431	427	459	467	445	444	398	422	417	430	412	414	436	461	477	479	518	498	506	527	537	557	536	572	570	558	563	551	544	542	497	496	472	424	406	372	312	284	240	198	190	157	150	133	112	114	99	89	88	81	58	62	63	48	62	56	65	79	57	88	107	110	110	118	145	171	188	208	207	223	244	249	246	263	270	250	256	265	263	258	263	265	252	217	250	224	224	193	160	160	128	96	84	75	74	56	60	57	62	71	89	98	82	108	133	139	160	179	200	236	276	283	295	343	350	351	374	390	388	376	409	424	472	453	489	523	540	575	632	677	709	831	891	994	1041	1107	1133	1113	1109	1086	1101	1037	1006	1003	973	937	948	945	972	910	922	951	917	856	845	757	676	672
289	279	271	289	292	289	284	321	351	353	396	364	398	405	409	401	394	416	420	444	468	465	500	520	530	537	548	546	535	505	513	491	536	491	503	487	482	479	459	415	414	381	332	330	296	256	237	211	182	168	142	154	148	153	131	126	107	120	113	80	66	66	69	81	71	81	42	78	86	98	84	99	124	121	143	161	175	187	194	219	213	216	239	274	284	279	292	309	307	268	275	278	261	272	231	223	169	170	138	115	90	69	62	64	62	50	48	55	50	78	92	72	104	111	123	132	167	181	222	236	241	270	296	311	296	301	332	329	361	371	404	419	480	547	581	636	655	704	744	820	827	882	934	949	939	934	937	918	919	931	901	896	942	917	980	1006	996	1030	1039	1001	935	895	867	766	664	600	574
239	255	275	294	284	297	328	352	383	376	431	428	471	488	497	467	455	473	479	472	462	474	475	472	481	453	478	460	427	424	385	358	422	383	416	365	390	358	374	359	331	295	312	274	252	260	222	215	175	179	160	165	126	150	122	93	110	82	77	78	52	61	46	57	67	53	59	59	68	74	77	79	105	116	150	144	176	204	227	261	256	288	322	311	352	334	319	368	320	314	269	256	251	200	197	179	162	127	122	125	99	73	72	68	60	50	59	63	43	70	64	76	87	97	103	105	147	167	213	232	239	245	259	264	301	310	314	346	346	405	454	499	542	557	559	617	647	675	673	683	715	719	760	827	864	882	908	944	949	936	981	1009	965	1003	1010	1004	946	948	890	865	766	736	657	638	569	540	508
272	290	323	342	377	353	357	370	433	434	418	413	460	460	435	436	410	396	396	410	382	398	401	379	382	381	394	370	369	361	321	347	364	347	366	357	368	360	376	358	332	290	260	276	271	263	258	198	165	155	133	123	116	113	91	89	90	61	63	50	43	37	43	40	51	66	70	79	87	98	96	116	135	152	189	197	218	238	264	298	294	315	326	330	309	306	319	298	286	272	252	237	229	190	190	171	187	173	158	122	117	87	87	61	65	43	44	43	55	46	52	54	72	80	101	114	146	179	218	215	231	281	275	290	310	296	324	348	326	363	393	431	433	454	493	504	548	539	589	597	653	692	760	819	895	945	973	1027	967	998	1006	949	917	895	849	807	762	738	757	720	706	672	668	646	611	561	548
280	288	317	304	315	352	308	325	320	333	350	337	379	376	342	326	368	358	354	378	383	381	344	386	380	389	397	421	405	409	373	363	378	392	405	373	392	380	367	325	328	304	284	255	250	222	202	180	171	150	134	117	111	106	83	73	77	75	64	59	65	60	63	58	76	73	86	96	94	113	93	117	151	124	162	172	202	190	225	237	261	281	282	289	279	292	309	317	309	327	304	308	291	290	241	228	207	195	143	146	117	84	76	48	45	36	24	44	32	55	73	73	86	96	128	146	188	208	215	248	271	266	268	266	285	265	281	315	329	325	359	386	402	417	461	506	548	539	611	646	660	740	809	845	892	883	887	891	869	835	841	751	757	774	766	762	781	798	758	761	721	728	665	622	610	569	487
238	243	254	258	264	271	290	287	318	336	382	369	375	386	373	392	378	425	406	448	424	417	398	415	420	410	451	432	430	391	412	376	381	353	351	341	350	314	304	302	298	277	261	265	228	223	219	172	163	145	119	126	120	113	111	101	90	83	87	77	68	61	52	73	64	65	72	82	79	75	84	96	105	106	132	163	180	178	213	218	242	276	313	311	323	330	308	322	342	327	319	299	274	268	246	218	190	167	148	123	105	75	72	61	62	49	39	47	55	40	55	70	80	93	135	132	169	173	194	191	206	232	244	246	220	278	293	303	296	352	375	409	427	414	488	497	543	586	601	607	621	648	665	697	732	669	742	744	725	755	771	790	784	781	817	792	791	737	726	699	644	636	564	524	459	435	402
232	265	282	280	303	297	331	358	367	410	413	435	443	436	464	435	437	398	405	424	400	405	392	362	373	346	395	368	347	363	334	329	324	304	328	341	325	313	331	337	324	312	300	261	257	240	221	188	168	170	155	134	122	112	102	91	90	74	75	53	61	43	41	51	51	56	63	56	75	80	86	109	112	134	129	157	190	194	220	250	256	296	282	292	318	330	310	293	265	248	254	240	219	213	182	177	150	145	146	133	125	110	103	84	75	58	53	45	41	49	63	59	74	83	107	101	121	136	161	150	168	193	202	224	248	258	290	308	312	331	339	338	394	368	425	432	473	464	480	482	524	584	598	643	698	698	749	742	779	762	778	775	774	777	721	700	648	611	591	543	511	498	480	456	418	434	417
293	321	349	354	358	360	370	382	390	391	388	415	409	389	390	390	366	359	389	343	360	352	357	365	339	343	360	357	368	373	380	338	360	339	351	349	344	340	357	332	346	335	291	250	226	222	197	182	143	149	136	129	100	86	69	89	72	59	60	63	59	47	64	58	63	77	70	80	101	93	113	118	125	153	140	154	163	182	219	234	236	237	251	245	242	245	246	234	225	216	210	236	197	205	190	177	168	149	153	121	125	99	102	76	57	57	38	34	35	45	57	68	74	83	91	111	121	136	141	147	152	188	179	190	211	232	221	230	236	255	261	294	301	297	338	367	388	430	506	540	557	628	637	712	687	715	757	734	676	672	650	640	607	585	586	533	536	574	551	507	494	500	481	496	478	457	437
288	287	292	294	312	340	311	337	309	335	340	351	344	355	341	341	381	397	374	391	380	393	421	416	429	393	397	373	401	401	375	351	345	341	346	324	322	327	317	329	276	276	257	243	202	204	172	143	148	146	117	111	96	90	78	98	68	87	84	75	65	74	88	80	62	80	83	88	96	93	110	106	108	113	119	137	145	150	156	167	197	215	214	214	234	237	249	241	240	229	214	232	234	217	192	186	171	131	129	120	102	83	85	73	76	49	42	52	42	45	48	66	62	88	97	104	111	131	127	152	146	133	125	155	154	161	194	215	205	250	261	264	278	311	346	378	419	451	514	565	571	609	653	586	623	609	576	579	586	584	588	569	563	597	569	598	590	575	593	555	518	512	469	455	408	376	368
262	294	289	316	317	314	356	329	333	338	375	400	412	425	454	434	427	448	397	425	408	408	415	411	405	388	360	334	372	335	312	328	300	293	284	287	305	284	283	309	284	258	251	248	222	201	179	166	170	164	152	132	116	110	110	94	86	75	75	83	71	67	55	66	86	65	57	72	73	85	87	101	97	89	91	124	146	150	157	205	187	224	256	234	288	263	263	249	232	244	226	230	205	211	183	174	167	155	145	134	133	108	110	105	100	81	84	64	64	54	58	51	72	81	74	91	102	107	113	129	115	117	106	129	147	154	166	193	215	243	249	291	317	309	340	375	393	444	444	472	529	545	574	544	552	561	590	597	644	609	613	675	659	707	630	628	608	527	521	460	453	431	426	391	366	366	327
289	307	339	358	383	358	423	397	423	406	418	453	440	443	413	395	407	400	387	383	390	376	377	359	377	345	340	315	347	358	328	341	362	329	322	354	321	338	309	309	286	300	293	278	245	234	199	167	176	152	126	118	123	117	89	99	99	81	71	74	71	74	70	64	69	74	82	75	83	105	100	107	108	113	110	152	159	158	173	176	194	191	219	204	239	250	212	236	230	215	218	217	219	207	209	220	207	203	192	188	161	173	159	122	122	107	86	76	71	57	50	55	56	59	57	77	88	98	99	107	107	112	112	115	126	140	150	183	193	217	225	233	243	271	280	304	338	390	420	458	517	568	583	639	629	658	659	678	668	691	664	605	595	568	527	511	473	485	464	468	468	447	481	421	413	435	374
303	314	352	345	376	379	374	401	364	397	412	421	414	391	422	411	348	361	374	367	364	379	360	390	406	379	417	343	405	386	424	401	413	368	339	363	333	367	293	307	285	299	287	261	242	224	195	195	149	156	146	115	110	119	95	85	88	79	83	78	93	89	99	102	89	91	90	101	86	102	103	103	99	103	100	109	123	131	128	140	174	169	182	194	222	228	244	250	274	267	248	270	267	260	246	249	244	212	190	205	185	166	126	127	121	95	89	64	69	74	53	53	77	66	55	64	80	75	76	101	92	84	84	96	94	104	117	119	171	172	185	230	269	292	305	329	395	451	476	500	543	591	608	652	651	609	627	570	581	585	553	540	543	507	521	522	526	576	540	568	566	522	501	483	431	404	335
261	298	322	308	336	345	370	378	355	372	371	416	400	450	428	426	429	390	414	406	435	425	395	410	404	388	395	407	390	368	379	367	359	338	342	303	274	289	282	278	257	250	270	262	230	237	198	183	176	154	166	124	127	129	110	101	102	91	97	94	82	89	94	88	74	69	76	72	87	78	97	94	103	96	108	103	139	141	137	162	201	199	226	224	262	293	280	297	294	287	289	282	290	225	240	220	199	202	178	174	161	122	123	125	119	122	97	97	88	87	79	70	72	69	61	59	57	67	62	62	64	69	65	73	79	90	111	134	159	199	217	274	276	343	378	402	438	451	517	536	532	537	567	540	588	561	536	569	566	567	550	563	535	573	550	578	582	556	548	555	538	473	441	383	379	320	295
315	307	354	373	368	421	405	444	439	430	446	411	458	461	474	425	430	421	415	379	378	376	386	359	374	390	356	356	351	331	332	317	314	291	318	300	276	275	302	298	295	276	243	268	226	211	222	186	156	158	141	136	125	100	104	87	97	84	85	90	82	69	83	76	66	81	69	79	85	89	99	119	122	130	156	150	172	163	161	187	212	230	236	248	258	262	278	254	266	287	259	261	241	236	223	224	213	199	178	175	168	163	167	153	147	143	128	117	112	102	72	77	63	48	42	58	60	58	63	70	60	86	82	86	110	111	142	150	169	213	239	277	296	337	383	420	417	468	473	464	513	541	570	561	593	613	632	642	656	668	627	572	574	537	534	493	485	475	471	452	437	406	413	369	378	346	315
344	369	373	387	420	402	436	424	417	435	400	423	427	400	404	380	396	359	358	343	372	361	340	337	363	327	361	337	322	344	312	343	349	340	325	309	323	332	334	312	266	269	241	211	167	189	163	144	122	139	115	107	108	89	89	79	85	91	89	82	87	78	100	98	85	102	95	101	106	104	122	131	143	149	149	155	139	147	159	166	159	164	197	188	186	207	229	244	264	264	268	281	268	248	249	258	242	252	227	208	190	184	173	158	130	141	131	109	105	96	72	66	57	65	45	27	51	61	60	81	83	88	99	118	114	125	147	152	191	207	260	254	290	334	347	393	465	474	506	572	605	632	653	671	700	705	713	632	662	615	590	565	521	503	467	466	403	409	450	433	431	420	441	397	401	366	340
307	327	336	354	392	387	390	397	361	384	381	372	385	436	420	392	414	393	367	400	378	387	378	380	347	357	329	352	337	346	346	351	354	310	302	309	295	271	273	258	239	233	181	154	172	161	153	144	108	123	103	122	108	96	108	92	96	73	105	108	125	127	113	107	102	100	109	106	97	118	94	119	122	123	117	137	131	123	131	129	161	177	189	200	232	265	270	288	301	324	342	334	314	290	279	279	258	246	222	207	191	180	182	149	138	115	96	105	87	88	72	82	56	63	61	57	46	54	57	59	75	81	84	118	112	139	149	178	173	220	247	267	312	374	398	442	524	542	554	607	610	605	590	596	617	619	582	578	581	559	555	537	524	526	488	457	480	466	463	461	430	432	407	353	344	313	260
297	305	301	331	360	385	403	384	431	418	453	442	431	445	443	455	448	442	455	406	419	412	373	353	346	294	315	315	311	300	313	328	289	303	293	283	272	253	239	234	240	250	219	198	192	184	169	152	141	155	133	128	136	122	105	107	96	100	102	97	98	106	82	78	84	86	95	92	98	91	108	112	107	138	137	150	152	159	174	176	199	214	234	253	244	287	281	276	299	305	307	296	284	271	266	258	231	212	200	211	179	160	177	136	131	114	123	100	89	80	66	64	73	65	59	67	47	46	53	63	79	81	107	121	131	168	178	215	233	299	294	333	373	398	439	472	483	514	507	530	503	528	515	535	529	557	562	596	607	578	608	570	574	544	502	457	446	430	398	396	380	354	336	325	306	300	287
339	340	344	379	384	448	422	464	466	428	490	467	457	463	430	436	392	426	402	354	380	344	336	330	325	309	290	293	289	296	301	324	325	302	313	289	306	277	269	260	260	251	245	209	208	182	169	170	136	148	118	114	124	101	96	95	90	92	91	83	89	97	94	93	97	87	114	104	104	133	110	124	145	155	165	160	184	182	205	187	212	226	214	212	217	244	235	247	243	231	281	268	277	278	260	258	259	246	245	190	210	182	191	154	138	128	115	97	84	66	57	49	60	42	40	57	45	49	62	71	80	96	120	119	150	183	197	220	250	263	299	304	343	378	394	425	464	463	502	509	530	566	558	543	583	588	565	550	566	533	503	514	479	447	435	393	397	373	395	341	354	366	335	372	385	377	357
333	342	331	339	391	410	395	436	434	389	406	401	367	377	403	378	396	386	414	365	366	353	340	311	346	321	312	327	319	290	320	315	309	316	285	266	289	256	259	233	240	221	202	192	185	137	141	113	122	107	119	98	93	104	100	84	100	97	103	116	99	107	113	116	114	130	101	93	109	95	104	106	120	125	147	156	155	158	185	177	192	186	194	209	235	245	255	260	245	257	256	307	306	270	269	278	267	230	235	207	192	166	144	142	117	85	87	60	64	67	49	41	49	57	49	48	49	73	80	100	93	96	104	134	146	175	202	216	244	266	285	311	326	345	418	433	473	507	544	553	529	562	635	593	559	536	500	499	472	447	441	433	447	413	440	388	398	423	427	391	389	397	392	386	384	384	314
296	307	300	324	337	337	374	380	391	388	390	402	388	387	396	404	397	411	361	390	372	345	351	352	333	312	296	322	280	259	267	270	290	259	259	272	232	228	220	189	203	163	169	161	157	157	131	129	122	121	113	108	114	111	120	120	101	103	120	113	105	102	104	95	109	99	100	96	93	88	120	104	108	122	136	149	157	184	193	206	213	227	241	236	248	262	271	258	236	285	246	257	259	224	224	224	196	186	162	134	145	124	124	110	97	87	84	56	65	54	60	44	57	49	66	64	64	70	85	90	103	124	126	154	163	184	203	227	256	287	326	343	369	390	391	421	448	518	541	536	529	557	533	539	505	488	466	439	412	407	421	433	460	456	480	473	462	488	433	403	360	362	345	319	319	321	328
281	301	355	352	338	397	412	405	396	444	412	401	416	430	386	418	400	371	348	344	313	275	292	270	292	257	264	224	225	222	235	209	233	249	225	247	229	239	207	188	206	210	192	183	164	161	161	157	135	129	119	117	104	116	109	111	112	119	106	101	107	93	111	117	111	115	97	104	116	119	130	143	146	171	179	175	210	217	213	238	235	226	215	232	211	236	221	223	220	199	203	203	216	180	183	173	164	168	143	129	120	115	112	94	99	79	70	58	70	56	47	40	62	58	53	65	53	80	95	97	101	107	130	161	176	181	218	230	271	271	309	301	323	336	344	351	378	408	402	447	469	480	513	485	505	477	487	477	450	421	445	455	434	455	452	421	382	383	387	357	345	344	339	381	388	381	371
289	324	326	351	358	390	401	440	375	422	391	381	380	362	343	354	344	315	312	296	297	258	280	268	247	269	235	241	221	218	241	236	238	262	258	251	240	226	221	206	184	178	178	167	174	157	147	133	142	121	125	114	110	110	111	121	95	109	119	122	121	133	127	140	125	131	147	142	142	139	165	164	168	162	173	182	189	182	179	173	187	181	190	196	182	189	208	199	211	198	201	210	195	200	201	195	199	182	153	143	122	127	91	87	67	68	64	54	51	55	54	60	59	71	65	76	80	88	87	100	92	120	150	143	155	157	190	188	214	203	239	243	293	290	290	315	338	386	396	407	457	471	497	508	508	491	468	474	445	407	397	382	400	399	377	429	371	395	379	417	415	423	442	436	425	448	432
244	250	265	273	320	334	329	333	344	361	321	330	321	351	319	324	346	328	324	309	323	302	306	311	272	248	256	248	223	220	217	234	227	243	237	243	248	248	194	187	176	182	171	173	157	164	129	140	126	135	129	120	116	122	128	126	145	139	146	150	143	141	137	161	141	147	155	147	144	156	138	133	129	132	146	145	163	171	173	174	180	174	180	195	206	203	207	203	212	217	224	220	199	190	188	185	186	157	150	123	105	96	78	73	75	64	55	52	71	69	70	74	66	81	70	74	78	79	80	111	108	102	106	137	128	120	148	149	156	183	191	230	245	290	316	360	348	375	406	412	414	428	422	420	409	409	395	421	393	399	412	429	421	433	456	420	429	429	450	433	453	437	441	407	395	407	365
218	234	252	266	261	301	304	340	347	355	342	343	333	340	344	361	338	348	351	328	291	297	265	254	237	237	211	227	212	203	204	207	200	224	241	221	242	235	220	205	188	170	201	170	185	176	162	153	150	151	152	146	120	134	123	133	132	135	133	115	129	133	131	135	113	116	113	127	103	105	118	111	117	141	136	145	144	168	197	195	199	218	183	196	181	200	194	188	187	183	172	179	178	165	162	134	147	129	112	119	115	96	96	89	61	72	60	68	54	67	65	65	85	77	81	67	73	77	67	75	100	85	111	113	109	119	148	137	169	194	227	249	261	280	322	350	337	347	346	330	365	370	376	395	405	397	449	442	473	502	491	484	487	468	430	431	418	429	396	420	419	394	377	389	396	392	375
227	226	259	296	296	297	311	341	363	368	348	314	316	300	318	308	305	308	283	286	254	268	241	212	214	181	222	199	199	197	224	231	216	220	242	215	229	225	229	213	206	189	177	164	148	158	174	150	130	136	136	112	109	119	105	102	86	111	106	130	127	105	102	107	111	119	121	124	117	135	126	130	134	152	163	163	162	156	181	179	165	182	173	175	163	166	161	163	165	155	167	170	173	158	158	141	132	133	126	128	115	119	88	93	68	69	55	56	74	64	53	56	73	83	57	69	69	71	72	72	96	99	92	109	133	148	143	160	166	174	211	194	229	263	258	287	337	332	349	363	384	419	425	442	472	501	492	510	476	474	442	453	423	405	394	390	381	383	382	402	418	429	447	465	438	435	413
221	230	242	254	269	288	272	304	273	304	306	294	278	273	255	247	255	275	275	267	248	238	237	231	210	223	232	232	220	223	235	227	239	236	211	206	203	220	187	193	173	178	139	133	131	128	130	116	121	110	118	101	105	107	107	100	97	109	107	121	128	132	131	139	136	139	130	131	134	124	125	141	145	140	153	134	157	174	148	146	162	163	162	160	156	164	158	147	156	185	163	198	182	180	163	179	160	142	139	129	114	99	88	75	79	60	53	62	48	63	71	78	64	80	82	74	77	76	80	83	76	104	110	106	114	117	119	133	139	141	167	193	207	234	278	301	315	351	356	417	414	447	447	463	462	465	470	471	452	430	416	414	399	404	384	398	408	417	435	439	448	462	443	464	429	403	395
172	191	205	231	231	252	251	253	280	284	301	282	276	292	276	282	274	259	289	269	264	269	244	247	220	211	224	207	191	196	186	165	174	170	178	185	202	181	167	167	174	149	134	142	134	117	105	133	119	109	103	111	102	121	89	91	105	113	120	138	135	118	138	128	117	141	136	130	125	118	117	132	121	123	127	141	147	149	155	157	142	155	159	174	188	180	168	180	166	174	152	168	173	159	163	139	136	128	125	127	121	111	99	93	87	72	67	74	71	64	67	73	74	67	67	72	66	61	58	64	83	69	71	86	114	122	125	122	139	163	172	214	226	243	264	272	286	307	344	385	388	387	377	408	423	406	403	400	404	410	421	431	444	409	461	425	432	406	396	407	413	383	382	342	348	306	318
175	190	188	211	236	246	248	274	277	302	318	310	289	273	285	254	253	233	240	242	226	233	231	218	203	167	180	157	174	163	156	159	172	178	174	165	169	185	184	198	165	167	148	134	134	108	101	106	117	107	112	94	104	97	91	92	77	100	116	106	102	118	110	105	115	125	126	132	172	136	137	135	149	127	135	149	161	154	165	173	164	157	176	181	171	158	155	145	148	145	137	148	162	161	175	142	172	159	128	135	128	122	115	119	89	76	60	81	61	69	48	49	66	68	49	73	57	70	63	83	74	79	87	102	108	116	142	141	172	174	183	189	180	195	220	223	253	281	312	344	357	363	405	408	403	422	425	428	429	427	415	417	418	410	392	373	347	360	335	329	316	323	327	349	338	361	340
175	174	183	201	202	234	229	233	267	268	271	286	255	259	223	207	204	209	210	210	229	231	202	216	177	174	183	181	165	169	177	179	198	193	189	182	183	182	181	187	161	138	143	122	92	90	85	85	90	85	91	70	82	72	80	82	95	95	87	92	108	118	124	129	129	151	134	146	147	146	142	136	117	132	114	150	128	134	150	126	136	146	127	150	155	145	161	144	154	150	146	179	163	177	151	168	164	160	131	124	128	97	91	81	76	63	65	40	46	38	47	55	58	58	74	74	83	78	96	93	93	93	90	99	111	110	134	130	159	156	148	171	209	193	210	246	264	290	315	343	370	390	409	415	410	391	371	372	358	320	347	345	339	341	346	337	345	366	333	366	375	385	361	384	364	362	340
144	157	169	166	174	203	214	214	215	219	238	240	241	220	216	206	227	225	225	240	223	242	225	205	215	195	181	170	160	158	168	169	168	172	168	169	143	135	129	132	140	123	108	104	99	87	77	73	77	82	74	84	71	94	84	101	88	102	122	118	100	111	106	123	125	128	127	126	114	116	104	117	111	100	122	107	122	133	140	142	162	165	163	168	183	193	182	186	174	168	155	164	147	144	150	148	120	117	109	96	80	71	59	51	68	52	47	55	67	63	58	63	62	62	73	73	97	78	92	91	89	112	78	104	119	108	134	125	158	172	162	198	216	234	228	243	277	277	294	323	349	354	371	363	366	341	328	330	315	296	325	321	341	343	336	381	374	385	402	369	403	353	369	324	309	272	271
138	143	136	165	184	181	218	224	221	212	226	250	255	246	249	243	228	241	252	227	217	225	210	187	186	168	162	154	146	157	140	152	130	155	152	132	137	139	126	131	114	105	117	111	105	91	78	79	80	84	80	80	85	97	83	93	83	93	91	94	95	104	93	100	104	120	100	102	110	106	127	126	123	128	139	156	160	163	185	195	182	185	176	190	178	176	182	162	141	132	130	120	122	118	108	85	92	77	80	93	67	60	48	57	66	44	54	71	73	60	62	68	55	64	55	60	74	77	82	87	106	100	100	106	107	120	131	137	146	145	160	176	197	195	203	196	222	218	246	254	291	331	342	362	389	357	355	367	332	339	335	331	352	368	365	362	366	336	344	349	333	336	318	303	295	295	278
144	154	180	195	193	220	253	221	237	245	241	222	251	230	236	218	209	210	198	187	175	177	165	149	178	169	158	137	145	134	140	148	151	136	144	122	145	124	117	135	128	126	133	111	90	93	84	77	70	65	70	73	76	54	79	78	68	62	84	85	86	95	90	100	118	105	127	122	143	130	138	162	177	188	176	188	159	194	161	166	186	185	146	149	141	147	137	131	121	124	136	125	115	108	94	102	110	94	101	89	81	79	71	80	59	57	68	61	60	51	43	54	62	59	57	63	66	69	87	89	107	118	124	114	119	113	113	118	106	122	117	117	131	137	141	142	179	200	211	247	276	302	326	369	379	359	349	346	338	345	322	318	294	291	316	286	327	301	308	324	322	350	333	336	348	316	325
147	157	192	176	180	190	192	240	231	223	221	241	232	213	205	190	189	161	164	159	173	186	174	166	194	168	159	142	147	146	127	145	136	119	129	112	97	118	117	113	114	113	95	92	96	87	80	74	68	83	80	74	75	76	87	85	90	98	111	98	118	108	133	128	116	138	144	157	162	159	163	158	164	150	169	143	146	150	131	151	150	145	142	145	154	119	142	131	144	129	140	119	112	112	102	101	90	81	104	81	78	73	66	63	67	63	54	51	54	71	70	68	54	60	54	75	74	65	86	84	92	101	86	101	88	82	93	78	81	86	80	95	100	123	123	160	177	185	217	242	270	266	309	289	317	294	298	301	319	270	296	276	299	297	318	312	352	339	351	355	371	329	327	315	288	251	258
119	138	155	149	183	206	225	211	239	269	265	238	251	222	209	205	205	188	153	182	178	164	173	154	162	151	148	143	116	113	106	107	83	102	115	117	101	116	98	100	86	80	101	91	87	83	72	76	69	84	77	84	86	83	82	88	94	123	108	116	118	129	126	116	119	141	132	131	130	141	127	138	145	137	129	132	124	147	127	123	142	140	149	151	173	148	128	143	133	112	107	100	86	80	82	76	91	55	74	83	76	71	56	60	64	64	61	55	56	59	63	76	60	62	50	57	59	58	66	68	67	69	73	72	82	76	54	70	60	83	84	96	112	132	127	142	188	186	216	232	234	247	268	258	298	293	334	331	336	344	355	364	341	364	332	357	349	330	335	297	292	307	245	237	249	222	214
129	145	158	171	170	199	224	248	261	261	244	253	256	230	231	190	162	167	146	150	144	150	150	148	137	124	129	113	105	88	106	111	107	108	116	115	114	95	126	92	85	82	102	80	75	60	53	58	60	71	56	55	63	81	77	82	91	81	101	103	99	116	107	93	119	124	129	113	126	123	128	144	139	151	154	153	139	134	153	148	147	135	133	135	144	134	114	102	82	87	70	86	70	81	63	80	71	65	74	84	84	95	83	80	56	61	61	44	56	50	45	54	52	51	52	55	51	42	56	51	62	63	82	67	77	85	65	69	77	63	72	94	95	119	107	146	144	175	204	221	259	278	253	305	345	343	367	384	382	390	372	372	368	342	316	313	305	305	270	268	277	287	254	259	237	246	235
110	129	141	166	149	181	189	217	222	227	230	226	208	199	193	164	181	167	134	147	142	135	127	135	118	132	129	124	117	101	126	127	128	115	129	116	119	86	78	79	85	77	72	62	62	46	46	58	47	53	57	59	59	77	67	70	76	86	86	90	98	108	110	110	112	112	117	151	141	135	139	128	128	116	125	112	135	131	111	118	117	97	103	105	99	87	85	86	93	92	74	69	87	85	82	74	80	86	102	93	90	98	89	89	62	69	51	41	38	40	29	46	36	45	52	58	51	55	54	51	49	60	66	50	66	58	54	51	69	69	91	104	103	106	138	157	184	200	225	253	277	316	330	334	355	349	360	340	357	341	344	345	334	332	310	312	285	317	317	305	316	299	285	275	249	245	237
106	114	120	147	144	152	168	188	205	215	190	208	220	197	204	184	185	170	166	164	158	146	149	149	151	145	137	127	138	105	102	120	118	97	93	95	105	84	82	81	84	73	59	61	53	53	41	43	53	65	55	75	80	77	66	84	83	99	101	98	93	102	112	126	119	115	119	122	110	110	109	103	117	106	108	113	82	98	103	115	107	98	114	117	118	105	116	110	96	99	82	78	86	108	106	100	102	87	84	72	74	77	77	80	66	61	59	49	49	57	55	45	47	39	44	40	56	43	48	46	36	46	37	34	37	44	65	59	71	97	92	121	118	152	148	161	199	191	221	241	269	266	296	303	320	321	313	334	307	311	326	332	312	353	317	314	301	291	307	292	289	268	234	258	205	192	188
121	128	137	147	155	168	179	184	196	217	225	222	237	241	223	226	206	173	152	155	140	126	134	126	122	117	109	107	98	84	100	86	83	84	74	76	104	85	87	84	93	84	85	71	71	67	58	70	50	46	65	69	67	70	66	79	79	85	78	79	95	117	101	105	102	98	93	97	107	93	106	112	110	114	111	92	109	122	111	122	142	135	121	116	127	113	116	100	85	95	82	95	104	78	96	103	110	91	99	108	104	94	97	87	97	99	82	75	45	60	39	44	45	32	41	30	27	23	35	22	25	35	34	40	43	49	51	74	77	85	100	132	116	120	127	137	149	151	187	189	227	284	286	300	318	332	328	299	329	333	297	288	285	277	274	269	236	259	240	219	241	228	223	219	201	205	219
143	162	159	144	152	162	208	207	229	240	238	228	238	221	206	177	184	130	135	122	122	109	91	92	103	110	94	96	82	86	77	72	97	105	102	120	103	109	94	85	93	89	89	79	53	60	44	42	52	42	52	52	39	48	50	69	56	81	85	73	90	89	89	103	103	95	83	104	93	128	127	129	107	127	110	99	116	117	130	126	92	87	94	98	83	93	88	83	107	96	96	113	94	106	103	113	119	145	137	131	125	124	115	96	100	101	69	54	50	50	42	32	29	25	33	28	18	36	30	36	23	28	40	41	36	39	47	74	67	71	83	99	113	106	104	135	138	158	172	193	237	253	269	307	306	320	311	305	275	270	268	244	209	191	196	201	178	190	213	200	229	226	247	255	240	250	241
119	123	134	146	149	161	169	171	195	166	190	180	195	176	171	139	143	141	124	125	108	104	105	90	88	110	125	119	98	88	94	84	88	105	85	104	98	97	100	79	68	74	72	49	51	45	53	32	36	22	25	45	35	46	51	59	67	77	80	101	75	91	85	96	105	111	95	110	103	103	113	118	112	111	92	86	93	85	89	97	97	101	84	87	99	113	114	117	140	140	126	135	132	139	135	130	134	125	115	98	105	97	87	76	86	74	53	53	46	39	48	41	28	41	26	33	34	38	29	29	23	34	36	37	38	40	43	56	64	80	100	94	106	126	120	130	147	169	158	199	198	214	239	253	254	261	263	227	221	205	206	208	187	199	215	210	218	224	220	235	252	235	241	219	249	214	229
124	122	134	138	139	132	153	150	162	171	204	157	174	159	158	162	134	147	143	119	129	100	104	114	89	108	107	100	98	77	96	90	89	95	90	78	74	93	64	69	60	61	70	61	56	45	47	41	26	28	50	45	38	52	56	53	66	44	66	61	71	73	83	79	77	92	93	89	95	90	83	89	110	96	99	108	117	114	113	107	117	127	125	139	136	143	145	146	154	164	135	133	127	134	105	121	107	109	105	101	95	92	86	70	83	75	67	53	40	39	45	28	42	41	29	38	29	27	28	29	31	33	43	48	36	50	54	73	77	89	88	99	106	101	131	136	125	110	150	146	159	167	193	201	194	200	220	216	213	195	201	217	205	201	239	209	243	239	246	212	234	241	204	210	236	227	236
127	125	134	133	145	126	136	149	142	171	175	170	148	154	144	161	161	124	139	107	96	116	80	87	105	88	83	86	90	81	75	63	72	88	83	80	82	70	70	85	65	61	45	61	45	48	42	46	31	26	20	35	39	47	37	41	45	48	47	50	49	61	60	70	75	81	72	76	92	83	107	116	116	131	125	127	134	140	142	136	129	146	134	144	142	127	138	118	118	133	136	135	131	117	118	109	113	118	108	112	124	108	94	92	91	54	60	55	33	47	27	24	25	22	32	17	24	27	31	34	41	61	65	64	81	62	88	79	90	91	79	87	85	88	81	96	91	99	92	92	130	135	150	178	178	187	188	218	182	188	172	166	165	169	192	212	183	227	261	254	250	290	276	295	270	289	263
106	118	124	134	127	150	159	152	144	148	148	141	144	142	133	133	115	109	119	105	99	100	101	85	92	73	77	83	86	78	79	83	80	70	70	71	79	85	64	62	76	60	48	54	52	51	33	38	43	39	42	45	46	32	35	32	46	40	42	51	58	52	70	77	76	93	95	106	110	109	102	126	117	117	127	142	136	113	142	126	116	137	133	122	133	120	125	137	130	129	146	154	144	143	121	139	130	131	123	117	120	95	88	75	50	53	48	43	28	32	26	24	19	31	23	24	24	34	33	30	35	43	55	54	51	73	72	62	64	56	67	62	72	66	64	85	87	112	115	122	134	140	148	153	170	171	158	162	129	144	150	150	151	181	180	210	248	265	272	301	292	304	291	310	315	310	283
100	112	124	132	137	142	139	136	139	137	168	140	166	156	143	139	124	125	97	121	111	92	79	81	83	84	88	81	88	71	65	68	55	63	55	59	59	59	52	57	57	51	55	57	45	40	45	45	35	48	30	44	49	38	54	51	50	54	63	66	68	75	92	89	101	102	105	112	92	95	92	96	105	97	117	131	147	127	139	149	153	166	152	163	159	164	164	139	159	168	143	156	130	127	130	120	106	94	85	84	96	79	75	63	69	56	61	40	37	49	36	44	27	43	25	39	31	15	19	28	25	24	32	51	53	56	65	64	57	68	48	61	73	78	77	84	97	112	117	124	136	123	137	158	139	120	135	152	144	147	154	178	185	230	243	243	253	265	273	295	265	289	283	285	286	286	270
90	106	115	125	128	127	156	144	154	161	161	151	153	162	149	130	139	109	98	85	86	85	75	68	65	69	61	63	52	54	49	60	52	59	39	52	49	63	59	55	49	68	54	71	65	51	56	52	39	38	18	28	39	32	34	46	45	48	55	57	62	72	70	77	95	95	86	92	85	100	109	104	114	114	126	144	162	173	150	177	184	174	182	181	155	166	164	156	118	128	133	108	122	106	76	83	80	83	85	98	86	82	100	76	92	76	66	68	52	44	35	25	38	42	31	23	29	28	35	28	22	33	39	37	51	54	64	61	67	67	73	70	65	74	72	85	85	85	96	87	94	115	139	133	153	163	161	174	206	179	196	196	214	218	212	236	216	223	262	225	249	260	234	263	254	286	284
78	81	78	102	113	116	144	120	122	135	145	135	136	122	115	107	115	96	90	78	70	69	59	60	63	52	68	66	75	66	80	47	58	53	67	65	52	59	69	47	46	47	44	33	42	28	28	45	35	31	33	25	37	39	48	52	53	70	66	68	64	69	90	91	94	94	94	97	106	97	110	104	119	119	110	148	162	154	166	185	174	159	160	158	145	127	136	129	118	127	117	118	112	108	93	98	91	110	116	96	104	86	92	86	84	73	60	50	47	35	28	38	38	28	29	34	28	30	27	38	49	40	49	51	50	54	63	72	67	39	49	74	66	69	54	62	76	87	88	97	100	125	132	144	161	141	165	174	190	180	180	192	208	229	221	215	231	226	227	252	237	275	280	276	275	263	268
51	53	63	61	97	99	98	111	88	115	104	108	102	107	85	93	75	81	90	79	93	87	81	70	75	68	74	77	73	65	77	57	64	58	47	53	51	38	48	33	31	33	33	28	33	34	38	40	27	33	40	42	56	59	66	66	92	102	82	99	85	105	102	93	100	107	91	94	109	105	116	109	117	115	120	108	111	131	151	163	149	146	142	132	140	142	144	129	140	134	129	139	129	118	107	100	97	83	81	86	75	69	63	76	72	59	62	61	47	48	42	35	34	41	40	39	45	38	34	32	38	21	33	23	44	40	42	49	42	49	68	73	71	91	74	79	89	80	76	99	97	96	111	124	124	131	132	127	132	152	163	179	205	192	206	248	237	242	230	240	265	262	259	239	271	234	213
41	49	60	59	83	82	87	90	94	96	121	113	114	105	111	114	105	100	99	98	102	93	81	75	61	75	65	60	77	68	62	62	50	52	38	34	35	40	28	29	31	24	32	37	29	54	48	40	59	63	65	79	68	77	80	74	100	92	95	95	107	95	94	89	78	75	112	96	88	106	115	107	108	122	111	126	126	113	137	134	132	147	170	136	164	146	127	135	114	125	115	112	100	112	97	95	91	80	69	82	76	77	84	73	92	80	96	60	62	57	49	35	24	40	28	27	31	33	38	25	26	38	46	46	44	33	50	61	61	88	75	87	101	77	72	88	88	87	83	80	92	86	92	99	112	108	119	126	138	144	152	164	196	195	213	180	206	216	202	225	220	221	222	234	216	233	213
49	51	57	67	72	90	82	83	95	106	99	103	104	115	109	120	98	99	96	97	81	79	79	55	49	53	70	64	68	67	72	70	55	56	46	52	48	43	52	46	41	39	43	35	48	50	47	62	61	59	71	67	75	75	81	91	75	88	74	107	102	116	89	113	123	121	138	113	117	131	121	136	132	136	142	139	134	139	137	142	139	131	139	128	144	133	97	98	107	100	99	102	113	123	111	94	116	107	111	103	97	96	107	91	88	83	78	73	72	53	30	37	42	34	18	22	31	24	27	43	38	45	56	53	51	68	63	58	79	87	90	89	64	70	76	70	69	68	78	73	80	94	107	137	128	132	150	154	139	157	140	149	151	147	154	136	142	148	164	191	219	214	228	250	227	259	254
54	51	58	56	78	73	64	86	79	78	89	97	81	99	95	90	91	82	77	75	78	71	70	69	69	61	48	68	70	69	79	61	74	69	57	64	47	36	35	55	41	45	29	35	35	60	43	36	63	61	51	95	77	79	72	85	86	103	104	109	119	104	119	123	121	130	161	124	131	136	125	119	116	121	106	109	108	129	120	125	135	119	137	122	130	109	121	129	117	137	117	138	135	139	151	138	132	120	125	97	90	90	88	72	79	60	68	66	61	60	50	41	42	52	34	50	53	48	52	60	56	57	58	64	61	73	63	74	72	78	65	77	78	77	71	47	58	76	74	84	79	100	101	128	125	110	118	127	140	120	131	132	155	139	146	149	169	175	219	213	236	207	224	252	216	234	233
40	31	45	48	65	65	75	87	74	81	70	76	100	81	102	114	83	95	80	75	65	82	50	68	52	56	53	63	51	71	65	57	54	57	49	53	44	39	46	33	52	33	28	22	34	34	45	48	58	45	52	63	73	76	83	86	90	77	98	111	99	110	117	117	112	108	137	135	134	118	118	124	121	122	130	130	142	150	140	155	140	148	151	151	170	151	125	134	138	132	134	120	133	117	111	110	104	80	87	84	107	89	91	83	97	77	79	85	76	67	69	69	70	60	52	54	40	40	35	48	43	58	55	58	74	56	77	68	75	64	58	81	83	56	71	56	63	63	49	63	67	82	84	93	108	130	138	155	148	165	156	192	167	163	192	192	186	220	232	214	230	193	221	238	231	209	216
38	59	48	55	55	82	55	68	73	81	87	82	96	95	97	101	98	100	94	91	73	75	55	63	70	58	39	40	48	40	55	57	54	58	56	63	56	36	46	50	37	44	49	29	35	51	38	62	44	53	56	47	75	78	63	61	51	63	66	79	100	88	78	78	86	83	101	106	99	113	118	138	130	149	163	152	159	145	165	179	169	176	159	145	154	124	140	118	112	95	104	95	77	95	102	98	80	84	86	79	77	99	105	119	104	101	94	93	90	80	68	64	62	69	70	61	50	48	57	55	64	56	70	77	72	65	76	79	69	56	66	60	55	48	45	69	45	60	78	62	85	81	89	102	99	123	146	146	166	175	183	203	196	204	186	188	213	223	228	230	242	225	259	269	239	230	221
35	37	37	47	42	44	56	65	67	73	83	78	72	68	96	95	89	74	86	72	69	68	62	68	78	58	54	54	55	60	59	60	74	78	68	73	56	58	67	43	50	34	20	39	50	40	26	18	34	29	40	38	44	57	43	48	58	57	60	66	68	74	79	83	76	100	83	122	126	123	130	148	165	153	144	133	171	169	143	153	138	135	128	125	136	119	111	100	103	98	99	101	95	111	104	96	97	90	84	80	92	90	90	90	94	86	104	92	81	69	72	50	76	57	59	72	73	75	74	67	69	82	75	88	79	56	67	42	43	53	47	30	37	38	28	37	44	53	57	74	84	95	109	108	107	117	146	154	150	171	174	178	188	194	196	204	205	232	227	255	259	257	255	260	228	232	202
29	21	28	39	38	39	48	56	60	69	67	62	67	82	91	85	88	97	87	88	89	91	96	82	85	84	71	60	57	76	62	60	70	62	46	45	48	31	30	29	30	18	27	22	27	18	28	37	29	26	47	44	51	55	49	37	54	59	64	56	65	62	61	78	79	86	88	100	94	98	104	102	130	135	152	131	143	143	154	148	140	132	118	142	127	131	137	123	134	123	104	99	109	92	94	105	98	104	88	79	77	77	80	77	95	98	96	92	95	94	84	95	93	84	71	79	71	63	58	60	64	68	47	55	48	46	26	44	43	22	35	34	48	33	39	44	60	59	60	68	108	103	103	115	123	131	137	141	154	160	162	164	194	216	225	228	216	244	256	261	263	237	237	222	207	183	196
32	27	30	26	32	54	49	63	79	83	87	79	85	81	94	104	97	112	101	131	91	108	94	89	90	99	65	71	52	45	40	50	34	51	52	42	34	32	28	35	21	18	37	26	32	29	33	41	43	42	31	39	56	49	48	51	43	48	50	56	51	59	49	60	59	65	81	93	72	95	110	108	125	141	132	133	126	155	164	150	142	146	135	129	124	116	117	110	89	102	81	75	78	84	78	81	75	82	101	88	102	99	113	110	134	129	133	143	135	101	88	87	72	71	89	74	60	55	70	56	60	67	45	50	25	40	47	40	59	49	44	47	28	46	49	49	56	54	48	88	94	104	127	120	131	140	149	156	157	194	184	198	211	218	209	205	226	212	203	207	195	189	187	210	174	172	180
34	23	43	31	45	47	58	48	67	74	79	72	87	82	79	104	109	128	95	87	102	89	80	72	73	63	55	54	48	36	37	33	51	37	46	39	50	48	28	28	43	38	23	41	48	41	42	47	26	41	30	31	48	35	36	37	52	33	40	35	48	50	78	71	76	72	80	87	84	106	100	105	112	117	133	138	133	143	138	129	140	124	112	103	98	96	95	87	83	87	88	73	86	79	93	93	124	130	131	141	144	140	148	135	148	135	129	123	119	102	91	69	80	81	63	75	72	72	53	50	62	60	45	33	35	45	49	32	47	45	54	54	53	64	64	74	79	76	68	81	78	108	128	155	167	165	173	157	202	192	187	195	180	196	179	197	178	168	185	155	167	177	178	185	172	166	163
23	28	23	31	36	22	31	50	62	71	82	84	91	78	79	95	90	105	113	115	97	98	95	91	81	85	84	68	61	52	50	40	38	41	55	35	42	50	54	47	38	21	28	29	29	21	24	35	42	27	37	38	46	39	44	43	62	43	46	48	53	80	68	76	87	75	94	84	92	95	85	77	101	109	99	91	101	106	105	100	99	99	100	117	88	92	96	88	74	92	95	101	117	115	128	133	132	148	125	139	129	126	122	112	113	115	113	98	103	84	75	73	82	83	70	71	71	60	51	65	53	45	41	32	27	36	33	44	54	55	69	76	94	71	74	81	99	86	86	89	103	103	138	121	147	139	121	139	146	147	169	151	156	165	173	154	166	161	146	146	158	136	144	154	141	151	134
18	28	16	19	26	33	25	37	58	60	83	82	102	77	84	80	85	103	116	117	118	110	112	81	84	81	93	92	83	67	63	59	40	37	50	29	32	45	38	37	27	31	36	20	32	24	31	27	35	41	38	42	44	46	53	65	43	57	63	59	53	54	58	67	51	70	57	69	53	72	71	86	88	85	106	106	100	115	100	110	116	119	113	114	112	118	96	105	104	88	103	90	107	113	115	114	132	106	121	113	120	115	122	125	121	110	75	96	96	84	87	72	93	76	55	40	43	38	31	33	44	33	38	41	32	40	57	65	61	67	77	83	86	98	94	79	85	92	95	95	105	93	97	110	96	90	115	123	114	132	115	140	128	152	126	128	161	138	125	127	129	124	106	131	134	134	145
12	18	17	33	29	29	32	31	55	61	58	68	75	66	83	84	81	92	103	102	92	86	94	90	101	89	74	71	65	73	60	60	41	42	46	38	39	44	31	25	38	22	34	26	37	40	28	40	31	38	37	41	37	44	40	57	31	41	56	49	44	41	61	56	55	47	60	65	55	62	63	72	79	85	71	106	107	118	101	102	105	112	97	95	102	86	82	96	95	99	97	98	98	98	94	108	114	119	132	127	120	121	135	131	116	96	87	97	79	72	58	51	49	26	21	35	27	25	20	28	31	43	38	47	43	67	64	41	67	75	64	82	73	80	83	59	79	76	67	71	64	90	87	100	104	90	108	111	111	105	101	127	111	113	121	122	120	119	134	130	143	122	138	152	162	144	142
8	23	14	23	25	18	25	33	31	48	50	65	62	63	70	85	71	87	101	98	98	102	105	79	87	82	83	73	66	81	56	61	53	50	47	39	59	37	45	40	40	30	28	25	18	14	31	28	21	30	14	19	34	38	37	38	53	38	37	51	45	41	36	49	49	52	65	68	67	71	60	75	75	79	82	92	88	92	81	80	80	87	93	78	84	102	104	111	120	106	101	118	122	135	127	131	132	151	134	154	137	136	118	113	88	84	59	60	60	54	44	38	17	28	32	36	18	30	32	42	34	34	29	45	40	56	43	63	74	68	56	67	75	86	50	59	61	68	68	79	84	95	94	98	100	87	103	83	102	83	84	94	95	102	101	100	123	126	127	143	150	162	160	159	156	158	165
21	15	30	18	14	26	28	22	35	27	34	45	65	66	80	66	85	82	89	100	102	99	97	86	82	75	79	88	75	69	50	51	48	40	40	39	38	29	40	38	34	32	33	24	28	17	21	19	27	21	27	31	31	24	41	38	46	27	43	46	44	43	45	29	36	43	53	43	28	53	49	54	63	74	78	83	86	88	88	80	93	90	82	111	118	121	142	129	140	139	152	139	124	139	138	142	124	125	107	107	92	89	78	104	71	61	72	67	73	68	60	61	64	42	38	41	31	26	25	31	44	33	25	45	51	51	47	70	72	79	72	61	86	70	58	62	91	75	75	84	84	67	95	87	94	85	77	98	82	97	87	94	107	117	127	113	124	154	145	161	147	175	162	160	155	153	140
18	20	20	19	21	32	31	24	26	39	30	51	59	62	70	65	70	67	81	90	92	90	72	79	62	68	60	48	63	57	54	46	46	30	39	47	41	46	42	47	38	42	43	33	29	28	34	32	26	26	12	24	22	30	33	32	30	25	24	34	37	25	24	24	34	25	31	37	40	45	67	61	56	90	90	101	105	115	110	115	131	117	113	134	118	130	142	142	149	138	149	145	114	133	108	118	116	118	108	100	96	111	89	91	84	105	91	95	99	76	55	78	49	43	55	41	32	23	17	27	27	32	34	44	28	50	62	62	69	76	79	90	75	90	79	80	68	78	72	90	86	91	98	99	109	80	98	106	117	99	97	111	123	132	146	131	122	125	130	123	127	125	134	151	134	142	143
29	30	29	36	29	27	21	29	29	43	32	39	61	52	61	68	58	65	75	67	63	67	74	70	71	54	50	46	56	45	40	59	55	51	65	59	51	47	63	54	37	41	45	43	27	32	37	23	33	27	16	24	11	11	19	14	17	14	19	35	25	19	33	42	37	37	59	37	43	55	51	72	73	86	91	94	105	117	140	128	131	128	138	119	112	137	128	121	157	148	146	143	130	128	131	136	140	134	130	129	111	110	106	92	107	80	86	67	81	64	56	59	49	59	47	38	36	30	28	31	48	37	41	43	44	51	58	72	52	75	70	56	67	76	76	73	93	109	94	116	122	110	111	121	112	93	103	112	95	114	107	105	116	125	113	121	105	112	96	106	112	129	121	134	146	139	136
32	39	25	25	40	23	24	27	37	17	36	35	40	45	52	49	52	56	67	75	71	76	71	81	86	73	76	70	62	71	74	81	73	50	48	62	57	37	43	40	29	34	25	39	20	21	28	13	16	18	15	8	14	10	14	21	22	30	34	26	38	31	43	53	48	45	55	58	51	62	52	77	92	82	86	90	103	122	120	156	139	129	136	145	136	139	140	149	148	174	170	160	164	146	144	135	134	125	117	104	89	80	83	79	89	81	69	74	71	75	68	61	47	47	52	47	27	36	36	42	31	38	25	41	35	35	52	55	65	59	60	70	76	73	99	114	127	108	110	116	125	101	110	118	94	88	92	65	77	79	93	116	101	119	102	108	115	121	114	113	108	102	121	93	121	103	115
24	10	19	12	20	23	24	29	13	41	39	46	33	42	61	59	65	64	70	69	64	100	84	72	90	72	69	58	74	55	54	58	53	39	36	36	39	38	39	44	38	26	40	34	43	26	27	28	31	34	31	19	21	29	27	28	35	27	29	27	35	43	35	44	52	57	54	57	47	68	59	64	68	95	84	110	113	135	145	146	170	160	179	159	157	163	141	138	151	127	125	132	122	113	97	103	105	93	93	100	96	97	88	92	86	92	90	80	75	86	59	65	44	43	39	30	34	35	10	26	31	24	31	27	39	43	54	56	69	63	78	76	83	105	104	98	112	110	125	99	109	88	87	81	68	75	64	70	76	75	84	96	99	95	107	111	109	115	91	94	84	89	85	100	90	94	96
34	18	21	26	24	24	24	32	39	28	30	31	39	30	33	53	56	54	48	61	66	61	67	56	54	59	66	51	55	55	60	56	53	53	41	37	42	37	38	56	47	67	53	56	44	39	46	40	51	33	20	31	29	26	23	25	30	19	23	32	37	37	53	34	44	55	65	65	63	65	87	86	111	97	112	116	127	126	137	146	142	133	145	137	120	121	105	102	98	119	122	110	112	112	105	105	124	115	113	95	121	114	112	91	103	73	80	79	72	56	56	34	38	29	26	21	21	25	27	23	24	41	48	38	59	57	57	76	54	75	87	84	94	101	101	101	109	110	97	99	90	88	53	76	57	59	56	63	66	81	49	74	77	61	69	85	65	85	80	77	89	96	97	93	110	93	110
38	35	32	16	27	29	19	12	19	28	19	21	29	29	34	39	57	67	61	55	51	42	67	69	70	60	61	53	58	68	50	55	59	69	50	53	64	40	47	43	51	48	43	36	42	32	28	35	27	34	29	28	20	21	27	21	37	33	43	48	42	47	65	59	68	80	85	77	67	65	84	101	85	87	92	89	101	95	95	116	105	97	91	110	95	97	101	118	108	110	119	113	138	143	135	138	136	133	131	148	128	112	101	97	84	68	44	57	35	42	30	38	30	27	41	33	23	38	34	34	35	39	46	52	63	71	67	81	74	86	71	85	80	91	94	104	95	75	99	85	76	73	62	65	40	42	56	55	51	60	54	75	76	62	78	78	87	86	90	97	90	100	108	94	120	108	98
23	30	16	10	18	17	21	15	23	20	17	10	19	28	38	44	37	43	54	43	46	47	53	69	64	63	58	62	56	58	56	62	58	72	47	53	38	37	42	37	40	34	29	33	25	46	23	26	31	39	26	43	28	47	35	39	47	38	34	47	61	65	52	48	67	56	66	78	81	69	64	55	57	54	71	65	83	80	83	80	95	98	103	96	112	112	129	114	121	117	136	126	132	133	145	147	146	134	117	106	103	89	66	65	74	60	71	61	54	37	43	39	26	34	29	33	38	22	24	26	40	26	44	52	62	50	68	75	77	73	89	74	83	99	98	77	82	77	58	55	52	50	48	41	58	53	46	57	51	58	70	76	57	68	81	90	100	99	98	115	93	95	98	118	102	98	100
27	24	17	19	7	12	17	8	12	15	22	11	24	26	27	30	27	46	45	42	34	36	45	48	56	59	55	51	67	54	53	48	51	36	46	30	44	41	58	36	34	40	45	25	35	36	44	41	41	50	57	42	38	57	55	41	46	44	51	52	46	45	53	41	38	47	45	42	57	56	53	51	70	75	80	80	96	97	95	101	113	107	116	116	126	125	120	123	107	115	121	134	114	130	130	143	108	116	116	96	83	94	84	74	83	58	61	65	50	28	41	32	30	36	24	37	30	38	41	41	43	57	52	57	66	68	72	65	73	58	69	63	62	55	46	48	45	42	45	43	33	42	50	46	38	62	65	65	66	62	79	81	93	86	89	82	92	122	96	100	100	94	103	107	106	108	96
35	24	13	24	24	16	20	16	13	19	20	21	13	21	17	21	27	34	38	46	34	43	51	59	49	55	53	59	56	53	48	57	60	49	65	64	62	59	61	54	56	51	45	56	40	30	56	37	45	42	42	33	38	37	36	38	27	32	22	46	53	42	44	46	64	53	56	57	81	85	82	81	71	96	77	85	91	94	78	97	89	99	90	114	102	111	92	100	107	107	125	121	110	118	125	122	123	129	127	121	91	89	61	69	60	46	52	38	36	30	42	32	28	34	31	38	39	34	59	46	60	63	58	66	67	51	73	46	38	47	45	49	27	43	43	31	49	22	60	39	34	54	51	44	57	56	62	67	68	65	75	82	88	93	110	106	82	102	102	94	104	90	83	95	95	77	86
25	15	11	13	16	20	16	6	11	32	13	5	8	15	20	19	23	33	45	42	46	45	39	40	56	64	65	49	67	62	62	59	52	69	67	57	68	68	57	62	54	48	57	47	39	38	58	31	42	36	37	45	36	37	44	43	39	57	47	60	55	59	66	69	51	68	64	75	67	58	67	73	61	79	79	75	89	89	83	90	97	89	120	103	117	126	129	115	113	121	118	141	130	115	128	124	127	114	109	115	82	69	76	61	55	46	43	61	42	37	47	44	44	38	42	58	55	58	59	75	56	53	56	46	44	36	43	24	28	27	35	34	45	34	37	40	26	33	45	40	53	57	51	52	63	57	67	77	59	64	79	88	90	106	100	106	98	107	96	101	76	69	82	64	58	54	48
39	20	28	20	21	7	6	37	12	9	20	21	24	9	14	12	20	34	33	40	39	40	41	33	41	36	45	46	42	50	47	50	69	58	77	51	65	63	77	55	65	72	53	71	68	63	46	52	56	45	55	49	52	66	54	48	62	54	56	52	56	59	57	63	64	57	64	65	59	64	67	64	85	75	92	86	83	97	100	112	108	116	104	128	122	108	119	100	112	113	107	100	92	90	89	101	103	96	97	99	73	70	75	73	81	80	72	78	71	67	57	43	56	57	38	42	48	57	43	40	43	45	40	42	42	33	35	32	17	34	26	46	31	33	34	44	41	42	50	49	54	66	59	52	68	60	65	60	68	63	70	84	89	85	89	96	97	83	68	78	78	56	50	38	38	33	38
34	40	28	26	34	9	7	15	17	17	29	17	19	14	19	19	23	16	25	22	37	36	38	45	34	42	43	40	41	45	48	51	59	70	80	71	70	86	88	87	73	90	75	69	66	60	61	50	49	48	56	52	48	42	50	54	37	52	46	49	52	50	57	55	64	68	72	71	79	84	70	86	77	84	79	104	91	108	90	104	93	109	108	97	98	94	93	81	93	91	87	76	91	80	91	94	90	108	110	99	106	98	123	122	110	101	98	93	81	77	68	81	49	51	46	35	42	43	42	29	46	26	28	33	19	33	40	33	33	31	13	26	23	29	20	42	37	44	44	49	64	58	65	75	67	65	56	72	58	62	68	63	76	67	54	76	55	63	65	52	40	49	38	36	32	44	36
36	25	25	15	18	18	6	18	2	10	-3	13	17	14	5	20	21	32	28	29	28	27	36	44	31	33	44	33	33	51	61	64	54	74	85	68	85	89	71	87	89	69	67	48	74	57	59	46	56	54	43	47	38	52	50	48	65	69	63	60	59	55	76	78	93	84	86	91	94	87	76	80	90	82	87	82	84	87	88	91	87	71	82	83	81	84	97	82	97	107	111	96	102	106	104	131	125	130	115	113	120	107	107	126	125	116	91	102	93	92	87	75	70	68	46	52	56	38	35	27	20	28	25	22	15	30	28	5	8	17	18	23	16	26	28	23	35	39	43	50	48	47	51	53	41	51	40	44	35	54	51	58	46	52	47	50	55	53	48	45	39	36	39	38	35	35	37
26	20	10	1	8	3	-4	-4	16	8	4	21	15	16	28	27	24	16	25	30	34	45	56	56	50	53	50	55	44	57	60	56	57	46	59	58	62	74	58	63	65	67	53	65	63	62	56	65	63	57	49	58	62	72	72	89	66	75	67	68	67	74	69	71	79	64	69	74	87	69	72	63	81	77	79	86	79	84	91	79	86	107	84	104	96	101	103	106	101	113	89	113	130	114	122	130	130	125	136	133	126	112	121	128	119	134	112	125	117	118	115	91	85	90	71	60	49	45	21	26	20	27	30	10	17	26	12	14	23	6	5	25	19	30	33	20	28	27	36	25	33	30	23	24	30	29	45	31	38	42	49	58	50	47	34	33	35	58	35	38	39	30	48	38	42	50	31
14	21	14	19	10	15	6	12	3	7	3	-1	23	20	18	29	12	18	24	24	31	48	52	62	54	60	45	46	57	44	44	41	42	47	53	55	56	71	76	54	64	72	83	97	89	98	81	81	78	67	74	69	62	58	76	74	70	50	64	71	67	75	65	58	66	64	61	60	59	70	69	67	60	81	80	66	88	105	105	94	84	89	84	71	95	85	77	83	79	112	117	107	101	125	125	145	133	140	162	157	147	148	127	146	141	146	130	136	111	99	97	91	74	58	56	60	48	40	33	27	20	21	22	16	13	18	29	33	10	19	20	17	33	22	20	28	15	22	30	34	18	27	32	33	28	28	36	31	28	37	38	44	31	27	27	36	22	40	28	37	35	35	41	38	38	46	44
29	30	30	28	32	20	16	19	17	11	13	-1	12	16	27	25	22	30	34	21	40	50	48	54	47	63	60	51	51	50	36	38	43	59	62	58	67	62	77	71	67	68	73	85	75	90	82	80	69	61	68	57	60	52	71	57	75	68	66	61	60	48	77	73	64	52	54	81	65	61	59	57	72	73	71	66	67	60	70	78	60	76	74	72	71	75	74	90	115	114	130	129	133	134	152	157	160	187	181	156	154	151	126	119	138	96	88	98	101	92	78	67	50	51	44	47	57	45	42	39	42	52	34	20	37	33	17	30	29	22	14	17	19	18	7	13	20	27	24	25	31	23	28	28	35	34	43	30	43	26	38	31	31	26	25	36	28	19	35	38	40	42	51	53	42	35	45
41	25	35	25	28	19	16	20	9	18	4	15	21	25	16	30	27	23	25	36	35	44	42	54	64	55	65	54	65	70	54	40	42	41	47	37	51	73	56	61	46	64	80	73	59	69	60	72	66	63	67	66	72	77	91	93	87	84	88	92	74	72	63	73	56	54	57	62	53	53	51	42	52	44	46	47	48	51	54	72	65	71	77	83	80	96	98	99	120	134	144	143	151	149	164	165	145	155	163	159	146	133	121	107	117	94	110	108	100	94	93	86	81	66	58	62	56	54	52	48	48	38	35	29	41	25	18	19	15	14	21	4	21	11	11	28	22	24	27	32	31	36	41	34	39	42	30	26	35	36	22	30	32	34	33	25	48	30	25	32	41	33	35	41	25	40	28
33	34	33	29	37	19	15	18	14	10	14	12	12	23	23	20	13	24	18	36	24	22	23	43	33	30	49	56	43	30	53	43	38	32	42	43	39	40	51	53	51	49	48	49	63	64	76	72	79	71	61	72	72	73	75	77	85	69	75	76	59	69	45	40	39	37	36	35	48	30	30	32	38	30	53	57	48	74	76	64	73	94	100	90	99	115	92	93	110	140	111	140	122	135	127	136	135	134	146	138	136	130	132	141	143	143	127	117	122	116	117	100	94	74	73	62	51	40	43	46	38	46	28	41	23	25	39	24	22	26	16	13	12	24	24	25	33	25	32	41	36	51	59	37	35	44	23	34	37	30	31	28	25	21	21	18	31	42	43	30	21	27	25	27	30	19	25
29	31	32	29	23	17	29	21	17	18	22	11	9	15	6	23	23	16	27	20	28	25	28	32	19	35	38	41	48	46	56	42	41	39	45	46	51	52	57	64	65	58	59	78	87	72	71	68	64	64	63	61	67	57	56	54	52	50	60	44	60	56	63	45	50	42	43	35	40	39	41	52	55	46	56	53	58	71	61	96	87	93	82	91	89	88	85	86	98	107	110	114	115	134	131	121	145	135	150	150	172	167	152	158	155	139	147	133	130	121	122	96	104	81	69	78	68	55	52	41	39	46	43	44	35	30	27	26	15	10	10	16	17	22	33	30	26	47	34	51	46	49	47	42	45	28	32	28	28	18	18	21	21	12	17	23	25	20	17	24	20	36	31	19	35	36	28
29	15	31	18	23	17	8	11	16	11	8	13	15	17	8	21	27	20	23	19	25	25	23	21	24	36	45	41	36	54	47	60	58	48	42	44	43	48	46	47	38	46	48	56	62	68	49	50	58	44	55	49	43	47	60	29	51	38	49	57	53	66	65	52	56	65	47	49	52	47	46	49	48	47	53	44	52	60	61	62	75	85	94	96	92	99	97	92	103	114	113	132	132	134	136	143	143	146	154	133	157	169	161	169	161	168	148	144	125	113	127	99	83	100	80	71	67	49	36	49	36	46	37	28	25	17	14	10	9	16	18	27	14	35	32	31	39	50	47	48	44	46	42	28	18	20	22	18	12	14	11	11	8	9	17	22	29	15	26	21	34	23	18	24	19	23	25
33	26	24	13	25	22	25	14	27	14	18	26	21	26	20	25	29	33	26	24	29	33	30	24	32	24	33	37	39	43	45	47	35	39	40	35	30	28	31	32	47	27	47	51	56	59	46	49	56	35	62	49	51	43	58	47	38	53	53	58	68	58	55	56	40	53	45	50	47	46	34	41	42	58	63	56	79	74	72	74	84	87	105	96	88	94	108	89	90	80	107	114	116	97	103	109	135	134	150	153	173	161	185	170	182	170	163	149	140	112	115	103	92	84	83	68	61	56	46	37	34	17	22	31	21	17	23	20	18	14	27	23	38	43	38	47	32	50	46	27	18	20	15	15	12	12	12	6	7	5	13	12	7	12	9	15	27	23	13	36	28	32	34	35	34	43	41
37	35	35	40	30	28	32	21	26	32	21	22	43	23	21	16	25	39	30	37	20	14	18	25	31	24	15	26	27	32	35	29	44	29	31	29	33	40	38	48	42	33	66	36	61	51	59	39	35	34	41	44	31	35	53	29	30	34	27	25	52	36	37	39	44	40	51	46	37	62	65	52	58	70	75	61	84	76	91	77	66	81	70	78	72	66	72	63	70	81	88	75	82	85	105	119	140	136	175	180	183	186	188	188	180	187	162	150	120	122	114	85	70	60	48	50	38	40	28	29	30	19	21	36	25	22	22	22	34	38	35	33	34	21	34	32	32	35	21	32	15	19	9	19	9	15	11	6	1	15	20	16	11	21	18	12	21	28	22	30	20	35	36	59	50	63	64
54	44	34	34	28	23	31	28	23	15	16	26	20	21	15	23	35	28	25	31	30	32	24	29	39	27	37	23	34	30	32	36	36	30	31	50	34	24	34	46	27	34	48	43	32	31	32	42	29	37	24	31	36	38	37	45	40	48	31	34	32	51	38	61	66	46	40	60	57	64	63	66	67	73	66	68	62	65	67	49	44	56	41	49	60	53	74	74	69	89	100	112	106	130	109	148	150	174	178	160	159	156	190	157	141	125	122	114	117	89	69	75	60	58	60	47	40	45	41	54	29	38	38	36	22	43	29	30	38	37	50	32	31	37	26	25	42	28	27	23	16	15	-3	9	10	12	12	4	3	12	7	11	24	14	41	34	26	30	31	44	33	48	53	44	51	60	57
46	42	38	33	31	22	38	23	26	24	27	19	11	13	0	14	7	23	14	30	23	26	35	27	31	29	27	20	36	21	33	25	35	32	36	24	45	27	17	22	26	29	21	24	39	31	34	33	37	32	49	34	40	40	48	33	48	54	44	34	54	47	34	46	47	62	57	48	59	45	45	64	41	61	46	58	68	67	57	49	62	64	62	63	66	74	66	88	89	100	99	112	112	127	131	123	149	147	135	132	123	130	134	111	94	101	107	92	81	86	67	74	76	76	54	51	43	39	51	41	42	41	51	56	42	56	48	54	55	48	47	36	46	26	20	25	13	15	15	18	11	10	12	18	12	8	5	6	10	9	21	28	25	26	43	46	37	24	40	53	43	38	47	25	41	54	44
43	38	39	33	26	34	17	13	7	2	12	10	11	12	6	11	10	22	12	18	19	24	21	22	22	21	22	21	22	31	17	24	41	28	31	18	19	28	22	35	22	34	24	40	54	29	42	39	42	49	47	41	44	47	53	47	59	51	40	56	39	23	35	40	52	40	47	49	44	34	59	57	55	65	49	65	70	57	78	74	54	70	72	72	83	85	80	83	82	78	95	101	97	114	108	116	113	115	97	103	119	102	103	87	74	94	70	77	81	84	87	73	64	71	60	43	68	46	53	44	53	45	55	37	50	55	47	52	52	33	46	32	18	22	26	3	15	6	15	7	13	4	12	13	22	17	12	13	16	10	23	21	16	38	39	27	39	31	41	27	34	31	32	32	24	31	30
34	35	27	37	24	21	27	16	20	12	12	18	7	8	15	8	11	9	12	9	11	11	17	27	15	16	12	16	8	17	17	24	25	16	21	19	28	20	35	33	33	37	30	39	36	37	40	44	36	44	35	44	56	53	51	47	46	58	51	48	43	53	49	47	47	49	63	50	56	57	54	72	73	68	72	76	82	72	58	72	71	67	68	67	77	64	84	72	88	82	114	100	93	95	94	99	105	108	85	85	91	106	100	106	89	97	99	85	91	91	75	71	73	63	52	56	43	45	56	49	49	53	53	46	42	42	29	31	30	39	24	13	17	26	17	4	17	25	12	11	13	3	26	24	25	19	13	9	14	11	14	12	21	28	32	20	31	37	33	29	25	31	22	24	27	29	27
26	36	18	34	24	11	20	15	18	11	6	12	12	17	11	10	21	3	14	26	15	14	16	9	19	15	18	22	20	26	26	30	24	23	25	34	20	24	29	30	36	36	32	29	34	34	37	30	48	40	45	48	56	57	55	57	62	69	71	59	64	66	54	51	51	57	60	43	47	55	62	50	47	58	50	56	66	76	63	78	76	68	77	76	88	91	86	87	86	90	80	81	76	83	78	79	76	69	65	62	77	68	75	77	89	100	85	91	86	82	111	90	77	82	79	64	68	41	39	46	43	29	29	40	29	35	29	22	20	23	19	19	19	17	20	18	19	27	17	18	28	22	24	16	27	8	9	16	8	10	17	18	10	24	21	39	27	29	37	22	21	26	19	23	26	29	30
15	16	19	19	16	12	23	18	24	24	12	23	5	18	6	3	15	16	15	12	12	9	17	16	16	16	27	16	25	16	23	25	22	21	28	28	27	37	36	33	31	39	24	32	41	43	42	28	48	59	65	45	38	71	70	65	65	65	67	61	52	44	53	44	43	35	46	45	42	47	59	64	59	65	75	78	96	92	96	86	69	88	82	74	63	72	68	68	65	60	54	53	45	44	56	64	61	52	49	70	64	86	83	106	112	118	116	114	124	107	112	88	85	76	66	56	60	52	34	43	35	30	18	37	25	22	26	21	18	20	18	4	8	26	13	19	13	27	27	25	19	11	29	7	10	21	21	8	18	18	26	16	23	35	28	28	34	28	33	35	30	30	36	28	38	37	35
24	22	18	25	15	25	18	19	24	14	9	19	16	13	4	15	8	20	12	12	15	10	12	0	4	18	17	25	20	27	23	34	39	29	36	48	52	39	34	52	46	39	42	42	37	56	41	55	60	49	50	63	43	47	43	39	44	58	45	50	46	49	55	50	66	64	60	53	71	62	75	77	71	95	92	98	97	105	96	90	82	77	61	62	53	56	52	42	49	48	40	43	49	49	41	55	63	63	68	78	87	108	93	110	105	109	114	124	101	100	94	82	68	60	62	48	45	52	34	30	28	35	33	27	21	25	17	23	15	11	15	11	17	12	21	23	24	27	15	13	4	10	17	12	16	6	10	18	26	28	35	25	24	32	25	18	33	15	22	24	40	38	42	42	31	44	38
23	17	18	15	14	13	4	19	16	2	13	14	5	7	2	0	19	9	1	8	7	12	7	14	18	30	21	22	27	41	35	50	50	33	49	47	41	54	40	43	46	47	48	42	51	33	36	36	43	30	40	42	38	29	42	53	68	64	48	64	71	63	79	75	77	74	73	88	74	79	76	81	75	74	82	78	81	69	76	67	55	65	63	58	54	55	57	54	54	45	53	65	68	56	70	49	78	83	74	74	99	90	88	83	78	82	105	91	80	96	81	71	69	71	54	49	46	35	56	46	43	50	28	42	35	41	33	25	16	16	10	26	25	24	26	22	29	14	18	7	14	8	6	5	9	8	25	23	23	28	31	32	29	37	28	35	25	36	35	38	41	38	50	39	35	29	34
3	14	14	18	13	8	14	9	0	15	11	5	10	1	11	10	15	15	4	17	15	23	15	18	13	17	30	24	35	40	37	54	48	55	39	37	38	42	34	43	63	57	41	48	51	38	52	37	48	52	46	49	46	58	49	59	65	64	74	96	71	77	88	82	81	81	81	71	71	79	75	67	75	76	64	70	64	76	65	60	65	57	67	82	84	70	64	69	68	61	70	56	63	66	46	54	68	67	65	63	86	97	111	74	91	96	97	89	101	95	84	63	73	54	54	54	45	40	30	38	37	40	32	42	33	38	34	30	45	31	24	25	17	18	17	14	19	16	6	10	6	20	20	14	26	12	30	31	19	27	36	24	29	35	14	31	40	23	36	26	30	28	23	26	18	24	17
29	27	11	23	6	18	5	14	4	6	-5	-2	6	5	12	7	7	16	18	15	19	20	27	22	13	10	8	19	38	36	30	39	37	41	39	33	39	40	45	54	65	61	62	66	61	46	42	51	42	44	47	39	55	65	62	74	61	72	63	70	74	76	72	63	77	76	67	79	70	71	77	69	73	65	65	83	69	54	58	57	71	88	63	65	68	64	53	56	64	60	44	58	63	63	69	70	71	68	72	85	100	82	101	99	117	105	106	87	82	73	80	72	67	63	57	42	44	33	26	28	36	34	41	34	41	30	36	33	28	19	22	11	22	17	7	21	19	14	15	12	22	24	20	30	33	28	31	22	36	24	22	29	22	27	32	18	26	35	24	14	25	16	0	18	10	20	16
28	20	34	21	19	14	13	10	11	4	12	-1	-2	8	3	11	19	12	24	9	17	21	13	28	30	17	24	33	26	27	26	40	45	27	49	32	34	47	53	48	63	57	48	48	63	58	45	45	43	41	51	47	66	69	58	42	57	53	68	54	48	65	68	72	61	59	78	92	81	81	63	68	75	58	42	61	58	47	53	51	38	41	44	49	44	49	37	51	50	62	47	61	73	72	65	58	81	72	72	76	56	67	90	81	74	80	79	70	81	77	87	64	60	70	59	50	46	38	39	38	35	33	31	38	20	24	26	17	7	20	8	20	0	14	13	11	15	19	27	16	28	26	34	27	46	34	25	23	23	23	36	24	16	21	16	19	19	20	21	12	17	20	18	17	6	11	5
13	9	13	15	1	8	15	5	2	4	8	14	13	7	14	1	13	15	21	23	16	28	29	27	18	24	20	22	29	7	38	27	50	43	50	35	24	53	41	43	47	63	38	39	53	49	48	38	61	50	55	54	67	57	75	75	70	67	72	66	69	71	62	74	54	42	52	60	57	39	49	52	56	62	57	49	43	51	41	45	44	44	62	53	59	63	57	68	57	60	56	53	41	48	46	52	57	39	58	53	51	64	68	69	61	80	97	94	105	91	100	87	70	75	69	59	42	30	42	45	18	28	18	17	2	8	12	8	1	4	16	4	-2	10	19	20	23	36	36	35	31	33	28	19	32	24	34	23	32	22	13	14	5	14	3	18	21	15	18	16	17	13	17	25	20	29	16
17	7	18	2	11	10	12	7	14	9	17	13	12	8	5	4	13	14	20	18	26	16	15	19	23	21	21	20	29	33	30	19	41	47	48	55	54	54	39	39	43	48	62	52	53	58	57	60	66	68	61	55	71	58	64	64	62	56	52	60	66	51	66	51	59	62	53	56	42	45	54	53	61	60	68	57	69	67	67	75	58	57	58	54	56	59	52	46	58	37	39	38	32	30	24	39	38	43	54	56	57	73	74	84	80	98	81	95	98	99	86	85	80	67	63	52	51	33	24	22	17	20	12	0	4	6	3	4	10	10	-1	5	16	11	19	8	21	24	21	31	40	27	28	34	22	23	19	23	14	19	22	15	14	17	17	21	11	23	19	13	22	24	11	13	31	27	37
15	9	9	4	6	10	5	9	11	17	7	13	0	16	8	8	14	23	21	19	12	18	9	30	15	22	18	23	11	25	35	30	31	54	52	62	68	58	49	57	59	55	63	58	52	59	60	69	62	51	48	40	57	36	40	46	43	64	43	52	58	65	62	59	66	45	54	40	60	67	83	82	76	83	86	77	85	74	94	82	59	54	39	47	44	35	41	30	40	31	44	24	54	45	48	65	66	79	80	89	84	86	96	102	89	108	97	99	89	79	89	64	47	55	48	33	35	22	27	19	18	22	25	7	8	7	18	9	16	18	19	4	20	17	23	20	19	25	38	16	35	21	24	25	20	13	20	25	25	15	9	12	14	22	13	21	14	15	15	14	25	15	19	23	45	37	39


==> anc/Fig_3D.dat <==
-0.667684862078193	-0.676972266201493	-0.661061411493763	-0.693032415549042	-0.682288605847954	-0.667712750217524	-0.69975453222284	-0.672502879152537	-0.658819894909542	-0.639758574748297	-0.57516331816906	-0.538415327110767	-0.477313366617749	-0.425211134635963	-0.397628879772334	-0.342395569496328	-0.315661276879386	-0.254036360291329	-0.242875809639021	-0.189278653446878	-0.154800402815826	-0.11689136744232	-0.0641864647588645	0.0401338228182681	0.104313276620967	0.228537308405458	0.29883545617656	0.393814803882132	0.483952844304384	0.580316672835295	0.666438920322682	0.65102457984048	0.672535271054445	0.673157965105947	0.699194198544302	0.689483513447146	0.687225737795886	0.668905001422694	0.621476885157305	0.622211433024487	0.634986245443673	0.62545998917166	0.609137335766017	0.592733308755294	0.590398603961717	0.59516625582232	0.568229289522504	0.544059614905304	0.539504128424872	0.514565077559569	0.481522080381988	0.450560181879794	0.441696147252054	0.396048344413542	0.417587962968325	0.404480224104135	0.45295066420607	0.532515298075754	0.583632012463005	0.666877262716442	0.780690434157913	0.84275391138148	0.935413128430395	0.982874356777504	1.10526935286586	1.14083959748712	1.25688281785685	1.26838143708419	1.3271975875844	1.32911900725335	1.37576395975313	1.40307074854564	1.38277816720801	1.42700593356349	1.37626381524248	1.35205285136266	1.32091458462898	1.29820974108008	1.26002601001943	1.21701428565681	1.16344087577952	1.08477541274114	1.03935292351227	0.919236702513553	0.823951410830489	0.740590637344075	0.697610150664867	0.609046493193443	0.575827962007452	0.519751863803052	0.490540019941509	0.508204686491948	0.506022036894645	0.533049381605438	0.503683034317736	0.581960948690655	0.584132963637617	0.653837306477054	0.692961115350703	0.717243315305031	0.790319793378422	0.828152019867729	0.865166111858058	0.885170579620668	0.953178294631796	0.992564111288678	0.994140086673546	1.01101893784876	1.06899142257643	1.12796561466325	1.06325825621056	1.12437311370742	1.07795290974709	1.07676159112451	1.02567685682459	1.02716026056309	1.02137370493523	0.995658979832872	0.98810028563147	0.96025386724647	0.983879447070644	1.00519900190546	0.963758545469911	0.956356037485334	0.941078884904963	0.89344183743166	0.842473592491347	0.782787177254345	0.738584851275149	0.665014955785095	0.644827569629069	0.602206567663709	0.584389489621819	0.586538089255624	0.622189639772946	0.641236247822755	0.734166407679863	0.720719341170804	0.80919447437732	0.898785671203279	0.944337908009936	1.03460965330765	1.04310395626732	1.07001224653552	1.12082814852629	1.08871636265139	1.08877795338111	1.05185443077096	1.03707041822475	1.03985316040601	1.0249317787134	1.01977697392089	0.95453061156659	0.959601196371816	0.901056161373135	0.833750139680209	0.768520592047422	0.680499540553394	0.599006368365332	0.496659030166477	0.416557308987776	0.313576356821909	0.204114161778138	0.110788054330286	0.0393507996383472	-0.0963994925725013	-0.145467987666312
-0.816485153420179	-0.799579324428437	-0.829793949793156	-0.832168926617842	-0.852214935096265	-0.847366124810607	-0.866268252276589	-0.89089093740865	-0.866354822411984	-0.855479861298288	-0.816558800248	-0.79602926226391	-0.724615178712547	-0.698853407167936	-0.643255355204774	-0.589072207210394	-0.561796310766957	-0.516197032627217	-0.528592819694334	-0.511015566626972	-0.487501246594901	-0.438326602806645	-0.393990733616759	-0.324529219448946	-0.255524351512637	-0.157185148960134	-0.0510862337477788	0.0307870449294862	0.106017752298482	0.187193990177413	0.231613708285124	0.268573680643489	0.299541612693239	0.290654071637263	0.327912946911763	0.343382011638839	0.305238968638946	0.332281528454758	0.334191677298813	0.306472097323553	0.308761443832325	0.314720762964465	0.302110111286146	0.29989743606888	0.332290375753134	0.302088744921933	0.307096869242132	0.307394208125311	0.314500963668316	0.337124234604367	0.322110119596984	0.323239601481498	0.303498723006063	0.279126958680388	0.324975335405526	0.35683341907989	0.404615261805642	0.4753061259443	0.542906740698776	0.647397045620967	0.729647925543181	0.842334453432909	0.955086472590525	1.00680827071493	1.06043321035624	1.13948883352578	1.2377945164343	1.26662270560346	1.32358216365071	1.37411181086498	1.36083764759787	1.36913430758854	1.40492562454263	1.42364725132268	1.36245351234096	1.34769026866989	1.35174317271543	1.30965334065311	1.27251907505734	1.22889406876244	1.16262729698852	1.10627338869427	1.01053561634122	0.995795941370263	0.872842734148576	0.813566487865221	0.76981799555864	0.718722512016452	0.695770984411341	0.685085629478535	0.675256594682623	0.641519616670386	0.666370951515844	0.687719227685992	0.708365416157051	0.709999227231716	0.737375017579763	0.761650393318035	0.771404777941856	0.776002401254284	0.785441090672722	0.814988232644834	0.85992005224964	0.838954036353409	0.879338601157753	0.939998279766627	0.996939946415222	1.04735126617161	1.09253870482536	1.14254081326246	1.19233959856029	1.19189931204038	1.24017282668046	1.19537059395286	1.21914953625847	1.22772887957443	1.20112620781619	1.19299226645831	1.15417033744595	1.16000881084069	1.09789662909926	1.07607037076679	1.02957676611495	0.992924184528968	0.916702044958872	0.844495328402196	0.767000808134948	0.702077223224649	0.608276239586429	0.539464635494375	0.501909745644512	0.508000583763882	0.481674885397449	0.523857978855036	0.563220159903945	0.609209690398206	0.696923896796127	0.751646935844706	0.782913964804706	0.873899290228038	0.880533131512055	0.919483501312375	0.901370725168915	0.906888278625441	0.894524093327675	0.909688189861131	0.85572993817019	0.820635180064728	0.752137780332505	0.740775595901722	0.714364184891843	0.710468941808742	0.66194992504292	0.692843633634757	0.615658850065128	0.585096670548658	0.524341802554041	0.479545729022134	0.402191415760587	0.264091821234961	0.175884927197691	0.0670167292349639	-0.0433549479462914	-0.157302175950607	-0.311530922504974	-0.398304886449783	-0.493866855346951
-0.824169255728284	-0.835258414809765	-0.838582890928775	-0.868981948427	-0.89177178066899	-0.899571560791513	-0.926737844866131	-0.937101384137768	-0.9582010421739	-0.960054608801306	-0.928780807159076	-0.922503115313833	-0.872965486907406	-0.823734757286484	-0.78423558561066	-0.787124450076585	-0.785868362874089	-0.754974352215941	-0.766984795634262	-0.767863159474705	-0.730548588489846	-0.738556228920895	-0.686389294402411	-0.652193044206666	-0.580048089116376	-0.503799808211572	-0.432388011834693	-0.374686663345894	-0.331211244394201	-0.238117401773231	-0.195330547828188	-0.122707947330092	-0.100417519967594	-0.0688857299741084	-0.0533799845947814	-0.011037975097009	-0.00578197367912282	0.00685709471704213	-0.00132363833230153	-0.0143923707476892	-0.00741630420220101	-0.0163697038728614	-2.3911565406496E-4	0.0317441733443251	0.0442270515835403	0.0760269916044553	0.0783661200855249	0.099578128711886	0.0974973666902589	0.104028258845721	0.0943493174642601	0.121480240771429	0.117134351923743	0.124414523713073	0.140184749714986	0.141602443404063	0.189327881559332	0.245360677633735	0.298378345076325	0.383494406956635	0.502225512956429	0.571597902045975	0.634899758434094	0.737818278401391	0.810669945700037	0.918763177198552	0.965451374094131	1.05827280888574	1.11795519478869	1.19768628133439	1.21185533147628	1.28307820221846	1.2960764568836	1.22300380735319	1.2467478287481	1.27763329315724	1.21324042893337	1.22252764208901	1.18250986688839	1.16628641697037	1.13389985261398	1.10509449515245	1.05170184912103	1.00806792399894	0.981578337533354	0.886985306297326	0.814697768728591	0.774509707267897	0.733136965979305	0.67473059837605	0.671087432444506	0.648781117838332	0.618065219596789	0.624593914437823	0.633303876442012	0.591836022211459	0.591252842838458	0.636266760931184	0.637715034332908	0.638891448495229	0.681907929310676	0.691543325134997	0.773691295682982	0.799860125009498	0.824963992353631	0.884609656312424	0.97187831259173	1.06082162122657	1.14676662303329	1.16305252788144	1.2563685007364	1.31291443246546	1.30124072037361	1.31778677280551	1.30296019863467	1.253003574322	1.22788139891464	1.23564355133025	1.13108881000543	1.08369729587589	1.03462984415466	0.974061487208619	0.923110532230672	0.849249713840315	0.794209512604262	0.738748272715402	0.694512178615985	0.591509983651553	0.521517872003102	0.454342985658349	0.459523799794299	0.435910543060277	0.419743860379457	0.439245388321921	0.424105590107541	0.430922584986056	0.463101955004766	0.484148375068812	0.564169045874408	0.577519249995696	0.582393925045095	0.591638679651437	0.59617094307902	0.594306432487607	0.571899247376248	0.588922624051716	0.550222922523692	0.515643986751393	0.502368759092704	0.479549199414079	0.496570929594468	0.479991582491447	0.447867324368136	0.427642534680071	0.379069198049942	0.315928314205849	0.243873791651865	0.164868266795561	0.0687745288645736	-0.0558560743748193	-0.165650686227675	-0.302770125679933	-0.410258657851596	-0.532309648833606	-0.629545280376272	-0.676430559241671	-0.789010415922517
-0.647054776259465	-0.67682637494848	-0.721246971776827	-0.744026185786312	-0.792049730613332	-0.823415273764926	-0.862383324995667	-0.914510181138133	-0.960763608177658	-0.979530590539872	-0.982776404229812	-0.968551969053081	-0.973539791812157	-0.940474518629307	-0.940928485382015	-0.935161117200667	-0.928841785461321	-0.940412574924608	-0.945493915886101	-0.949034053875717	-0.959258911816521	-0.926996146379238	-0.927236576864259	-0.921444546843774	-0.833686415839326	-0.792437499310371	-0.738197263707022	-0.673899821479019	-0.624068214946967	-0.548411496754328	-0.465576780983867	-0.438094708610569	-0.380207556712987	-0.356236534845462	-0.340712378643517	-0.306470398251103	-0.314932444344465	-0.31089828133122	-0.301180941359274	-0.308611428537449	-0.314435897950668	-0.314572192534625	-0.292854409791266	-0.270897964133047	-0.263291818428019	-0.257506612969007	-0.239642507401732	-0.218786237909911	-0.20147093039135	-0.219714724097474	-0.20979487683291	-0.179142505993562	-0.169260889706049	-0.18188162777297	-0.149321618341526	-0.170452957852289	-0.151859910893637	-0.0970448842902398	-0.031008048585118	0.0680003326547749	0.169291292406402	0.251191875123436	0.338591007708169	0.474614585660238	0.54059548787788	0.636627650205177	0.783453146771788	0.806045805343683	0.91432321851807	0.973960195518144	1.0539720917568	1.02557363696427	1.03749934954071	1.04845770625922	1.04030242594656	1.06956803718828	1.04248138803661	1.08088737806494	1.06771725796601	1.0091005607432	0.994471235195257	0.952670619890252	0.88587681266083	0.898139716002774	0.825102762365083	0.751594688074251	0.675844039761617	0.635515048236961	0.511903687101214	0.533983098690798	0.485619989947683	0.46495226837022	0.464573394307723	0.420855145593375	0.435041578949149	0.424382362777518	0.434305453662692	0.428873048449976	0.499741823138049	0.550973245832172	0.601181507491998	0.611775337642246	0.670033872059393	0.733738857055625	0.762778990059012	0.843579157234792	0.917445958905092	0.960590261084599	1.00903566864466	1.09173035074939	1.11460553803297	1.12427090244855	1.12644250672988	1.13380194326918	1.09872754433717	1.11559804479944	1.06023106470712	1.02932182686782	1.01788787756093	0.913032913600283	0.895641515094025	0.824568947290242	0.764881772548157	0.715200845150477	0.690679985644033	0.643579648473541	0.540693288042412	0.464255136543825	0.378294361536393	0.317233740718142	0.252363530003058	0.181346882243139	0.140456841395385	0.11429964611608	0.115291324313436	0.0992417338643356	0.102638864826066	0.155562492816288	0.16974456226065	0.238094992487567	0.240464984113008	0.30069306777763	0.284335011052484	0.29922330396355	0.293044496978412	0.298782758363045	0.230092283110044	0.18527800328797	0.135578008971174	0.114663098410098	0.107949125396673	0.106952886405493	0.0789543359468423	0.0539705946105218	0.0253937059014928	-0.0578676547994621	-0.114966561007643	-0.181938892875709	-0.294995063952307	-0.393155557167271	-0.469381294660451	-0.619227071479353	-0.720372597925097	-0.770135548741414	-0.82058568695011	-0.910009129012684	-0.944085064868072
-0.466386643365491	-0.516470385907713	-0.549997141934599	-0.610592042823974	-0.651519654216725	-0.743533210716954	-0.811055948471951	-0.870589421122267	-0.895407501086753	-0.959053671421781	-1.01026807038276	-0.985221333416598	-0.990252428717782	-0.998476583694631	-0.955227915071642	-0.989060363429673	-0.94214106493163	-0.966019646962562	-0.960980631752919	-0.998382371600947	-0.979512241339887	-0.991160885399505	-0.985472914879529	-0.971854817150181	-0.926251746677314	-0.892984878977066	-0.854579014457078	-0.81166562150876	-0.777730917315657	-0.730907298333922	-0.676666831690755	-0.642017492953662	-0.622913489400237	-0.623175060319776	-0.59821356144901	-0.57820246222441	-0.596778260756777	-0.62228308901485	-0.608633494671455	-0.600329508135632	-0.609691502195906	-0.623470062650186	-0.609823120808457	-0.598168474155598	-0.600826780635571	-0.573420070289695	-0.55555572804974	-0.518490480256295	-0.524155839146355	-0.524435942393874	-0.475276956423658	-0.46503568587274	-0.433799724512659	-0.451173479376084	-0.435526092194549	-0.436166577715035	-0.363727036987146	-0.326047656584619	-0.255134334053054	-0.171294762046365	-0.094221469453273	0.0193046768925437	0.122002052473968	0.194971768554571	0.311414024724784	0.378105493923466	0.474262180649151	0.517647722476795	0.58664064442712	0.658236521555343	0.678681512553843	0.665348342839715	0.712754479033499	0.706089330455184	0.737533479437895	0.77164554256341	0.749747761991765	0.790785631647996	0.778651229083489	0.78458580799966	0.747314815589942	0.714067072389483	0.676522021840562	0.631905691603247	0.585878759887606	0.538666937653627	0.481708110248312	0.389406147307298	0.337517964018405	0.268498269734715	0.286065827376928	0.274250783915544	0.246452473914728	0.264741356185478	0.244266024817936	0.279436423892619	0.284409197242666	0.299426698876205	0.333862044369749	0.384310606081964	0.407289673606579	0.413119450955914	0.441341830906242	0.497239209313367	0.545169557151956	0.56121445127452	0.623135455483733	0.667705067290902	0.720085412721237	0.78488534714712	0.82594669248374	0.884160920729371	0.92408647823099	0.926228268638776	0.881952213902352	0.91746701407161	0.883248843627925	0.801899734998175	0.808191031591499	0.760907245323524	0.724614063556112	0.669186817125893	0.603726548480819	0.539988615375334	0.485675498741557	0.416715434238356	0.320013988057455	0.231025530881315	0.112948876858007	-0.0214707559679501	-0.0850941812039881	-0.160025231828118	-0.194061179265713	-0.200151541019955	-0.185791857912104	-0.202811366316677	-0.153682590050122	-0.112149481126866	-0.0745679524563992	-0.0433051139380082	-0.0326955351191212	-0.0330471687747702	-0.0378185129427229	-0.0441389632661891	-0.0741893468560433	-0.11421877808339	-0.17039498158589	-0.213941220689023	-0.239360794612519	-0.262912527627531	-0.282244482936064	-0.289860816002322	-0.308759615927899	-0.336096678259914	-0.340906777662464	-0.373507749621171	-0.446975158820806	-0.458345369734431	-0.546789816621659	-0.633674283406049	-0.685820936660135	-0.782942607589935	-0.859215627090597	-0.963780137635234	-1.01604164747905	-1.06355989227182	-1.12032036148289
-0.262811804199821	-0.327970548630569	-0.379814606543876	-0.419011889675908	-0.488315965601669	-0.546817839581734	-0.640710673206089	-0.698677082244729	-0.746951033780999	-0.795208011136571	-0.8062033332215	-0.81545603090145	-0.799063759769305	-0.783646387148939	-0.756159536173381	-0.753959329186872	-0.758160737437037	-0.775609278388125	-0.799193718631337	-0.836211894849453	-0.852891401682534	-0.876851376001157	-0.894021692905944	-0.911166320180946	-0.91397540603521	-0.910176663894922	-0.905809347481794	-0.901982601794477	-0.889950287649952	-0.86244081388044	-0.83665272338076	-0.787282345993884	-0.813031909920088	-0.79343039033763	-0.788503098754982	-0.81426070075645	-0.830442827324457	-0.810606682813979	-0.819771783486201	-0.826122962028626	-0.790022785439173	-0.834738731319223	-0.826322978912324	-0.825355576770139	-0.805930861806753	-0.783079417044914	-0.750666894670788	-0.706680011655138	-0.712973828771329	-0.713871030513503	-0.702385157953792	-0.654286385037636	-0.673136016809944	-0.652449437281765	-0.673412407195045	-0.627215557051677	-0.612833227244688	-0.584947768125931	-0.516133995887141	-0.455522938005854	-0.380502386998237	-0.31115543989436	-0.238373292774087	-0.150346070311232	-0.100953636471736	-0.0325503306948077	0.0671300117524551	0.157191339068984	0.180971956107412	0.27832193115682	0.302982702440939	0.366675430137216	0.363816603411147	0.388365719301419	0.446552065090073	0.383649033824825	0.395817240524225	0.400308451932941	0.443867271526066	0.437161514490499	0.441064694628308	0.368225318823746	0.377102097865868	0.337289173006831	0.270959293787237	0.208398389333403	0.174191942831639	0.126395965141277	0.0755832950217047	0.0313278186671857	0.0253821024796864	-0.030298380419578	-0.042235885429329	-2.84911760650833E-4	-0.0378392582601464	-0.0176534768212312	-0.0667473059205585	-0.0619705392616183	-0.0168652205485239	0.00378543691984565	0.0234684820221276	0.0703761779405842	0.12806936093613	0.154164929645967	0.207605166719644	0.264090273596003	0.34865587325526	0.414803824550275	0.465377003782178	0.520947541681058	0.582196190555402	0.636844140987751	0.655686928843838	0.663615994044431	0.658793700237883	0.61150049531826	0.602288744668057	0.523602918753158	0.523554134623461	0.432815412410628	0.405965477888908	0.315064051278805	0.308689843902009	0.219703450912133	0.133459427964453	0.0559341752503375	-0.0301378383882473	-0.107734926513079	-0.171501363260927	-0.278958409423393	-0.347577627054543	-0.390000755867424	-0.384232354035539	-0.42173486263688	-0.428018431097327	-0.441260479732243	-0.437022261962438	-0.406678145065193	-0.380997511385599	-0.382997512312262	-0.376004886110393	-0.397895794036719	-0.413302761956597	-0.438601890087714	-0.45514899461075	-0.47338055430988	-0.493137510571472	-0.485293924886774	-0.540914182086036	-0.560594453125287	-0.565354842626313	-0.562603451246548	-0.557823537760948	-0.559222175549282	-0.580462160462428	-0.591704273465477	-0.634065925190066	-0.682408216294875	-0.727027209112862	-0.837061896175532	-0.90151639056324	-0.974963739467636	-1.03360765142981	-1.11027630712736	-1.17796803939782	-1.22823321781959	-1.28730819189666
0.0866103996561205	0.0761332580020592	0.013198779735736	-0.0107072625458776	-0.041773625514982	-0.130090842191979	-0.19385512519401	-0.263280303405377	-0.332358541103362	-0.361483092410187	-0.410130792107218	-0.439283345911474	-0.447210054491787	-0.446294619304132	-0.464135369011058	-0.485894007696463	-0.536853051580036	-0.56955038456276	-0.614208848724281	-0.670115276367595	-0.727853051859252	-0.796565559822975	-0.837585230647241	-0.882767717999336	-0.92657431028109	-0.947900657569704	-0.928628807952523	-0.924209241207884	-0.925026950378261	-0.887467560631777	-0.871131609187613	-0.867509773664554	-0.853686491275319	-0.810911487726194	-0.830568194342	-0.834743309374369	-0.83539631156493	-0.874837648365864	-0.85271572700689	-0.871834591984731	-0.892664013559981	-0.925707268585283	-0.913039801911083	-0.901184757149432	-0.906939747766687	-0.906422508249002	-0.898120575079377	-0.884330106353629	-0.880455028372963	-0.883317358469996	-0.9067651598972	-0.88733061428692	-0.911521800680891	-0.901859378040342	-0.893840526617143	-0.930901910894406	-0.913015796288777	-0.879443391774273	-0.836686283411101	-0.8288857982516	-0.73681938735764	-0.677225075999562	-0.633581551669721	-0.581928706148576	-0.471129421369725	-0.385399960562185	-0.292179834025629	-0.184104566091262	-0.138413353688637	-0.0667008643451596	-0.0325080426479007	-0.0299665707169507	0.0242884872840128	0.00594669154568415	0.0331695077092194	0.0532505255545532	0.079342431608256	0.058582072637073	0.0710339302698008	0.0660875300731493	0.0570991037777245	0.0306309964981612	0.0131325715664137	-0.0409905211501164	-0.0786356227453012	-0.109007384672036	-0.208533646500783	-0.24628171913748	-0.289769826184202	-0.315940186264387	-0.297581104754944	-0.342093953067412	-0.346453092059226	-0.344295086790271	-0.39500371334085	-0.377763812812807	-0.362892439677938	-0.31051897857346	-0.338164056063262	-0.302847454634339	-0.26156247955887	-0.221776453266124	-0.162653535123145	-0.116572931307649	-0.0827865186708681	-0.0294806412303061	0.0272209882402057	0.0614267999956959	0.096777200578907	0.142510804605575	0.181027485668926	0.196384695693737	0.267881568489564	0.283236055515881	0.266630043704092	0.222430162226496	0.228964757554529	0.197558160521672	0.153700317862448	0.105306727762137	0.0357679171277203	-0.00566234372149755	-0.0851009492809624	-0.139969233892092	-0.188336396316273	-0.250903549075541	-0.298604544927023	-0.349393082471347	-0.434607526244222	-0.499313568932559	-0.555240810652014	-0.59759308621162	-0.668872595098356	-0.705405932322301	-0.737960328698135	-0.730913620189552	-0.761024194500655	-0.765091940714047	-0.75988192042318	-0.720684048432633	-0.72363022749981	-0.723556743507254	-0.686555233469542	-0.682191021072794	-0.673505984506409	-0.658043684580648	-0.647146330987465	-0.682880111465865	-0.675605027996233	-0.665295212774045	-0.716964369964405	-0.677762572478696	-0.725104058216675	-0.716991195988018	-0.738248444770218	-0.741611135931561	-0.787966493015558	-0.840054160433718	-0.923032208190418	-0.938225720438726	-1.0434935730724	-1.07283400995743	-1.12597601564343	-1.13722607102625	-1.16805357333953	-1.20138843820621	-1.19832605319554
0.545014084690879	0.499812430863868	0.462501106284706	0.437481680141102	0.377136814874412	0.301044472242738	0.230044141145223	0.116678341701477	0.0322520010092346	-0.053900561635316	-0.130257601976833	-0.208774801217479	-0.233065104333648	-0.301582412258072	-0.318121098249236	-0.346811788034103	-0.394649221114764	-0.453788798280529	-0.514127697386094	-0.543046053160523	-0.564733580953461	-0.627666553778791	-0.681436145105195	-0.739837569965026	-0.7315449268853	-0.783249293633125	-0.752820285115752	-0.744067834714664	-0.726225224533041	-0.697959579694591	-0.664161978649262	-0.660593792356229	-0.640731317890912	-0.666006985095118	-0.68818529182924	-0.681078044194028	-0.72591351103135	-0.775744612083472	-0.806426088815426	-0.850113837798738	-0.891198202585532	-0.909125748165966	-0.945081350361709	-0.951836934759279	-0.996173627659371	-0.999080304163569	-1.01687271058979	-1.00056039165222	-1.02818048774129	-1.03262873912992	-1.06421056304096	-1.05637180917186	-1.05787799429835	-1.08574788592007	-1.11203797587748	-1.08687865856534	-1.10392201289517	-1.06706916430067	-1.06979289815282	-1.04601542731005	-0.975824333629091	-0.916895226724757	-0.861050038636201	-0.763063668181193	-0.712431886697521	-0.606860594570401	-0.552849296987282	-0.495961918713439	-0.440919907161176	-0.398846353329438	-0.382688264038201	-0.350388697022614	-0.351926149112151	-0.352300713459755	-0.361865126069341	-0.337065097132297	-0.31981240903759	-0.294242745633033	-0.309115557490337	-0.304858330979012	-0.314641360171523	-0.340527404167941	-0.362564346378869	-0.39455388745496	-0.421801968670387	-0.462701456855092	-0.513380840321253	-0.524901851956764	-0.575512519536156	-0.577294018569053	-0.607207360373297	-0.615702012561106	-0.600463001560991	-0.595715312601767	-0.600674709548781	-0.605563527295631	-0.612382301766052	-0.596247326463154	-0.611735262627454	-0.567568730766321	-0.557897109972868	-0.504969914364804	-0.485940587626834	-0.462329590909229	-0.429647496902163	-0.385477180322803	-0.340526102502708	-0.300017148290995	-0.276046953882695	-0.198202020755263	-0.163601382216844	-0.123379765995332	-0.124951614649023	-0.117318050574119	-0.122570462916858	-0.122612439851455	-0.104049021862953	-0.155317806887854	-0.221925394193522	-0.231010991314727	-0.265076670990103	-0.33981032643257	-0.388733509885568	-0.423665918842055	-0.483426888313539	-0.554717606392746	-0.607821548350757	-0.670845304034916	-0.73092582136085	-0.794881138418163	-0.856384068590251	-0.925833308841578	-0.978337802536502	-1.00143312598114	-1.02423399571746	-1.03939711685982	-1.03787897369192	-1.01071876447913	-0.985113743173668	-0.919106596995356	-0.868934402441388	-0.843495536448642	-0.794802204644586	-0.766795528622671	-0.738625226257449	-0.721263158679667	-0.73482034945059	-0.770350436938319	-0.754309420144271	-0.765961449204662	-0.751258805057956	-0.76697195860501	-0.752684683470051	-0.780764735041786	-0.86177281062651	-0.874822984291001	-0.901453749686034	-0.866886286169175	-0.91021297371915	-0.95126686080536	-0.915845900802225	-0.965918403768198	-0.967663873756644	-0.930519289500747	-0.931880403385965	-0.928455400275432	-0.904507543410703
0.765765834522338	0.758136639535657	0.706227541443128	0.666009200573219	0.615554730117112	0.532528969807086	0.417712324891993	0.355720272809773	0.245805622976384	0.114020969632647	0.0730977472864553	-0.0143511903903375	-0.0539886326444437	-0.0761731124175601	-0.0859584621619298	-0.0724724676145183	-0.0923581031108952	-0.104774512336904	-0.107478695439652	-0.139106020113954	-0.157034703897929	-0.171110460158613	-0.229803644318803	-0.233303206383404	-0.294586152730303	-0.29767870505071	-0.329687834000235	-0.334348306871791	-0.355951998058434	-0.332928693271952	-0.327051999223169	-0.350175325247017	-0.386957651553353	-0.426848408878752	-0.483569538536356	-0.530152915761922	-0.583438675222975	-0.663931716029145	-0.715634594637691	-0.783808359329241	-0.835970279938468	-0.88619381884993	-0.927345176495617	-0.982179128225031	-0.994869806633836	-1.01366626885983	-1.03401686245108	-1.05166284461487	-1.0639155493979	-1.05547651114959	-1.10021175515635	-1.09834735634492	-1.0938009386765	-1.08132629107866	-1.13144178633378	-1.08444706640526	-1.08844057154915	-1.09477369177321	-1.08767925915282	-1.07022037138394	-1.0191297161213	-1.00975434632372	-0.963554579891373	-0.92968787516204	-0.875693234790324	-0.825942479706416	-0.77882265685866	-0.740548068707705	-0.705607614320783	-0.670028075289448	-0.649421220697382	-0.627084868598922	-0.646354214435523	-0.622788719724424	-0.620611369136893	-0.613988381714229	-0.606873941455846	-0.617206414664819	-0.588392457252854	-0.620132511819006	-0.622717189405254	-0.61273340823629	-0.662125280819457	-0.686991353867977	-0.696481072858487	-0.725006728322812	-0.75024326524667	-0.778834574877677	-0.796848747194063	-0.813448624733506	-0.85463705876571	-0.860109444465559	-0.859313324844108	-0.864895720100446	-0.870625737938202	-0.874572464030764	-0.894665015977712	-0.877831339310188	-0.86215144231135	-0.864601989416935	-0.870841786773523	-0.828437054877502	-0.819228851785464	-0.779568570776638	-0.764262346157978	-0.741929590555568	-0.658588784601594	-0.632848571434766	-0.546037221440202	-0.520275141741562	-0.42682149775893	-0.399838018423237	-0.350733065148644	-0.334160994421607	-0.372082137192505	-0.405055203962734	-0.416960929810333	-0.464184976895303	-0.49740276973601	-0.518424472615414	-0.582687017185428	-0.631982411723006	-0.647698920086081	-0.681893511608394	-0.741579675685528	-0.812568689339761	-0.862043214149773	-0.925068719497419	-0.980085198534776	-1.04455999555228	-1.07961528043305	-1.12163470615719	-1.16277279675451	-1.14524736694704	-1.10550576292537	-1.12423261223241	-1.06172506025048	-1.05793463208198	-0.995829194963381	-0.955409836238844	-0.895647862951	-0.861797379528994	-0.829933419202921	-0.754630462394108	-0.748709148073287	-0.744643487173721	-0.755814018622357	-0.764404456748802	-0.761106339662741	-0.799559459572153	-0.753022224058168	-0.77984900772357	-0.758934481632057	-0.766855110822974	-0.746160779606147	-0.746128414968945	-0.717605774384581	-0.715650358139004	-0.676464940080114	-0.688850214429009	-0.631326229727076	-0.620616692808342	-0.636302871961916	-0.662889051754531	-0.682470724000401	-0.676472413728943	-0.701339296865399
0.895037732216315	0.902460764566205	0.880480350204475	0.825586899138851	0.825714646368337	0.768671401413339	0.690036611316556	0.619426219952742	0.53281160071372	0.468881743545392	0.444663209837452	0.404895210772376	0.413924266158528	0.373864825347118	0.392093299975909	0.392632509214197	0.378066020317302	0.367738650786787	0.372248083402931	0.330074770404204	0.329574631690362	0.312925956808611	0.230145323142303	0.159445485170618	0.0921282363453198	0.0329033423010429	-0.0551427182569847	-0.103031241027138	-0.0918024671801756	-0.111485114706827	-0.116917426293986	-0.157394538447584	-0.193797850111791	-0.245279777892859	-0.301232097523751	-0.365107328374004	-0.406611084276915	-0.459454600780066	-0.530131154683374	-0.622525672402729	-0.653773456170477	-0.716802538364908	-0.754957719128104	-0.802016141983534	-0.793429628321077	-0.807016931577835	-0.831108814730291	-0.859876895508115	-0.844595954856036	-0.890620929977717	-0.913849485803732	-0.924900016631958	-0.971877572350329	-0.998855661193461	-0.986388918370839	-1.02562229092711	-1.0600904332626	-1.03552612904143	-1.07752639332312	-1.10426170513391	-1.10287312564318	-1.07272672133502	-1.07586203805048	-1.0293058849151	-1.00752208368517	-0.99638175317546	-0.932888241730094	-0.885110084593356	-0.814352218315131	-0.811895840006505	-0.793054860655811	-0.780831996917379	-0.777811779414981	-0.782090518422584	-0.787802253085858	-0.796625162100415	-0.794564904451719	-0.786618592674671	-0.801603719687539	-0.826255730795801	-0.816754314565189	-0.838721564044843	-0.862435597097476	-0.854768534143423	-0.881441368555127	-0.882902855314363	-0.924862192642129	-0.9369375588101	-0.96329121689683	-0.979023736039775	-1.02711344063694	-1.05409458143922	-1.08494775818565	-1.08897631810063	-1.09972077995484	-1.12057973898162	-1.11463259918642	-1.10819899943871	-1.12257211490508	-1.09518843590497	-1.07014670717314	-1.0386633103665	-1.00415569960714	-0.953932120873029	-0.905307124829093	-0.860930913929678	-0.793554634954488	-0.780420292685346	-0.745370406614276	-0.673979708707497	-0.635936432382448	-0.604510481327196	-0.597965067528795	-0.615328735024104	-0.628402453934763	-0.655022383371409	-0.682946899183789	-0.724462886442068	-0.730459062490447	-0.78620832030393	-0.808101530948201	-0.855182867809588	-0.865203090093825	-0.896216863789557	-0.909800098561858	-0.95235225453903	-0.987533283176838	-1.04227146826356	-1.0445870878543	-1.07620908028868	-1.09039745915284	-1.0983374815338	-1.11128399322465	-1.11414894481094	-1.07620203708678	-1.09602002833884	-1.03304132081559	-1.02997782445134	-0.985464362935685	-0.948362698322586	-0.900315403933499	-0.872784241717193	-0.809103542584202	-0.766238412257107	-0.751584246102231	-0.706975971276778	-0.685167817780532	-0.652627249794926	-0.628328841003591	-0.611121662111907	-0.574378614058541	-0.532145635174784	-0.497160793122669	-0.441657931341118	-0.443180350684036	-0.394755280929017	-0.36834978200664	-0.343097540911975	-0.350171078270336	-0.350198875356258	-0.378383873508222	-0.38601206120302	-0.408759972261836	-0.436373572681717	-0.485573845102432	-0.487126798096763	-0.494036175710486
1.04801576891414	1.06377898743518	1.06605701985204	1.04186873959994	1.02797912696645	1.0059359963887	0.994574908036024	0.930845319654559	0.857330993835678	0.815304740041533	0.728046810348866	0.688342799445682	0.655908971844264	0.63661426062912	0.621208315208379	0.584064689429465	0.550883373724975	0.553012377094916	0.56712751207845	0.543920645269215	0.517977321039033	0.49236117946602	0.419379916331379	0.320594381764673	0.263602916100392	0.202187300873689	0.159284307738417	0.10358507561669	0.0989538443432581	0.0808623575586588	0.127457771407571	0.119602716430337	0.107692292453774	0.104488381078143	0.0908678027306675	0.033336004166504	-0.00377996829494601	-0.0568951279102122	-0.106945470683722	-0.168804314782151	-0.229445783043304	-0.31519835428076	-0.38444347734614	-0.425752237094319	-0.434410211839388	-0.469872967646109	-0.502112728127424	-0.545814645076963	-0.584957456982561	-0.649591840819169	-0.690167451986798	-0.743957749684295	-0.823686930864916	-0.855352618440294	-0.934308581487834	-0.950483288352366	-0.996066144534158	-1.03392780339172	-1.06804641842814	-1.11088718002956	-1.08532908961747	-1.10317863770721	-1.08423551971062	-1.03523584738719	-0.996712821134736	-0.966933876279402	-0.915391688167022	-0.868856441650626	-0.79563901045677	-0.775086944084009	-0.778310013407244	-0.782448935061929	-0.776097666091617	-0.802078456548492	-0.796098237370084	-0.827440069776218	-0.834004792811851	-0.869375414923566	-0.875560015208846	-0.891434834162344	-0.871644447615125	-0.892980937154448	-0.897445560980343	-0.920312259713208	-0.946889696867627	-0.966687210544911	-0.97460400467139	-1.02491772996876	-1.0576793435846	-1.08301660517111	-1.13412855609962	-1.14950812989159	-1.17425488537439	-1.19236124270015	-1.18078366800609	-1.18006299033204	-1.18104171133007	-1.13132986898302	-1.13576227159291	-1.11876577504133	-1.06111608796104	-1.02497022078742	-0.981199253494791	-0.982677480714506	-0.939743622368612	-0.910864549900527	-0.864715461607663	-0.847761778465877	-0.808734739790166	-0.80333596878643	-0.784541335312971	-0.770318906002435	-0.760197444234514	-0.749997357892278	-0.784401244109656	-0.791395188145964	-0.812144925250104	-0.833085175275844	-0.848820243762089	-0.864921482096983	-0.897181508037268	-0.901877328569538	-0.902631446173524	-0.922064135147705	-0.93486764523984	-0.959321788276941	-0.947534334801581	-0.994372992376301	-1.0223278874439	-1.03263682269756	-1.01427551428177	-1.04976726559037	-1.05417307080509	-1.08100669023753	-1.08235522052179	-1.07569250864012	-1.05853452525884	-1.02130651214811	-0.976418550466681	-0.891113982922917	-0.861361676303939	-0.766835581496826	-0.677367687767464	-0.584513485703261	-0.492320672666755	-0.421142960690826	-0.347528100364321	-0.301930492811654	-0.255891369313577	-0.202626989444663	-0.166799530966602	-0.126737783905614	-0.0730066322146007	-0.0714795917623632	-0.0770931734797849	-0.0665557912293181	-0.0539837973150205	-0.0408544171992339	-0.0685070348317681	-0.0868781626226392	-0.112872363595826	-0.0933088303463158	-0.107382925942632	-0.112420139652708	-0.112801181168679	-0.0965915108575038	-0.0524687420391404
1.04847569572735	1.0918683667313	1.0526575148072	1.06779908763853	1.08743143900994	1.04217019494967	0.994136933794511	0.959481274876364	0.895460412416466	0.850080409541689	0.805743890199242	0.746586428691663	0.68334221538698	0.708901364240199	0.629262349943325	0.650508949299782	0.636863234623034	0.640229978524784	0.660433877655571	0.640628227086704	0.668454064516923	0.669236567015639	0.640041244404525	0.60422529714629	0.586518351938714	0.570076572520983	0.534865863023176	0.524571878749378	0.538425386620918	0.576304861907943	0.609649029467563	0.626352303157318	0.650066522363219	0.620735437975227	0.623774962714018	0.576197977977393	0.502632867899303	0.438727137071801	0.339305160110651	0.242811790057149	0.190954941056839	0.0819502499884157	-0.0287332915615254	-0.0860380537501607	-0.189294108451979	-0.2365943089336	-0.309489797949012	-0.341208113471153	-0.415288546249689	-0.444329116076374	-0.503832109463943	-0.565536687334665	-0.632353083824004	-0.704690426903316	-0.76429664418804	-0.763917372835642	-0.810575698193272	-0.82583858475938	-0.833350609165023	-0.857648295232366	-0.874467227250268	-0.865013943489396	-0.849074230610933	-0.812487045533161	-0.789152530320764	-0.744061694103039	-0.696287308956131	-0.667650654088462	-0.639056098880761	-0.591825999378312	-0.601856425261438	-0.642653532882519	-0.644970542182734	-0.68920894205673	-0.717634813096982	-0.747423532729007	-0.783447016683277	-0.819686439157927	-0.828444183790525	-0.813140217882398	-0.846922698609444	-0.868492292251912	-0.886192914939976	-0.902793406795686	-0.933314093716442	-0.946425318210361	-0.986251555522821	-0.982188075635038	-1.03540081888454	-1.029859090212	-1.05535699517091	-1.07333223004049	-1.0856666551715	-1.07940322023232	-1.08149114108907	-1.06387853114506	-1.03730733493277	-1.00458327345861	-1.02382638911771	-1.00364581680356	-0.987301299196143	-0.953533681413204	-0.963547854178208	-0.926625415717118	-0.919272612359326	-0.887843044320427	-0.886878070667388	-0.845921646746296	-0.851915563426618	-0.819025879300081	-0.791651555687587	-0.808573356484392	-0.782943373412089	-0.787678004227894	-0.752956937403764	-0.76512846207157	-0.76136833989014	-0.795272153009795	-0.793616927314765	-0.798617604926443	-0.791362538934793	-0.805196219956316	-0.809701852261029	-0.814605582568753	-0.852794620528922	-0.868727856220179	-0.883971925327626	-0.884230766534332	-0.94282553790535	-0.946411706111121	-0.955315171497458	-0.964429187050553	-1.00234208775856	-0.997279414550047	-0.976154822440463	-0.922423745038626	-0.872758585458658	-0.787949995668555	-0.710348755273842	-0.604468198072161	-0.496534480588784	-0.392766024063854	-0.258849401886988	-0.202035453536986	-0.100211707766045	-0.0413743660743965	-0.0117183700388698	0.064562060900861	0.0768503751914991	0.103514232679904	0.136478433625308	0.184870171353811	0.20518436840485	0.185723302236871	0.194221655104547	0.177195022006909	0.221152537167511	0.255421752474474	0.25188378571917	0.333776857316116	0.38733448893877	0.372628530570743	0.414303107990149	0.425749329325256	0.397344619624281	0.396775620020005	0.394310467010755
0.853387736843577	0.866177182433392	0.848797992223387	0.820100349909576	0.85658579560661	0.889595284987742	0.909484683762408	0.861626998892974	0.826267029067344	0.771740005304074	0.793371664844591	0.776778678785032	0.766540194187191	0.709608537103909	0.760171040279909	0.769982547679253	0.797384401879008	0.850511622247366	0.886612234918173	0.895462580442708	0.979964261253313	1.01489902165734	0.992732929828956	0.94943231911948	1.00272472775115	0.931127616774849	0.910562413682095	0.913534180992468	0.912896553443072	0.906085802685663	0.939452303547023	0.946336491295717	0.91416940988654	0.896615301659273	0.900606985982996	0.847765194560164	0.808867726422698	0.688027854545757	0.62534646576103	0.536408549268655	0.451610626769421	0.345534467158255	0.230193009939269	0.112682115663319	0.0626629625444731	0.0251655029687719	-0.0288030752510214	-0.0961404415849221	-0.0989834981104461	-0.148835911503173	-0.165519224634749	-0.190987041245274	-0.23723893771496	-0.281109834050358	-0.330819079563013	-0.351127813646521	-0.375643979402356	-0.397834432979136	-0.429386136962388	-0.464483648564449	-0.527355594355702	-0.506818400066077	-0.522058327469949	-0.532890714399622	-0.488720520119535	-0.47925647376187	-0.473541012928166	-0.444400697634901	-0.41210371208784	-0.41820268217774	-0.420743128288158	-0.424925319342951	-0.499154400989477	-0.563306007231375	-0.583624631791633	-0.633875378446256	-0.632834102382082	-0.681371977928122	-0.689152830928504	-0.685288915982148	-0.696604207942974	-0.685288534500889	-0.682180201631023	-0.700956429257322	-0.700670047608974	-0.738741522586472	-0.715453969047334	-0.728129919493085	-0.753639685872868	-0.77681124220321	-0.801415046806138	-0.810392578236319	-0.812177222400349	-0.841551877940884	-0.848786070301645	-0.869194291268549	-0.862297738823259	-0.875816039213145	-0.871427858548572	-0.862502359500059	-0.875446169782583	-0.861132949901369	-0.838304054663934	-0.842611998661783	-0.837009327161527	-0.783207177918146	-0.742079658796491	-0.718731105574216	-0.661447457789786	-0.675892851651999	-0.608061431813735	-0.608073439080078	-0.578773326850738	-0.593545955528991	-0.561135239597009	-0.60042376451419	-0.587017495728006	-0.602549531711163	-0.620311211634327	-0.634242556921719	-0.657711913992478	-0.674712536943001	-0.681187168553065	-0.694250581019827	-0.74230001338637	-0.729699193678148	-0.731833324918885	-0.777717906901015	-0.761400362512024	-0.757325505113618	-0.75137909921391	-0.74911243211694	-0.715194656665764	-0.668687266681431	-0.607543549846286	-0.541576069293219	-0.477308555911844	-0.395523161640714	-0.270835070490517	-0.173579025173089	-0.108687901964928	0.00376844208377734	0.0554083829285839	0.132242784486834	0.171046301705474	0.246703569295584	0.269074089012752	0.26911154665544	0.312802729000883	0.346958788607867	0.429491352665047	0.454191646139478	0.489401114231434	0.50992721434503	0.554449550442157	0.570828762634816	0.675526551673849	0.7096026254217	0.728211451425279	0.778958043758148	0.752523885605224	0.776979663442658	0.770541741365537	0.739064784225825	0.703847757790468	0.617660409900745	0.595009922419877
0.559855554910739	0.606333198065105	0.624463005182465	0.649167522833339	0.713368898314137	0.743105396300197	0.748462889206474	0.75710586345083	0.76027474270646	0.779914951586966	0.747030369681316	0.74170780041525	0.744167224658165	0.750074523267493	0.761712396527327	0.762646763876802	0.761035043278052	0.878632779101115	0.896057274611774	0.930071354273663	1.00308832095005	1.00430496688717	1.03275358549007	1.02384962763684	0.96525548775087	0.992066151551118	0.966823803107243	0.928503283461708	0.959072300662174	0.996379626924315	0.989314560128751	0.940309691761075	0.992397965815879	1.02802483463749	0.996388211165981	0.971692821166505	0.923508594616996	0.910275311060465	0.862402866099625	0.809756304842885	0.725828839551573	0.679912998416523	0.613970976365792	0.53615417313039	0.492607811629515	0.441430093262546	0.402252596095785	0.374485389831326	0.374252051860495	0.308368895886966	0.311259294886612	0.245939073949498	0.202083972322466	0.126997416415024	0.0620374135918063	0.00208083010049891	-0.0694236831017051	-0.133713857228187	-0.182714403147412	-0.227144949710351	-0.283525318130565	-0.322826513695509	-0.348475025764203	-0.328921207063145	-0.311268919885218	-0.266363803918516	-0.238271033820492	-0.198134450188918	-0.173238287761831	-0.142914672984744	-0.122697686297251	-0.144417766539654	-0.17543048405169	-0.216380857353016	-0.262593907965022	-0.299673156197319	-0.319932951755323	-0.321264114890381	-0.330575662724089	-0.3213272929123	-0.320389990126442	-0.307169440956163	-0.298112229256859	-0.316191738875327	-0.342808950232817	-0.368097568767761	-0.377804952886258	-0.399742665997885	-0.436063949384164	-0.470043090648663	-0.498591016650084	-0.555598450153411	-0.589932297568678	-0.64060720082321	-0.653003130568203	-0.680180165594914	-0.697171144601955	-0.675889214398844	-0.657900800237335	-0.662205398455348	-0.631462475954078	-0.592603077535988	-0.552303826836099	-0.532708915296627	-0.496255107804653	-0.46253885524121	-0.416308528120958	-0.355338583989137	-0.330490905977619	-0.270729767164976	-0.30517161687542	-0.281322768601547	-0.307594485763465	-0.293252712225895	-0.317636225418527	-0.341476782868367	-0.355417305801519	-0.394950178209528	-0.451637266183465	-0.496651447994088	-0.500630942115751	-0.530395429373833	-0.530367740078023	-0.502030996714028	-0.504340123515188	-0.439672170404797	-0.460284479472576	-0.475652575375974	-0.403960828088949	-0.372093750608871	-0.368894435869814	-0.342694579557368	-0.304375966879021	-0.276976245223144	-0.22883991787468	-0.207966564587749	-0.134717366861588	-0.104884886693884	-0.0416438659293572	0.047598398772465	0.126929943282038	0.186888416914918	0.26299423519325	0.336266457565968	0.438531898809929	0.517202508124384	0.562799855309624	0.646014941378205	0.741682007431616	0.776150749480983	0.789393903110047	0.871234082138246	0.923056211807635	0.97464111691094	0.978597552783009	0.925976102293343	0.960766108998831	0.975072310501846	0.96006422759865	0.948688081375949	0.941697504335008	0.918789175050328	0.816775328744321	0.805840089475639	0.748832969168758	0.663342722200458	0.617051369998186
0.261438164274458	0.262923493697734	0.326993205843668	0.36582350808584	0.420863685576635	0.476977435913852	0.490206239259675	0.483614418704251	0.492439186410287	0.500564051392269	0.498073295168819	0.49591577261173	0.504236002406953	0.552665375807169	0.565810408970495	0.587778302533469	0.595070380089208	0.626425758612606	0.681956823456012	0.76784289959155	0.806786919597279	0.894537749577468	0.903454477936316	0.903473943160309	0.913048314118154	0.929556043562841	0.927317486357042	0.94920804504076	0.971580225928511	1.01812879944872	1.07102913544704	1.10781187467348	1.14415897419474	1.15947149743815	1.21569767700855	1.20334456633307	1.23500029563051	1.23130736804093	1.21458076631756	1.1802462877194	1.07744571277902	1.03641272313134	0.983194699705146	0.930397087993574	0.819120939717353	0.747274108217231	0.678636581821997	0.645773111152911	0.600953729344957	0.557937822775472	0.486732543103178	0.449336792470491	0.389009978210965	0.295177310068033	0.226828348291768	0.173493874203521	0.0979732740176203	0.0361680127076072	-0.0236684590840531	-0.0563809608962449	-0.102192852345827	-0.0729419055278063	-0.0773655881534218	-0.0255831847935851	-0.0103731596275337	0.0727364202655962	0.13101654390914	0.209395615913421	0.262231029670735	0.297682616069062	0.307331665962652	0.319026002080307	0.279408103353481	0.25058669684439	0.248061445114784	0.175192352717585	0.147741831444742	0.145022028846996	0.143603744360038	0.1012982412628	0.107415732412741	0.0896029021152997	0.0338443683518586	0.0311812094772329	-0.0314898490728474	-0.0541211153200997	-0.0981828713775969	-0.125618048393708	-0.17996611197239	-0.23207879822923	-0.278484132369721	-0.310902304847173	-0.356100133428848	-0.357571430805878	-0.360080108452308	-0.357775750338093	-0.33536621315336	-0.331549011595126	-0.237238532188148	-0.203247027657419	-0.161344319274332	-0.141433666902362	-0.10016641552941	-0.0801864040352266	-0.0647819296427995	-0.053795555488216	-0.00552945031046166	0.0139942195864196	0.0162739131690149	-0.0167799918574135	-0.0359534396559982	-0.0285188503867468	-0.0978456065059483	-0.0840300479249372	-0.0849244593938504	-0.113720227951913	-0.125534365455912	-0.149856653433084	-0.152419269855006	-0.144363829439443	-0.123600702332211	-0.134571182645861	-0.0870437691012758	-0.0890174347155523	-0.0220846153137073	-0.0118625689727554	-0.00109499196535761	-0.0132225697668039	0.0138007774620359	0.00745485561079448	-0.0196669443169602	-0.0419826825008298	-0.0394476748715686	-0.0510211488685731	-0.0507083666619188	-0.0460348561568145	0.0109327700592594	0.066925872137627	0.15982077323377	0.250412054772999	0.341312508012383	0.464172745434252	0.587860497501803	0.743287266016502	0.818874636083998	0.939327527660178	1.02040353350922	1.08125805945402	1.11287915962058	1.1229667793084	1.13031386660374	1.09707983627604	1.12715442528454	1.09081975944265	1.13467117660088	1.03156419277228	1.11237419229721	1.02601496126536	1.07058116836486	1.06962730348026	1.04907814932483	0.950977862789339	0.977653057913633	0.910003797307394	0.83969578519777	0.803756417479551	0.780514045084826
-0.143384909436092	-0.104797092275511	-0.0551591749862349	-0.00269040443673578	0.026305087690681	0.0668710549675384	0.102166018364753	0.112770912591026	0.129752170182543	0.157508728137955	0.201076021309186	0.212614763740208	0.241926685854507	0.304169241005087	0.281972289065289	0.34654531123742	0.369746295489656	0.408315255255711	0.485935712380452	0.551210630743075	0.659721946636664	0.731875045937681	0.78437559488385	0.840688007481452	0.871656732197871	0.889687690733861	0.905256524346516	0.984086340420854	0.952870265078892	1.00619721418444	1.09999886405662	1.15077387536539	1.19673039991497	1.24479362064097	1.23494920909033	1.27165527089112	1.26250512940689	1.28204559073436	1.29223713903896	1.25286181078431	1.18306410722424	1.12487972408628	1.0673762522055	1.0286453953032	0.927966392444868	0.838356398688616	0.780607790176041	0.704376586971911	0.638213327971228	0.632252591984625	0.593905541485983	0.596367844075987	0.515212148662933	0.48713746893409	0.43977571373734	0.409916994596534	0.369888232578509	0.37123533774249	0.365495884861148	0.316140156311629	0.312321032739918	0.30192954325021	0.348326231003115	0.381660805655251	0.423097193928185	0.510426219632026	0.546326325080601	0.594307325784256	0.598677363596135	0.656760577494327	0.685291759283295	0.670226714138072	0.689932881470813	0.62255940334625	0.563760621146932	0.519369866369829	0.483149338713987	0.433553542149544	0.401922771854605	0.376772036849772	0.330777013542301	0.312471821317828	0.300140123702768	0.252994134587747	0.249505593997531	0.212453398973414	0.198678767727279	0.162603832913566	0.114247459264478	0.10793018726451	0.0862863640881215	0.0607369140198205	0.0597999404780968	0.0527499934625776	0.0946717435607462	0.103744257790513	0.11872723907188	0.127798785410028	0.152129989113946	0.134484131426003	0.155594181655432	0.16699207433554	0.160928017227623	0.169050508855667	0.208601837907108	0.23965472717902	0.254008855232588	0.275259609708045	0.274697223657711	0.246018904787502	0.231063046656838	0.216849775359335	0.238587322684048	0.251432661128988	0.328284841819131	0.34846848721499	0.330324721683506	0.340994131604451	0.355494181092957	0.374414711664476	0.343396640264512	0.334503307110534	0.329617214909927	0.345060909359285	0.315515181930134	0.340036957800051	0.304531278053298	0.263343177801923	0.225045974274522	0.219144069920815	0.166643305196993	0.146313994972083	0.144407565852567	0.169246652205754	0.168964668996021	0.221845525258511	0.313519467920674	0.361925352697238	0.477489492961447	0.578300492509459	0.707122304243227	0.800969855861562	0.917116939334065	0.997854514001286	1.0643339143288	1.12435569534344	1.15830074255563	1.20121639586486	1.23032393746152	1.20524591191349	1.24357213129896	1.2094818044041	1.23060606970248	1.19168885410681	1.1735042280847	1.13975295294244	1.1293429130748	1.14097856340799	1.1215468088566	1.12361763308821	1.10955002095684	1.05429031292492	1.01176534964252	0.95116889254664	0.859672374396025	0.76957240402123	0.663907606902423
-0.465505339212502	-0.436457506771764	-0.384008447625032	-0.38322925583285	-0.335313386547046	-0.305594403420475	-0.264023954205465	-0.201934257465492	-0.156820957124627	-0.137650906835198	-0.123156754452873	-0.0468100919788271	-0.0230863731113194	-0.0060280677576862	0.0249595023953866	0.0557803766723313	0.0842100541122116	0.136165281875067	0.214744346124078	0.291293975718373	0.385105819271549	0.447589181130287	0.501887930590143	0.56924082430897	0.654511542965703	0.647124884576953	0.677812538725917	0.721669270185321	0.744326604275382	0.771315307529438	0.829308853948951	0.907672465999422	0.920718136573301	0.996492323326036	1.00830162330034	1.09037999858793	1.10016962231329	1.12207951130938	1.16308813670656	1.13333390941531	1.10991450134992	1.10019933998251	1.04341585177	1.0150035682743	0.952697858769677	0.885812519052745	0.841795930866175	0.811904279563367	0.800275192656116	0.829650214051636	0.820399309807952	0.831027676806965	0.805156076254258	0.808883382946801	0.732835400171768	0.735155403482139	0.709617135397822	0.651769636851152	0.619371140601751	0.561813434385551	0.532374773944655	0.491377346798042	0.508258878543235	0.577943791055293	0.596023030689251	0.609782520544053	0.668662620385582	0.725706242059153	0.824534402478597	0.840680662025808	0.888067960803334	0.893077873160854	0.884526662724841	0.866965918606737	0.756943596288376	0.72638355566907	0.715487202440715	0.652709563181311	0.663182247747461	0.687521131966263	0.677864638635402	0.649327176381056	0.664890643759866	0.625629484659727	0.656648864671606	0.616674757491516	0.622679198884247	0.578069300354704	0.55023989826412	0.518117557903115	0.483545111234511	0.435569679861736	0.39994320211241	0.384097382672937	0.365214846617783	0.34564116434576	0.340034680697705	0.347281610062465	0.333518931448307	0.344093873633806	0.310490016990433	0.372247636562614	0.364900022650738	0.440186407214947	0.472413430271671	0.481612344501473	0.536957287040506	0.590405872323718	0.610171705975153	0.619076736995594	0.667573116651105	0.670632589093707	0.691411520159586	0.741421170146362	0.739782070656411	0.784380482142397	0.767039762809454	0.768864426755623	0.745022765050328	0.724232062664364	0.640706288986738	0.626813306689746	0.596522939528648	0.59854656926589	0.552234632513154	0.495930505744524	0.541006559092206	0.512747295898558	0.456463652289827	0.47541281448761	0.480038373887266	0.503866675067819	0.504380587682855	0.566040227214483	0.568976370006396	0.601723038035052	0.623380314118094	0.682677346444927	0.671721668354511	0.751180034874297	0.816462008343271	0.854455882957169	0.881425542481599	0.975991953855406	1.07156694017525	1.10782043315817	1.16224978254855	1.16908210135157	1.20791304451003	1.23327364809517	1.2567125215015	1.20003267752292	1.19207025788166	1.16584529521879	1.19177783641964	1.13423861853786	1.19760673153081	1.11814812755726	1.06675092500665	1.01409898256027	0.972975199578087	0.906484163869975	0.818326550282039	0.743597595208844	0.637164137462921	0.510963203376346	0.363828837876749
-0.715155469097018	-0.702419673043852	-0.706834908297673	-0.656980898853504	-0.619900326758298	-0.570275936917186	-0.555349210973867	-0.528689639365276	-0.496965055951519	-0.468112113374139	-0.463339713500185	-0.423155981412254	-0.414850456700284	-0.384886814841875	-0.372510064965533	-0.308888351071412	-0.264305667481656	-0.238205757641211	-0.171491999013346	-0.110596437312879	-0.0359689889357325	0.0818988470023886	0.165279567359747	0.201648104422238	0.271421346799396	0.302722860040488	0.377160483904711	0.375806605244013	0.413366837167165	0.47383371333869	0.524312730857909	0.587796258780196	0.634902367751531	0.758235584483554	0.857489827371474	0.850044780480203	0.933610913582418	0.965487635803549	1.01804456987248	1.050786122295	1.04181599544248	1.06008042548965	1.01654607488985	0.974950331311889	0.971367228405798	0.90570745349122	0.880044816697931	0.859982434502492	0.822119691991503	0.846810281343763	0.889802761373098	0.840296013045292	0.824065632726613	0.843747505078675	0.77137196524658	0.777010669154099	0.708142751160795	0.664828832713936	0.634492975159713	0.578237827412324	0.556642877935099	0.521138762789639	0.57038010712559	0.585939471494543	0.630695725100491	0.677278257262573	0.786809238754494	0.85755875707162	0.916122979338205	0.998542479702542	1.02376172381009	1.09721983226226	1.09878785362424	1.07651567027225	1.08579848689267	1.07775680034918	1.08337404011866	1.03360156081737	1.06217155062738	1.08276799391638	1.06428112684772	1.06777033744234	1.0157621631485	0.991308624107241	0.988211603153351	0.926159489505635	0.909768734686319	0.860991406801657	0.815057684822246	0.734191708909151	0.68215689587195	0.631803511083719	0.578531053775322	0.537343954862489	0.516158539563102	0.495645966214559	0.504167572699802	0.510559023439067	0.542194348462477	0.554054626303786	0.58049804724005	0.618584332905571	0.697779845917022	0.750959359560513	0.79645371997797	0.871024452577498	0.869507420265402	0.879261627349132	0.920426425350287	0.944700101534879	0.891303921117545	0.923677462866755	0.959626565801865	0.966155924398991	0.9610505430277	1.00625092663978	0.97135807286616	0.933396740027618	0.978169717448165	0.92862587919452	0.910292410764297	0.843755408282525	0.82568708129472	0.793307428859977	0.791661189073402	0.786847470685965	0.824799976949854	0.831774217914406	0.866439575837877	0.84355697861967	0.821324287264372	0.773076835544092	0.793062453504624	0.714215112631979	0.686822006352159	0.679794382277045	0.623307875879944	0.620906689044331	0.615208405680575	0.664128863820978	0.689741874883307	0.743835827821547	0.847547401400876	0.950130790435379	1.0356495521348	1.13534857899352	1.18119859239012	1.22239712175697	1.29166137714882	1.25246111646064	1.20972404088831	1.14252816939008	1.09960033489758	1.03795121667732	0.96912776910865	0.953396010918152	0.928074340256295	0.855003432450119	0.828203092205077	0.771703134028463	0.715335297533407	0.601591687200386	0.525261160775718	0.453321675806483	0.349463306950058	0.258554432203873	0.108632190438171
-0.877358214495764	-0.884503060866891	-0.889434399199705	-0.86349613155824	-0.847450115684712	-0.83849713074008	-0.835555812809671	-0.818636208651925	-0.79880019114923	-0.766491127343704	-0.756439957779168	-0.745089937460912	-0.704516683990191	-0.695970967814062	-0.656611017144198	-0.638895510159597	-0.627473154182018	-0.542977255906136	-0.4717977987687	-0.451044660302251	-0.355263502394273	-0.279834534200365	-0.194083717036225	-0.129878154058548	-0.0518092655226256	-0.00830416519922492	0.0397480961637466	0.0878408301043497	0.113603674592025	0.169577300724145	0.184683459412712	0.262394174266117	0.347101683691677	0.444360136045361	0.51858906395848	0.570460860393275	0.62557626986361	0.662598382474356	0.700151524873387	0.755693491923928	0.797650305304785	0.815120272310235	0.811436611839448	0.787068462010982	0.759658873261269	0.747969921509967	0.726909556816175	0.696947722532567	0.694265034418037	0.692399249658422	0.670435862846062	0.670261131386805	0.671562161606417	0.685723108475948	0.658033133459118	0.637232936217274	0.644097851418712	0.612356638549904	0.612921402414155	0.586165274715618	0.573113078510976	0.591828299188595	0.620690982587532	0.630294898982787	0.71271513502818	0.808067034521035	0.871763499588275	0.980547313125957	1.04879554943364	1.12940411131079	1.24367512599172	1.28020447585941	1.30218431371523	1.27723683925062	1.29595761199417	1.26325539606131	1.27430043670635	1.21877349015308	1.23005189265673	1.22052778191888	1.18432043185542	1.2024201723107	1.14376632480647	1.03798130258648	1.05215769940246	1.00508039907265	0.946617197966055	0.961944014003406	0.837803025704001	0.766739118670772	0.792815313324369	0.712106188354654	0.686125168108558	0.648171245949769	0.669950915113096	0.644374962914601	0.672116209973777	0.697451031627191	0.692307459530807	0.784205218098255	0.773548906677081	0.803658147691275	0.85549289095221	0.881333693825648	0.893330521575179	0.933176395361365	0.940852235123216	1.02839850438986	1.01502615663337	0.957790181422999	1.01625130844561	1.05854981294137	1.00649123397276	1.06822582756704	1.04937227397615	1.08666049446742	1.14616570629563	1.14501760470541	1.20070881355208	1.14242846227804	1.14839930363872	1.12540016149103	1.133011779608	1.07451265203705	1.07878022692085	1.08629831522849	1.05374581419869	1.0112356605478	0.992877796671617	0.897268177941331	0.885115874914004	0.793896220445504	0.726872552624638	0.644952468459218	0.595659577349959	0.573962772907773	0.546782782601879	0.537119380346714	0.581601975379919	0.615393885295682	0.677748714177066	0.761496821154559	0.797210734162641	0.89652189412626	0.958869628095508	1.0052880236867	1.01345087313308	1.01856736563092	0.961133439152973	0.93607963819309	0.923715806032828	0.897987849655256	0.856902850985251	0.752187951430508	0.709476385503982	0.645241447328988	0.643165323363419	0.597711680575765	0.526213864627207	0.439083177468401	0.390733596065804	0.348740430645665	0.208746849156877	0.0967231884513319	0.00779514357931082	-0.092992778431436	-0.216147861565
-0.950030001147999	-0.958575973616389	-0.977010887005151	-0.967445398635581	-0.947911064656389	-0.957628691499821	-0.945897079957463	-0.969312114236758	-0.934930865253822	-0.92750385350886	-0.882626248554606	-0.898023538847894	-0.856274195588655	-0.869801655485774	-0.85254998691506	-0.864988125064458	-0.818129414843292	-0.80303322274529	-0.753324967922731	-0.714686333068893	-0.637465867794966	-0.571428265983266	-0.502690604715059	-0.448990843921563	-0.394898528614153	-0.374381591640806	-0.328249042992842	-0.280001952721314	-0.254738894553088	-0.221121531940421	-0.161831498556861	-0.108456689880734	-0.04375491301919	0.0315625727745799	0.0852669544141073	0.14464558283942	0.19301094848615	0.281417763490733	0.337806681156645	0.37410739778719	0.413533935045004	0.456139906665882	0.469841866010407	0.508182106630666	0.496482425419608	0.487680419173575	0.491272461465212	0.496264143445813	0.470127306742787	0.471882408512161	0.467383716172427	0.482795510257689	0.482258550679854	0.54136466288665	0.525973042265073	0.542145888783826	0.578688521168464	0.592226495513128	0.590970400336476	0.555104926152629	0.557789648986138	0.559163065258805	0.612508357746923	0.59842735117379	0.638311863560977	0.725070575479481	0.782087259028839	0.870318774603009	0.990014458843212	1.0339848429015	1.07949643034785	1.13152141269973	1.23382053716269	1.18603698740238	1.24983939178168	1.21980280243549	1.17540809915395	1.1937544507134	1.16480387631094	1.10580536997302	1.12305926974087	1.10105821293317	1.07003259354055	1.05618214791595	0.974457968098267	0.96980376412549	0.982409987591175	0.934334451162654	0.87205353581305	0.836303027363919	0.80405809756765	0.735939529919222	0.706438695004606	0.708736753424797	0.666153236112197	0.657017293220606	0.665153540552284	0.661328546114889	0.66366402524404	0.683497276556049	0.710376839777847	0.761485991854912	0.730355127425475	0.792976002978517	0.874273779296993	0.871940834856269	0.895348478517597	0.956743559082487	0.974030122568203	1.01897804269051	1.08473266595673	1.11639121965132	1.09958354185642	1.15082776754212	1.22367277313471	1.30106309896592	1.29600039060635	1.3661811425746	1.36024558988528	1.35927926911281	1.27552963125632	1.21521699484292	1.18215412066893	1.12285293416224	1.08663074413577	0.981781071091457	0.985832633193587	0.95137128363316	0.873601789415069	0.819792863239463	0.767359092823732	0.724417269637053	0.670262594375031	0.621048092314823	0.562832015966267	0.518659479990879	0.517870508786733	0.507315140642242	0.489320878862006	0.504587626999381	0.500589977738413	0.551865197354853	0.58867987142074	0.621652177478266	0.683025517589308	0.695893127400786	0.672547871672116	0.691712360241022	0.713263606691913	0.666939875117253	0.641568124940142	0.59912483469647	0.517899134461296	0.475261723285463	0.365602638562744	0.296524998613708	0.271641616543882	0.242829536127168	0.190879022963052	0.0869267327359784	0.0393769968673949	-0.0044789782811703	-0.115692746459221	-0.231257078374294	-0.345764604522848	-0.480209406693887	-0.601196143465631
-0.843755636404785	-0.858622822083881	-0.875682846022877	-0.854284242659994	-0.85336574909582	-0.882168602560399	-0.894085520366884	-0.89780057870734	-0.897363576650331	-0.896948241666708	-0.90031189800172	-0.911810228191869	-0.923730675301599	-0.936629943240502	-0.960128707590365	-0.970610154375429	-0.975400876403414	-0.951076064532278	-0.961187065689971	-0.895188884397412	-0.894472179612271	-0.830170164793901	-0.800613570900295	-0.731570200070493	-0.716379627221278	-0.641766519043416	-0.631829076170878	-0.608536958835872	-0.561614079128624	-0.557521805353735	-0.511239738902346	-0.451910169972834	-0.404185377958791	-0.353710370952673	-0.271803707001156	-0.219880022855783	-0.151954690737813	-0.0711496435873913	-0.0218819530282261	0.0160024060295764	0.0741355231447197	0.0970535205086904	0.159116243511222	0.188313338500093	0.190094361156582	0.151701999366087	0.148991957830431	0.172452867892631	0.163388165435706	0.166329361686821	0.196124064816984	0.209897021950231	0.259550743060398	0.281747090040837	0.307952667375391	0.31695247291201	0.329897082980726	0.369771601924143	0.358364124985787	0.368041299550031	0.345723784171916	0.333209419385421	0.347400038954218	0.369184571550791	0.401894446305305	0.463164774800231	0.549159713450903	0.613903861100239	0.709183134920249	0.817229805800127	0.893477838883384	0.967969981241529	1.03025568774323	1.04701558645339	1.07297739245293	1.10858637893175	1.06415081647	1.08006558245758	1.02008943623389	1.01828575844846	1.01380824873029	1.02562559404027	0.938479890169797	0.916059010119087	0.902049100460734	0.856086687166839	0.8499461408414	0.777783375463647	0.76299494244645	0.724560954444117	0.663226826020147	0.618264605238998	0.545693847219211	0.549782817604183	0.534858747512906	0.490311738102964	0.497130277770392	0.504961577748041	0.507955369557371	0.537329889035672	0.571349055459703	0.611736931240014	0.639663652243317	0.656578957952005	0.710626931044599	0.808661057671132	0.825779199876051	0.857531670144353	0.912547720559556	0.954874952616789	1.02977521543809	1.0478189996551	1.11038168326399	1.13081951274614	1.17988708411351	1.21512689632715	1.27191379682792	1.26982532783303	1.29652438068664	1.22209340280839	1.17212930200621	1.13406466913586	1.11608137391425	1.01293134235305	0.946581685506024	0.946210800448646	0.873012341952187	0.842545042779598	0.812456529632445	0.767857591242796	0.72640366373431	0.656422315332692	0.63472101751088	0.533134085227813	0.443170020829891	0.391938673949697	0.328947671857705	0.265227223053521	0.209328017196431	0.177317722043109	0.183564125784277	0.181566470485813	0.217722530710435	0.270693455907699	0.289648278890997	0.318870558257686	0.380481120209916	0.368221283472818	0.358326307426776	0.342510842821854	0.323907128097665	0.259050456526213	0.181420416855041	0.0824577832917291	0.0312835356323893	-0.0364294975742908	-0.0869855034214028	-0.136300710184852	-0.191068002701223	-0.272565027582199	-0.336417770930699	-0.383644996485597	-0.454653848264613	-0.549116135552929	-0.693001862932413	-0.775498848632215	-0.850658485238266
-0.567985613789312	-0.58539419953378	-0.60937512043553	-0.627190205403447	-0.668856900416151	-0.696664380269861	-0.722055948142028	-0.761585797528004	-0.763202817822799	-0.795393242934986	-0.829814574905449	-0.881987494390368	-0.906862904401765	-0.920652236293663	-0.979421936353837	-1.04308676603532	-1.01986056287955	-1.04263889031759	-1.04443561632603	-1.02160558758792	-1.0144272986436	-1.00032338689562	-0.9602210776305	-0.918970580830611	-0.860452488256107	-0.83267131198218	-0.84659027119932	-0.814001432101322	-0.790770912225449	-0.774417335427435	-0.756235205980232	-0.733814937570534	-0.672191585377166	-0.61567700631145	-0.574076933617485	-0.544642177254653	-0.475622807980894	-0.422732329007467	-0.370028346682987	-0.339799888224981	-0.310958094547704	-0.258588191715516	-0.236365054436949	-0.230191324029529	-0.204873854286666	-0.184981408659536	-0.201597921610453	-0.172714309876971	-0.180533589242715	-0.156608293922815	-0.144225518995994	-0.135159043383886	-0.101457410965161	-0.0648966853219099	-0.028551980946676	-0.0232364860714151	-0.00139293636084148	0.0502530060305682	0.0752438908241284	0.062133330980048	0.060440432218759	0.078017573419335	0.0701257716178332	0.0817226497364187	0.137551470318512	0.200427916791173	0.254093181771518	0.331717281330479	0.439369864622095	0.562785100418446	0.619354681388024	0.725275106251208	0.792952377761105	0.827652578555637	0.816200098933652	0.813871316230562	0.783590346949441	0.801380048100012	0.795496597585283	0.736603850508273	0.776709536407328	0.709698852287491	0.733118220148133	0.68357796031674	0.641989679038981	0.597316427070374	0.551063515249579	0.504952125588218	0.494905324139262	0.444459262843178	0.386804239024848	0.341570654521445	0.293449806160187	0.26514674840748	0.273274021911472	0.255503107584544	0.254424869922068	0.272532292440218	0.278529910326539	0.345956101146332	0.394532294255786	0.412079332908112	0.437047319135726	0.463671811395056	0.551378195900999	0.569453958791308	0.639726491548412	0.653706040778359	0.712601008909918	0.741793409368383	0.757477240178252	0.788427297137974	0.877257854297763	0.929855431757196	0.946151472170624	0.967575028407922	1.03847423762055	1.04348443893714	1.0928750870645	1.07450240433939	1.07365194768118	1.00951052124952	0.942976160252052	0.931764135291657	0.876843607855022	0.849516922914674	0.799945962816728	0.736808330940887	0.649168108254091	0.648827929022388	0.550532361573564	0.493886300470349	0.395985087441379	0.310857584569676	0.202198335365734	0.135097333670209	0.0453812732335218	-0.0367041580825547	-0.0891268989921723	-0.119235512529372	-0.145285044500623	-0.107552184128077	-0.0801317906216552	-0.0378116449591991	0.00555240865664019	0.0494961025976582	0.0989028345634827	0.0445692991008316	0.0240156955951371	0.00334303038165197	-0.0510997585224492	-0.126866443569092	-0.172192185571431	-0.24157805737716	-0.275365363746688	-0.330377358948667	-0.408493773505951	-0.478391698535256	-0.513002614720317	-0.571935158521137	-0.601227084550365	-0.722670432184815	-0.755997995860523	-0.822841812263542	-0.891777320717495	-0.909295135883064	-1.02437474881679
-0.29346898867228	-0.309380592797297	-0.357093803113726	-0.402828712539321	-0.43101517498494	-0.464088332907702	-0.48974679090581	-0.572051489205191	-0.613577480032094	-0.623479865085183	-0.65932689832484	-0.699998086802696	-0.77965211590231	-0.809664143684723	-0.887060210209271	-0.902409085545274	-0.934616959456758	-0.956304278371955	-0.953520838243862	-0.952235239444027	-0.933975348098729	-0.93760273482941	-0.930033050367744	-0.924072676496994	-0.901087717078065	-0.885713970255672	-0.889377631698422	-0.881582466076495	-0.884263153083846	-0.879099150580471	-0.896531449383037	-0.889567489189329	-0.854068834511866	-0.869848810778547	-0.831734932129882	-0.805579957966238	-0.75141790696223	-0.72044332664158	-0.689840809728007	-0.644988414608528	-0.609921004819478	-0.569039395309463	-0.509762963314979	-0.500336811350367	-0.491769064424178	-0.475356680978096	-0.480933264325172	-0.447204152812609	-0.416781162655396	-0.424492772249999	-0.411141162035207	-0.422911658777203	-0.384866539641652	-0.370810040185873	-0.314113834870352	-0.287007051438631	-0.234354068013664	-0.225684512319913	-0.215719945452071	-0.229200277413523	-0.207881023854383	-0.237244206129398	-0.211318032037827	-0.209421322977913	-0.160474924695766	-0.115999044703495	-0.070833636082322	-0.00210607348003118	0.0420134628913672	0.138584515683586	0.235997343574923	0.307460842603276	0.362269540242278	0.424804348979858	0.443198696044402	0.466649514093814	0.475058876766382	0.43948870388862	0.438846818652401	0.425267350065754	0.408103505537284	0.386028354134463	0.361033253808632	0.331129821329002	0.258310838122235	0.241518147052149	0.22972895499583	0.177472572764283	0.140300752700054	0.0996715352172967	0.100377085188076	0.0442438464301852	-0.0317262663625019	-0.0190245826325526	-0.0423218743223333	-0.0122803753932061	-0.0206727281284398	-0.0123077094346905	-0.0112598386446067	0.0406750950591172	0.0392511838321547	0.0986738203862075	0.128390010237542	0.173396435429465	0.20205198572905	0.245470304084144	0.319372651409651	0.323053650079982	0.386946409185023	0.438494421038359	0.472273170294411	0.510186530412876	0.557820024044493	0.606342845799722	0.634059891391873	0.687512989426565	0.754798635545564	0.781109183755445	0.821658542380444	0.850384373574522	0.816471968023214	0.784516387464189	0.793833536512624	0.705874893692133	0.645180166950674	0.591830162049132	0.519314342784349	0.436525124207989	0.390753408919528	0.337413210286028	0.271106808442239	0.16478401277148	0.108749964486934	0.0258531069459223	-0.110271543864787	-0.165991224165995	-0.218338462640594	-0.283393133656418	-0.357658012297755	-0.372377135303198	-0.360370347344441	-0.356868582442935	-0.320792290437789	-0.302176493632425	-0.305055075344277	-0.278454758420371	-0.292650434399187	-0.300910972882433	-0.310931884306896	-0.353711575600855	-0.380947812361244	-0.42131240545555	-0.452010144590214	-0.471565545086324	-0.509416771620068	-0.562347401594626	-0.613006852154459	-0.676758266179107	-0.719549901660821	-0.784655131544607	-0.828869574951306	-0.875036894193039	-0.914714757302311	-0.9455850138164	-1.01989603737964	-1.08419689318378	-1.14085421469651
0.0143100828477731	-0.0313596940465784	-0.0569361809917527	-0.113571070718908	-0.140503388676336	-0.173134419251124	-0.23494319047965	-0.267936720510544	-0.30744440375242	-0.329600581992674	-0.33858651283694	-0.37386305379312	-0.424165751830463	-0.485392772362428	-0.527751993844162	-0.598807693854493	-0.625545549191937	-0.657000643386629	-0.689351793481781	-0.706117551020076	-0.708131851311761	-0.736758098579611	-0.758743068368434	-0.795994868186954	-0.786664580429792	-0.824640857701871	-0.824068651249762	-0.852163218058651	-0.882254682958923	-0.9321871977081	-0.981134159390006	-0.998669813428954	-1.02398483144961	-1.01715473501554	-1.01337247359243	-0.990667525779003	-0.958460435249833	-0.90011627092748	-0.871386780037396	-0.827340432245923	-0.795536031122362	-0.754302064040495	-0.735910796273461	-0.706007281246564	-0.707448406812674	-0.67622248033641	-0.684139707333283	-0.686472964758	-0.672875777302321	-0.65562161218588	-0.673803728060434	-0.651270560095676	-0.634706504937189	-0.633343617282797	-0.611446836885377	-0.576974572279827	-0.568652316474789	-0.552354442914614	-0.555779550544741	-0.536033940607073	-0.549102397744875	-0.579207264947887	-0.540850570772468	-0.530460692695225	-0.51656165395567	-0.474456040192559	-0.428979628006297	-0.422023506137294	-0.301962028121669	-0.251072714301925	-0.19228442991166	-0.0578517257519745	0.0297954100965523	0.0749262330198673	0.113416004826673	0.129764667899649	0.124036193214249	0.108101358381457	0.0804334210992035	0.0340702671130893	0.0546448732922372	0.0268730332917947	-0.022246908292689	-0.0725240766218169	-0.0698729138276418	-0.0923679682116438	-0.115371629989426	-0.130256778305128	-0.174783723487002	-0.212661348328433	-0.253064170196731	-0.259883285859839	-0.324572685693807	-0.319176288733509	-0.348641777754972	-0.340915991068008	-0.31341328196299	-0.320802107817898	-0.291797385837493	-0.299215568838917	-0.267066062584051	-0.218051526100642	-0.200743230874465	-0.164936187503772	-0.126566279070817	-0.0684276831186725	-0.024919411369107	0.00755671808475533	0.0827423558368786	0.0947420911199834	0.120795411008628	0.170759721816874	0.214819506303716	0.245191395208948	0.289523084303069	0.381082597785088	0.433369674851173	0.454402995820071	0.468135854947554	0.502182168014159	0.534775327678697	0.485163176408645	0.458757055553619	0.406693311345811	0.346817240214794	0.281607277451543	0.237240287994892	0.195364555753264	0.113646973139683	0.0240871034097428	-0.0457761965409654	-0.123779234923891	-0.210240169641566	-0.311746378110785	-0.372572156426579	-0.493078562100055	-0.529274955287759	-0.594256754057963	-0.628886191793246	-0.65594200634429	-0.669052636918817	-0.67165283423226	-0.64568612389206	-0.606412205452527	-0.572885693380673	-0.581395764089174	-0.567811734471409	-0.575197340688801	-0.550432117702928	-0.560210545415237	-0.575520571713567	-0.59309242345484	-0.608108982126791	-0.615251959698231	-0.663524099208272	-0.709996290088787	-0.756864337572281	-0.788831863275075	-0.860400041874818	-0.871014956467461	-0.893148594865026	-0.944273159000115	-0.990533819206936	-1.01455624242316	-1.04143181863265	-1.097628062284	-1.11861820628345
0.488656598497873	0.465455169748987	0.40715888893525	0.329211866376875	0.29466081626796	0.227772575309735	0.177030972138361	0.166689816543431	0.157724694888513	0.126706795894202	0.100974117080153	0.0614239809619083	0.00218662609362901	-0.0750971608356112	-0.171292047527503	-0.266648015740404	-0.358759967570877	-0.417234808444917	-0.436768289648458	-0.477709970436987	-0.553484749426759	-0.571533366712484	-0.643018906518029	-0.669400161284791	-0.738394709919979	-0.739141093339345	-0.801032178843756	-0.825977497386368	-0.831456522252018	-0.8745023825966	-0.925970005262247	-0.965764338575013	-0.970630289726156	-1.0089799235207	-1.00436644714284	-0.986018811853072	-0.966506074818572	-0.937181433135312	-0.914530734299789	-0.886122022693274	-0.852849406633511	-0.835583307001779	-0.852717072415396	-0.835200502772976	-0.854863869154133	-0.852258601515511	-0.882295108424176	-0.871160887073444	-0.880054907840071	-0.889104867818287	-0.87908116917715	-0.885006871270879	-0.895231844866144	-0.869085947436819	-0.892012512916766	-0.872598967837965	-0.849377135761277	-0.841970859034371	-0.831080823625409	-0.838989392088741	-0.866302426042695	-0.869214850755188	-0.869185521363034	-0.84254775159124	-0.833992148653363	-0.753400672347777	-0.727062590991595	-0.664328671156681	-0.623366841042005	-0.552046111470693	-0.467404012253074	-0.371353560323339	-0.318988642405029	-0.26909223915504	-0.228682385268859	-0.222482150290864	-0.243441719702847	-0.265372980369562	-0.28865375330581	-0.305292507185491	-0.350928644303291	-0.37647660857506	-0.38290432466554	-0.408760930136586	-0.444920135021371	-0.441654998086641	-0.46632925380313	-0.473689517519242	-0.490776406284164	-0.491921717437401	-0.524849720657955	-0.563332718315957	-0.573925010157637	-0.61980940593181	-0.599399208785108	-0.609062051561093	-0.595953766450741	-0.593985936164842	-0.57539365514838	-0.573423914602943	-0.53201525407948	-0.506842791913796	-0.477839853375223	-0.440530124479142	-0.432338563780409	-0.393041613674962	-0.358356737161137	-0.329017556672908	-0.303887111943259	-0.31115185130342	-0.229855142789367	-0.22089575835597	-0.149118386081172	-0.0963160976642586	-0.0654855647031133	-0.0205304520763808	0.0352778151082507	0.0519354435442603	0.112946496479242	0.194067210074631	0.161495345301758	0.168159242647711	0.102197829259864	0.0911054923512795	0.0207349346264445	-0.0342761538727517	-0.0985583493550777	-0.180967181738	-0.26344864722496	-0.356632409451835	-0.396447259705951	-0.489950803442525	-0.540016518138353	-0.612725646430742	-0.674122001781848	-0.755261042999553	-0.82722090552753	-0.87738017826969	-0.934320355887059	-0.923371578679519	-0.935751336320953	-0.920225040359362	-0.901926914131537	-0.84319240505654	-0.807295607009833	-0.753054414640553	-0.739596829456645	-0.729898628739145	-0.669609844838557	-0.666023680796669	-0.651228371394715	-0.657735189871459	-0.674200699296614	-0.701984160307209	-0.734031096433923	-0.754889616996958	-0.814585839033369	-0.844440232539026	-0.87962348907547	-0.930235308775243	-0.964793788631447	-0.957286501890436	-0.969655385472688	-0.968527263439464	-0.943415700709784	-0.944641407068633	-0.929444253647204
0.865066347930351	0.813929326866364	0.7328279570516	0.652767968495521	0.597319690499591	0.543002983425275	0.501846618242103	0.459686345165741	0.444758959808512	0.385001312624231	0.34063156565012	0.275472981192492	0.232492578604266	0.131001103211734	0.0467698654415336	-0.0656043706497479	-0.154952340748644	-0.180276937812697	-0.253346139066622	-0.293090398843074	-0.350347682933822	-0.380426375727301	-0.421050576550149	-0.453066538099184	-0.499590911104478	-0.513391482061981	-0.518190482915061	-0.539356829343974	-0.554798674655347	-0.575090397664331	-0.644875184857108	-0.696334684879904	-0.721839249447822	-0.753414627208077	-0.771285326641707	-0.773459296745171	-0.774894507945926	-0.793531988839745	-0.778680711175467	-0.778781175697092	-0.793702218018844	-0.802392036690054	-0.819783209998911	-0.86472209120899	-0.876699010911574	-0.90566974254796	-0.925670127553749	-0.978404093280097	-1.00885916164738	-1.02277488790273	-1.05938487450279	-1.05184260499773	-1.0654587779656	-1.04253017903681	-1.04050397470838	-1.04558588095306	-1.03179238225337	-0.999433280856293	-1.00225770047952	-0.984757762699347	-1.00901053066716	-1.03124748520675	-1.04618048890844	-0.99606483787815	-1.00157905629641	-0.969926013754388	-0.932741654458819	-0.858791573844988	-0.836123990018241	-0.779473510689432	-0.71303840211339	-0.65313733340464	-0.602526846181528	-0.576125960076176	-0.55888533047587	-0.547233754513192	-0.560262938782273	-0.555600900589932	-0.613567912621985	-0.618423108990305	-0.649369318866396	-0.676279433780771	-0.672727885759818	-0.688587331585662	-0.704452418430355	-0.697915411862367	-0.695879430441921	-0.691035090726238	-0.700074799871064	-0.716300478819336	-0.749136102943616	-0.783579958373297	-0.791369219516116	-0.814637418132035	-0.843245001002012	-0.82908948606329	-0.820242791402172	-0.824743704819672	-0.838496114149265	-0.776528140569705	-0.767565753159134	-0.782203146903214	-0.755233712722188	-0.744767166710666	-0.705966674825065	-0.683447336870136	-0.662131860151906	-0.6381900930156	-0.618414124302715	-0.592384484442582	-0.516498177624851	-0.475524759726543	-0.484623890196609	-0.409810350840986	-0.386170033210345	-0.316743235186798	-0.296181048140626	-0.242985295041176	-0.240723527598492	-0.201302375126816	-0.16417653469742	-0.212903525358023	-0.252385728365728	-0.27224531014538	-0.319696353774484	-0.4152620206685	-0.479870284560608	-0.537930345347897	-0.571372171741677	-0.66225404187514	-0.684335440327689	-0.732197487484276	-0.775328145553574	-0.823200859673056	-0.904366376910433	-0.950379841468802	-0.971079616446072	-1.01982828628264	-1.03626641450781	-1.05279275653036	-1.01809680948844	-0.992150166472741	-0.947706148087066	-0.912035096680871	-0.85199048980988	-0.822052869528474	-0.778634240307176	-0.745211526187812	-0.705829387458815	-0.679357576262689	-0.688303021456161	-0.652556168801703	-0.684141540519504	-0.720392566656005	-0.73279383721508	-0.769732708026165	-0.803874840400593	-0.814275537408545	-0.811942607814626	-0.816525625925959	-0.836715051474888	-0.788789366846288	-0.737016115305109	-0.690420083509829	-0.66628083680793	-0.623767474717024	-0.63967622268342
1.02166629278909	0.933623555738802	0.863994218408851	0.801098205346914	0.740098312839699	0.679891034022255	0.608017167699775	0.628551424130091	0.550909508243456	0.545848700030497	0.518505616292781	0.481317238678632	0.414400052285797	0.363003422473719	0.291979070355528	0.21738997370738	0.202661982738151	0.160990198633346	0.14344439399094	0.130144302281278	0.088319821451196	0.0784001476603236	0.0595032805321578	0.0447769853706687	0.0167524587445123	-0.00699089489454227	-0.0297158372835585	-0.0632443898028981	-0.100050669757749	-0.155904833170579	-0.232326976581578	-0.30980109707738	-0.403434635608676	-0.466429078747268	-0.535173929382814	-0.590052669515324	-0.623261266886622	-0.681592798496683	-0.697562832848811	-0.697412857085895	-0.722326904105142	-0.771231103581804	-0.776037404040346	-0.793143381435526	-0.854777400269306	-0.891861844496935	-0.922463374595869	-0.948762583783174	-0.986747695637612	-1.01463572008582	-1.05294963666543	-1.03894854944999	-1.046872291518	-1.04778130409538	-1.02793303497112	-1.01843492437465	-1.02578741291121	-1.01739545167621	-1.04040309054178	-1.01309469808701	-1.03961844200873	-1.07836728050942	-1.08906624015211	-1.09707429797416	-1.07925262325	-1.0915410162558	-1.05505383296516	-1.03715392023853	-0.996251153123069	-0.946249687812261	-0.895255555946705	-0.866971154972227	-0.784553004787141	-0.771746960319807	-0.734230849326874	-0.735017051349585	-0.723009531727768	-0.743964040310302	-0.757120617153589	-0.777968218939472	-0.782705559407577	-0.809699709083636	-0.847977906547777	-0.840645552321713	-0.841972854978747	-0.867447853922892	-0.854302509156276	-0.864114263544241	-0.882625823949843	-0.895035598930799	-0.925347998635039	-0.936719245240161	-0.952702951787196	-0.987111881721576	-1.00675767388595	-0.999600180181825	-0.996550413804205	-1.01096222353295	-1.00847243775232	-0.995548256358342	-0.999146642544757	-0.983356799597691	-0.945576790008311	-0.947001858764864	-0.931791701158556	-0.896481286381436	-0.880212263252479	-0.850788008135639	-0.813095417878152	-0.77940781488342	-0.76390251579833	-0.734767525977724	-0.725758802642245	-0.661920880092361	-0.623198116522245	-0.629127553745713	-0.572592684727741	-0.543747508819104	-0.553435849222814	-0.557097635496305	-0.53682721426256	-0.572120576370027	-0.596291233848955	-0.637466247524379	-0.680248384786686	-0.716553716179048	-0.737288283423511	-0.788346185555701	-0.807352794138025	-0.843692282468385	-0.887503934732148	-0.917769395784221	-0.931926717299052	-0.968290482754451	-0.98452595635699	-0.991178938552759	-1.0437550769552	-1.02584473785841	-1.02927785662796	-0.988399447978325	-1.01090051100195	-0.975876520085462	-0.964246438471076	-0.921497394625327	-0.87913973890625	-0.809881869285066	-0.793594498640375	-0.738844608094211	-0.734130183379573	-0.648469388298934	-0.627475625445191	-0.610804148940401	-0.589295955594961	-0.585776020367495	-0.575035738923311	-0.593775971731442	-0.582565875557411	-0.566014112143322	-0.557444461933389	-0.523365227666156	-0.482876872052906	-0.43467624552041	-0.419995864084527	-0.400306863525823	-0.367307354892151	-0.414010392243985	-0.41784145702552
1.11649815357676	1.02821758187408	1.03922333063033	0.933730717645778	0.876497851138441	0.794282126839368	0.804133720015845	0.815075486994313	0.796904552652104	0.831539629272139	0.830084477860266	0.813556284859437	0.808792907750882	0.773931097174546	0.733866708672346	0.669848584321027	0.637536214017521	0.632837138488941	0.569457663370676	0.527138752929295	0.476185428427398	0.480757094080366	0.400482123358749	0.376375662329089	0.341826941618552	0.282309481645461	0.233039627066785	0.194941484062318	0.131301755622011	0.07887004078136	-0.0454469244183982	-0.128235804447817	-0.202196397861295	-0.292353777210704	-0.359594244525936	-0.463205427756027	-0.498477311965274	-0.503531938210693	-0.549148969591555	-0.563721234038759	-0.543555569364962	-0.565814410187368	-0.59612361289526	-0.612654176196402	-0.64092646851405	-0.664238767226091	-0.70794623209966	-0.760865473935446	-0.777414461852093	-0.81745706230009	-0.844973031562591	-0.874204611987872	-0.888890664328703	-0.893417197869626	-0.913729097997271	-0.918894399778699	-0.946725363673824	-0.965498027024313	-0.985824829930552	-1.00714582727484	-1.05591553086727	-1.06063638571332	-1.09882925652007	-1.11161108090413	-1.12481660403583	-1.11782066722904	-1.09012256751417	-1.0692913906739	-1.03042357156786	-1.00467978128416	-0.934651319688039	-0.911297655730636	-0.832317429665641	-0.810071829621746	-0.79189754716566	-0.747749706178086	-0.772402390839645	-0.777486695449155	-0.808991113401681	-0.836576181138072	-0.844819854418453	-0.876981483020945	-0.890421652086646	-0.903458817268525	-0.910606577804454	-0.90205916408268	-0.938300495287491	-0.944664739055454	-0.957437193027988	-0.970680277399235	-0.983870557714477	-1.00814131615305	-1.01273309713006	-1.05100006512588	-1.06276230472155	-1.08206552131011	-1.0934916109145	-1.07846796614966	-1.06835843989672	-1.07582707247137	-1.04177945095501	-1.04212654976808	-1.02862533740939	-1.01076574915333	-0.978071989038466	-0.977291762714931	-0.959585178472617	-0.929216563809143	-0.915458640994316	-0.920277736568133	-0.90202085459024	-0.883729060835292	-0.864678284356709	-0.850734852113641	-0.845383330852472	-0.839638280133829	-0.787671546461937	-0.775925751882115	-0.780857966487849	-0.755867569936787	-0.75971984868248	-0.760144148408714	-0.776738414033535	-0.82239273085346	-0.853433256842733	-0.884638294670078	-0.870208480580093	-0.930278103610327	-0.923406831463204	-0.944839635173794	-0.928144006140037	-0.953778472620566	-0.966252258830912	-0.966932081528071	-0.972646559343272	-0.982235542678684	-0.98146985986322	-0.993685008193368	-0.976423488312476	-1.02137885577577	-1.01370673660251	-0.983671866543656	-0.961873823872542	-0.909819665042207	-0.830755771551844	-0.754382398734086	-0.650664736407797	-0.591912074273607	-0.496432894333205	-0.44023368391229	-0.386302468468151	-0.322833839049955	-0.301627180800936	-0.290817915161365	-0.238020881952454	-0.260443831805944	-0.281404610862886	-0.256355586071163	-0.257558145001867	-0.240516700599146	-0.243846659673647	-0.235571048064456	-0.190332994243147	-0.18925106939117	-0.16274813453875	-0.131619157051456	-0.132032278691252
1.20398035236925	1.13487260038486	1.09610137371159	0.98808299933353	1.03150909795666	0.913975877838262	0.886684422503993	0.946623347237584	0.930906933993868	0.947265087156642	0.94091019621365	0.938197257372089	0.90450839156227	0.861982957020189	0.843486658007583	0.82748479060347	0.762420549098285	0.774229905433538	0.690202182529998	0.64264713810004	0.600126022563093	0.545198199250548	0.522744998158981	0.449102999856157	0.412832066348073	0.431670999032531	0.402282070274106	0.362190166671999	0.358000617975904	0.266357031574393	0.225607702028758	0.167240680260345	0.0869111788221343	0.0213457607033927	0.00218600811261768	-0.0190152800675561	-0.0697710121243818	-0.071047978023185	-0.110299745914065	-0.080401752415555	-0.0796923037363547	-0.11403747252787	-0.137425079831912	-0.164855629214012	-0.221860788519935	-0.266063369989452	-0.339598654335435	-0.430105921938547	-0.47166768909507	-0.551282085190706	-0.627362375262367	-0.691089547260005	-0.734368675908058	-0.758931133470829	-0.81702183117682	-0.818361574616777	-0.868239197239388	-0.892667574655657	-0.919923268544809	-0.932773467969198	-0.96533289113015	-0.969996181453604	-0.961817806019883	-0.98517063540949	-0.963994785997343	-0.969027781365917	-0.941931213865376	-0.894685431450211	-0.868927300138768	-0.849108485820066	-0.805577921980121	-0.746989988572432	-0.742291271655889	-0.714324876627293	-0.679261846540804	-0.657438484565436	-0.675964270517233	-0.675094009310162	-0.714070678976899	-0.744234419689928	-0.763596931283199	-0.8131885927987	-0.817779710202611	-0.841087281229638	-0.847353797881913	-0.859296667505999	-0.858902198234245	-0.879697562766174	-0.886702723544604	-0.924300770842647	-0.948261428072819	-0.972710877392499	-0.978125729274256	-1.01080206517297	-1.02786820645268	-0.994674801421854	-1.02300115131733	-1.01872585077673	-1.01904435186112	-0.996220271536963	-0.982570337747687	-0.986923627439202	-0.96548334263333	-0.948624751276023	-0.934221763164546	-0.944112514781344	-0.977916863984154	-0.967533659589735	-0.976728703467416	-0.97143074033149	-0.973274767528104	-0.977990564093478	-0.954113156527771	-0.965860823812405	-0.943006005702768	-0.942229930016634	-0.941862694036424	-0.909044015813598	-0.876624867705112	-0.880072817806636	-0.882648600146707	-0.856663125601455	-0.865011445029167	-0.883997177373319	-0.866375323815129	-0.915925508546	-0.898829265439508	-0.904249559529261	-0.929691470798756	-0.912861326676897	-0.942804890967379	-0.91564653246049	-0.942334220210785	-0.926681525049395	-0.920334453792076	-0.935403482573539	-0.92905380033073	-0.960734194778503	-0.939021480070687	-0.924047512773622	-0.912641892401841	-0.848551318108384	-0.770581186015478	-0.684037890259095	-0.579328176348919	-0.427483071432385	-0.333166906660767	-0.259372347523822	-0.143871855037519	-0.0955451821935873	-0.00175396498935784	0.00813461238505469	0.0239435570740682	0.0159287734132461	0.0406271649403029	-0.00665823804846311	-0.0422902065689775	-0.0587741936731317	-0.0373601539443205	-0.0430300934263423	-0.0414299711509628	-0.00762786714197253	0.079004337493086	0.121043335032828	0.196346352086983	0.291160719256799	0.307921434795321
1.09996136253918	1.07808453980039	1.00896682809822	1.0101492056757	0.909801559412251	0.877004005379101	0.866609108211779	0.8607178126975	0.846544534436955	0.851194752998011	0.844045632025292	0.850819145457063	0.816297789620015	0.814332774556479	0.841738448746999	0.794656871508191	0.775866525028455	0.747105192109377	0.754681858099631	0.725222565971409	0.688560329184771	0.65769294403664	0.676001710880265	0.638447754333365	0.689789605389628	0.698262058866372	0.728641254416054	0.773374149578384	0.774735508131503	0.723021669110712	0.732698319707248	0.693739210394669	0.641894940954503	0.578880910309679	0.500392577295448	0.512450058072911	0.424697186186293	0.39491077280264	0.35319727768425	0.321787995149677	0.286297092379961	0.22248894831539	0.203406902456181	0.102197948336582	0.0377652567448171	-0.0627785839839213	-0.133774634894897	-0.212725839979987	-0.266245457347436	-0.339974356669292	-0.421422071172596	-0.493337949784203	-0.539207792235674	-0.582509982509893	-0.608093655243513	-0.624238621084736	-0.63316445572215	-0.65191535187545	-0.662901145849716	-0.651079855621682	-0.652847167369869	-0.645579094718618	-0.654526248650444	-0.647595728150837	-0.631152197039233	-0.632596084633588	-0.61496335821129	-0.609436972649936	-0.605149642363404	-0.595984777932591	-0.564272716032855	-0.552425884556994	-0.539941193911783	-0.526963270744661	-0.5010168394189	-0.482841983139959	-0.457702374042137	-0.475961656040479	-0.489440879503939	-0.527105512835455	-0.563578389812787	-0.591165484671992	-0.64398252222456	-0.662002628862955	-0.68517187574798	-0.669517400034215	-0.718240966971453	-0.715462068197977	-0.73349216501338	-0.757040332665834	-0.783771309155144	-0.77649688763757	-0.773504628185583	-0.801604382858194	-0.841647184361433	-0.846265473562119	-0.835914428151536	-0.841574242203066	-0.844259432238516	-0.85380451050137	-0.846549898970909	-0.837421247591657	-0.847822343495686	-0.848898266919461	-0.856030388547196	-0.874719866929616	-0.910200473144846	-0.92686911774887	-0.93818891373436	-0.930509232537012	-0.91938042354744	-0.940157988818326	-0.927802336287381	-0.915975995030587	-0.912415894247433	-0.882324562832739	-0.870819218425899	-0.837903821016766	-0.820351548790581	-0.76959709436277	-0.765458693130061	-0.768464452550754	-0.751170713946662	-0.777690434850762	-0.76239040568675	-0.783602033885252	-0.799427341572177	-0.822883154479719	-0.838454146815118	-0.878648542613876	-0.879422466038977	-0.886121401340992	-0.868457006041075	-0.8564016965511	-0.830672337002473	-0.796481971347857	-0.738694668198346	-0.702521738018454	-0.658601087548446	-0.602135567667218	-0.52216828828961	-0.488895348301124	-0.381900179579693	-0.292508006663115	-0.20460847025406	-0.0772298718589594	-0.0296056582614357	0.0515365718435428	0.0914574004897208	0.140673691453751	0.182356949763548	0.194998014854199	0.18782631807461	0.180189337200969	0.178320068579456	0.196630070583032	0.199788064751985	0.221346963584774	0.27824280911409	0.307192830741162	0.376249295274113	0.476247614388548	0.57334721578777	0.619331110099877	0.647711939423001	0.657774104372219	0.679480956362258
0.856813695955041	0.87847263136687	0.836372116194016	0.82284306484999	0.770287219035734	0.748181931601905	0.704325691993998	0.677469955213548	0.662364253849531	0.663092859046006	0.682230985844488	0.710331073992027	0.717521616420947	0.778055257999856	0.796722495557928	0.8086606501116	0.809386454491675	0.863970817493334	0.870969435215974	0.852859821570458	0.856686652365516	0.815138481131026	0.861692460472542	0.905679653623738	0.949884010953073	0.969795100865454	1.01636007202249	1.04891232626942	1.07392796811076	1.04424355315131	0.980879386067164	0.927250543679124	0.828218279832696	0.772434932722925	0.726095482457375	0.652518088142165	0.570470656375101	0.497211309158495	0.450493558182635	0.406175645436225	0.429070499672128	0.385322043947692	0.36928285184997	0.318382197755093	0.27310797040119	0.174416610736735	0.13768283673345	0.0573767982045307	0.0152017514005281	-0.0433780015253294	-0.0745991284782574	-0.106768406311246	-0.132093359534512	-0.166374213512169	-0.183616882123396	-0.225825257686742	-0.2289492415997	-0.217128168292414	-0.249413871771399	-0.247661103438628	-0.280173637324347	-0.289229923608139	-0.314179166615037	-0.327338929509522	-0.393859774438401	-0.392876392323693	-0.400605966502233	-0.418146078376714	-0.408715342924856	-0.37752149189814	-0.380476702859026	-0.350800937670516	-0.299764677631986	-0.246080445320428	-0.183163178015597	-0.161160941498392	-0.134412877132746	-0.123249619134431	-0.158924054712938	-0.205434250829873	-0.249603317211841	-0.316872641660782	-0.376417251634075	-0.410555575171937	-0.44693280238248	-0.428163735590672	-0.424856643494972	-0.434352719366788	-0.448285567431029	-0.461075697297309	-0.480759488639507	-0.483379360424066	-0.509120570754993	-0.538806916262992	-0.540627550709725	-0.573409534132731	-0.607840813587015	-0.621237848417206	-0.643245330785581	-0.658170057137157	-0.659467605098445	-0.688764236610027	-0.676429978838547	-0.702589177094306	-0.694067522596736	-0.715056099925757	-0.747501355228028	-0.758449734598247	-0.766261859450454	-0.733680461710709	-0.720275908305431	-0.714195236420593	-0.667410434840009	-0.651470253280725	-0.665099562781366	-0.616537558861983	-0.602789585002212	-0.600025704573533	-0.586965795073707	-0.606513988173136	-0.598049629377155	-0.595460131887292	-0.623691426687919	-0.644018180551195	-0.665980476913492	-0.676856827587004	-0.715156530890758	-0.758522859679178	-0.714998363707559	-0.733639972372956	-0.704468019947809	-0.643229740836909	-0.59048251325665	-0.532373699145829	-0.431628083874934	-0.397771987041594	-0.319716825251378	-0.264885906606814	-0.248717214337819	-0.227770083274023	-0.181222731088666	-0.144020398489573	-0.122037487152695	-0.0912737676197525	-0.0382109500841237	0.0085418210080894	0.125414722832601	0.184455804997169	0.26552939391415	0.305511081356921	0.400152578125184	0.391730770580878	0.4745582563188	0.561011990123785	0.609178740659368	0.611311060787133	0.670611528278364	0.720396750235214	0.757841950684017	0.787552398311446	0.812774242542621	0.842108939658234	0.837649711466798	0.825529268500129	0.912351800108203	0.846400598023302	0.807780738306365
0.61831965634781	0.631216373253525	0.574115230081091	0.540225903403661	0.503744050681354	0.505447678113577	0.465798505783255	0.453401937614348	0.449047167408241	0.475203546192872	0.511428226884808	0.539411143480603	0.575696557227585	0.605937464891788	0.645031621205619	0.692732587893479	0.776963567784948	0.714732552985782	0.78298345616074	0.769844946085347	0.786555127442408	0.80366706543916	0.816318233509878	0.851766109962819	0.848731549362732	0.891187172545998	0.951161639274602	0.968119991380635	1.01591070262989	1.00705452489503	0.998648289370788	0.969755826613054	0.935019773130273	0.863750257274355	0.816659944345196	0.742248709498605	0.754656268854063	0.713159225311694	0.659255761114516	0.68464900612734	0.717613587426062	0.764321625002563	0.753340964986305	0.755159264231695	0.696962227766467	0.693250952391299	0.625001195092336	0.566722154762608	0.542371289940644	0.473602717662196	0.390647901332348	0.362202269978402	0.324416729480576	0.225576254178106	0.17337949108664	0.124324580442166	0.0787436232645609	0.0407736083924373	-8.66591154142346E-4	-0.0315194949797841	-0.0602870137221882	-0.0991180408537987	-0.134758557096289	-0.165801908303729	-0.157620645830331	-0.140401444304953	-0.152956495867382	-0.124278711180497	-0.117365667019412	-0.0650157422274033	-0.0388713194673843	0.0457926139858237	0.120741398772449	0.22109550265967	0.256300120001239	0.288733094202351	0.295280845204983	0.273448053226054	0.235555442314245	0.160597142329256	0.1086013763305	0.0348353574073755	0.0148065331654786	-0.0393356049747533	-0.0719450683569899	-0.0432478279805494	-0.0903056724788623	-0.0975801476548028	-0.0853986905466133	-0.145104044886527	-0.152149020463475	-0.184013163324894	-0.207517051872889	-0.251902210488571	-0.244812103585426	-0.281121741610809	-0.316523282778743	-0.336157534148852	-0.348846872446025	-0.359245260384807	-0.394153397601031	-0.338916226554846	-0.364281165599029	-0.362157811244066	-0.391623899665782	-0.399783863045444	-0.368344378331844	-0.394156556087085	-0.409706057580006	-0.429342468871094	-0.420272394970551	-0.415727731082379	-0.435274109187385	-0.412206636805759	-0.430110574813172	-0.457415150442141	-0.463179167085404	-0.483603368499289	-0.496198566935708	-0.466204018919683	-0.475806137987364	-0.502701666090153	-0.481171370739434	-0.459766977246579	-0.472630760786892	-0.442132945112311	-0.402719479740334	-0.373836586638533	-0.336853683067093	-0.255806973911926	-0.207764132701599	-0.149385355357062	-0.098342727399542	-0.0525472171996484	0.00457022544352966	0.0134960127596538	-0.00666791571687904	-0.00471858138608494	-0.0227032965183833	-0.0192942499649081	-0.0463718150802289	-0.0161070560739707	0.0228301166510909	0.0648472712488016	0.126631846646116	0.226429657104043	0.361718981222663	0.448339658167541	0.610867677858506	0.675868158691039	0.795794617924766	0.872457862976713	0.938160261808102	1.00268096125999	0.999582897677722	1.0338370171342	0.966774087180171	0.966679072917034	0.970939376592302	0.899175214099084	0.927274688344349	0.892919925318152	0.924388668848235	0.857195768775962	0.890256451406067	0.945747376918536	0.916601173129757
0.284289599946699	0.259381269891778	0.295497203438173	0.263954425262623	0.235527659411534	0.220886106757214	0.175736453127776	0.159674042978052	0.161058810989243	0.166074250836326	0.193364430695724	0.247086585075656	0.293457589767985	0.344855809523269	0.399383087289168	0.434899692107684	0.438462322531315	0.495030154841203	0.533274214424951	0.598035285766404	0.573440785866236	0.571719723923347	0.623592651368856	0.615630650002769	0.646794711916355	0.752630037160462	0.768344590099785	0.857918512377056	0.911981404471794	0.976604586081002	1.06700805044896	1.04919613200525	1.03147263642332	1.04171726924892	1.06511800543416	1.01320784209395	1.01494268896184	1.01653373789541	1.02304300565829	1.07060135640482	1.06416524195109	1.08973047333527	1.08515502385293	1.11033408554093	1.04821289222076	1.03129993979299	0.976771358521723	0.880319952917953	0.845181620039641	0.747036916606915	0.656034995822364	0.54321912212209	0.487892820029902	0.392675090160744	0.348553224093907	0.286007193104176	0.220268672800584	0.226245386535281	0.192562189928321	0.20288574947093	0.212459598564823	0.221963356800176	0.216144678675168	0.2376284471481	0.262432463259036	0.293850454337434	0.268970531864096	0.304342902811601	0.355685250191718	0.37105370634564	0.465484917746579	0.518669465901825	0.567228707055021	0.622273515646108	0.652178202858362	0.675188814935175	0.709043752836213	0.704386391730109	0.620391698306507	0.596627414044106	0.532160352238608	0.464590943024465	0.457033803777672	0.396100589174939	0.324332015865946	0.299722086535755	0.244248734840075	0.21882645679313	0.191230894595515	0.162958046014827	0.154365803564201	0.125001608996937	0.124029897045635	0.123290868827106	0.0801627804728804	0.0548266368023888	0.0327983530524385	0.0539970546414062	0.0371233575698965	0.028353416300395	0.0393707086250846	0.0209757543330389	0.00731574906735997	-0.0116833561529932	0.0061465230690982	-0.0302522631792675	-0.0880866160697341	-0.0906431828037661	-0.146941345055947	-0.180568563642871	-0.19494948544994	-0.224044598865859	-0.229786982523207	-0.260913671807092	-0.263562968803956	-0.280816541013313	-0.235215938552817	-0.224066697823723	-0.198561986078879	-0.17245023947084	-0.10952223390428	-0.0579248953999281	-0.00100664258411243	0.036926898873056	0.0802002572404765	0.120363261357951	0.15756305547611	0.157753236672801	0.136354889104307	0.142248628842976	0.133707582209279	0.122253229268651	0.144970988526164	0.146559767568204	0.131822711362178	0.152356921732446	0.140044054372691	0.172897982053872	0.180055182037246	0.207847149588779	0.238256417341542	0.299277845443224	0.367215787890262	0.482929791049842	0.60320716656105	0.659156847097285	0.743447971444905	0.858633142502071	0.938677581209976	0.9865074975874	1.00851086475326	1.00521064178037	1.0774398909458	1.10847017275785	1.08349103703479	1.08205936203235	1.02046587555861	1.04534569430849	1.0360671131422	0.976587472056179	1.04680329508278	1.01545413465621	0.985951127482522	1.03147335090432	1.07316136337749	1.0774810083711	1.08657662554648
-0.0530828174768876	-0.0114544447865112	-0.0191980791934154	-0.0225664342588374	-0.0358612794622179	-0.0545373217587965	-0.0790259005083086	-0.098096386158557	-0.146642994466126	-0.10610331974369	-0.102741692657902	-0.035706676524401	0.00648910528374544	0.0500260518345174	0.100515416936071	0.106800240249577	0.178130007786587	0.198049503737446	0.220640536921171	0.266752647092069	0.308246902514513	0.346407161582789	0.392988163867299	0.438117158609182	0.506602005290788	0.573820799247962	0.666837366874525	0.710579685192017	0.806673963052318	0.880776860067532	0.960980564178444	0.982844714370289	1.02140572931164	1.05846614466363	1.03953181142373	1.04979554906861	1.02282388332592	1.02969978721745	1.04604831925258	1.05732863182279	1.04437368157947	1.08770174470577	1.09465741864464	1.11872130656663	1.0729274463447	1.03516425338115	1.03552517035953	0.993288927167947	0.929267241178709	0.87398153373061	0.797926524510779	0.698350531143883	0.63774098750616	0.578943295429767	0.534496160537137	0.543889179464529	0.550344080046109	0.502208203081583	0.54292733168186	0.551711415804533	0.595126406553569	0.597787874321485	0.618116081478754	0.603641307920406	0.659046189973553	0.580310106846522	0.596796594762274	0.597380836717609	0.61061937806544	0.651738035181804	0.706228521133221	0.751424259573302	0.824483809989325	0.902769961556311	0.982544088711403	0.9837069664579	1.04538872257017	1.04945314444572	1.01683361888401	0.956849953005892	0.951793095059515	0.861596819535675	0.801975190242821	0.729406909892776	0.646498149747554	0.586841853605303	0.553458518979048	0.565500915393558	0.50547773582333	0.520322516005897	0.517166501731626	0.483493332262771	0.464415199088444	0.430676220288399	0.415360895150638	0.382612317651162	0.362459173711659	0.336264769110945	0.316105482760981	0.292976040942931	0.269306551478474	0.254495655637575	0.268741064167738	0.238456599717186	0.206026890490724	0.182706344869448	0.155441182833697	0.120493858666271	0.117918694224608	0.114600222333145	0.131381694971012	0.127618720517197	0.140125468857863	0.166789406616267	0.222218562111284	0.215512215423799	0.28545933760918	0.337874007045478	0.383484474183856	0.401365938988325	0.439961335912918	0.457774929432707	0.496378717413768	0.530404683431374	0.508134091732339	0.498612144054502	0.466616622206464	0.374434895448601	0.372380502672581	0.366599175028091	0.284388150175998	0.318404034701911	0.341346203863217	0.358767924125835	0.412782870125402	0.439336191346033	0.475339563562737	0.53592633017121	0.589722205406592	0.641126850088382	0.692314551937509	0.704043027194558	0.72892250652781	0.723030801919372	0.756965298266136	0.785889150626272	0.841442874162426	0.891185692394272	0.912229069271243	0.924744473608227	0.968318119857477	1.07861197500751	1.05776217564334	1.1076998294086	1.12841227880912	1.11552231931039	1.12077854050928	1.15993584291289	1.14228612443701	1.16906998253817	1.12098624437883	1.13644724953657	1.10311537534582	1.06307153337348	1.04310728030612	0.970393501102451	0.949568885190211
-0.325900315780381	-0.305740529257295	-0.318984928872031	-0.307197528986544	-0.329337789530205	-0.354443911371212	-0.396035523302358	-0.423901205758669	-0.458344606966557	-0.45246720895821	-0.421465300738834	-0.367014389462441	-0.304008988517263	-0.271411557559074	-0.250400321623583	-0.218373312191644	-0.191761313254045	-0.16166812784544	-0.13338962252373	-0.0871529843252002	-0.0322487100773948	0.00317602881326495	0.0805331904044596	0.15353987094359	0.216454959235208	0.274527373152587	0.351459715108109	0.418989007569661	0.52263248624466	0.637786391602075	0.674223712201896	0.756818312607096	0.810225458702056	0.856910290300314	0.846659902062242	0.809620565188694	0.908534627820773	0.859824818531471	0.867996835115633	0.899674565258685	0.927415533616763	0.996606727424923	1.02874272466425	1.08042893243991	1.07882327758645	1.15087119576897	1.11118887312281	1.08940852614225	1.07346382196805	1.0011338746749	0.974471006510345	0.927613952797217	0.890858835566339	0.803819612483821	0.787758982024178	0.737158471776972	0.740774794631422	0.725532420581834	0.763907988999509	0.728017153828015	0.720654231873434	0.709400635099481	0.722810899328849	0.679526292059156	0.696416076390619	0.677418259543428	0.654917324605692	0.651296121650544	0.683479508395212	0.693014950304282	0.767537492328174	0.884106535140241	1.00480574183084	1.10678110375375	1.20132355991821	1.29285279778425	1.34888718907341	1.33866419986794	1.33878834835763	1.28278009319027	1.18605393069405	1.15374962643917	1.05543520788169	0.993330126484239	0.939471835186665	0.924713614420399	0.882946407768793	0.802499237811171	0.774287456717774	0.801495211679311	0.748145599809618	0.731408701242286	0.699080058104973	0.628539027136763	0.634399283251495	0.585491487090924	0.575956286775362	0.525598330784825	0.506367405536308	0.495273046952061	0.510361500179579	0.506196133383998	0.503379588484998	0.481188686609594	0.532821031580756	0.524458797756003	0.502147247588795	0.52525976694753	0.57027974008707	0.567529075984079	0.574846154882481	0.583020720912563	0.577949276779331	0.59071943280092	0.616757454285765	0.619477071229662	0.640777049635432	0.709043818184906	0.674764861516013	0.695068879695472	0.677386639462532	0.694398560491775	0.670939782036011	0.698100787216803	0.634555064915082	0.679264986294125	0.701196029180431	0.680558742807899	0.654091564624174	0.710014787752012	0.716462025500797	0.730055771946609	0.749599051178346	0.818483095086868	0.853068660498744	0.852725484301484	0.864971116032682	0.873280518469856	0.867078802967434	0.850721196850612	0.812413340591257	0.769608815624824	0.681344494113998	0.654479330452262	0.687288364534888	0.69815314882673	0.727334685835931	0.77638774642363	0.826823937429642	0.875384574498819	0.952612132797644	1.05688671597596	1.10915611562109	1.14892326170599	1.15317580314993	1.10749281082084	1.10416833606378	1.12899293254242	1.10517081291205	1.04990713283082	1.03945295782841	0.971342155281619	0.960128790054169	0.962614168426325	0.918833756943128	0.868042596799063	0.726663497622068
-0.654605596126652	-0.650390506630891	-0.649817715986945	-0.632507947387942	-0.642171373573494	-0.661164143559057	-0.684736059424234	-0.729173759490198	-0.715222816955746	-0.719400500059193	-0.69951141031531	-0.660993011542934	-0.644856678445939	-0.589314885236938	-0.569566903114229	-0.535600661885175	-0.494588224857504	-0.465489551499074	-0.425269186063788	-0.381308803544994	-0.335021421459153	-0.298999877401287	-0.242356278215494	-0.225658466951244	-0.174229278170802	-0.0932198370104233	0.0151386659330344	0.068641745826178	0.183639156047102	0.264033181626178	0.380653855229265	0.446771160151064	0.503500803560921	0.54798099927057	0.601815721031531	0.620188872294098	0.658913593980449	0.671522495548341	0.685094383150541	0.77166144007185	0.762325748238669	0.867464425510028	0.902646332806566	0.978564313065674	1.00220959416134	1.03917626361104	1.0454261764082	1.10210727788134	1.06618916752418	1.02025650903647	0.927623307522933	0.924883886825863	0.889997737241642	0.833981067059094	0.779533853482747	0.742341071932901	0.721457004640521	0.669586935653685	0.641392242047931	0.649402452781921	0.64342276542839	0.633089300213362	0.611653199810309	0.658774268352735	0.664228685146363	0.657746606467533	0.672255953939519	0.742855592316343	0.722703537983158	0.839808506219138	0.951578903652494	1.05003085763803	1.17859645607446	1.27213532143061	1.35226975419664	1.52447991949092	1.48699466427633	1.4768381002792	1.48077601932074	1.4484384186013	1.37744686543514	1.28385452609235	1.24626012652347	1.16208370299679	1.12500583383067	1.0262581215627	0.967948782797759	0.906277535035906	0.953348583500818	0.893104873822757	0.852075461121376	0.816019678471432	0.807248569220008	0.789200208619438	0.751375274080481	0.696370299309549	0.683974989443385	0.677488631728402	0.673289173880807	0.64562597516198	0.707181730584145	0.734128198527423	0.717171227082419	0.756320924225915	0.766851176516006	0.767189419214052	0.801482092198702	0.795359580286602	0.800397291645347	0.832727181954995	0.813995852985978	0.809584630053096	0.812421732673627	0.791046546753402	0.7887545917029	0.80290994620521	0.775403486791492	0.735627344648901	0.801288349502581	0.773785429973722	0.801880223367643	0.864620565962544	0.898654071851465	0.961061035739338	0.994321917537087	1.05466450117367	1.12007500218059	1.10068845005632	1.0789669485966	1.0659314088097	1.0747342270481	1.08867838422681	1.02734912268431	0.995349096991638	1.02444077843816	0.971666538059173	0.963712579151215	0.948877675945853	0.882820267897294	0.784755691296822	0.707078157317938	0.699511712040578	0.69123215663813	0.670266956797892	0.64407860239406	0.667818680536444	0.707199103340149	0.760370215684425	0.810403872417269	0.853413509132989	0.954216263547453	0.990129460048467	1.00105730469914	1.0108489745676	0.966488675267997	0.995454397370467	0.892796829524682	0.91770437331633	0.871382936408703	0.832014553102966	0.747907422780788	0.722361777869757	0.729749364213226	0.63269756743646	0.585683356100941	0.518982586187272	0.41979348902356
-0.853207574078859	-0.847606693986257	-0.844422628364221	-0.848818241565092	-0.844595032068114	-0.85332771140728	-0.880400334655211	-0.896283902087694	-0.89160476526042	-0.889216513506514	-0.885513808803088	-0.874657374181148	-0.858483639291391	-0.832045431248761	-0.77448767054074	-0.7506392032492	-0.724916549254081	-0.695038841603354	-0.686460695292937	-0.632942101052826	-0.610846936183669	-0.567323320034354	-0.539824690160447	-0.500947245985517	-0.476886700936669	-0.431329841319606	-0.33860994040479	-0.265675842835078	-0.173827736896707	-0.0729638957560938	-0.0232635397857884	0.0736776638405041	0.177565376285962	0.258248951950165	0.258531841805152	0.309864874758328	0.346041125733514	0.365067829765338	0.401522289518221	0.460027854568713	0.477580900453511	0.592208013143254	0.605256898153007	0.691667256721685	0.769005788392187	0.829496821886439	0.894878193131015	0.868563304158783	0.891466050433607	0.844976455235766	0.840593857129925	0.825764265277708	0.733600272584086	0.704146189397056	0.628633811458229	0.603209947747831	0.566744243324127	0.54070110463245	0.577330817739334	0.55033207244901	0.57303032265799	0.625352621014584	0.639247753299704	0.637650831598815	0.638977102563639	0.606341148797374	0.662131811888993	0.696058620529575	0.731531599499153	0.761148518833361	0.905680389459578	1.0065598154556	1.09665773205651	1.16565180404012	1.31478405495355	1.4514542347583	1.46061138748758	1.46000216774658	1.52132249169573	1.4509360664403	1.39305990968476	1.26839258695079	1.22033803168713	1.13875296126559	1.00956849855686	1.02788957141873	0.966166020003654	0.884968495278921	0.858847743914286	0.846480664820524	0.83542877986866	0.77340855332416	0.782192266135172	0.76794620454117	0.748089115376425	0.714345129334402	0.730209662216099	0.736572320393853	0.680580350429382	0.742128156148373	0.74675448445423	0.761332678111232	0.763655912973538	0.811457825971968	0.822516412828051	0.841935060764711	0.864862152433732	0.865685357574104	0.877070861697441	0.893636733308027	0.861011421913491	0.853251266993714	0.898094482713782	0.872984166032839	0.92138650804023	0.874484112788873	0.983750480226578	0.997140654620817	1.01551913802025	1.11899978081391	1.12421288912242	1.17890651959311	1.2155632777884	1.27653665388515	1.29064427391638	1.32555458790454	1.34750845038811	1.20885131800634	1.17462770667535	1.15853952562027	1.0779125892521	1.01855629227878	1.0250669740365	0.940944901830396	0.897657242583943	0.901968136042862	0.87140633764747	0.818664818199824	0.769033769546452	0.72695315339067	0.692737623069373	0.655486980308919	0.635135544382902	0.586516890432755	0.560570693210476	0.529656509253533	0.515164294613771	0.571414429596855	0.581760710072876	0.64544853993751	0.59652335369008	0.681393185736713	0.709021814344808	0.722340402533955	0.706323166916547	0.633922948233718	0.672957832115648	0.59186724924526	0.512949039156642	0.467954292418152	0.382421840449494	0.382490540466202	0.354705541819353	0.285227278311653	0.262320298207672	0.183060913577909	0.0896013635174924
-0.904119782961752	-0.90268626472713	-0.892728140886909	-0.914918070013161	-0.917061599688832	-0.942310176235491	-0.961854477846665	-0.963438961114276	-0.966091216804777	-0.985059195315757	-0.994314121794836	-0.980386295827481	-0.978710389725755	-0.943596330189287	-0.95145606361667	-0.923790128495059	-0.903546657973008	-0.900605434151516	-0.886234019012414	-0.878497581338914	-0.867985715932675	-0.840933094006991	-0.803790977938672	-0.816761732633513	-0.743118891534376	-0.714000857802403	-0.652557199221041	-0.593400621366847	-0.538721637588749	-0.457977673998836	-0.367700364667538	-0.256329282349009	-0.214662122252534	-0.155169065275648	-0.12311148556473	-0.0636329580296293	-0.0284297894952984	0.00568316668345253	0.0270901228069683	0.0998301324557898	0.151081264624788	0.213017729627471	0.306521828909949	0.359337685394259	0.439160006715193	0.518829682727603	0.600385436146599	0.585883583558853	0.598873314695065	0.616699720062959	0.582711818128627	0.55645283159054	0.493050416982837	0.46680790410867	0.438751438873099	0.434747969087928	0.401827054561243	0.429711887902125	0.403217077326743	0.399467622044862	0.442721600324121	0.439419356610227	0.439350755054098	0.484801198007926	0.451720014334187	0.457375149451664	0.45234644001316	0.488662070923656	0.53453490272365	0.54732366223073	0.672573534378478	0.711359728689218	0.855754980984585	0.95362048595841	1.07238481627684	1.20940713833141	1.34094095001417	1.33490445463507	1.32233994920065	1.29089182291868	1.18398932033279	1.10634753055044	1.01657761837177	0.937772742644284	0.841063803290027	0.734719013935134	0.723385361534153	0.716310748912867	0.649058777138985	0.672958336535082	0.646090336673495	0.594678167720478	0.611905854470746	0.588682502069663	0.567482250403413	0.604801604971352	0.53459961333804	0.537789891878855	0.507224583595835	0.551466155254823	0.592107649194833	0.595844841878169	0.668726721552529	0.680502789002308	0.733695349326294	0.784970728019706	0.851622350534901	0.861563119816316	0.928779899601025	0.923504752423623	0.978521549487746	1.01014744064027	1.00373015609125	1.0208593206316	1.04761493023049	1.07921837218702	1.11761586313275	1.17668430348451	1.18097664080291	1.19565522478519	1.2328936712269	1.18617568153569	1.303038022651	1.27580212983378	1.29443955932602	1.24395094478789	1.23347028698813	1.17714700207413	1.09044933314113	1.01348158253299	0.98635815109328	0.964699639464409	0.909273251254972	0.930119448205872	0.879057958835086	0.838575867625962	0.810717109721759	0.764150756724347	0.639217027931874	0.614043123886514	0.56131509764189	0.468635361423586	0.38339349455868	0.29598678671332	0.245082807097917	0.21654256077478	0.223387691152197	0.21720306533925	0.252314928881564	0.278285169846973	0.340041959380424	0.336043335676617	0.354904806644956	0.342312214710042	0.356728250156396	0.294071413446276	0.252520481042021	0.247877867376898	0.115503498282573	0.108218210207661	0.0610427642347633	-0.0193176499139609	-0.0201985469246092	-0.0280559225435096	-0.125798695710188	-0.186874651224151	-0.26810407204
-0.853115648438799	-0.858243261218898	-0.865477651946542	-0.864366375166341	-0.864163739691686	-0.874878971310398	-0.880021317267799	-0.902117609689122	-0.907972440944882	-0.913991232557989	-0.919411347004358	-0.926393997183463	-0.934277668340878	-0.937867711424601	-0.945166920423346	-0.963688741392474	-0.959569201483763	-0.969673605522952	-1.00080034168672	-0.982534408087861	-0.969798409878678	-1.0002501980434	-0.972099094430093	-0.967260772161565	-0.97542843180905	-0.951798122183711	-0.921389293946819	-0.867590205804174	-0.82717464006948	-0.748710663945263	-0.674394872347932	-0.60153335167297	-0.529030296796853	-0.490566477963721	-0.437023030460069	-0.422127678911059	-0.36411849428539	-0.341180763873763	-0.296710120068805	-0.243067356922253	-0.181995830739622	-0.117301269995446	-0.076582562590735	0.0069848943263331	0.0562506587656826	0.150763557147062	0.233879122176942	0.231833649199034	0.239453192720005	0.214889932945127	0.224357861407582	0.196661398015487	0.213010101350744	0.240184803232531	0.20985969514018	0.191875239674795	0.183988557144462	0.188469620814099	0.166588535282481	0.166920012571516	0.165781867088694	0.166156997309475	0.159102599611668	0.175849856899147	0.147424462342994	0.141367770984265	0.160925205363238	0.200696878240654	0.237223306219653	0.303668228672764	0.381016293543201	0.505575405087515	0.577500410098937	0.681822429816751	0.812238548861342	0.925163640279978	0.986044881608496	0.977552595241647	1.03516785698946	0.893942128918163	0.819310748272947	0.788279384458123	0.671873654177252	0.583814004858178	0.506452497875039	0.476998951787612	0.416459054500148	0.393506126317019	0.376634436621764	0.352661792347671	0.34130756470306	0.318593017049742	0.287395554484039	0.317648534490495	0.273062896547707	0.280023979170993	0.263971732746584	0.226713264646905	0.274154353914756	0.26396223195908	0.324234620460092	0.411191217754036	0.448617691983106	0.52734090935541	0.607167518576365	0.695241439233218	0.740471851673753	0.809822486509948	0.884954576461691	0.911566584802933	0.92893462204138	1.00941443956569	1.00571702750419	0.930846575393807	0.977707501796	1.01877164018858	1.03125223604113	1.0311837179163	1.06555324110959	1.03076880193574	1.06208309365084	1.0688942314371	1.06130857071978	1.07932917234537	1.04749315785595	1.04648612335741	0.995338356652534	0.963846995155047	0.94534890460108	0.882176801334054	0.871664947077089	0.822638775377816	0.745869005482534	0.72440689426655	0.667630308198663	0.584080746834872	0.509698101251445	0.429408557424237	0.375202239183201	0.290826680474566	0.163562994657304	0.0924902631574456	0.0261638108105996	-0.0342077393737968	-0.0698829496228219	-0.119526854208651	-0.10080269685162	-0.0534658628951736	-0.0861826030805485	-0.0671711520435592	-0.0310789386798246	-0.00767106150616381	-0.0220312441739931	-0.0966487499465058	-0.0802662335649515	-0.106058171495172	-0.105498538857559	-0.118067882335725	-0.145493691516559	-0.213487593516685	-0.197840554052911	-0.260195221737274	-0.304980375862148	-0.333363650369669	-0.400270966004149	-0.477287858731262	-0.559833919994089
-0.585480459332871	-0.592035965271769	-0.587516053657663	-0.62098428219894	-0.645502251750135	-0.651749832509533	-0.670385821907595	-0.69789912015097	-0.721937063686643	-0.759374914159368	-0.796998952925399	-0.821715734585818	-0.832829764936977	-0.862906319947776	-0.885946164853855	-0.905227174118787	-0.936269416119035	-0.958859375398941	-0.976673527324431	-1.01210735970845	-1.02815331697195	-1.03928884925225	-1.03928621196066	-1.04983072891952	-1.04629275478155	-1.01889316457884	-1.00843312737476	-1.00725458612175	-0.952540826325611	-0.925021970099417	-0.872699540176702	-0.829525512561512	-0.802627403559717	-0.747775056916941	-0.715597999613921	-0.688796908364649	-0.684347335123747	-0.642680677044978	-0.611475119070894	-0.560715253669314	-0.525657571195228	-0.468601192265492	-0.436653186862508	-0.373188698598874	-0.327355958683789	-0.241948574999485	-0.207319071685492	-0.163308643255738	-0.145324694891804	-0.0974082329267398	-0.0883888493446482	-0.049611121825857	-0.0627670682481396	-0.065526706511022	-0.0619527995099997	-0.056578150298594	-0.0741129066866984	-0.0902970156959403	-0.130531957579345	-0.134333772194776	-0.147859362408066	-0.146304006231831	-0.0979859369746771	-0.122158159507394	-0.106539582510748	-0.120439025554014	-0.12029488418784	-0.0830963901678543	-0.0474221689810152	-0.0289621679458563	0.0636536039983485	0.108620795958732	0.202215171110561	0.325165500995952	0.376560379784153	0.447502520084035	0.48680983299787	0.501687153150501	0.546199100037454	0.51054430180524	0.433902402235796	0.369329968987124	0.298973385921502	0.205204441169632	0.113197135677435	0.0364070650476059	-0.00232719299015973	-0.0246399800506889	-0.0566104938441874	-0.0545724640290896	-0.0768451980540122	-0.0806770140124181	-0.0851784886996141	-0.121859726370484	-0.0706019174429787	-0.0968296512117379	-0.0752565224598571	-0.0795108812492584	-0.0677301332627989	-0.050877659709261	0.03840468144805	0.0970183749857346	0.181233212487171	0.29219950685745	0.338626674042762	0.46551331919508	0.551443441165909	0.607252865926891	0.639130724592629	0.724604024731479	0.770599395353433	0.749226226626364	0.813961936595636	0.814732644417542	0.813645297008558	0.787997115628907	0.768647252969929	0.814138879537388	0.82919574801581	0.756087440168053	0.859165255208032	0.812492626288016	0.813618974973415	0.83611687466442	0.815409873348793	0.796069403948225	0.806793210945571	0.754953806767204	0.690765285961869	0.627858511294565	0.586713400088914	0.497920171074544	0.456887041928045	0.362269095968513	0.298007205540562	0.248721328132413	0.113967632646912	0.111894118235722	0.0227441271671753	-0.0759794306532559	-0.162379826123321	-0.250170197809561	-0.306669675031247	-0.322306939769481	-0.392091890710128	-0.394304488846418	-0.414375705618874	-0.42557722657192	-0.435148262408269	-0.460495316409284	-0.433049852620146	-0.416652726914422	-0.397537595962993	-0.413556468888988	-0.463031116537797	-0.425311433006625	-0.432300518255198	-0.44768801793605	-0.476466617405438	-0.510887950618896	-0.53134669588694	-0.547364611457252	-0.578051886228366	-0.624427892171921	-0.661162095590581	-0.739924542639716	-0.785823640643821
-0.263115004974937	-0.301298439542789	-0.316738586538138	-0.380696016263492	-0.411992896820413	-0.449457807058864	-0.485970429478537	-0.512982201575407	-0.544686627118522	-0.612788128911877	-0.624795215685814	-0.667839955657725	-0.703736728850221	-0.700436142543991	-0.713430220379978	-0.72669134706228	-0.746322618295407	-0.775812010787103	-0.78729769001047	-0.817065255397631	-0.861614919360066	-0.851255744754969	-0.856294587169838	-0.887485744453042	-0.919684204762565	-0.904334006852728	-0.877694554769311	-0.905745266310837	-0.919473035180902	-0.911363345232511	-0.919382478059571	-0.922715101423692	-0.887087247082637	-0.879083106421183	-0.873159991435413	-0.882864424663796	-0.881202013435641	-0.849544211942604	-0.847147414739041	-0.821117779986153	-0.786482197508027	-0.748551098755748	-0.711146404882661	-0.655237151704996	-0.585075497215881	-0.531204821874822	-0.472665647584095	-0.429643092699772	-0.390850508890763	-0.344181263561797	-0.366542725074041	-0.358578427151488	-0.351128038858428	-0.346895483648573	-0.386240748078014	-0.403830882541532	-0.406021167784755	-0.45586546659402	-0.44453667037405	-0.461526483913548	-0.452981343119638	-0.466725061832543	-0.500179147623157	-0.495412060589959	-0.471552245392096	-0.464612515363341	-0.451433125749083	-0.48466046946169	-0.449685440081269	-0.398828225303483	-0.34730694433071	-0.301646892198523	-0.236814649578018	-0.139017001586878	-0.0751090135184967	-0.0216826232919127	0.0226841772601509	0.0568241565454928	0.0461033110754241	0.00166368898854545	-0.0558645853137259	-0.12446832433967	-0.203235860290898	-0.25704294096216	-0.332800381738532	-0.374550880574058	-0.448968010079084	-0.480925892804642	-0.482511088336231	-0.4966428647232	-0.463418703393432	-0.493512713837013	-0.492670034871432	-0.460764513703215	-0.456409385852111	-0.435273550322337	-0.419145835925157	-0.397925991931251	-0.375382632547179	-0.338675551158816	-0.281221008530718	-0.191761695891218	-0.105311487555307	-0.0301207529390648	0.0557220016175	0.173123518117377	0.265793435290173	0.33874667043469	0.401565918973531	0.405673705664593	0.516533082924756	0.505503104733448	0.570677056807411	0.514614326851724	0.504371972912235	0.494078738397061	0.472325331887895	0.45861502349894	0.502985979282597	0.466240899289303	0.457055559155695	0.486943335676034	0.460331980620256	0.473028186049842	0.438911827551141	0.458929206745737	0.421573379261436	0.403317401740454	0.329210065925399	0.246775259627409	0.193036590997249	0.125015328464645	0.0804877923527252	-0.00884208403826275	-0.0767868368679092	-0.156129850640624	-0.244085697154907	-0.25846890873402	-0.344212311732798	-0.455105696268103	-0.537911016706152	-0.575181915827469	-0.629207574465089	-0.652613698163632	-0.694587219840817	-0.712709818365886	-0.722642790298156	-0.7307019826327	-0.720820043777409	-0.725908721527319	-0.73794405355951	-0.712452153488626	-0.709136477882807	-0.662182766587312	-0.673311838414837	-0.675553453808734	-0.649997443197543	-0.674891890197245	-0.676543760973012	-0.704930485378369	-0.704525408669879	-0.740708659916385	-0.774885381690544	-0.787563499834903	-0.794564683156929	-0.850001134568396	-0.87989032827128
-0.0256086495278653	-0.0495011899865518	-0.0726672549819402	-0.128968378675929	-0.136134083369224	-0.143571863175903	-0.195867514183698	-0.197293398080579	-0.224326461477525	-0.256614259148321	-0.29273969130301	-0.296053681351717	-0.307125437082189	-0.293864062616467	-0.267863796970538	-0.282336520619345	-0.320798418769912	-0.350391540007677	-0.368117432848744	-0.397671398271197	-0.439717954264199	-0.515764268550231	-0.577653756870221	-0.595126047415796	-0.6661712239132	-0.692079631324512	-0.696827301961776	-0.770348576093993	-0.802034945130708	-0.863109508578866	-0.877565455745659	-0.895253815896575	-0.899814369307601	-0.933002848763449	-0.965564081629878	-0.951760923851313	-0.960938810342625	-0.984009438792712	-0.956787415369706	-0.951450553930927	-0.913933248136965	-0.918478807736988	-0.854734460684248	-0.823843400754767	-0.780921986789493	-0.757795010944118	-0.708159786023774	-0.693612677091163	-0.667475202113571	-0.657505199110695	-0.67004423122374	-0.663674100297127	-0.684333594560219	-0.677874774637691	-0.699706249465496	-0.710668499747232	-0.698569121995722	-0.705635463751115	-0.700913679395329	-0.730979913060908	-0.745964864120364	-0.755395887688505	-0.772856353853053	-0.756132333010057	-0.748425201481337	-0.766414744749123	-0.742826819063965	-0.719037018970506	-0.730354458070803	-0.688422409177609	-0.666976839306513	-0.605652751758279	-0.585246775188487	-0.53242189450803	-0.472218894674543	-0.443198361512803	-0.39704667030389	-0.375619698635536	-0.420872601332337	-0.461234632983574	-0.52367246764095	-0.573345851578605	-0.624113050759189	-0.658212063396303	-0.721240247057246	-0.749017147578013	-0.776353872923741	-0.794512751525787	-0.777472177588048	-0.767492849891482	-0.76265479763784	-0.771185550102632	-0.763144542557406	-0.776400913831205	-0.757284999941094	-0.744740281080572	-0.724431021156606	-0.690280328961071	-0.656391886491248	-0.639096913146013	-0.590932545466286	-0.500125468713654	-0.444436362290503	-0.363037323997958	-0.27150503125901	-0.168222244034562	-0.0828423885920098	-0.0266643589045939	0.0142305483447858	0.0633953255797009	0.0960526608196459	0.153315824107622	0.165177950222566	0.138930936576004	0.125786428601719	0.104152940758079	0.133953139728033	0.135876279287101	0.142021817932465	0.114967780903598	0.133919488133911	0.115972028664067	0.152170228908291	0.152275099005537	0.113877591160107	0.103755983362971	0.0420925590861807	-0.019546319768181	-0.09412866246134	-0.143266053073618	-0.226922473369983	-0.23733522274086	-0.32426954694803	-0.391126888208883	-0.434226462190853	-0.511352779993285	-0.571531192119365	-0.631157299376848	-0.709733467756149	-0.79133397562788	-0.813446076213006	-0.841075999838817	-0.877022792425385	-0.900804839186171	-0.90752772275621	-0.949975001358351	-0.942945879861951	-0.928301838917324	-0.925365692355267	-0.881798504575391	-0.881820325605964	-0.859869619725368	-0.829357042715724	-0.801858650284099	-0.781289696898445	-0.751953505553875	-0.743374737537381	-0.745684547935546	-0.75803828850646	-0.740870639492011	-0.749629666200997	-0.762483002021814	-0.794801646730309	-0.800088400906155	-0.831508007303011	-0.818199929523561	-0.823201848135042
0.451319962793099	0.417858396935846	0.4106668971012	0.418867896631081	0.364176041044661	0.336552131414084	0.320136998393042	0.28975244790561	0.291827425490917	0.256866597592574	0.205928963224494	0.169068914299513	0.163450972183984	0.147523202466947	0.0967109276697965	0.121033231039076	0.0436185826351574	-0.0133735328143972	-0.0674240144118245	-0.144994206969203	-0.203036119620033	-0.243844306456652	-0.327597828588207	-0.403121566188037	-0.449374344446802	-0.508652787182828	-0.559996035763396	-0.614862037182238	-0.662055008721651	-0.70572737530263	-0.711157331461139	-0.743304719529909	-0.768324703353424	-0.798864115250715	-0.803783017502486	-0.843792784524362	-0.856995783339507	-0.890972346853055	-0.895832628019549	-0.893403046979328	-0.889967414669241	-0.876722290644965	-0.868478333974436	-0.853429911778486	-0.826649842311693	-0.83549333667745	-0.811714074634019	-0.799539496578069	-0.80108466959366	-0.805510067713136	-0.814392021594044	-0.827823520094703	-0.840544030676938	-0.843979004321696	-0.848056727612792	-0.854453292900744	-0.861580873372511	-0.877044135257547	-0.885970722637931	-0.910517224307624	-0.916711295899882	-0.933250973142585	-0.94821169802697	-0.940019562954433	-0.915513265988406	-0.899680320515364	-0.90622715488816	-0.902371027535292	-0.887125665313159	-0.894849444508414	-0.887291476325279	-0.849464121300949	-0.837046545806976	-0.799535240019357	-0.779365980529742	-0.73694126864521	-0.720291612674747	-0.721840290304974	-0.741294884206886	-0.75029015162853	-0.780352058536616	-0.822261195134238	-0.865622281952572	-0.884789735955577	-0.906462009659734	-0.910429416586584	-0.926958289802637	-0.938390019043669	-0.939460200768739	-0.943196103441894	-0.941255921448207	-0.947671833312389	-0.934063113002368	-0.936404805645143	-0.934324826970765	-0.933044119400017	-0.926631828457916	-0.905661806898314	-0.882628635461388	-0.871807767483103	-0.836361170205377	-0.788174443950529	-0.739356085711266	-0.678905679833454	-0.613436467838251	-0.52523205140967	-0.453517124315508	-0.392768636265514	-0.319329967368224	-0.274190211664882	-0.250457042714002	-0.224507120757826	-0.199870536040157	-0.186707471472863	-0.181833845482684	-0.191166000905677	-0.148326397351354	-0.166650169064465	-0.197604619508996	-0.206235754376788	-0.182715611056467	-0.215144184834423	-0.211908799617472	-0.26248947228768	-0.252934101044815	-0.303782394713188	-0.375579101588597	-0.409165934036337	-0.485330346033549	-0.510258943516938	-0.56763409301842	-0.62975728709511	-0.714146328199412	-0.72000243266473	-0.752696840085377	-0.835268180506646	-0.855866811006925	-0.91105118794001	-0.982743874637831	-0.980807308665868	-1.00821037121109	-1.01535689705949	-1.03694621361583	-1.02671238668488	-1.04750629508117	-1.0260759215387	-1.02288347518315	-1.01864209394038	-0.982746901297273	-0.9439110787252	-0.878842769503225	-0.8507262111184	-0.818170564094567	-0.780861542364772	-0.772343830642062	-0.75644057629014	-0.732154798718163	-0.687693109803284	-0.71308492836289	-0.720205343930697	-0.672271535457037	-0.685747103283509	-0.682122522795685	-0.682181702506445	-0.675497236750056	-0.644251506965758	-0.600267651938749
0.942780291953917	0.957765448880172	0.884240138874168	0.855189671267384	0.805552156259533	0.716429981645371	0.661508286296238	0.615801081616151	0.558572883031596	0.498475591032646	0.433540390582128	0.402988243932	0.361678706180578	0.338031502556903	0.276254966450333	0.250313795909951	0.220386215537503	0.198621969665512	0.131654122679523	0.125549194332939	0.0865508237640391	0.02632949812946	0.00651636116710638	-0.0700923195797847	-0.131919956176507	-0.15428185880093	-0.192854331380746	-0.212448489824784	-0.246259343276914	-0.276571128726327	-0.265891906668057	-0.297513589400732	-0.323457168018088	-0.372548801467686	-0.412294604461169	-0.47201641197393	-0.511333675963446	-0.572206155841998	-0.596977926799932	-0.646935400241756	-0.658947427549691	-0.698844940390616	-0.74741686817388	-0.737247692265534	-0.761256171781776	-0.785557706075244	-0.764555631277829	-0.802212519648482	-0.816197320202412	-0.84172582118063	-0.853045506090558	-0.875442650584822	-0.897195378382749	-0.90584441881638	-0.940633748006004	-0.954979200153971	-0.940906167737479	-0.985201319747039	-1.01152602471585	-1.01042230105446	-1.0023695114445	-1.0107163810394	-1.00252716551628	-0.990090762480032	-0.98193150308364	-0.986781663654974	-0.992669043340135	-0.989064689383499	-1.00369364449938	-1.01039767171467	-0.996038112515401	-0.992591174134623	-0.968442406598407	-0.947309443691728	-0.927932023831383	-0.897861312649572	-0.863836908140352	-0.879099528544951	-0.861791239436701	-0.8686082278203	-0.86440234753516	-0.883384279278617	-0.882520884988545	-0.890927029274614	-0.90914214181388	-0.90432837901723	-0.920991043602882	-0.920733153655623	-0.934848139093878	-0.93192596702852	-0.95890977991594	-0.932899352386453	-0.947236470567606	-0.958796258796702	-0.95434521358442	-0.963150666687095	-0.96136709853694	-0.962168870679467	-0.983905668175978	-0.960965801360104	-0.958330477378087	-0.932596676466812	-0.901401413917825	-0.857173141928245	-0.816289375281974	-0.760814712449231	-0.680664950477955	-0.615845971640683	-0.575129792494897	-0.549638806477751	-0.507026646064705	-0.463628079699307	-0.478509815840807	-0.475552713435436	-0.483962084684356	-0.491043532336909	-0.501751976063606	-0.500962885091757	-0.50956186578861	-0.521127668024909	-0.52940439087957	-0.561315519329837	-0.580407575475742	-0.599540064639814	-0.645213109695629	-0.618519825796712	-0.708545982133047	-0.71304209651144	-0.761865777678013	-0.804794036200871	-0.855281271582489	-0.886225443456771	-0.946945631057338	-0.960602545126731	-0.965049401729881	-1.01526638707397	-1.04191695915933	-1.02862047014002	-1.06629404151794	-1.0286232920374	-1.03707301894391	-1.04622903396861	-1.03384276728092	-1.01207845284393	-1.00132659019054	-1.00115667239349	-0.940052240340298	-0.934312849740406	-0.901680005311423	-0.863775288682368	-0.84717561482982	-0.798509967044995	-0.758942577959331	-0.733628138251828	-0.715600095867997	-0.679365289994717	-0.620934287931607	-0.573682491836128	-0.524083911963012	-0.479158214978762	-0.447160493029294	-0.376063942580601	-0.344299382215265	-0.311720252398497	-0.267317286776962	-0.23926003980454	-0.20738638047307
1.08602182753863	1.04631633615797	1.02798047520382	0.969620818214366	0.943658041698379	0.855576347934436	0.833466373334321	0.746238219730224	0.723945238084049	0.632262316620808	0.600872059880261	0.552427405383229	0.568891396316726	0.537825246836475	0.532614946878014	0.566119662020174	0.576979619996794	0.607647554811425	0.605235220534847	0.589435714653129	0.581432805479911	0.54263778836488	0.474220435783541	0.440522891452107	0.400368399539727	0.370576214005242	0.364155186101701	0.337672609680794	0.265439535442528	0.229260729276774	0.177547097206148	0.122625804047828	0.0846702798481997	-0.0144711374443506	-0.0746374651254423	-0.149819301692713	-0.243257358610253	-0.326743942405205	-0.421808252337685	-0.464958283933363	-0.5038213546027	-0.576055790051254	-0.607350612124784	-0.641310339215052	-0.641839685173337	-0.654777799258221	-0.66440603031817	-0.686390303669315	-0.718038900377042	-0.750489644521176	-0.784915935392326	-0.815367635898866	-0.842221057744129	-0.859429349313011	-0.882248072036424	-0.926999104030049	-0.929739001393847	-0.958546268325743	-0.96565967596802	-0.983868261885151	-0.973061687966734	-0.963568015619358	-0.97481085589257	-0.978165190938624	-0.991622688262504	-1.00994562409584	-1.01177923143381	-1.01699649420566	-1.02842667248395	-1.03042799563391	-1.02555638927722	-1.02770742561899	-0.998345802248462	-0.977863301868021	-0.923291739644537	-0.886993912146785	-0.826463019090278	-0.786790568132269	-0.743364180309043	-0.746398632598043	-0.700428625650774	-0.698759417137807	-0.70459563264575	-0.69785691620254	-0.7131445034802	-0.709602431091825	-0.735177293603428	-0.754213752379382	-0.77169590243029	-0.806318907391448	-0.826330843601961	-0.822261543365167	-0.851777493435805	-0.866997761837766	-0.869125821356046	-0.87912788895404	-0.882533339238855	-0.908530942086487	-0.936008401642566	-0.943154850307656	-0.945967414869251	-0.943730853264539	-0.939325414863726	-0.922987552872787	-0.900341375469819	-0.87349859168064	-0.83129123865255	-0.812510968972122	-0.783210334726592	-0.772980080745963	-0.74876665375337	-0.743120437247804	-0.735257918971217	-0.74310868799993	-0.739648971336112	-0.756379370984473	-0.767605179482364	-0.77170839750256	-0.781203049205408	-0.77722695320756	-0.79044581272829	-0.780838257250961	-0.799516657138238	-0.826423090844255	-0.828922898905959	-0.865623872430737	-0.886976379081746	-0.917406875553616	-0.948046425032931	-0.982067372827156	-0.984013210172921	-1.02207483420473	-1.01185019154497	-1.02119208807409	-0.992662265194841	-0.990141234178491	-0.97957515715079	-0.975302836421439	-0.947233967156064	-0.92513662490072	-0.924542560357498	-0.926899258525571	-0.903414315734602	-0.945624518477737	-0.906918212611194	-0.902438849915341	-0.865235828054509	-0.855245063687099	-0.805163027030924	-0.761231478063392	-0.689965363304509	-0.617601335197931	-0.540243138475202	-0.476998863519823	-0.411471403027447	-0.314920110416565	-0.2373505343055	-0.152915922728801	-0.104326513983197	-0.0451879143072447	0.0184676014508696	0.0138282284731007	0.0757650958346672	0.0398828740440008	0.0759081468158463	0.0556173132033463	0.089663421493781
1.09920660454469	1.07362939613763	1.12450745477681	1.12055098698977	1.06767226847148	1.02825714254141	1.03209331960227	0.943047736916636	0.901486362959015	0.87441966946075	0.850883927778618	0.853013905002621	0.845146642855041	0.852210978261616	0.851157173982833	0.935939508386852	0.91774365011178	0.906689244688379	0.923648708650236	0.900970121990975	0.840281525639832	0.831201068797728	0.77610772073736	0.735609136494736	0.66853414896581	0.618317640361698	0.587026875669588	0.542526701068617	0.507280756813982	0.457453482284827	0.406262674388849	0.336898083523545	0.301567452943735	0.269625904538359	0.1559410023825	0.0898089319253906	0.0261477773953415	-0.0894612934616941	-0.113584231420883	-0.174297025297372	-0.213727755324562	-0.272645097612644	-0.297159917027637	-0.285145800127184	-0.284509260239441	-0.285759907840139	-0.268569008267151	-0.313781476289751	-0.340851684898208	-0.371939676114722	-0.442481488076959	-0.483324992873714	-0.54855820488493	-0.60184065310884	-0.668128156095746	-0.729578494643835	-0.7660781016066	-0.819013509834694	-0.842703633426069	-0.86516155181594	-0.892924128120664	-0.898005960137237	-0.908055275861056	-0.903066640894001	-0.929082178798528	-0.933400161108865	-0.936038651123854	-0.933924278822354	-0.927520629647235	-0.905354133274216	-0.905059655872177	-0.8511738231223	-0.810505000023894	-0.755355642798164	-0.682764252696477	-0.620697851547888	-0.531365591658431	-0.466356686151677	-0.438806254171269	-0.401912925375358	-0.377224420339124	-0.400851622161566	-0.411617376122652	-0.391878530211449	-0.430519314214934	-0.443480514132451	-0.459525239236099	-0.462370316377252	-0.484551396910555	-0.506067853587535	-0.521023986725917	-0.528921586882128	-0.522170139390686	-0.558000914456246	-0.569408538032555	-0.563902097721544	-0.587787619797166	-0.619989566115697	-0.659625109853444	-0.695185763958092	-0.752399681610394	-0.799945039033213	-0.825290598649718	-0.858023530890642	-0.85686231921523	-0.881884699254311	-0.872853659140566	-0.86630929322824	-0.871657468340281	-0.835167364398175	-0.812075377379141	-0.826673654142727	-0.846868958135234	-0.819401899025349	-0.816651959637422	-0.843002923392736	-0.840622704119841	-0.877909791831006	-0.866299509166681	-0.871472146125272	-0.875109521460576	-0.87584240573896	-0.907467517606989	-0.927277958464004	-0.91564857713888	-0.899361554007542	-0.929350275615499	-0.945089920285236	-0.951243576183936	-0.953965307840165	-0.932735996326973	-0.88735623716718	-0.886038005283251	-0.855045270052081	-0.853965679928221	-0.854876870043126	-0.835122345298831	-0.813647342995169	-0.840610688083064	-0.845045742764189	-0.842846225682717	-0.860787453281351	-0.809014887528422	-0.761041878594828	-0.750189106700981	-0.672998741142899	-0.620357751001159	-0.547951142716304	-0.456824013031519	-0.355926203681996	-0.244655035233777	-0.167458161767754	-0.0583713895989248	0.0568027655132248	0.155151974189702	0.181159177741027	0.164415719499387	0.251204115668813	0.231355824215649	0.294828551423125	0.259118338277074	0.296555905086191	0.260691165319631	0.277697557124309	0.314461839494809	0.327228616033465	0.303239720582028
1.1545002712166	1.16244265552316	1.14863717856218	1.15773544479868	1.07369490204374	1.12913675775082	0.998889597791844	0.962176357147171	0.909314057998296	0.878972897007018	0.87775133713146	0.843161848667641	0.868394413640019	0.845118410931491	0.837033941492667	0.878253261218358	0.894150092439052	0.900319497162374	0.925752978050889	0.932651292828484	0.987267184976826	0.900849716353971	0.828556240024724	0.785065851549515	0.821124876486654	0.778705006204323	0.771729886239153	0.719933847740938	0.718056796557212	0.728514446082665	0.69617007644349	0.720171012778949	0.704811073601619	0.668272208919261	0.681502833757787	0.587597115304857	0.541391130873732	0.477885205884549	0.40483685996908	0.366521762733397	0.343032705338775	0.318550650083283	0.26993372768036	0.258605025605313	0.242471634625182	0.227701408844001	0.169220347787477	0.116420176179656	0.04792468602371	-0.0331774108144051	-0.0763664778422867	-0.179077390496814	-0.284913638555347	-0.369479744675987	-0.477704514559253	-0.574019245133027	-0.642600904107853	-0.684098330187835	-0.741868723547572	-0.746450749988472	-0.769571728333197	-0.779361374594448	-0.74706425575471	-0.745269114253514	-0.71435608672558	-0.715458485670845	-0.703870499703361	-0.671202589455072	-0.638711016676193	-0.623896339836112	-0.58414575749043	-0.540582125593857	-0.504410793852179	-0.442787405455194	-0.39946559394672	-0.35910391626461	-0.283043485438419	-0.233986019894207	-0.185515877263341	-0.122394125261371	-0.0910436087078659	-0.0367086308878808	-0.0530314342416559	0.0176760124811641	0.0213762366660265	0.101776461730389	0.133139466184674	0.178075364966995	0.11217634888412	0.108416424945899	0.0659036717803706	0.047807608315729	6.90738370158437E-4	-0.024444312564696	-0.070618861228017	-0.0863107003127159	-0.164952269444989	-0.229169614118024	-0.284992824220833	-0.401397269625052	-0.481276992007715	-0.579435173963273	-0.648079527518561	-0.683496311991294	-0.735253121221912	-0.793498650591801	-0.798538838033043	-0.811866476728521	-0.822680035845084	-0.822906535699078	-0.820191570014647	-0.81989904091174	-0.831537776501276	-0.836639275609577	-0.830781243770824	-0.841683553932463	-0.831902276178178	-0.821585510422237	-0.826363216257886	-0.820337126545787	-0.82865155999988	-0.817695610255201	-0.821705285219596	-0.78009428061805	-0.754978256265252	-0.764538132113702	-0.747295410707297	-0.726323408641395	-0.71716425399523	-0.718435857603759	-0.698709772281022	-0.715128800943788	-0.723199736891355	-0.71921229421905	-0.737607519176091	-0.699893672541297	-0.703886840731947	-0.688613379145647	-0.683088348499518	-0.64701057422403	-0.607304962963649	-0.502552882635542	-0.461134686505715	-0.392557128398875	-0.309830151109048	-0.241719401657046	-0.150071326893998	-0.0412496737747588	0.0392978209348409	0.115318625820244	0.164755163894207	0.236224398114404	0.319987771632059	0.440897415767245	0.3918991154516	0.436803579619465	0.450040168870033	0.539409021870334	0.497327408210591	0.546815786381723	0.560111353048478	0.551783290566709	0.593789151668354	0.623820974864048	0.689179015661404	0.80511698763986	0.795998221286948
0.88464109513306	0.889201059014906	0.914914301420164	0.920227669791177	0.892771288852497	0.875348207726864	0.855746497700004	0.78394895620522	0.782288512954255	0.737473822304333	0.718536224093049	0.696495267772896	0.680674334282161	0.687169696206066	0.69720838663272	0.720478289509211	0.778259551054031	0.83751643442306	0.868568625554542	0.902986628963489	0.891151834203626	0.943907815080789	0.962059758513419	0.971310715006323	0.920899797174002	0.946594689866646	0.959949963051806	0.960155808348762	1.01848909255387	1.01355599196386	1.04708695391863	1.06711893434823	1.05680547960354	1.0506230252457	1.10802242742621	1.02218019351096	0.942893813068282	0.856753816227914	0.8092768422603	0.76634960109841	0.721375498651275	0.670542835806363	0.581742396845452	0.529117290290579	0.507610869252133	0.479991865276746	0.39513712323434	0.31839966377253	0.266666680012747	0.236418715296582	0.144738817701337	0.0418328677992978	-0.0446905285005309	-0.145221090951486	-0.213318906989652	-0.299319284502329	-0.346337505122719	-0.395799844970262	-0.43465704773328	-0.435497574653016	-0.44491993897553	-0.411537585342911	-0.391489762808221	-0.375642564150394	-0.358292923947821	-0.364482552070547	-0.351829029558939	-0.375404395104673	-0.364491321019582	-0.408899321401909	-0.376847939911983	-0.391035603640593	-0.343186092100576	-0.292247583137901	-0.239759123957374	-0.194953356026901	-0.0925696067533178	0.0564813846341972	0.274073462369578	0.426004529609888	0.606791116083063	0.741058085437804	0.816494887359249	0.776775408226627	0.755640620219449	0.695391191094332	0.633069059293127	0.629368582214174	0.535192979557371	0.517460804116043	0.435762335388076	0.367197943864179	0.350201930900261	0.291583554590009	0.2290672154952	0.138084755637463	0.0608724772678946	-0.0332159923837789	-0.125079558095588	-0.261103095172167	-0.353948179993224	-0.468001273865132	-0.539967325520903	-0.604561710775204	-0.646508839788157	-0.665558980230894	-0.684316562847835	-0.697811063067967	-0.710087216225697	-0.707710371241339	-0.693712706511803	-0.654792724726534	-0.665103665582346	-0.647466671452409	-0.63005479865604	-0.62759685760878	-0.598479388194384	-0.600936671041947	-0.586491612385179	-0.558242811233596	-0.565692367110224	-0.537375879418639	-0.532056557315365	-0.519796673898993	-0.492305774120498	-0.519751969668543	-0.530030467977953	-0.546411362716998	-0.557443847867762	-0.558645107106449	-0.531587336729858	-0.526235743435769	-0.514353900657969	-0.470313785204666	-0.426817539985491	-0.388982000049729	-0.329080653569752	-0.248862199652501	-0.195389349386824	-0.161510503418511	-0.0975996687047267	-0.0158756682437191	0.0690691621966649	0.095051948409077	0.105027102519955	0.138404541353016	0.16811026868253	0.220891349624432	0.285616085834401	0.301573615855593	0.350467256416424	0.397380330203481	0.456151586369057	0.544495772954076	0.681221342912295	0.702647756315544	0.755485358564592	0.888080748725565	0.912513108206445	0.976751833047664	0.983095923722674	0.995246997961744	1.04181233668054	1.05844815650083	1.07108562817414	1.1449979139178	1.08253709868359
0.558051706770775	0.624419932005701	0.630847533967544	0.6476741664573	0.62276604796069	0.576571937091794	0.553407336450026	0.536839997735662	0.54172181789926	0.485169370745031	0.484466747733741	0.448187597701125	0.464612677853858	0.493407297069435	0.527788940172974	0.539511322721539	0.574075831079626	0.661931825936729	0.701713871032248	0.796237683276035	0.823455337712893	0.898229102213278	0.869668132665094	0.933901984803876	0.959913258191421	0.890539210419945	0.979381174698802	0.976567017744957	1.00808916885007	1.05858867057319	1.07245869386985	1.10492225804664	1.07594199852454	1.10910496509051	1.12826506760613	1.10573639551583	1.055041437571	1.04094628514393	0.95770414282787	0.917058347988075	0.900123442680778	0.833133531867215	0.805222562353966	0.750518511990756	0.736494270399362	0.702771388194106	0.679388068682226	0.671913942335353	0.637804406472871	0.60877420756482	0.528744297418467	0.508184407119341	0.448495084874879	0.367858474570827	0.281038625108702	0.221909259797488	0.156393394271162	0.073112675906947	0.00488526810105282	-0.0367097029400452	-0.057275833701059	-0.0725825324917034	-0.104856720587825	-0.112276765042505	-0.148460632911307	-0.191554457929812	-0.205267831114148	-0.233703036047285	-0.268300393368511	-0.251078064205016	-0.225145393488923	-0.19088222629602	-0.0983394473231055	0.010157986132322	0.176437987367759	0.350446409854523	0.573931466365914	0.953113779290142	1.19351016813055	1.48384935282887	1.45048517963238	1.37479529394702	1.30455702900684	1.12055626056824	0.978706362441078	0.964858919009422	0.804352774132354	0.779123586110801	0.694349538333196	0.683871716640403	0.565093947322814	0.557236895283215	0.499651367327218	0.467502600874195	0.375148865246141	0.282702333481694	0.306750719681689	0.198610177999641	0.0794612548465988	-0.0252755777742851	-0.130291350818261	-0.226386062779828	-0.33438502321099	-0.388971467827237	-0.371770566206585	-0.35178895063678	-0.350434801175684	-0.342069984822787	-0.349133084247302	-0.316307283529053	-0.296772460433186	-0.279972187029615	-0.26996998262241	-0.207524442158954	-0.240282849015382	-0.263909582094256	-0.251208646481389	-0.263525361953643	-0.316945204946483	-0.312250144838276	-0.322553014427041	-0.314001829826897	-0.345196638958931	-0.31801592133184	-0.311772927378622	-0.292294448028932	-0.266256453642828	-0.25984561229998	-0.237564093875173	-0.209777528754268	-0.164951822023769	-0.105792509067949	-0.0408382288278268	0.0473334741667617	0.0933985863741082	0.147577752451532	0.201433019242823	0.261446701285264	0.261844294732471	0.257560921750234	0.258395704376243	0.284273487964128	0.264196864823005	0.265961560822628	0.313814239965911	0.331633095632717	0.341517081465466	0.40710108333509	0.46700973071541	0.54505133880488	0.653002020349892	0.710073196815954	0.82307567620515	0.911006439162516	1.02268835985446	1.09182277515308	1.16801610733409	1.18217564853865	1.21917798764001	1.25739222677493	1.23138904981424	1.2391915335363	1.17641131589568	1.17463779527031	1.19258621603618	1.1352385945988	1.07835970679354
0.131793707037805	0.19565087834659	0.235530188589522	0.228366774140351	0.207806842738917	0.176571025718377	0.172590861528297	0.127572843190338	0.104839547755887	0.154538064739294	0.119892112342137	0.167879627589515	0.171289998485332	0.160356461207895	0.169723770481218	0.217197175753834	0.261286032478338	0.34915456235855	0.389936351375988	0.505549292217781	0.578251240761614	0.614513008730914	0.655118890462139	0.675469513925629	0.686086495472173	0.700556029556224	0.716290240107801	0.777105315497716	0.810317940801788	0.858514845605004	0.900807736602375	0.975150217461855	1.0241074570982	1.04643006098987	1.12094156831011	1.11305340225606	1.06864735028654	1.12016219948091	1.08544444664361	1.07305093159267	1.02343608691543	1.04188079260027	1.0507898639732	1.07626999742714	1.0667160844157	1.12549791765559	1.10742778333754	1.10321128471087	1.05397598094036	1.03563919154265	0.969749853585813	0.932696583917405	0.843073809052417	0.752698624733334	0.675293251003377	0.556777223905661	0.484701457558405	0.348174572149544	0.23676261311176	0.178372469233064	0.0975507224547167	0.0371763845701794	0.00623762973187819	-0.00206183078678489	-0.0184563208701623	-0.0234813226836315	-0.0310431255744253	-0.0398116989325357	0.0499928589089287	0.0753988792845342	0.152074245134834	0.208907817099543	0.354487011691015	0.500453295751057	0.69466686774515	0.747857168861348	1.08518709157227	1.20746112670056	1.48598595969699	1.47961489171484	1.51976423490197	1.40168071557172	1.29969842721918	1.16131029230037	1.00485671117192	0.861249165213242	0.845054761834111	0.762922666689177	0.76458162436508	0.668853303846416	0.734704328453628	0.666771796695661	0.712772567039897	0.673007414957964	0.658306163684003	0.688397378008002	0.591876890807099	0.638987131604292	0.531396748944791	0.44303229495022	0.32344619612842	0.289489113928421	0.197154399462295	0.168354814948107	0.148604805520066	0.130921751300165	0.150253419997002	0.0895211712143135	0.0661623992978944	0.0514164860053332	0.0224978077019865	0.0392441935053995	0.0312625713573166	0.0496220784117033	0.0228343926200056	0.00343099186180653	0.0328746288551518	-0.0203237578228272	-0.0747887938315101	-0.0523572088068842	-0.0586563505518616	-0.054344878423757	-0.0267309588154466	0.044246768503405	0.106488202617266	0.151119249792948	0.229382752819361	0.273223869879955	0.286929100010967	0.34349219688219	0.398473818879026	0.414328081742869	0.445897137345502	0.411177232394061	0.415153354785262	0.424076891598999	0.406920390800971	0.446740041497995	0.435368220223407	0.432047312116814	0.448323194736549	0.483725815284187	0.478435929665398	0.561033706656188	0.540730870402981	0.601818175145461	0.642378903317233	0.723229092871137	0.787706160008564	0.831823819507689	0.905284363066958	1.02290515104805	1.08361929841908	1.16397511246321	1.20716103420682	1.22284914492672	1.23460211051981	1.17073690220875	1.19613452522803	1.19648715533653	1.12886251676459	1.1332354048218	1.06445721483954	1.16780660581081	1.06840589373423	1.11388689835727	1.08673776684469
-0.317105636969984	-0.273568473115595	-0.229364742229676	-0.18974139174087	-0.191746469136683	-0.192174452977611	-0.206965426967639	-0.212153407802382	-0.224531449815485	-0.216324147777385	-0.194417317707956	-0.176853677494039	-0.184177976528585	-0.148474616791237	-0.129933389313054	-0.0828149800263612	-0.0299856013428733	0.00355370926697051	0.0642064342390529	0.154357437406221	0.216081802401925	0.283786082893904	0.308539364363825	0.304220464172588	0.343265184997358	0.37732488735586	0.402960111137058	0.467772947931538	0.515065200767157	0.604455382383493	0.65396631279517	0.747575064706895	0.799038242647893	0.862933873298807	0.941738090297671	0.968129456399198	1.0280884959789	1.04897027678945	1.04344188124094	1.07316236300985	1.1013625968173	1.10604592238663	1.13950724879578	1.15796179404244	1.16742727516554	1.17716826129335	1.2058142480998	1.19619711237701	1.14086892493325	1.14116835322936	1.12981025266399	1.0344568111418	0.973023006570268	0.866790590345004	0.811962857078091	0.732357697441918	0.612780336524685	0.512003118014159	0.443096796767015	0.372133197429203	0.316955326876963	0.258126860696099	0.343652265341012	0.346671547154003	0.346821979701581	0.370474995870727	0.362091375087734	0.38502706365369	0.377301418107078	0.394967841931008	0.394023335039596	0.424637985868686	0.451136424440411	0.520271284632333	0.54745665418454	0.573940300022425	0.702311008787093	0.748223690596086	1.00753126307773	1.09968732553967	1.40932949088181	1.2947240666429	0.874777433342293	0.681516492203666	0.457373074968115	0.430203475599323	0.381309648486009	0.34660689855167	0.450286868120245	0.451229070130165	0.499341739094436	0.627888414852647	0.791553112617338	0.870596526877495	0.892012595108348	0.911878865728718	0.833580339606706	0.73147567350933	0.765391391619862	0.689123114303001	0.477362913733372	0.436267445367481	0.346403097048544	0.36529768829	0.306096202788522	0.275254541086231	0.283149200261891	0.247621561109565	0.258330260737725	0.229404273523934	0.221341729261125	0.252102560363969	0.247781159287115	0.299543707546703	0.27205510549811	0.340343234526341	0.315392423509396	0.367958139932593	0.360932325507246	0.413007621807381	0.474577335328997	0.48157647387615	0.542992087472291	0.603030281220851	0.608929250697478	0.681387811622222	0.706314522440954	0.672964582014189	0.6665757826905	0.673531462026439	0.624716205101867	0.601141367268235	0.556476180719804	0.554099582640626	0.540686446576644	0.565818207441711	0.567448729173651	0.598960205946828	0.620787472120811	0.677891774935161	0.669108589533039	0.696750028350691	0.767515109193238	0.791145379200336	0.798084387715066	0.76617128179063	0.81806082290083	0.806163525361652	0.827077093042616	0.874047363702807	0.920683541787965	0.945520385446451	0.983944916268857	1.03302184509738	1.06394497097726	1.11500846555325	1.09124998722687	1.0923645183662	1.08073398671161	1.15095504086278	1.06493250508666	1.04000880891942	1.04514972821109	1.00845879309793	1.02007495278799	0.985685051969208	0.974381168545112
-0.614487741704877	-0.592539139292046	-0.535327159347747	-0.497270597336664	-0.488741490399521	-0.503983222893961	-0.514888316140297	-0.507110472320878	-0.508306741047956	-0.488556285185922	-0.488373496306702	-0.484756216827689	-0.446719883049939	-0.446227724053457	-0.429587805589697	-0.429098133998496	-0.412228980507902	-0.346712705862372	-0.29629430300288	-0.221828539332086	-0.158897126505554	-0.0792652715413821	-0.0564376181639884	-0.0506960372789711	-0.0318562166254589	0.0102437612035226	0.0774020122969847	0.11806157717799	0.154294043336245	0.201371450697621	0.323180581036292	0.400807792922198	0.443426330393499	0.519755566340675	0.617591099165329	0.718294545613456	0.689991621176985	0.749351762294745	0.794388835636138	0.798060851128491	0.816151523513056	0.905962778233564	0.932501371660634	0.957679508112349	0.980499229108971	1.03201874188119	1.09251889010747	1.07199904522939	1.07814241461224	1.12118026881144	1.07744129522118	1.04813648197733	1.06889489514065	1.0151652129093	0.956262556001199	0.906182138606242	0.814999907448608	0.807908164974775	0.728069052204312	0.688038579207768	0.640948901052019	0.663944495835282	0.611236421600771	0.62240533213779	0.605419813897321	0.579989264638061	0.562093495658507	0.499927776424375	0.418805388985984	0.387290287086999	0.389261470246541	0.364475564524779	0.331325223331638	0.292794719107713	0.280833970332649	0.296811421988607	0.44085054596249	0.568889306805889	0.761554384115199	1.12288195031604	1.24377799057787	0.715889990070855	0.495162340017784	0.22034337910237	0.13330917987955	0.123366749687118	0.200364326423981	0.242238451985462	0.276603269131262	0.38883546534117	0.499131584690733	0.582922429440069	0.660967946158635	0.925661369184668	0.840997045397412	0.875102582931695	0.78201415402657	0.711198225157512	0.642735577127553	0.54416599177993	0.437060801685799	0.36692940493863	0.375563728818152	0.328454130067936	0.368974287056291	0.398559352108139	0.460048440356601	0.52023267796348	0.498330482765612	0.563974957086793	0.561964848567012	0.599915254663656	0.661220004593432	0.710927682345299	0.759229064170611	0.735113345598955	0.793920510314521	0.822827887582568	0.797233790700294	0.82341272511393	0.838280050971179	0.786011564193661	0.87116761538713	0.847259932987352	0.875707570801812	0.823704517141218	0.816436988648745	0.82365010091425	0.81454407489828	0.763291620364095	0.711615269826895	0.714280211193154	0.715744519971944	0.709275484210126	0.770495656795148	0.7810017550065	0.823826712681533	0.833526409604227	0.88673942217055	0.845868491708285	0.868906179615496	0.85235532723667	0.78915343137269	0.743749789141762	0.709530306157316	0.668589960669758	0.636032851404604	0.644401205509128	0.701881692555133	0.683339733475737	0.767910503957047	0.800296141986492	0.799422977096974	0.923787837403069	0.925070133262924	0.91067837960253	0.981438747328429	0.982051584807758	0.893242191311716	0.903523826866431	0.855688249094504	0.8227237721279	0.833117327412483	0.74978235981302	0.732092076943444	0.765864944676233	0.681010619616047
-0.817221441586292	-0.804865576091857	-0.78435694520068	-0.777604609981205	-0.752833218560628	-0.743631899319736	-0.751854521209599	-0.770015869891819	-0.797336434311388	-0.778743754801261	-0.774377858293478	-0.766159694341411	-0.770178902389063	-0.73466703196913	-0.745111169314566	-0.736971298848053	-0.704870527049396	-0.68187825956923	-0.602437379319212	-0.553885157127339	-0.499942289780822	-0.448958301857909	-0.402124186922623	-0.350905114218606	-0.346992560126777	-0.342760252331976	-0.291429195429119	-0.250640002268987	-0.192807798270882	-0.1454112034477	-0.0584274065529109	0	0.0921720034441763	0.170498829398059	0.254291812208034	0.317435641455683	0.383139131175607	0.419112835109598	0.483413689986397	0.545746330752478	0.566637093919359	0.629532819300571	0.665310115482988	0.683972260289565	0.744739741327096	0.791006973167581	0.86460305657669	0.932016329661143	0.967065967610171	0.976828356234412	1.01349804568323	1.07221299577499	1.02873014973123	1.04743567895198	0.984497649008436	1.01784733705017	0.926751696224759	0.896089012805072	0.825816968414333	0.784509339409684	0.704916032846928	0.691095147831208	0.60494177131543	0.572913582334599	0.594638882295606	0.536106189783685	0.501262991277419	0.433382920541805	0.40349255475209	0.349067059602284	0.338862910149807	0.355539281216891	0.358830823963033	0.266705052527073	0.355201355614663	0.425658372583294	0.527624880233017	0.707873222616428	0.91321379684356	1.10198772158081	1.15043312746344	0.965228309466319	0.671853245311527	0.374556941221238	0.278281200638137	0.244641617889987	0.232581218397852	0.182401632053056	0.1533459380791	0.157398200588149	0.129124176568228	0.139005617010642	0.229598054632934	0.344621938912865	0.423108708278356	0.470887496685624	0.571424139538775	0.561301824322524	0.569197588850632	0.539662144673191	0.507219156371643	0.551948051948052	0.612004759111255	0.661772065414207	0.71844535968289	0.741769816751096	0.800486953624296	0.878803197298099	0.876782336007942	0.922263831169999	0.929825671558845	0.93818305608384	1.02382537598144	0.97715341029435	0.990320013838419	1.01790582776074	1.01067188498085	0.970208413022165	0.947849648363451	0.948455393747156	0.966453072568663	0.97173058004791	0.952351557499418	0.999476887892852	0.98308635067421	0.992027695765025	0.98513147210197	1.01280054390548	0.973559176509482	0.917941354737799	0.916497928110819	0.916156001945436	0.876641211877036	0.85071374307174	0.857014931389081	0.847856591667653	0.799827676769524	0.838697215267347	0.764386667931728	0.684976458393891	0.661100771341833	0.627476367491477	0.600577245397422	0.570147299512815	0.509028379768187	0.497694645392473	0.471564525749208	0.494934750393302	0.537326337150387	0.546896432218222	0.537291460411171	0.543729348018639	0.619433705338294	0.632961211756174	0.58251557274654	0.616839571584407	0.639553760330392	0.59714052561832	0.631393249850902	0.617344460094339	0.531418612804978	0.510605452607564	0.47172909697598	0.423151409492464	0.395738099523304	0.354129858218949	0.257292217685943
-0.882862495050166	-0.875377394835361	-0.864977954300769	-0.858310829888233	-0.849702031870153	-0.858604510209095	-0.86667574055262	-0.872726966497417	-0.875922143714018	-0.902284127620681	-0.914379925985736	-0.916159523978459	-0.928822666398275	-0.930522810930179	-0.928212808310782	-0.928923588515776	-0.898371265193624	-0.84415468257892	-0.826263566142396	-0.805291031575762	-0.758337863740494	-0.699683291768138	-0.691509477150982	-0.6659256872412	-0.640237879003119	-0.63304275516183	-0.621031349655862	-0.59192702339087	-0.527611920756315	-0.471769785537646	-0.405360098872661	-0.328647025938911	-0.261910866327578	-0.177448909485888	-0.109991701726804	-0.0601010581492106	0.00554395499337602	0.0446877120371069	0.115306483763195	0.177353443017572	0.194561673444049	0.269801118762597	0.303067797638976	0.378346362829008	0.437738031722827	0.526902453030883	0.546699480917276	0.60693831550087	0.654122716144585	0.710304624795195	0.787643289617019	0.79189980842349	0.801087795529227	0.849837307771339	0.833877023663586	0.853960192998314	0.808610697739128	0.768988428551602	0.740320953416078	0.69824738717839	0.644937083841293	0.61390099766142	0.549266736175235	0.57531016335437	0.545450232569875	0.538106893580476	0.509538310875475	0.483906251397048	0.48815080765559	0.516622005219269	0.480463842833064	0.496063261523975	0.493985926165752	0.488115765707199	0.516616697002894	0.518580552714746	0.608254344983208	0.685404941556351	0.664295188005934	0.678105342682495	0.631050590846624	0.534612037113625	0.271084290053355	0.109978026189525	-0.0548233944503652	-0.12157263873408	-0.151095899320336	-0.181855564402738	-0.272647827308029	-0.216641737942736	-0.210134447564768	-0.125826723871844	-0.0363502740751771	0.111488054934523	0.259717457113482	0.587926085312682	0.856329876876695	0.914081856538908	0.980972039485298	0.934769090359694	0.852838879963972	0.912937454945399	0.860903922157876	0.866322772421086	0.854610552610924	0.884198560212499	0.906105067100379	0.909091723829397	0.928664797490874	0.96714852168768	0.968716637595146	0.969289673260396	1.01602874286641	0.987909497277643	1.03835536446828	0.999890254034118	1.03816234011723	1.02990851253529	1.05335655726678	1.04937642989105	1.06880418409941	1.05094588350752	1.09412516860612	1.12558253922117	1.10544470629075	1.12971900661631	1.04806471333933	1.08802807239119	1.01612448775989	0.972360293808639	0.886041981020744	0.829170898283883	0.7597972090748	0.69452289929259	0.678422041280264	0.66490741092411	0.572898335418137	0.536725582142924	0.521454799052965	0.523738862055166	0.415579091013122	0.371250437540723	0.336252089743232	0.287119766644527	0.275270750329617	0.251952302418978	0.227748506376113	0.205830192428482	0.169197614344978	0.183746921110108	0.235254039593172	0.207845858747335	0.215335467627888	0.231278814824572	0.212602890486617	0.236889466214348	0.224890310422257	0.200344829151796	0.198648853165617	0.165467795867351	0.133667028513644	0.061980613805802	0.0214575916239185	-0.0236561449374794	-0.0518488628734752	-0.102702217521608	-0.193859836359411
-0.762086088247874	-0.766838102944235	-0.781155208797946	-0.778253919428754	-0.783984565128607	-0.810263647788622	-0.81293129594427	-0.852985750893592	-0.881359858699107	-0.89587044824421	-0.925983643182623	-0.937294214002085	-0.969896948478929	-0.992535354321426	-0.996828980503467	-0.987710718893733	-0.998938060647969	-0.977221773848268	-0.921243816042125	-0.934960126752096	-0.897171637873104	-0.878833313484846	-0.863088455294578	-0.867116359026005	-0.859922713732615	-0.848420234381808	-0.843421754129514	-0.831930440956275	-0.813280607411215	-0.785727577081555	-0.721248846683996	-0.672137786766549	-0.633719557914378	-0.583361661596885	-0.526411632745366	-0.44781514581342	-0.410362931039308	-0.360113390856175	-0.315050645267447	-0.263207331670652	-0.225853132680894	-0.144190568811387	-0.0795054285026698	-0.0323768012131263	0.0601195334022254	0.127075429540958	0.18725071215054	0.254282553176047	0.306353606542867	0.360065404621119	0.425841446239959	0.488210911643143	0.506052981859917	0.561638882214958	0.6089865955272	0.596308127258635	0.605954329669779	0.621167233740893	0.559843033153693	0.561337015765719	0.519688492715874	0.477597447294656	0.485572811969252	0.48858618136873	0.463420556835717	0.505738002549809	0.513712927798881	0.542955187982671	0.502249586876091	0.476015504972801	0.515576140671208	0.472875601121402	0.499494327679178	0.455053452030135	0.427221688982331	0.46967266051614	0.452738782355474	0.415950261206066	0.345325210190586	0.265740596150071	0.167514599935103	0.0363551757526068	-0.0037863066776275	-0.093674797762389	-0.14004845380233	-0.184090290259467	-0.0889857566450203	-0.109973794111957	-0.0124336953749334	0.0524595224503625	0.195254188672799	0.408985707438689	0.570439132244881	0.996212552589633	1.15749377380632	1.28115981147624	1.107495255667	1.15447520843331	1.09507903292921	1.04557851509611	0.979376094372716	0.889354938994278	0.848094130747573	0.858584447838716	0.820137240057891	0.780228004906813	0.835306091662375	0.821089475521816	0.819730600797442	0.866031963203349	0.878383810627352	0.937084697616824	0.956109166101889	0.989285767715846	1.02958122038927	0.999236594511494	1.05302360064892	1.07961929605287	1.14018441977774	1.11688741391452	1.14522876253639	1.12102278942394	1.07412676883283	1.04736188684692	1.0270640022285	0.96983837731603	0.968564156442744	0.909795971625031	0.842303059237807	0.742631758729277	0.710000824939245	0.624182767721051	0.543402277698895	0.489089221724369	0.422975859053486	0.412078142405239	0.346778480393092	0.249242119908447	0.242206698757898	0.197967263672509	0.155985950076844	0.0755215190423874	0.0152978865789507	-0.0328760200461887	-0.0790180751459281	-0.0863991781689155	-0.112222723727222	-0.141871379800699	-0.15359897861575	-0.131717193188666	-0.120748790298587	-0.133189650244952	-0.172014179154015	-0.181986611871104	-0.130069089039578	-0.147213982438752	-0.179382274613231	-0.160775801196671	-0.206621195020656	-0.246972954166883	-0.272924968998634	-0.370377425686969	-0.359845820423856	-0.432350743492929	-0.454392525139207	-0.46553737473477	-0.525589050499077
-0.552285392182997	-0.554118141281143	-0.566940049236832	-0.597405099513264	-0.595819765294804	-0.606159905213664	-0.647663946286613	-0.679176962492805	-0.698426981164695	-0.729002740213356	-0.771322838628983	-0.785144829660147	-0.829436078915475	-0.857563741188646	-0.869316373518021	-0.88474442406779	-0.888410262376133	-0.888146527910641	-0.872233924450092	-0.891635182938753	-0.882314487368587	-0.883755312648745	-0.885648829196631	-0.88883894155422	-0.905369080823886	-0.93446214067037	-0.939292208604397	-0.968319111644172	-0.971172575925661	-0.959797465854591	-0.942529616639983	-0.918796538567738	-0.893892665614587	-0.846897719652265	-0.82965884455652	-0.776646198473347	-0.72339198527919	-0.688278597741524	-0.649552719923496	-0.621805581758084	-0.561084197820224	-0.519492385346702	-0.460939985894127	-0.400327654159949	-0.341172217209095	-0.276011413814917	-0.236420775679241	-0.154580306210993	-0.113420991968614	-0.0672670584441262	-0.00185475620724268	0.0460218080666774	0.115422827762165	0.169318319967522	0.22250979936235	0.239044455159133	0.286929217733586	0.268824589247639	0.285028272824852	0.278005818072513	0.277560319421389	0.240411841284956	0.297663026239796	0.27541517700227	0.287849505763423	0.358240720777456	0.335379890202825	0.359904322179878	0.342424796895842	0.415726567118455	0.403362448175536	0.369013987939234	0.409501694698938	0.346230757951322	0.361379839254134	0.335336538461538	0.331440651615058	0.33417496431042	0.27919811388143	0.227264062989122	0.284844218354031	0.205612512289115	0.277154398886506	0.298357700138949	0.2983135436173	0.410871992398429	0.518224362550563	0.670031480464636	0.798027559981849	0.902660644009981	1.09659543022706	1.07413908463699	1.19428815628202	1.28541160245588	1.34280785999938	1.2547642053932	1.29548962179153	1.14202652858835	1.05288543536959	0.994313568073808	0.916432177807866	0.857939750758307	0.843332296537816	0.700746544071255	0.728117939719261	0.689030243551339	0.697788188799931	0.684157337055806	0.730789164771635	0.791483976964245	0.763375634132883	0.813112919611542	0.830848578423243	0.884369226912235	0.926176191964243	0.905784984572225	0.891976964123258	0.936297081691798	0.950574022759687	0.950829597157505	0.873090529986744	0.844954896910646	0.841229853217209	0.820395546823895	0.761725015693083	0.721136803743928	0.695402124466059	0.631943424606502	0.571943734088039	0.471675846239664	0.376560612475367	0.320792961161476	0.245980755253646	0.14267361804091	0.0918331038647002	0.0121907642236554	-0.00687085857006277	-0.0874883030388838	-0.136040524851272	-0.185339178382412	-0.195829652312704	-0.244928318694026	-0.268715531270037	-0.301970237133949	-0.358402892953958	-0.404421843704794	-0.409748265128683	-0.434421806731567	-0.446202694000795	-0.447869573849312	-0.458226132647176	-0.484508851443025	-0.506203722431725	-0.493207680156682	-0.529518097531842	-0.538058097481667	-0.511335812003471	-0.529589784998209	-0.552026802225108	-0.556458851965697	-0.570940117918377	-0.61802915285175	-0.646431806561021	-0.669452190337976	-0.68518882851191	-0.71542348537008	-0.720992197052134
-0.194461204729787	-0.207021134781486	-0.202187500229243	-0.174394172436893	-0.188200411786887	-0.206968263734976	-0.221531765851326	-0.235191287742828	-0.276183364358918	-0.351195930651318	-0.388173613538305	-0.422577728216285	-0.488258526427859	-0.538342432179506	-0.593025467451381	-0.638730144591975	-0.689391965975907	-0.710449520695455	-0.742616670260706	-0.768980725831179	-0.764399653634039	-0.787168072490214	-0.812101477125119	-0.837532233950421	-0.867884141807551	-0.905127907535714	-0.941415856438684	-0.972810279115541	-1.00053435624929	-1.01061676889446	-1.01573593172105	-0.994439211515951	-1.01731259198252	-0.977313229123914	-0.962602823541775	-0.949393953998507	-0.911163638195849	-0.912176749790976	-0.870336074249989	-0.846089071493893	-0.820095793774732	-0.794668051259025	-0.770016070871382	-0.728935985381668	-0.709857891042783	-0.649467118660132	-0.623310419430946	-0.564647520471335	-0.499862911829214	-0.442495054618038	-0.371296603292567	-0.302903217020203	-0.239023914259383	-0.184654176993611	-0.12719916320781	-0.0846589019542847	-0.0477893506451707	-0.0200246177286875	-0.00162175857455723	1.54788287356958E-4	0.00542875818014493	0.00835466614538396	0.0385593933260417	0.070788795125414	0.0817913447460196	0.121275450167703	0.158725584341743	0.173639311603641	0.216053088056996	0.228855844384447	0.237138673887254	0.242979549213718	0.287393081581679	0.252455531440058	0.303049935166295	0.362032776649937	0.323562795702538	0.380438060065537	0.442246213127432	0.506140325222188	0.587308747968688	0.692749529345346	0.725607824695613	0.765446961900576	0.766932476136493	0.795950448189245	0.90493261684868	0.967775807601355	1.06581331333249	1.06498014839672	1.10563127320067	1.07860006389185	1.27191916462664	1.20194910619137	1.19797125805886	1.20404282675519	1.1265934825727	1.11820285033638	0.93907112385966	0.906070247346526	0.823516693999015	0.69386253167374	0.670297323177045	0.621625428083107	0.557887858657563	0.541485996762406	0.558958903464996	0.51273396589047	0.55657167291329	0.539161163764557	0.542970777610266	0.556162029530152	0.574229287471894	0.637036463483447	0.596056200593224	0.629785942484497	0.629203254279417	0.631862393748684	0.631501014218659	0.578149451547679	0.589265327190508	0.507579208804514	0.532024123287165	0.462703009556631	0.456574358435562	0.393688838370967	0.300028284452355	0.21244964345272	0.151445136207333	0.0886326337102529	0.0113846250983722	-0.045712145233116	-0.100661371732111	-0.23883187996782	-0.274077153394808	-0.331203672049934	-0.414069986050696	-0.417882525594458	-0.434140790371242	-0.494726889359556	-0.514463952194255	-0.573046890475917	-0.610592430780512	-0.610948276428996	-0.650021895002685	-0.652268562332461	-0.703047675770591	-0.708187650892621	-0.749710072997205	-0.779147700226795	-0.791022832457975	-0.785707513200943	-0.773983317217378	-0.782173260217965	-0.814392567097071	-0.77197983032079	-0.754132450223928	-0.770463530211876	-0.754920770302982	-0.801462377035456	-0.779835783343687	-0.811890166460088	-0.801042975362392	-0.83447971717053	-0.833938290169402	-0.833656566935838	-0.82685757584501
0.345658150206233	0.367017875961203	0.34260528980601	0.351267952655758	0.294484191127177	0.261014589369867	0.215585102335891	0.165255622476578	0.102031885706957	0.00945798517510318	-0.0797104469232575	-0.162509852883377	-0.254407373797214	-0.326272894271697	-0.370362745775508	-0.441413919974687	-0.503014203133173	-0.548609874724518	-0.539746375057193	-0.559973376873021	-0.549379282166329	-0.593282351270502	-0.640334033655824	-0.641757894304851	-0.675458611911688	-0.686662585948121	-0.733255613944714	-0.772007048846562	-0.819622637184237	-0.836539087259887	-0.860214610595471	-0.87520967431287	-0.89735815817614	-0.917659048800019	-0.907275272912278	-0.934871612791464	-0.918439209122359	-0.94775243826262	-0.932303756568667	-0.932977815338145	-0.94434832734331	-0.949410981821589	-0.943240651782438	-0.943537945025796	-0.910068708313544	-0.887937809368323	-0.849680355358316	-0.815758175932148	-0.780028032322556	-0.734615088184809	-0.652677643932221	-0.625395371629063	-0.570470417119488	-0.496787720742509	-0.446916871830147	-0.387337620514028	-0.345962269616119	-0.319713501638637	-0.293742222215218	-0.291480475951414	-0.292027270526853	-0.28815137920648	-0.277593424636076	-0.261404843129825	-0.235909578326079	-0.210871866454036	-0.179150193792724	-0.114796753323617	-0.116465230935519	-0.0248779969525721	-0.0140370281124816	0.0396528550161472	0.0918971327846986	0.109880442936467	0.169558764592081	0.236251362500245	0.308286205841233	0.366092232033341	0.40454215708605	0.516911166037822	0.542514361937286	0.650436958663842	0.624438282861895	0.726009488025741	0.789280501528083	0.843508962167989	0.868317180972093	0.871804826158833	1.03638269398922	1.01463420331007	1.11563165556473	1.14856741908655	1.13092874731266	1.1633700384264	1.16684438481789	1.11860438660826	1.01813631852328	0.917278386009488	0.792617471971339	0.634308197152822	0.560907103348891	0.452719293337826	0.386797443558631	0.338080219072458	0.317200120336867	0.246926788601677	0.244322516229026	0.204840285414709	0.199181484027753	0.204237207211962	0.210646871656993	0.189240053665737	0.205680572473003	0.230242736305951	0.274921332587679	0.273862365294573	0.233242889790916	0.226897888610952	0.218472799715481	0.181129588615324	0.171146293558298	0.126944277542712	0.0931763195109329	0.0581986826360938	0.0140820247143841	-0.0276216560108902	-0.0879277136101308	-0.128459406855049	-0.217688592902946	-0.297275062990122	-0.385857899816721	-0.431389484505625	-0.515771190565757	-0.566445676333729	-0.621433655110313	-0.654329960122439	-0.687359864496404	-0.737604857217655	-0.766815640909163	-0.782857766412288	-0.792754257624074	-0.816129756211279	-0.853547641746784	-0.896286827548502	-0.883860692360576	-0.919388965113671	-0.919499587128266	-0.950702203447625	-0.973484383712467	-0.98076358666537	-0.949629782246313	-0.943931565161674	-0.968663843749685	-0.971365492294055	-0.929856353979539	-0.927594207052748	-0.898233119477043	-0.871285562823789	-0.863395265484184	-0.865963420332973	-0.831658145168093	-0.856558205799934	-0.822645792523912	-0.784410714108418	-0.756594162985478	-0.721019687629618	-0.711760755719548
0.736109319551494	0.731311036722352	0.723514997173262	0.675527507895593	0.639590080711669	0.546575085868225	0.46197677665662	0.396685256978195	0.316412584336814	0.217677163451068	0.198423975579596	0.130254454236989	0.0527538771022613	0.00243868859465425	-0.0496581535051615	-0.116062084983013	-0.123120241520758	-0.118387511877095	-0.132904352223365	-0.111038619742214	-0.111314971350751	-0.143898445269258	-0.184537623233889	-0.207991127524309	-0.2570702637127	-0.281846822958047	-0.344977428965661	-0.412090487770634	-0.446241038505037	-0.514192282590654	-0.558625604230803	-0.65348717934521	-0.698047350049746	-0.714104351600805	-0.76958707768393	-0.794032174872993	-0.835016473845089	-0.865262615467301	-0.904333055223863	-0.923291445531812	-0.944381576117987	-0.957958669314549	-0.984302063418783	-0.981699363211047	-0.9864123714801	-0.984692705676044	-0.959300450814713	-0.934839572995299	-0.925102384950219	-0.895454908544262	-0.868350416160031	-0.835984503302299	-0.79916852748568	-0.747358033063268	-0.727559819306198	-0.677225727314048	-0.678096289715833	-0.653428015326582	-0.630647327577338	-0.630888465041354	-0.627975206969406	-0.628016971084982	-0.620333643278743	-0.609269964162719	-0.593413402457208	-0.534893921293538	-0.502909998112198	-0.451787845153236	-0.354928650064745	-0.295211725353945	-0.211787803771473	-0.127906315055052	-0.0844995997665272	-0.0212278148047665	0.0149219901164563	0.0448259942562544	0.132632863956868	0.182233874825818	0.249041683488033	0.284343541924552	0.371114720118776	0.452957456765344	0.471889489146945	0.577709904500069	0.637434488280114	0.677264372058856	0.793507582441088	0.823885702927779	0.89266934743612	0.881235205128589	0.908669508023365	0.956407102003766	0.928169588794934	0.827350270310106	0.800658452468617	0.783957357789068	0.683243161892182	0.578635922561028	0.505887556856624	0.431871769417028	0.350740686517515	0.26010865168998	0.183664568532653	0.0788573534082963	0.0233289086662907	-0.0670270527967672	-0.0954915834346129	-0.142251208776018	-0.130757273906789	-0.177785528742826	-0.195563323214965	-0.19800793392267	-0.192834046708219	-0.188542027096111	-0.220731489901729	-0.184944880575954	-0.194032573184377	-0.213401849723256	-0.219923233916845	-0.23334615343082	-0.247890713320076	-0.26999283769577	-0.32920707153629	-0.311512419624723	-0.33857559314905	-0.391769224725802	-0.425895349573723	-0.49899229175736	-0.541210991701291	-0.615683522043726	-0.682649485961993	-0.717669094903749	-0.776290939261885	-0.856229533660482	-0.873807280801497	-0.904705812783779	-0.924543547931985	-0.936728362636063	-0.956778515820721	-0.986988149234762	-0.993655593968868	-0.974150316102904	-0.996229636165791	-1.01011136501548	-1.02276944094501	-1.00633941624867	-1.03396092411521	-1.05324134626391	-1.06433148051408	-1.04060645433019	-1.01523817907223	-0.987973977958851	-0.943237296395126	-0.914888699709143	-0.88572329043019	-0.831490574881852	-0.811365786874151	-0.770052455782945	-0.739973996177349	-0.701972299979484	-0.679197058736259	-0.674780029029312	-0.656527476330745	-0.614840204763145	-0.600178934811647	-0.57228081436512	-0.534406607459977
0.980049407768856	0.91233692268793	0.957122280477692	0.913331344822173	0.932440685179802	0.849261059410514	0.795064311768008	0.7538294483418	0.717180618421502	0.668746406519219	0.614061150072342	0.569830599101928	0.528993592943774	0.483537325405823	0.448151828395143	0.407749846280536	0.361720114921394	0.338899083176801	0.329386773907468	0.288152121164818	0.296057404835035	0.26574183595841	0.218628509011238	0.154335757845051	0.0813453945416936	0.0284710829791249	-0.0279592791957294	-0.0968058618560751	-0.204042335146984	-0.27193325396438	-0.331539817414959	-0.390879468411278	-0.454583339707765	-0.506545396018318	-0.572547433450195	-0.601788261165801	-0.615376215085795	-0.651964964947122	-0.684548046445666	-0.738528848367573	-0.754841190775232	-0.77492398218067	-0.826706076661351	-0.819035162056819	-0.845590869839103	-0.868128400367962	-0.859449616046464	-0.872416851608801	-0.860623128269815	-0.861741993837833	-0.851913576810668	-0.86081472442175	-0.851784897396885	-0.857590538662144	-0.860095940358676	-0.855144809853438	-0.850837393204582	-0.866394298300473	-0.855002459344137	-0.853603222153219	-0.856872726798261	-0.861837251912496	-0.843653570753243	-0.82279790466116	-0.780172674844458	-0.744221069261882	-0.702346678675444	-0.648720615649124	-0.600392467686715	-0.516100137019776	-0.466126807680242	-0.368357890475302	-0.296398309315469	-0.286693455062915	-0.231418778489261	-0.218345072986652	-0.179051303268718	-0.179625042675723	-0.0729301449162189	-0.0574521138868625	0.0371440933981902	0.102201684736864	0.164028449204405	0.272947269783984	0.319872718169059	0.408770069174311	0.487880406225509	0.58932179464603	0.609849248725071	0.648804123501227	0.607867852366684	0.61468006530349	0.590051120873339	0.569579584858042	0.515388208801496	0.453540124713919	0.402361820044082	0.285579748741607	0.198859034289222	0.115993758511176	0.0218010833886444	-0.0614916466342604	-0.193642364759477	-0.252684356728368	-0.339622606776553	-0.422818179816196	-0.455712973380784	-0.51500043596533	-0.518307588078725	-0.559002535666603	-0.554120055281321	-0.554140009389364	-0.554076294547493	-0.555065365418049	-0.559261065987027	-0.519444717537658	-0.568066701626674	-0.569406000004366	-0.519408735534656	-0.559375992556362	-0.552055778901474	-0.557899790179714	-0.603725515630134	-0.626127110131666	-0.650165922125879	-0.665302279385582	-0.722533157464253	-0.75573494149262	-0.807646746438796	-0.856972340086677	-0.897388756088999	-0.934352125930348	-0.942918161518891	-0.978615406428558	-1.01992434944993	-1.01000892564456	-1.0230707842354	-1.02778581668451	-1.04204160486113	-1.03244199186457	-1.0335999786067	-1.05226473473828	-1.04195464937647	-1.02408164541961	-1.04411840879423	-1.01038444557536	-0.993662756973359	-0.943677845287281	-0.921985504520078	-0.909683324038156	-0.865961744339899	-0.798262771274717	-0.719847543591818	-0.662139457091206	-0.630881092002454	-0.595831498829208	-0.5616511077963	-0.519767547380979	-0.512726051203065	-0.522174232565401	-0.518989679178524	-0.52927960214967	-0.509727742238144	-0.441875363938575	-0.388024992779174	-0.357733180440712	-0.306347022163904
1.16100069204127	1.18844517519482	1.17290304290763	1.15937220742513	1.12183701551907	1.1735425167818	1.09592741986195	1.03649402620944	1.02465853543052	0.998120185935633	0.958558144476498	0.884719357530025	0.824696704125841	0.799901863051189	0.709072677433253	0.642249067341691	0.573331344503218	0.543819955018437	0.515338855007697	0.490662021766192	0.474923758406267	0.448830859414344	0.447458404524627	0.383167125493736	0.321539331510272	0.319891892879935	0.216538408309488	0.173471541925881	0.160254141312624	0.107768833704704	0.0591930728217499	0.0114906185080017	-0.0299480635328501	-0.0476409076895796	-0.0643874518564755	-0.104169620075349	-0.131224969636766	-0.187679400771531	-0.238544620050506	-0.238647611230876	-0.316009190562269	-0.353704550608863	-0.398183381731225	-0.47151838001167	-0.509254992195418	-0.511546466631627	-0.563982095666176	-0.601703914532503	-0.618337391108753	-0.67496266497591	-0.698722329277078	-0.743749702491779	-0.801153563178199	-0.814359811724979	-0.856694230826545	-0.885148930835253	-0.905902070795581	-0.922199381894319	-0.951183569724791	-0.946466370211431	-0.943773002324035	-0.952227800607859	-0.952084423999407	-0.938393012756681	-0.924371365465191	-0.901485590758978	-0.892374752326738	-0.862650731800139	-0.827313661628639	-0.794052145281015	-0.755420340956359	-0.712737265599238	-0.658536277959474	-0.63241250659087	-0.609865941087005	-0.593336576117311	-0.582048855789536	-0.535141187697854	-0.498027938786589	-0.427199350601627	-0.369279553219735	-0.268201412272048	-0.171881686912371	-0.099281311411945	-0.0135469204154326	0.0530037993993577	0.183313681576468	0.201207428465204	0.264013689665057	0.260762808597717	0.295292801957442	0.307696382999474	0.212768848268983	0.201779945505421	0.140901443691703	0.0336581486742151	-0.0494236466113997	-0.115493474706211	-0.234756910022324	-0.309459351216949	-0.401369229984759	-0.490977523547763	-0.572151933680515	-0.631609713539879	-0.689598624139474	-0.73650494655266	-0.767598470183306	-0.799733430861294	-0.812875428311762	-0.82108513400055	-0.799373286233616	-0.818606362289601	-0.811856264568689	-0.800738844952889	-0.797542521008801	-0.786461552206135	-0.77427676247635	-0.775932877915821	-0.754513793700063	-0.765354401551484	-0.765706888076125	-0.766551028836677	-0.79334398371327	-0.79268686320862	-0.790529436946297	-0.8158722051626	-0.884174153033047	-0.887382682050499	-0.914482709778399	-0.97381990886342	-0.958179125332332	-0.989215649994831	-0.9791930438043	-1.02790973382359	-1.02825729315399	-1.0153231632912	-1.01235214168883	-1.02670260470001	-0.97595795538472	-0.982998106235914	-0.958187358631771	-0.897922378428634	-0.884910260131305	-0.838530078099395	-0.805546389283766	-0.786995366672398	-0.736688748206722	-0.679150872188711	-0.632111252370338	-0.619862361397339	-0.584020817675422	-0.517199157186929	-0.489827587869071	-0.457461767374478	-0.419515387240548	-0.3982983286579	-0.349810628087169	-0.307230849434504	-0.25855032253003	-0.241914207096944	-0.170062588895245	-0.149349700336134	-0.0489521202950882	0.0298329056499018	0.105938848649455	0.204649143783918	0.3334897380364
1.19285127002458	1.12757415523605	1.17090753211132	1.15928529620471	1.13862021527165	1.12651709777241	1.12915012622327	1.0894998809966	1.01079147732954	1.00619040464812	0.933843911928521	0.919053495775507	0.865644242837843	0.825577651062289	0.755879471229559	0.735436073162355	0.688328238383918	0.686425070726258	0.676601541312547	0.712576705154895	0.717464074622167	0.733196545162918	0.721074387112269	0.66953449657155	0.676451936938216	0.609244139366467	0.598478630031722	0.595007010249949	0.577127569410668	0.533648755816141	0.52597915029059	0.47005990964328	0.466777050046585	0.454123370682003	0.441728369836989	0.369336548558505	0.304343558393991	0.240870107116715	0.172496305525384	0.124305020326061	0.0346295320444641	-0.0125942973613468	-0.0695819876350441	-0.113912432362758	-0.186830211365783	-0.216513952739769	-0.253742426397528	-0.331894909683795	-0.36774824816556	-0.423261621823843	-0.467047514510158	-0.531196902264992	-0.601973813970606	-0.623647087756045	-0.673457319993899	-0.7391361967728	-0.760110761235231	-0.807587188514971	-0.850242641200673	-0.86476052769033	-0.89282863538744	-0.916300700037224	-0.925323147587447	-0.944049224260202	-0.946851203792074	-0.952732069806946	-0.953522747627847	-0.971538353753789	-0.96286202748362	-0.947109001099864	-0.942506886680633	-0.922172375923471	-0.900470781608208	-0.878977046235869	-0.868444033642178	-0.835661524084271	-0.798256188942781	-0.778804502536673	-0.731559987645698	-0.657767960435617	-0.581629837998699	-0.518464444801709	-0.470368836196628	-0.398408350998591	-0.335256575878957	-0.284126282966035	-0.271919351268301	-0.214523227259468	-0.198860103573055	-0.190428410287955	-0.204093520755463	-0.21935213750211	-0.28481907551968	-0.363500386463637	-0.426299999171755	-0.484054025578886	-0.545817672700917	-0.590949428182738	-0.644152489064045	-0.662566472604795	-0.711594817646043	-0.73824521783283	-0.799067588324288	-0.83911067833632	-0.886477219869928	-0.933274553480708	-0.944132172331301	-0.964614071082918	-0.971488303301109	-0.980762273059695	-0.952108685988404	-0.950194967716279	-0.923116228730094	-0.892292301111102	-0.870135649324679	-0.867496242558004	-0.818338882991697	-0.820144834894901	-0.790549816172951	-0.784014980629065	-0.762424468948928	-0.78872087746237	-0.804831907549138	-0.790885515796811	-0.825595252590457	-0.86344749448289	-0.886110510102036	-0.887000096612993	-0.898035216355424	-0.912020198478963	-0.911560087338479	-0.901473022143951	-0.896511626244759	-0.90058255466563	-0.89721703474932	-0.883963837159464	-0.830499386440462	-0.774124876682657	-0.738887353509276	-0.662697032956447	-0.61079233415743	-0.584173791343982	-0.532268859108815	-0.51184734716129	-0.510615167810661	-0.495645117229373	-0.483775596768357	-0.457482240681328	-0.422862531765707	-0.410744955486195	-0.352335053619131	-0.311413628969238	-0.253632102094588	-0.175839480371021	-0.133081519941886	-0.0572304300530539	0.0364431688059289	0.124782488034256	0.221263583008475	0.319295814561569	0.408322015543874	0.487802548284579	0.554500176926	0.620388749731986	0.62303656850396	0.661944572872344	0.809210909271047
0.938534937043636	0.949742605206961	0.966173915424703	1.01547134817003	0.95639521290975	0.949475433419477	0.92025309778033	0.930366800148131	0.893944603421188	0.864095928590093	0.847272836403733	0.881575100337031	0.818944756620433	0.834084423849315	0.816189595475987	0.811957774387936	0.780939697196168	0.788962633225888	0.834239147917613	0.841316674841572	0.852397215368686	0.896831602123085	0.905459374796579	0.890794891261789	0.862252995174697	0.823754271176547	0.831344679744268	0.827679733552721	0.811593930259507	0.758180066784053	0.738995594150602	0.694341752854635	0.651918406295022	0.628883038064483	0.619978460570799	0.604849119066938	0.562454611278044	0.517804339184599	0.468100414111432	0.428629139630631	0.398001149475569	0.373372014580806	0.320377262927808	0.298618407956607	0.244821912679413	0.203219097943209	0.16637029246325	0.127314550522353	0.0856520848056038	0.0508487841852734	-0.019693918189859	-0.0435603860857492	-0.125930058505609	-0.170880229369438	-0.247195162822513	-0.304236558606614	-0.385565092181709	-0.460865762125361	-0.529254272510034	-0.577141856865387	-0.647214528006526	-0.688264909312625	-0.729606239371502	-0.785202915993223	-0.827208688351326	-0.881913459958006	-0.902666154597381	-0.949923910395086	-0.967779850865004	-0.994050025511025	-0.988849109123777	-0.997362207528231	-0.98997437786188	-0.986143832806108	-0.980247537260831	-0.95510037376426	-0.946357662539815	-0.928249142958935	-0.906619222023363	-0.878887044308995	-0.853967473956692	-0.812757377315353	-0.765893444849069	-0.726760299721445	-0.717868298481911	-0.685173468185204	-0.670720529242634	-0.64106767179697	-0.634211938311306	-0.636846951810272	-0.640558363361912	-0.670346683172814	-0.70244752672924	-0.733432046055961	-0.745248806647154	-0.785191226926877	-0.808871526140959	-0.802460018776156	-0.81824066061403	-0.829588511732988	-0.84855746295327	-0.890752522972735	-0.916198263101489	-0.956087678452929	-0.977583955385742	-0.991648530733066	-0.982673336789553	-0.986346760869853	-0.973609801211532	-0.932497422996763	-0.93604549299237	-0.894984868152593	-0.824856648862619	-0.788185620724109	-0.809906587281193	-0.779428825043261	-0.740280317353113	-0.708921000263351	-0.714946256187068	-0.68028569789364	-0.708890620421162	-0.684749386314772	-0.708255987591329	-0.686150447104027	-0.678320238849318	-0.684743309237331	-0.698996853227182	-0.680735749631359	-0.671679389888383	-0.621111483626876	-0.594234438934854	-0.603674915853645	-0.571453116037992	-0.523888327287482	-0.470621070909918	-0.457955293823107	-0.413358808340748	-0.375860143935632	-0.363122137191953	-0.321361481376244	-0.317241593596256	-0.31285564825981	-0.311394403272361	-0.291148162608946	-0.275542416577655	-0.29368014192128	-0.236583745515151	-0.194168877243697	-0.155393771505079	-0.0691351850234457	-0.00992965600332887	0.0928632888601864	0.172365042785374	0.333637377940144	0.443558284218482	0.491803139870404	0.555024501733535	0.632330790263087	0.670335464497117	0.719425219395361	0.740064923369681	0.748347167090435	0.739070604934415	0.818020935273185	0.855872029573288	0.916599269357603	0.9686528182293
0.608173275513333	0.620146634202182	0.672993612854338	0.644449575329935	0.646552135346591	0.625802223553256	0.649570511394614	0.657833179679588	0.660652980880951	0.622524392360168	0.64001298075578	0.645198208610323	0.649162033458001	0.649030633633101	0.650908336381308	0.652243834145279	0.66447883354666	0.663383336684365	0.711739375140762	0.747688923753693	0.76747521265866	0.822150641962095	0.836779901349566	0.880604977215801	0.840321354323519	0.824652589093941	0.785987073450682	0.782482133922479	0.805343528587311	0.802243770242397	0.801969504537502	0.807891476297575	0.813441179700943	0.835326724895621	0.830327852486495	0.842278591826163	0.819716419298286	0.854816934841566	0.852566916406353	0.817714024510838	0.835733432102165	0.787349313487408	0.812467630618341	0.797440441007786	0.756892716177624	0.711159388143122	0.710280562524698	0.661256280908205	0.619931486297471	0.56792125932818	0.470495342647543	0.410396372072564	0.343297210203657	0.264243185926396	0.176685960655338	0.089802075174114	-0.0107252031336471	-0.108147982717976	-0.236151428671388	-0.32063572130032	-0.40137000511419	-0.469477264715149	-0.530040160509946	-0.592412159300352	-0.645655641719019	-0.705851298305567	-0.75080324124881	-0.785726724290017	-0.827751959345366	-0.861024309572826	-0.891517223462316	-0.918428045152561	-0.942754836358371	-0.959896362669018	-0.962442922056446	-0.988528904889781	-0.985889152310172	-0.999956106335114	-0.992884144629809	-0.985339224742297	-0.997448738922861	-0.971821405839075	-0.9629377049003	-0.950252943601552	-0.931911720592468	-0.913458889724872	-0.896413264936893	-0.873625973842318	-0.854550014927052	-0.833252895356976	-0.84377392692145	-0.862263039739165	-0.880622030647706	-0.886604796924408	-0.905741871250855	-0.89670687340167	-0.919860078183179	-0.920063404515306	-0.922821445637859	-0.925001914832711	-0.938228645269702	-0.944193018939214	-0.940250265126941	-0.929972415690408	-0.921656073778311	-0.912050526749699	-0.874413913910389	-0.851170480968685	-0.81682687427605	-0.791878997919759	-0.771849297434483	-0.739806568670668	-0.692799703186639	-0.66405254049393	-0.645549468083287	-0.621169637565124	-0.601948722767878	-0.556284973432232	-0.538360339781062	-0.502063135069871	-0.488612795275974	-0.44837098949605	-0.434381689550582	-0.395324063919194	-0.356097883042047	-0.282462988790707	-0.26200924175747	-0.224012837229585	-0.184412963573987	-0.173218087020931	-0.145527699802345	-0.13579344791941	-0.132171201841914	-0.116062032489177	-0.133459994178212	-0.0814622829127364	-0.100242365025602	-0.104349982842441	-0.103973838085411	-0.0858974720576109	-0.0383544179651178	-0.0286820561776677	-0.00621411581175972	0.0448749079900826	0.0588674320824082	0.101348314590043	0.154223755935271	0.240649783283647	0.298538134365452	0.36596417466882	0.46602509526366	0.530267907669111	0.602262056648607	0.650054766953735	0.723952718302889	0.738033393145433	0.747919097789624	0.775331634710083	0.792889628328778	0.876187916455863	0.915500732457215	0.881243288553078	0.975347238213337	1.02847095225171	1.0680081939032	1.14375853155192	1.19466805100725
0.183028365951442	0.19779350577023	0.178441521807898	0.184780501503255	0.238990757319637	0.255437681932263	0.302220798034053	0.272514603048618	0.276090706125283	0.263481800822546	0.287829863586843	0.305766072955681	0.329742521533772	0.333835868156159	0.37967381382568	0.389112819819484	0.409611197101178	0.420551114925763	0.453316161433659	0.491122321615866	0.521618243724745	0.544594391963141	0.583537545301602	0.631600058111314	0.672437582024958	0.691713178683407	0.691787154023667	0.746117678642583	0.729925133485987	0.783008204867318	0.800135112520386	0.829857338042678	0.86919604263503	0.884401385306852	0.935282053457773	0.986305432352547	1.00842769635925	1.02748612436726	1.02114558790781	1.05319957690259	1.02202910332573	1.06061719886642	1.02711039377998	1.03347313346993	0.972727183426777	0.985707592696241	0.938517915488163	0.919392792181208	0.890100827030012	0.811043695464895	0.794875916106385	0.736233266048829	0.660447389896806	0.586574457584757	0.50272106528818	0.422613909258772	0.324739553290607	0.251215776860167	0.138754566250349	0.0448199675866926	-0.0327582672543679	-0.0868438005846911	-0.141173233816477	-0.226674885006826	-0.239123250211504	-0.301493517588036	-0.335146517925392	-0.408517606935659	-0.464494976908779	-0.534789983133221	-0.613342623555061	-0.642825165231344	-0.715971277712736	-0.760144717383112	-0.805710926748153	-0.840308263315365	-0.895800651543414	-0.927349988774066	-0.95257112327623	-0.971654797524281	-1.01299252544339	-1.01586705540566	-1.01123276258924	-1.02300993349196	-1.00182613655351	-1.00153571183379	-0.9762937133301	-0.961676659808154	-0.95874722234442	-0.939487285668728	-0.913196780299734	-0.911630426129664	-0.907540449916954	-0.903089818346893	-0.889763149485584	-0.874130035401605	-0.852901490781682	-0.849967442686949	-0.824764632103385	-0.824676553724336	-0.821173462834767	-0.824543719439256	-0.803467888119656	-0.774987209153162	-0.774163085849413	-0.742885815971784	-0.71217064416753	-0.660329880624342	-0.637531340729266	-0.605111613891722	-0.580265806653768	-0.515170075431811	-0.467166757947518	-0.412404888737908	-0.368299407681268	-0.299968065917826	-0.264392441506755	-0.194573149282934	-0.149732525479446	-0.0633397795978773	-0.0488637451303329	0.00316198459894402	0.033509091791194	0.111436729927044	0.152507842979176	0.188679652013668	0.169396426289281	0.19328480708581	0.1660672707993	0.157633911789091	0.161683454001646	0.118435447825265	0.150350041653467	0.118963785918777	0.135834290855733	0.163145661488699	0.212091804801087	0.217567924298045	0.290031479100636	0.323753098099447	0.358195936997857	0.40273943095814	0.457378219380417	0.520958032315807	0.50165507006465	0.525618300622375	0.530073053694213	0.573768228428676	0.534206487460766	0.575864815961588	0.592049296599226	0.612304350342049	0.634441895970225	0.700178530589818	0.760065977884606	0.808287082382991	0.88607270893928	0.948313562226157	0.956658527856547	0.972443995080306	1.06705170496975	1.14145114952107	1.15020178429485	1.14669927414812	1.15647101133575	1.16898056678365	1.27982199283843
-0.277044281353137	-0.23219233219277	-0.218541115749452	-0.17429065541083	-0.142868732936536	-0.124597310499381	-0.0926707017769891	-0.104429948657653	-0.138622247715464	-0.0816993783236087	-0.0781137648584133	-0.0449718535796896	-0.0278566724949265	-0.0200005545521728	-0.00110935168653699	0.0545935939292985	0.0534008931456296	0.125183146644117	0.135381565614467	0.141900016771813	0.200297994437337	0.225549123918723	0.284790067330194	0.305964580045836	0.365876726422355	0.450391274064973	0.445616999514672	0.472015164176189	0.517978519568159	0.566220976382454	0.629098244138572	0.668458838659034	0.680764787951431	0.743250527083621	0.785065605634409	0.822186290517125	0.869012302426188	0.911039917963572	0.948629229996011	0.992118080740563	0.994221413396086	1.02448407052646	1.03879076576829	1.0724503796317	1.06154249092671	1.09743019485736	1.06146026642891	1.05759927567109	1.06670392766898	1.014690737755	1.00177386559852	0.981489748678765	0.949086344750678	0.941525379738153	0.919556118956569	0.850662408565914	0.752510160554343	0.718124361349934	0.644275227989978	0.524867534529036	0.45612325855979	0.384411729669918	0.314499847652288	0.270940205266872	0.205248873967307	0.141072812540939	0.0445624487083423	-0.0167718507995431	-0.0995435979408568	-0.201955516644527	-0.315182062531817	-0.394418473168352	-0.457091075377479	-0.537050768493771	-0.615274285895942	-0.678873981172686	-0.752874415791369	-0.803905601438929	-0.82329370563772	-0.851046492188478	-0.885866995771929	-0.903059409795077	-0.92527953536372	-0.912469394461813	-0.904506620882281	-0.875535813798632	-0.842464279413051	-0.812915829201247	-0.777373957910882	-0.759653191539743	-0.749795764532801	-0.730885455038679	-0.724284206298705	-0.693994555041639	-0.680330150608645	-0.675307180082397	-0.656609864286819	-0.660869908949654	-0.657466092906923	-0.67249203971802	-0.674833308316278	-0.684457187294806	-0.674040568162746	-0.635189136975507	-0.593148509115449	-0.535369622046822	-0.461633927377655	-0.401731947813401	-0.331219072175682	-0.235782211486872	-0.143998640809931	-0.0455814926467533	-0.0183575813398659	0.0664185309770924	0.119741971369087	0.182341164198663	0.26690627560498	0.256672445260939	0.308264392874616	0.334537520577203	0.38618934411403	0.430654446616062	0.450302132726064	0.433696230115737	0.457952693371644	0.48378949962864	0.482329080973188	0.471321987568232	0.475325305241915	0.439810900293392	0.416912613055662	0.461078636971936	0.509076931671339	0.534565053210002	0.522651216184092	0.594850853405723	0.625622800915241	0.660127432804582	0.666168163869241	0.716288306948044	0.72180913017279	0.699397445504248	0.676491781634956	0.676672319734946	0.655710470796955	0.592308750096961	0.623819320910149	0.592770355968565	0.578204271196121	0.609959291385918	0.621778428904949	0.630664846874252	0.73287692825462	0.743939461419692	0.892208758383355	0.937170201024581	0.967250755824503	1.02245870037368	1.07706068314948	1.0593559830527	1.06462531693667	1.07969203448129	1.11273705136128	1.09568949846317	1.0377990957355	1.02517732866686	1.01783648419339
-0.604572326752844	-0.603439517666404	-0.571513246647247	-0.55063803102785	-0.532736526975788	-0.514632016910355	-0.498219597400759	-0.485512762523469	-0.481228553834194	-0.483327869063658	-0.448960640561118	-0.444577379678383	-0.427781607530632	-0.399207961463934	-0.364464919902456	-0.353706700822174	-0.336158339770475	-0.294934066508139	-0.24593046380528	-0.197132641261344	-0.152781035360438	-0.11207824800814	-0.0699418613782334	0.0314132070082504	0.0100995008016074	0.0936384765397502	0.118367446460672	0.159804998546516	0.225573348769494	0.229949373834266	0.28628140590114	0.330204584454813	0.383760444765008	0.455811318676904	0.495641150206836	0.546881341145154	0.635983450788698	0.728389084371536	0.771033443993768	0.831581420679673	0.859045167356005	0.925551622515576	0.936416389017396	0.991697114439824	1.04227105352517	1.03996351394406	1.07203813411509	1.08260652904599	1.09385777085381	1.13739840811665	1.11680959304972	1.16715361727174	1.18455843309843	1.18186171780202	1.11909223223219	1.12605088902583	1.05807309818099	0.985996103265757	0.911132417161332	0.810045524393133	0.745848244747659	0.659101674445102	0.593760693665314	0.502880589328791	0.442647278641864	0.367767710735242	0.294404687257246	0.226666426482394	0.111284885599281	0.0109393979289299	-0.0865177049752798	-0.130811907195119	-0.203449116363354	-0.253743911033661	-0.318077817881148	-0.355477159530851	-0.384792348188495	-0.423508307427452	-0.464032361623178	-0.480485299721858	-0.516394815338415	-0.521087227928101	-0.542748564014596	-0.564577832046325	-0.547566565562728	-0.532100120928395	-0.513804859411527	-0.501121029186052	-0.472069692235392	-0.49028267406909	-0.491877626740642	-0.482097530195002	-0.512273444459011	-0.472438779678554	-0.481696824339805	-0.477065180911701	-0.456301587425771	-0.473342916341136	-0.466890875258768	-0.442852159049125	-0.438535665387717	-0.40156156819034	-0.346048962462152	-0.301776569668646	-0.214009712231057	-0.109116010352173	-0.0323558173769631	0.0746955445846286	0.193425402716266	0.2285281136903	0.322815911330067	0.397269895113976	0.382713525264784	0.445301212274354	0.519608542752687	0.51217935846032	0.585947599382909	0.611598410252561	0.615636157194611	0.637114235602879	0.694392417662642	0.696952888325675	0.768123173430897	0.769339595766199	0.800440434841343	0.879171332888451	0.869901768152638	0.853457800319666	0.868254845316856	0.880550786024958	0.841418905294788	0.87554435217855	0.895850553625353	0.913025839268302	0.907157968539216	0.891162340750608	0.861951924202963	0.824082563354748	0.804942299198545	0.760673136496494	0.75552953352806	0.715483775875213	0.684373175165358	0.706616237997584	0.650740894515265	0.666853303877452	0.624560029146375	0.616909550011419	0.601661902522011	0.652649978830957	0.680760601483535	0.691609351043832	0.744527804596685	0.769858430662265	0.876364462498906	0.866523275814188	0.861795251774343	0.921833608746945	0.878606187225027	0.858217661221089	0.856030637516426	0.86807469365682	0.843522143600054	0.833485431505554	0.794843701228147	0.80119428737471	0.786495281047888
-0.8739745425913	-0.865296213964374	-0.849060023058288	-0.84961062891165	-0.813726327692653	-0.818554968515839	-0.819055608574015	-0.795286531882259	-0.784281795046412	-0.766705954478597	-0.75750598376607	-0.736915536448459	-0.747604326228203	-0.728804241875725	-0.708224471944047	-0.664167680808639	-0.605951486846029	-0.598874034814484	-0.548181987993377	-0.517110708199414	-0.484539358068792	-0.40767041244156	-0.398605865699517	-0.360426016446973	-0.288255145077817	-0.275895135676395	-0.240696927134256	-0.19422910553186	-0.170095709820657	-0.125627010250441	-0.0831030794873844	-0.0345982947563554	0.0380657461308391	0.0796578198084672	0.150375006564865	0.210584672162841	0.303517600675049	0.390816366903461	0.485687662015452	0.495653797600245	0.559946428660546	0.608590000271983	0.65673918471636	0.743034266580996	0.77811885024372	0.82005213589488	0.868243967925038	0.929222062362106	0.962404926295822	1.02568445065329	1.07303536748066	1.09852677767601	1.1375448712559	1.18186079779917	1.09259159558561	1.14098857044817	1.09268675069455	1.03900581741985	0.980843045728143	0.893542382592875	0.858919194745782	0.794918138638315	0.761717327959693	0.691152696477614	0.641482550686876	0.647901626363948	0.608204563200306	0.52191854033327	0.482255087810955	0.391837460349798	0.362725190800015	0.309036713579084	0.280852889399292	0.216981277387251	0.187799719504223	0.113475320279675	0.0902231506144857	0.0393487028591641	-0.0121881611168481	-0.0744424329409217	-0.104040141724204	-0.151446087082224	-0.18779558148464	-0.245497869756634	-0.282786727766581	-0.301260813626576	-0.274681640011086	-0.271099722954442	-0.247128113364326	-0.230124917608478	-0.196784625631503	-0.193579904131866	-0.194491865279495	-0.167622723191845	-0.163008164462371	-0.114097474018512	-0.0937576050850582	-0.010830230305259	0.00942301119815577	0.053885813289933	0.0711476913142188	0.116856750681673	0.155598772981441	0.217760306010861	0.253199478230597	0.312535772822123	0.381799260901673	0.443517201142508	0.491034306421819	0.510099699816068	0.553354902770475	0.561403201058129	0.646312387028568	0.662888930757315	0.69556461341885	0.752577684955249	0.824657295062065	0.812161621207204	0.903957583844091	0.938833343753582	0.966313803681897	1.00988924409313	1.15075165987883	1.09337457147109	1.16583147575344	1.18706056401199	1.18848595019676	1.1141195255679	1.0524802835516	1.09176437568522	1.08358519893369	1.02815670283984	0.987589679267524	0.970773862045153	0.972723164120014	0.859758474970682	0.818142520796759	0.83073437101166	0.783653352306786	0.799094049576459	0.737903769942133	0.719914484390729	0.716080391926788	0.705984402563888	0.593246937932264	0.615157608807714	0.544516709679842	0.534346724818927	0.510339482582666	0.50564516767793	0.516231195180712	0.547209268098444	0.504553715624104	0.569958549106243	0.600851003846611	0.625881549744712	0.57722531533303	0.596442886567772	0.573250263373519	0.613456941783435	0.596992893661634	0.585564702887024	0.47271382485929	0.477965971647667	0.418439181710023	0.329859234559995	0.301129168676866
-0.935166695292747	-0.937941818150923	-0.936817512524871	-0.931095911231181	-0.940008193722556	-0.944424553597188	-0.921953998825838	-0.925213194561697	-0.922859327385268	-0.926378112163665	-0.947645989635498	-0.916878399842829	-0.901343657556865	-0.897038971419919	-0.894171524425229	-0.869609764290924	-0.8479361200375	-0.831140530776098	-0.790241348572174	-0.780396913045037	-0.758740943959384	-0.730387186199505	-0.687576435391592	-0.647018450870295	-0.623324641274586	-0.59736983163399	-0.569102337677995	-0.533223909247653	-0.529892914322325	-0.498564656709996	-0.452556390261903	-0.414141921368291	-0.365480256568352	-0.310152722248646	-0.231932224449439	-0.169240117775999	-0.0751401849586278	-0.0195521631538629	0.0393244897698562	0.109114400432427	0.166997454233407	0.229509785395364	0.298085282884433	0.372142980653837	0.421656847630192	0.492717361144252	0.566171883816563	0.637953551116683	0.676707995456743	0.77038024418275	0.847743593329173	0.841730226565207	0.895167118844656	0.966041235732409	0.976015739215718	0.993050003351875	0.954225579361174	0.984233585102388	0.887167609962396	0.905856192814531	0.872864240322472	0.897356870991458	0.876264867782713	0.828383557182191	0.870007804306066	0.821129037570056	0.780261282785776	0.750362625787195	0.729873303991552	0.718940433958168	0.695195723479845	0.642826698304498	0.561357270787587	0.512399451284084	0.479234407189257	0.368597494451712	0.314921443377102	0.227571994637555	0.195996032313132	0.17554857919288	0.0924928831116813	0.0503035487760909	0.0359059083559281	0.00977497814316983	-0.0166100692808189	0.0351746839029794	0.0837723152885367	0.106292855321286	0.169405085908501	0.242679716508046	0.241273221308426	0.291613517221808	0.324685908157526	0.357827250268779	0.379325512954981	0.387278525950339	0.421249508922289	0.418169164694557	0.424015446966386	0.460048765858757	0.460092498587349	0.450136585701428	0.445289765949346	0.470642445795992	0.455861936061272	0.523120363847568	0.592660716161366	0.578233768529611	0.667928255342298	0.66781002534042	0.714772126712392	0.782034611082654	0.840802720427737	0.881724340107568	0.912057385049828	0.995598758400449	1.01358048483482	1.10031379414192	1.0891687800589	1.12963076618971	1.15167090198601	1.17738628594842	1.18469516667096	1.24620280283145	1.22250161854788	1.2188824254695	1.15574876359934	1.15577043607418	1.10189379238072	1.08571707865904	1.02666674390236	1.00067276942203	0.961655676591192	0.8487817000997	0.81453658081674	0.787659938621359	0.812926817290542	0.732005028371525	0.660258166637228	0.647671076698886	0.588847273296273	0.554386676493715	0.529007815983612	0.461244596781312	0.417532925122358	0.393075244544077	0.348569324664201	0.302989355807942	0.27375852865518	0.224696794548942	0.2304776066039	0.24827984309072	0.261193473782408	0.299978732190268	0.290046366051273	0.321825759124627	0.281969839851845	0.288630600865611	0.266703338520199	0.225506813965631	0.186614354892546	0.151354077377414	0.133335348193818	0.0576636444003713	0.0328583920845017	-0.0366983872626933	-0.0699898520226204
-0.844003524484423	-0.854266988236682	-0.86985010011084	-0.885663401602808	-0.882112744758871	-0.889628021053722	-0.877886937404969	-0.893807583272839	-0.903396777984032	-0.911855055024442	-0.924169218153729	-0.9418076169548	-0.937418720240048	-0.95063799955637	-0.947878557443055	-0.947473771591797	-0.935918904113107	-0.926974723791469	-0.920643410897826	-0.922300049610995	-0.902562103186738	-0.900531154023156	-0.891244396064228	-0.868869669379959	-0.843287528946529	-0.843896246541027	-0.810469909678852	-0.800790858805245	-0.795850035063795	-0.793940580269256	-0.767746898917294	-0.729368959052795	-0.683680558776074	-0.648127821651081	-0.5814267380522	-0.521682707307548	-0.444708239647522	-0.366467862837601	-0.32602560701165	-0.2819831997122	-0.227137620771188	-0.160778535134264	-0.0872855801749102	-0.0458609690711748	0.0474853383417225	0.0949237623839151	0.180888863820242	0.245498007542288	0.331654319918514	0.374508881949104	0.421448930468322	0.468458187910972	0.549669322771662	0.584763308300819	0.6576262982337	0.704550398943318	0.68499611179248	0.693252244262554	0.76325240198244	0.756903185818899	0.769816628588763	0.807836741836337	0.866069446620065	0.855425751364895	0.845942059957613	0.85195235356573	0.850689760149489	0.838574956371335	0.792950227678501	0.743073082890878	0.713469482541287	0.721011630061489	0.658845369021621	0.630883290006308	0.618983423552295	0.590442571818614	0.518679365517557	0.495682653725108	0.458805717651318	0.477987031159244	0.427205510938274	0.443975848370755	0.380427193870825	0.416870984991752	0.459687676341233	0.51963314872942	0.619747487771921	0.593886629047279	0.657846095581884	0.710551582202534	0.731858881744943	0.747846518532899	0.715648811245772	0.697846212533288	0.684658907556826	0.671115000375799	0.69682310736449	0.687130521788143	0.684460343126031	0.683888480377967	0.642258527596214	0.645324607238099	0.643434113458392	0.657848998525948	0.632725076307551	0.671254218856466	0.737130434177947	0.750344336747747	0.871182582840744	0.842195867905637	0.883717388545107	0.869649491702799	0.922091667452315	0.929082746564232	0.96582657074351	0.952799056939254	1.02347471185869	1.03821740397917	1.05975156265351	1.01714225423422	1.05508168986643	1.08779220651649	1.08921984875227	1.05805001457293	1.08057935269755	1.09099641096897	1.1075540490622	1.00981920436947	1.01936342998333	0.957413738065054	0.926394546249179	0.847803267649745	0.789236793572865	0.702593892285479	0.650953745539718	0.610259606187987	0.565610971663558	0.48537503239234	0.439708662152902	0.323773939036834	0.320605589709322	0.261395330005264	0.17198773924591	0.1635709824987	0.109723915337741	0.0706517467307098	0.0390188513957642	-0.0251930313998512	-0.0372162555118351	-0.0716439886119462	-0.0598587109893786	-0.080983749282897	-0.0983283554836479	-0.065353443677925	-0.0798238598414316	-0.12379499064003	-0.153293312769777	-0.128602575363918	-0.169083192420962	-0.206466415962779	-0.235287274564597	-0.266470239840065	-0.279674495145909	-0.301944966573045	-0.351803729482232	-0.37874644604914	-0.412069966963116
-0.547119410662973	-0.543207073528303	-0.555051039519104	-0.54785344716473	-0.557713308946258	-0.568087149980128	-0.603888896824748	-0.61722194034307	-0.65398695238741	-0.68080678103193	-0.710323660891683	-0.745417647833799	-0.777462611270222	-0.819288636629344	-0.841525585355607	-0.867319955625547	-0.888514891902945	-0.907891767783365	-0.935013224635554	-0.920867408601311	-0.940017102103681	-0.938043783620716	-0.938343696673657	-0.920017384971671	-0.936158652821164	-0.943141344775204	-0.933241153818625	-0.950709287943946	-0.949922366231612	-0.955083039062999	-0.944640433182505	-0.930498467649045	-0.896283088062299	-0.855363586207749	-0.82487302520487	-0.765342001153029	-0.730279850350183	-0.684617070416224	-0.647009136906562	-0.628238111192193	-0.585647522358603	-0.557503684099447	-0.477217525234057	-0.440466473340281	-0.363984764411168	-0.296165885215154	-0.238902167827781	-0.176937877863273	-0.143159365244169	-0.0506959426282165	0.0169652538175807	0.0728257860266149	0.119915258342485	0.167963289497121	0.238484468314386	0.311010530905704	0.400529354399014	0.436159166036319	0.465280727257437	0.518610427969179	0.565710890347795	0.595503645656488	0.625680845689399	0.627812953091081	0.678146662732421	0.64598864115657	0.696834577791175	0.655565680937621	0.72375757419943	0.692039741166113	0.732158293262173	0.738514606881175	0.731499532532992	0.779695797172432	0.785984108337119	0.795019307683401	0.786448720721213	0.7845065789614	0.805661650140934	0.772376351423837	0.782751156822207	0.744282179997026	0.780303201858011	0.776371997818577	0.810032351806693	0.790205948672539	0.804335453968052	0.843985887027285	0.848529801361118	0.852483095258595	0.840715173896972	0.826057126820079	0.875547655304884	0.866647044107695	0.854206914028216	0.809577189612566	0.805999377952962	0.828544763224426	0.865001655607289	0.852830130800328	0.842631527371004	0.829810814847031	0.845457419327722	0.836358382627647	0.759640451096841	0.798696701486644	0.797288508781175	0.730433611840549	0.784824351601217	0.810073637058432	0.785984053078912	0.754769993119409	0.757187195019108	0.736696905551286	0.725956393480841	0.784199596323508	0.755681099982011	0.813763662779578	0.806970277432466	0.848192838938491	0.852339901010176	0.833890393028175	0.917081419388362	0.847303267378965	0.844864599741529	0.833928021868586	0.841132002172532	0.855111518435182	0.76480770881062	0.698347862658812	0.643101283121797	0.572814493679029	0.502481313683842	0.446990733257924	0.365669195606664	0.28484588379527	0.275213180216523	0.192677330973224	0.116309276719958	0.0418719347559513	-0.0336531979460628	-0.0782231816947967	-0.139058994072119	-0.162361733494984	-0.221933390556951	-0.282781750837063	-0.311461494845642	-0.360099944584579	-0.394344769278727	-0.441121814925471	-0.458583557190743	-0.442526173272904	-0.469219695632132	-0.470733202250401	-0.482695252543458	-0.491862234097054	-0.511893752488457	-0.504476024741219	-0.53960416390989	-0.548430211806284	-0.567027301383566	-0.594261033286373	-0.595559347409865	-0.61701090419199	-0.655506021831924	-0.685012484376588	-0.726269859348298
-0.0136694234876957	-0.0412563309432916	-0.0626934022551913	-0.10723802105055	-0.145000136716527	-0.211029269068599	-0.270281623023495	-0.32502498896463	-0.36944676397587	-0.446931600591445	-0.478838755682639	-0.54052533704375	-0.587960467290503	-0.636986997533983	-0.684800496737818	-0.726126649298415	-0.756046536356449	-0.778200225312303	-0.80989663010379	-0.81114044854366	-0.820440697516513	-0.830638973634223	-0.85177528066844	-0.877876986131628	-0.896317989125745	-0.911138032275673	-0.91116171090356	-0.932930004336451	-0.9417912532772	-0.965032980591598	-0.937112646592309	-0.955735286273014	-0.972634237445321	-0.939271975279825	-0.934705334354199	-0.898679843872163	-0.885764279470787	-0.883315058757071	-0.872127241917316	-0.86522888785154	-0.861412175801926	-0.814327839761867	-0.773349731872188	-0.726421318579996	-0.64897134950246	-0.610347042863433	-0.533863403856535	-0.524223749732137	-0.4726789542067	-0.41751638330614	-0.371214883979375	-0.296027751480552	-0.232427362773861	-0.175248213279421	-0.0982850638217285	-0.0332883081527728	0.0455265335215409	0.111556015370569	0.125351845787662	0.219101435855767	0.215254990436243	0.253729081974851	0.283477779209583	0.314889540904913	0.369948548427417	0.398331740788096	0.42466814861329	0.456067450679423	0.502529253686785	0.555332685001614	0.617347780204263	0.681291088406358	0.703589725164326	0.733472683617434	0.841314733050755	0.811206916352881	0.809873385731496	0.808333378931797	0.815493046396682	0.819295802729846	0.812538620692316	0.80158699841038	0.804706333980831	0.812942666075131	0.779394825575067	0.861569092689713	0.821870689345885	0.871286306796255	0.903100206168401	0.951795610494103	0.982784589709985	0.968729748994025	0.989259081063233	1.0130626741942	0.99828657375533	1.01594136410141	0.978916122499125	0.98399866854958	1.0162049918836	1.0117232745051	0.945712638067852	0.886145623350936	0.864117511734113	0.812134902335598	0.73117402664401	0.697599272405274	0.664754931687236	0.629764915336331	0.618524460248457	0.57974448313087	0.510627247190576	0.515929417134823	0.460529377573841	0.454697947585437	0.487684921782496	0.476639643431222	0.473033052653763	0.501260251907419	0.526360280518451	0.516630119206603	0.517877791164441	0.48782087188798	0.498430176193724	0.520338994783696	0.480660507455098	0.494322578415948	0.474412876435786	0.451888049890896	0.434646184027534	0.414114703116052	0.321486456429773	0.223497399758238	0.149279465038879	0.0908552943987307	-0.00765026046520177	-0.080327540142746	-0.150574038645472	-0.23316941468343	-0.305675079293937	-0.340818768986849	-0.380709140355202	-0.427713650794228	-0.459354623572732	-0.515093455200267	-0.543027564403844	-0.583442660266975	-0.606130966867074	-0.658195106123113	-0.683960707935208	-0.711429972047077	-0.720128832240071	-0.725745714810768	-0.740110692797191	-0.71417847669554	-0.710509668878441	-0.741176059645243	-0.734931178630121	-0.738601552538147	-0.755040006176589	-0.761217111748293	-0.782447182441173	-0.78729981796799	-0.789788380398522	-0.809765724717853	-0.825122726981661	-0.825431627267303	-0.852443580852256
0.366774601385627	0.302785413590658	0.253045553686646	0.181352667231764	0.155721469644827	0.0799846614340884	0.00109981703382007	-0.0552262142453785	-0.0721542467083365	-0.131078897646923	-0.162477235391073	-0.229727700697237	-0.256287217769842	-0.308469017924016	-0.324449659274579	-0.398787155378697	-0.407038745941355	-0.402403367576143	-0.442564307605596	-0.447243378245503	-0.479862852145438	-0.531378224546372	-0.558789698652672	-0.580227841132454	-0.617640530260312	-0.664776714113085	-0.688718278328959	-0.709326756250763	-0.735161898321799	-0.783444630396674	-0.821536827193451	-0.864005385758512	-0.919568063971172	-0.937826719325981	-0.946128617568315	-0.947410891423414	-0.959952046899244	-0.952409776933911	-0.971168881911592	-0.961868350423232	-0.947740138318001	-0.941073138522464	-0.935351614179097	-0.911248892421617	-0.869739029916663	-0.81516356174619	-0.802598573672739	-0.760061381971137	-0.755166184214639	-0.733222730008267	-0.680604489514627	-0.634070420140753	-0.583305264607458	-0.513781848291628	-0.494808905257581	-0.436690709095261	-0.402406222867443	-0.334194460360356	-0.305370214270057	-0.242372070214205	-0.20386818360627	-0.181892311783023	-0.104871486262798	-0.0467338852225517	-0.00281832965279442	0.0788179307499424	0.118355405970797	0.164816662495504	0.255418611621297	0.290179244398906	0.390365963139276	0.481636803101814	0.569049070449466	0.587652348147091	0.67232721079144	0.630903586187553	0.651441552710424	0.665078617984761	0.688483035165072	0.692626000517492	0.710944649177814	0.701779998066389	0.727473993205619	0.744741601293191	0.742410264039446	0.794059247641407	0.840722466351197	0.871649779806087	0.907363221439688	1.00193694777446	0.992050017583903	1.00487005860855	1.00187261089117	1.06557599282079	1.05314781041141	1.0262048222873	0.977857395162128	0.955278293005479	0.895404429056762	0.871315027658941	0.78528283970258	0.70639683597067	0.659897581694496	0.584998479259602	0.52185843199644	0.470685594372257	0.42001863886063	0.334881441599505	0.308012553546383	0.265266555741033	0.194952297844227	0.149271038988814	0.141845757331972	0.120264286561039	0.10249247072305	0.138658692086926	0.139014599635507	0.11828352102465	0.114039978155034	0.0718555220199166	0.10917073441629	0.0869197746091327	0.114334550630934	0.0896580945544142	0.0883570396577885	0.106759084733368	0.106518265201762	0.0893185413096246	0.0570368345777584	-0.0289267316235687	-0.0923975221772092	-0.155224017010256	-0.246661227246417	-0.345259294249049	-0.468488613335181	-0.529846128781745	-0.583762302207375	-0.632326026396783	-0.661820470613923	-0.689337321576276	-0.706837940937208	-0.738675947353291	-0.748922616280309	-0.801255202314073	-0.806599434898766	-0.809591466892129	-0.83760205741924	-0.83658381516971	-0.890989683337079	-0.891699901068881	-0.916887910964058	-0.895347366747895	-0.903894637674693	-0.90438497683476	-0.871466541294461	-0.867938353695497	-0.867127931987447	-0.839418538023119	-0.851988911346856	-0.822285887807326	-0.837084305342158	-0.848621851450746	-0.831078424667502	-0.818627052853334	-0.833802475763867	-0.835044264350556	-0.831985898014859
0.699435246025409	0.597899283611271	0.571706390408923	0.562008556197198	0.490420136426225	0.493070066240677	0.420531629194094	0.422749998243706	0.384157388832986	0.356431304058627	0.336618277580999	0.315373650030285	0.261424778486384	0.236817451675215	0.195386322895685	0.131319063370243	0.0585341892364529	0.0456910341218163	-0.0206396235435725	-0.0784628653137637	-0.131183391016939	-0.161718754836362	-0.215282169955339	-0.275600580174604	-0.330124491900791	-0.3917238544824	-0.441268800433693	-0.473768389219521	-0.546074747433269	-0.590374967796671	-0.651876240193789	-0.702981089917707	-0.770354502312093	-0.807660104855491	-0.818170176473559	-0.834110036496092	-0.85207506864933	-0.862060948027826	-0.860049324477859	-0.854636078133795	-0.882118089882396	-0.886452849649987	-0.897387613245332	-0.897725969888346	-0.89342722926576	-0.894235203570357	-0.895682812748576	-0.897916326798585	-0.887413301113072	-0.889326244287199	-0.863468874373594	-0.835412298144276	-0.827917058160599	-0.798976991763072	-0.75125435377841	-0.741680490375911	-0.690748111080412	-0.640497767157509	-0.615315322329907	-0.548419025081333	-0.513899900387124	-0.453964715969619	-0.410110223791066	-0.37217228125819	-0.32585469786321	-0.252630773167738	-0.2313884361614	-0.160411673237498	-0.103602225353606	-0.0190305805539483	0.0401036235729618	0.175725295888609	0.246499265437261	0.330185182667986	0.370391817197635	0.380447472574097	0.411451454363503	0.393583407996555	0.438838509707924	0.430012099824928	0.438741759829089	0.469625026349304	0.521551449547255	0.493649480109942	0.565059398209212	0.561766484576532	0.648760298662838	0.63508876418217	0.718567677578434	0.732157698624243	0.771205614218467	0.783340232399671	0.779347870825965	0.763207094879791	0.800271433985501	0.789323147505495	0.753174223315836	0.728589720598457	0.609606252624573	0.563194753898666	0.481839323405404	0.454907192048279	0.35170585297247	0.277437190939379	0.171518909269062	0.104418471280151	0.0446863028788159	-0.0243926241038659	-0.067054588691796	-0.154611154904326	-0.189358481640197	-0.214185921856138	-0.238542048505415	-0.247485901165648	-0.26883093030732	-0.242285079461342	-0.252125054151914	-0.239445419818448	-0.263883472941771	-0.251066741894504	-0.254004277840764	-0.23486525814951	-0.259842984667907	-0.241756097226892	-0.247958336179678	-0.275978882230742	-0.262361420862084	-0.325746192847308	-0.382036788811234	-0.42476949247497	-0.496853140709163	-0.578726290292783	-0.664425689212861	-0.740448523999404	-0.770577102472746	-0.823921540361518	-0.83377734044712	-0.865514212753955	-0.919117151670548	-0.911227954034313	-0.936749621306812	-0.925463189950863	-0.950610023022028	-0.963324942322518	-0.942341657388072	-0.969332968057384	-0.958876812326618	-0.986596973283585	-0.980022703828481	-0.985983475827795	-0.957653750627821	-0.946835948960959	-0.921070649776978	-0.883231030881546	-0.867675079761155	-0.829745906154667	-0.823703620673351	-0.816875928684872	-0.804598175372327	-0.796387404812251	-0.770681259390559	-0.767912524325948	-0.771128378773988	-0.748742334477909	-0.720584087020122	-0.704098333700721	-0.67781040169437
1.03273819039485	1.0179542162467	1.02602048333326	1.04268789640961	1.02418274689318	0.977406213776265	0.942239487796271	0.944205317408989	0.880404807373856	0.833471204940814	0.770722272460603	0.665341112529948	0.64417009844118	0.586602520795147	0.498343367766758	0.447159172387665	0.358442141552662	0.313064768421431	0.269523933718839	0.193912282825962	0.147271457232856	0.0893138592576033	0.0653382290929815	-0.0109745448715323	-0.0465209634977175	-0.0919365618393782	-0.137988631963953	-0.180742986420348	-0.19220785235055	-0.255387983890565	-0.330721531654027	-0.378280499906859	-0.430156763338702	-0.475286812719559	-0.482091830875675	-0.510907086934903	-0.523534082864997	-0.528990853404618	-0.562050394411679	-0.586647278816014	-0.636805747593099	-0.670833504767756	-0.723503466935494	-0.770273659329328	-0.802741731639892	-0.813101879002943	-0.835788427859615	-0.858169526440644	-0.850227153951895	-0.885836491375861	-0.883187914599094	-0.903503660483192	-0.89354535023721	-0.895848548301726	-0.893396318589606	-0.878967946466777	-0.847961668925715	-0.833669156679724	-0.816994591157768	-0.795192953284697	-0.74915804461789	-0.74787795001225	-0.691969212862414	-0.658279728525706	-0.632109429543064	-0.597882022926956	-0.573167377510897	-0.522952908555842	-0.500476503857882	-0.430867251898427	-0.372998891051711	-0.284651475992322	-0.246416172082271	-0.144198619161233	-0.103915226945957	-0.0650759689509345	-0.0241927991543858	0.0157315591461196	7.76718240492682E-4	0.073341747945562	0.0898191211508431	0.114369046742131	0.11042506297445	0.149272884637881	0.192775965188097	0.2366443356553	0.273879136781456	0.334403377829491	0.391176089226283	0.457920514362759	0.452664102420663	0.468358220856896	0.416195620776507	0.427232453084534	0.442603396134516	0.385696455058881	0.352256512063032	0.281703546617899	0.264669663010347	0.171326274147141	0.097890481581746	0.00199184218529742	-0.0237966039910003	-0.117282436974066	-0.186563785180439	-0.256597965596374	-0.318678719107248	-0.395973657415925	-0.456073213601661	-0.469008993875244	-0.528954518614314	-0.545127546759846	-0.55599073696179	-0.598595831466158	-0.584419183317576	-0.581496761654408	-0.561581521537558	-0.577577742861511	-0.550752472440573	-0.561832295275492	-0.57668036942085	-0.549019857776319	-0.594062115695982	-0.567772222562269	-0.595822848230593	-0.585543389314438	-0.629923717731966	-0.650285155251388	-0.676975064123794	-0.71399600917557	-0.776155592146221	-0.809065512038981	-0.87572221331406	-0.916714013171485	-0.936171386323289	-0.980498835642344	-0.982917113449137	-1.03386658812707	-1.03358596149517	-1.00894753080491	-1.01559542341927	-0.999862523879342	-1.00842090286879	-0.976232878165383	-0.991190927576201	-0.986667099636153	-0.958477142011798	-0.947862863182005	-0.953497694044862	-0.927093405880999	-0.923355600747065	-0.889145286030401	-0.867326564582092	-0.828369686477364	-0.777435374795825	-0.756109532270088	-0.69243958699296	-0.675506432477829	-0.642524498910084	-0.605747877411601	-0.557591692785887	-0.540662218297963	-0.509673391604808	-0.475743448851796	-0.421663284052597	-0.356591263301407	-0.322969998610432
1.18169660874509	1.2322736919842	1.17541388068796	1.11094592201062	1.20294010097606	1.11847857185294	1.16109802166688	1.0757377729708	1.02563488728843	0.99829712942805	0.931976939785564	0.858644492938338	0.801650224616128	0.739123574718507	0.75146115712484	0.697072124824751	0.605262441204274	0.567210705908255	0.557223616339981	0.466453555061101	0.502567239060615	0.433427077014317	0.426376946563309	0.38649058005877	0.322789239943975	0.330718017687787	0.33908317001333	0.262783579070356	0.234909257619783	0.190869681275748	0.0837799497625678	0.045552783862255	-0.0353743936530317	-0.123245582143323	-0.156934540832021	-0.180123614671946	-0.216065094043442	-0.239531263925538	-0.294961035975605	-0.360590540814331	-0.409610224914021	-0.467322601907898	-0.535724490700804	-0.606126452131592	-0.620356253471891	-0.658943068995607	-0.669242983695182	-0.718058695552345	-0.728611318939449	-0.748711162784309	-0.77289005696586	-0.792219398657411	-0.834538936946141	-0.85266713487768	-0.869039867102826	-0.88753343049131	-0.900975897247653	-0.903257248258745	-0.9095392185096	-0.921464090979509	-0.925685383377338	-0.914611329549402	-0.904364661022969	-0.897051264410208	-0.886730799466774	-0.868370838428543	-0.850088470054027	-0.814141262530605	-0.791335946760854	-0.765405180219348	-0.723238587388744	-0.674859695377462	-0.623176351162031	-0.534291405073617	-0.481102396182817	-0.44774464024036	-0.395146600756946	-0.376056517725326	-0.346563586262626	-0.330555318744754	-0.302090549929632	-0.291055780369271	-0.248701158624647	-0.207163593051726	-0.131944349362977	-0.113473982993592	-0.0928991560650501	-0.0340566161938384	-0.0034119925872247	0.0107396836442477	0.0046585986118972	0.00455865048283536	0.0281979068881491	-0.0137467720503515	-0.0424237045555585	-0.0438921283248343	-0.0882056766194731	-0.0966339108581663	-0.126672942902891	-0.189998898595927	-0.253658695851532	-0.314846951366712	-0.38415077857434	-0.434929053731068	-0.533926660438616	-0.590050435965711	-0.625597537155793	-0.684322370774836	-0.730908858007339	-0.762986150765882	-0.776710124554823	-0.813216725368793	-0.827904321636301	-0.840842254642121	-0.83278393179859	-0.834166310301619	-0.835837460759139	-0.809061584942322	-0.801398382635859	-0.813241447692462	-0.812743418217877	-0.808727924064763	-0.816042912673068	-0.817325969881705	-0.833095186735796	-0.821248304751496	-0.808137005284261	-0.851271783013928	-0.864687486540485	-0.885132201109862	-0.898066852098344	-0.928869549218032	-0.953291135246409	-0.976046275954887	-0.979530517527588	-1.00891976792239	-1.01625766688728	-0.999041356848297	-0.982067815172118	-0.967096040413304	-0.933988336866741	-0.930398276140194	-0.888106177008274	-0.874957043912151	-0.879444104909909	-0.884329166101597	-0.867197504363275	-0.851038844251948	-0.854919703921271	-0.811831030086684	-0.781970997823152	-0.758336117354988	-0.679748933872974	-0.626581679807273	-0.549681099608084	-0.484622483328828	-0.394461148077244	-0.311108232850907	-0.257605504534598	-0.215733543423702	-0.162058434308107	-0.138816081791377	-0.103520710586483	-0.0443608006550856	-0.0206616423391531	-0.00192528543269074	0.0533476130403166
1.12412351693262	1.15392945173021	1.18203674129117	1.12976722716814	1.18021264860257	1.13991130596892	1.15773799196685	1.17648007000098	1.15951479738325	1.1090999604097	1.02043822040223	0.988591371606402	0.973452506323498	0.958005300529708	0.972691124076823	0.914818455960679	0.907799242838256	0.911720203108947	0.906932471195687	0.896148291861503	0.86085225600727	0.836591870684459	0.825469063338566	0.724440657699722	0.711325430297656	0.714782829162167	0.628520986749327	0.598891240897003	0.558055120829453	0.497156821069112	0.395124542037351	0.307000583980186	0.21562460001481	0.140574184554658	0.0787462858482525	0.0991199672297356	0.0404067603525743	0.032660611540876	-0.0130183961411563	-0.025967051131698	-0.0730743589785533	-0.109324532138884	-0.177068514896321	-0.222672716648273	-0.261955670539314	-0.284383757755613	-0.296330438890394	-0.319147362212271	-0.333160884924076	-0.371223091839149	-0.411500714335913	-0.48044596823968	-0.545334385495808	-0.608117595217228	-0.649182430912306	-0.694944526856053	-0.725539943297354	-0.774541484459493	-0.826739245386812	-0.871013840937739	-0.897686009859624	-0.922961210455057	-0.943835484290887	-0.961462643469091	-0.962623727976575	-0.965538849976685	-0.967554363931219	-0.955259056125631	-0.947096794640247	-0.926784740952631	-0.90369455663034	-0.866171243120289	-0.828312373364021	-0.789687253298197	-0.754876889055152	-0.728863068386692	-0.714580500797551	-0.714336300822925	-0.692933787310229	-0.686110549916222	-0.665843995900117	-0.667495661267335	-0.63953970249742	-0.610957441314892	-0.582302857687649	-0.56047541883775	-0.522798464834086	-0.487754798416255	-0.459188562984705	-0.449027409059073	-0.409488675247356	-0.382763479057374	-0.379860195339549	-0.367671356787267	-0.371203552884558	-0.396267202055275	-0.403688542188432	-0.430177441351562	-0.442904466534044	-0.493039217229479	-0.556882649361843	-0.620806445002399	-0.646602084909058	-0.720854340384483	-0.777095617101097	-0.820960807420568	-0.86246372042592	-0.895778699746539	-0.923788501451649	-0.929019632420623	-0.953303815631006	-0.958628467629005	-0.970197924528856	-0.946871905452635	-0.94818909953493	-0.949354878765458	-0.932762885279066	-0.941648317198311	-0.935706647251412	-0.941030347848692	-0.92356668993604	-0.917986287058303	-0.925655805855065	-0.911664497373009	-0.905447428794697	-0.892075006120799	-0.893401455627642	-0.865956087463592	-0.883070261261459	-0.884204314705504	-0.872727372300792	-0.858519575177356	-0.842093514454381	-0.846773667117877	-0.843239023750034	-0.81604887943672	-0.834123112656261	-0.821920379325052	-0.809102575288654	-0.778151730257454	-0.793222002068211	-0.774818785022875	-0.760398077122347	-0.732419018356907	-0.721555775253443	-0.702183748449323	-0.672109938278567	-0.631716560088021	-0.575141794282404	-0.542386783742014	-0.450809806953856	-0.371954485644982	-0.274791348796653	-0.183506587280612	-0.0745962873468713	0.00891803943367515	0.10305108413575	0.117109068869938	0.146786212495623	0.143311711380902	0.182654889606306	0.219667768785222	0.271245739284044	0.198553532385501	0.25917507394427	0.271636393908451	0.332375330686179
0.865599598731308	0.928327762601756	0.985542780201481	0.980328295484877	0.980441394005248	1.02948848117628	1.04367172247432	1.05615082512838	1.11361691442841	1.10289433174221	1.08005734870932	1.07931834208194	1.03471720859316	1.09038174046825	1.02163508802777	1.05557891002381	1.00273581765759	1.00418948908973	1.01960497619514	0.975208764414971	0.980518826613772	0.994034797854062	0.947814351647912	0.9188886307243	0.855304124854158	0.830449108074909	0.779449201492179	0.769108324729855	0.686539624107925	0.677320415842365	0.619547551173654	0.560561893550788	0.526600500538062	0.465993697971773	0.466384612169693	0.469320476333099	0.474029753854589	0.460309958792756	0.473827864802871	0.43339761417559	0.440596920500325	0.410033594948449	0.346811859877182	0.275340751871643	0.247809918724103	0.221096962232637	0.184053266862971	0.170167098941153	0.131993106409621	0.0692446190864889	-0.0350461320697612	-0.130740307633395	-0.222752011275096	-0.302872813986209	-0.379507031471439	-0.448229806290129	-0.524354521963716	-0.594793658131151	-0.658186822866742	-0.73162827872875	-0.772192997475756	-0.814755000537262	-0.838947084113127	-0.87088483811895	-0.893202743045505	-0.911307563031145	-0.938996536022183	-0.943343487708847	-0.955504161994651	-0.965583856163388	-0.951732046622588	-0.957922602444646	-0.946495016247088	-0.940080387680935	-0.930238749702807	-0.935734878905604	-0.948415511930349	-0.931787236433124	-0.960115245859743	-0.953198411179001	-0.950875426385002	-0.928159455695357	-0.925071494622728	-0.912673678195486	-0.890304298608831	-0.879443995370807	-0.846412017989736	-0.803594261414343	-0.790370471939604	-0.749454348386575	-0.716599004841557	-0.696993956037467	-0.665463565294707	-0.69212882789756	-0.665488266442709	-0.688249447180162	-0.71161472434516	-0.723989614202179	-0.744457115474459	-0.779588755703554	-0.817741137764443	-0.847867305271379	-0.888671312728972	-0.912809863251869	-0.949864919075528	-0.950969048280152	-0.9621827799577	-0.98039232756325	-0.987277393512778	-0.993388913366432	-0.997570499329269	-0.983906004376693	-0.9873999611336	-0.990901125870055	-0.968286657305191	-0.981264562160461	-0.960038195507725	-0.93851285523036	-0.93853528874853	-0.938510721698275	-0.891553363573526	-0.875042909996099	-0.818033965576012	-0.796577298003723	-0.767302115186688	-0.73367381105622	-0.693119575934614	-0.69547431367167	-0.660743641984918	-0.609005772977667	-0.611271261256106	-0.607679337135083	-0.633896861602624	-0.640281835488264	-0.640247914907854	-0.632675669048115	-0.6453051983027	-0.633628508029389	-0.633638603020523	-0.593613716133112	-0.553825698108602	-0.474282500530202	-0.465709928300823	-0.416593645660816	-0.374274904083892	-0.306593906807167	-0.259687389672079	-0.230182351982044	-0.16416748470136	-0.0954235580224351	0.00643165230913822	0.0703899642639224	0.144431936809576	0.182327220952046	0.257269738214028	0.326976090313522	0.32966800051666	0.35837471638725	0.387168261740632	0.438766819395572	0.429948649535966	0.4446607280199	0.495888834016891	0.552163146168052	0.635376603964763	0.717935418008092	0.720040874162564
0.518155335234948	0.545711385947306	0.59964079452766	0.613103814948702	0.660173022929918	0.739289404707018	0.742672556563684	0.81845416504282	0.873842857602787	0.875463726511205	0.896365076771009	0.875139869561028	0.879446445599953	0.872842013893671	0.912395941215356	0.893632587761804	0.899283518723753	0.886477914044585	0.90104836651485	0.913714273197958	0.941283379578525	0.921944440004272	0.909041137808815	0.889794787940748	0.922345808375777	0.89770924145576	0.903834757852719	0.892771409732384	0.884382462699416	0.886518514653987	0.825839381907079	0.833659061823815	0.805800536474072	0.759477678774294	0.817621008843486	0.809281791184047	0.807603399596603	0.809664749796013	0.825212946289141	0.772634256817319	0.680513510947787	0.658257280815189	0.644269900088837	0.54425783204078	0.497288650366757	0.469954963430097	0.443476469389928	0.386268171843386	0.385542315606092	0.327959459019058	0.248079402988489	0.170818377381987	0.0716484946072958	-0.0401520433270588	-0.0854670195185945	-0.143752683690716	-0.209600847611436	-0.248086811190271	-0.303392513122833	-0.35298034971378	-0.449451189870666	-0.482033150045202	-0.541582593470116	-0.580520519747478	-0.637500296591784	-0.657971658626389	-0.70195827177848	-0.749725747729469	-0.783038232446091	-0.820716203616413	-0.848407552085234	-0.871558313957304	-0.910825052320039	-0.933031416801221	-0.961214923235513	-0.971903207885211	-0.977219916147399	-1.03227678452031	-1.02565817565341	-1.02777787713724	-1.05945812460089	-1.0772296250953	-1.06206832241595	-1.03751856489312	-1.01805181140963	-1.00510588454446	-0.997844367082601	-0.976918100345585	-0.951946584747416	-0.933610704928818	-0.931551276656451	-0.908902409928805	-0.883149643020223	-0.886611995506413	-0.895012010461078	-0.891923127897654	-0.885459426977297	-0.892860877565361	-0.904814500083318	-0.917934069045422	-0.90468648644287	-0.927660638848424	-0.937272769575196	-0.954201216795847	-0.950139886154561	-0.958161661061462	-0.959953821885733	-0.959225784657621	-0.955479825257633	-0.954206353587569	-0.943149845058166	-0.940902654386005	-0.911068677075946	-0.887354381938257	-0.847838987484196	-0.815069919661529	-0.777077018250564	-0.753333921763904	-0.714049352669895	-0.663096797300719	-0.612849812435902	-0.559541768110636	-0.520878230050172	-0.508329706652557	-0.46459995230211	-0.445365614769653	-0.437889380572492	-0.45303520714584	-0.409979725092526	-0.389663514872115	-0.393938350968969	-0.423947482881781	-0.420584003343077	-0.402008320535414	-0.351279672208846	-0.361762791272688	-0.30893484610334	-0.262825704439442	-0.230272069657548	-0.166939551015716	-0.135759537545837	-0.0441797506514833	-0.00345883285352213	0.100566211021294	0.12585775121103	0.156007665572839	0.212415407548101	0.187758476006113	0.235536235666155	0.265961655290159	0.224918542154798	0.28707664899454	0.325243818255228	0.378628063199193	0.411597279398235	0.482491802277025	0.547456763282613	0.635087867653876	0.674702482090508	0.763561480411373	0.804727628127255	0.828226667882381	0.859221091434087	0.912328358188509	0.926572952183822	0.953204735019973	0.975239346799809
0.147824397511223	0.16288625049923	0.227182531645567	0.280590690072043	0.322000642204712	0.361751316041932	0.451890166436353	0.478805145060047	0.489828047682387	0.619360375699467	0.621873172239568	0.619200372632025	0.63623033406768	0.677050362423278	0.6267688754021	0.646029510965521	0.652745346662937	0.676673948846847	0.698280877184145	0.781359301851847	0.737673769994678	0.787243159118346	0.827313667836643	0.817004142127384	0.898520266334767	0.902207916623344	0.887005959080623	0.909889142430056	0.9464675847219	0.919907692272525	0.921942474534819	0.908949780481754	0.83553513928459	0.892772376585485	0.882304824628879	0.872460273854364	0.845910790904221	0.886662540315627	0.864199038225198	0.825500085544897	0.784087729660682	0.773515482810231	0.767512247915101	0.72469587623717	0.671579561172971	0.687259540979082	0.678345626318284	0.698231707040553	0.713127339280134	0.682860821591691	0.655264209162705	0.601659815885961	0.528034069677929	0.443431549327509	0.392655757819083	0.380394048027691	0.311702946110463	0.268335752098157	0.189043192798037	0.135622357820092	0.0621078466307212	-0.0358121787959781	-0.0700344942717509	-0.164172129785084	-0.237374350057945	-0.302342351571375	-0.371851219252572	-0.45421710713021	-0.537077510840661	-0.593332283561657	-0.650043527073228	-0.705498378232775	-0.758187445078601	-0.814853559903422	-0.875641748309309	-0.913639635478398	-0.931093932362489	-0.943054830335802	-0.962395985148743	-0.969501452892234	-0.967424392093201	-0.977480686758982	-0.97649644403784	-0.960537748500671	-0.959611694911422	-0.957987520382826	-0.949951881610682	-0.919381020372297	-0.927143012587291	-0.913646147826973	-0.91685897219667	-0.89915932708635	-0.891920754820067	-0.8693059724497	-0.874320299572276	-0.877670600842859	-0.85927648637746	-0.863386550552931	-0.86949191228979	-0.875127111032517	-0.888521178357144	-0.877368121267983	-0.875847968411671	-0.880907000691193	-0.868918511963193	-0.848677715969287	-0.810987489538016	-0.7856833900337	-0.752595593464633	-0.722360769778963	-0.677418109550392	-0.634003062524487	-0.595780919069921	-0.560735990113538	-0.483364632692911	-0.442588847532361	-0.406395906659286	-0.386535403619657	-0.358859950779764	-0.327398789695568	-0.300347389647818	-0.317459830019177	-0.306598232886479	-0.272730724395233	-0.268662795092174	-0.240684893013289	-0.212535740176576	-0.201175736510133	-0.144955876287042	-0.068094014181277	-0.0250083005309915	-0.00483571937772094	0.0804494872766436	0.109418793861463	0.208975969568319	0.224348931782308	0.209351088386562	0.295803969378406	0.307421623006945	0.355461183038934	0.388875116883079	0.409924937165692	0.459955440779752	0.460293837881608	0.484665495503148	0.46085110898366	0.4669570604396	0.451662627190742	0.461047678897789	0.453893726492398	0.48011830719734	0.485437621766344	0.59217002317908	0.608916912409412	0.69217402171881	0.787927313167676	0.894822428200571	0.910174033382102	0.929584270235755	0.958002773939046	1.00506905836003	0.966576414923646	0.999614653885813	1.0048490958796	0.973598876270993	0.973857601417226	1.02521264422023
-0.29596522960404	-0.242272590817091	-0.22110115071165	-0.166891308983214	-0.126236262309774	-0.0684054539383422	0.00724583037982273	0.0646912925077972	0.124006593652882	0.204872536424675	0.195110194272178	0.26599751506819	0.324158968430737	0.282618242154727	0.281935982745651	0.334727759086222	0.387292439907553	0.427859167609989	0.448377407828665	0.524248453238869	0.547006257767719	0.580344103029008	0.621972651124976	0.633382685151673	0.666679928188281	0.719431336880875	0.719695252414218	0.742582060151349	0.786781061867863	0.753635117124712	0.770996763666569	0.745417592062762	0.739600261633639	0.746229176893423	0.794181098957282	0.784791753597199	0.817785106410499	0.826445612482453	0.794452161874702	0.883250968156121	0.893682694396633	0.868717594002572	0.884702014026529	0.921772915858989	0.911037580290688	0.978869051499472	0.968188566409841	1.06938423123013	1.05670482306741	1.03825686274565	1.01533714142046	0.98780851800935	0.934270751971433	0.924309393583187	0.856450737435031	0.803827874021825	0.706492299471735	0.628857114172324	0.539904050776244	0.450008603755873	0.337758328119488	0.279793827505779	0.22779613543791	0.144724359527043	0.0525324030046822	-0.0156952392331874	-0.0833921151172	-0.137769234227921	-0.224720296305655	-0.311665302353316	-0.378340051314613	-0.420785354871643	-0.49048938813671	-0.538046330062959	-0.573200064886717	-0.60793463291574	-0.637247866376758	-0.638512022571487	-0.651157315992574	-0.675550862256325	-0.665337032709989	-0.666088779578156	-0.66840845652601	-0.702529659362118	-0.704268144214449	-0.719942628099832	-0.742468867580512	-0.748740066877396	-0.751521682885081	-0.745491152601229	-0.758430128353336	-0.757430101409884	-0.772103109013709	-0.783011669005065	-0.767694218065526	-0.75338371196319	-0.735595687692849	-0.73082047094548	-0.7175574900431	-0.726006350715814	-0.693987680578666	-0.681941437587498	-0.638215346417988	-0.593370415146369	-0.565089358428758	-0.511404580864035	-0.456242274805313	-0.420099971896474	-0.398020740412034	-0.347156688962793	-0.301910575758155	-0.266801404121991	-0.265346621657621	-0.244759410862794	-0.251639264026503	-0.210509054095675	-0.18034511429939	-0.169269958424083	-0.147055862741238	-0.134045751820154	-0.0990705717989492	-0.0489414647324795	-0.029701873173656	0.0396852744717966	0.124571564289449	0.205974380367582	0.236236964138019	0.315528988328924	0.426723643957403	0.505127816368994	0.541115634834925	0.610527471661353	0.635590672622352	0.627581252164756	0.660506051632252	0.612513462930729	0.590676782272364	0.611376814671761	0.561202316285138	0.548628948314507	0.60570297759131	0.601344781437069	0.64221502542892	0.686544921727184	0.64349398368769	0.641578498729353	0.699983406429157	0.671950964825435	0.716677953492316	0.740656279432219	0.75503603112154	0.7512146772498	0.790548139512266	0.83171624405506	0.859150750746232	0.85558647693957	0.922199966284202	0.949577056534779	0.94531738121737	0.916429986414885	0.935106212984249	0.981236024598153	0.941706922763233	0.88040425476231	0.938307308478003	0.890774833897343	0.886071888371398
-0.690659007048018	-0.651094409963087	-0.614125481788686	-0.569703791439785	-0.536406218483358	-0.490736481696117	-0.429050764276949	-0.371675648690175	-0.297460694641947	-0.212320466707727	-0.188582829655294	-0.115429296358367	-0.0998208987882974	-0.0510204412738375	-0.00556205637973652	-0.0136313462579753	0.0650341382915704	0.076211804245581	0.155109767990261	0.210530252957892	0.230096541747299	0.290480690368071	0.294955760235651	0.364322616605061	0.391551451267129	0.424945998122343	0.439563654770054	0.481940774537047	0.531026391685026	0.544753952614828	0.528133342229425	0.550392837301081	0.541657203754838	0.6049033307076	0.642160532051282	0.72190797853915	0.715064584821638	0.72762263821058	0.746460466986552	0.804370350902392	0.854248571530215	0.914557302576735	0.941566309526801	0.939092144973425	1.00472889324048	1.05075654994773	1.02211558869502	1.06516043554478	1.06886807506755	1.07510146176781	1.01961774155449	1.08852317718478	1.02222969847369	1.0081035447969	0.981828530858502	0.922552944763897	0.891829741703386	0.854851471670457	0.777111973521848	0.75985770269121	0.68124461319039	0.592581660385948	0.50184498911766	0.453105044021177	0.451771674531403	0.391324189697982	0.32425620173324	0.279880189573631	0.203349802230542	0.128278918842672	0.0735485163374416	0.0515280632166202	-0.00981853238363791	-0.0504317284501651	-0.113740845971195	-0.152351458969247	-0.170215660638711	-0.235737237720479	-0.26706011286934	-0.277386340551431	-0.312409902143733	-0.356057339251226	-0.391065598269092	-0.434443699080979	-0.479641034082396	-0.511556532828102	-0.52384803842103	-0.518131453498571	-0.518735318648505	-0.529882586702112	-0.510110854491692	-0.513907167810973	-0.501646518369109	-0.483126677374269	-0.460136588640554	-0.431200244679809	-0.418980322414017	-0.389913820185881	-0.387895712172664	-0.354276610037833	-0.30783901405925	-0.278351014501359	-0.247927873390227	-0.185078795427346	-0.132562702606344	-0.144680563497902	-0.149684540682063	-0.140398279088886	-0.11557713147282	-0.114700777937519	-0.0943399864429699	-0.0974373853185662	-0.086890325293894	-0.0502763896342863	0.0072571554227291	0.0567464260340834	0.104978261057718	0.155345997577916	0.190099456508581	0.30291497696767	0.35620033642589	0.44067141573027	0.505271394051442	0.61288454113146	0.666485276730577	0.688821463049237	0.689128826936723	0.82258064516129	0.798706253146674	0.849757286468261	0.913618734338358	0.851405259370989	0.897436783649058	0.79735142120859	0.792408417119373	0.796482033261707	0.786615864932032	0.757033257903791	0.763416235077667	0.746775461387793	0.836942980030208	0.906958399328055	0.887822274017405	0.863860715062665	0.873400486891056	0.86994641022407	0.835520046832277	0.835988621553572	0.84880361178889	0.818532064948376	0.784816580198712	0.736537998098174	0.73964060914393	0.685562333631958	0.679102642002862	0.709164222224618	0.731454567469227	0.702810361482671	0.769026982204571	0.765959849912368	0.777973461101233	0.735150137088403	0.763117374390871	0.687815574458975	0.667900304992835	0.676101890054163	0.707893689379595
-0.898135509054431	-0.880040988963278	-0.849575688406765	-0.817104029623059	-0.78442049399691	-0.747060845355582	-0.703558234347238	-0.655656847510064	-0.599501975883669	-0.545935983231678	-0.482488627568338	-0.432480840821746	-0.406102319414951	-0.383102243201939	-0.376828342710487	-0.337225405708743	-0.293363503489317	-0.259642936644541	-0.203847793099753	-0.171061070333032	-0.106984586405458	-0.0845600004308266	-0.0133679291338558	-0.0310584682925743	0.0229467280298578	0.0557415132429989	0.0939456771209108	0.0876784782909515	0.157975528539425	0.181098612828856	0.218300011977889	0.226627552339956	0.261671072570637	0.293839015104511	0.334590288087812	0.420287543587765	0.471000439051575	0.522333536592261	0.554365691464757	0.62214595765641	0.653730208219352	0.714209432561835	0.728233177216044	0.764120695350969	0.833176961420336	0.84036418523985	0.935174718648466	0.940002689784059	0.996494144251311	1.03419292114789	1.03614456738498	1.06359866925522	1.03317021381149	1.06868540007425	1.06055760869021	1.06608744333056	1.09546829976996	1.09711431891474	1.05611732684607	1.01416907329926	1.03969232809374	0.976973274887808	0.930638182142189	0.884473419730083	0.827470241679219	0.787102349567193	0.746935981924706	0.697362094596778	0.686402858869159	0.58868480546826	0.506777409882121	0.440935653352002	0.392336444045665	0.317445074677647	0.235443304669277	0.153365196101204	0.100174758935404	0.0796173342813086	0.0283628347600497	-0.0141874592885533	-0.0107971034770463	-0.0765362687273457	-0.112192161277726	-0.091708516844393	-0.115278455732801	-0.0848574985554321	-0.0821816360183541	-0.0741223021582803	-0.0446553492332389	-0.0333214396252412	0.00262937986548348	0.0927246751338085	0.0663181619273265	0.071241732051721	0.0759316983319846	0.0656230395689307	0.104413575190316	0.0688956909130158	0.0611596848566548	0.058183680089372	0.0966392431527991	0.0790790468164968	0.0783294426057815	0.0636111864325819	0.0757492628836825	0.0646614349465466	0.0872416973460761	0.0589948563549828	0.0834215649217865	0.103793601621904	0.175006188896184	0.198557312950536	0.251914331411983	0.314823578048115	0.343863528840039	0.442627510887668	0.516650451772114	0.613128035126455	0.651942683853586	0.735867577229706	0.786543930741423	0.77467494903511	0.872701017273631	0.909796765960319	0.914140605818051	0.899822027354327	0.920103777502065	0.953727934871711	0.974864061036813	0.977027414652786	1.00530779625697	0.97092425423377	1.05236037190448	1.02289060835924	1.00518027753791	1.04521943173713	1.09765314014397	1.04405405636748	1.04932269380457	1.00060239971767	0.9837340267891	0.954096103688761	0.985866832506893	0.984331415778278	0.905325329151991	0.891152743850206	0.828116439910352	0.837636572729377	0.720750050165685	0.685003403129332	0.594833391282115	0.517066602890623	0.5465609417078	0.490424404138739	0.488562909021191	0.468565684026136	0.504000207375455	0.509605948762545	0.494505061845219	0.489796720253735	0.451324823561816	0.460618074865563	0.420448518230187	0.385388734700149	0.380672482746501	0.34680131250105	0.434272771236126
-0.946981491524261	-0.938364048825707	-0.93032266397579	-0.929854070262321	-0.908186958207624	-0.905132128580746	-0.879298699541936	-0.859825232973177	-0.829349510706744	-0.803930470317063	-0.779028542542197	-0.741258763300206	-0.72006582861095	-0.711884980730884	-0.694411621170431	-0.670864506547089	-0.648156944211624	-0.61926611015571	-0.59714164062085	-0.566724875922321	-0.516669562774885	-0.46649451286151	-0.443709755128962	-0.439926449448105	-0.367732293939102	-0.324691804021313	-0.287737373012404	-0.225559287026268	-0.207459024216813	-0.145551755060567	-0.112222980771405	-0.0811795731859132	-0.0474919118349457	-0.00966589705025317	0.0394934108097212	0.0906136880862251	0.199127934110768	0.194948379387111	0.283964713088323	0.323271969850959	0.327564108384435	0.359725474101521	0.444858303514482	0.473607425806846	0.570821588815106	0.632333406303165	0.688551263589374	0.727800255003428	0.753913036048898	0.844153248233853	0.884045454363287	0.904526026383249	0.964598199385303	1.01328288403175	1.00461082934007	1.06394781638152	1.09109589482705	1.07041779989369	1.06671306106186	1.07299067115279	1.08818617948026	1.09093541807986	1.03971390143298	0.991565012354531	0.958011968526048	0.937731100018017	0.901409201672061	0.83780940483478	0.806596939506645	0.718370477429936	0.69345915761129	0.59559205264269	0.558371316598868	0.567706096383331	0.449712269291808	0.47093679601359	0.432538202098258	0.43703988668923	0.371127518423443	0.345760370967448	0.389408036792468	0.395552934897143	0.383679208453221	0.42809944864603	0.454973102799037	0.488944214640697	0.473863239091591	0.461127626676975	0.510406873415655	0.52923921202449	0.568204023447458	0.540642310141329	0.491757467253954	0.504860474857707	0.483320705151358	0.43193384135989	0.409542454481433	0.40804183858089	0.370271412923049	0.411156935360864	0.355199273901103	0.35635357880872	0.334571939262276	0.38014153839074	0.384042312388065	0.400692760049484	0.351205187613647	0.414882170356029	0.449832766012393	0.521312996628602	0.488601385435401	0.56816254227484	0.588408076148834	0.647569811951838	0.711207066069941	0.691997313073431	0.721188443876961	0.744640958810982	0.768343804619322	0.753560324454854	0.845039360562655	0.844979690815272	0.884980541007457	0.894081844507329	0.953991455035346	0.945533055147003	1.02108027272869	1.05346861524114	1.12408232529465	1.19213042351188	1.15273291458583	1.16228799287839	1.18067845477196	1.11303084907265	1.12261417473854	1.06822494060824	1.05694034979528	1.04968502321984	0.9977329229809	0.967412465616191	0.942411192303493	0.924746449624882	0.790354673923087	0.781505836951449	0.71162394189361	0.711682053506405	0.677770723241949	0.5795434746341	0.492177683163631	0.484306332846533	0.394502963897327	0.32417004918863	0.291519652909893	0.285252558975145	0.239278998843408	0.224948288858107	0.175535688504799	0.181369772626246	0.144483340303915	0.142587472729522	0.131510719247847	0.111374333642487	0.129076362536748	0.0848435739331958	0.0753442392354247	0.0453913357328781	0.0145071873196912
-0.831469443419798	-0.852203900789845	-0.863327395057399	-0.868136405109558	-0.876811830174255	-0.881990734838706	-0.886399810961143	-0.899570617413543	-0.90931265851483	-0.914951575681363	-0.913895065486485	-0.903123473287418	-0.903186651394054	-0.900624102535552	-0.897596822374066	-0.882191407566195	-0.879320988260328	-0.865679200514981	-0.820096800019318	-0.792774366458797	-0.749908532261051	-0.716033070600869	-0.715429456559782	-0.683929791353847	-0.638982485160083	-0.595442898394337	-0.568612827118852	-0.512296957569429	-0.483046835574012	-0.434066744027347	-0.406262174576243	-0.391745985265382	-0.37040670523652	-0.323438599739549	-0.28823695336502	-0.244945935090337	-0.195609077180333	-0.124157346631592	-0.0786420111922971	-0.0506388127501247	-0.0122674938145875	0.01300893201187	0.0857760106901661	0.120056362328676	0.22828635900918	0.253048937707024	0.328827144948969	0.383717206840858	0.486852088292529	0.559714927440109	0.585454498304057	0.643615260587821	0.692012996682605	0.752849640560417	0.823150615943015	0.86263309132522	0.896481975735827	0.958207973932345	0.968684853919246	0.936488522107897	0.95309891928878	0.994909979360536	0.948167362650903	0.948099667882764	0.897109243629222	0.905264890458875	0.889874223312539	0.85581121907899	0.868033674392152	0.858430718309873	0.822831012638876	0.752175207131949	0.724077889836589	0.771677872440358	0.77202021102234	0.707225304974126	0.738083474533576	0.71303412202147	0.724033896211335	0.739160928810592	0.754600024702225	0.777467780306497	0.737597509177012	0.773401733783279	0.778678520337817	0.771839865913086	0.716972607752068	0.7561154388516	0.750265603791053	0.77164912386831	0.72488131470754	0.757440478718126	0.803506765450377	0.777169956083238	0.758493285885023	0.727584635372967	0.692208504353899	0.711812730691124	0.71277554662141	0.719391352648877	0.715138822199466	0.732969977001744	0.701539453522679	0.716573488277765	0.771979098372556	0.753342540004144	0.697617220386778	0.706552515966349	0.658466528613058	0.67781222556591	0.662265820814609	0.662291881841101	0.656449784453501	0.667035037943327	0.672869880209657	0.678885772416919	0.731426763193035	0.715847570255215	0.75500454825143	0.777100158592386	0.750270618447447	0.864706135689985	0.835948210586266	0.848621070026254	0.951823365597392	0.971167984324982	1.01513663094075	1.06039641251166	1.04474872508037	1.07195299197086	1.03019340571972	1.03516147039963	1.0484779875778	1.01444634344647	0.970503307748513	0.967279601627295	0.905527506261176	0.864706360561832	0.780081120120378	0.735736743476469	0.670756670675164	0.587686203485091	0.567779920270611	0.486746289305875	0.394887711675913	0.363169885608724	0.285717324893015	0.237801380917948	0.193518107826924	0.138500057803088	0.0603507705486735	0.0174045037776185	-0.0254011037626146	-0.115952271274793	-0.0991055489428676	-0.173595981811131	-0.160326217020354	-0.16558882040394	-0.181974121024584	-0.193650663496816	-0.206358974270046	-0.195745558542554	-0.223987057437706	-0.256876636932869	-0.285348171062298	-0.322080004693825	-0.407248392753171
-0.494732621408575	-0.539428020275763	-0.566609742643352	-0.615467302239173	-0.656284170587566	-0.6879974283259	-0.725916660884829	-0.767260798996481	-0.81100416437676	-0.827981879292486	-0.875770187875666	-0.884726499291521	-0.919170945434014	-0.946937790920361	-0.944243142170035	-0.959295877543824	-0.966776042921622	-0.948011664882711	-0.926766287032425	-0.915661683674801	-0.924658313257742	-0.897224773324138	-0.895079673240113	-0.886299236486609	-0.863430607140849	-0.830772567575614	-0.805113669514111	-0.768220415403752	-0.769464443385873	-0.740182809560186	-0.748511596167879	-0.718815822456138	-0.703637958656372	-0.658376474135635	-0.650473649908708	-0.585939927129425	-0.542225794699787	-0.488524241677987	-0.456781041199193	-0.413199915398555	-0.390146481227922	-0.344016638065838	-0.2822836850119	-0.249338706690541	-0.142488912960945	-0.0889764736781415	-0.0126070123804928	0.0367051711177619	0.118804593901932	0.143623490342755	0.207640531383329	0.291228208237353	0.384590939746523	0.456189898916619	0.578684561852344	0.606162560378527	0.69511811464041	0.701844522136032	0.790839976446158	0.779335561217634	0.767259125856667	0.835007535010495	0.786521869944809	0.855765485436378	0.831486314415473	0.777865616423824	0.815664749356426	0.818826171786823	0.807654815979092	0.869254045546496	0.853466864326323	0.882025385209224	0.857464425505533	0.879058740171717	0.869331394366486	0.820298714828059	0.85284200475766	0.797759988652731	0.84756286412764	0.78898261856338	0.824826916771745	0.791400209617624	0.827823572796699	0.817095129405111	0.840133898964259	0.807957451400192	0.847681661834585	0.896664740506097	0.930816725576231	0.971158242089447	0.987089274117679	1.02344802994406	1.01198759933016	1.03499522979559	1.00260200785572	1.04147072706595	1.07842822829409	1.02230957601775	0.992759244038314	0.954626471506403	0.969476132407921	0.916773475335383	0.925387042003884	0.884041745036922	0.820412432289387	0.841767758375272	0.770446107661745	0.704600039708707	0.63318016558016	0.643029733238587	0.61835128099608	0.587614048952476	0.609085688824508	0.592697631805867	0.587247648378333	0.632729956694168	0.63155219375063	0.609478589289003	0.65902174865339	0.690648412060163	0.673932916808136	0.742716222977359	0.728092788914853	0.770484141141851	0.767642909331132	0.762558303079844	0.796005979146934	0.795162373276125	0.88694208669374	0.872500789859118	0.869331898732908	0.805421167568639	0.798459797768284	0.773462341032984	0.704054119197322	0.66266036847869	0.601105047226667	0.53169121134907	0.467254404752569	0.405600310073204	0.263596862341702	0.219415830761781	0.144642094608759	0.051883665446592	9.08352328551125E-4	-0.0270637733186082	-0.0524238242110958	-0.132585622535959	-0.183660434682586	-0.260351026135789	-0.311472375576459	-0.362433487195623	-0.411112239239517	-0.43313581948902	-0.496173388522741	-0.515832810441169	-0.53982518721	-0.534376563167185	-0.532565327068686	-0.564601540990589	-0.563649340223494	-0.597553942512522	-0.605106500863284	-0.646428362758828	-0.680534839873815	-0.702436531638594	-0.717452292652188
-0.164572995191459	-0.237934758549063	-0.333287202858878	-0.375992458977908	-0.417215513342002	-0.456771174940815	-0.508676770525089	-0.562606963321012	-0.619452893993703	-0.665171487489507	-0.714489724636459	-0.743345752483541	-0.778388489337808	-0.820702122842885	-0.846338802310752	-0.849322092204939	-0.86140419372685	-0.86402363568429	-0.871565476410071	-0.88232874056825	-0.879295654641125	-0.895784454249413	-0.914215251222653	-0.91342719033007	-0.925702960325927	-0.921129017264651	-0.927838321000198	-0.935110383559201	-0.920714434566866	-0.921059552929797	-0.913863143330804	-0.921057697060942	-0.921965428722891	-0.907166923482246	-0.868002375058224	-0.837600212612883	-0.809567439978001	-0.754942271486185	-0.731829087967595	-0.69026603203626	-0.666429575336042	-0.65337777921723	-0.614086689350351	-0.55402232339435	-0.513324768531908	-0.437913358893694	-0.380281013058634	-0.333571322013567	-0.250264923086678	-0.199276119067302	-0.16778031943744	-0.0714132040065859	0.0173887950802057	0.0595301447681157	0.179815011218564	0.211402687661069	0.265782527399159	0.350074301015539	0.359599198580085	0.367192699891416	0.415746643221452	0.467592045747629	0.497525484431336	0.568211766028313	0.603122746713819	0.615084063142151	0.628454142590634	0.667500363916449	0.704462495343161	0.682954496611772	0.683265536288009	0.718547416289942	0.717778516350928	0.705509394093175	0.727015053125501	0.691078193316166	0.692525259107032	0.66728912840899	0.713415407514013	0.708950342198999	0.719919489029125	0.767915780500835	0.803625277164641	0.838020316333538	0.878958018157547	0.889434036116553	0.952584980305733	1.00787847785793	1.00670377155463	1.07028714385303	1.11630394923602	1.13178675865097	1.14774710577338	1.19436960521792	1.12672350036656	1.17576843496242	1.13542956070935	1.07537508169811	1.05493367141028	1.01546922509948	0.980072679950228	0.959330926391166	0.917217908295505	0.871956970586327	0.835199389254953	0.769342107879781	0.67694978692445	0.653581735079305	0.570281266798033	0.585549457357533	0.495495596390088	0.491602388577783	0.473982664134926	0.445785148325123	0.440937193099118	0.415344986088063	0.364754183921478	0.387088642643113	0.443329538914632	0.403681483930675	0.396662162602753	0.424221133522959	0.457820745470865	0.451414743285481	0.492822084009404	0.538269404019569	0.559047949984296	0.563379844770311	0.553857321108302	0.598900836305959	0.538726935901839	0.465891173412165	0.413615430619259	0.351429119566775	0.294420433568369	0.201876238425128	0.0965879592838238	0.0877880965226676	0.0562708700300457	-0.0173451623026071	-0.0611117090056501	-0.115321002903377	-0.210232943920683	-0.273764770859228	-0.316097520867474	-0.386630008505345	-0.413173053637187	-0.47936926283398	-0.547051389375607	-0.632420429495679	-0.653000295480265	-0.6877262487395	-0.73513519359009	-0.779859166199952	-0.819764791381338	-0.836535732631899	-0.845370110921192	-0.854612590597726	-0.847893476414184	-0.849563241758441	-0.850948485123286	-0.843214204539431	-0.862152650702936	-0.854871519906944	-0.879218813516762	-0.901241735525389	-0.884474182264085
0.133912750913316	0.110114736192426	0.00809730240288433	-0.0197642353760524	-0.047685841039233	-0.0697938071991308	-0.0866030183160896	-0.149104701638682	-0.253886236060741	-0.282529855206859	-0.330705547120656	-0.38198678771431	-0.412750994145293	-0.450045377595394	-0.482928104866837	-0.549393634968045	-0.587270125160572	-0.617986056715293	-0.642321986721723	-0.655612160382989	-0.676935478108598	-0.717834506659672	-0.757854683179846	-0.776645726979057	-0.815006701560841	-0.865904598538521	-0.912793419719712	-0.924072146556084	-0.932803505095542	-0.958114678558925	-0.966419823755447	-0.985145602310109	-0.9913774454961	-1.00244725933239	-0.988317595256495	-0.980856142691815	-0.958495153197054	-0.933779679439689	-0.932670029223661	-0.915406462835108	-0.894455786486041	-0.882267863534446	-0.877035403455547	-0.841499463519882	-0.811016084445318	-0.770018801384784	-0.737441826781736	-0.68428003588486	-0.654462695850286	-0.591712598105161	-0.550472391387864	-0.484522847257062	-0.407520243896493	-0.336333944077418	-0.289370304710159	-0.200119679008686	-0.138549064573991	-0.0771077293751391	-0.0287829367641983	0.0168412888941656	0.0653962345177666	0.120557260973321	0.187392457269479	0.23762044626265	0.307132218702276	0.357667113460474	0.377177708799372	0.374648349339927	0.402833278296668	0.418866387063627	0.41858176256199	0.42304692780472	0.407822733150245	0.439887564174384	0.464850840791074	0.45674770551667	0.475261611658835	0.519244107883442	0.519713489778024	0.566817572763793	0.609043348887824	0.616818954903082	0.671284204401751	0.716201157510898	0.714083868681177	0.758384635673919	0.821275197210359	0.8550403571542	0.928562575597023	0.926852716159952	0.962474935874896	0.990866269106787	0.962450157031373	0.988422183043302	1.04406708222775	0.989220941173972	1.00032677760749	0.968388203351478	0.950629280930797	0.901864280838684	0.865660883557855	0.862091346648609	0.790545747222353	0.671378176372264	0.651903987946084	0.60652708746496	0.555179600662919	0.441633242846336	0.393158803080867	0.348097481028294	0.268929167223813	0.235127919601999	0.195931059677409	0.147588720988769	0.0956466824615421	0.0786251711388233	0.0766834839668172	0.0783778820244893	0.104940803331949	0.0916400988537214	0.105059653853702	0.110291403236939	0.130602772128521	0.133217141899747	0.172250188032596	0.171465625171417	0.205600115774604	0.135714136840337	0.144189343071263	0.122707974469	0.063919556537639	0.0254020320591734	-0.077115549501296	-0.0784138235186504	-0.150283204880024	-0.193211305313344	-0.202487142133873	-0.25840550103083	-0.292265678340403	-0.338647387254614	-0.371509803042029	-0.440235711481624	-0.541857988949384	-0.603595922122435	-0.661063140737051	-0.700866617757926	-0.726614561689007	-0.785854147499525	-0.836592002076534	-0.868352118049402	-0.900914557517392	-0.932545876966399	-0.964887664402331	-0.983621772264279	-0.987279435241504	-0.995362783266734	-1.01029431072279	-0.98116613330653	-0.96999970758479	-0.972038964083512	-0.948593083765017	-0.944657977313923	-0.919249571397824	-0.914668386499397	-0.902825056101112	-0.900791688707358	-0.891744776984862
0.679443429825153	0.668707157954052	0.590819302912478	0.516654764705855	0.491447423834637	0.46988886363058	0.392914472753687	0.334493796962933	0.244865282186177	0.193547831450128	0.0903007882688881	0.0345112215824843	-0.00506880876056005	-0.0810902481755949	-0.164611881883419	-0.246944193114209	-0.286716371245199	-0.354810156992862	-0.367851355407358	-0.434069973345327	-0.475099262864053	-0.529730946988802	-0.554151289235313	-0.596551396995061	-0.650597319721817	-0.6833938801991	-0.737076131619661	-0.771765362353663	-0.784718245764796	-0.830456746371297	-0.835747632496029	-0.862368319076401	-0.871156013235632	-0.8970538317915	-0.928613037950437	-0.933722755111833	-0.959304058293074	-0.961817053471929	-0.973535513734523	-0.972579359201286	-0.97223048132003	-0.977276040589414	-0.974082204480892	-0.983210018843422	-0.96886219323384	-0.964145788678366	-0.933404728611352	-0.918232007950516	-0.891030597562577	-0.849277798880131	-0.805591968054567	-0.761614508048885	-0.702629473434605	-0.647358884124587	-0.587744774609825	-0.511265481503026	-0.460875810920513	-0.434779796500723	-0.377472624827572	-0.317444587214972	-0.294807592634057	-0.264943456015017	-0.206268762289087	-0.171948361199055	-0.104192043718558	-0.091788789706216	-0.0618026180172895	-0.0408009483288177	-0.0277661871472813	-9.2829505091764E-4	-0.0442001562750741	-0.0112849535339415	-0.024476778177832	0.0119567587314999	0.0247176438849614	0.09002268662598	0.124499238703379	0.151361841755537	0.193794613382141	0.245397111952545	0.239950349705494	0.311890918917627	0.390439494751396	0.428440542632609	0.440038095042399	0.445365944575589	0.508551302019761	0.52933467614124	0.529000330543745	0.607613840015009	0.659134151448972	0.678721191905755	0.661273813927244	0.666404858664921	0.698389816977441	0.639383503823885	0.641131531878702	0.676629688161966	0.638421546659744	0.593114370471867	0.544327963987555	0.543352608023816	0.473582082916196	0.406170033699375	0.319526846528506	0.304851544660414	0.210057197089893	0.13300230407736	0.0909627790779276	0.00446947606737671	-0.0335592029743966	-0.0860682850015871	-0.133962773444545	-0.143875690931432	-0.174752539397625	-0.215320002238394	-0.220545351240095	-0.278822063772703	-0.27803920273547	-0.301665998530264	-0.282899187624369	-0.270188579935514	-0.250927047092195	-0.274684029331688	-0.250466745508283	-0.238878975390637	-0.24625021650314	-0.285334908098163	-0.26494703689703	-0.291220560643337	-0.303769702946133	-0.336944742793534	-0.344145072644261	-0.396968937161986	-0.4159067223884	-0.470780559227284	-0.511536288799961	-0.555986943437596	-0.641889433332582	-0.657512941661895	-0.7034030914013	-0.772053881458111	-0.841345283645503	-0.877522842991408	-0.884284849581262	-0.928695157422405	-0.943619937685562	-0.967414755299144	-0.99019724799464	-1.02260444248666	-1.03276886845561	-1.04368015650929	-1.04722885739913	-1.05135536890032	-1.02201429981775	-0.999564142039504	-0.979007627648668	-0.968786499919817	-0.930133032853949	-0.886092669101985	-0.858501641087935	-0.811412360288764	-0.792800478098381	-0.745938717520386	-0.695753453271879	-0.670517032178182	-0.633253624048295
1.00269772197924	0.960747506996301	0.884815593655909	0.862916386505745	0.785919358408767	0.748864309117327	0.666890903137778	0.637437231987609	0.579468770617065	0.442738842970818	0.405584560966953	0.346610610990609	0.268852942530868	0.204122813085411	0.142302405211247	0.0440512641684946	-6.79491467534142E-4	-0.036849897704826	-0.0588707134441087	-0.0934293850338869	-0.110769821649683	-0.164015363281229	-0.158815540252263	-0.171878968666773	-0.239540608452063	-0.262511559003775	-0.32224816063888	-0.379147434143883	-0.441888503753758	-0.496112332606348	-0.512701678478098	-0.525765175793409	-0.579301075268817	-0.641425971390309	-0.732218006497042	-0.782521197815771	-0.831627942510631	-0.871497608782721	-0.910786596519842	-0.923489956839791	-0.944967339256895	-0.958481071153567	-0.972665153265751	-0.989744784635472	-0.994012888128545	-1.00307151400145	-0.98731270057665	-0.981960609385652	-0.966041502137971	-0.94838807649594	-0.933405680376167	-0.895155180808277	-0.882664268285902	-0.84994015473913	-0.804597136052605	-0.788184315771607	-0.76364787676981	-0.720907458243308	-0.707070525823938	-0.674891321777486	-0.649438982887463	-0.634631059058482	-0.586162426200772	-0.546010189162469	-0.521252261175616	-0.502622347354659	-0.448826520032063	-0.43295108245943	-0.409075650051136	-0.358068862768704	-0.340683255061388	-0.325086340245671	-0.305138711558499	-0.300250179621159	-0.261662807658619	-0.228473648148407	-0.208358048428511	-0.164608206855412	-0.133290211636949	-0.10633948364409	-0.025226941422973	-0.0252375898223945	0.0237737081695245	0.02814219464865	0.0731185434206449	0.0632651748762326	0.065188969461328	0.0818685797442326	0.0900994517648667	0.13740912158066	0.173986024694721	0.240713321678856	0.219199695628873	0.225676000398539	0.217510897902235	0.245907991693945	0.24759977375863	0.252239596965044	0.230600538846587	0.201609187093027	0.174429182917943	0.159586247768914	0.117895033005435	0.0812346261228953	0.00397599254721165	-0.0397188693824663	-0.120939454834182	-0.181805472801438	-0.258749615247598	-0.3220144159358	-0.368400210552647	-0.434498838498854	-0.512134261471436	-0.519540627578635	-0.561705710828309	-0.593167128204915	-0.605879829720178	-0.626712881094561	-0.611495845696511	-0.618305958072706	-0.577764124483913	-0.601862207566131	-0.587858381936851	-0.584356135550658	-0.583082542125441	-0.566948663134654	-0.532389288282647	-0.541856381710302	-0.558318979031475	-0.554387779260008	-0.58076759178335	-0.610333407537322	-0.642434749910477	-0.649011565326984	-0.694216796098391	-0.765309899401581	-0.803522519723172	-0.833967572951238	-0.851302634629651	-0.901187536113294	-0.911076151217793	-0.957195849531234	-0.994806553738646	-0.994352241440939	-0.981990850225827	-1.00622705617709	-1.00227361124144	-1.01806540337978	-1.01151703663688	-1.01223680023084	-0.989526481305949	-0.97436518215869	-0.937095996394202	-0.910476114009023	-0.864192244455974	-0.798924042207382	-0.730318855530331	-0.680095951271991	-0.616408111828776	-0.542466929167262	-0.493917944689798	-0.468483217256758	-0.390131622702361	-0.376662699282226	-0.364778720009986	-0.316110305833692	-0.338508124041628
1.03230281480499	1.00376088460137	0.937321433026815	0.913352988450532	0.961317570662129	0.944013444463582	0.92539990603914	0.860941439103493	0.879244730561569	0.830056081891432	0.783026797823227	0.708933053552526	0.642800817169071	0.593360885551901	0.521319619449029	0.508159690493892	0.468176760345767	0.430421913618223	0.444125549328129	0.452007997212598	0.440812935104696	0.389329778113787	0.346040556486279	0.29277837484658	0.210472292361868	0.146014265584561	0.0919778205488346	-0.0292149099448606	-0.064438250675122	-0.129643459530159	-0.187296410401101	-0.232273590430498	-0.330705755317158	-0.4394339452285	-0.54090431854616	-0.60191565705478	-0.665065428228265	-0.687484828549772	-0.724288799284626	-0.760071393594508	-0.797566757865535	-0.813251423662146	-0.816396811020056	-0.83301772433318	-0.858254953617028	-0.876787736005395	-0.8910543507523	-0.89157914706272	-0.907668811326305	-0.902820546294075	-0.90615885291364	-0.909493832506985	-0.899532978368518	-0.910068888716067	-0.903780420257442	-0.89663377775628	-0.894004054724313	-0.890817090349624	-0.882140615239764	-0.880173370512687	-0.847936494733305	-0.846713809885357	-0.815114148508213	-0.782525890345524	-0.761792654911831	-0.724223228452876	-0.699568921861344	-0.690089380802028	-0.651268283414775	-0.616266879524283	-0.596579725725698	-0.599221766576567	-0.588146362197832	-0.577681358653383	-0.573630220283282	-0.556772015416177	-0.543954250295756	-0.497408241357474	-0.465767392467392	-0.446742447203157	-0.432683567704534	-0.390011581646681	-0.377560921343494	-0.400680225002914	-0.38830412663803	-0.395239175589466	-0.393024830341196	-0.377074902790757	-0.331259894343867	-0.303733164026253	-0.278992297302144	-0.227180381831813	-0.212823918649595	-0.212663769281977	-0.208170384801532	-0.171543222858225	-0.14845084825629	-0.144377698867018	-0.171391904650285	-0.179142808558479	-0.19398766934194	-0.201702690167724	-0.214335976264942	-0.272705997747021	-0.349377675670211	-0.41558971813925	-0.496601619007462	-0.55112396171065	-0.641160659571857	-0.663502751835478	-0.724932409429618	-0.77677908084551	-0.804862540899483	-0.84407973371442	-0.848490456941093	-0.844427497660351	-0.853022887374651	-0.864563914951815	-0.850451571485284	-0.833838168710886	-0.818406375561339	-0.797958177305657	-0.807875098937267	-0.77683730627265	-0.775087438145436	-0.780339769338468	-0.772251388553244	-0.768256768483155	-0.766019060626017	-0.793315856678032	-0.797463969821693	-0.817983672017017	-0.84793951205258	-0.858489687554463	-0.876056471596507	-0.902923340844988	-0.911426098932383	-0.923235163138989	-0.946950353636566	-0.953932576764067	-0.940412479284708	-0.967069745873958	-0.97065125404331	-0.968269603683732	-0.953853364981435	-0.925517752022049	-0.899819811461305	-0.878016306811672	-0.839316928549004	-0.801924946532578	-0.743458410202692	-0.692256145970012	-0.640420507231889	-0.570403199150108	-0.498391114070809	-0.425490488153397	-0.322312782742064	-0.247157279133871	-0.183981929458835	-0.158615572515178	-0.121127962359649	-0.100433937740636	-0.0715187358560601	-0.0510136482549	-0.00845406199020109	0.0273668122683648	0.0233467921368153
0.950049421296717	0.930548238256732	0.958510648676596	0.976702292626086	1.0366348928298	1.04110569711314	1.06620137895303	1.0386072661805	1.05932743315367	1.09268920684992	1.04095375248355	0.958999755340854	0.966878351848488	0.909589515601066	0.852336870741612	0.827587920751427	0.81727241611228	0.777700664438932	0.799080315737217	0.786726572615913	0.745191252787016	0.665445049512823	0.652376183879649	0.557807337024523	0.507931990282325	0.446225195445798	0.384471388492562	0.356001576086086	0.23651987709464	0.217037807773584	0.134132840990267	0.0903081632890442	0.0023046995052375	-0.0548825978420749	-0.136899198466555	-0.188438023168374	-0.254107281072002	-0.301904881571035	-0.310077948430392	-0.345291653697455	-0.378859632063576	-0.409196520564132	-0.425314370366079	-0.464136901979035	-0.505749416203075	-0.579463321288361	-0.591977802874312	-0.637858416445307	-0.689343083312237	-0.70388020456118	-0.736987296799247	-0.756534738659537	-0.795531670902662	-0.822121632997312	-0.842187517742691	-0.860842933772382	-0.884045968064973	-0.897455204076009	-0.910405059635226	-0.919056871473051	-0.917955897511375	-0.915081209841286	-0.905949710684752	-0.894007520231178	-0.886484631532321	-0.879534275510192	-0.865449770851365	-0.856793233160725	-0.855196755864192	-0.822962159564103	-0.844219488848353	-0.847659915578147	-0.85479526046289	-0.84975572553732	-0.839471789064331	-0.828679862969923	-0.821136217187919	-0.811805866269388	-0.784197502780264	-0.773559684604574	-0.761380335925144	-0.750466513933043	-0.738619075944256	-0.737824089852257	-0.721568807041204	-0.717449138065446	-0.683442434108431	-0.681870943785726	-0.683345434349212	-0.634631090404148	-0.618538685916342	-0.610561700908834	-0.597495155368254	-0.592519711460869	-0.571599480461403	-0.572314791671016	-0.568804207588564	-0.560553051840557	-0.554835651390319	-0.565295700187201	-0.581416588233444	-0.603966192383108	-0.631727300950707	-0.675694475051827	-0.716588708862758	-0.773777349638282	-0.821026251440979	-0.855396454436316	-0.879149683995177	-0.924962269473081	-0.933401595934253	-0.95043888617536	-0.97636627416376	-0.973469374819951	-0.983783862850714	-0.996710782508603	-1.00171405613047	-0.982970805220775	-0.961196830837774	-0.949836904079023	-0.951615955397946	-0.934790717094163	-0.927289855119102	-0.887553859494576	-0.904007406980609	-0.87584122229006	-0.85147819542683	-0.857843512102142	-0.831438529766776	-0.839688162233018	-0.858639447132413	-0.845979854279197	-0.883865506539742	-0.87881166125536	-0.894893018233453	-0.890977350594407	-0.91698933697511	-0.906257517523098	-0.896230472893065	-0.879758675401928	-0.837385903296737	-0.82781566264628	-0.763160360303548	-0.717209707712865	-0.667417886002379	-0.59363602126113	-0.546312743407992	-0.478976932609129	-0.427809192615758	-0.406515399496153	-0.348489726458106	-0.312041686616057	-0.269201907432662	-0.196855411309166	-0.15069276609276	-0.103056416651001	-0.0451072015312525	0.039850684820284	0.0931520805970793	0.136871570006875	0.213134163420617	0.247744809469257	0.309832877593879	0.369721745314001	0.457935991833995	0.455429042015022	0.543580008425717
0.704964273921225	0.736242539638643	0.805291486375301	0.914348141959649	0.898959556639912	0.948597677556557	1.05658679658017	1.01401931077755	1.05354932858145	1.0502071508794	0.998340592648369	0.958958101773196	0.958328348439728	0.898317930208698	0.855920485164527	0.840808851128725	0.915749858407283	0.899359710548655	0.886669201826302	0.8786733160126	0.853983411024475	0.809432695019809	0.794321323564033	0.819916438502915	0.766287138707645	0.748775408129464	0.75523840874573	0.716800233752261	0.666037571311164	0.632475964247491	0.572782985581073	0.566401995002641	0.474325271081974	0.438045558149147	0.426094695132128	0.329977048847538	0.233743196229861	0.224319203998138	0.153616042290567	0.0971686995212296	0.00999324421098981	-0.0108721770646373	-0.0724732566361563	-0.129921260647138	-0.162113772991086	-0.270860047014825	-0.308447478131205	-0.398399567781616	-0.453379745416071	-0.487313316182813	-0.538927040506496	-0.58494384871621	-0.589216546292813	-0.646244547418047	-0.676198876619325	-0.707037057224245	-0.737277856492133	-0.749811574243729	-0.765355999433857	-0.78224866283865	-0.812399700836739	-0.824667427224145	-0.843721142051833	-0.846404398279995	-0.865557337452904	-0.860246905448408	-0.879857238992329	-0.876724648399464	-0.868755857187868	-0.889203601905815	-0.916304100385677	-0.904262374713101	-0.925982241070364	-0.930826206325066	-0.943818659712691	-0.950805056939987	-0.942095747331324	-0.944040617455517	-0.93832651564452	-0.945574011957663	-0.939815852368392	-0.938045834220004	-0.951537009136336	-0.93433380370477	-0.921091324972418	-0.932487646015216	-0.921054739617392	-0.909636005793053	-0.910479321462737	-0.902690352005626	-0.887806944722344	-0.883014565378665	-0.883522868145313	-0.875647780257875	-0.881781868077777	-0.878586088144783	-0.870878478000054	-0.872843932779785	-0.873530051333433	-0.859365842713796	-0.870225892195972	-0.893874690866602	-0.90411535929806	-0.917603550100981	-0.926907449972027	-0.951718978050385	-0.965149777179217	-0.983859461217237	-0.989615610777293	-1.00391062892342	-1.01858356173038	-1.00963245568116	-0.993488615322247	-0.982989919135435	-0.988746440376997	-0.970565979640833	-0.958062364753243	-0.947684793795205	-0.921181168268359	-0.911491265197101	-0.902480322414361	-0.87467821991418	-0.867868814113864	-0.839188209662013	-0.823058621867034	-0.816072537488745	-0.806117697567208	-0.792414868523347	-0.793410474673019	-0.773654947198142	-0.772856910362559	-0.770355336136051	-0.777870345224937	-0.76448262885195	-0.756402745570367	-0.745967344247812	-0.703975269494439	-0.674692540107734	-0.622544782586816	-0.564862235467621	-0.491850900620769	-0.449394073363198	-0.367699687479611	-0.323990504535083	-0.226458857956405	-0.16679515535485	-0.144160523533793	-0.0728566703550665	-0.0731566531518343	-0.00860039438985126	0.0338402135459573	0.0134889062187491	0.0641494942264625	0.125056866907617	0.169664666247115	0.243121577295961	0.312385950832231	0.384603620568289	0.502016982055924	0.56186802420018	0.619153437614525	0.751876410458293	0.742622176806354	0.859774750506956	0.886764364001991	0.884186360559488	0.88206594405152
0.354641193593689	0.393860295540898	0.432360268948941	0.56424207054873	0.641137051354124	0.765932851967067	0.758258581950464	0.794218537710999	0.804666792055625	0.86804697377187	0.826349990187094	0.821020646590802	0.848833259692644	0.778192973213336	0.865495403774484	0.848543705685167	0.872186583015007	0.858017485682405	0.86757556452572	0.926939421992855	0.954854035115716	0.928970054016166	0.947491643634172	0.967060742619341	0.932254031873636	0.945570932983885	0.981692450438045	0.850093508239074	0.850083598404364	0.903693325126836	0.851218273504189	0.791869097997239	0.740261003759728	0.719968326875223	0.651273987300668	0.577268202272367	0.493838474668798	0.444384300894617	0.362792796319132	0.368521697657086	0.290972382498564	0.234960213639485	0.209541238940587	0.160646804976901	0.128483600412553	0.0572196764599307	0.020595187330601	-0.0302267213436739	-0.0944137334571001	-0.133220687926209	-0.123134235534213	-0.183841561601788	-0.20827684106275	-0.219671845479741	-0.25347974063613	-0.261674926803853	-0.328875430453126	-0.343840491579576	-0.399048338608651	-0.441291557373686	-0.48823648257466	-0.516817780058645	-0.572043786607291	-0.612208597071587	-0.660025882587038	-0.690639673421168	-0.727358053061011	-0.770765226847261	-0.782199573678319	-0.804159467249923	-0.845762750821091	-0.863934176673153	-0.877814485267331	-0.920978068367929	-0.919962690496314	-0.933231851001095	-0.944058977004976	-0.963728395083534	-0.963302570070895	-0.969524039167395	-0.974046817343493	-0.967922150926466	-0.985475054431869	-0.990740128308427	-0.988430169677516	-0.989823743554227	-0.959132107166518	-0.954268921306692	-0.950049420547139	-0.933994963422129	-0.943724292682687	-0.943387102285757	-0.96393326829515	-0.948388256891253	-0.929411644783452	-0.942051789955817	-0.956721549215645	-0.932494088962574	-0.950170482689889	-0.943628968471267	-0.951429866286962	-0.964698744504981	-0.9619991386438	-0.973424009540161	-0.969557601530712	-0.961998330526342	-0.952520768594831	-0.939818810844593	-0.938071934181029	-0.912392306510902	-0.8953221043964	-0.856189680877707	-0.859570623125825	-0.845546459563971	-0.815597173919996	-0.801256755188785	-0.801610291389293	-0.769525277170306	-0.772889134563818	-0.772815890947089	-0.743041763523719	-0.760577714842721	-0.75795661579413	-0.737152166112758	-0.71007950475632	-0.694494880269369	-0.67622411020394	-0.618012897589245	-0.609756294153288	-0.566150715865057	-0.537448448926237	-0.527475248716189	-0.471390335472738	-0.425936670171948	-0.35541281683951	-0.311759200118391	-0.253669753613447	-0.20393197257016	-0.141160282792422	-0.126917713033709	-0.0494311171409577	0	0.0458939460413401	0.0911487464517738	0.115206771796491	0.164777813553776	0.231547419050492	0.219324335143781	0.226532887955373	0.284093606731088	0.339695079330511	0.383522877723456	0.414827647278413	0.477439920234604	0.545779257103151	0.625024516081469	0.669639700692127	0.753034130067564	0.762143230105681	0.915383009559068	0.915631991051298	0.895615164940542	0.933700372910393	0.916498597385258	0.911653771507709	0.938272525281706	0.957526411970992
-0.107310679198887	-0.0837514634332338	-0.0116498749023733	0.125898149076194	0.203753438292761	0.302138022503723	0.352258013615476	0.414382438687461	0.417331116672594	0.445077505548376	0.459612514035403	0.490920700617369	0.537325429850843	0.543163670437869	0.608122632040758	0.616014967004256	0.670243899921095	0.727213213643296	0.789437352974359	0.826559985533705	0.86291288038585	0.811087524975523	0.833931433905953	0.886505443790394	0.854927857737002	0.878859666860693	0.937174370761801	0.933070011916739	0.903398982609826	0.884781483851753	0.894712132751613	0.839625753262684	0.801545305945945	0.780444466866962	0.751239034051852	0.683757516793201	0.664941492835721	0.636575352530713	0.583504232014709	0.569802935202465	0.59589540029969	0.584527540445366	0.542246315411207	0.531273438944678	0.518341496236047	0.494434430074763	0.491102692715494	0.435862168999591	0.404877522747821	0.394023139028875	0.401120645326781	0.348181640587767	0.288155584535881	0.260121824035562	0.187382300655837	0.151815021635262	0.0605382060239695	0.0155926926786633	-0.0602931010748746	-0.132047627757252	-0.194030408066943	-0.27310695828572	-0.324673882635709	-0.378587245865139	-0.440724452855581	-0.473070950824929	-0.525471674688667	-0.543762735043937	-0.558453480750881	-0.604527695796466	-0.65100118884067	-0.678181691331	-0.691852082277939	-0.706035328538226	-0.727417329362395	-0.741101313032418	-0.744332808360619	-0.754466026854503	-0.752610203818274	-0.777689224998577	-0.787308018463346	-0.796017480104732	-0.811068668109163	-0.812670119908596	-0.832576951840671	-0.826700314864238	-0.828007427779603	-0.845474567699397	-0.837002373086497	-0.847122852210822	-0.847367681669244	-0.857235557205712	-0.858086573242355	-0.859769944415116	-0.847145368969172	-0.852492224192294	-0.844535870969906	-0.852848187499662	-0.846143936287253	-0.851506582298628	-0.843292698349209	-0.837207465428408	-0.825908620517532	-0.821347010110807	-0.796853995145919	-0.759822231721591	-0.745009480616178	-0.709454475524527	-0.694536265738571	-0.657481849122994	-0.642350115038065	-0.635812718126331	-0.597112977004388	-0.602647102740681	-0.621371321024511	-0.592914148404763	-0.608934368923705	-0.595388507293019	-0.570351415271028	-0.573878568454344	-0.543140288688923	-0.539445304718286	-0.465677133005941	-0.433975362450623	-0.370878469098537	-0.335519804426768	-0.284337117607608	-0.227713293589454	-0.156943486912476	-0.112451352134688	-0.0834645582814469	-0.0469144506742515	-0.0178335716463154	0.0384603077142286	0.103644942471934	0.13811591494557	0.127263872786401	0.189275790956997	0.205595687877592	0.229124469233037	0.307138534322689	0.299065273934998	0.337302305661442	0.410601050281152	0.451473180430982	0.493158894370998	0.596239197299703	0.55133631105676	0.562763746330566	0.6574337361865	0.66194570755345	0.719628466321809	0.696602422012706	0.714223179364155	0.765040335351772	0.761403738866603	0.832561591730178	0.776517688459014	0.80075052853915	0.86133317163956	0.870305022827842	0.846745056221142	0.923040919721432	0.937157038312904	0.940640433179567	0.905641235276758	0.930359708702674
-0.5851863660871	-0.552087326096074	-0.483963006591996	-0.414603287083152	-0.317627771703298	-0.256602376456642	-0.156564542328563	-0.107977716052637	-0.0483382938662103	-0.0150916667108311	0.046470754529334	0.126348126465669	0.14973129967092	0.237419221915174	0.288833292021338	0.362291879527476	0.368002239780434	0.449532650499985	0.467448911987576	0.542342831758	0.562793668726324	0.554825379901476	0.642508014884521	0.690260835711241	0.712221020912868	0.726972977888943	0.756106092444428	0.77118489094645	0.80603173524089	0.818981691617052	0.807981479308063	0.806974585038989	0.813587904217036	0.80490040632518	0.840138840186593	0.903808139073203	0.826557733751654	0.883849127356203	0.856603428599572	0.892009021456032	0.886806707811387	0.892375777179272	0.815840962364152	0.881854963608633	0.785455370165885	0.872361011579557	0.76756924641786	0.751615769876377	0.713910285461051	0.662193396159412	0.670078717071397	0.623387323292667	0.563899722788909	0.519838678020155	0.469726518856818	0.437056111405314	0.384973049506673	0.324882913850869	0.264564482610928	0.2159191218871	0.130953935328836	0.103704686413605	0.0258326199266334	-7.05245040818645E-4	-0.0391926765513079	-0.0900082235134208	-0.114272292470634	-0.145297983242284	-0.155684046270185	-0.176405511145273	-0.210338038231926	-0.25456412565096	-0.296457496871116	-0.324623291775055	-0.376235336885993	-0.39409424873801	-0.417896880010732	-0.477143044217327	-0.49786687022456	-0.523114710571681	-0.53318508364577	-0.591618364077813	-0.604029926702244	-0.614443567136959	-0.644294310025166	-0.644550738347623	-0.65160577730767	-0.651635803664907	-0.624581681459585	-0.63478205020011	-0.61361965321296	-0.60108078617281	-0.565336161071453	-0.554999598184887	-0.54569628142778	-0.539309934942189	-0.542750432077709	-0.509759502857919	-0.525446797286365	-0.536440977265111	-0.527821032065318	-0.524631001872779	-0.519533939744284	-0.494168483295965	-0.472972694802584	-0.472427994276752	-0.443826809590397	-0.415982539038222	-0.408879558051035	-0.397700525732779	-0.404870176450374	-0.373771056178122	-0.374803861663687	-0.349808696183573	-0.30937949886641	-0.302005684049376	-0.250006651177659	-0.219752242783092	-0.183961948372092	-0.142710984157384	-0.0829963065301844	-0.0551029499235476	-0.0191921952648629	0.10633101145738	0.154934513218377	0.195959436981192	0.302061946962201	0.291536177922167	0.363790068821363	0.35401000818679	0.398107973364344	0.352168309872684	0.377278268550215	0.45939566832247	0.437805965726571	0.467395282025627	0.514508814236063	0.523089248628069	0.551190044261196	0.605457973161938	0.625098402151726	0.674583340061986	0.727490976336455	0.77164780270398	0.818866661450192	0.840272691720273	0.852168942136297	0.794844090616622	0.746339981118857	0.770462940333519	0.726405534123512	0.710821089569131	0.683934452352513	0.661832155260608	0.68402982430555	0.735701745320725	0.703268718221279	0.722337008320992	0.69650805948787	0.745379270651291	0.772622608613517	0.810929177191183	0.762499308186728	0.759918054846595	0.749978060491613	0.817697130659569	0.83264071667616
-0.861266749009485	-0.841053871321323	-0.783091750634383	-0.729448566550218	-0.661734547301819	-0.595627270939126	-0.54293418095694	-0.480246142331981	-0.42196485894325	-0.35813916283174	-0.294367468090276	-0.23238767457871	-0.141524587646022	-0.106172691911085	-0.0559634649583638	0.00972445503019984	0.0681716758375387	0.106746604108547	0.11486142266856	0.136190134080652	0.171395057688532	0.227310031874153	0.26374266282482	0.332542696562324	0.384895899661953	0.445258704302529	0.438056837241072	0.498688607067141	0.540766007162073	0.585111161341799	0.646091951157598	0.652041511061664	0.6686811275614	0.751849344531574	0.780693981531544	0.792221293064089	0.828673922692687	0.885823845441587	0.914010909698586	0.922877564223221	0.972973465955643	0.934615282137939	0.931275220627893	0.92912619658391	0.919900011758163	0.919240926154649	0.888614010978794	0.865526424481823	0.819957951952386	0.823682114292256	0.781362472966058	0.805482784118754	0.835012290736899	0.799465978438439	0.780136884592061	0.767612221647383	0.715961524542234	0.69858050771019	0.658945661309526	0.647519941816041	0.59594458153732	0.615568879127094	0.52771587101279	0.496033309131044	0.4821904703866	0.422784663669851	0.386006739429017	0.358970409936327	0.311647848053708	0.310864556466923	0.269785527838724	0.178249631942413	0.0641986458158338	-0.0280390436223307	-0.0536456166337308	-0.110375956870709	-0.164639462182056	-0.202146202805543	-0.215442667705231	-0.233426975664248	-0.258261194379743	-0.285389546315496	-0.306853119782091	-0.301876867331997	-0.306533289323506	-0.297149276318357	-0.256075837248902	-0.280612183789772	-0.207533873058456	-0.205399592596133	-0.172693491969659	-0.136012605117064	-0.119243650510301	-0.0866688284026296	-0.108402589336976	-0.0844681763492457	-0.113129994372683	-0.128988308108946	-0.139761409011186	-0.14294130507145	-0.184047615565582	-0.18269615491511	-0.204148673569129	-0.185099730436792	-0.173414798042436	-0.158386359957211	-0.150974676956474	-0.0984371909705332	-0.077474855592466	-0.0333160460434469	-0.0187776481453771	-0.0151005973108332	0.02956284013836	0.1027163110837	0.119738681808229	0.193070458905694	0.235108766536602	0.237418149466136	0.308495855700971	0.321013932112775	0.336100500496598	0.379341395310787	0.402508443979205	0.432203919549341	0.476699766790948	0.496285908992781	0.54562479940305	0.610503845843872	0.606704494281291	0.688740500127987	0.680618220844279	0.694604891863314	0.774663760631411	0.78603001134608	0.835483050631366	0.893284013282757	0.869658933125674	0.913361640271121	0.914137606662155	0.974307247000067	0.934736366791131	0.92876663679016	0.897056342215986	0.888870009116243	0.893160193931625	0.834807263145601	0.864001827460093	0.79307018868559	0.759276708206012	0.683781427003731	0.645032735118669	0.585751606916944	0.607912329209592	0.568785011597034	0.552008179754823	0.493891665257819	0.526219260050558	0.545294893650976	0.51139756726876	0.502024532456473	0.487673856878761	0.489813591900587	0.538258284981207	0.440220097353796	0.445177829186219	0.490880729977389	0.481149146113643
-0.950896966315858	-0.947077781339697	-0.934757960083334	-0.915159727101707	-0.88473934012709	-0.842009870841936	-0.79700706420257	-0.765289940948031	-0.730000397649863	-0.689923212898744	-0.633440762706717	-0.605965744954056	-0.559471850766534	-0.50614214697953	-0.476287074813629	-0.45688112074567	-0.443443536880451	-0.401672905727014	-0.345462007296638	-0.297527562888826	-0.252961744710698	-0.171136275460155	-0.113558355473709	-0.0431104929145667	0.0424364870817496	0.0389421512126467	0.137099418120496	0.184103262163871	0.237216333263073	0.303557943461269	0.37354292641357	0.40507147675999	0.44391402925935	0.546924888291714	0.569845741060139	0.623880765018556	0.650566799597424	0.68347908421539	0.722840817597003	0.790855796132528	0.787923375367105	0.855709108295049	0.8472166449569	0.82759718343422	0.837102621697099	0.880458019415727	0.866822533788599	0.859651226870316	0.951551268015779	0.933474380283581	0.930491120370322	0.934496492012131	1.0105577733152	1.10529279673244	1.11878934898793	1.09349793452837	1.08126676578664	1.00990930496119	1.05959085632405	0.979301171759157	0.945309872828049	0.902565542777113	0.871702991563421	0.824993922612504	0.783286476170816	0.757773665115292	0.683339975245321	0.636073059360731	0.634282272761254	0.535755466595604	0.514314527626998	0.422321811896392	0.364229608977809	0.334573610654519	0.266468881603056	0.229317188337924	0.218913758078023	0.211174809733469	0.199554567941025	0.180414813846751	0.211815096594723	0.177072046099522	0.197717529167758	0.171388886214485	0.179607001235479	0.258849444616711	0.255922422411647	0.281581140658418	0.266288491704931	0.246453531381916	0.320447536818414	0.266386650142921	0.259827801629203	0.228013160481981	0.214582221033452	0.198294757286638	0.215088048268916	0.207021847122097	0.181574568860907	0.1847800538506	0.208316663191136	0.203660495595765	0.205211856494711	0.273373346382725	0.296865304153286	0.332576187752779	0.376033078957818	0.394078351348051	0.401056964853359	0.436272190024454	0.425389939013965	0.439337011698089	0.438941441736595	0.489947141409347	0.479958849293586	0.498859347990519	0.512590519011178	0.50025754729102	0.464363893271562	0.52430331601085	0.511959879880263	0.534909765864268	0.577225257632123	0.58590814057935	0.644905729992174	0.718696070353083	0.721174258124475	0.852477940165084	0.848749622807135	0.915209319976145	1.02953989573004	1.05287671127052	1.06284153708002	1.05950734887915	1.02309772701982	1.06180458728225	1.03005449071534	0.993789112560032	1.00346675120729	0.970171058485207	0.936893913173851	0.966803089616403	0.906827453923687	0.854764665258097	0.805611545685539	0.763095702177617	0.699403725494838	0.628113572292037	0.574965652562151	0.475215112506941	0.439110759606192	0.35342112698844	0.339419227426355	0.282702135267728	0.299163403972147	0.245442862147471	0.208281831637698	0.159075516994725	0.177430440753899	0.138589564174941	0.137357930617101	0.150571214934959	0.143526002935679	0.106849821292156	0.0815400040170018	0.0524447702680105	0.0255092112398604
-0.877699139079391	-0.865455147225647	-0.883456778112884	-0.89367910628597	-0.905800816679768	-0.928345642372492	-0.914071876174112	-0.909676424334217	-0.903457973897904	-0.894920549473465	-0.875590648559437	-0.86819659924326	-0.86088650759484	-0.84254642010569	-0.813260266513479	-0.800104267602055	-0.758777539858119	-0.728170538846332	-0.681971632419598	-0.623818447943011	-0.587937931905679	-0.502933198174618	-0.454063296384642	-0.394995434226999	-0.321464450645955	-0.292788386148061	-0.237457011509037	-0.213479102785201	-0.143189214883491	-0.0579500028407791	-0.016909143971677	0.102944283851772	0.144679466309349	0.20567780279867	0.253144234138125	0.360864787431871	0.362999664790713	0.354732958464803	0.444138618389201	0.524722231505788	0.544387922196094	0.585857821748098	0.674322272068482	0.589929949450585	0.696454892247417	0.751918880419191	0.774542841852388	0.784788089053368	0.803898368344367	0.876660226689437	0.864747325050754	0.914833754369606	0.977094924643567	1.01060683905848	1.035664826162	1.11792623586729	1.07599698414571	1.04953697960329	1.07215338524679	1.09250146112432	1.07756095736743	1.02906423071762	1.00065615468132	0.96732966988796	0.893859128127238	0.864549790158472	0.870400465535155	0.865785563923895	0.820899233956126	0.806417390999737	0.764095568219546	0.784220254138633	0.716972597496487	0.702420831376546	0.608017044765158	0.619938210535341	0.573291784766943	0.579938085065718	0.600688495141024	0.575670280346471	0.549645970536593	0.509874541198129	0.51900869415751	0.497231836917768	0.521662145203442	0.499100839187989	0.521881434243037	0.533228417741109	0.509761500737411	0.572549011791107	0.519798032285876	0.558973276138221	0.543097403335788	0.580955002667788	0.586456774751672	0.627158040784991	0.640514462160926	0.690694665729355	0.685271757199776	0.680023917865368	0.697525302300988	0.708034480622962	0.704507946931796	0.684643335428655	0.727220186304684	0.729487471680158	0.776137092062077	0.760634328474138	0.723202758427931	0.760962848289879	0.738607816144492	0.757729062117242	0.697546697925948	0.672529891144001	0.611441726132398	0.60866516214969	0.629034496270919	0.636232214167578	0.634240567553784	0.677451720540765	0.669397330667292	0.70778321828294	0.730480992888266	0.744806548886071	0.851654688443342	0.918681681017143	0.929701147143954	0.997218385579181	1.01994574061029	1.11308581394415	1.08965069645065	1.09227317500819	1.04579447171596	1.10777529763557	1.01131038061852	0.992757898448541	0.936043625598616	0.960145188927304	0.852068255017202	0.851923991796018	0.782759215750045	0.746951155677541	0.722918235256891	0.641709444798948	0.58398125184081	0.551089536777316	0.503740761932377	0.461168460325152	0.305435586673334	0.261157178950013	0.204256599613354	0.124093362804665	0.0697184744112285	-0.0105660667755587	-0.0354156098402472	-0.0685092563204327	-0.114494624915917	-0.099617816584672	-0.200652320449438	-0.213082777429253	-0.257878273012479	-0.251031279059928	-0.292115932579475	-0.312632305612048	-0.306896870138877	-0.377000908966142	-0.407490028605864
-0.58523379822796	-0.613957004562704	-0.644461403915138	-0.69507365295171	-0.746452457922744	-0.783506888196886	-0.823451109083534	-0.829549737441699	-0.848605774785223	-0.887270791975965	-0.890684476865677	-0.915597809041246	-0.921430266450468	-0.917956667053043	-0.928549907424847	-0.914692974510611	-0.906301892867367	-0.891221602654997	-0.864035044349159	-0.838490749526762	-0.809506640264033	-0.778041249376116	-0.75224995567099	-0.709099405933768	-0.671783071892985	-0.639197134108393	-0.608032781577247	-0.579283386577441	-0.538276914438574	-0.49142573889614	-0.430000653561668	-0.334406310952328	-0.26186175628899	-0.23618240341891	-0.161903856753957	-0.14827563692105	-0.099321957196963	-0.0207984936808755	0.062510297178132	0.0885445123182073	0.192937491438971	0.216528719632355	0.259101139747887	0.270558376687924	0.336039473617143	0.391716187133903	0.433317826527748	0.480326253399968	0.547192973031216	0.579740946157699	0.604709876232611	0.676923319867851	0.720682233984258	0.818922748528235	0.854084216695995	0.918527210148198	0.904375901169793	0.953090212729551	1.01075103298159	1.00041994661215	1.04885084049709	1.02126691155813	1.01143845953597	1.01856700068439	0.990041373413385	1.02461878411981	0.995597702478868	1.0574040680589	0.984542674003583	0.990447627825641	0.970857658362649	0.972390992873463	0.952906147218803	0.826915403146564	0.787547149437543	0.780263864214151	0.756017998823205	0.701064213311728	0.670135670925854	0.631635738939754	0.632405916475059	0.593915176571191	0.626486280959371	0.621068614902139	0.605261726340848	0.636240379558268	0.664829799289361	0.684866768237101	0.771843881642185	0.791968812750383	0.862441810598103	0.912709632473109	0.962902446924719	0.952679484710925	1.03556677221839	0.978351402219787	1.02862718782877	1.05846508106813	1.081653858444	0.982966576869809	1.02318231482997	1.04598468892506	1.0097738942027	0.985665718312162	0.983040787218366	0.926320139713319	0.89404356446145	0.870396425126508	0.926952809755579	0.869609843576011	0.862552872819179	0.814028164359468	0.817984310551507	0.783578323101686	0.796348082675242	0.726087236342397	0.725178138846641	0.742798478312066	0.756281953587573	0.700287209372333	0.706251919713585	0.74527438277862	0.707123420925885	0.808012176071185	0.836343163871556	0.873413815047966	0.821133904063877	0.862835937580957	0.891476136255043	0.978171590552827	0.928002201687835	0.952083799120109	0.926886173588662	0.9498536254291	0.847644561629971	0.83050870035214	0.757597868440583	0.696485649948218	0.658979060431559	0.616506017382404	0.512006490534436	0.485474332788662	0.40778925225556	0.362427831879256	0.298407376365006	0.245461596210652	0.184702793041479	0.089641974685212	0.0289089778322659	-0.0485512705485561	-0.103208894458384	-0.189812662226516	-0.249128737000636	-0.303079218524869	-0.344454702100904	-0.397503541814813	-0.435772499394329	-0.520657936281462	-0.560896310459437	-0.611604415521762	-0.634694742530648	-0.655060633216478	-0.673632936665951	-0.675496983639172	-0.720572948121883	-0.742129226323064	-0.736440790025111
-0.263141502215387	-0.299028275501797	-0.336766002147472	-0.390847050927326	-0.475186862433979	-0.515258827206664	-0.57185570986405	-0.606897461280299	-0.658810763763025	-0.718215874719252	-0.771019186385743	-0.777028454596353	-0.825085501819619	-0.863426208091214	-0.880731133235123	-0.885409196962223	-0.892514163841624	-0.905813740805127	-0.888846817143699	-0.893584720686486	-0.89301105809649	-0.898310339861375	-0.896239340800632	-0.894791941259106	-0.885241623765664	-0.869327230206034	-0.840416616396916	-0.842550066977121	-0.810509734784134	-0.778481776144294	-0.70825608086822	-0.683318124800577	-0.622181050341716	-0.582295652630425	-0.546874113944826	-0.507179004037371	-0.475616131689252	-0.436089804725465	-0.367719265480487	-0.313985169777549	-0.259918948555737	-0.195530500514092	-0.145029394527247	-0.0974138890543269	-0.0569645607821282	0.00105885383541467	0.00587241138993149	0.0575240439202075	0.132094024282666	0.168499266753168	0.212457382326569	0.302661626648238	0.358717917558503	0.446169631341828	0.463238601830424	0.515698848628105	0.604248222469769	0.658997126748979	0.70748153426557	0.752774023296624	0.839923432155341	0.840236596363124	0.84338339647389	0.866063335071462	0.881335770132872	0.890684981695966	0.91983938073675	0.932955268154157	0.936922244764203	0.94792525056957	0.920105453750861	0.832133953705732	0.872682169578928	0.80877195799875	0.823970055913767	0.773176837454556	0.717179315791095	0.678226180520217	0.651875299191113	0.638574059879801	0.662094848552742	0.620045065327061	0.681284213978649	0.699751739448103	0.694786645110206	0.759884523894397	0.793342096525811	0.877021613980115	0.95781304086156	0.965305235561092	0.991269906867424	1.06353499304112	1.12621907472342	1.03704819770741	1.08281344397196	1.08320935832406	1.10472499262727	1.08433310095076	1.10233911177692	1.08872845169372	1.03269354866513	1.01586754267037	0.989116061829914	1.03937681786431	1.03756751616163	0.931059974239934	0.91599478623338	0.869015191294631	0.884228399727514	0.870069903159637	0.861478502884639	0.823908922137877	0.756046740909103	0.741901563640809	0.768327810553319	0.718638078037342	0.657966206891652	0.656715557707123	0.603565437359979	0.586688522362507	0.603583800776967	0.548261034768505	0.540892009552873	0.54280549787925	0.628624498948736	0.557099837808956	0.590193765472886	0.584836178434278	0.656905403010685	0.658638533573946	0.631278353794366	0.592396231389409	0.583101348117792	0.562236614976533	0.518424861029726	0.502180894431768	0.394778075359856	0.378382709802793	0.337417032626209	0.256499156414937	0.220736190168646	0.150242951482108	0.0879848609302631	-0.0171833717755413	-0.0702731736656202	-0.126490939190322	-0.172029480310406	-0.276832372356693	-0.341543464137576	-0.448048712412538	-0.499846728577313	-0.583715241729997	-0.619583299633268	-0.659032891357449	-0.708261047746638	-0.734342717158956	-0.796692172305087	-0.81834837731774	-0.856778520409824	-0.87136506654843	-0.883891187690568	-0.887058863621836	-0.893160302032557	-0.895463722344318	-0.894995472852031	-0.912527863056531	-0.909804991466716
0.138115853721357	0.109138748102083	0.0743641255999574	0.0498326024605236	-0.0251456140593482	-0.0978114058049093	-0.168522191729311	-0.197174207586519	-0.253893550578519	-0.299772460757035	-0.356424775828569	-0.43076228866821	-0.513355617705077	-0.562322708146397	-0.590730660529609	-0.639111206482368	-0.685803567068918	-0.695234511154305	-0.717617908825104	-0.751985901358451	-0.782324107288738	-0.832822806820636	-0.85643404851342	-0.889433358145479	-0.909755563935979	-0.89880031046585	-0.914774006447726	-0.918248900132865	-0.933330516586364	-0.917535855093913	-0.902465604116618	-0.880156072527904	-0.854298050215374	-0.822951427129121	-0.810798041868086	-0.784567404606758	-0.761974684358577	-0.724320581621613	-0.713289037083852	-0.683195452437904	-0.631955747312274	-0.61068792220507	-0.557077762367872	-0.536641340784069	-0.499327126467316	-0.48293314929209	-0.426049983671522	-0.379088011944249	-0.341416629144961	-0.294229096338564	-0.234775283639283	-0.194448950665923	-0.107529722957362	-0.0328124972222687	0.046530463703788	0.0877742018030915	0.182585191625331	0.233939288049893	0.304392879349307	0.400268597010414	0.455893176720698	0.520614929935755	0.557109028600565	0.578497125289776	0.595752819850798	0.58955065280018	0.617918466618475	0.643422164262405	0.63185921288644	0.660480286008745	0.642804474394226	0.654427323998695	0.660313996397488	0.641214756115204	0.624429622824659	0.582158747107417	0.57112416809038	0.581291163714743	0.567896154804032	0.534352392681115	0.534630756705791	0.575622685132842	0.596538301781116	0.6057074389909	0.620218932489833	0.64346203201699	0.689550819503713	0.752467763116034	0.798127905249018	0.83232885489194	0.885677379375793	0.916418357136409	1.00402979079729	0.980633307044917	1.00480470043399	0.960436541712731	1.05823207285277	0.989668749857088	1.03104517573495	0.988841749150443	1.02330982384908	0.966625862918773	0.979279190498884	0.889392565538721	0.832384687108282	0.799794472780207	0.739222254106951	0.710696371862407	0.652461241634082	0.626900926365521	0.620373533950787	0.612712068463071	0.560939289145715	0.563346820157833	0.530174435728997	0.495996898440006	0.433175000317098	0.377545751860582	0.375250590787552	0.342612625308762	0.291932543299909	0.27171768878324	0.233945198239524	0.24890308955037	0.273382363758216	0.273337106914356	0.244753881075847	0.243203081876905	0.258081116977272	0.180249160512177	0.230180870317527	0.246353990018138	0.158306525819297	0.136840887073981	0.100775996239695	0.0759273351226894	0.0386217501137632	0.0265590759592777	-0.0446145443360327	-0.0900968110063326	-0.188833865955826	-0.232358107624067	-0.329787927619392	-0.393950098065722	-0.436755303274058	-0.506965996643026	-0.578561332722816	-0.620139661535409	-0.692839661522211	-0.75460224928544	-0.773887018329012	-0.818312615978519	-0.853875158171495	-0.878249709781792	-0.907863884023357	-0.919710277533012	-0.929734444231125	-0.965430226503827	-0.965948053977368	-0.96311639157291	-0.956643225351733	-0.946880609231509	-0.940617068100388	-0.928579053124795	-0.916261165069983	-0.896183637613096	-0.876215321423433
0.620268012703089	0.646041774169486	0.532522342609306	0.536808665223203	0.515438658289029	0.478020107315064	0.376859987569833	0.272672316278887	0.202512017145664	0.133565222286509	0.084702092494829	-0.0383222111307097	-0.129908501414966	-0.213752181416462	-0.249248860094066	-0.328858860947146	-0.391700232430419	-0.427894985583682	-0.484662901115927	-0.522423324013667	-0.584029745108767	-0.642503266241658	-0.695737128830548	-0.76195096049942	-0.770849399061095	-0.798098112590288	-0.815521070704592	-0.858649453781683	-0.886605643188797	-0.899786807435521	-0.915024438516431	-0.910951266499647	-0.92353685554431	-0.922885060870024	-0.923807153196273	-0.922865222210916	-0.918523670909565	-0.90935775984057	-0.913516002020918	-0.907050605829621	-0.897981391109045	-0.876666264920638	-0.862639588057001	-0.839712703266347	-0.828112823212859	-0.792897657524626	-0.764046470780196	-0.724210400699068	-0.710209917595266	-0.676743764001403	-0.612479240634639	-0.544157935459671	-0.488496996604426	-0.432261200270879	-0.349470960819949	-0.288432968288753	-0.219405305544148	-0.149761360599853	-0.0766344807424787	-0.0271156396695779	0.0468914798794682	0.122597442451007	0.148866912120245	0.128420371951292	0.220744187154917	0.181375881297832	0.24942784092067	0.232316248971526	0.218565835431168	0.231744379330526	0.237277560384445	0.283900447773439	0.261011687461064	0.253064683976253	0.310098920829213	0.295595692733908	0.32731524771754	0.315220768448728	0.341059329579697	0.334686225338426	0.342954915963576	0.299164896101899	0.380839001209997	0.346666903894957	0.362384117610381	0.386982182468178	0.419286965407399	0.461839366793639	0.539555296799489	0.54485545739195	0.611727988928474	0.62536526372451	0.682298402616241	0.70058621264697	0.75964580678574	0.703242128298078	0.775158184773023	0.760753934150157	0.73526351652865	0.76301622221993	0.693608168257131	0.674989013890791	0.634144022655368	0.63611521594321	0.544814531211606	0.539865930188305	0.444623619879087	0.397666297452617	0.346515584039561	0.334577393628618	0.340861712850397	0.318662376782822	0.28354729765831	0.259181167085651	0.16182330548679	0.13059596376068	0.0706483134473703	0.0181516457157703	-0.01034512270745	-0.0624305869893278	-0.078710324171625	-0.0941884135845997	-0.104698859785921	-0.0938849855035847	-0.115286424657469	-0.143480427742894	-0.122718297553811	-0.153584456632861	-0.145135913529007	-0.139648471204227	-0.147253276076091	-0.178021791819484	-0.186942952490559	-0.223345956774302	-0.255524407405964	-0.279640963782089	-0.335299729765212	-0.373680347813369	-0.443431406572564	-0.516674061109538	-0.568965980504533	-0.631937373690036	-0.677409815081834	-0.721030585467546	-0.748889676225712	-0.800627403962644	-0.819771223429591	-0.853274568448293	-0.893600425756817	-0.924767397010101	-0.943926595997578	-0.966165123756091	-0.970432977785451	-0.972463150080788	-0.979312422968444	-0.965070221883634	-0.966336633572946	-0.949484552178273	-0.916882567861224	-0.888409963063721	-0.850416664371461	-0.801958486106177	-0.766934797334707	-0.736278396038325	-0.702770182287096	-0.669622304117747	-0.658320717397107
0.953439291474834	0.907080042140383	0.853977276043777	0.846306318266125	0.855782139389027	0.792038684282403	0.7160987744826	0.630123553639156	0.603083093338736	0.505033497198989	0.438016979488203	0.347479359688995	0.25680725318954	0.195498883064891	0.103251730714058	0.055775211115109	-0.0691093973727891	-0.07078770897726	-0.0988762478459817	-0.157753387368427	-0.187562939464496	-0.243066445425731	-0.308151154307378	-0.373644208733526	-0.416469583088362	-0.441854521800424	-0.489812433943187	-0.559300339280338	-0.644545354921612	-0.690171676765953	-0.735750264782511	-0.76219254735814	-0.801557494862966	-0.854590075917262	-0.865468111994918	-0.880602336864156	-0.903993214767149	-0.915222800905395	-0.952151987128844	-0.973177496678799	-0.977166100352953	-0.994176553231261	-1.00667777426274	-0.98410014167959	-0.9859333571985	-0.978629129944095	-0.962103442614497	-0.940901094072266	-0.93011738140692	-0.91845398616169	-0.877261010822925	-0.838268482766488	-0.813215439960459	-0.75008932208145	-0.714920480636425	-0.666040321275495	-0.619959595133742	-0.584160227431232	-0.525646247063827	-0.473173191100831	-0.424795069329948	-0.360105109471121	-0.353507410035818	-0.30273438828626	-0.2918159474664	-0.275499231888796	-0.276144864372803	-0.234575231355804	-0.175821298791434	-0.170645322856764	-0.161392946503964	-0.119256723656414	-0.0812182089978531	-0.051250073117507	-0.0314264070007632	0.00919396658851662	-0.00208461941514237	0.00625918368045039	0.00765250644506012	0.0257708625600429	0.0324599220000008	0.0087206139696318	0.0106120089986101	0.0126120449328941	0.00101691021214135	-0.0119518857199941	0.0400846704508008	0.0642440440095522	0.127095026604135	0.179551486008895	0.177179440754368	0.217581743295433	0.276230018688284	0.340851323126345	0.326737662703608	0.322704080841664	0.334820535499744	0.299751876101295	0.296283828394148	0.290148498323077	0.278060269379364	0.271924213756568	0.210778438591377	0.203402863842527	0.135435638330094	0.0933726934294235	0.0407613498645677	-0.0279175571979007	-0.0394040065334943	-0.0459703350176026	-0.116940255424297	-0.115078829977915	-0.194638682834692	-0.216958635889878	-0.235171440486862	-0.307676221853231	-0.340065757476291	-0.357970271439675	-0.381763270969286	-0.430160698919289	-0.445339965625654	-0.483303715650664	-0.454498586885765	-0.451589578192495	-0.481397031616136	-0.494431699100723	-0.492443873027692	-0.491722406408665	-0.491571456943116	-0.478564817067739	-0.492715486446766	-0.515530943427886	-0.537575338560024	-0.562751728113425	-0.613706634697348	-0.656929445345731	-0.682727615164734	-0.745340688715281	-0.772383869892891	-0.814363506260029	-0.832559404887463	-0.858334978301296	-0.875519113193337	-0.879116969808346	-0.904867394196045	-0.91684527612624	-0.933122304278012	-0.952972341359811	-0.951687359137313	-0.95560209121028	-0.945614601426233	-0.9482881761867	-0.930139151264846	-0.901943540892751	-0.871388686305438	-0.82019606577007	-0.773933945358297	-0.737863254181396	-0.681454293070033	-0.630277182414162	-0.563389870778724	-0.513153970448831	-0.510372578076925	-0.467216284893626	-0.47152667852147	-0.413562495245753	-0.396444375025847
1.09126646611771	1.02279315826868	1.0712146130876	1.05048920499785	1.04187887639933	1.01176909410207	0.977172453699942	1.02000584120392	0.880956153274821	0.856562949084978	0.816600996275369	0.775853113588839	0.732231419678169	0.630438595174295	0.610838177453901	0.588344328158514	0.544444403969402	0.472515868230323	0.360378233661456	0.366332493178605	0.326249684847023	0.223036874888842	0.189613503498888	0.114971901921737	0.0475768084765958	-0.0529090527962917	-0.135828042539383	-0.205503076114359	-0.310439569688143	-0.401493299600132	-0.466042316007663	-0.533268917588129	-0.609425570831457	-0.63688778027445	-0.667461564499595	-0.712380710218774	-0.750236202652658	-0.783735416482332	-0.814940163934983	-0.846693458266078	-0.883990558321015	-0.916083460474635	-0.945650391048069	-0.956305077470195	-0.974323918689667	-0.977102660419727	-0.98308535315821	-0.979783572836314	-0.987742967786987	-0.978602642825854	-0.978731106292167	-0.971649452967286	-0.960172888508868	-0.94412970572423	-0.940215776163989	-0.922630666362026	-0.886479621845904	-0.864971641222027	-0.808271598521125	-0.774815292236463	-0.735850229388487	-0.713572768998994	-0.694271862079411	-0.671678612412221	-0.656295524206588	-0.618049370063631	-0.5931634453369	-0.568680194512121	-0.533023566931864	-0.508523112637266	-0.478822869657745	-0.444458182087371	-0.43347724862825	-0.405308852754173	-0.402263379785612	-0.379364060035346	-0.371829695098518	-0.346258372648777	-0.349709875141337	-0.353370324179157	-0.36540326553795	-0.387715480956619	-0.370990351030315	-0.370657137295043	-0.391802831563517	-0.384130509760272	-0.356269463313159	-0.336547295364157	-0.280882386533272	-0.278425058413723	-0.230276173863353	-0.197636569028251	-0.185653976006473	-0.144705324862982	-0.148037960601792	-0.115452412654403	-0.148094416699598	-0.148454022454404	-0.137686575393669	-0.174116240763043	-0.190099144075514	-0.219124262608926	-0.21799243457753	-0.257978493445508	-0.323527668830883	-0.34080697979842	-0.427450589607411	-0.461969712239424	-0.483704202268538	-0.51087179752063	-0.533102139152254	-0.539028863858145	-0.574752073379763	-0.55689398374026	-0.588028828791623	-0.61511463431576	-0.630779228511152	-0.675657930667005	-0.704174924077204	-0.711911509891429	-0.748837060296784	-0.766878867275286	-0.774548710650563	-0.782281182834204	-0.780783886719372	-0.767935106991443	-0.765184500882314	-0.772246735480484	-0.782549150930797	-0.765222927539577	-0.765161184509177	-0.756268668702557	-0.804872783202504	-0.817715698507393	-0.853145714488988	-0.871970087654893	-0.880557398776106	-0.909969261639658	-0.920359262947875	-0.922329911322214	-0.935081515395049	-0.927485868242431	-0.92844568167212	-0.926289055787276	-0.923862907778312	-0.908132992849298	-0.890541913957086	-0.867564151350108	-0.839706901177675	-0.782826938088742	-0.751238045721825	-0.723974206339227	-0.68018730100206	-0.634962911494593	-0.611722154070897	-0.578842127143609	-0.54452690855469	-0.519467074291577	-0.45979422516155	-0.403043027132147	-0.339219946282131	-0.292534636394685	-0.239461298958957	-0.174383964573032	-0.133858219763477	-0.0329570036874635	0.0281747675591265
1.00309147331584	1.05302493289785	1.12206793362976	1.11955226862093	1.06798168498776	1.20440879350084	1.20055839350049	1.18298080768798	1.14896581418153	1.11007597163715	1.10796088634981	1.0444990617529	1.02875418368285	0.96240431387983	0.919078476841972	0.812314342393283	0.807941537649569	0.779052857184349	0.753193402087122	0.685399366547681	0.63697142558663	0.593212347286326	0.511319328140677	0.444432115288708	0.319163682729641	0.254344253556239	0.181991121992108	0.1330750175072	0.0661282068876215	-0.0227269532974422	-0.137970383130407	-0.18123450032376	-0.24005284039191	-0.281699438224906	-0.319103339318848	-0.373039063200576	-0.419508619733332	-0.460468383848804	-0.475629161491985	-0.515751152212634	-0.570046346809699	-0.608423428630791	-0.690415314332037	-0.740730149949146	-0.773653676766732	-0.796765733775688	-0.806597067490373	-0.837668730707339	-0.846495818712184	-0.871455298345463	-0.894459978351542	-0.924283555783239	-0.931967260874493	-0.945557206835802	-0.96315240353199	-0.957211985349705	-0.968234582261216	-0.956589164530469	-0.949071253546135	-0.930667661438704	-0.927053644507298	-0.910216257451881	-0.887682255903917	-0.89250943762783	-0.868735960618226	-0.851567410420002	-0.83530572583979	-0.821795685358075	-0.792024154351692	-0.800627516912161	-0.769208926836492	-0.75666968677101	-0.749088400150803	-0.728032971667101	-0.726615470546366	-0.703707895995536	-0.682920291514343	-0.667365340796981	-0.665131678419388	-0.677801846189828	-0.671644249444679	-0.689258128999642	-0.692879984429147	-0.686926429230827	-0.680094675303001	-0.686573039069841	-0.669920118511876	-0.650340338774519	-0.62959467125359	-0.617659555531148	-0.606723803002559	-0.58135276531249	-0.575971646963284	-0.55821832847354	-0.54713729561384	-0.546432819681199	-0.53714076240359	-0.553339942482006	-0.59278793801124	-0.59307983395779	-0.606342940415294	-0.629508770221309	-0.659005870776057	-0.689171997455347	-0.700155842510662	-0.714331000295435	-0.746002858271643	-0.749402105426529	-0.756376562679324	-0.77466929748007	-0.777658329388287	-0.786860304651534	-0.786734951638991	-0.797783837770783	-0.822138143126782	-0.852234857981353	-0.873051870669108	-0.891311814307133	-0.902620058158449	-0.924755874816226	-0.941220287164392	-0.951730013879561	-0.944792822812492	-0.943052982641018	-0.928424993199438	-0.925240212417204	-0.926025180361897	-0.903458108757696	-0.885757658202953	-0.877513962184682	-0.881837943732765	-0.885694653438764	-0.89279593894911	-0.894778893586543	-0.892626624484664	-0.9067412856039	-0.899047913102246	-0.897789238459991	-0.893464847107212	-0.85456672441755	-0.836098883896792	-0.800057752937606	-0.786359204105022	-0.725984477130556	-0.691709991098165	-0.661652092322819	-0.632285970205948	-0.581597484911239	-0.540070766470576	-0.491008124267452	-0.420492702782333	-0.379886047829352	-0.374407864731799	-0.34595490675064	-0.338894026693959	-0.343562604316631	-0.31793389048685	-0.253412260134388	-0.217834791741877	-0.114687279111279	-0.0427991625201554	0.0667591528253585	0.164048760068593	0.329846089886057	0.404310848116597	0.540883162667466	0.575147689546816
0.68920258290782	0.823525965742037	0.912076018958987	0.89729388629041	0.995066949584414	0.981543202652841	1.06612138254222	1.10728804944388	1.11582842058458	1.05455020874513	1.03965396599238	1.08170096792858	1.04561097814807	1.03442240329545	0.972982777853056	0.947470522408033	0.932135944530067	0.891075558328567	0.884497605345118	0.863029344660449	0.890488786707137	0.801032569041466	0.79158546742386	0.73295352787899	0.723317909339251	0.67352996002872	0.568486248242324	0.527021332076323	0.46346020009982	0.451335848532104	0.295706175027573	0.260011914203767	0.241134006030786	0.157029336270181	0.140467782794945	0.0691114651675372	0.0142932661452005	-0.0460629861135407	-0.0912357880396943	-0.162607254760939	-0.208936516578657	-0.289680973130515	-0.362513130033052	-0.454342235960532	-0.540957824149641	-0.579859893863317	-0.62046729020419	-0.66909408236331	-0.698959462405836	-0.700755741117587	-0.715759670337391	-0.745801715334358	-0.758418778437705	-0.798581112859725	-0.822720296812186	-0.84686603278712	-0.865606816534573	-0.88734214664962	-0.889339962420818	-0.894213669683335	-0.902760673031738	-0.915462444692344	-0.918580543319541	-0.926381867618575	-0.915742715544193	-0.915401814695731	-0.921481404715078	-0.917796990381307	-0.909312017808012	-0.919512022716766	-0.914945338932067	-0.910339673397314	-0.907282249800049	-0.905415251585201	-0.895222108087068	-0.880581216088348	-0.877407691765991	-0.882824359910757	-0.865624696500715	-0.884981439859955	-0.898639361839316	-0.903495617452605	-0.899486756515168	-0.897622772355547	-0.882572529411142	-0.903059667538114	-0.895323569647525	-0.887774374161053	-0.882416995289418	-0.879610309986448	-0.869464945915699	-0.866328136348439	-0.852749612702447	-0.852304415940593	-0.842883741221423	-0.829122129137864	-0.834440157855284	-0.842611632225316	-0.843963252487397	-0.847778415188033	-0.856527051188438	-0.854944792205387	-0.874239319505113	-0.869894579095831	-0.897214046951056	-0.88644480295622	-0.893543709038643	-0.896400624618424	-0.914964352197759	-0.911930201130379	-0.920423707222994	-0.935402531040272	-0.93522788367098	-0.947596516817176	-0.970352841656805	-0.970537407615548	-0.97853338840128	-0.989941766039615	-0.975727880148136	-0.971303919642136	-0.956836072729868	-0.945612588916218	-0.950423693927371	-0.928105970175261	-0.91835657036335	-0.907219260560061	-0.885774604425871	-0.868963284005644	-0.857440238416576	-0.827157391934396	-0.818762268067122	-0.802891442353999	-0.799033877083511	-0.781442671914932	-0.743446609415015	-0.691224775900065	-0.681172460011517	-0.622733488729582	-0.599823692901706	-0.535430774780457	-0.46605672605147	-0.418640785117471	-0.396703143801829	-0.360539586411666	-0.333780168145024	-0.311316271768472	-0.290536808331102	-0.247853028967468	-0.234729025581606	-0.205860699528889	-0.169791502671543	-0.147402269950567	-0.0940281483881949	-0.0411446837447855	-0.00136780093147636	0.0308899295008963	0.0625726711931003	0.163286238939696	0.219745054754386	0.371413465665066	0.462190774706175	0.538888533025213	0.626601628745406	0.657296558769542	0.702153426919484	0.743910363343209	0.775047880577225
0.314733123970665	0.410076304727483	0.53083583548411	0.522805427120791	0.640999876610012	0.720964171746566	0.757756031720311	0.805129892599315	0.809163379544804	0.891309667133177	0.882689039352802	0.892509425821397	0.908966753349111	0.86547592403722	0.91874087652476	0.914157559169533	0.914772979276338	0.952306200959349	0.914144095637583	0.953612354260147	0.971603453019838	1.01767510439828	1.02394515084648	0.991369933683064	0.924599128307285	0.92561584531579	0.835832072194377	0.816507974564418	0.718541295930575	0.72268404869084	0.61850289183635	0.537963281088441	0.519131964510074	0.452816901486298	0.442941291695975	0.416512909633174	0.35632637958778	0.263547284806734	0.192194812069026	0.130583415748449	0.043975337919399	-0.0136050230710026	-0.109986791904074	-0.182478706639477	-0.236967379020068	-0.293342508183364	-0.325248266347412	-0.343797884996798	-0.361058742358587	-0.353749833348445	-0.366661509545596	-0.372204273405742	-0.403962243318976	-0.435285215005717	-0.467191878156226	-0.524797181764536	-0.557514554347954	-0.586656051737999	-0.647747721162004	-0.682404595766637	-0.712922040119787	-0.7353066331851	-0.765350184297203	-0.786693758350081	-0.785532427349731	-0.815963688874829	-0.845089573527727	-0.861396881462279	-0.871852431350758	-0.900681126555653	-0.896775661742645	-0.918657683126783	-0.915761687849612	-0.911983008656331	-0.920942077601246	-0.931642462978863	-0.927746014755342	-0.945734169872011	-0.940858486060072	-0.939222675624295	-0.939014612315712	-0.926628021913406	-0.935391159888088	-0.93945666440634	-0.929912820397896	-0.937736388256425	-0.918543819641203	-0.935135440211744	-0.948258836780166	-0.946890891102103	-0.937070262517724	-0.933718178345	-0.942632237061787	-0.924957382436584	-0.917956585061659	-0.902357465489005	-0.907847300782026	-0.926228870901056	-0.914508541023711	-0.928652802297206	-0.928540099829094	-0.927172580710847	-0.928551435061263	-0.942251637997119	-0.935857052438537	-0.929433084990631	-0.934298752781004	-0.937595914223579	-0.933988098415373	-0.920318923912217	-0.917000335843511	-0.920252010673254	-0.919790819002963	-0.917546925857686	-0.938857794910415	-0.914126852293979	-0.908452440293896	-0.904322519860095	-0.880129024864306	-0.878633864634782	-0.855408380726146	-0.839911349681991	-0.821554881997374	-0.770308123207501	-0.759084711466084	-0.735435887771212	-0.672592579066356	-0.63122246250566	-0.567431385026016	-0.509600338777864	-0.461893859696668	-0.449661499319606	-0.394081283140159	-0.36637839878145	-0.330337427595386	-0.288277152649005	-0.236167601489867	-0.195680748162387	-0.14723626719386	-0.115906328741751	-0.0972104382660129	-0.0264918740585039	-0.0392696180370182	-0.0178043947678227	0.0170384281525644	0.00474853962553173	0.00906256126702736	0.0543833392102256	0.084003128024654	0.128013106225149	0.161207836269494	0.245319967711454	0.28907277240392	0.355738849028218	0.410878587172207	0.422531173370073	0.476581444185685	0.511165142504775	0.610533300986849	0.619019917127182	0.609719486633026	0.712210542089099	0.769576528531749	0.771585539533921	0.757694045268681	0.845403407517971	0.778427974177031
-0.154539585830904	-0.0838964447341959	0.0231444086642947	0.0635654298067215	0.157601857821173	0.190711830854896	0.264762704897833	0.365055202603973	0.409046956953246	0.422889264971893	0.508455570893164	0.559612023258135	0.585176407770821	0.577253254523919	0.631301023136932	0.653021535993468	0.767153291786262	0.768353251751446	0.822556854451644	0.850987364965384	0.911285040920279	0.949386183434598	0.917855998977784	1.02939934520415	1.02455763650858	0.973839645085636	0.918229643378963	0.916983734410534	0.862925607865234	0.78935766456471	0.717871698593736	0.771635743095443	0.733518804455997	0.678575714125976	0.685102435216749	0.615953336108031	0.582208456958467	0.571016784270052	0.457631177849565	0.47169105857657	0.394728674790402	0.333767839671535	0.26910769318113	0.269338654557915	0.231120238995243	0.16237402827687	0.146011155680552	0.111809603358068	0.119648608323224	0.12576310250378	0.0782566656932114	0.0285550080425029	0.0342545128050244	-0.0220679690195726	-0.091915010120502	-0.157786184084602	-0.237527694317531	-0.300677621531009	-0.344046385436799	-0.393157639825212	-0.424909210824326	-0.483078586431004	-0.51271206262087	-0.531347579543655	-0.562051144372107	-0.575047183278291	-0.598133733651507	-0.636943483060299	-0.652114364803397	-0.678237618963703	-0.68857710814286	-0.700278527159461	-0.698947154832155	-0.731115666347124	-0.725641213579096	-0.731033429483649	-0.753253299378975	-0.771391311547781	-0.77464625500617	-0.784297878016904	-0.768148154468637	-0.76616287930501	-0.779520565760945	-0.789316276996935	-0.805920503517271	-0.81652541151268	-0.825264761055818	-0.859650619203172	-0.884447371297079	-0.887310957012965	-0.873424915154339	-0.883405878362538	-0.883754700418745	-0.880746971155596	-0.87171097958868	-0.853487872823322	-0.856472516139431	-0.842058926069939	-0.820042130063727	-0.819765403239553	-0.809452055565658	-0.810872524862633	-0.80811279103867	-0.795394458959594	-0.780410433100423	-0.785655587420653	-0.786837800520479	-0.780949262650265	-0.759767276995228	-0.762704366496612	-0.751986152581856	-0.771448266300578	-0.780750522913178	-0.769553115689941	-0.774247269346634	-0.776150636482552	-0.748678428858339	-0.712400788456809	-0.679003572414055	-0.66983769223754	-0.630096320742255	-0.554114935960632	-0.521119816861938	-0.447284228738903	-0.368475335060188	-0.312519849264629	-0.216612881095461	-0.168779828103051	-0.0881134738880401	-0.0194201403556013	0.0241692555295201	0.0944576605930707	0.117770466681207	0.112247882548976	0.101609608458261	0.14084559636991	0.173989341200178	0.195891662930293	0.247299660081822	0.262313377515229	0.316739818990732	0.331422400197796	0.367611423422504	0.379703522590533	0.378485200271045	0.401797559749395	0.4746691893153	0.44918344327119	0.495036067550952	0.49764007483482	0.51517319615635	0.536973389737618	0.596243227053139	0.605229348736252	0.62986109303681	0.635313520861302	0.616699274021475	0.630392410082459	0.632031573182294	0.602193063079189	0.717230149063039	0.701519599609967	0.81718674568915	0.803608036914245	0.849205001730916	0.812197051242713	0.831281775195552
-0.583849236891658	-0.51841559448121	-0.478590513585715	-0.416542049960739	-0.340783186053448	-0.295133140719344	-0.213092721258618	-0.127763971754259	-0.0829308240312978	-0.00425074652158234	0.0714921501676659	0.113840892444568	0.1738646115765	0.214087928080777	0.26170263532286	0.264968214229444	0.381815724683	0.426234090151907	0.512336748396932	0.610900689170148	0.661947571069434	0.669508915981544	0.753633866091762	0.769828129881979	0.830485625708011	0.802603857021287	0.788321775864788	0.796748021932597	0.818746017635412	0.805291193341921	0.847195941872749	0.853582097416456	0.846788616134623	0.769585469472293	0.885355166473637	0.805353291834935	0.848733262502824	0.829643494960619	0.789787280796628	0.75622106559324	0.70052849621853	0.694525954884115	0.65411823642851	0.598364844000234	0.572372182405493	0.489829922128434	0.44105169564858	0.439416454487654	0.412768552730945	0.397053382007235	0.414953599224448	0.413926214754626	0.339133686648462	0.339113744529919	0.255010088931989	0.209316449807685	0.144733964004858	0.100935871929155	0.0338851240842459	0.0199760414394931	0.0324990262614769	0.0188564165383212	0.00735668410982612	-0.029644630148239	-0.0922127865299746	-0.0987635030109983	-0.146892710131417	-0.162691058912768	-0.184197203823465	-0.201490985732093	-0.246718665022895	-0.239743569847933	-0.290960150299007	-0.321189715325106	-0.383537711313252	-0.410197163202833	-0.462972734496924	-0.495962832994994	-0.521101998012048	-0.550218234821574	-0.548367225232624	-0.56281678842861	-0.579078862699408	-0.60152249818592	-0.622318507511157	-0.642824921864072	-0.644845345926696	-0.653124330583664	-0.647077209956877	-0.658988945644751	-0.641083671198207	-0.634696192592992	-0.610388672982606	-0.57939759263626	-0.584766123894094	-0.544494470346296	-0.550869486928882	-0.542660173454894	-0.512321753224588	-0.498343446454511	-0.49474965003808	-0.500008558956747	-0.51984213941331	-0.519886585984807	-0.544075396719384	-0.539070704032859	-0.531494403161149	-0.556086113256032	-0.548635619832907	-0.544368878050552	-0.541996113583166	-0.552556402002682	-0.525426552863311	-0.529862847400312	-0.517104451958555	-0.490077617815972	-0.417650513120102	-0.365759454912409	-0.282558186268015	-0.246720803409287	-0.156556907799786	-0.072361504878598	0.0125541381348705	0.0558239836104088	0.107389926267877	0.153891568323936	0.222225593376589	0.256149692209485	0.297481342704938	0.371324850420395	0.409740343757791	0.444067069718572	0.50735918309804	0.459201437779	0.455909393614883	0.464498223182238	0.525522539691289	0.56999513925068	0.605971915634914	0.725981992214251	0.779196979525839	0.812616434956632	0.847666537571173	0.831442607594148	0.823604205062321	0.833736622503603	0.798927442524029	0.716154259354988	0.717245152907054	0.665967109831566	0.635766723565644	0.65704916928646	0.643453918932979	0.68031295095417	0.658182949666127	0.678525616080132	0.628368758249303	0.663752301507338	0.629850531211873	0.591253737444563	0.625043240425913	0.69165145381066	0.6554192028821	0.676812441604855	0.655826341095072	0.647432169999341	0.613236194915055
-0.84955967892328	-0.829032863091124	-0.797991170704967	-0.769265866630581	-0.71271416701455	-0.662810522691195	-0.602658643029405	-0.545718602579796	-0.483368168946849	-0.365894052660779	-0.32042602760463	-0.266980036842238	-0.255445554210914	-0.229791982224615	-0.158198658296605	-0.108198198985637	-0.030029271435318	0.0298903203781269	0.126574111470863	0.193529056248182	0.266599073751988	0.297964234037664	0.396845113596566	0.457134914497843	0.497704190832789	0.515156530696064	0.498690496863533	0.560947302804793	0.585326078034339	0.615337302247451	0.701791111081048	0.717032273557572	0.778456365350066	0.790695492614867	0.862572587893426	0.874511388745822	0.84877160252467	0.891983731373396	0.838254693394536	0.860985218732646	0.836538759573568	0.839872463917275	0.791508225205642	0.770103727007528	0.70216858852644	0.64366204044179	0.666818692411669	0.64820214539965	0.698445214234133	0.615017995873035	0.687510521939686	0.737350793111574	0.701270909661263	0.671205780292244	0.710086985320143	0.640127742408785	0.643681155841652	0.584919597316358	0.625032865701377	0.563673578905876	0.562471662778058	0.490257611769251	0.465347302962841	0.441107088383602	0.431521149102569	0.43151074315472	0.35485005259453	0.353506620135439	0.307409204218777	0.247003363540393	0.22231304636777	0.168399703351404	0.108246739044601	0.036832864315237	-0.0459924220233411	-0.0989212346431858	-0.134336768419762	-0.218812688563098	-0.238485895573908	-0.244921730770736	-0.230845829449023	-0.217516632147372	-0.257477701581294	-0.237609312685485	-0.245133437557239	-0.22294727214526	-0.199994626469437	-0.241409132814389	-0.223272511306567	-0.186612094066042	-0.202230040797987	-0.205209842925173	-0.220211896502552	-0.20323841787341	-0.22408045471656	-0.208120056367589	-0.201761419162061	-0.205885032800709	-0.189309814791661	-0.197849478453259	-0.173362754964102	-0.182974080925471	-0.242076713602517	-0.255416221892182	-0.269028757350755	-0.268731376788242	-0.265386713169446	-0.225829207231048	-0.209663784016222	-0.220625548751791	-0.147009559774997	-0.13046479640904	-0.106493009043679	-0.0654713619305498	-0.0412788606752663	0.0127675678058895	0.0362420821936587	0.0947914257513229	0.188506179453277	0.238793463266347	0.282310255259254	0.354138362992407	0.351041311733307	0.348675497896133	0.36919905239204	0.417697090987872	0.495040292191771	0.534924460506852	0.612889727649249	0.715180819793945	0.772284139786276	0.844412666839756	0.811451529757372	0.893219999109531	0.840706315992586	0.970035768406774	0.971155989520319	0.951081783837014	1.00780328026018	1.05510800486421	1.11608150972936	1.03802499426118	1.08714620247508	1.08697628854379	1.03252070529183	0.958583559404286	0.876188534723307	0.786390071283809	0.787313215717943	0.734471163959311	0.708360998151883	0.727296270941639	0.674772919659755	0.634647840504599	0.646173123033021	0.628981983939492	0.588205674482113	0.554774883550311	0.496758265463988	0.488206514829151	0.468147105248355	0.445096018431668	0.392921798363379	0.373990962312297	0.293044120785528	0.333268722260451	0.306833538612693
-0.944931542811639	-0.944569814566353	-0.935078144484014	-0.92905857313488	-0.890463354104065	-0.878957548281722	-0.850204480087007	-0.832126517884397	-0.783381463162608	-0.728322289896854	-0.690425075825616	-0.666315714077464	-0.644205443132011	-0.61703280560743	-0.561699058641232	-0.521933512388651	-0.472268374403243	-0.420912917847403	-0.349188894952922	-0.253211820815351	-0.180236802115492	-0.0978227100963098	-0.0302899465160154	-0.00948684866125969	0.0369601279235932	0.1004435763698	0.172082807887329	0.18933504079046	0.299964808093664	0.355344669715188	0.435678225180193	0.476379122393873	0.55900821214751	0.60960951333923	0.676100098972294	0.711494422938459	0.738445104562398	0.729238883663653	0.735597777409004	0.822683776539041	0.786490574533685	0.80416191461782	0.737710434160317	0.762485220253643	0.757587128571345	0.777947918116889	0.748072618406702	0.790901394185629	0.819834921099097	0.854975785773899	0.867059951966795	0.924587976146998	0.982224794769197	0.973912110299145	0.969539255095438	1.00556545718735	0.959573574373655	0.925367297970113	0.960014729179157	0.934952096724798	0.885878472571553	0.805234146590093	0.814058666617374	0.742017590395504	0.766729073675254	0.727537860755928	0.687238089127207	0.643891573170595	0.630944686700688	0.585440467831824	0.529883306880314	0.518315027205538	0.44876594631648	0.397628305070545	0.372266210853535	0.351352797114543	0.319046204219775	0.266865880780845	0.256561967290049	0.23661484678384	0.254703889222958	0.251507295836833	0.287947642038926	0.275249640972236	0.245879501004589	0.251578166646065	0.212555495045263	0.186897220193272	0.199132052480527	0.122931321894285	0.114987574893507	0.0792157196821289	0.0814128032133888	0.0274648434939592	0.0600218300898618	0.0287589590067844	0.0763255867190624	0.113796176953385	0.137560979246771	0.147710912166274	0.189614876184092	0.186507666517398	0.166921438942396	0.148987690272033	0.127493923490313	0.167252887510512	0.151224700628165	0.163608538675812	0.214032466731565	0.301846820463293	0.351175695031298	0.32280171586989	0.320578127402325	0.301780722303597	0.362746816858157	0.337019108450464	0.363722288240142	0.38750692652464	0.430717051917592	0.440164220762045	0.471789069849278	0.534469903940433	0.583758363979638	0.613986431708648	0.66771953009639	0.68460032281043	0.77504471280627	0.922636001766613	0.96828729201317	1.0603212524248	1.10266824597242	1.10765472417083	1.21732337080525	1.12888659477029	1.16462954148065	1.2077021887087	1.14784711074516	1.1815007775973	1.14810296383482	1.14090077642404	1.13390964973579	1.14250500865173	1.11965211007203	1.11795156719757	0.959793117571759	0.915780518118136	0.887555609472165	0.799559235739623	0.757062081884413	0.688834761233829	0.645272095129981	0.591334371324345	0.548855206455426	0.442337249279772	0.414786872089044	0.377170844742919	0.363380149714536	0.265634761279971	0.185546452547578	0.188870158465792	0.142067209739188	0.0855001553778954	0.0760113696312266	0.0213048920072731	-0.0238014707383168	-0.053679923388068	-0.0787743213754341
-0.850264986758372	-0.874929103941769	-0.877821545142686	-0.906078663086265	-0.917883320898936	-0.932037968717115	-0.942968174660845	-0.942645349921778	-0.938442387738843	-0.931740725081934	-0.924788595388895	-0.888638806769319	-0.876442356046423	-0.85189866012105	-0.821525504582394	-0.809821463552587	-0.765563772431729	-0.727830445611668	-0.661169631770416	-0.582239834949202	-0.535755319969046	-0.473518010063734	-0.40946478685048	-0.359573215261918	-0.335848672766986	-0.265594924969792	-0.2177880495402	-0.133856744598919	-0.0688614983651939	0.0172372389925307	0.0709124972897974	0.141213602271438	0.17637364566445	0.219383378644863	0.264992116403416	0.368658850367783	0.392189750585395	0.449390432281484	0.497883486081643	0.574817462621143	0.593372818412508	0.630835247456027	0.634722413830283	0.682376716432939	0.628952310364261	0.661702120864827	0.66299229274628	0.72261441372312	0.756701147619325	0.800289069808562	0.833054562669113	0.893226802000134	0.945382954702353	0.986185600108562	1.08847164545051	1.04008166508847	0.996488463463483	1.03639934104487	1.09270552341689	0.994747992413879	0.996363201209155	1.06262043026163	0.986768986354793	1.01707861932224	1.05928642323257	1.04945997967608	0.988952687047291	0.968351012930475	0.902190166678834	0.880721091070023	0.894232713891334	0.87553881307087	0.853383741839622	0.824975789989959	0.824365815670319	0.76912895776388	0.690951963766004	0.605059178267452	0.713544652220515	0.658081187967027	0.661790081547503	0.609685960398924	0.596878234058344	0.574199583329225	0.527364468872169	0.495813566902783	0.452449812734994	0.462814095986066	0.397177780508224	0.379652864863344	0.385003895972694	0.353888976501336	0.334325250818773	0.36252537337866	0.396023715374256	0.423730552331599	0.436697545362594	0.471304931863442	0.544351055434702	0.62878426944175	0.648393935157112	0.584286724987467	0.618417037355323	0.635624274059978	0.567275088122377	0.593962275921365	0.579000957027166	0.60428326568189	0.570780239088948	0.605603631448211	0.63651551476056	0.674118354392238	0.58993877779248	0.59250356222233	0.562029228279606	0.518665183863292	0.557687575189984	0.553639218864425	0.588860115978816	0.666859307895277	0.67470384993532	0.732337115516116	0.788302167651393	0.84156073955938	0.858796099566518	0.916935983283785	0.948886131438187	1.03384736682267	1.06485474419332	1.09954850097741	1.14262921225371	1.16053182454872	1.21476547465937	1.2071114964915	1.15921632059137	1.1385662305279	1.16800292212635	1.05490938267074	1.06737404579549	1.11632336739895	1.06869649780928	1.01001539960372	0.988196948997034	0.919739220475896	0.830337961381826	0.765709359516338	0.71574038762739	0.622357517601259	0.518288272284945	0.472571140956838	0.406154909947457	0.336245482981899	0.21371319921546	0.185530778931391	0.0821188073118035	0.0309144601964399	-0.0450986353359418	-0.116415692652702	-0.147995655016999	-0.214295379675658	-0.262598482186249	-0.343316113731017	-0.380544313657017	-0.443526261672462	-0.477054661669471	-0.536259739048602	-0.510223087953005
-0.594343280683754	-0.648648248939148	-0.687782656739968	-0.733332785795636	-0.766754710867971	-0.817985483107213	-0.863642226468149	-0.885437171044659	-0.917831079856798	-0.951708635938236	-0.962555121829756	-0.966577764833096	-0.962696870371634	-0.961188190686844	-0.950033225912012	-0.95184781095574	-0.932617725472213	-0.908682170740704	-0.878930571036295	-0.864078592922618	-0.828182200313207	-0.774782573705654	-0.743608686274025	-0.740780967171417	-0.713668480759231	-0.657255257057868	-0.59576580767274	-0.572631578947368	-0.523956446825725	-0.457538575285983	-0.40866984074784	-0.357535210524679	-0.264287800938342	-0.21485590240013	-0.172560703053438	-0.0417469507878773	0.0415124612036927	0.112924968650181	0.184235469344965	0.230647052887164	0.249754236301023	0.322861082422057	0.377481218156452	0.358136203786206	0.438327286485143	0.462465966671026	0.447868336519156	0.465639300110485	0.512507232093321	0.556277529379864	0.59455659576227	0.654974792377835	0.7257758172679	0.725767403083912	0.870323652026253	0.900452590606545	0.981893931255019	0.977002451802557	0.990996838925578	1.08188191017494	1.0470142955094	1.01083439390372	1.04974810519423	1.02028972552384	1.03596024808959	1.10129608814994	1.08614317929547	1.11939900311211	1.05861835741347	1.03672720187371	1.0955283578283	1.06844433183197	1.01595758428277	0.94026827337866	0.993117314562018	0.928960558022688	0.836336634348211	0.832215365352662	0.806662096431995	0.832523880008562	0.756564945221545	0.74383556783827	0.677094728706093	0.701771026062715	0.700047035108402	0.691017066040892	0.700902480844201	0.686725133685239	0.666156189221577	0.764950673379218	0.694426702696237	0.738583081553407	0.786201230371611	0.76741403589357	0.756053525188167	0.823627151694966	0.864062198721125	0.911275734275038	0.917163493116378	0.907823378281437	0.920922398201809	0.954631013332293	0.932378127045579	0.875111821469993	0.833467488264561	0.801424234705535	0.784853425620041	0.783959807302626	0.773144238230804	0.773757664337285	0.786925688266531	0.7935279058804	0.750441284811981	0.775387271424466	0.703186055296899	0.751721450070941	0.700567050503021	0.733431073476401	0.710911787509712	0.715765164323927	0.725917493560654	0.722628063716094	0.7188785668906	0.743442021209599	0.793190612745592	0.855223407226952	0.89850166660362	0.888573888129447	0.965656674875215	0.994017899932552	0.967799683824713	0.996513815789028	0.986616763809974	0.978184169888222	0.984152140587905	0.939399789303001	0.933480912832716	0.921280419769696	0.845824123409716	0.825145921763293	0.769601143375492	0.706578756209901	0.692135888485623	0.582715244153416	0.539001806808289	0.45614507228983	0.411489967520568	0.320985670950708	0.260430905272647	0.148238897694905	0.0621050141637581	0.05180091769443	-0.0728753083127362	-0.215278853472715	-0.257925497721133	-0.356999501582535	-0.466569734857118	-0.527191732108538	-0.589887640449438	-0.6294581724682	-0.67738301153779	-0.708549841762644	-0.759033244013226	-0.763825545404861	-0.782094980741055	-0.794668352726628	-0.796457542579328
-0.325971705563481	-0.355327845806435	-0.442908475516887	-0.464331726447195	-0.525695559110025	-0.559767975440651	-0.625493753357318	-0.667991672055327	-0.701484120454738	-0.761604395693397	-0.785854378016611	-0.820001947674885	-0.850711816553753	-0.869792311363024	-0.87435172378049	-0.869370394555037	-0.88866988060979	-0.895272742305965	-0.904897631777986	-0.922788181480603	-0.929775740184579	-0.918202430676505	-0.918086381821186	-0.909806897112956	-0.891115891359445	-0.888126603444864	-0.871591467197168	-0.85861783996277	-0.82694831170405	-0.776645425433757	-0.720175337565791	-0.665814189066231	-0.5986005399895	-0.557011033663354	-0.478175042231264	-0.390913266292045	-0.346542644950235	-0.281401842935536	-0.220606359743629	-0.148258914062411	-0.0464299224294538	-0.0599646989479846	0.0311059578881423	0.0236478821345778	0.0203263508878005	0.0142548355367244	0.0542892040734471	0.0919692422898443	0.106106534425786	0.167205853782331	0.196964923351351	0.33235272666173	0.361579935860579	0.454789084584942	0.483214528920695	0.596638608062634	0.656468308755897	0.658854846039225	0.701297186556568	0.735384761830527	0.783999226633736	0.827408970954179	0.866079418054644	0.913710134365244	0.870635413224654	0.928258158474713	1.03041511720236	0.951046846241355	0.981740734508857	0.990458122166341	1.02245636489056	0.949648684529174	1.00413482436708	1.01020177607364	0.951668676694832	0.996021202281122	0.920465603936147	0.895907752045091	0.862838255697757	0.893378547618898	0.902184501456572	0.834671482914069	0.833721211977979	0.827457024444714	0.838451146589955	0.855739111354454	0.91540175872912	0.878931735493557	0.919291564796839	0.986036607042181	0.929543004822053	0.934936229701055	0.931248315086641	0.915797455138062	0.945148177163432	0.976959990496238	0.981299537744189	1.00552659819659	1.02698134034274	1.015430370091	1.05269387442318	1.02360597195965	1.00436904803454	0.949610010552071	0.893531319806909	0.9411766436495	0.966428352735296	0.876420012769366	0.849043851852512	0.906074339665028	0.835446254987719	0.854933587903427	0.787732639320627	0.832993331796039	0.764869452174732	0.708630374709897	0.696262329301711	0.648866056262581	0.662521906406351	0.579129511894683	0.590654772243958	0.557868816029787	0.547474708357405	0.55156182480913	0.539634051539324	0.544512217629951	0.598603212985231	0.635342189591353	0.690146374053136	0.727031519055667	0.733932481317435	0.726632772508477	0.715972682392169	0.690772416741016	0.642195914502649	0.652544369362673	0.58661839937028	0.561607547121254	0.510852809531667	0.45398370846851	0.43774440169908	0.339786498534589	0.253757243961618	0.213923404881241	0.162817898721622	0.114413844010372	0.0258344342503341	-0.115970997718382	-0.176613206055982	-0.30328183714958	-0.364271653912163	-0.467586614308324	-0.553074217077231	-0.613769503707827	-0.701203176683549	-0.733970596971666	-0.789228536916662	-0.807359296410336	-0.842413902498825	-0.856951956102589	-0.872698864590065	-0.885264042956157	-0.901477490824365	-0.907800529281512	-0.905945749741169	-0.911518103005208	-0.917176167080397
0.0733898499189802	0.0268360252443988	-0.0544696515217684	-0.0523335790635565	-0.0690235216103554	-0.108577455707962	-0.201349300877868	-0.250940168028894	-0.318877262878856	-0.382927306499347	-0.391579713627309	-0.453579924697364	-0.526891796856701	-0.555966995902914	-0.599014276806575	-0.616894017918177	-0.651284884286908	-0.71205923713326	-0.757460195349598	-0.81236283579992	-0.836699588876747	-0.880161270942022	-0.905178175138072	-0.911315107213448	-0.926663361894122	-0.930151782467947	-0.937352471451886	-0.938251819433462	-0.924724778360037	-0.904554139555389	-0.894774379974046	-0.861702761559402	-0.834863839303226	-0.812767261277251	-0.784886004810741	-0.733663077171241	-0.689923465758004	-0.663105546477647	-0.604670365065967	-0.576915871282493	-0.523848927706703	-0.497723002787565	-0.446424891128175	-0.40924642597559	-0.408806302602908	-0.398119367179724	-0.381510160115149	-0.361578356184034	-0.324184587746553	-0.279146216957027	-0.226405969386484	-0.130936672294316	-0.0633770374773257	0.0074682689205264	0.130702576654497	0.224104883333444	0.251624125006809	0.306542827248374	0.307608896163672	0.378567026957908	0.37843655244757	0.493030550649888	0.549663640585658	0.558523368460254	0.637813947339808	0.679265557710777	0.665904748405252	0.715410397392975	0.767476593222601	0.776308594949706	0.798317670712054	0.842129097341245	0.837925196198263	0.842376041395832	0.799001955990859	0.831413161159304	0.85812193511422	0.812579322145359	0.872259717731679	0.861389600279127	0.838294841055382	0.865453780939704	0.849103157344796	0.836811875738926	0.879230703340235	0.834565005917113	0.906387828309304	0.868540396038695	0.859668465055174	0.841447291857555	0.868311409125681	0.832345983875642	0.801092002919973	0.81150965028523	0.84072382647153	0.858765418453707	0.878958118851894	0.975435984350764	0.997702719836502	1.01931024171943	0.995802870568255	1.00304442235005	0.93035602174057	0.927055392314716	0.895987080492154	0.813579626482178	0.816363277538986	0.770978453640111	0.823097584422464	0.821598040054562	0.766903898510727	0.693730939426578	0.667817653266916	0.652354127279949	0.571791060690442	0.543249221959988	0.491679667248342	0.409386074341599	0.378968938307355	0.370330607738866	0.295510709639692	0.284115889830938	0.234258505167185	0.191940156610603	0.19572113748616	0.23752421878928	0.232130299122199	0.263631982557145	0.263642764139583	0.27762374461122	0.287447125404736	0.320391554060385	0.301416031858661	0.246132144978018	0.196343659853649	0.218434466984546	0.136124029300975	0.0703418743107388	0.00863304961519102	0.00799688116363029	-0.0705077680293215	-0.0890468757745363	-0.187204217000703	-0.250024119233898	-0.349099126377775	-0.428791495461744	-0.51601358427195	-0.600720306673592	-0.69633574229034	-0.769175092870314	-0.782196384780635	-0.833050079097042	-0.867691812717027	-0.889736566639123	-0.908859473762195	-0.919243818243571	-0.934957314142966	-0.942949164210605	-0.945779826107358	-0.946469217744955	-0.94895107447386	-0.942823551956142	-0.942272827023184	-0.935412271950013	-0.927324554856349	-0.92214908055733	-0.909451418788888
0.471985119523532	0.465206662478389	0.45772090607364	0.40917553359633	0.333406169198582	0.269912630250753	0.211785748450625	0.14003967624269	0.091498509283159	0.0980511403021719	-0.0307718641288793	-0.153022927533095	-0.217410166521635	-0.257502567873564	-0.323750349529265	-0.379257576924921	-0.423819602246403	-0.471880701830387	-0.560793008224438	-0.630826684782015	-0.659634724527338	-0.684044864587309	-0.70315223565764	-0.730421165939566	-0.759615656738529	-0.792220584054398	-0.812167611279038	-0.821484531002394	-0.847460103425844	-0.862986487820978	-0.894669171429518	-0.889758311462767	-0.913026087476166	-0.927344366613046	-0.923277678160954	-0.920754919273509	-0.908859170252886	-0.905040855728586	-0.885235174795818	-0.872121702727215	-0.861079089355644	-0.827882806846407	-0.791633609696375	-0.776769264804405	-0.744489897570764	-0.72647923882485	-0.707848609688803	-0.670661119888006	-0.646426011349273	-0.587842439827828	-0.534948499057517	-0.473678186601313	-0.428263321167922	-0.323898107459512	-0.265872977632136	-0.19190044170274	-0.125217204881818	-0.108648513208049	-0.0676251297307722	-0.00546377493792567	0.0294259768366164	0.0884657107030951	0.123133217450892	0.150959263709009	0.204279953285821	0.245817232675672	0.325231216046184	0.387379379966153	0.373188079308402	0.406583728328798	0.426710649059038	0.4576174028885	0.494790881951262	0.517071856331095	0.545852336483291	0.573739398896069	0.587936403453999	0.648022349215942	0.651755444432003	0.607127756021721	0.637236441277969	0.707799535237917	0.716336475329863	0.668869398742888	0.651832449158476	0.647904471932513	0.652979155059554	0.667186944843479	0.617812709248391	0.610050474957251	0.619791472669309	0.581219907077552	0.526309423600463	0.59061975666206	0.568677505028798	0.586629357767326	0.637017513175731	0.641463964734416	0.67077098764845	0.734809046052305	0.682736280328101	0.697711817573975	0.645635750488744	0.605337079585248	0.617424394429671	0.592726749038054	0.595775457894275	0.587024614613476	0.572594404453704	0.542292588180599	0.505948969188132	0.510192446455398	0.444071463279869	0.329501837884636	0.341678409866802	0.215086094686089	0.16140465190497	0.0888242871108384	0.013309802261896	-0.0393442643776341	-0.0787416744610372	-0.0926740622064458	-0.160739822193565	-0.17225893562646	-0.193769255046637	-0.180072006347652	-0.202166751207954	-0.170093598710587	-0.158207502024927	-0.174223070994728	-0.168011694576358	-0.188792802604962	-0.20163052114882	-0.191758708767491	-0.274224132920748	-0.322284598637735	-0.382234333137315	-0.414493416268793	-0.477823398432425	-0.513783874867455	-0.578055265717063	-0.618012239306486	-0.656371230994258	-0.747228998450171	-0.777895022186853	-0.805217398783959	-0.863906781068197	-0.892849311738817	-0.912584761690944	-0.939883135572909	-0.938653623981349	-0.954059638672285	-0.949522339718953	-0.951588534162695	-0.958266230657688	-0.942758897317174	-0.925769274893127	-0.923165369396738	-0.896307642402047	-0.88900268218035	-0.875079686717528	-0.855609936001437	-0.84411767565596	-0.80321295817787	-0.79067243096099	-0.756535746678738	-0.745231835825686
0.791670649685726	0.750186163621071	0.714674799066341	0.652536816714888	0.644770035011294	0.522242478488339	0.559176460029555	0.469701007632282	0.383424210885543	0.340868219386088	0.263309244926478	0.221656588077401	0.165793718251869	0.0965178241266991	0.0765582913512967	0.00844817691343548	-0.0255723924218884	-0.0740585096481171	-0.131868165599907	-0.180969436766449	-0.231142817822685	-0.259678269647565	-0.284893554186582	-0.27621051010243	-0.31763365013422	-0.380591145739695	-0.430538463506769	-0.474923859910216	-0.515936590474771	-0.564783477515094	-0.656939600655463	-0.71736183627861	-0.778388896012429	-0.815194770465824	-0.851120609959618	-0.881849373660065	-0.89724132712087	-0.920004767815647	-0.943815089034793	-0.948068224351625	-0.952922087358541	-0.938421135163806	-0.93291817130187	-0.927250595924211	-0.908313840886862	-0.904292561650344	-0.885419594147379	-0.864950163447789	-0.838965422172716	-0.824307655080888	-0.788409166503192	-0.752789834386255	-0.708059563454677	-0.656493723047057	-0.609718610895377	-0.567424971951307	-0.512648609083032	-0.503116892576502	-0.439836454260846	-0.41934120844983	-0.383547764934195	-0.37050246853886	-0.345900033242901	-0.279729957017877	-0.205446533248399	-0.196546817860532	-0.122333415528216	-0.0949082408185406	-0.0430327560673398	0.0128747371781315	0.0389836944449656	0.0858770825838545	0.136842753193083	0.195083366623001	0.240318389985746	0.221096823584105	0.26704785714299	0.291207780564657	0.317031968775826	0.330369764276292	0.34798917123957	0.293507175653335	0.334665724106524	0.343007178810436	0.309061590149674	0.33717395218909	0.302647567829934	0.25133430839395	0.256148158794526	0.216645028053659	0.201184043413018	0.203271926833096	0.205722899020293	0.165933655056145	0.13671392918802	0.173892642073273	0.19355089386333	0.214728285384024	0.273467638441386	0.27794064298536	0.314286055569269	0.335422171699652	0.32037007970706	0.317369307617329	0.26921048437206	0.252868526047287	0.261299692528052	0.260952273302668	0.215567704104267	0.188277312729479	0.125896891889999	0.0750653352749076	0.00330785077515602	-0.0622155409085632	-0.125959268287662	-0.209847382376135	-0.280396642415301	-0.357033952062898	-0.369830692921244	-0.41673973882451	-0.445937602421566	-0.460886852507486	-0.510895264613062	-0.519618035172741	-0.525921429059153	-0.505908596857968	-0.527389662196797	-0.551326069211918	-0.54203024874374	-0.563214688686212	-0.601123682713692	-0.61478881248091	-0.643690982267827	-0.700008982165426	-0.73023126644775	-0.770750620054513	-0.80454676169893	-0.822269231632653	-0.85855583681801	-0.866267249002231	-0.878977950637517	-0.895899466340805	-0.904096454296971	-0.914559384185876	-0.937560689940446	-0.944575867648964	-0.955135851389606	-0.94529242984369	-0.931585930624859	-0.930607644007726	-0.914546754853606	-0.886250521765702	-0.870163599712669	-0.830354207518942	-0.788014811155378	-0.760910176046876	-0.739737054642836	-0.690182174478641	-0.694401525771688	-0.663378731924316	-0.658063616507024	-0.644483175877021	-0.629526127924442	-0.614727371234969	-0.581311135253227	-0.570629383615899	-0.541448498653094
0.871088202242519	0.823668676337805	0.774142048007875	0.851553781797326	0.859077266892898	0.793657042549816	0.77018022322946	0.761192981983524	0.739026828011101	0.756372420309239	0.72487451319681	0.630528659663468	0.610101659191022	0.60639243258291	0.492870285690026	0.555523877830542	0.466541030372935	0.506187121150718	0.401583434882911	0.417183041386573	0.361212792250527	0.284011205190718	0.202034505884186	0.166940131585036	0.0698621091674745	0.0504149529181904	-0.0398893836455633	-0.0979385205627553	-0.185961958412033	-0.271297233220567	-0.378210838655178	-0.444477553837991	-0.520813157633726	-0.593670692349912	-0.637929067195885	-0.695387758282155	-0.737963948017	-0.805189615992477	-0.834841041453759	-0.87037208140861	-0.899484845608707	-0.91742911291913	-0.929675427113478	-0.943748150847548	-0.946940203256068	-0.947980334297691	-0.945063899265555	-0.961678768157613	-0.956216417283492	-0.950626728372862	-0.947582661021167	-0.939240964077666	-0.919803007184802	-0.879962251565287	-0.860085007431898	-0.818876042847338	-0.813311616004423	-0.784105651656503	-0.770997714507426	-0.755604247308834	-0.732071598532344	-0.697844812048832	-0.658013425927214	-0.616919151037155	-0.552872904314754	-0.522220707006447	-0.479370102550076	-0.442551563311691	-0.402638376073507	-0.350654664255134	-0.291138457236928	-0.280842088138899	-0.255802963531317	-0.21465245526996	-0.215039164093479	-0.177266647824512	-0.177453173609024	-0.156789827896511	-0.153744421267343	-0.161236381538427	-0.152496631514319	-0.14507247128389	-0.116169794681663	-0.139018253436404	-0.167762666027008	-0.126773138209278	-0.136095210353351	-0.137578263679655	-0.180040952937125	-0.201892294884001	-0.227254671315662	-0.204418166791166	-0.191898347153863	-0.216807143253386	-0.237728735611625	-0.240379187132673	-0.186763233703974	-0.196030556515547	-0.195966520036016	-0.137791923234148	-0.0981375380004909	-0.10315883499946	-0.0940927716141992	-0.154287114830277	-0.130670097906598	-0.196033495758036	-0.213312993823491	-0.242481585188776	-0.271407626939882	-0.304023801374165	-0.341321799705223	-0.376635358280416	-0.422684998524456	-0.484260805827353	-0.527411261902429	-0.549672945369042	-0.595324681127116	-0.634643625740533	-0.648047975726671	-0.702118129808463	-0.708529700050497	-0.745923808600913	-0.754604780569747	-0.773070807434169	-0.810440201082542	-0.799942908583752	-0.813134556133105	-0.811238530719546	-0.831500835286324	-0.842287597579946	-0.864304349390805	-0.89023490583596	-0.906357971962471	-0.921768636289812	-0.92718353553268	-0.937888011970027	-0.940366409080995	-0.933326272675716	-0.943229084287863	-0.937638689922549	-0.927657528664543	-0.923993704915665	-0.911655604979164	-0.893149547098813	-0.866589772234039	-0.83507577912431	-0.817071971011884	-0.784966118788446	-0.740648518150966	-0.716617071995671	-0.656674267577756	-0.6423570206894	-0.593902421233463	-0.536954445271964	-0.504806657856128	-0.497375074187065	-0.483596411411866	-0.456978380207183	-0.450401941501725	-0.416509342650201	-0.400041189542975	-0.361460473427904	-0.358910389098894	-0.27999964469259	-0.302683636017121	-0.260286877226153	-0.268096373527535
0.778791421099967	0.947364125807286	0.895398225361534	0.914800095435861	0.968870180741713	0.948685677354688	0.984002652777542	1.01261885499208	0.988821799771517	0.966779128172615	0.974269153646534	0.984150569974005	0.938838563341802	0.881698765737901	0.840111847696052	0.776488200604889	0.783228559607064	0.728069132508755	0.742138522963158	0.760715871786245	0.686613612615347	0.594905432171335	0.567805605248092	0.502714098987058	0.457793305162667	0.429484089126807	0.343082775986632	0.258760286884303	0.193256033409055	0.107435062746488	0.0417530030501809	-0.00161560270540053	-0.111348140763157	-0.157593312170829	-0.225641856649759	-0.305727887623997	-0.36817512489417	-0.443389295498542	-0.499282752828819	-0.535603526393397	-0.621101434329384	-0.679781871614023	-0.726475207623531	-0.766537932744	-0.795482792944931	-0.821200254214387	-0.863677755610693	-0.889222242844485	-0.909333721351405	-0.931314961557589	-0.945019790961548	-0.947782896177793	-0.959683479278845	-0.953205119654669	-0.956461205926788	-0.950777829782675	-0.942753997433474	-0.935507639794722	-0.935608593836234	-0.908626016349771	-0.901762747728193	-0.890136151110372	-0.868268480734316	-0.855059811842803	-0.822025909676828	-0.798236740614023	-0.787791725309086	-0.755899516185759	-0.727248328720638	-0.693308325825467	-0.661489358407394	-0.668050853380944	-0.633468865702972	-0.652545472693974	-0.628227091916811	-0.629815740052793	-0.605554847291939	-0.60223464211786	-0.567129504659424	-0.595822850122789	-0.592245918602611	-0.537911061345582	-0.529930762618191	-0.526302279541367	-0.53786656543402	-0.525812726298934	-0.528738164848605	-0.531919709571006	-0.571082492847337	-0.591920593156751	-0.579202235819405	-0.610370531930545	-0.639119493079358	-0.606027611549217	-0.61717032628678	-0.61322506236633	-0.632117096032774	-0.598813491888095	-0.610464031925804	-0.586998884111806	-0.580957720163435	-0.598030387557451	-0.577266873606069	-0.583316954272753	-0.593963834949654	-0.587453270804314	-0.616730101625302	-0.625577362729175	-0.629916670114805	-0.661956829346886	-0.686666285755368	-0.711554749976794	-0.736559403013406	-0.745713587202879	-0.785088039871253	-0.801360286711278	-0.818365540005009	-0.839198555921357	-0.863429844979462	-0.885017091225127	-0.899693656766386	-0.911696662081396	-0.935116252605055	-0.936749125200031	-0.928994056432127	-0.924479158902494	-0.937009289200357	-0.925148696663373	-0.930922343487122	-0.928199058594178	-0.920292312461544	-0.928357828477557	-0.9084179914445	-0.914674890554037	-0.902060952518322	-0.890869031111471	-0.86658659147681	-0.857230886381303	-0.850700513816174	-0.802380310244856	-0.758412378909687	-0.678893943343598	-0.631021433012087	-0.563127263030393	-0.543376317761144	-0.486173161342517	-0.474310333950772	-0.437684510331674	-0.431044703987894	-0.380031060578513	-0.320161076697181	-0.321203385285246	-0.298825697054967	-0.258827002657315	-0.284235832457076	-0.249349527290317	-0.202132950798972	-0.183168625007138	-0.151375274348919	-0.0822786680059397	-0.0950642893294865	-0.00863431021698734	0.0342788037528783	0.0841267664330637	0.0775316546105998	0.125612179612739	0.151599737954073
0.655309449052637	0.658482558427424	0.662776778583051	0.728173125385118	0.812875360346124	0.842521317429269	0.910871512062903	0.947600883158228	1.02459207688903	0.994602115342401	0.994730544822251	1.0081638885846	1.00396008873959	0.975650886759202	0.978180656851556	0.95533013866125	0.980817804182518	0.960672586952042	0.935455423556539	1.02793940884646	0.903744344384036	0.923668914784852	0.89857219191021	0.833142640433676	0.787460931268245	0.727828370158657	0.708306561477168	0.701716900518799	0.709524797754397	0.587267369317231	0.509629337765602	0.427234416791291	0.40325295656904	0.286806425611421	0.257492369452863	0.157010996556132	0.0849485445258241	0.0411349633751535	-0.0463508488919485	-0.134911551863764	-0.260211749028788	-0.34070052067234	-0.438380410865372	-0.502039429348128	-0.556553079897293	-0.621848372344808	-0.672558268405217	-0.711931264016642	-0.741655557588356	-0.766969979076154	-0.801188159553125	-0.84673264001922	-0.868078188202035	-0.879604893175342	-0.888635384903383	-0.907575610073152	-0.918151499203419	-0.923316587829207	-0.932296408583474	-0.934834979586076	-0.937871713074087	-0.947282816458791	-0.937922382234213	-0.936561929837375	-0.934244964716551	-0.922482374905561	-0.930117386298565	-0.920227804548565	-0.909637866026462	-0.904241418940445	-0.902036331884685	-0.897060000695794	-0.886751933712093	-0.888223027577287	-0.866542893711508	-0.851106618666171	-0.839761762797786	-0.83887247136016	-0.826147727956798	-0.825765877483304	-0.825541887867821	-0.83321029679293	-0.824565327291814	-0.842126775526102	-0.83191986011478	-0.843259051572793	-0.845864930101533	-0.864614511006488	-0.870282021343619	-0.903491081566974	-0.907540756028354	-0.896855587483281	-0.90992332284878	-0.912445932361148	-0.893991993289527	-0.894748684411649	-0.882207846880003	-0.877557209187051	-0.869882513774229	-0.85716110840368	-0.850052186887093	-0.828617670386411	-0.816673160531117	-0.81891563250194	-0.828806307196172	-0.821438028773879	-0.827990470272248	-0.83984384835006	-0.848775662425577	-0.863837959196857	-0.882916144336037	-0.886327102192343	-0.904768247797721	-0.911488883538227	-0.920511664880537	-0.932593928943752	-0.934712048712058	-0.938760108893934	-0.941384401065338	-0.945968078809053	-0.948685762059924	-0.931313902461648	-0.924111076128052	-0.925047387804137	-0.905592393207029	-0.889547467647675	-0.874942373225601	-0.862732184502657	-0.846380925968803	-0.829700970468408	-0.778892952384283	-0.751717107010748	-0.733003303456805	-0.690946022845469	-0.644295193430441	-0.606464103889691	-0.564550438721683	-0.515458254608005	-0.480056983206762	-0.413202133252096	-0.361287454162632	-0.280465206038764	-0.225906402862403	-0.201936502562124	-0.124898016816839	-0.0932929481318221	-0.0805112391816397	-0.0698972279063887	-0.00610912761647509	-0.03790795616777	-0.0190555012798258	0	0.0168945143082153	0.0753919802669357	0.118951644898114	0.169636350202513	0.218575962900163	0.195910692515545	0.298147382107118	0.332013326674128	0.413994264127159	0.38920678530423	0.429809827754998	0.412895930655802	0.378144308423541	0.418469762750537	0.427799967909231
0.306544312019352	0.284469451613155	0.352137717002436	0.401023112582992	0.485383728956173	0.59232521698164	0.704819082424968	0.755104315230748	0.792577402107086	0.848448733613198	0.886960263021145	0.963936033422822	0.893662078694404	0.860396062548334	0.926380050113426	0.901511657610711	0.936268141339245	0.97851265457106	1.05650455857054	1.08590253851372	1.05392292729992	1.09104174428526	1.09835219488734	1.02264191118436	1.07916987901938	1.00560326136718	1.02000397194703	0.947355042589833	0.896370618954148	0.817988427119013	0.833257577304479	0.753310211946772	0.744884789680679	0.637420493843752	0.615667384382797	0.525925710007675	0.45985413274636	0.387861933102331	0.291739883983535	0.178673115722756	0.0981158753094666	0.0112924341198589	-0.0488955733196659	-0.165394592891001	-0.22241869921391	-0.252741569032158	-0.304888277745562	-0.352398497050161	-0.433159859993967	-0.462383651117809	-0.530342720243712	-0.576047873801227	-0.610043031391895	-0.650421789421461	-0.670069295877115	-0.700803413950146	-0.725972693142282	-0.737426240073548	-0.771718577603537	-0.773754679648573	-0.816268112837213	-0.825877434950629	-0.840615580642771	-0.861894481959341	-0.874386012127134	-0.879278989371437	-0.901671515838669	-0.908718213908541	-0.905620142894232	-0.921341570492843	-0.926706533351421	-0.93169841961291	-0.928319041024753	-0.927858552674016	-0.928568245685699	-0.915138298582441	-0.92460684525515	-0.915330747122	-0.925918784886163	-0.923260256512135	-0.925961741964125	-0.931073428153362	-0.935059821629892	-0.938712220719552	-0.940189383022493	-0.941241891071731	-0.956832360895824	-0.967435122673058	-0.981480895966418	-0.978691196729487	-0.986557387371444	-0.980337808791394	-0.996754731127072	-0.98988172150422	-0.972952588755857	-0.963083587684028	-0.965568565595425	-0.952127795967408	-0.94779891010559	-0.94049046310302	-0.933662312290351	-0.929867095918657	-0.919178146847111	-0.920797317277936	-0.924588597376764	-0.924652700548071	-0.919992831052752	-0.924224070473405	-0.913173421021854	-0.905594180271803	-0.901401596784487	-0.884193106268271	-0.880254137770801	-0.871281656915571	-0.876968877393058	-0.871361635455823	-0.86874461328023	-0.854580800095462	-0.84631975287035	-0.848920003010546	-0.84360748033299	-0.815545464819968	-0.785298679297901	-0.740095968398909	-0.71279820471371	-0.668669061705963	-0.625967589628295	-0.580754186310118	-0.515867503604834	-0.46397126351455	-0.413534654169015	-0.351249918395739	-0.29968710181473	-0.234024339797074	-0.154530245861614	-0.154102683464759	-0.123072306594715	-0.0774324741151389	-0.0214591680950796	-0.00916182561004281	0.0221680412432991	0.067851240370548	0.120242756103575	0.169169423069697	0.200153412318102	0.294325106692841	0.304359851534314	0.354265948644535	0.413959605137565	0.456438201352178	0.39945332861402	0.440720488750068	0.501353670188289	0.508278222341982	0.617640319086291	0.613455775502983	0.65258486316564	0.651460099251992	0.661896363577037	0.622111122584061	0.648576019741637	0.624084207931149	0.609121230250687	0.624254956757246	0.507601380834583	0.541691215838764	0.450560375390677
-0.16817369386835	-0.151966075840439	-0.151236294461158	-0.0513735255673771	0.0459324062631963	0.0948432948247091	0.182789761015728	0.31787963591151	0.401951960727578	0.431820090728706	0.505471491533367	0.575769176217764	0.570882422126796	0.635890695616491	0.709090523959666	0.736831832031097	0.7976657347762	0.781406355358741	0.879360548119243	0.907168519806396	0.952493851358547	0.967277549544075	1.05664991952945	1.04470383389236	1.03713903711129	1.04827132108734	1.0638443811361	1.06503943939761	1.02626227018842	0.959264626629634	0.973966869693953	0.90321802825372	0.944355890757193	0.852386379004709	0.88522143727861	0.80090966770726	0.722232018574938	0.660018957457281	0.614547560562774	0.493996550393389	0.451807255196011	0.398287824306611	0.335651190713328	0.279489313634121	0.266799880510169	0.23348435520191	0.11192675277951	0.0362416581598073	0.0105955382128411	-0.0640889175821144	-0.161180848229647	-0.250235403266088	-0.296739336068061	-0.329020583220371	-0.367274921991584	-0.379608687814275	-0.418015345145915	-0.446982405513887	-0.457835839492185	-0.498841259062625	-0.557955141759132	-0.578536847794895	-0.609608006697849	-0.632651950421436	-0.651828852685517	-0.677359238341446	-0.704348018851942	-0.719205686309993	-0.741979577751902	-0.756213525793453	-0.758897071568329	-0.772106752973777	-0.770735240067284	-0.777078072031063	-0.763213547375196	-0.758407330382945	-0.756207921959115	-0.760740248465018	-0.771064772959609	-0.776268752452886	-0.778758537886549	-0.800464360770025	-0.83919359480888	-0.850762972307434	-0.865348071131222	-0.865108359842353	-0.88756716105892	-0.909380473976014	-0.913146195272436	-0.933128674089438	-0.9382079236882	-0.936286076593965	-0.918757865206294	-0.894400270403807	-0.883558171526479	-0.868893744638994	-0.852952927796533	-0.842379016408489	-0.835557992057509	-0.841299181795305	-0.834681837940393	-0.810569797187752	-0.811449562737348	-0.812135372161726	-0.801964138728114	-0.794501706586102	-0.793681450725425	-0.781134736624623	-0.76837608553558	-0.753722358423334	-0.743232220441135	-0.720132403521068	-0.716363558345402	-0.709989309309163	-0.691644612092544	-0.700911013447939	-0.692677756797598	-0.674657864125151	-0.659385010918841	-0.634082326434923	-0.590244130343213	-0.537001460275867	-0.445486397456528	-0.361903714266958	-0.281719956590795	-0.238348527016833	-0.176376414563199	-0.0900014884853539	-0.0662947649344683	9.96898929279685E-4	0.0547612105014903	0.107830636769827	0.15397475647511	0.141772591905168	0.205036455617625	0.255748137525021	0.286583877662442	0.32879214373205	0.374642312024263	0.386489117714239	0.473413028437079	0.509148181031622	0.57293053639776	0.622515649991916	0.7551498162399	0.816638841105117	0.770845703565093	0.813836953603409	0.807410298448417	0.810391308814594	0.787374319107485	0.804710729703886	0.864412764872575	0.813956154782696	0.824098990505848	0.847093562098527	0.810084772330494	0.806269916643837	0.796476417241391	0.745876789099058	0.73358042801985	0.772325168488755	0.677448094462051	0.593188395820383	0.612947079151405	0.503878442219586	0.534583849129434
-0.619486129554529	-0.568653676121946	-0.558114595312681	-0.469256791093433	-0.431006309844242	-0.334684243214263	-0.259927798289136	-0.174651850542893	-0.0630300585951955	0.0274929324564978	0.0897554149793264	0.141573323590219	0.274851870240591	0.316730398323497	0.36097087727551	0.419493042931122	0.482662962055139	0.515257377017368	0.56256542417985	0.620387746874093	0.645370616372358	0.748821505878047	0.861535086370728	0.842072591476867	0.891474378390352	0.901778413753068	0.956982978530302	0.93460891431153	0.942034240214984	0.996613401515713	0.957833674770373	0.960043063766788	0.936332965773301	0.947836924113848	1.00821454605095	0.963322087493971	0.915266459766352	0.906219675067141	0.842220225409697	0.871412159631376	0.81866268036909	0.744534942638818	0.700893982188701	0.613120542233468	0.567419992763214	0.531403113763873	0.449232988526785	0.419832541703789	0.360961706058182	0.293584674137042	0.201061285438531	0.104458629430872	0.0855795338448545	0.0348842680647417	0.0207182122815596	-0.0146496828794164	-0.00810693308768519	-0.0622172634960623	-0.0754421490940487	-0.106652385243387	-0.16927833040629	-0.1661403549833	-0.190594701271954	-0.213464090034276	-0.261071207135627	-0.29916238998721	-0.342463148192379	-0.329115162043349	-0.351463378465689	-0.361760659297629	-0.375735486318214	-0.382821636356619	-0.406463759752691	-0.442930509287182	-0.433103682083163	-0.465841481296348	-0.447098500698291	-0.471281467503699	-0.499234304466814	-0.54628985152653	-0.563908875188701	-0.610199212798294	-0.643865957899935	-0.642505894265385	-0.666644386191777	-0.667918127515211	-0.669997099398848	-0.683272119822497	-0.688014748378388	-0.694419949441406	-0.684290754418274	-0.66962603001328	-0.620731121747105	-0.604463307540127	-0.574273055647504	-0.553918383118257	-0.507062660974909	-0.481094276274596	-0.501004110945747	-0.5128152107199	-0.533740021035428	-0.515806614087833	-0.493943756568935	-0.51143142706171	-0.519415162700944	-0.50906985870183	-0.511607414731687	-0.554269141998546	-0.517493458924019	-0.515366616273366	-0.45786649150755	-0.433113052807037	-0.40085317612629	-0.385326353747178	-0.346829490639322	-0.306458181432919	-0.319429674105903	-0.287837919070972	-0.247619477194247	-0.227211405294382	-0.160163914129562	-0.0882309468072493	-0.0176968832721509	0.0322941966465291	0.109433045958019	0.148346825919747	0.173696938418284	0.259590794387632	0.276162022287932	0.340150773125891	0.379104426899536	0.454336038961618	0.447720602558692	0.496071357430442	0.537294178046879	0.610046238334808	0.685029451498547	0.734167850844167	0.777139030120272	0.837562779478679	0.870760780202009	0.90747897394233	0.990806069888632	1.0368596931208	1.00002081230424	1.19207204317713	1.15180913233321	1.14780117216914	1.04235679628942	1.05328904584531	0.988514052473268	0.975785734319951	0.972980395282182	0.933241792191069	0.887475945834044	0.877600527402509	0.854391856210745	0.843450496099769	0.780515994620907	0.739593117820432	0.670601232882592	0.636761323108595	0.59282267103247	0.526439860770379	0.439424160251409	0.459429429468778	0.404214241196088
-0.819689026126118	-0.798349462044715	-0.766480742785814	-0.734543844862962	-0.702190288104577	-0.657232107420525	-0.602356023283442	-0.513613178485088	-0.431847231420124	-0.357239391924889	-0.310007225444704	-0.19301854781556	-0.110159270536091	-0.0853587630089384	-0.0286465945731079	-0.00954851999455448	0.0542573821405677	0.133230215171301	0.172183297777194	0.210337401528366	0.301528897291085	0.345875670430293	0.416640021893243	0.512550599166832	0.548013933719669	0.608096334825985	0.669461927004578	0.710538313273837	0.740988379479006	0.763577499250501	0.782615472565165	0.801634542989623	0.862846639368232	0.905730219914751	0.943771047084757	0.962848380103707	0.993037728526834	0.999287788485675	0.941415377642219	0.937088684758937	0.913237464464769	0.975237989009686	0.864146673918681	0.836832729496513	0.799048734436348	0.77296729487503	0.717271459186148	0.69560189113474	0.629688972057657	0.582860436359996	0.526471331786884	0.478057729546529	0.527664261597212	0.385159186294222	0.402955882327262	0.388436611604528	0.366310922377607	0.379999402773674	0.383502317982361	0.353499266260703	0.303996437282078	0.254649616987681	0.291885396221017	0.239813036286973	0.181998156796562	0.141593953514612	0.132587262038001	0.088411592064663	0.0833110284541234	0.0647000641353512	0.0510447645258497	-0.00275355487957721	-0.0107645119650791	-0.0753679704376603	-0.0739604897348378	-0.143098448821222	-0.172997986261071	-0.176205114568557	-0.152856517136506	-0.171400282121567	-0.18669854174526	-0.200903049317448	-0.232218162509508	-0.260393796356399	-0.235916482743746	-0.255486584815463	-0.246155125326954	-0.257606192738852	-0.2603261794117	-0.248136924400618	-0.276533954523677	-0.259635022683689	-0.174101352747096	-0.181828699623833	-0.121015818917735	-0.125914429375218	-0.0980100910022723	-0.118123351951422	-0.192481900681689	-0.168676253626548	-0.187827958058961	-0.183686023943066	-0.167980867321067	-0.147970155632188	-0.106903533572867	-0.1246341580768	-0.134501825836139	-0.116097647096243	-0.0868437934088568	-0.0138691042269765	0.00247652302855092	0.014295797838166	0.0787860012901295	0.0718772975728751	0.101489891355361	0.14350973337368	0.16649705527023	0.176814591957584	0.185029200907447	0.168299974988706	0.191867289109501	0.227860840613377	0.24475115863251	0.284567167880494	0.340179963990164	0.384301274898914	0.444043134711043	0.493282260691325	0.609111386508749	0.635063951309671	0.671073898414814	0.738464635875502	0.821263916006958	0.796756750523974	0.894377923851573	0.92386082544571	0.944323711248035	1.04439125198878	1.07071517599683	1.05629470821364	1.09836500943456	1.12620194846133	1.22605356034507	1.17175921616504	1.20221737507804	1.26294344282795	1.10871476009495	1.20878488289347	1.07746487917041	1.08492041953766	0.984495575243426	0.940052706077969	0.885258188130829	0.83964579921435	0.730147108687198	0.758722965066797	0.685458758430354	0.59074786478822	0.588460731185089	0.522798985136767	0.540018468711771	0.413738855335886	0.39391968290024	0.275218598267012	0.26548806726537	0.20297496179454	0.192625397566656
-0.938816452603835	-0.922717730369928	-0.910726444840954	-0.905142345909818	-0.902537819447464	-0.878911773662475	-0.841841452595039	-0.822259871431551	-0.758511391282937	-0.730001412036553	-0.673171111498822	-0.632039078835036	-0.576373457441641	-0.525950902359103	-0.474317510943989	-0.456672787753169	-0.401147143670747	-0.32795466716748	-0.247997977635769	-0.170783707312434	-0.102460744700094	-0.0338869496834943	0.0325855663293384	0.0914688581444514	0.211699761376115	0.299989149894208	0.326910851298625	0.39527079933092	0.427018504536137	0.498989903613122	0.583585533932127	0.564321975353735	0.627238115177642	0.701902533281593	0.786643386740255	0.810576614640245	0.80498894833544	0.83194585261551	0.898578742691787	0.882485958901746	0.874376569865535	0.888169366130547	0.937406109011846	0.865154460877155	0.899674708441254	0.865433856308459	0.911099227248885	0.849111384431583	0.834640108335825	0.79597017723362	0.731457646695692	0.780549746710035	0.760254252530644	0.737304260931918	0.728138441614152	0.710964498163207	0.695614953387476	0.69085137896182	0.626617010133836	0.632370422810363	0.624284718168768	0.625978908348248	0.597919056367318	0.597350188120133	0.562175875397242	0.490920118056748	0.488437856489807	0.478261186291987	0.426434591465743	0.485860627200398	0.431848271881807	0.392906816759066	0.369968268850357	0.350886709198979	0.324493772954054	0.25371026545922	0.238781238312294	0.26560460791744	0.234668335419274	0.241732271043569	0.252402118587181	0.230433992184601	0.236354160304196	0.231868306219558	0.208515317208384	0.20769180537419	0.189252110131585	0.166711623106391	0.162218083207098	0.139408031636413	0.158880230243607	0.147240446552965	0.143261428499381	0.187669654965567	0.214174927827731	0.222693059858276	0.27948015301631	0.269873801591493	0.279084729775867	0.241378971474656	0.246326521001498	0.28396591591411	0.270274639876419	0.304635745377956	0.334969588660179	0.395697985869459	0.460925779553427	0.461099921239989	0.452806216530665	0.44083362998123	0.456933141011964	0.522616516145115	0.494324763263075	0.478775559885515	0.444821534994057	0.446214461411307	0.413641137092793	0.405811462176101	0.383456965301591	0.35754690479971	0.383269865973789	0.382513365138388	0.402179558425162	0.459661259418665	0.543917497352116	0.64671788551895	0.67632710164279	0.692584780356767	0.791468019886763	0.839931788740025	0.880865181675951	0.897460178847252	1.02048019737312	0.960951691537913	1.02757386032266	1.04233671193664	0.971655469467471	1.07195086679188	1.11059718058733	1.05262717970054	1.03605580509959	1.09544482063096	1.1298320257945	1.16097151488448	1.06476969641525	1.06372741858174	1.08180226585502	0.986782454337513	0.873589198729445	0.811741357398717	0.757231117192459	0.69926544586952	0.575357401655871	0.560120993887621	0.51556545833113	0.451861335743033	0.40212927215302	0.30181161026434	0.289385272226488	0.253252312732207	0.222878683679701	0.133416604263534	0.087339642296185	0.0173575127726531	-0.0479308595270582	-0.0905206592603319	-0.127543372121036
-0.849711732062162	-0.880373753604625	-0.895148964630784	-0.915550936154117	-0.942886364578709	-0.947001653478818	-0.946815699969277	-0.953943112444379	-0.944907999555895	-0.930246265809836	-0.905604058148293	-0.889848934410259	-0.855944564003307	-0.829730179087787	-0.804711286892621	-0.748866261059936	-0.709274918873022	-0.653578403140374	-0.579163883062598	-0.538602492940888	-0.490492349451966	-0.384417869332351	-0.329282086663543	-0.223142666935308	-0.161128581988298	-0.11625405116839	-0.0878664862847953	-0.0104572291677491	0.0862979315134368	0.161576232136342	0.183147536216805	0.216670200575153	0.255613983868961	0.288780189252657	0.361632219195811	0.398714484477682	0.464104730080798	0.565676102244551	0.615970853654652	0.634856826787025	0.595916268125144	0.670397110511402	0.783549449874811	0.765013676678629	0.762907377264373	0.779720450881923	0.840839918073962	0.794233759013598	0.787971891124961	0.763539141854255	0.751807525826175	0.780024618129705	0.783730924309619	0.792368208174809	0.781526245680797	0.819074398096342	0.776843900525152	0.831674750791996	0.858085938750229	0.873025086913265	0.800222652307413	0.808087136819732	0.873818135115533	0.839199073137405	0.776728334952871	0.784776646630199	0.738391950290832	0.756044314423104	0.719295950489084	0.700686389752757	0.754846176800697	0.717232105019479	0.742696983403845	0.719163374492796	0.749133492792552	0.654180073816364	0.656042073830998	0.611505325404856	0.591191505275552	0.614294806745567	0.575171839540067	0.557082937884379	0.531417373429759	0.503500092581688	0.495268032343955	0.472613339404691	0.470944429441252	0.424259533901922	0.464217335166841	0.475304637698565	0.471558877753921	0.490615623506306	0.540682496047514	0.58043152358174	0.610978558402979	0.636173544088329	0.678595814172589	0.737333118973554	0.744978273670308	0.774142626818434	0.733636601342862	0.779908941672501	0.831285988385686	0.820373473907546	0.823323338745166	0.802424957199504	0.824380167353917	0.796410615203993	0.789072714869978	0.757272564450431	0.789392183525359	0.720605262273216	0.687452284808617	0.666887092165874	0.677355027075665	0.654391969146787	0.63384904141573	0.634569618222772	0.550041279156213	0.512648982592454	0.546106074719865	0.494370641725536	0.568065855952756	0.574935958239962	0.637942936045907	0.695969991872909	0.725207161626364	0.798781028447519	0.81885364470108	0.860003745301888	0.926894923746714	0.919451471832442	0.866567122298441	0.87544608093507	0.863920474022776	0.894950435352118	0.858633092004443	0.834659241067012	0.809038024841573	0.799291708503185	0.841841385597083	0.781776846506285	0.829863303700626	0.771467743538526	0.769425693989959	0.6557496977551	0.617158864798804	0.565303759389461	0.572520376794554	0.444208651016309	0.39065285798506	0.2946970923176	0.182380230699492	0.10231062577055	0.108246571818937	0.0781441263018105	-0.00423648859080567	-0.0401944036565186	-0.0476856400374445	-0.113540841712828	-0.125590270383958	-0.22438039812758	-0.250049261271312	-0.347193691278445	-0.395614394602656	-0.413117489908486	-0.454648859784762
-0.579386109900244	-0.665774531990301	-0.727284144380336	-0.786383027685336	-0.811750203085404	-0.858693642914857	-0.877686658807059	-0.900496464216461	-0.915533933730311	-0.937370716002246	-0.948960917830619	-0.955175867375404	-0.957808325461094	-0.936056859935042	-0.936390475684909	-0.917613258412329	-0.888038605830302	-0.871840042124163	-0.840805856927914	-0.803226560810088	-0.760373381521484	-0.711037235629608	-0.674704694878281	-0.61964611188598	-0.583541654273252	-0.552254970481916	-0.549665009986518	-0.458614421266269	-0.410495754788122	-0.390203669579988	-0.32088002343856	-0.266287273489865	-0.25966779593613	-0.169643597200746	-0.128118076324114	-0.050797724312925	0.077337525272294	0.106958687803669	0.163129286984991	0.242931079031814	0.277120790997048	0.342884939476036	0.439570838086708	0.477756744924941	0.530703557382899	0.570217814899062	0.623431510715973	0.573352338420967	0.584722841018451	0.6262634436365	0.585629909221588	0.617025008493012	0.646778081756318	0.699841464342205	0.756434397404261	0.74305610131455	0.775295053210139	0.821296923584577	0.829638852206271	0.855701859291104	0.873427823765701	0.8928076680705	0.87829414039715	0.907203567485659	0.943532915740964	0.940883493504425	0.935662459032989	0.91906937109164	0.907518388161937	0.884484156355242	0.88451917873766	0.90631282383229	0.888162675531851	0.874404887490278	0.876107569686396	0.876784955826339	0.833062402320596	0.766521411662998	0.764068532226747	0.798823701549332	0.753085594021319	0.753984523823691	0.739493843079629	0.731400238395389	0.690444182767692	0.709039395801529	0.68590809650935	0.802885223556455	0.772424466784085	0.798722594453599	0.815859359325712	0.764224888307285	0.819108976384099	0.835644950000532	0.930597419485341	0.906724060582376	0.922511129931873	0.980233526783444	0.964762285792769	1.02065447988371	0.979881205249717	1.00370446819506	0.985840436537217	0.960170074004975	0.961034043019874	0.980601519114951	0.987746909609517	0.964250032363192	0.931244008725544	0.949424190600272	0.945032120111042	0.924628020953352	0.918787256942817	0.837135345193173	0.800967543194327	0.790935067722944	0.712588629129256	0.679762732330565	0.623323530306682	0.626580156785199	0.549724749321667	0.557684808326611	0.567671611948393	0.569579957250701	0.549390727469516	0.55607581265484	0.551560950892151	0.578899069275381	0.623342759978578	0.652215450091566	0.577981722336241	0.582049567269034	0.588271047684777	0.535738578973141	0.528533306982656	0.476635764977036	0.411571903089937	0.435004405092394	0.4310779089804	0.369736205986204	0.39526307443265	0.37964151332235	0.328222466292714	0.379585406636707	0.290669407303759	0.286504565565363	0.185780268350964	0.186525851667435	0.217345595730104	0.0245841708667765	-0.0504462957600158	-0.130345271275539	-0.253227855201312	-0.319538655245501	-0.373827742247908	-0.423815866576841	-0.439063643373943	-0.455378971623562	-0.448436214933867	-0.500240921811234	-0.543715704863228	-0.574957787308654	-0.624050347099673	-0.636721363577861	-0.688498546678558	-0.730879606033314	-0.73394392614872
-0.285624491148749	-0.374074651138743	-0.442909187459074	-0.519419077187875	-0.561096092615868	-0.647628012836654	-0.639671517836266	-0.696590351216515	-0.744030360468715	-0.778721819419549	-0.828064431872721	-0.866484340816359	-0.870156357665929	-0.892193584663357	-0.919766243273003	-0.931192201941477	-0.921924298176344	-0.937415048867783	-0.931047541557507	-0.929315912653637	-0.926749233570358	-0.90764227784135	-0.896665417305198	-0.889102301562642	-0.873286999008608	-0.857450760727536	-0.827658125087387	-0.798284211812804	-0.764252318605191	-0.732929796285136	-0.676435964729765	-0.623039214195723	-0.581558700278102	-0.502657928151255	-0.468255533467216	-0.417474526299957	-0.332283977394082	-0.243457077000389	-0.197406307153308	-0.121601209770909	-0.0732266151033958	-0.00477125519791455	0.0629982760969356	0.125564298319771	0.132072751349074	0.180447215812174	0.177006458785551	0.202019433591992	0.223980898138659	0.249775219108081	0.255710299519794	0.298212835108984	0.355654144520666	0.380427028720174	0.419854739836142	0.506553345126168	0.612214080701302	0.623017158068996	0.615641243551295	0.678117045897059	0.693038264771987	0.763831889943348	0.798072283404339	0.794558460630512	0.794730697827236	0.819609452895291	0.814116803544857	0.863333957175245	0.835779563608205	0.911012657585597	0.86769806632398	0.89279306608083	0.883528951218667	0.874865555657595	0.85715641158572	0.847893057847386	0.845965340631766	0.807640640082764	0.826399127750623	0.789288091427114	0.850345396830889	0.853433560207391	0.882788083435451	0.804363721954163	0.883134466018577	0.876688736665947	0.871321582775527	0.891722815872697	0.855609252196079	0.820008159296779	0.83869240020726	0.906500161145731	0.881967622404789	0.87643748437177	0.880814967852875	0.965953578919795	0.978326464259409	0.945578394823867	0.938932667661049	0.983298179400327	1.09248907186178	1.09422716684648	1.10064744908214	1.08497013197125	1.09306535221068	1.10135851360975	1.05380247253647	0.94052903426966	0.994118685899915	0.958361700180537	0.87849340528542	0.880777557739533	0.882030732521986	0.811012661226437	0.758772951487687	0.726939965536276	0.707977561708001	0.607273394669725	0.502144623416583	0.446101873588313	0.434134814497777	0.386848264068255	0.373197034559971	0.316166014275689	0.285240289761382	0.320296193714567	0.310435682292865	0.272701320720368	0.258329756846793	0.233226208194757	0.146802066632685	0.154452792107251	0.164650677661858	0.12408035392135	0.049875523769816	0.0852713386627466	0.00292139732154084	0.00874789173307465	0.0411578501376155	0.00328489293673652	-0.0315666756713368	-0.0368946636909874	-0.067262393978035	-0.057425137741915	-0.0859995820714817	-0.126404297514717	-0.225293393114314	-0.259073573397018	-0.356811079232556	-0.391768947791328	-0.431425149225719	-0.551473242370423	-0.616383656064001	-0.668326870423815	-0.710214316244308	-0.724883516747805	-0.749545123971338	-0.751213341645294	-0.763441661690465	-0.795850730263498	-0.815203142522261	-0.830331672671649	-0.865604194540549	-0.872881986605862	-0.892289978767365	-0.903029921988259	-0.904257612738076
0.143225219811961	0.0895316039951378	0.0153974190950098	-0.0520705406666199	-0.151581552923457	-0.239501859797607	-0.289017251981472	-0.343940022031087	-0.43174369643245	-0.456397893327819	-0.525742028107358	-0.561981800354121	-0.597099503096139	-0.663277036819778	-0.684440101144083	-0.74603544297312	-0.769284623179245	-0.80527696429947	-0.843600829075997	-0.869432559071417	-0.891088799773986	-0.89888762379713	-0.918974419444212	-0.918978919195346	-0.932308709532731	-0.940586682465266	-0.933811891515674	-0.921237962364141	-0.916059372347822	-0.904404297125813	-0.875131321678313	-0.849159054166306	-0.824464262780688	-0.793153981902021	-0.77279127537886	-0.73602062541176	-0.679477509623751	-0.615266351537069	-0.566900801038968	-0.52266624774443	-0.505775722923976	-0.480582291914847	-0.44656834374527	-0.380404481319276	-0.378764244406349	-0.309760357578991	-0.285347400171789	-0.248615100001623	-0.195808606551347	-0.180113830331832	-0.143847088401698	-0.0699576229826603	-0.00301785047127741	0.0152974131951219	0.143005951855571	0.176086346684517	0.211690583251789	0.270714845570426	0.30026445939409	0.362834972908704	0.399614257841016	0.439308270427076	0.502132500316156	0.515117160215698	0.553586017505497	0.57921816098462	0.536620443873602	0.587002238705921	0.608900486979789	0.667184774199559	0.607122940880893	0.638537502055622	0.621624569207347	0.655504655620191	0.674816946273401	0.628906882587051	0.620169580997514	0.643780146523347	0.638934330327696	0.682344680567002	0.6722377295046	0.670079949126919	0.733863857531026	0.751623051116946	0.745911338797159	0.755440663636258	0.804870451371543	0.727940134499559	0.715335933618123	0.707931084679912	0.689717499649736	0.681850600660417	0.718459283461532	0.752225987358465	0.740245186505663	0.770767470469923	0.816668715401702	0.836678036090331	0.903758222203704	0.864391938676996	0.875068573345825	0.887645682672873	0.907572254984968	0.926784807184358	0.88573665950281	0.91265229778299	0.850051216496326	0.848598041941986	0.819199064667106	0.760122958646048	0.728101144351563	0.731848443939033	0.679754556865254	0.626989765253232	0.565832972358178	0.554962478369883	0.454224082861796	0.386726939223861	0.236284816502298	0.206052164147097	0.105952274245743	0.0551261624840163	0.0363086285296864	-0.0437223745766323	-0.108503095632331	-0.123964426561303	-0.132908206580875	-0.166618341277328	-0.159591489990474	-0.185161738721439	-0.231315056575359	-0.263639132936553	-0.286473159258503	-0.315019702271305	-0.366930422949499	-0.348826550352091	-0.369603289483915	-0.385955583383001	-0.397238578804148	-0.425107243407049	-0.427861737426086	-0.443938380155239	-0.483865073852897	-0.486038688657284	-0.516605865243174	-0.568449055200384	-0.600649405100194	-0.645122705469451	-0.678860541298771	-0.727288927919188	-0.771730013467891	-0.812819472287088	-0.844203551478011	-0.867639465126424	-0.888337054124515	-0.901854235143724	-0.913991888516846	-0.925388344106436	-0.927299879871046	-0.925476799093388	-0.918971439183352	-0.937143279880859	-0.942544051674483	-0.937437579202117	-0.930865859819752	-0.923695747781024	-0.906505313258779
0.574008529999536	0.51724713379538	0.473474398501015	0.329000461341365	0.224029189988394	0.17813891764662	0.0819697025831334	0.0223939166352676	-0.00292196244981083	-0.0586650782183613	-0.108137118289561	-0.205048096028203	-0.28529234383015	-0.373586616255267	-0.371523490841535	-0.450112307688399	-0.475307264512706	-0.52641695276644	-0.585788839092389	-0.632150937857047	-0.674470402302371	-0.713730447009326	-0.741341967423748	-0.765648366090372	-0.795437693129861	-0.832782009485399	-0.847866429345151	-0.858503130579721	-0.882991830780736	-0.898556074922908	-0.896385940229338	-0.900797379196536	-0.908278372430068	-0.916472348142472	-0.913778919753855	-0.926222146733455	-0.91523170552911	-0.902434391776756	-0.876362613548746	-0.845519371651355	-0.838076807408772	-0.815128659707492	-0.80293299478727	-0.760225202367661	-0.726072614136474	-0.662090694881946	-0.641679508653136	-0.596184024901644	-0.570743802964058	-0.515961845730094	-0.487579171808941	-0.449091033194145	-0.40225553820632	-0.351300633039205	-0.31316847520975	-0.238462580792878	-0.19121556331564	-0.131215666573459	-0.0936729753138564	-0.0183247722892	0.0300773645646343	0.056364267016306	0.0578314749971929	0.0871304634832946	0.111792004713517	0.158903806441943	0.125211448834669	0.218721405806074	0.221853910470323	0.260281010626899	0.252109886752154	0.231359121667105	0.258166953629818	0.273378698445025	0.281379578321607	0.341614701673921	0.253734297413188	0.298488542113744	0.394193572246309	0.360766197615503	0.408219240279529	0.416122280864044	0.467147861903716	0.437111687262941	0.457267885472262	0.396402321724397	0.439466822026803	0.421993934745991	0.401328704134902	0.3552169554774	0.347948850448423	0.346541973377407	0.395527099460829	0.423606789442952	0.434143204192608	0.503952094065637	0.519493841371072	0.595984769520656	0.598072967703404	0.598866972120978	0.627887536154315	0.603760729082662	0.622317862173828	0.639644165742666	0.591196867459653	0.672467328295214	0.627744778806442	0.635782596321752	0.621888612129375	0.482985961240711	0.500164855209281	0.348011643146417	0.361081548943065	0.29728571171042	0.242667943290497	0.111147821987145	0.0505233466966747	-0.0410961172288733	-0.154071230294326	-0.227414038897909	-0.312282654878516	-0.336862606763804	-0.437368194616905	-0.470244995480171	-0.48368023955144	-0.486499862248407	-0.520223005427046	-0.517768837159165	-0.536095237634059	-0.564017270149166	-0.586753921527435	-0.611351020007592	-0.63285571116473	-0.643830769798446	-0.663024991140955	-0.67974764912145	-0.710383790296773	-0.713481800844094	-0.735953248838269	-0.769964220564549	-0.775273814145222	-0.780893436489884	-0.813067898137278	-0.819280856328636	-0.839497946504801	-0.855171726215666	-0.875957671040104	-0.882475673976066	-0.907368861309342	-0.914894735352774	-0.932269878648747	-0.941807450809399	-0.966330773644729	-0.966404552488925	-0.96144497252717	-0.966102106138772	-0.945693614495635	-0.939158788687905	-0.907348046263095	-0.900570016709128	-0.878472230961078	-0.852359154214097	-0.807120957142373	-0.789021889543175	-0.754939055825637	-0.748652114127278	-0.722481133060991
0.825036891046752	0.782915350688215	0.769560425756104	0.701188635749062	0.619474701974747	0.533311736142592	0.522846045002519	0.450854731510941	0.402234641456515	0.350399193955119	0.270931811661983	0.149416907262973	0.102555733386804	0.0984287510847084	-0.0118568628572718	-0.0296139250621762	-0.0238033377839115	-0.0974481149847001	-0.156641592965464	-0.195914269127199	-0.245424632579647	-0.309263434644882	-0.373562380655051	-0.381579877601683	-0.442832816961235	-0.49277070378339	-0.548112426038432	-0.565956858975507	-0.646113726024551	-0.66995798662867	-0.687807238870883	-0.748951713998287	-0.784080992826432	-0.826397120229468	-0.857837180467436	-0.884537433864951	-0.902461899181324	-0.921762465121681	-0.933971667327483	-0.939546008218069	-0.94253428695706	-0.931958614776774	-0.944083672128246	-0.933574701451733	-0.90802955985915	-0.90248421915745	-0.886166673524817	-0.862049861559115	-0.837878786286937	-0.813080191503864	-0.804188688245534	-0.7880177014581	-0.74455165869117	-0.719205959913572	-0.672712575002874	-0.632406078776609	-0.577536169151048	-0.506133549077499	-0.465657343914367	-0.431806715039443	-0.396277261273562	-0.378017641560927	-0.373724706415482	-0.356918982198723	-0.310734246830953	-0.310085489827785	-0.269452455083751	-0.224972826812491	-0.190103333072652	-0.180630069718742	-0.14146032959464	-0.138219662129208	-0.114167785901893	-0.107389837979199	-0.101409391217487	-0.076486472182589	-0.0628649036331388	-0.0293378712948116	-0.00705532846763975	0.0122657217828136	0.018406220865248	0.0246023221447878	-3.37338606061513E-4	-0.0259264020809335	-0.016690550570742	3.41457415111474E-4	-0.0326492841644982	0.0104696993138345	-0.0153723930224897	-0.0473063837374421	-0.0232844736566359	0.00843421590763339	-0.0192164645041325	0.00824378473906762	0.0741181993910416	0.0736785414199003	0.113059371949029	0.148083764423315	0.205939350244662	0.204299933814624	0.196956035872261	0.211306673990279	0.191487845695566	0.254710720269894	0.290519668847394	0.262237208454455	0.223122380498387	0.148863406634854	0.1557101065679	0.0373589336563342	-0.0437836609012069	-0.0909590734052634	-0.172942089154858	-0.215649586531291	-0.276068698724273	-0.330260542794605	-0.376846729552809	-0.428415907888826	-0.482506158664044	-0.542451447294464	-0.60421209659908	-0.652720756344213	-0.713206373423293	-0.737017592159698	-0.752804756472493	-0.771421198417157	-0.784891521647311	-0.788852205281373	-0.804061229164518	-0.83280980164044	-0.842616429688488	-0.861653415967315	-0.868383975260746	-0.864259460945673	-0.872627822063432	-0.888013005916283	-0.892908178063451	-0.898117036888757	-0.90204844220777	-0.905979340664815	-0.919482553023837	-0.920389339213743	-0.92714137793312	-0.925171260613471	-0.932797779996539	-0.939845369388625	-0.942538963778549	-0.941233650120798	-0.93299493762169	-0.927294546102377	-0.917936045953986	-0.899534891207262	-0.893906841636303	-0.866684588669998	-0.832117447279089	-0.80938600380951	-0.785173619997429	-0.745957595243156	-0.679249856899624	-0.652919588212231	-0.588796231299198	-0.555402751896304	-0.490404515569909	-0.492601329583268	-0.495219371100334	-0.439315521292537	-0.413619589487648
0.911212508154732	1.06942164539825	0.943545723179213	0.899968179299663	0.902206816371734	0.876906717968344	0.861807414798433	0.791312182875906	0.783721049891874	0.748247076422986	0.694123275830777	0.594039348253889	0.549786080557637	0.51742058064061	0.533145088465058	0.500389816175253	0.46346672085329	0.401159497205156	0.319752471251692	0.290027785711026	0.206391397057483	0.120511618380102	0.0656671290999949	-0.0227473884127277	-0.0704440588030658	-0.125038637776164	-0.221392483130476	-0.249560773534416	-0.312407345058756	-0.359296825253009	-0.465415252775665	-0.522464595416004	-0.595014020595566	-0.61259455419431	-0.666127925005759	-0.699371654406159	-0.72805601295323	-0.749271480058894	-0.793549207233097	-0.811880714654268	-0.818117246721939	-0.832227538336544	-0.852311338392272	-0.880180419105951	-0.900654929320462	-0.918658640546824	-0.929967321632914	-0.932068308245815	-0.946490517719335	-0.938153611828794	-0.947249442289216	-0.940460259774381	-0.929665923515443	-0.919871140954748	-0.89500050257138	-0.878827043417623	-0.855127951228399	-0.801779854059927	-0.775213519651076	-0.758940634173822	-0.742766066950769	-0.720091307935648	-0.704978052554099	-0.687017970347673	-0.660103430002634	-0.623198985841769	-0.616488858983601	-0.572097112757356	-0.53952005012136	-0.52483344682249	-0.536753002181382	-0.511018323129868	-0.507839503720852	-0.488010689311077	-0.466698155392833	-0.479542747549327	-0.503340502049289	-0.470801993087972	-0.464972423528123	-0.468617753303772	-0.446300996625455	-0.438125620099714	-0.424831889426914	-0.451191392924667	-0.431845415847219	-0.440632424431772	-0.444333578586106	-0.41560624883561	-0.413391472487881	-0.407921416264537	-0.387842492023238	-0.422585891726436	-0.39069348312181	-0.386342595289727	-0.369778780694502	-0.344770868383971	-0.292653808606072	-0.276942155901631	-0.255061314339646	-0.260651961648716	-0.29826866207299	-0.271567212581487	-0.295998135535575	-0.267553108413149	-0.305252210546036	-0.313859109782256	-0.349554513596763	-0.38793756749321	-0.430846033362318	-0.485895116903071	-0.51295515368042	-0.560783656396664	-0.607344971808496	-0.624066525990875	-0.660098985940514	-0.696581087879253	-0.703227979050642	-0.748712069255523	-0.771585380894202	-0.79979159664593	-0.85495242705038	-0.872355217156875	-0.901604811347152	-0.915743537489903	-0.92281012137835	-0.934963580761296	-0.930141334204143	-0.927084473783256	-0.937329045750996	-0.936385875904912	-0.931570905853019	-0.925805552662854	-0.925326173121156	-0.930461869815984	-0.920122417334334	-0.93330665816673	-0.93367475776842	-0.921776308296208	-0.914659945462975	-0.904933165304903	-0.903748094358247	-0.880883356564566	-0.879955185058211	-0.868344970910609	-0.853409005232296	-0.831590845001467	-0.823006307842007	-0.784975133473977	-0.775125060528548	-0.696264608548952	-0.654117428185691	-0.617748297229293	-0.562537553247029	-0.521369304444118	-0.502211401697828	-0.439063140163598	-0.40651312403905	-0.387661591861522	-0.320181429882452	-0.241045182575107	-0.197224359240591	-0.195585882650925	-0.0865366605304437	-0.0824714192606181	-0.03543477965458	0.0110298492247472	0.109686360603692
0.874052922515947	0.872692472242932	0.901002192022962	0.955863943316768	0.956841928059024	0.932787442317012	0.972668154533016	0.947369660837413	0.963969957559296	0.877166541034792	0.883501531305414	0.870212234407149	0.78841258898686	0.837303054751972	0.792092322682769	0.78837507199258	0.807892884198198	0.715582381609202	0.626142205766461	0.616438119223559	0.530692048237886	0.471640109398	0.421430441494443	0.33391813975797	0.219204547281264	0.180812699590339	0.140771408439821	0.0662260814468013	0.00629585653549631	-0.0566933124795618	-0.102804323569691	-0.129576589852935	-0.195541581537082	-0.239093600030619	-0.286892723810361	-0.33333911408982	-0.368113605517204	-0.418890277105117	-0.435167532999968	-0.491018781357846	-0.524472197667324	-0.553124804125485	-0.590514640395557	-0.639115947172702	-0.685336227091637	-0.741746531889081	-0.809593175518141	-0.84734628256615	-0.887839526972157	-0.913402436521707	-0.933142479120367	-0.939055337377903	-0.939824990026496	-0.952664591792125	-0.945021716416413	-0.946239148499824	-0.941905249115306	-0.939607123794409	-0.928494433421396	-0.922599080895159	-0.910742886655523	-0.904942594894219	-0.900471540883915	-0.889138780979905	-0.873226663381571	-0.858934284067297	-0.848906630437165	-0.850248570532391	-0.84497777483658	-0.84396822160767	-0.833341695498499	-0.817782717799517	-0.804690483091033	-0.796892728216316	-0.794312635803188	-0.789993245756867	-0.795695737903046	-0.818892766677105	-0.803366088320934	-0.789657963021807	-0.783413958949509	-0.773958901587345	-0.76975243324445	-0.76216851975556	-0.739138599838248	-0.7292532916418	-0.743638371531091	-0.741506120389207	-0.745083228437538	-0.747500571882056	-0.738358392236808	-0.751354205425166	-0.720281393009592	-0.726763592132444	-0.710995541917669	-0.704919159423262	-0.677343398228564	-0.671709423951804	-0.696182642192163	-0.699433038021028	-0.702492934909678	-0.712294290780024	-0.720438091639083	-0.722538285330882	-0.736647685841587	-0.753355471837763	-0.760969131689035	-0.770978814844113	-0.789443651390825	-0.79999436935571	-0.811097035322619	-0.814758155883778	-0.825437536098818	-0.856485419287946	-0.874670384690066	-0.895998805702033	-0.908021279679631	-0.924862358399838	-0.929233325910943	-0.925893233739319	-0.919359007433466	-0.92921335251518	-0.917380293131516	-0.911446510787583	-0.914180326372382	-0.899003605308878	-0.892748125040333	-0.882915412986518	-0.867621904016418	-0.855482094856189	-0.849791666194346	-0.853886109259601	-0.847564569683124	-0.848782573060776	-0.844182940242374	-0.841019511653119	-0.824773627201197	-0.80494454347004	-0.77436039943573	-0.722192123420623	-0.703126183922585	-0.68259568623431	-0.63517328494407	-0.568385197783901	-0.559658706887748	-0.536843885878155	-0.513244208568587	-0.460903262591299	-0.41225064328073	-0.380179106548715	-0.339527873515033	-0.253922926140086	-0.239617630777975	-0.180017394349054	-0.107743690179664	-0.0829721963599947	0.00184677114242299	0.0461208819584144	0.140097993415236	0.230121797659545	0.256094910644498	0.277645931355384	0.372034429770299	0.322452609984489	0.399583568664516	0.589094193761657	0.518828700966398
0.698165371971219	0.735506953125148	0.768215635236251	0.782715046872185	0.800919230960322	0.819918154130412	0.936030396186785	0.895679440377638	0.90362243650969	0.903229097109187	0.888371876483762	0.960268581079498	0.908855667503292	0.878845376240817	0.891918027587453	0.902014056547997	0.907722205582939	0.852410092471753	0.873222454195486	0.847568419660413	0.809819847338275	0.787619202415055	0.709228807538866	0.656946616991294	0.64162733641394	0.593326240704499	0.535895552659713	0.49899369962329	0.502499660290485	0.434313767454575	0.403284668512532	0.360875249749186	0.309446744612449	0.252329991446701	0.208329939049808	0.145496509566268	0.112550335625675	0.0330117099968373	-0.0351848259455147	-0.0933216982763278	-0.158698882447878	-0.191071473621575	-0.255539626480161	-0.352289362733291	-0.423158893357612	-0.479540233465137	-0.552386573393395	-0.628566871122975	-0.682751523659854	-0.728149483140505	-0.759340528576945	-0.759927779349503	-0.77617116059072	-0.79893447029949	-0.80001054327547	-0.792528115336914	-0.815266811573675	-0.822532811601594	-0.839274958015361	-0.851547249948005	-0.852726155202877	-0.861600994436012	-0.874619225496772	-0.882319971035925	-0.882165291442621	-0.887772905321295	-0.906807066425908	-0.917247967161847	-0.91791664529348	-0.932758180588344	-0.933416788874403	-0.925137784517087	-0.917471430270131	-0.925153110533058	-0.922875567288661	-0.920676266346466	-0.927451010314565	-0.929445667263351	-0.919096022309938	-0.91561709864626	-0.922746510872965	-0.927353844569546	-0.925600279289905	-0.921781088857622	-0.9176877342015	-0.935980561320835	-0.924342774559115	-0.932538783259197	-0.940090042990056	-0.922963036935873	-0.932049782431436	-0.940061231357054	-0.941259344609173	-0.923200905446419	-0.924642633414885	-0.927121799454575	-0.911591694822529	-0.927057515895153	-0.920585631937172	-0.918237906209988	-0.927379508373642	-0.935866850566623	-0.938662466249269	-0.918800570471213	-0.935269290352891	-0.929118445928981	-0.930634670582413	-0.911990128434297	-0.919055017023933	-0.918290682020215	-0.925020698131421	-0.926663652831335	-0.921648839595929	-0.914502722397737	-0.906408469229917	-0.889949051330922	-0.870928790148844	-0.86923902037439	-0.845909152804313	-0.826562931222808	-0.801315738598338	-0.792186182194856	-0.759609901146972	-0.756521569528081	-0.751278140610398	-0.731544612691014	-0.714409642922474	-0.712356693539656	-0.715301556614666	-0.677778411808843	-0.658019454469582	-0.64216129126299	-0.622537114521958	-0.634789601532461	-0.594492574000658	-0.581996229942583	-0.522198205850094	-0.469277415340798	-0.412375774219111	-0.38535918644496	-0.331503459017816	-0.267948945072311	-0.237816703374759	-0.172362065313792	-0.179948087514085	-0.153905107273951	-0.112936106091911	-0.0949421612080298	-0.0929281543173002	-0.040953171485211	0.0483892821818882	0.101824276035237	0.235243565736546	0.343565464218613	0.382506092350444	0.342888525122829	0.452598751734714	0.528220456466965	0.554232672695038	0.560130716271179	0.597040719925608	0.626861584432104	0.674820185581065	0.763308725594658	0.680829936873037	0.767429443694521	0.723439609166537
0.220398343074019	0.29971041670043	0.368831807016823	0.440647826401586	0.482608980747355	0.550515813170211	0.644212985895145	0.611885861717825	0.659588730590474	0.651439207257555	0.707789043605258	0.787612435682384	0.774455099895653	0.766310026727222	0.770521401914985	0.829604694567431	0.885125340665701	0.895267218832454	0.931491700454418	0.920457017930414	0.8559562212366	0.878976504648422	0.917616222512131	0.886402380531071	0.841097335578178	0.851116962393834	0.787778740784222	0.903409995152317	0.846686700010911	0.79325733649294	0.779859143906871	0.692186521890159	0.665998834533741	0.571202377741308	0.496911266620176	0.496034451122869	0.406658926371066	0.343595312810095	0.311817929165181	0.211841719465441	0.205971001934639	0.14423197755125	0.0640655029002495	0.0699950678131414	0.0243864122048675	-0.00327523408388634	-0.121126461141546	-0.147173596665667	-0.24923841978785	-0.264013184790526	-0.268937971521615	-0.332199228830091	-0.316603985201609	-0.342258938541768	-0.384487555028599	-0.397100451360215	-0.43034581793227	-0.460229552922349	-0.470159256593344	-0.496708302336541	-0.542538969357152	-0.592366577444777	-0.636302893532541	-0.638749401631498	-0.679683147695466	-0.704834864237833	-0.743210028223323	-0.783066985472047	-0.811290106499833	-0.817535228054296	-0.834832598858653	-0.837309031292077	-0.843455858244459	-0.845909908078625	-0.8666593716311	-0.864084854283275	-0.872904844619011	-0.8772498666477	-0.88735407179072	-0.896427811406091	-0.895133705490218	-0.909765423731116	-0.917977905176649	-0.917443865503877	-0.926737086389771	-0.93872758215868	-0.939318165406551	-0.948286049857357	-0.949182384020155	-0.95776991688268	-0.960016674756369	-0.973023320579122	-0.986215389894622	-0.986851504261827	-0.987120344468543	-0.983023394416529	-0.982591526794469	-0.980159533784869	-0.973717546944181	-0.965144208466877	-0.961833569125044	-0.954112250727352	-0.930096636517233	-0.916775400654384	-0.9084792046091	-0.889207524747792	-0.885825768525087	-0.861886937206171	-0.84686881839113	-0.838722197916091	-0.817918789717779	-0.814710907058846	-0.785827987247462	-0.76638716679621	-0.744452077675887	-0.70892497590846	-0.685822783444138	-0.674806398147111	-0.669881283108246	-0.621611123132841	-0.607416482412719	-0.556455033503861	-0.515367965992508	-0.493600191464756	-0.48162364089919	-0.472167918631855	-0.431120512310155	-0.397236942637076	-0.32767862110221	-0.33138998780881	-0.270804031842518	-0.22437175943887	-0.197344009884077	-0.174166603359697	-0.135695018234614	-0.142795116377307	-0.0832419329999915	-0.0485157860002293	-0.0283589129054072	0.0759981073723534	0.0720330914831278	0.151189646131615	0.201787678903735	0.27171100053952	0.28936345266791	0.363659048790366	0.364181968026951	0.373779477420224	0.398132970475605	0.447896598702352	0.517554120220899	0.533028708237564	0.661646941037335	0.644157343721853	0.678061726501497	0.745791342485021	0.77090851427009	0.812194633526049	0.774700774701162	0.743834305261737	0.771794476058022	0.760339832245339	0.797490961432816	0.692295823892708	0.80514358399395	0.798641921527241	0.741802427598278
-0.220022731980111	-0.127087993391	-0.0888427894491917	-0.0192188621911247	0.0187330743404797	0.133918779134357	0.158420236474592	0.205901603930307	0.278801355776491	0.311687451106211	0.303058591660882	0.382243878487832	0.446584274198947	0.531689577221117	0.577890833195346	0.608422635487008	0.66801700388465	0.722599348634568	0.78257765511978	0.846402106677773	0.830828606518786	0.824924794427704	0.808035067321951	0.910029748608245	0.90145514089333	0.840447596150714	0.94490312195602	0.936141333807006	0.965122084079243	0.973680948912898	0.915865404273224	0.902941429405325	0.777078761153343	0.734658092551325	0.708107221441857	0.702289679044455	0.581869923665858	0.582059021869505	0.555561042605295	0.630246601894855	0.574224543099221	0.597403981683611	0.547541831086196	0.457261737056636	0.547331041697267	0.478645123950793	0.495135806934368	0.41383354670077	0.290197956804867	0.287392834718179	0.252708413333566	0.228188588187692	0.219077924916811	0.185169239320361	0.0866585945239825	0.0475289704508302	-0.00352183972977715	0.0260689492449649	-0.0539488618558775	-0.0528819776877833	-0.103775634052115	-0.175439411547522	-0.230175686677066	-0.264029284216565	-0.329505955290226	-0.352011775870003	-0.386415208983668	-0.451307643487531	-0.489911517061881	-0.493894866258856	-0.518680842317265	-0.549057853872807	-0.579812558703634	-0.600159576376132	-0.613044016256807	-0.619509353357465	-0.643228280276579	-0.680341195792927	-0.698205562014528	-0.73357126592829	-0.720662803380954	-0.754460357496507	-0.775748407959696	-0.770700926019368	-0.80005566721948	-0.802628371849249	-0.82268133819738	-0.837050515597924	-0.843396672599159	-0.847316173300563	-0.855559223827256	-0.864504933492039	-0.86663394492126	-0.842680016882373	-0.82504442553547	-0.844108386439467	-0.83152693074136	-0.803237363376162	-0.792119457607478	-0.750586999584932	-0.710299893769896	-0.694584307631413	-0.674328966286337	-0.659955097374199	-0.638699663104189	-0.642596305515676	-0.632279293948837	-0.613485862580006	-0.583775434395649	-0.588590092499792	-0.56747906362478	-0.558619160650888	-0.527011213986431	-0.480258102269028	-0.468915454686066	-0.421429067628078	-0.388894621292338	-0.37137893241643	-0.313603731890013	-0.244138310156758	-0.175134550628833	-0.115977346389399	-0.0929862918548955	-0.0638210822069915	-0.00316727997413539	0.0299894826801017	0.0448697676324154	0.0387299157874158	0.121212210256936	0.0946841161671638	0.185428278853596	0.246710371402937	0.289577904385483	0.292364723528828	0.230278386809464	0.283905902207694	0.348814481491808	0.368740593472187	0.409874632784809	0.440656944114057	0.518388549043689	0.570884489908499	0.688421052631579	0.771091813295797	0.810199891778268	0.807402503957939	0.80385585589021	0.813083826110975	0.866284373385751	0.740853904625685	0.833405663590794	0.787282449411102	0.859888648775555	0.846130268232011	0.887001389039724	0.830559839913874	0.80142874340272	0.782164116573915	0.719232185107482	0.740045985164018	0.696041156168764	0.716993910115946	0.743959697330364	0.689725026613804	0.689734089792583	0.694534362436814	0.617544023631687
-0.622689917839786	-0.608135562801537	-0.518722401844585	-0.460111943410322	-0.381987774106459	-0.345763325514285	-0.243850013611307	-0.198247172566939	-0.119249273414677	-0.0491420130640475	-0.0496238251554849	0.00805208834339214	0.0657998295735735	0.16465700808011	0.2710787073399	0.330134811721174	0.362440148661025	0.466409771734499	0.481354046393013	0.583381153935749	0.506461532718607	0.579423425236296	0.592959297133452	0.642727518259032	0.68572220089283	0.779233365411169	0.780598583630143	0.844500123242801	0.89388100619193	0.917390748066412	0.88503170520531	0.860198671556763	0.874844064779682	0.880743560781546	0.838758263776642	0.829263416689384	0.833806954274815	0.83137812597062	0.934823233914335	0.918199176959247	0.902176770317872	0.885280169593112	0.8899350427385	0.891741510796667	0.8129513858853	0.742952747831404	0.780305568045028	0.737567520945179	0.702715146129514	0.654223479402097	0.582831539520864	0.593394060368482	0.563641431608928	0.595773706172608	0.549823976248952	0.522526208479496	0.507595072509383	0.457496286457273	0.51523253103983	0.428710842285903	0.392565123070098	0.368339249412198	0.320474654947078	0.189045681597076	0.133534605309067	0.12657818226584	0.0797973722965432	0.0572763921323555	0.00398191917662693	-0.0452429233158499	-0.124437976371113	-0.152750744771453	-0.164768740967865	-0.230531771792318	-0.2622954892465	-0.281610809069964	-0.309749473064678	-0.378917960047708	-0.406090858996001	-0.44754285498953	-0.474187769229357	-0.488974883430705	-0.521889513763777	-0.528757398487479	-0.523018076513019	-0.562160887294199	-0.548769030884248	-0.560425484372031	-0.534699195447201	-0.531441875718251	-0.50961803144405	-0.512223291375391	-0.481863471776686	-0.456405523140012	-0.438996853435903	-0.439411793879934	-0.436029985886882	-0.41450606784476	-0.368068178002398	-0.381419602635643	-0.320873243572561	-0.321116782592469	-0.294649924637679	-0.277872746276513	-0.283240312578068	-0.270697387689258	-0.270777749266249	-0.274823998135395	-0.232211496697019	-0.23850581442009	-0.174139022974364	-0.165070145443088	-0.114882423523884	-0.0609828563292126	0.00903243267861507	0.0601392547296768	0.167149152659953	0.173717526050735	0.215927542139147	0.240619039518649	0.33614345661729	0.339422326411616	0.385730916841532	0.388596034977836	0.426837190519853	0.370746267506921	0.427897718889509	0.379048443620809	0.389128058179334	0.453515586273784	0.484223723034988	0.499713286288713	0.513682400270637	0.550231005775624	0.561817701557115	0.571872601410951	0.605309998098866	0.70159170651645	0.670767270339998	0.857158426911559	0.819853924331296	0.911565705770473	1.03652108901225	1.01850759622952	1.08488293949378	1.00658772108098	0.989217167440087	1.01589661093893	0.950594554820547	0.927301312712732	0.817676113640856	0.822123875513737	0.827061341599481	0.77761935469301	0.778467148705857	0.698467758900525	0.724875065763226	0.671688494893176	0.622272672662206	0.547001636974083	0.572539450776456	0.574575369397382	0.54156641646726	0.471686856810008	0.480244814766551	0.403555746129315	0.419834661923063
-0.868060556385456	-0.828679188823091	-0.785773177770637	-0.75403982272185	-0.704442738227258	-0.664079563852677	-0.588606845463961	-0.541755467656253	-0.488705826779585	-0.406751137154451	-0.422165929253757	-0.35869695804942	-0.351776697147099	-0.280805333217723	-0.187164731071324	-0.0830001890336823	-0.0290152864367423	0.0614006765244443	0.0544090897998654	0.0947973627489958	0.14274029823732	0.156994364536227	0.18374936198249	0.271333850434341	0.339666922531712	0.44668112808432	0.557922673557956	0.548510873980856	0.587447594071777	0.692238128957472	0.67900460539727	0.691954500000256	0.744038078737675	0.72428608098714	0.811626907112593	0.833597993665842	0.865251457255571	0.894619596253457	0.856427678850591	0.925010604192099	0.923561968302983	0.951866964085123	0.933763628124035	0.97960060807421	0.938149869230636	0.904433300503541	0.896638993050727	0.869317457786908	0.821880476913367	0.780968789087275	0.789699026569802	0.817494151420719	0.826918796233449	0.804903172428577	0.836550221628849	0.887362605715334	0.904066800175563	0.93263290470006	0.904956635282186	0.868554723541927	0.828669825326446	0.883237973310762	0.817415671057527	0.705651562356002	0.646630677338514	0.589481489509669	0.591037161112585	0.545067936146416	0.493470575726892	0.363944282950435	0.322354107781345	0.284779643114574	0.163527680876388	0.154501142758098	0.109963429038148	0.0607891046869771	0.0294685757394291	0.0159250704671378	-0.0395151274816298	-0.0333845299610847	-0.0575772094908835	-0.107856803111851	-0.0965875246945747	-0.128963530613835	-0.120993003138746	-0.10466152297542	-0.0963178906919232	-0.101504474584874	-0.0812445707870143	-0.0902941264776225	-0.058797892043775	-0.0361419148266512	-0.0672035767099588	-0.0482160634837754	-0.0264468102719841	0.0272882056358055	-0.0344473655827423	-0.0263501368031802	0.00362864494614016	0.0402675273260605	0.0298565686144442	0.0824642944090078	0.136767706277618	0.122232007729849	0.122939884602541	0.153530617552175	0.161842847654013	0.181240131018595	0.26543795323821	0.291417120250309	0.334063601965596	0.360164903248408	0.453230116986982	0.538748023761179	0.559502635909605	0.590464819212745	0.607372430719809	0.602833672348094	0.693745240733347	0.6769887117886	0.653054810625017	0.666879955139091	0.63215244843415	0.599411793179871	0.579055520765194	0.648476148282582	0.604080721367103	0.589350509700603	0.628668958920059	0.634742257786334	0.698552101853798	0.749913214344617	0.757181698348941	0.762139385695283	0.739363929407813	0.806482005356485	0.785440774161642	0.788336743339332	0.825503509354166	0.87544575023921	0.936095025237376	0.988816761841586	1.02343527543663	1.14854758075787	1.10617320497987	0.996390724024989	0.972664231235182	0.931301507189376	0.916935107340485	0.818724430983526	0.790068816198978	0.639463471582167	0.606747440453718	0.514046358520259	0.497366655402593	0.501619268257281	0.45918023247697	0.382954472839553	0.403274471694591	0.376670315555408	0.324333505381748	0.266575515690085	0.235819822006308	0.23234968948791	0.163601692833133	0.0961934696879747	0.0684254486151486
-0.927512638097429	-0.926381531883094	-0.932740704066956	-0.914126060775354	-0.904042031015491	-0.876825552797085	-0.862321400588279	-0.804076154066555	-0.783232355996953	-0.760044535539033	-0.76232541294342	-0.742799987185187	-0.72104285930097	-0.673827617133196	-0.636908033067141	-0.526793955215114	-0.467021949638174	-0.406812193879905	-0.388906488278128	-0.346882296465313	-0.289623287164155	-0.244191612347766	-0.205826463487323	-0.0938148024947451	-0.0349028123810234	0.0746928070584317	0.103732719589156	0.167418726750788	0.203049286577396	0.250336482649998	0.267645456017404	0.327177608942646	0.406306413136826	0.408311423270312	0.493298689652623	0.53707470481855	0.610025738965681	0.651838222418944	0.678445901303569	0.589924136303053	0.67266802325036	0.682806017869914	0.703577610760718	0.766836968495069	0.749729656242267	0.777986078558427	0.815910984871797	0.828330182095367	0.790975454640998	0.847835220305423	0.819650352942465	0.8352074669738	0.915207180545844	0.913506979214751	0.86925814396284	0.956692446372243	0.983109818534103	1.07490572362776	1.03789737372727	1.03559130117161	1.05304864826907	0.992418253833386	0.972520807848882	0.963579458505964	0.95470563759518	1.00662805235115	0.870558604832789	0.809701184441337	0.85806076584464	0.761555538029741	0.719583022344989	0.622681183236269	0.567053423093114	0.540715860645252	0.424712162216125	0.413903603184931	0.429575169133256	0.435181675678794	0.40414770329825	0.381644048243617	0.378277733584079	0.360679460001845	0.326652832541889	0.311650889339088	0.278228345528599	0.309705894269653	0.312734984436519	0.329144837843713	0.314063464106861	0.281784705344231	0.274721365085706	0.306725041169887	0.289586057627535	0.312857004434918	0.312278964477587	0.33402702279871	0.424397699844499	0.385277721737323	0.389074666064209	0.421520365976093	0.47288314466908	0.492996802391036	0.563944876609187	0.562918313274885	0.599506079525631	0.680543544664566	0.611492774577576	0.667846532038256	0.757276266605588	0.800097581081527	0.884334688119172	0.861023458756985	0.904052605884026	0.884086804501617	0.867399421694963	0.865629085392298	0.93387649508245	0.887374681408436	0.972527368219294	0.912041603126082	0.832858078379278	0.829352316075235	0.800409434779164	0.76821931182502	0.758203043382886	0.757673370566681	0.70378857056642	0.712166199156619	0.719830249995894	0.745777138944404	0.728982640027639	0.78054893453581	0.667976567838512	0.759192991822218	0.730809888475389	0.696105063733595	0.663122161227534	0.693136972963609	0.712471147749941	0.721361058733049	0.872146413637643	0.784748560186414	0.884909000183777	0.823573883766169	0.808497112142992	0.784031305840701	0.746926942004797	0.660123937980228	0.596774515412098	0.460970614120918	0.37784009523557	0.353111793317912	0.284034737611964	0.225206280337053	0.223172620776273	0.190533831178949	0.175008079968608	0.1354517620271	0.0793783223774112	0.0507507538791395	-0.0116099558067873	-0.0799887263436575	-0.119087784961386	-0.249937502913999	-0.286926318412034	-0.365421867043159	-0.429271708683473
-0.792822020760067	-0.843330973212809	-0.87326697583557	-0.874014491382323	-0.907753865664306	-0.901746158996921	-0.925345209517415	-0.925166218339444	-0.929938564259943	-0.927459473138682	-0.921289020576874	-0.916931577642364	-0.905401696487266	-0.89371446513592	-0.871760080171383	-0.820090593257728	-0.764999359750293	-0.727962743815802	-0.695288875615821	-0.65997271003242	-0.623554535966405	-0.602391469622444	-0.578756866831516	-0.560396282314409	-0.496784708265185	-0.383131407715465	-0.359492349165469	-0.281729784494201	-0.213975608474725	-0.202326698672064	-0.189128269521842	-0.146831661106972	-0.109077508783541	-0.0119131652461182	-0.0219656502357151	0.096812348795563	0.181041965854135	0.18329909287777	0.189774668282287	0.247693746134361	0.24844853636496	0.346461100098879	0.369212413129998	0.437010178761849	0.532544868290612	0.564230861108991	0.600095170078929	0.571374733117832	0.642416256263266	0.657278121697198	0.675838981820374	0.737280892657738	0.77900821122408	0.843349992631768	0.871431745227149	0.906749110793899	0.9310337440543	0.977565848204124	0.996254997461291	1.04388110942522	1.00952240274076	0.980766930817227	0.996271465337935	1.01496501795594	1.00358525726797	1.05368276882159	0.970028653140766	0.938946709469228	0.979508290587599	0.937563087827019	0.975489886196533	0.824664579769086	0.868202409166991	0.765889024954779	0.796566972359317	0.749537526424246	0.786345901262926	0.738898030110228	0.764235075204698	0.678849673352343	0.663778099766912	0.677127143941717	0.634708906746248	0.59941607163732	0.603567233976431	0.559651251970047	0.612635097922837	0.49082896659505	0.590396306209427	0.572818240341682	0.612906435246166	0.565714437709854	0.564874230529612	0.579798474892655	0.569109100172329	0.684680850835624	0.693406958227711	0.685474102712193	0.717124009324954	0.788989127180187	0.856578261959939	0.851449874913511	0.912124214859999	0.901431139738314	0.919763520406315	0.965614167039725	1.01166089109599	0.980164967441971	1.02208204977737	1.00505080045961	1.00349920257409	1.06865449971196	1.04723123444118	0.98055801949597	1.01693826751849	0.993766667706101	0.992522318880426	0.992983377100539	0.999878006014718	0.974193670958831	0.883926037338918	0.8653995208044	0.847841106950446	0.798529670223621	0.776454809219594	0.667898300677485	0.64350542575236	0.627921897635649	0.619021265868606	0.582641701082378	0.521492308627003	0.545875530475161	0.51819655171863	0.51315077665974	0.476448326449923	0.468627833649394	0.458140676305218	0.385544357501343	0.472712985576386	0.497610218219018	0.50723480016114	0.560894292358017	0.534296844676163	0.504131831407276	0.461082306463541	0.308923659232976	0.269814987934178	0.23470358487344	0.153206970576016	0.101603142607043	0.0390687475967521	-0.0102288697874063	-0.101272103745701	-0.0839616234917212	-0.136900973140034	-0.155123115066346	-0.221999499253421	-0.26327752722038	-0.344367798439032	-0.383506703412973	-0.455220419729293	-0.539975794520323	-0.630816112039513	-0.689481822790127	-0.72997493979113	-0.763068939142475	-0.787085853245089
-0.499154455143322	-0.606228199527078	-0.642156069139342	-0.680646104517508	-0.702023031383923	-0.710718486139291	-0.77992674714899	-0.826880346057119	-0.875699153200438	-0.907501091284793	-0.918636931059777	-0.935551020775265	-0.920075417719355	-0.919360913889235	-0.929910050938924	-0.925192430340043	-0.916186787039492	-0.90975069630843	-0.895939356516886	-0.877689224711928	-0.879500264008078	-0.864225260306224	-0.861224438628608	-0.843076012376198	-0.814180699668599	-0.787413124347451	-0.743794477947199	-0.690549004303395	-0.633148152854057	-0.631427816597244	-0.598546757575626	-0.596422072373847	-0.547449974672349	-0.508239249261177	-0.441028989694768	-0.401747024108036	-0.305119885517748	-0.262425657650194	-0.195407416240887	-0.198055078510052	-0.117657614254075	-0.0729105999381109	-0.0126464601926016	0.0989292849365302	0.147090391966434	0.219107953242189	0.274616393481281	0.349286605457436	0.336327701135307	0.350658332532365	0.430482742835449	0.416729793931284	0.514845279445587	0.563997773773965	0.634632734707974	0.644673947506947	0.684670774827981	0.775483670732363	0.795472507074239	0.801461268872384	0.769870534291883	0.836952758694034	0.860258384929575	0.86095297831655	0.899526073658032	1.02142633562913	0.986633334994545	0.956591277548162	0.994852329381689	0.997056047929034	0.977418214917059	1.00609865973169	0.92960929703474	0.97460979583076	0.940773677486569	0.891041430229856	0.897452932690446	0.918413550792696	0.917145333573992	0.893441565716826	0.866114103255009	0.829677691685112	0.836440362288728	0.724641404681305	0.771142136168656	0.70269974574422	0.694794517059117	0.672189101348574	0.704257535453143	0.718300437179572	0.75379337739094	0.696826918298917	0.755196674844353	0.734417541472686	0.770608542289714	0.835821047940864	0.85418636944258	0.858984451728583	0.824844008499463	0.89491262510634	0.935053299389413	0.962746629790312	1.01420887880131	1.04829016246775	1.05499301740201	1.01965607589166	1.09367221856973	1.09294115132207	1.0254622009291	1.01184618534442	1.06486588339339	1.04974589302666	1.03915122415588	1.02310044970768	0.994237414356916	0.988249849094495	0.885847066701905	0.848625597860107	0.836495938390035	0.826544676242877	0.745362556054403	0.758830062426573	0.669316239459044	0.573525197041969	0.522470445137418	0.45696358522678	0.40650284884957	0.402754720755007	0.341020309897327	0.266014285578237	0.240930266372301	0.240845595173271	0.196797453945343	0.167193411577197	0.182413931483941	0.151431691822691	0.11026880633875	0.074244839258146	0.129982510363411	0.0862022766665273	0.0905835563354622	0.0326999285106936	-0.0377369901887481	-0.025166600961905	-0.0978506352501615	-0.129686006648521	-0.172103727252947	-0.168341431815747	-0.261733456821363	-0.318043718434737	-0.350907511759153	-0.424265720804485	-0.481829960069919	-0.523697640829477	-0.609198038819717	-0.646113140600587	-0.679375511155565	-0.711441310170649	-0.772766696582441	-0.820340470312795	-0.837017913103726	-0.878496450067287	-0.895890056485171	-0.905400242956437	-0.903719158140437	-0.915508495142717	-0.910015104950661
-0.0661739725648718	-0.11583550311898	-0.185467070926443	-0.283046107899993	-0.338841853915127	-0.363396188057742	-0.446099826811307	-0.490584691362719	-0.583312462307072	-0.644499046268529	-0.717587048132552	-0.723700331722586	-0.708402020493739	-0.706921294019866	-0.730631888117379	-0.786697297153958	-0.823947145249527	-0.864504432467841	-0.889470775231895	-0.906713203814206	-0.915938508595006	-0.924066842134614	-0.925804575603744	-0.940682970993183	-0.941050045927391	-0.930741468119285	-0.922272786881069	-0.910318794798681	-0.891324919528022	-0.86267167618537	-0.854084926691715	-0.811252480230474	-0.807589862536141	-0.789871378435965	-0.752680722276943	-0.681710669783835	-0.65193687007809	-0.601551918799052	-0.578148666592388	-0.5596619274371	-0.505737478598675	-0.490790822137246	-0.422860653183698	-0.377062596180759	-0.303425310662378	-0.199575553302743	-0.170429939921103	-0.0883655289187144	-0.0391074212550865	0.002032550763648	0.0671234370113934	0.108823543255591	0.13121178149228	0.228853032880397	0.292170553458648	0.365902109035393	0.383093396741027	0.4289092943617	0.381572724107944	0.463274987734752	0.512142931663692	0.542166767426987	0.592019599689349	0.645831600736047	0.759257487812086	0.774772049020026	0.761238522880611	0.817202838383258	0.796958813904416	0.816150685433261	0.808083108851318	0.855544694985101	0.827024950405626	0.825664837942982	0.856126565954074	0.815869819007076	0.912712803479567	0.838775745665384	0.903709007835848	0.892592456044221	0.864381795319842	0.744659048073366	0.7454618993592	0.748078864624587	0.627943879867155	0.573821464830937	0.61951884179657	0.64064914091623	0.611174713344111	0.583061946232595	0.641301251818088	0.637256820854828	0.679450900120202	0.684480633074512	0.680190051946326	0.698886407834118	0.675064510796504	0.730273360001492	0.803920292257698	0.826388063314925	0.859586206169749	0.834691120372449	0.913145418055717	0.904536172968428	0.982587612028266	0.883770097475547	0.915949124444978	0.900674460554792	0.902257318890607	0.841674980905958	0.844635747765104	0.800580475494085	0.824517749381225	0.771525791492639	0.726990466986778	0.645020688664999	0.636469961605567	0.629335200923192	0.507035137692712	0.473076514506784	0.408149140907947	0.35434680881851	0.243636868361198	0.234990976755745	0.156200668024517	0.0779452557402364	0.0319655332006964	-0.00590220063501507	-0.0530005136828061	-0.0908857823217535	-0.113570793814223	-0.110245413174785	-0.156925155809487	-0.194151212350664	-0.236250907143738	-0.27731037968541	-0.302901255129056	-0.316168506392743	-0.30494942916277	-0.369917120991615	-0.399007751052565	-0.438808506662505	-0.469907143747548	-0.507953681391675	-0.546292956244067	-0.586106590805912	-0.618709355728807	-0.658535107293764	-0.715540946759574	-0.749083810444391	-0.793532512046054	-0.820933444161738	-0.840901139223568	-0.866111390592549	-0.891752818659376	-0.913646145349603	-0.916499991953272	-0.927243111579308	-0.929877937139971	-0.914648974135915	-0.923496657538967	-0.918872513114438	-0.913320123452599	-0.897859460051079	-0.872347352568782	-0.858337046430421	-0.854628097875422
0.560356830375684	0.381881873091614	0.265795609387749	0.262571451109349	0.142368364982029	0.116313343849768	0.0640719148090794	0.0520052893854611	-0.0472962543367984	-0.131321885143383	-0.245141755936802	-0.307961473273195	-0.355992880213593	-0.388324772857687	-0.385482160280668	-0.457006031141086	-0.539638076702728	-0.603307331735344	-0.665287875155439	-0.711109907609775	-0.75600788570445	-0.78580619301694	-0.814847595365019	-0.845757961354968	-0.854984007693406	-0.884067227045423	-0.895498484234682	-0.910135639416015	-0.922444607974849	-0.929559035844454	-0.92341425930443	-0.921021048920311	-0.92879443797114	-0.922685619527476	-0.917926996699454	-0.916731160128135	-0.893996908939687	-0.870468173008584	-0.867670342753545	-0.835872130395248	-0.836037187334821	-0.795752940220055	-0.778994459465561	-0.738309307005135	-0.702900383971709	-0.638149521630762	-0.561949455842555	-0.472729392189683	-0.447176007759765	-0.380848237879048	-0.353319241915993	-0.276904152256298	-0.204228205097269	-0.133705084715354	-0.0738398267725724	-0.0183336555262559	0.0882739650290615	0.0436378089479251	0.0799611142428766	0.0999500148680183	0.14318479181102	0.15375604378234	0.201693226274823	0.240349036289189	0.308947089988436	0.312095970506657	0.3587616478337	0.396294009345135	0.391232828574355	0.450892104496199	0.469701213662977	0.388219511102537	0.471258223102593	0.403733320997128	0.558773282678402	0.519529763600435	0.558075930588697	0.590676907520613	0.505176407345412	0.540174032519186	0.510608050953392	0.516263779928998	0.518498535263598	0.462283461690542	0.507483036038756	0.393075342606256	0.397023018303534	0.409367024941286	0.367700585939054	0.326945513403621	0.392882356840203	0.383724815208549	0.385070253585084	0.37775627733795	0.409230868427852	0.449771099476497	0.49049740960636	0.499861920098765	0.537381359512721	0.555218509431755	0.551312390936762	0.565742537339692	0.596919210475036	0.647020756234758	0.624805687350109	0.547927406674297	0.552015839713982	0.547161059553217	0.55736721745658	0.481253294456219	0.506964774527812	0.456150222171094	0.429978584541211	0.376452746234281	0.283869723352469	0.238562740810706	0.226893994644503	0.149962129625674	0.0702179564389695	0.0057998644728214	-0.0629119720325359	-0.130652022570406	-0.184080665167595	-0.210950398314298	-0.278424498619282	-0.354714019075273	-0.366558674189833	-0.404829087089294	-0.4079181771383	-0.439164378237013	-0.4643955306912	-0.469142244381866	-0.501496682215563	-0.534753079505533	-0.552226380842586	-0.593498738077629	-0.633991895545581	-0.637506025605278	-0.677802027612755	-0.70661141318061	-0.751486381342825	-0.804214665963013	-0.860437981095622	-0.856582048699063	-0.90324685202152	-0.912444039242527	-0.919799373793485	-0.928376309600477	-0.942559537953624	-0.933306123031991	-0.933771116966203	-0.932259706376493	-0.917177600418337	-0.929954198802477	-0.921817004878308	-0.91939904029458	-0.909328477886255	-0.87653548684226	-0.869494820124289	-0.846694607995581	-0.834018321331468	-0.793540452156138	-0.791776538037606	-0.749723071155187	-0.722711682599502	-0.685081503192055	-0.637645906660725
0.899428076133128	0.892377178565674	0.784383103399159	0.651041697062542	0.682952922057229	0.627790413306232	0.59235274572783	0.484579699277347	0.421286535025914	0.352355414120348	0.213969174383272	0.128709246785099	0.0430881427523438	0.0406177975525701	-0.00243310414009492	-0.0425684346887241	-0.071510294480544	-0.136174611728501	-0.264939939624561	-0.364395659697625	-0.404463752719564	-0.455857045672475	-0.487231204190655	-0.527041598099771	-0.564430214960237	-0.598320073136751	-0.65392610545842	-0.684525454959714	-0.743308846752558	-0.781535530267005	-0.807999104870849	-0.831254270896725	-0.847416670878679	-0.860831674849881	-0.892540177574337	-0.919867611840977	-0.919655264221444	-0.941582269929969	-0.947933194884234	-0.947398898501211	-0.944174211388482	-0.946888127673771	-0.92995224131987	-0.913264616964913	-0.882504462574708	-0.83669942799423	-0.806426093586667	-0.755652809927323	-0.699063177140383	-0.654885358233211	-0.616876169255568	-0.58355486612312	-0.521636929303767	-0.438580986682374	-0.420155776250023	-0.386332651580245	-0.359842148347828	-0.374546533912345	-0.349756487222982	-0.390808430816671	-0.376589528078364	-0.355329542731526	-0.363230789876773	-0.292427937390272	-0.325532499781497	-0.252814145920533	-0.183614814925114	-0.173330823712336	-0.114352123144351	-0.0617208526379487	-0.05039709627114	-0.0015473755179074	0.049151338152197	0.0572204827541855	0.101858981279988	0.150508614390349	0.218416202506852	0.190173905693855	0.172249009007117	0.206902903432577	0.186872968641583	0.137279810659115	0.156890198361402	0.13145117635345	0.12684729465013	0.0916809580490647	0.0675411412076075	0.0534574124905886	0.0274340705246148	0.0214629128878152	0.0405595538159285	0.0427028730434605	0.0684829409416392	0.0647697304755767	0.115774173096554	0.0792514054194895	0.0892720984745767	0.121595261293855	0.103797639167945	0.144012085995175	0.140706449956604	0.168321220373298	0.168374951057658	0.136344857928039	0.173540729679704	0.141026369989526	0.152847992449579	0.1402054810858	0.0987979733817031	0.0836253861394271	0.0342140268558074	-0.0236449382259695	-0.0604549681097269	-0.132266567922723	-0.219196901032861	-0.304042281085554	-0.321101046522015	-0.359349431582791	-0.42845074487264	-0.436791167726018	-0.506637901802986	-0.54792950639698	-0.578004703111162	-0.630901473319792	-0.647971591825953	-0.697652451951799	-0.69537264413549	-0.712263210189498	-0.739286273551145	-0.756185997368405	-0.76960251379829	-0.759611997565715	-0.802920567779603	-0.803303641175742	-0.827255196308108	-0.8451412591677	-0.874522211070982	-0.883685510111184	-0.901230550874584	-0.909829215018276	-0.926501418725792	-0.929437798556197	-0.924176191732302	-0.911183872146945	-0.899556679620632	-0.883443176233197	-0.862431043009523	-0.857273752567617	-0.876684362623151	-0.829438101761521	-0.823085049701171	-0.793973455132653	-0.765650612846234	-0.761685162936589	-0.716197653264782	-0.701518399076923	-0.665441318585974	-0.645183229858247	-0.647415223674918	-0.644737806910669	-0.62042715907626	-0.567500535911808	-0.540420069872137	-0.497753830486697	-0.437961254740655	-0.401334665461498	-0.319259471059026
0.976997926122744	1.12500717481353	1.08981292871977	1.07984968587568	1.02950884579627	1.01494814827376	0.918237254799268	0.796385090700796	0.840609970352138	0.834222314398215	0.648972802893306	0.592332736306991	0.568823917238084	0.503267099366393	0.4949708906047	0.482371831903776	0.379926437876424	0.321508965664293	0.19266065722806	0.0771845466774239	0.0215561378661408	0.00406455709117677	-0.0292623554572664	-0.0434159873083309	-0.129177338467037	-0.151960672317075	-0.247911560112337	-0.360106685439583	-0.432835282098423	-0.453395123931119	-0.534819710840117	-0.575588589915491	-0.621100200108637	-0.661882762530915	-0.705396528009449	-0.742291035139847	-0.799910450989381	-0.848900595284453	-0.874691848128744	-0.902910699477095	-0.920041823909597	-0.938251891720759	-0.933842735353425	-0.93741922415828	-0.943524243618627	-0.93391383030757	-0.924414530955356	-0.894826182952818	-0.885111152053748	-0.850088028317565	-0.834099250979634	-0.816587337266192	-0.780325206848613	-0.766801540718592	-0.738351654804694	-0.719421052584038	-0.737255762336269	-0.747720946672191	-0.765446873886965	-0.760928647286703	-0.77481954283788	-0.772502260550018	-0.752161400652402	-0.733776717843534	-0.707239811842914	-0.645792280597445	-0.615367518986443	-0.548155505210889	-0.528559363490242	-0.466676703772674	-0.44493867514197	-0.406636131974169	-0.385850266715163	-0.351816587640735	-0.316299620629762	-0.247759180710359	-0.228583014043285	-0.241664107785557	-0.228969410522348	-0.234808083087734	-0.263470470484406	-0.291415359251222	-0.293926912207125	-0.313978621252489	-0.286313874704754	-0.332980989386908	-0.332840941050197	-0.321660452139563	-0.307478049508202	-0.290371116381449	-0.299792826683884	-0.290264162945534	-0.274826790234721	-0.307848621304317	-0.317492140910917	-0.314672509301869	-0.296185721168267	-0.345805981863394	-0.289581493423625	-0.349989427868968	-0.318344786292393	-0.287338076326114	-0.260238912959638	-0.294704708606089	-0.308332672576895	-0.286266419315744	-0.299044320087861	-0.361952960605782	-0.382680336282615	-0.433635790866082	-0.440661805807133	-0.512998861703019	-0.562452193965152	-0.608038955038763	-0.663303864248744	-0.697540077592066	-0.711151074489055	-0.738511553210132	-0.76898280296371	-0.763195438872072	-0.794510608839182	-0.813321437674638	-0.828880467149177	-0.857666351427001	-0.864589569496665	-0.867179820265161	-0.874432107740898	-0.887464406689517	-0.896761364203569	-0.901950573395253	-0.902944476692848	-0.914890618419937	-0.91223515142105	-0.917747398757478	-0.911036397775345	-0.893286975331271	-0.885989930334904	-0.858794708576083	-0.82648183859558	-0.811978676355207	-0.797857413792531	-0.761276760479568	-0.720741856799317	-0.669222322164702	-0.688765577399264	-0.657495012782295	-0.631137370857186	-0.613774749837787	-0.579001857699318	-0.573148364630074	-0.517553027193414	-0.439331446577178	-0.457077280101642	-0.38739513182249	-0.344627811480368	-0.328277599537295	-0.30431176678061	-0.308093137985407	-0.316095931005473	-0.312541342585378	-0.274879950806054	-0.270434917251297	-0.230136182156701	-0.219197481841121	-0.10370462558552	-0.0893446851580982	-0.0370139569298549
1.00105870819144	1.13604004646288	1.07154513124538	1.13360089368288	1.11020844317152	1.09227937007404	1.10804738239607	0.949883308236967	0.972539874236348	0.973961354634958	0.893150550410806	0.930625383991925	0.919464664080242	0.876637204532588	0.847648889539914	0.846529251763598	0.725405172361208	0.646288231965448	0.658638602589114	0.563150402625632	0.449774949212274	0.456056639279509	0.389685587592434	0.289822276412487	0.229650915684248	0.191307010062686	0.123543811070317	0.0452511349492491	-0.0176484447243157	-0.0912841562793892	-0.154467941899923	-0.223578916694504	-0.32306780443849	-0.343088472858446	-0.412006525536434	-0.472504573866413	-0.514635084211214	-0.607770904643968	-0.643987600115005	-0.68927671574672	-0.725114988564624	-0.748624281947061	-0.761678389536502	-0.781475078186665	-0.818096516933773	-0.849720353550738	-0.85646660426119	-0.867126509252621	-0.866536665166225	-0.872449986191788	-0.868936997455369	-0.871733190341524	-0.877864638002836	-0.867938650996406	-0.874647281274254	-0.871932782017258	-0.876744269800928	-0.879091045712518	-0.893786725164203	-0.876590760451679	-0.878250105387402	-0.886465238826945	-0.878166570854312	-0.863696522365653	-0.872187119169333	-0.854638012065853	-0.838919202839853	-0.835075351781253	-0.821481135621505	-0.830600255822972	-0.811777183271945	-0.793830379201044	-0.789193393369877	-0.761510040098153	-0.737388845117713	-0.707639411882702	-0.666700783281387	-0.629572717208247	-0.638157110611942	-0.652276086066529	-0.677408506892632	-0.688635408261663	-0.692769264929022	-0.695477521688679	-0.707965718050377	-0.663694379840777	-0.676776120583749	-0.659269032936352	-0.633243640146684	-0.596494126916345	-0.587909426405224	-0.582912061379841	-0.605104183307163	-0.631173652152347	-0.653503521080697	-0.675687682310119	-0.665230630840066	-0.683893736640073	-0.698226877589924	-0.701757356695428	-0.701566358783328	-0.688085761509279	-0.715313046411066	-0.710064756811629	-0.719013103596774	-0.722687433392085	-0.721010917671176	-0.735542702949708	-0.745645291568181	-0.772255731286395	-0.787504475690816	-0.82062075981418	-0.834856955341869	-0.86362779534778	-0.878514470541437	-0.891357507417284	-0.898661674272391	-0.8974754831864	-0.912329563820156	-0.912142400929651	-0.911318395331951	-0.914108934575088	-0.915781702417237	-0.908715249103442	-0.906602130102009	-0.912016916601136	-0.886329818943459	-0.890221703081609	-0.868829622399956	-0.870189813463602	-0.847774018553758	-0.827724489556225	-0.812167224012218	-0.765618161910246	-0.746611891774377	-0.657247115213851	-0.631723525288635	-0.579530998389486	-0.538669266684264	-0.46738137001927	-0.413786045592482	-0.345844616527296	-0.3126934965381	-0.272267900187903	-0.295326283643057	-0.280116768476641	-0.264947248211744	-0.262468500208585	-0.217687654875747	-0.180417601923161	-0.12355471685439	-0.0817524368323772	-0.0359875504609383	-0.0301939219017313	0.0259504042836414	-0.0213842486828086	0.0123903315052761	0.0209098852247328	-0.00371925436424246	0.0285276384179502	0.00615215260122492	0.0709267665142752	0.161379106255758	0.157254949872927	0.183020417753618	0.216259449243452	0.28507503806242
0.839332205030615	0.828798461634107	0.827454618539703	0.852449506577814	0.944846632976946	1.00235124613974	0.976717281454889	0.958515750926319	0.986874956848603	0.996851382780484	0.957824480531111	1.0620123625376	1.02409361710097	1.04527201095679	1.00197412034837	1.02558205775012	0.987194532176024	0.904052868921054	0.954056268770627	0.816131876501825	0.822525567216263	0.697723763123895	0.541652046763671	0.610633206389761	0.547625086825172	0.580293051646808	0.522945598702996	0.435120366722589	0.381035557124377	0.329497861132493	0.251892243539182	0.174747832278082	0.0760629958987165	0.0953935591232997	0.0101601293411171	-0.0713047311646895	-0.0854267881724362	-0.114485116154825	-0.185093690662237	-0.254930876152912	-0.321819830190792	-0.356544680447833	-0.371380580760296	-0.452008755719779	-0.53570651615236	-0.55243482768385	-0.597111102939423	-0.600083800728208	-0.650151715737821	-0.67168294852966	-0.672479186132399	-0.698899198999001	-0.702609447142908	-0.738283567999914	-0.734324976702239	-0.726681028939007	-0.762496069204787	-0.78350805574676	-0.775951123864009	-0.788222375890999	-0.809998322369438	-0.806805677417233	-0.82232919587871	-0.834943380278276	-0.853758994614	-0.865828160048389	-0.8665285558357	-0.885778954277413	-0.904554606761059	-0.906534819674161	-0.926636632595328	-0.923384811728242	-0.946358136549387	-0.942795078074608	-0.938106028625902	-0.921367953323088	-0.904289091605697	-0.904147456355985	-0.890109837838466	-0.883277860592122	-0.895585207739391	-0.887090950823017	-0.877396282580649	-0.888408310343101	-0.876871268017832	-0.865283835559375	-0.847067502264677	-0.841422903265361	-0.831889880659055	-0.819806527546033	-0.827310415534581	-0.828904764527695	-0.849617260477383	-0.855822572833127	-0.878982570999659	-0.88578548499388	-0.914461470420631	-0.911056290943168	-0.916403716832071	-0.925084469063899	-0.924170613215202	-0.929944877443312	-0.935074384579917	-0.924156655774398	-0.933909307359261	-0.921490812776799	-0.921281810957828	-0.924440244708826	-0.921163781721773	-0.921976752948908	-0.928688011590555	-0.938674768167372	-0.945919874909981	-0.95110140400105	-0.942014827580804	-0.932709986965132	-0.931512386346705	-0.919307806950838	-0.905088662699881	-0.876408015399545	-0.85700618188756	-0.81706365043584	-0.791947475619946	-0.753566122341734	-0.735125380010832	-0.706087907960629	-0.68344014470361	-0.671630568647638	-0.663624483559275	-0.615157857334974	-0.61207730876382	-0.571546812628891	-0.511606692323397	-0.431272585716834	-0.378945254005573	-0.301063997961803	-0.225317331340171	-0.157476705589392	-0.0915041963499884	0.0207771379133448	0.0443799876624266	0.103388132665172	0.0940825612017871	0.131832567742527	0.122306642935672	0.200959525622641	0.203980578798509	0.230922842729285	0.21020547515718	0.263306578591377	0.26569468258452	0.277887242455096	0.304140640550531	0.3338905318851	0.295427483887816	0.253747561903349	0.34664573683102	0.307592007271289	0.389361830795192	0.299060400481572	0.415324948539608	0.433368977404876	0.490105017859189	0.451121991801951	0.492359003049153	0.488374110423088	0.567698518599124
0.474311176710187	0.40441932839124	0.471798633109847	0.520218505416329	0.710892269037537	0.716058635013704	0.751832839829739	0.758701954692257	0.817946461146388	0.841756957074913	0.887349447642801	0.885794140604637	0.946545950995823	1.02450178461236	1.03141215734653	1.10367526189332	0.99077607589331	0.967974172855749	0.962051995214227	0.91631299553646	0.888628472745856	0.878555661966649	0.85560084395966	0.849296120031626	0.824607829577165	0.817470509225567	0.831777749136804	0.798823054199795	0.705956643118175	0.703653004250838	0.644777733268087	0.604044929251239	0.57461380145454	0.523792553641188	0.495867183855419	0.416628112325668	0.403604626588957	0.306973011334079	0.244000214387777	0.190396086228538	0.0873887643263026	-0.0102846716330651	-0.081677723850489	-0.123907979077343	-0.179143100354091	-0.202449451765344	-0.233898203428148	-0.284248182181828	-0.2626037291473	-0.328615885408513	-0.28513968150944	-0.319710298459943	-0.335012357725481	-0.324129836521349	-0.364376829021476	-0.380520659964643	-0.414043636128755	-0.411336036046824	-0.436435780471985	-0.442860116068163	-0.493248797964848	-0.549485545792184	-0.584181330782174	-0.591704226800433	-0.602712445461331	-0.670674894045608	-0.670440558145686	-0.70698658752413	-0.753954620799962	-0.796295412254808	-0.830578197267176	-0.856138837531616	-0.85972991740572	-0.869985382822481	-0.899666412460174	-0.906930433234328	-0.928163724162946	-0.922259236799857	-0.934391366185656	-0.933457516723777	-0.929539525611538	-0.93923436690216	-0.930242329438616	-0.93214063305948	-0.923419319490773	-0.922106908224815	-0.9110507643796	-0.91594531502843	-0.908372026844497	-0.917093645742767	-0.915944954842055	-0.916800626308029	-0.91079544586243	-0.915874064124296	-0.921849809087378	-0.930367321055926	-0.936485945616632	-0.928913226684136	-0.935704015476212	-0.942705213628532	-0.945912683959151	-0.948400943428468	-0.949261908604856	-0.957815707258554	-0.955436982907413	-0.947460766079444	-0.940127283698616	-0.928865412986323	-0.926047026875978	-0.916161617038338	-0.898704247200587	-0.899075564794411	-0.880753864064914	-0.859471663229752	-0.828929239751735	-0.766764183442222	-0.753018958021433	-0.726361171253192	-0.693995673305746	-0.655205954974715	-0.60818965810253	-0.569365779566045	-0.502575322053535	-0.466268976168365	-0.438157793829091	-0.357910401961518	-0.362089395513118	-0.338831820903138	-0.259776309093199	-0.182300674736005	-0.105541802718737	-0.0692481004241375	0.0150532391363952	0.0623868178599823	0.137767475053971	0.181112542811359	0.268058098523013	0.271041559242416	0.338022117056919	0.414072954858854	0.469617718651284	0.466260874398134	0.473884292156911	0.509284635454383	0.548805834083934	0.615865428112946	0.595490409795004	0.543553438743043	0.617514073548294	0.583848088632817	0.596960343933799	0.635959663215991	0.674549225976557	0.60424358749948	0.623185410815167	0.628705885137521	0.583023879904854	0.638232767822816	0.579658765254401	0.562221162540323	0.637563267260114	0.634463551078236	0.627175114185194	0.693845758368428	0.639558729549282	0.618878488052509	0.604049166907207
-0.0325826449353771	0.021118299856753	0.0449284833496936	0.0867779579416758	0.180523999695751	0.220880676705803	0.344383486655537	0.406199136606453	0.398415596871742	0.491549891264351	0.534366466749866	0.578654137641714	0.625484146720509	0.702048482045539	0.730595200610379	0.82295727730845	0.802016835527495	0.858312974523462	0.819278034359116	0.886910712029459	0.820244148974935	0.885126584391	0.857699835662675	0.86234821804531	0.905426859457373	0.971604432862164	0.923470348616959	0.841297666209005	0.777146279020914	0.821717383187752	0.839544607216053	0.796009313723986	0.756678271912499	0.717017130618632	0.693031136227091	0.681574697559388	0.711464005125023	0.594680021130306	0.528010799405125	0.465298412371261	0.402186343715924	0.336549794390188	0.310671355062409	0.313843410834133	0.231129874668454	0.235630578638787	0.13582456783256	0.100961198891606	0.122813189177207	0.125443654578135	0.105996712960262	0.0962889226709942	0.0635667372217877	0.0459050317786763	0.0317724739824428	-0.0387113297456722	-0.0115445752026894	-0.0561715416007067	-0.0912846232343862	-0.0973234341118015	-0.117635803884147	-0.218259303368709	-0.259968241425238	-0.286848810035887	-0.335976627635596	-0.392528602067378	-0.415758175450223	-0.478477061228523	-0.522678096732008	-0.559100327193813	-0.577927269726403	-0.616816685100659	-0.629009220187421	-0.645424352258957	-0.656867906775779	-0.702455876760339	-0.705193176754362	-0.729193508268945	-0.766888362665766	-0.773654941805405	-0.774200880486566	-0.785988600247444	-0.77651008647484	-0.764770099378296	-0.751613820677702	-0.742199590019485	-0.771225561509536	-0.768570323422571	-0.776948019785305	-0.773758260206139	-0.764611865426636	-0.77480544169059	-0.766197789879833	-0.775040073105857	-0.772107792550985	-0.798725779189507	-0.794816211158832	-0.795325044048508	-0.785758985003785	-0.780736698135798	-0.778272642159183	-0.782630051285146	-0.75977131183311	-0.784671393242005	-0.769080322409311	-0.761678318569629	-0.748116495894935	-0.721162206782906	-0.694306364546715	-0.674221119768866	-0.638634717378803	-0.614658232070541	-0.574411267713259	-0.544998562648443	-0.507238194519953	-0.477035898263134	-0.438708692421012	-0.422245498539538	-0.382491078006676	-0.300475148483548	-0.27322767701236	-0.209537301795394	-0.15969674457017	-0.0874220606390616	0.00223291203281191	0.0980052801642587	0.179365550971831	0.159653392173884	0.280298612971126	0.351535874113447	0.382020309866203	0.518599248971764	0.5529829931704	0.541561873492321	0.566755799744467	0.586784137331313	0.617515487268272	0.656545089541348	0.722994809229593	0.71746401618162	0.739055613931111	0.854075201877426	0.800559403932729	0.793704745701739	0.862468427091615	0.879525165148236	1.00992499629671	0.962784002874591	0.935235247926355	0.948763815760731	0.844548655799316	0.983995283220318	0.935570415497632	0.895943533828052	0.85716610230759	0.854710747163307	0.816490819983019	0.819896890133635	0.707744597832315	0.672231495365027	0.589482488449934	0.653079005937682	0.572793648498637	0.546092030438178	0.518496901766501	0.405797103163631	0.409744452884577
-0.518210968680338	-0.482087476358465	-0.414586394835729	-0.386827838309103	-0.262581675035297	-0.241813140660183	-0.165074506352485	-0.0494037344124453	-0.0174090954947589	0.0393256184971554	0.0936464160543231	0.171603147437634	0.207426090331092	0.338732392626809	0.394838623934669	0.540990788547301	0.500461604584195	0.601324354869052	0.630883349557819	0.557084578782272	0.597991242636989	0.658735288162131	0.639740423669719	0.755790451148374	0.782315307788654	0.776451049183886	0.75937192187061	0.751342816069309	0.729482809205106	0.770701695028281	0.713786401672904	0.774001512281355	0.843995317850396	0.725279854188858	0.779044507360875	0.789566510941915	0.778129124301763	0.733275162099485	0.676802406412834	0.668784119389608	0.589035795801872	0.573810870781065	0.601335663163235	0.591615461344703	0.508237781326974	0.581937672999025	0.564361847020856	0.509624945883581	0.463698705915083	0.471158913898864	0.451310142703892	0.397904328540518	0.353152332241261	0.364801781636055	0.279444655965262	0.248385604267769	0.291539734845911	0.26861429679316	0.197889527877018	0.16015324275247	0.178755995448584	0.197094785301332	0.0822122426597188	0.0381736427396661	0.0168252122500224	-0.0118301602919953	-0.0612105269456266	-0.0822955623113248	-0.0967755047931899	-0.126651026348847	-0.108867343191298	-0.141967303686958	-0.113735443272058	-0.135570384095186	-0.118300381900999	-0.176137902219003	-0.192865193744441	-0.269740433359431	-0.275538104817797	-0.278891822700572	-0.299858762239796	-0.339246920753454	-0.367918152757475	-0.400201598586101	-0.431725521856846	-0.4408793199331	-0.482254960019728	-0.463431210212986	-0.479031948448468	-0.454583037923318	-0.431866652596398	-0.436461196019437	-0.424003880930437	-0.427131293057257	-0.472764583617981	-0.4775060229015	-0.472562031290836	-0.451645405832267	-0.415593666902133	-0.4209558204252	-0.393300212023486	-0.388392276271021	-0.418200198261439	-0.407246658194018	-0.39606430345239	-0.412923208906453	-0.400309046425948	-0.357844332392125	-0.338253545511419	-0.290574471942225	-0.252754777976268	-0.218741796830837	-0.195873311843834	-0.167948322092797	-0.140640383719221	-0.101200382459634	-0.0534360734797065	0.0203462589722874	0.065976001666868	0.168265141398339	0.229483142328575	0.290517492650575	0.40523547323072	0.406072309897405	0.540856542547326	0.503053485957446	0.564957171776155	0.621948456462536	0.645403069590688	0.749001281694764	0.726482837044029	0.770526276901681	0.743181867883932	0.820912233410857	0.77375554715638	0.79105106923275	0.805473347437912	0.784625017040077	0.845293789894416	0.929804280649791	0.995837180731181	1.05223734164563	1.11185702556406	1.13393656059812	1.17019707262396	1.0995802001799	1.01819335998532	1.08071868876479	1.0660528559849	1.02097977725203	1.03133890017665	0.917077353765959	1.02811419610548	0.895950266269355	0.876873284575527	0.760048715620242	0.689608598756525	0.732147976663643	0.550706464082936	0.488669059995308	0.392733964682001	0.332301110844594	0.26628838201655	0.212232490401955	0.196790645587751	0.181294342177429	0.0825430477754038
-0.834502211947075	-0.792892839321739	-0.736071128721206	-0.696426702771449	-0.637739097377151	-0.53754525611295	-0.467802618812316	-0.399673336413368	-0.323949713589739	-0.314114308837367	-0.273840122825616	-0.218408657769874	-0.150188113141911	-0.10883647803193	0.0236373489540218	0.0216583051502316	0.110173819377611	0.136421620187595	0.198364965282748	0.211463578169398	0.201405028421273	0.197293788013118	0.240895680454355	0.330013215961929	0.407569892181244	0.464212465257658	0.430465517981146	0.427724492992814	0.489251062966724	0.46459504573735	0.476178477584292	0.558432914561464	0.564916464647922	0.610159584827741	0.646390805070118	0.70555911177158	0.69904379430081	0.766699759282713	0.742427434816082	0.763590902718802	0.723244202342943	0.749138364593105	0.722179441830919	0.738091809970018	0.696235844181935	0.70732939434219	0.712544986303401	0.697334136595189	0.651124458057992	0.62647765099225	0.622858114194544	0.612884322691297	0.59475655770126	0.609602051239738	0.557597178772485	0.543985924570391	0.503224004576833	0.526410845361171	0.57730456171016	0.532095412580219	0.518931891325404	0.569198443823845	0.517881132803953	0.561371304618272	0.61003918935118	0.581396732757371	0.54080900347768	0.470702619650306	0.452988699252744	0.443039394456351	0.40982224194393	0.363669763379164	0.395786543854461	0.377692264355455	0.402324093466617	0.290054178711182	0.312513576355674	0.284667057811088	0.358800685246113	0.272207421154095	0.227658495208374	0.171388993704693	0.152314882893914	0.104062984825392	-5.93501598534907E-4	-0.00231620216656816	0.00596303876029294	0	0.0327146953983079	-0.00557518374109846	-0.0135438378578731	0.0213954744587325	0.0214571658204698	-0.0169341284358645	-0.0265375742257457	-0.0789498563594785	-0.0896591363334038	-0.0639432668485042	-0.0571374755304693	-0.0410824838104736	-0.0343670588900758	-0.0318054182421293	-0.0489535559882392	-0.0662050660801147	-0.0651779732629017	-0.0401711887438163	-0.0620899334786844	-0.0208231236533111	0.0783467960957219	0.111023804457488	0.137800847096046	0.159967713638066	0.268213172139297	0.278100693043699	0.368742343355546	0.371810460607312	0.51316244162323	0.508664031882135	0.579295521011796	0.610252044268452	0.682301939984073	0.742431646638457	0.69929409732729	0.707380768409413	0.781005768229869	0.733632817759752	0.753361130440807	0.766737537381468	0.801495162263211	0.794491793864872	0.778923995222783	0.766002597464346	0.859372757734474	0.872586777978932	0.888102764000635	0.843272042547374	0.835735244233123	0.888861187802428	0.928607213233451	1.00409880596311	0.967887862262453	1.01606044395065	1.02880127651264	1.08620441063916	1.03941912036384	1.03823438510326	0.913934295407721	0.940755887548885	0.983610917733765	0.900106952245851	0.87152144799424	0.870025122059128	0.710623362613005	0.661548930232124	0.569382615011743	0.436635546705849	0.427081096793746	0.246472007121773	0.115210452742645	0.0400529642693646	-0.0552907335580864	-0.0465377471011696	-0.0894847350213269	-0.123327128784475	-0.188274791719116	-0.228369484405873	-0.259482831112804
-0.963618817373614	-0.91727930291922	-0.903393227754893	-0.886628403467664	-0.873468044594636	-0.825642337379387	-0.795959807399415	-0.72204870148399	-0.684374096478038	-0.678862904743044	-0.648924413043332	-0.626756168438051	-0.611189936163707	-0.561622515284876	-0.520429824564874	-0.494043509107947	-0.404924098265256	-0.377936186523873	-0.334859080561968	-0.34309435380804	-0.315351144729994	-0.273650270862668	-0.26559125652672	-0.205115996930713	-0.136415060909715	-0.057774220827262	-0.0156485829592727	0.00667064454511526	0.0384122021138663	0.0780350974260699	0.144924730753385	0.191599140351763	0.247365888592102	0.292812135533093	0.33747192148941	0.399910772983736	0.46291945830204	0.544340051017509	0.60482518872893	0.580474626490676	0.589350339010581	0.598158977267562	0.604526847579961	0.604765083999537	0.649370703607905	0.691198872888406	0.697450369063276	0.747012575499767	0.752118539356025	0.736564881886919	0.726510625096449	0.77885113796759	0.826782957631335	0.810296303361534	0.784413754053809	0.817910559168535	0.923064265011667	0.8687786671265	0.805161048316106	0.828226107991342	0.953764291819496	0.986870454384724	0.840973696111951	0.953551745309551	0.877949154390396	0.87209879731625	0.893322717615204	0.77607869827825	0.827405895231547	0.815675956200102	0.750813247880756	0.707351327012235	0.788983919938795	0.820766321306262	0.810803644129376	0.797879564356508	0.796778231291878	0.773056171415102	0.81896629495847	0.795431522734555	0.706284891520084	0.694402569864424	0.66552371221429	0.585876477927782	0.562074093869052	0.516144679029489	0.50147925410541	0.479118582999765	0.461798595962352	0.417151142212846	0.459637819748698	0.384953407404715	0.393766608746805	0.351361436609423	0.327934116849145	0.283694157590282	0.243856949565968	0.277328173949203	0.226483036797004	0.256042204333872	0.259399580316194	0.261930858369431	0.277183724249554	0.305166775749465	0.380967841368408	0.356519759815797	0.451081197614791	0.451628130606732	0.534326246746301	0.580471238024136	0.607853394373439	0.708308607141014	0.775518598429437	0.748719804946463	0.774219804467449	0.780162288178746	0.787579356665078	0.834368152453833	0.88167686869677	0.850865027799378	0.89110491230432	0.858844930773704	0.797380216769462	0.844617489057046	0.847301342410273	0.748862847918627	0.826731849738875	0.803868565222739	0.740895829678358	0.785085799302612	0.812212374460445	0.793507580315605	0.75095149992621	0.785776198833709	0.78622559417225	0.821910337385278	0.803565988955034	0.796172645230035	0.812654298408379	0.797039201930287	0.788500691491986	0.890830712276914	0.783642590524246	0.72710235557001	0.732888496093601	0.725128540926273	0.743849808184466	0.632587279880545	0.501284655421462	0.50383758803765	0.362226546711509	0.296128809234722	0.288008014392727	0.146899438885991	0.05723636050358	-0.0240867208139167	-0.0720059456252757	-0.213577638947596	-0.298364020332947	-0.365957474191417	-0.35920552357192	-0.385708966224831	-0.413363708903412	-0.439823066073477	-0.481954312284945	-0.465193738129941	-0.489476811354573
-0.911697979854737	-0.947138751790356	-0.939966029708067	-0.931965413874453	-0.949091258981841	-0.943128096208592	-0.91661637853584	-0.916165993322072	-0.894852070307936	-0.874857870995753	-0.889052566703944	-0.886889757610828	-0.882977754892327	-0.875602400641875	-0.842998043412929	-0.830022913131932	-0.794182372124823	-0.755369401635647	-0.703002620054519	-0.689097703393688	-0.687574318571198	-0.652364249875194	-0.637337811118234	-0.596468695223202	-0.566062553368412	-0.481908335626767	-0.399806002188922	-0.360100417671192	-0.309967428672874	-0.305575036884836	-0.29689822367889	-0.18332137635043	-0.119053696723321	-0.0673288290435182	0.0230989367371848	0.0235147719166028	0.120983949815342	0.168700711550443	0.184965948205943	0.266603526902801	0.214265537547596	0.303029361934187	0.41601016816912	0.404883961121136	0.448589522733112	0.519519645211172	0.565015626707344	0.621451221684898	0.607743872039337	0.642093439376308	0.696902300438638	0.782892868395841	0.772420406775266	0.786230656485797	0.806434312589016	0.794453965343755	0.793628576538503	0.890835689830442	0.889347296539089	0.842687167769804	0.897608388003454	0.934954410193219	0.962574958769423	0.89387578350534	0.866802145146013	0.935249230397144	0.962457398717369	0.954540323990169	0.988758430180562	0.960265412185655	1.04975309500034	0.975466458013876	0.973330131123717	1.06824325665361	1.01263943366863	1.09893135716855	1.08792297711649	1.07681550956872	1.03182037671062	0.97877404996343	1.01190371844712	0.93121791216901	0.957404363671845	0.858000171751988	0.773393387066057	0.867912451453458	0.739771694551365	0.725717638727502	0.672643783545146	0.602810594653423	0.610918735684524	0.591359242914429	0.603547602094365	0.6083214305763	0.549133102104285	0.600700448811998	0.536264330225672	0.605037039151237	0.568351196267428	0.560364797747958	0.635763076772652	0.618668855376019	0.695936735782473	0.731296965850626	0.779535622845029	0.78505194131635	0.82439630902253	0.798367356505998	0.944644333639052	0.963716715211407	0.937136594415568	0.976613130300941	0.921252044669396	0.988301930855421	0.931873730925149	0.955926941528712	0.914275012433482	0.867414528461662	0.908836248968644	0.811003349151611	0.802674596543648	0.766957278703158	0.792345948758819	0.730457165022753	0.660012031739232	0.672317745442992	0.712901512918346	0.653009704142505	0.701703615275669	0.647060470968344	0.595694548938673	0.564177182061423	0.552498408356471	0.510802816059838	0.505528073862114	0.50098865988865	0.525143130820402	0.494301234635353	0.419350301819773	0.4309212264533	0.353343348459427	0.406204545877545	0.312907697498874	0.345619974972819	0.253292034652362	0.112922843340402	0.112227024797529	0.071147258866676	0.00397813263419536	-0.0824393127922033	-0.0924711445520038	-0.197397705954866	-0.263005107594529	-0.331331770898167	-0.371416317642662	-0.504094487610679	-0.52170412239568	-0.56048836439425	-0.654459361658277	-0.683470373129657	-0.71132077158197	-0.734133066212939	-0.711548066923117	-0.733801150195456	-0.763727768902573	-0.792746923782886	-0.818604322255462
-0.657658800886153	-0.69519325407931	-0.740929224270533	-0.744894447320877	-0.782712175922245	-0.758539567694282	-0.765055456862609	-0.78179998581058	-0.798722207784562	-0.820138656843837	-0.855654351089727	-0.851611092480478	-0.856234681563427	-0.882107994818314	-0.878106062591185	-0.87619127711598	-0.896402122695544	-0.877081665342784	-0.896623840110635	-0.886688072989084	-0.883821342669759	-0.880627756749713	-0.884623054947173	-0.846091181018664	-0.825609474254016	-0.779897885198397	-0.747024886156214	-0.711359369483119	-0.695643086920888	-0.668065931535131	-0.628330633875827	-0.590457285125661	-0.551191981050294	-0.484758366787502	-0.465446993087886	-0.422315118802973	-0.348151423640426	-0.26750101600249	-0.219329991925463	-0.172335498111484	-0.129815126370835	-0.0988970978404175	-0.0285948265646629	0.0358671965720692	0.134472119176272	0.167640270035561	0.251663045581972	0.334745170796857	0.417034810042142	0.528391161400545	0.562634942184096	0.559819345753136	0.589441282408974	0.667707674827501	0.562381475009417	0.557274039259496	0.600392831567781	0.58021723972874	0.554559388085601	0.642096033298456	0.605624324080373	0.624056707419199	0.655443659938733	0.749504004803312	0.721809118369493	0.768381170059018	0.781378663322551	0.727670872124506	0.842557516739412	0.88841719202013	0.919003705841144	0.941316688528087	0.969407702930432	1.06548479802447	1.09672714893193	1.05099960190225	1.09429947168434	1.12187014391487	1.12023368495743	1.08664255377384	0.998422445583972	1.08501214006389	1.02040169330789	0.984889775301917	1.03077849050447	0.976854689686032	0.883760884812393	0.874842657928502	0.804559709540199	0.816116487102817	0.793090866793584	0.830192451877825	0.760722468642556	0.752618088413431	0.749178369858291	0.708424561335283	0.796349594804201	0.773466316229738	0.854168963245511	0.79346050296024	0.796804691668353	0.811801700080061	0.83527254658654	0.888454731873552	0.899186181344312	0.872356744289959	0.904951004216647	0.905226481588638	0.96446997379467	0.994755395500037	0.999506815946687	0.961005505142198	0.925501219060397	0.924442043684381	0.884563673708362	0.811548123243136	0.801397312078497	0.768439674580032	0.688835483046329	0.669098551248048	0.690688718072092	0.656536586711998	0.632164025188971	0.560809369303666	0.520500394053389	0.486385789452294	0.479598769498959	0.370484064371281	0.343457579337474	0.248092318148995	0.228091094021537	0.177014396243603	0.179919692808379	0.126704208662648	0.0814694995661174	0.102297268342368	0.0622889044794265	-0.00781478982467914	-0.026698819408721	-0.110952398186681	-0.153818064865648	-0.204327676147921	-0.204849831831478	-0.266578678712122	-0.229555395843413	-0.308394595294261	-0.32767593058244	-0.377994322413634	-0.423543297295307	-0.487853023032942	-0.55319256841144	-0.605663181132744	-0.678417027397533	-0.717508948238571	-0.732966648157015	-0.732202099538229	-0.775040152297634	-0.831893967478796	-0.875590231448119	-0.912093317235253	-0.92156862745098	-0.917392219921687	-0.929536898699555	-0.938382294610093	-0.925716996024832	-0.950142091065931	-0.957326141934458
-0.256185392519026	-0.346286960677682	-0.41150804608386	-0.469041385694181	-0.475270114702245	-0.466899474107533	-0.451823339880571	-0.475684597859608	-0.491751086631419	-0.559531607853028	-0.621215484206484	-0.61352747792979	-0.63971695021599	-0.663776394159224	-0.680033415265153	-0.723969896517733	-0.75683706121727	-0.800882193343961	-0.849185040732204	-0.866296643807973	-0.891723915134804	-0.903273069566412	-0.906150480934631	-0.910545741026081	-0.920862942129449	-0.930196186913487	-0.927300048774705	-0.906218295099303	-0.901653606543448	-0.885560938400718	-0.86561993444998	-0.86385703142349	-0.83054293278493	-0.814808807503166	-0.782240096915197	-0.740905352531878	-0.707458869457535	-0.644439528745164	-0.592760112594961	-0.5329178316175	-0.474937248740461	-0.427802644547924	-0.353753293579403	-0.285139956004574	-0.23524488295745	-0.130622939054669	-0.054006920510202	0.0278102745624249	0.109030817836466	0.104888806318796	0.116213510858851	0.196227879172534	0.175879399109039	0.165641690762228	0.0642110147562174	0.181579145431176	0.0709899285581908	0.136164596396777	0.181870724674545	0.18127348980778	0.211676421728212	0.232170876407446	0.294309561254868	0.370530667502724	0.403181402187038	0.449922418319747	0.517537664521007	0.51220216133752	0.581886942547166	0.628773873152443	0.692994412745816	0.772870437493308	0.773460863963234	0.905628266679409	0.883211755638638	0.84972266530451	0.921003666950511	0.976397638782294	0.856810084486478	0.96016768246967	0.907322785557298	0.946926873177942	0.882147344996733	0.841200660261508	0.888545210473809	0.819369874701636	0.898762405302287	0.804868156213466	0.788744241440171	0.860008890516933	0.783526755853981	0.81325853972431	0.775513924343857	0.781837479593918	0.728971232528578	0.735811928421516	0.687321296698442	0.679452536712479	0.663709837627966	0.705882411026784	0.745972880895287	0.716828646362757	0.741108669855399	0.714980057258097	0.75923861776947	0.764531761873944	0.71291421811141	0.783862551236139	0.793437241963229	0.791072353925221	0.762113093885661	0.729208003450182	0.675926428987849	0.599258862969433	0.54884275209708	0.508635569868721	0.447588274499134	0.446247172967379	0.409690117403605	0.39311984344356	0.392564742907975	0.336970803995042	0.306105659762129	0.260298161139315	0.208959128072661	0.187782880036657	0.143192012937768	0.0483096043018203	-0.0427295314962681	-0.136621828402647	-0.171365143900373	-0.300152268044089	-0.305893889266642	-0.33281752626182	-0.379370951340118	-0.420188286538005	-0.440716798233908	-0.476184675037331	-0.493096750824302	-0.541996339565803	-0.547501894409859	-0.557198219297405	-0.613640383946903	-0.593384734671631	-0.585310856708021	-0.657025892356884	-0.659475374523414	-0.737374842867214	-0.764682663589193	-0.783680684594094	-0.81214045454869	-0.834108074951308	-0.876374385987344	-0.87291794956893	-0.891907298168731	-0.905518392288895	-0.944553337711121	-0.941358077724323	-0.955633518676925	-0.951811322316342	-0.970936163280051	-0.941326140985245	-0.932873155967328	-0.926552448644752	-0.932578090941415	-0.904410512927492	-0.844608069441872
-0.0483574157531643	-0.00634219302169632	-0.0661350753243928	-0.0886282815101564	-0.151834985435268	-0.100160898419555	-0.0616162534042528	-0.00688365184834897	-0.104270152343482	-0.12587583577424	-0.163601979128691	-0.280222691422646	-0.26221379653324	-0.278311187994246	-0.332502577597269	-0.374499963425363	-0.413377770431838	-0.479033855312027	-0.552116097871972	-0.634227730400934	-0.705572616696181	-0.733422377181975	-0.78563284462427	-0.78645173190178	-0.790727581878191	-0.839290305197227	-0.856057537226473	-0.87699691468618	-0.911146588141277	-0.925038366067748	-0.935358700478832	-0.93838535458607	-0.937659357344776	-0.937514761002651	-0.934014584499669	-0.91905342552676	-0.900220336965066	-0.856842082407796	-0.819521743322139	-0.790371686178865	-0.759773113919254	-0.713346408997972	-0.694449840338242	-0.634971245286816	-0.606043936779789	-0.544637062944674	-0.542768156245144	-0.519539645655957	-0.497381709301954	-0.469854977833344	-0.42720725513417	-0.417202272164682	-0.393060504520394	-0.350900428469612	-0.300206712653282	-0.338624696510671	-0.312482993641057	-0.304662184256232	-0.213805361738775	-0.197685458226444	-0.168160852433165	-0.122678349797858	-0.0653953381325109	-0.00654426997754236	0.06146275272626	0.110008106047795	0.146283816594563	0.187746859576845	0.243830154322585	0.222271247205828	0.339655456172511	0.319152171122724	0.392651803251292	0.496594728230561	0.510636095692953	0.562523128089455	0.56637249354496	0.542007662049456	0.503595513374404	0.648682470912573	0.571803990417396	0.620389800053837	0.601309694655173	0.58859359115542	0.592227814246155	0.580598009705002	0.561082463521545	0.670018483253964	0.603587760571865	0.566771100475324	0.616472694215338	0.595990001285804	0.495558067645505	0.482942300232296	0.42568300237453	0.426415505719342	0.390432733353335	0.39190643101048	0.411226704433049	0.381977771007502	0.46939260097383	0.414954042727202	0.460467663183606	0.448223238544266	0.424095114967054	0.403308581134627	0.449001011866481	0.467028364210167	0.449822639822404	0.409628499172105	0.39930965286483	0.343602052986225	0.321212201836908	0.253264997162608	0.208070566795236	0.154443705158276	0.119093809567214	0.146566164154104	0.0933249803913381	0.0549608144615767	0.0345315545258444	-0.0123596584875787	-0.0507432413281816	-0.111341087548655	-0.169263711565086	-0.277628773840017	-0.356726684017072	-0.421848856976334	-0.515711803570625	-0.534883823256138	-0.608195285187869	-0.673034341576615	-0.696206102705509	-0.706842955572695	-0.740961604501756	-0.751646028002829	-0.763549904042363	-0.782635736841346	-0.7760070181605	-0.785425541462947	-0.789824006752604	-0.80789444636413	-0.830184469812158	-0.835306115633704	-0.837650218673964	-0.889645032454566	-0.904856074760916	-0.887535015506516	-0.936657302855186	-0.939366468005088	-0.911403859985802	-0.897666381971449	-0.909677140400737	-0.91309968454289	-0.897092203032132	-0.880637684736882	-0.875723341245204	-0.88588168876572	-0.837935962155308	-0.797284453691923	-0.81527724140113	-0.776156367845067	-0.749263188740493	-0.704232653499299	-0.667610683293831	-0.628422193861725	-0.558831243582521
0.349584294064698	0.307356840382017	0.309699220045603	0.306410465415565	0.37822655968823	0.417345865130094	0.440031895923322	0.355078594230641	0.302864692852508	0.236655984819674	0.162614784621596	0.140590333702536	0.132444782890813	0.111163557630213	0.129855485497886	0.0685899882072382	0.0130892762014175	-0.0806616555854323	-0.171032431918461	-0.277508126140331	-0.368667443896377	-0.436476735361623	-0.465525241187648	-0.492786441216705	-0.536769759546993	-0.537558418451259	-0.599482171653417	-0.650950421008793	-0.723939968895189	-0.763024137203602	-0.788333977547563	-0.827400695012672	-0.834567901234568	-0.867098340612847	-0.872761384665721	-0.901472996075624	-0.916306326445389	-0.926924169494022	-0.91932847745335	-0.934511491597949	-0.916765532937468	-0.923465941335181	-0.917163507544858	-0.913972739466445	-0.902593282322763	-0.882348142495987	-0.862893174707095	-0.842218989471056	-0.811547660749505	-0.811115994566252	-0.784824797985557	-0.760173812629337	-0.72022399929538	-0.708410369939112	-0.687413600665261	-0.65699715367636	-0.65563659622831	-0.624679605573432	-0.607337025548226	-0.584820261604043	-0.548393848812372	-0.527498972262086	-0.451899074321726	-0.421080866779723	-0.32266659808225	-0.290331255540232	-0.263221829394288	-0.222880167988219	-0.163893120832388	-0.131864582646079	-0.078292478669833	-0.0359738467092251	-5.4640240488576E-4	0.0799097332536853	0.135158989988241	0.130882469910667	0.115988873959796	0.146177770798502	0.213532398968523	0.224087995509708	0.240840502515076	0.313505629332001	0.324708808812402	0.20224948616399	0.210747466655175	0.242672267296574	0.229071811921544	0.215894785085626	0.252896517278768	0.189355710548644	0.201475960824204	0.0863920448402605	0.0988338078709639	0.0195472660547751	0.0241242062286694	0.00596230526242162	-0.0585796689186062	-0.0756365011128255	-0.0381334527343021	-0.0495122645550229	-0.0386405802003958	0.0489001262198406	0.0543042373705925	0.0381786524146174	0.0648140220860506	0.0656735573586956	0.0179788494549874	0.0456398096974242	0.0152852481571291	-0.00736727486930644	-0.0284936322231461	-0.0707473097390413	-0.110100286393366	-0.170150725016506	-0.188226229275276	-0.234355109045696	-0.279258770601532	-0.339411152953062	-0.322711898817875	-0.408082031193508	-0.469547143273498	-0.485005617600108	-0.564391708264354	-0.591192330272769	-0.669719580368893	-0.682293572741573	-0.731008820440964	-0.784059397658825	-0.813400011404202	-0.835326804644668	-0.849380026002159	-0.877921488070981	-0.887858964383409	-0.898111988897306	-0.910778369338099	-0.918810579689061	-0.912737788419754	-0.939191138877603	-0.912598149310205	-0.92442851087071	-0.915299278505087	-0.916042260792022	-0.913455549912894	-0.904665388844671	-0.916889455992272	-0.905550304179039	-0.886349825399934	-0.880020537957593	-0.820534273699824	-0.828402384108061	-0.756176671399122	-0.720704503980558	-0.664234213039591	-0.640331969597889	-0.6416052059505	-0.603785526511953	-0.581678622648563	-0.585705471371889	-0.523429745274675	-0.48586260710083	-0.483559372924426	-0.416774069276655	-0.33377546617833	-0.284870639328242	-0.248156878536847	-0.10943472413537	-0.0580574395422624
0.648139768948233	0.698133662529325	0.725773649939916	0.651587786216008	0.637477012465552	0.707683096219901	0.683300436483681	0.69373412878281	0.724882551693841	0.69065435747166	0.634230416272732	0.557389080420525	0.562374659680903	0.584872364951151	0.536308018748932	0.484157203853812	0.44698017289078	0.399886583107775	0.298120698609297	0.144862505399491	0.0666281198772823	0.0228732141862584	-0.0830397870538843	-0.144186215308585	-0.120315421104848	-0.138995510111971	-0.17925932487567	-0.219533248099084	-0.270738652754161	-0.348769530705397	-0.408307395697539	-0.461124042378177	-0.500306652594462	-0.538158610203944	-0.569128977017136	-0.618951454890113	-0.667726053242187	-0.703907527488345	-0.746284247608137	-0.792772179468514	-0.817501112573825	-0.845429117418686	-0.882486680551796	-0.89147784254944	-0.911972443431155	-0.928445134977611	-0.9272776129161	-0.932935208048844	-0.923624767574779	-0.928395214176808	-0.904623979422693	-0.897581899512049	-0.904855174377612	-0.900196240242366	-0.897883552301592	-0.907126701093192	-0.892674686444242	-0.863290740414359	-0.869008643979561	-0.838756685860898	-0.836437609258636	-0.802655241178429	-0.792057544024902	-0.781693911939991	-0.708706937703363	-0.669216714357054	-0.631315298616108	-0.604601093866743	-0.543007715580506	-0.495189139279848	-0.450738235968462	-0.416130273640101	-0.358492426101118	-0.304201277273716	-0.255350072558033	-0.233851659032658	-0.186226377213334	-0.1768231567152	-0.145372250402386	-0.101439742904893	-0.164248763018239	-0.188638759179639	-0.169942602315832	-0.174640338294432	-0.21886116158454	-0.243698781270125	-0.273318702968809	-0.274458577780019	-0.304969594569912	-0.341958594107658	-0.360937320072743	-0.398793009614857	-0.448331241888218	-0.498414291070565	-0.53132899450293	-0.531518564269924	-0.496548409031593	-0.489734574106472	-0.459824584631697	-0.45274831778138	-0.411870413523955	-0.403760414172709	-0.374771454412188	-0.354286569948069	-0.31780173397167	-0.342548542987025	-0.351584180282847	-0.344293986537975	-0.401077588939875	-0.420218014772493	-0.459226151432804	-0.508172882026484	-0.557401812688822	-0.602323103838301	-0.643574392887746	-0.711249412682964	-0.729065762409843	-0.759538856288592	-0.790331678629625	-0.823582170809573	-0.834847992276195	-0.849648549115578	-0.878246414293522	-0.889462140475704	-0.899046477845691	-0.919490984380255	-0.921665479208516	-0.929822809655022	-0.929129697922653	-0.933629828638304	-0.933745382992717	-0.931996344722432	-0.920274261794668	-0.923471121736563	-0.909092208364489	-0.912768560879874	-0.897399443367211	-0.898548302312233	-0.879866851653673	-0.864844862530609	-0.846367366024717	-0.834511524225984	-0.794239525524385	-0.744465567216945	-0.704577654107692	-0.658940776875322	-0.580226166234697	-0.558794727726934	-0.473826022114113	-0.365789185703615	-0.323509110057634	-0.19906523642631	-0.0998676410257738	-0.0174822164932974	-0.0456158369184439	-0.0126792928507233	0.017711135433528	-0.0380590086642223	0.00593018430222283	0.0377480491106074	0.115134038048638	0.214838419961144	0.178279664844066	0.206549552700785	0.16125214662581	0.25078341108835	0.230474478637277
0.712543090616504	0.754188654522978	0.767174824708676	0.841133815416507	0.796593054874642	0.846839804807249	0.851621414938968	0.837134454603366	0.90821682648694	0.84194085484121	0.893598888106658	0.897442344763929	0.876068865874145	0.726653386460477	0.868838906560716	0.864677311482545	0.858735343878411	0.793387610686841	0.773808381099126	0.690019194979022	0.636285851757808	0.500330898297731	0.426084095631667	0.400797770294136	0.436649326709976	0.332690059054095	0.309725080522491	0.251719499113824	0.214604491004555	0.104597826386361	0.0876267212048403	-0.0403472748930941	-0.0592710243282264	-0.0942736503859965	-0.164508877257356	-0.155914322573228	-0.270822265109196	-0.290500057895267	-0.386286172797926	-0.478541591377551	-0.533550544145874	-0.585043949429637	-0.632306221705568	-0.669026501300419	-0.706864295081766	-0.753473779247284	-0.770423990554038	-0.799370751817966	-0.815168619979512	-0.827557020771621	-0.862052738633623	-0.865663803420479	-0.892768959873861	-0.92039631102307	-0.925786993129119	-0.951840441571078	-0.948102102733187	-0.95454853472747	-0.945337518047392	-0.955915601407921	-0.945951993043789	-0.951805597387133	-0.925269793928153	-0.935246863171206	-0.902914042461771	-0.869690819489699	-0.846667669017789	-0.790745142974922	-0.780221032346711	-0.748573075803396	-0.724492415509725	-0.709992358072434	-0.691563313937668	-0.663896120987686	-0.606423022917675	-0.584417555805504	-0.548938239982985	-0.589922057074147	-0.602534325916574	-0.626358269853761	-0.654643721790844	-0.692251600779113	-0.695923312342669	-0.70227728761594	-0.71469210486322	-0.739147395086622	-0.748906830419669	-0.727775089940555	-0.732571832425421	-0.745638370989839	-0.742514305227335	-0.781147337154714	-0.796903124612914	-0.806570578458098	-0.804838050950336	-0.807257459294933	-0.800735041195872	-0.776840244386071	-0.754905115223093	-0.742590332309746	-0.736720435550221	-0.720870948962139	-0.699641866021771	-0.706448290670701	-0.689401168286613	-0.706128947467997	-0.728342544360935	-0.763903651636095	-0.773442076979883	-0.820927371634911	-0.845143132696171	-0.866806951964228	-0.875050558876373	-0.90615924749963	-0.911497874876139	-0.910237798053799	-0.936661451298036	-0.932403480849878	-0.939080584980312	-0.945344226701024	-0.940897110481395	-0.943581869628139	-0.936419335661942	-0.939033052553929	-0.936071739193308	-0.929379244860844	-0.923685070610617	-0.908661458199555	-0.874305768464559	-0.862317154036976	-0.838232862663232	-0.825331625043307	-0.812680043596969	-0.790352784468284	-0.74550323385211	-0.726039370364867	-0.719383529838207	-0.700802440275822	-0.670039898822919	-0.647516279443984	-0.589056680672604	-0.564064640727389	-0.512615344411685	-0.442028055946324	-0.288910101127223	-0.203297940866098	-0.0686779754789742	0.0798637319225367	0.178108850887862	0.281690157466075	0.357206466402493	0.487723847045538	0.519096968235263	0.605712296489146	0.577622088805814	0.655203067579875	0.637091434677614	0.676137950038592	0.661804621457381	0.541208125838668	0.607440469108377	0.691409257853585	0.61460994449149	0.620725098451842	0.565717608910915	0.620901316231716	0.54951342885024
0.505063769137917	0.544912758785639	0.601913310543973	0.732045735217131	0.673605330885407	0.745152186972705	0.707362286168843	0.821290493791029	0.880677619712674	0.916532554080843	0.851270416772015	0.95070427405934	0.945781516952289	0.996644029607135	1.06736021571022	1.08153919136839	1.00990617440465	1.15509329182561	1.05925330692854	0.98627496727468	0.919876014403004	0.936818716308278	0.850583019722374	0.82961976769726	0.743878167031137	0.654371648087143	0.657626503972426	0.58742512506265	0.542537845709358	0.55169142099063	0.497275690051569	0.467767930913303	0.462256599377813	0.524146442908721	0.437396492330874	0.408930151518104	0.337527069107721	0.208099562553098	0.0856625772480485	0.00726326603724425	-0.0778337000277536	-0.188422950766484	-0.226345497124329	-0.276470135534306	-0.262601543890393	-0.340712265289183	-0.446753961137898	-0.496553391103373	-0.522073682770532	-0.563052042382099	-0.615449284639141	-0.658371311704093	-0.706245152434559	-0.760520144960599	-0.814774569960005	-0.853845267845281	-0.879047445449559	-0.891191347895451	-0.913107527382022	-0.931938132087823	-0.930057623971787	-0.944133464540037	-0.932098293591219	-0.944308838181892	-0.935775440838065	-0.92265230381082	-0.897106416790854	-0.880907832009886	-0.876770889638041	-0.89622396885786	-0.888530123531713	-0.902205807616497	-0.904496104968669	-0.895480104810928	-0.889731952411618	-0.892457507216601	-0.895244479168632	-0.89435866990197	-0.911374864072897	-0.925123474726583	-0.938804566410065	-0.938454648709133	-0.940977139237112	-0.921298093015716	-0.913944393088007	-0.904492130279596	-0.908547666472663	-0.905570857731973	-0.919744760145658	-0.907411806708369	-0.915577754946839	-0.925601309683697	-0.939364007913824	-0.932756813322623	-0.946280498321424	-0.924654559805364	-0.926472727012298	-0.923723362155674	-0.914637345464853	-0.914908846182172	-0.917489620927389	-0.914943510815867	-0.905008883498952	-0.910010576406605	-0.90591742753388	-0.894273141776768	-0.912234175472611	-0.894623205616693	-0.903114288607789	-0.909961805417274	-0.91826069377601	-0.911668492988085	-0.910015786030179	-0.917470850029074	-0.918088745965833	-0.907821903073794	-0.889532429191725	-0.900476859318018	-0.894040215130184	-0.885548225388911	-0.872925372090021	-0.855089033936538	-0.830296131920678	-0.810114649246772	-0.782196454410005	-0.728612746985424	-0.71340008501534	-0.661305155449546	-0.619594041230669	-0.561684038215892	-0.573155438664567	-0.552058082949428	-0.524292017591861	-0.521960986335789	-0.499863121296683	-0.453177557643221	-0.415678113611961	-0.449614015059308	-0.386160635913219	-0.324145454847002	-0.19969748077395	-0.0576313059400003	0.0443327135540155	0.230254568635804	0.254068967718397	0.359591770923459	0.531583149809407	0.616241224483762	0.832322483226174	0.929396501451184	1.00652509593086	1.02168770215593	1.16936804034415	1.11703407941509	1.11631078155666	1.09583149648089	0.963845548410482	0.964235363045226	0.996436849428044	0.917751510277389	0.887464603297493	0.889041347083281	0.927781541532157	0.880779084524826	0.778891646881188	0.792268340383524	0.767127096429253
0.0952925361679052	0.184303165141219	0.220049064186269	0.369187220814384	0.491059535517675	0.492940712656408	0.536623008173758	0.552736422271506	0.602740808228584	0.633747190068672	0.766276455220216	0.792164940921416	0.810539515650702	0.847910407875019	0.994373290275672	1.06314861857304	0.987425808777402	1.03785494390393	1.06792771986799	0.990334408583044	0.912791752545573	0.996178957379308	1.01461262368568	0.896442189286283	0.927276712586341	0.908780123949788	0.789810829272423	0.825515208439019	0.865232550391325	0.84928099742992	0.891471406213412	0.949608854700512	0.88747436307527	0.941929672343978	0.828295504112479	0.833855917224727	0.736769982293239	0.618002814283343	0.515298158117618	0.482342218735	0.345436586399393	0.332416591485606	0.329205860173583	0.254750751516883	0.173157763295783	0.0632962104427292	-0.0152899050279183	-0.120918405603426	-0.214459942579065	-0.275948681611142	-0.345849194852132	-0.417226318352652	-0.478320231824869	-0.552716130782238	-0.602001789025783	-0.645246811102152	-0.716519971527691	-0.725133416886341	-0.746563581565633	-0.777439895406906	-0.786326206989319	-0.795561394552634	-0.794540007781676	-0.801952461576743	-0.773119600108162	-0.771655893298946	-0.765161138574812	-0.788560914965309	-0.791708852832891	-0.805702594153456	-0.828976539356657	-0.837992936722073	-0.813040938942403	-0.83915864077127	-0.850510830849448	-0.847813439752681	-0.868930099714687	-0.882039980107586	-0.899228140895179	-0.902527432413722	-0.909970467041575	-0.900280571477641	-0.916622715576742	-0.907466054921191	-0.906998351588181	-0.902615726787618	-0.900476126873989	-0.901389758809199	-0.894976663492277	-0.895043232523501	-0.898403879028318	-0.91126574718149	-0.91177543651785	-0.921714355565281	-0.906816937809596	-0.914819246255377	-0.899518110615513	-0.907058699659803	-0.888647610319479	-0.871920436824404	-0.866374600459673	-0.86953743969705	-0.855037113846499	-0.822795987944863	-0.792250422323057	-0.767778402441822	-0.767386458712158	-0.720574924345414	-0.713296550258556	-0.707159827449155	-0.716682871669844	-0.731313673459146	-0.704831371358772	-0.709373990522677	-0.691289297738759	-0.681302109336941	-0.656473030154099	-0.649879350996586	-0.604961619563131	-0.589487843427913	-0.545973526109502	-0.544028743810724	-0.501783712937534	-0.500779065650517	-0.443625026882956	-0.393721675090555	-0.34785415170759	-0.324374277184109	-0.310535693249628	-0.288694790142685	-0.277322271198936	-0.31540591451134	-0.311236290202252	-0.247282504477612	-0.22673363945556	-0.155574619419713	-0.0829370390029521	-0.0286304667427508	0.0841860998154666	0.296665428926348	0.254276950242544	0.456376402888718	0.533909267206945	0.560276070326188	0.61643413001417	0.734474942035542	0.875951126420725	0.929843831326563	0.986988017473219	1.27594387818087	1.17593234752894	1.2118675043916	1.28678036743337	1.22270550082664	1.26455114265327	1.23623042289458	1.14478279141562	1.18625114059156	1.20238570762509	1.13212029359537	0.929042160939721	1.01193075685953	0.984987612519557	0.934264137425706	0.871796630396626	0.911129514464215	0.868404466384753
-0.214146221069014	-0.133713537917912	-0.0382823675686732	-0.00190093801167401	0.125018553793735	0.171453696557461	0.294746612993219	0.296198173526788	0.332665913574487	0.264314402444182	0.42837637236404	0.437114633157174	0.509117955778594	0.558164254137335	0.568823982652446	0.600744357158843	0.651354951282698	0.680821349772618	0.700803947336427	0.760901254252003	0.766483061032865	0.818442598898352	0.894585182945639	0.923234271821843	0.929571887132106	0.96582806966411	0.875905892823035	0.979782038184475	0.932267864146705	0.966381606085342	0.936776963301048	1.0307096501057	1.05651629653922	1.05111623978221	1.01208064104898	1.03479090395707	0.982148107839392	0.959260762020471	0.801603426054584	0.796966102680138	0.716419260100046	0.681283359331577	0.691863855801168	0.581837965365772	0.478011538516288	0.448510353635087	0.359658775056925	0.25434131786993	0.142993781462494	0.078153579329831	-0.00578209417598995	-0.060756991320602	-0.118579684599227	-0.120944455626323	-0.192099162327828	-0.272318681817209	-0.281366348921968	-0.310494810606784	-0.336304805598072	-0.37897154947856	-0.405442811400505	-0.380334913303594	-0.404990198024751	-0.44239856486185	-0.431088766553355	-0.440246910372266	-0.444802743402327	-0.477421263994278	-0.502031648668539	-0.53039947809705	-0.562974941831134	-0.57828330393486	-0.599108985947488	-0.602605177571067	-0.605504943391927	-0.609195349393219	-0.652067687262223	-0.631892574341349	-0.674079974539988	-0.672051925894809	-0.700414351986785	-0.692225822667061	-0.695199136402096	-0.66903637144185	-0.665911366947786	-0.669642401091449	-0.659475368759234	-0.630799502786581	-0.669302144137147	-0.670428473883224	-0.659856981967057	-0.69205909313289	-0.679798319131177	-0.698645340669258	-0.712890068397182	-0.706394213761216	-0.677563955612789	-0.670448942206971	-0.664572701552871	-0.629173618951201	-0.628322913505698	-0.590966232464575	-0.551375718581622	-0.482942737130592	-0.415366019880098	-0.385043490347388	-0.313559745663579	-0.269347315814705	-0.291041069281686	-0.267944148514654	-0.295410933256989	-0.291119791731565	-0.281580593509376	-0.278519265232654	-0.24012414336886	-0.22322907417996	-0.208081175719532	-0.174552154382209	-0.194041110393341	-0.13740745768441	-0.14120126258175	-0.159008247131802	-0.193208704492068	-0.163182097309237	-0.14300340682519	-0.0803368421875644	-0.0813762990554962	-0.0421782992286713	-0.04584833823563	-0.0115714120408517	0.0312195270527231	0.0269103015692933	0.12947201315963	0.107402361039166	0.215678608733675	0.323361522285363	0.406976235469218	0.541728339222743	0.55474129071949	0.645324410390829	0.733945111716957	0.782011296341287	0.839017151612476	0.908206386373417	0.918102791460256	0.97514372051921	1.08653409280922	1.21468239706683	1.20027418753956	1.10135973324255	1.256379614635	1.31709023400671	1.2086123492134	1.33429050795288	1.35241070561856	1.21050544966247	1.26465006787298	1.2169416997497	1.08741212840122	1.18622953119896	1.08806887697612	1.14626184357284	0.972926512266672	0.946746093597533	0.960923203129596	0.8181790050449	0.657501611777518
-0.570619624596395	-0.501095206261589	-0.474293703512233	-0.399515706710625	-0.290472772413673	-0.27072517015457	-0.216574548826746	-0.158678522071172	-0.173905421169332	-0.115432393108223	-0.0542621770703535	-0.0808973248811207	-0.0349492111917632	0.0366402392468873	0.0792518825846169	0.184660864389866	0.18414954224124	0.294002604439283	0.27721574630467	0.338238467775381	0.403887945623906	0.502276070984518	0.632611376993749	0.624601459971857	0.714626942208266	0.690693353865663	0.753394776158877	0.733982614450292	0.780022716122505	0.797269047858566	0.847917958010886	0.931923803475621	0.891992057665478	1.01546506923677	0.995599095331661	0.962888310325389	0.949821787717181	1.02477979351862	1.03270758454472	0.878245067966098	0.825676720298883	0.865834987400427	0.814324300611925	0.826603908381949	0.83316661033096	0.785254648082727	0.629106765616072	0.653922728821146	0.584329854178397	0.527225073409566	0.528087235722499	0.465705788636671	0.451901241536665	0.38598072915353	0.390272658555366	0.221948773227195	0.233262797721096	0.218289379149952	0.112903225806452	0.0950308852570588	0.0260980653390696	0.00538765264525501	0.020374705418141	-0.0101457575440474	-0.0842159676770358	-0.0654460337578989	-0.0716131389473568	-0.126703165369515	-0.110857182824406	-0.116356895946687	-0.145854121482561	-0.13905564879675	-0.160831464428602	-0.160453888868623	-0.141873542418777	-0.201336530384908	-0.182886757219344	-0.211253159815129	-0.260066486224749	-0.254663015480777	-0.274727987118826	-0.249205066263197	-0.250091357576592	-0.272344933934894	-0.22702177481301	-0.268368181219551	-0.289203332538177	-0.274111792926705	-0.31156997359032	-0.31583462238519	-0.333061542989827	-0.268410149314829	-0.333694524637129	-0.349281974428146	-0.33496365797843	-0.267765835489911	-0.274117513178095	-0.162852810089355	-0.11826080747257	-0.130097933659646	-0.0488378947390174	-0.0384643667287532	0.0344977157631588	0.0329518697646777	0.122684994447115	0.189846631943097	0.221130921938348	0.229111454364184	0.256402634578159	0.312847317096956	0.25807371310962	0.253860108675448	0.229424808707454	0.247187095948349	0.228677515804842	0.171827100839722	0.202319207953518	0.177131429726043	0.131700321045371	0.219389413090227	0.108255706992401	0.166389076016256	0.140142918912519	0.160498165548424	0.152401508297914	0.263098528940397	0.310677324509352	0.412071977329628	0.37122584531287	0.481011989034605	0.41111960669234	0.464778904727382	0.52288125097882	0.491450013920549	0.525059761359917	0.596482744632983	0.672890039718059	0.741280177254249	0.724494535248745	0.754365703174365	0.780250810312142	0.852306306200499	0.892645272886238	0.881667935778112	0.851481286944838	0.91583904483549	0.89466256777221	1.03227828468419	0.948399941529042	1.0843183588983	0.946436475079796	1.00920862076335	1.08003712791737	1.079248520981	1.17732149659889	1.2422437743503	1.09744607078368	1.07273313921238	1.09093274177184	0.983185484279571	0.932330794043764	0.926583047803744	0.936595380968642	0.781506437123171	0.561412207566045	0.478093278837714	0.307801005741429
-0.88987516115833	-0.852731772985654	-0.814390354807983	-0.758492107669332	-0.73596458684188	-0.721414053302566	-0.694474405617832	-0.646470499824127	-0.579713936227016	-0.500410373996929	-0.515314230130811	-0.503065123833551	-0.424994638548116	-0.418935734120621	-0.355683506993734	-0.314547351509453	-0.228744532132619	-0.184521025167485	-0.154282872918385	-0.0894216306858266	-0.0244372048635232	0.0760100954906645	0.10197176657801	0.185241264897118	0.283176095380244	0.358593900594012	0.376502226688729	0.384921333754441	0.445364946097221	0.578583781019335	0.600093649381793	0.660799144543419	0.712769021744854	0.736085956747325	0.804379756186862	0.748580058705757	0.810744287297435	0.852796083166749	0.897492109331589	0.873649938057677	0.901788857334188	0.959351445378055	0.933370375503871	0.924366673656986	0.943174877815905	0.993748473317775	1.0015088666015	0.909958601633887	0.943355778785921	0.959757562265488	0.837421616444894	0.837555400092048	0.764224429049303	0.635415625513567	0.599490411331241	0.589667064913894	0.586739585639802	0.511547527670765	0.484137796451677	0.371466971790147	0.42283212410041	0.421706163090008	0.360557955185799	0.313632251648774	0.277999424775028	0.35970004591407	0.334318299896039	0.278351063842988	0.297056621218053	0.362849110494121	0.32782283303229	0.362174752216774	0.353728017466523	0.350515368714914	0.386982374697454	0.340032746963739	0.301178139256772	0.279912353050735	0.284796418717303	0.198641589594796	0.211884725497325	0.153887676724969	0.0618559824594056	0.0847969713091269	0.0545999215170724	0.0384178738897782	0.0225973002906303	0.0519645181538657	0.0530637256541724	0.103291930545608	0.108907773849448	0.161739221979452	0.252292212843157	0.263633964178508	0.25004913285034	0.314528931314518	0.343531003612421	0.389213243710973	0.42655259392555	0.427392391648131	0.454615422290739	0.512812413143543	0.516538165768414	0.567238051260905	0.608696739750936	0.650221128390455	0.638325784931019	0.72962246370574	0.674675845111633	0.630108753204145	0.674285004834291	0.618937883055651	0.59006354566312	0.559116662699317	0.523288178281294	0.528603862651223	0.50944815292775	0.479390814707852	0.503422951627819	0.500159779490265	0.552223496057203	0.549944843696714	0.576595936071771	0.627228628411321	0.613551093908041	0.69585602516154	0.693730842171206	0.66818741427084	0.609060656305609	0.637485895797223	0.605393789348524	0.544629362190058	0.634474483283252	0.593239345850435	0.561324224376639	0.584263741596743	0.590332051362658	0.631755923454791	0.666318612719931	0.64024271222093	0.727980727249225	0.739313470382514	0.572732927978339	0.691768242985842	0.633657781706746	0.748296447514023	0.743912846205399	0.751484397946793	0.73879417248098	0.788160137700996	0.681681237821228	0.795293030309006	0.764834533491603	0.852679671702619	0.837113408633709	0.745701708628434	0.757482259965811	0.747446334171135	0.706353055235797	0.542723665794924	0.486900062970471	0.28274936115978	0.197400047607375	0.121467818536605	0.0571374954043565	-0.140019223158523	-0.197864492150071
-0.959519260702541	-0.948444735541789	-0.955481592531937	-0.937272422641318	-0.943865057978124	-0.894857717808524	-0.861756401677537	-0.825113414076415	-0.825500587993249	-0.776682007297728	-0.77683934315878	-0.792131894108113	-0.768327723836586	-0.753427520099619	-0.733969845412092	-0.693476092528856	-0.670691426528905	-0.589888848292581	-0.539593135009247	-0.483039704377382	-0.481218615783581	-0.407513544481404	-0.334251846517308	-0.31754487601535	-0.194505123377295	-0.19970534631497	-0.195488219468781	-0.0346454607521373	0.00594072994668901	0.126588978909257	0.21153294270286	0.278201296370472	0.324485352012824	0.368815744603951	0.398435599435987	0.441311533397406	0.45505940191424	0.542587154142105	0.627037699708021	0.642741796354452	0.744264705391047	0.812853373476836	0.896068586275044	0.880370312669002	0.96954519241625	0.940901347016418	0.972974202952618	0.989822251963344	0.99614693474733	0.9829091124112	0.943844165316072	0.854501266115565	0.83952423881909	0.790027012690102	0.804499676415808	0.741530106650025	0.775023085125387	0.800178458103101	0.842003317283848	0.788821010214682	0.726265402154218	0.711072945653748	0.611953478819792	0.706481090002509	0.686748557371698	0.685697994636257	0.737772033950539	0.703190848243801	0.670935942589509	0.68795469416779	0.708949212449383	0.654523353564462	0.719482053861448	0.65712600414358	0.630431674624539	0.575188977814295	0.536816234442386	0.557778316224152	0.604976432808846	0.5015364683064	0.532629686732237	0.42201461957375	0.425696749683587	0.429826398837752	0.407030153106153	0.438571909023378	0.506226604243328	0.538088241234221	0.661390261730627	0.730728259413492	0.688033462118214	0.761754883913363	0.781678220684404	0.744355034360563	0.724704066798333	0.805943172593264	0.770994891204538	0.729439790822431	0.782268800319182	0.757610706591956	0.781965625874528	0.790007347628077	0.790862719060017	0.862484856983929	0.825066989516659	0.874774857407638	0.88744383290243	0.919199183470614	0.932402454971222	0.95811719841942	0.912137666953663	0.880506888416768	0.842361469415814	0.771415918108568	0.766500715208769	0.797221641547416	0.826052818454991	0.837969204627513	0.789003714239529	0.79334708184079	0.84525784597748	0.871079452039081	0.861881463271524	0.840657034157676	0.776381435458703	0.791571950285639	0.716623075957302	0.624323012440637	0.570502648399781	0.479834491603145	0.446837254359906	0.467437588927241	0.392290202473337	0.420872169124801	0.469739622985546	0.42257369614419	0.493215427502906	0.450639965986995	0.451169381650635	0.5390620672922	0.463470953141573	0.459449147644893	0.506465623800376	0.418101372377263	0.36354477165134	0.325236091029333	0.333912105935452	0.310250022624627	0.38202035194063	0.317618323272509	0.225192170342224	0.204589250170675	0.388328966790758	0.268651283752838	0.397751259359344	0.28068459335622	0.281881932722264	0.219683660174461	0.0977725995177481	-0.0538454741442614	-0.183991167864543	-0.249587553454497	-0.243781352498683	-0.335068846151282	-0.470914040398899	-0.523855166624184	-0.576113483639939
-0.767061421953342	-0.776616788686267	-0.847638972856132	-0.881605070580177	-0.9167922494857	-0.920995670995671	-0.946645263999285	-0.942471577742165	-0.935483299353342	-0.935714585661933	-0.914936070956481	-0.943212003324505	-0.93452736527975	-0.944036038856377	-0.955746919075421	-0.922000324121041	-0.908620690719283	-0.86116489323328	-0.817602837359912	-0.79824900876014	-0.765675672903684	-0.731426707935287	-0.71383061024825	-0.65243582374313	-0.610894346746927	-0.559503245374193	-0.495415463388457	-0.450435281865186	-0.358396935575943	-0.267815947321427	-0.197201316854099	-0.114264215725405	-0.0546215209997496	-0.0617457396916787	0.0225944409046694	0.0961477620451622	0.189651202265554	0.190171092282064	0.249341942689643	0.312174986911544	0.366609928631912	0.458729366978283	0.527297489710882	0.676404522285033	0.636826108467112	0.642901830317691	0.691140864127378	0.695912307037915	0.726333018282643	0.802209880938619	0.787469208132629	0.779708980803132	0.800906150507114	0.79154095374799	0.738697131348496	0.863712166048879	0.836640427902648	0.869177281738063	0.892336382480626	0.889541079859099	0.870769336210297	0.893828344334811	0.911399597370159	0.901168165736068	0.878672492300873	0.826191650099199	0.819405735715145	0.831376733359192	0.829037623465474	0.779110392332562	0.780815390569157	0.823496682795925	0.752129027253437	0.745275460317935	0.752518458311701	0.776450531179649	0.824013922115295	0.832211704235671	0.745934929413363	0.776900103949048	0.782862682757581	0.721005277025398	0.870299822704045	0.811734406340913	0.853179997384681	0.864229465999291	0.966096527787068	0.998379035202732	0.978861839889888	1.01574189330529	0.89660057584727	0.917761251244415	0.992259068275207	0.900786881454298	0.933317538736198	0.85655628306348	0.821627004073573	0.907522902807929	0.881857125937281	0.831221406697701	0.856366996409718	0.908247033934435	0.943372188496152	0.962005756245799	0.979073560539258	1.00081025057625	0.996662328134699	0.973401864599616	1.06194273590315	1.01369428536812	1.03968467694172	0.977084263151391	1.04339502125045	0.938696045563976	0.894907964572133	0.897037936630331	0.823992464399517	0.863899034002485	0.841123829696385	0.813902694440588	0.803832357263275	0.815562156127144	0.832413994332964	0.741492781767478	0.655733449010719	0.516891470130614	0.456450986685067	0.388196605133465	0.326501424423035	0.250425983844064	0.142779682017582	0.0845500034780549	0.0917799466988678	0.0635516844722583	0.0736447203193074	0.123694752702788	0.123425248933445	0.186237373737374	0.0995199033079186	0.200966749909974	0.180406985723739	0.16278475066098	0.103821758933222	0.0874951696708413	-0.110273376028963	-0.0972696798972316	-0.0814144171056705	-0.145674783130107	-0.238616240046441	-0.312868247990536	-0.37068272512229	-0.380355025456604	-0.332842924330944	-0.333217079517131	-0.353519685778894	-0.31898291764623	-0.425545675242693	-0.464365906455488	-0.461841580718103	-0.558535446594489	-0.493762828313888	-0.561921489263565	-0.583534722338413	-0.582171390857562	-0.679564307468729	-0.673197127698383	-0.747676774429004
-0.434627703520548	-0.505448192882011	-0.582167504623891	-0.647903105874719	-0.651655527956768	-0.715712277340815	-0.712994885115587	-0.739519703047114	-0.795159061280602	-0.790231018291499	-0.861774673654112	-0.874572709709699	-0.876104308399196	-0.92393422368301	-0.936987849064615	-0.966290079750155	-0.969612363875295	-0.942992541720017	-0.950267525134266	-0.919877771240371	-0.910461628957538	-0.889766905825935	-0.86860851972116	-0.85699439063153	-0.829653955553697	-0.780016074659759	-0.751864539652359	-0.707860188995919	-0.6558787180608	-0.574010587992716	-0.535507723261758	-0.511131504983186	-0.502767642857826	-0.436718413824026	-0.421189875691554	-0.425508029886886	-0.350425928258629	-0.295532796681701	-0.272882058702003	-0.22509153506626	-0.161017158875914	-0.0377759027963876	0.0695126341017499	0.0990287238997031	0.163324452692457	0.17505035345472	0.235943647691361	0.218701920144798	0.322755848799077	0.364880000556759	0.412351951031976	0.466650069534668	0.395012485222521	0.483350801318086	0.458571683739296	0.642802104311922	0.656208900681124	0.651096289546369	0.652431976902953	0.713001275326331	0.774759470901296	0.725454313178855	0.835804166739223	0.821860155844642	0.796016692970377	0.777365952448997	0.704107777012948	0.740334691250643	0.786178616942572	0.744036440098325	0.830925001275355	0.806320150517319	0.809477889346932	0.812974520817638	0.825009839501593	0.827400912899889	0.896830568057435	0.890599927625908	0.902569857530443	0.809520743669616	0.972613827152138	1.00949253804198	0.908555230634645	0.933015052234069	0.896704793384704	1.01674512224935	1.01706189678884	0.957732526657952	0.902230102402447	0.961175038971207	1.01071896196983	0.954405342690048	0.885714285714286	0.82093547493673	0.853998690135586	0.845553087365869	0.825404286282085	0.872120701593284	0.866577189357209	0.893704461441297	0.857651497791583	0.929470102403073	1.00642003056035	1.00620625041828	0.960207734608156	1.00429882896387	0.970686684634488	0.952313803076197	0.990692335658183	0.9515050016232	0.863872442070623	0.8529174817613	0.824000170460999	0.711029674174148	0.726391434166768	0.638247212306441	0.597349825035049	0.593164579518741	0.654030156269261	0.550939898428071	0.502225887009795	0.418334926392913	0.481405965383408	0.365554894831378	0.23229119974185	0.119908049995068	0.0371054119260641	-0.0931157190677759	-0.177536660198994	-0.203167721011222	-0.241074477734101	-0.29842863814856	-0.266555440510394	-0.271841353091582	-0.268392082878969	-0.241446512056754	-0.218113671221163	-0.214211721018001	-0.237282776760786	-0.242641900276578	-0.323399246562641	-0.354469002055714	-0.43896914651601	-0.56014306495412	-0.562392179768795	-0.598010113047899	-0.670250921888886	-0.730970088630591	-0.755579974954136	-0.720003501510303	-0.747826189197834	-0.741205875830287	-0.713727631197658	-0.706184218127365	-0.755598857568869	-0.779984290621118	-0.839204190100471	-0.781078850693086	-0.729439755757249	-0.756411139347332	-0.817532614036162	-0.769316466798259	-0.776251569599463	-0.809516699564296	-0.802744880673671	-0.818709592225853	-0.801271384782082
0.0382964715716103	0.00494312534789316	-0.109229184809284	-0.190205867634328	-0.230605923259643	-0.29301628309191	-0.329897833560675	-0.373169904229438	-0.485305150504397	-0.535061871980956	-0.603376742293705	-0.72309393509596	-0.732414653117072	-0.791469771594439	-0.83358815119379	-0.849369931210984	-0.888662518161761	-0.916342810627321	-0.920401696441051	-0.942106489072301	-0.946155796041268	-0.938877938191741	-0.944712961673304	-0.940727273809749	-0.941846530201049	-0.917379919832924	-0.927727482568816	-0.918755047348533	-0.897241141871385	-0.872406643192665	-0.904076975806358	-0.878173696744783	-0.851470285717867	-0.844261849482857	-0.841803021068103	-0.832732251555296	-0.81155606468424	-0.741742076653105	-0.705161116963712	-0.680187076697467	-0.594707921149112	-0.490575220729751	-0.400868143561876	-0.317277241064159	-0.243242275875213	-0.219225508259698	-0.261282258803727	-0.224738398897591	-0.18713471439147	-0.0892387471316551	0.0309530212093196	0.0435228478796458	0.0345448817309791	0.0765987266968854	0.179476849590035	0.218300456442975	0.247873233962209	0.322729604772095	0.401986835226949	0.393745931070376	0.444659289105433	0.419904044065955	0.450082124743603	0.449732991743098	0.508206817625341	0.554281353565193	0.495908310487838	0.581050937790907	0.599098710859285	0.654011880522579	0.62435611460717	0.693160320284462	0.660592580896526	0.65682793232292	0.636652808403529	0.646899688746318	0.684820684961838	0.747811297614896	0.670492894396146	0.76429226083503	0.811163156246003	0.731712819185812	0.767897685166615	0.746675133451496	0.65821776965609	0.834918898630969	0.780295195890673	0.843321624471192	0.770163322194993	0.731937801082795	0.705817909847797	0.719139794030834	0.732246367696457	0.703706950770089	0.571063518753361	0.633699164373155	0.600010619933816	0.630884745067363	0.647450371947103	0.730112363312902	0.71920355566099	0.723861569717969	0.761117523511555	0.73356951867785	0.713985915707716	0.727856195601215	0.654375047256287	0.634509376758179	0.576925896426185	0.514099574345445	0.452540662276214	0.401949312697365	0.339449785716089	0.237891584440287	0.288394224781972	0.253176044188718	0.169701784755943	0.14501365714504	0.142394464916886	0.02377117179002	0.0542239898121174	-0.0107657399916506	-0.059911181980986	-0.0926745819146137	-0.220209246453667	-0.304567241476821	-0.384661782126337	-0.448348804024602	-0.491384781220821	-0.519819122990255	-0.559537035466333	-0.614455959775654	-0.61288422335323	-0.599324982123552	-0.628563477626749	-0.617353663797099	-0.635871079475455	-0.662277224513721	-0.692760526426025	-0.711728150480218	-0.747334912042503	-0.820442031746086	-0.848243427004099	-0.835810429166914	-0.886571333052367	-0.8852799396325	-0.91545725277994	-0.906172276807558	-0.915047387341002	-0.914065002525113	-0.895919227601965	-0.914652969834429	-0.893702807738359	-0.898655651549272	-0.903702559156911	-0.938878750959054	-0.917929969755566	-0.871850411406667	-0.854200928559386	-0.880126727087584	-0.837227784175124	-0.777290414100275	-0.715653731525772	-0.676884234433965	-0.721790775451254	-0.683206120258291	-0.671264351202736
0.483294527723571	0.344141690824641	0.330998755028929	0.254627825781253	0.155217762966733	0.0317393390702423	0.0479752511539603	-0.0800344779570198	-0.10256097422848	-0.242820601988939	-0.334458506669632	-0.408544847873688	-0.471241288577227	-0.547669225479825	-0.599526409427382	-0.631227988486548	-0.673524684085381	-0.689199977389601	-0.728745018284901	-0.803108094657503	-0.827365287163719	-0.846053960554156	-0.836036905173899	-0.849899576245689	-0.865369138722187	-0.868262149354017	-0.882069047107427	-0.893878137303122	-0.897318403311026	-0.880873646098931	-0.929444404204566	-0.920194518779037	-0.935919473196126	-0.930750465375349	-0.935627213162811	-0.937704296339978	-0.942954167272384	-0.919985983188897	-0.908174408661333	-0.882229757072194	-0.878761229074592	-0.849028666549541	-0.775165335343278	-0.749310579449781	-0.671660926941053	-0.634526508726029	-0.606646755305566	-0.590099295078123	-0.57296235547075	-0.522924698669074	-0.479286643603557	-0.44385336500146	-0.430495626268087	-0.375114496699342	-0.312888792563276	-0.229720915157921	-0.162451199588745	-0.149322554996162	-0.0704423629582638	-0.04895821475284	-0.0101347049895636	-0.0549228290846001	-0.0236270896561003	0.047585619074013	0.0919849463787222	0.155827638661017	0.199065893071427	0.174454714696232	0.24957281659668	0.342549516041361	0.325520663032722	0.305305706015203	0.362124226693697	0.308790505699258	0.368259207450031	0.276561516685443	0.311951558139597	0.381017392984015	0.342055373305956	0.278611544182036	0.249130556216485	0.232459539676816	0.256859730378017	0.221387343787522	0.231607415199041	0.307621311308267	0.297461037603405	0.351499450492196	0.353610840310348	0.326069774682744	0.399616000952838	0.411210820137908	0.360288062265423	0.322226256211431	0.28645175283096	0.30068259034926	0.381391599581269	0.373484037992048	0.35345348724806	0.334002095387701	0.354952473778358	0.368110574401186	0.339979447731337	0.316229977887047	0.23002219784208	0.191392045315062	0.13351658078345	0.0444242387104522	-0.00460776875497713	-0.0698181092742628	-0.152563555535131	-0.0963054628670988	-0.177345653840225	-0.208933615531976	-0.215750107013695	-0.265032724378317	-0.325857941689519	-0.315562867433035	-0.347354337058934	-0.396611324739458	-0.40314770839984	-0.388229725106155	-0.441978221219974	-0.490375652266087	-0.53984542208824	-0.605642106666618	-0.669436634127178	-0.695742230058353	-0.760752458760261	-0.776291937777624	-0.800946073846255	-0.863781604257189	-0.87264066838024	-0.875650540847369	-0.874159748000805	-0.879887959224344	-0.91789351797199	-0.917528135868953	-0.917212941231159	-0.944389014388655	-0.935863813942332	-0.922762219426324	-0.944441763017982	-0.955855887387623	-0.95119482225788	-0.937252759316322	-0.957138788158084	-0.915536311916137	-0.927154929633254	-0.925051823819088	-0.883623317821807	-0.842248564348297	-0.84514214910007	-0.819046626548219	-0.793865251952742	-0.823900214226297	-0.711757218925379	-0.72859451208823	-0.714557029606322	-0.689157659484228	-0.6642126739987	-0.634329821455033	-0.599465493173624	-0.463847515434652	-0.461823830047779	-0.370725911381052	-0.334211722208756
0.731222861462725	0.68754866107632	0.56448023456283	0.586899477285382	0.540939443092653	0.488541666666667	0.45504964496922	0.36268653746674	0.298662065094002	0.205004829903197	0.192239039241825	0.0198053259721674	-0.0193038611272642	-0.0428735302669822	-0.159409313344194	-0.182683388751173	-0.124031138603259	-0.253695070786954	-0.320794693725836	-0.391347858444567	-0.473421935801269	-0.569948036518427	-0.551811304081374	-0.586459357093533	-0.618770062311941	-0.655669483990201	-0.66059939302967	-0.706050989751015	-0.704979923643061	-0.72515806147557	-0.701095198787791	-0.741843981270712	-0.801252090517391	-0.793166753008231	-0.805755994881551	-0.874783156132627	-0.886285696870652	-0.891594919665505	-0.912104131648829	-0.918746436757826	-0.940293306411479	-0.939161645928936	-0.94397566789646	-0.937140654368756	-0.906435420375385	-0.882533922202016	-0.876252745880094	-0.888347510552819	-0.8759295155139	-0.873698701646249	-0.837033115435087	-0.809554631125093	-0.786399762157282	-0.741156723607446	-0.700963825353158	-0.64355353342315	-0.603581608353751	-0.523448637439239	-0.493380274154318	-0.484336737530601	-0.47434687427921	-0.419506667750536	-0.431384051673112	-0.393499009973768	-0.345600560007389	-0.292133236736302	-0.30253952238917	-0.273441374506234	-0.290378948824988	-0.285352877681059	-0.269179265635719	-0.278511484536404	-0.194742346800248	-0.167580196828365	-0.194158137454834	-0.250060070433449	-0.250687946279077	-0.223193433068125	-0.277339795809532	-0.30647683874644	-0.308397549833911	-0.235184346650813	-0.240767033202699	-0.195596829633968	-0.171944564503776	-0.124981946173506	-0.0752484029542736	-0.00493473784994014	0.035993559569376	0.0538067814714506	0.0509317868230004	0.00742089059172671	-0.0140159090577229	-0.0260807917061191	-0.0170194394465001	-0.0640964959771839	-0.0749066841416468	-0.0371609054907216	-0.0517490615594538	-0.100372633936804	-0.125640773542821	-0.208346460655493	-0.260923816042751	-0.343437302064264	-0.394373381926912	-0.436398770015604	-0.480820022614474	-0.526553704613002	-0.562938556084576	-0.594470039408938	-0.578387534446939	-0.576534177999006	-0.608074711632174	-0.583896163167252	-0.617415478800083	-0.629751764733179	-0.671155721110121	-0.654521058703491	-0.689022636603612	-0.692033215972581	-0.714945786536425	-0.7413257727317	-0.753184671119167	-0.79546324824821	-0.836966030004728	-0.889224165481657	-0.89831111400263	-0.90888560000072	-0.917890692489342	-0.946333796989303	-0.954372388530982	-0.953740113037059	-0.964276541851999	-0.950479005231546	-0.94472206903704	-0.970585169102726	-0.949633689608148	-0.936219899037821	-0.896996296762969	-0.889808481127684	-0.880564053521772	-0.879499635962598	-0.872824165941122	-0.865568441804795	-0.862030518036953	-0.838992503678587	-0.822555614594683	-0.804084886230109	-0.745386241723477	-0.71602038609411	-0.65785835303109	-0.622328827659028	-0.558400100571246	-0.574826277382511	-0.507426560796823	-0.473170731298721	-0.512706083196921	-0.459562733020053	-0.425397873263836	-0.456372488878052	-0.359006467363221	-0.177410556873391	-0.113012477529917	-0.0182013280712777	0.0571171708966624	0.22423404784842	0.353338415912565
0.947109154573308	0.922427263903318	0.928606192205673	0.874913548081546	0.800853507863982	0.849774208446463	0.792429558014586	0.793579738294376	0.71899020443731	0.635336402034387	0.573494967672792	0.492783130377671	0.424238767095974	0.356438605748377	0.286425444546507	0.287915969511217	0.205729753471624	0.128007942415763	-0.0223523380109354	-0.0936045609585393	-0.133320519596978	-0.236034242185714	-0.293152322841812	-0.330034146366289	-0.388742498092484	-0.38318475339185	-0.394570453800911	-0.389182056910417	-0.40949469020003	-0.3405136280623	-0.335680482022986	-0.333321426487727	-0.399356247378209	-0.442760973836724	-0.502583868373943	-0.549950406752619	-0.602244685795827	-0.632623749888068	-0.663680378151349	-0.687003088892006	-0.741357207232331	-0.794093832865576	-0.772509212143057	-0.826917527312713	-0.866116666443147	-0.905625219052712	-0.917519640404299	-0.932024999080535	-0.936635955206424	-0.956286059650106	-0.937106642623519	-0.929518339193728	-0.916967879208844	-0.880927788932634	-0.873308229396881	-0.838352458620746	-0.808919534073398	-0.789001182415881	-0.756201067321985	-0.75744569402093	-0.745091715602642	-0.76747951838225	-0.793642932641152	-0.786532469918	-0.792376755833021	-0.783917048186207	-0.779482689731624	-0.782655953204565	-0.77553141279827	-0.768097987047567	-0.74825241689507	-0.726665836676199	-0.729814958299241	-0.710046309581659	-0.660198553031178	-0.646474270777975	-0.629383094238108	-0.655135535041017	-0.657858300806645	-0.649035195053456	-0.621371510072268	-0.572572953360844	-0.560649876924844	-0.509500944058503	-0.459830284422055	-0.41784798799399	-0.420850175417069	-0.380365645639324	-0.387598020886236	-0.3967932020979	-0.372028315832617	-0.435194001770719	-0.439647112973005	-0.462031660781749	-0.439334549824999	-0.460589281850902	-0.52017576724387	-0.556210733711765	-0.579818406894001	-0.614877800341068	-0.640930010555337	-0.682822776708523	-0.716472118067366	-0.740240617307293	-0.785078466521836	-0.802506348335969	-0.82621172131076	-0.837228395178462	-0.86848947504355	-0.861046222680255	-0.868815663985349	-0.848234057207648	-0.82476960573515	-0.854565120684176	-0.839100293284759	-0.860132784187603	-0.881159198242909	-0.878773683997706	-0.896693460200522	-0.877016700625032	-0.887052621186149	-0.895916896820013	-0.887029982265802	-0.888541872799863	-0.885335635593955	-0.871838745814577	-0.856701254928516	-0.852554150837547	-0.812404386955763	-0.827753727707338	-0.819059032675355	-0.816780995510253	-0.825873726468648	-0.800739621206425	-0.782578309467246	-0.77676532978624	-0.751645566975161	-0.723035750777688	-0.694310796154459	-0.680589826772355	-0.673985737762868	-0.686476527650561	-0.664666506629058	-0.654245041444602	-0.635521876984947	-0.567983658722378	-0.570736187671999	-0.541413423560184	-0.506696332359749	-0.496638987179208	-0.338342992795592	-0.313551353722255	-0.264346834023633	-0.308555381558457	-0.194389843883458	-0.170367035730127	-0.0775057900958088	-0.0362511626047561	0.039837625661043	0.0505515278245362	0.189021437931459	0.324282774556511	0.504650858597278	0.932139801692177	0.891230969736627	0.8835842009617	0.79824454929027
0.985294117647059	0.964268828954036	0.876285044633262	1.01317886206663	1.01250605326328	0.947930258188211	0.95671684994932	0.910895634119622	0.891279159236806	0.736083426917441	0.801328612110263	0.577943395901111	0.6529479363383	0.572174922837189	0.548035399879774	0.558829817732845	0.443752330624039	0.337101488415438	0.393938875227852	0.362459882134537	0.185015358463004	0.184434922486917	0.18569973016244	0.141145313804494	0.156491226076162	0.18546688492956	0.189377279479403	0.175963860002418	0.181732697683531	0.213464226522227	0.16284248481117	0.161709081373964	0.0700480659909131	0.0448580707124349	0.063110177595877	-0.0222686462698577	-0.0768581355211053	-0.134696042068577	-0.229788564310087	-0.285497782578434	-0.365814255127463	-0.435918104106676	-0.476755671213968	-0.534737179393407	-0.616965475455008	-0.66373399611323	-0.721211745175826	-0.75418516296696	-0.797214213079526	-0.795863195693836	-0.828721227011411	-0.828488162001199	-0.860677380360024	-0.847771282809821	-0.839011273125538	-0.856908913313735	-0.856709270940378	-0.860424523198884	-0.867969355705466	-0.85695920846171	-0.873221244091696	-0.889541588390588	-0.905968955780957	-0.900385666426798	-0.899587001922899	-0.902317727979837	-0.895832196882077	-0.911829319609339	-0.932850249523787	-0.927762928958205	-0.941089155852511	-0.931741740327682	-0.937483492338627	-0.930956764114248	-0.90965558434638	-0.89350030751081	-0.855409778015702	-0.858137600776432	-0.855110354628737	-0.820947628730267	-0.813476646336918	-0.817353795422005	-0.808911569292048	-0.814657298647666	-0.829981165352918	-0.807825907274836	-0.801396430863255	-0.807412009170886	-0.775402656165846	-0.785753928125956	-0.796711764404339	-0.801162249243187	-0.816834506320858	-0.805809236299696	-0.82028176277987	-0.813502401758007	-0.839782337193182	-0.833991050495709	-0.855856000560969	-0.858807643043938	-0.871489536782139	-0.89302280864354	-0.893087018495075	-0.917118592916032	-0.922892689496341	-0.941340829379256	-0.938738641161734	-0.927918005596698	-0.925446585018433	-0.92458464000509	-0.912518675625022	-0.897271385364236	-0.899360244985636	-0.882725364093052	-0.879374759295624	-0.866101963615638	-0.847445554710016	-0.811779620835194	-0.820647119152289	-0.741058151160154	-0.74036256820549	-0.692690416279974	-0.673593133931602	-0.62890213221265	-0.575269061707945	-0.545217265999676	-0.53856327244325	-0.525966256620628	-0.544518398039815	-0.515450073197303	-0.505375670305675	-0.457129777533579	-0.44801976077545	-0.410607593650072	-0.407405645164275	-0.348770654102371	-0.345045491338266	-0.313299731146312	-0.32383931772512	-0.297636342642737	-0.304807461265801	-0.348258914149044	-0.395181808988126	-0.388504682768866	-0.358688699575325	-0.370296590880056	-0.351341993369565	-0.27545404024005	-0.227754487549932	-0.216198622644985	-0.0876224907725701	0.0226826037857322	0.105675737635074	0.285142029977579	0.439232958557018	0.473061363716696	0.487133544989844	0.56021431745997	0.500635189754315	0.65661860290851	0.753602063223973	0.978954610481843	1.11094839415598	1.01893532359706	1.11541875896984	0.886813865351057	0.860774487827102
0.633332424899495	0.664169408746208	0.792382322344416	0.793181054568595	0.738977931753592	0.945207560822851	0.79581967304464	0.787242739078032	0.781599120653997	0.760757761092135	0.842319291691083	0.762512580609574	0.78514473873357	0.736506397079071	0.747317451718258	0.797455379458174	0.861923495365873	0.803531728705677	0.729296330309001	0.649883344424388	0.646743225302788	0.675577131349576	0.703488202152616	0.669902127254747	0.662416977977455	0.569836885602684	0.564477575100315	0.542425574646787	0.516189424064017	0.456259671148308	0.519881808949972	0.536969151957372	0.482540897990512	0.39643870358709	0.305925590205298	0.351134692107585	0.184108953349804	0.156309444263048	0.118814239551753	-0.00882864631613371	0.00905896703712469	-0.0473248100318027	-0.04480484044664	-0.112371149751891	-0.165191630721735	-0.210497575743058	-0.269921740885565	-0.294655037248984	-0.38861262670993	-0.388341873771302	-0.417836076551087	-0.423469206876469	-0.487573955472879	-0.461102735284779	-0.471030580583809	-0.507581136477212	-0.556411393791246	-0.56666662801567	-0.610960663205439	-0.625975230363627	-0.684195731443721	-0.751199538326394	-0.720791446368472	-0.763495273137546	-0.756083826312592	-0.769561684363001	-0.801762570715518	-0.831773086659427	-0.857484933536287	-0.882517326634584	-0.895446242073391	-0.912571038613616	-0.933160342580561	-0.936781707184126	-0.958032192937461	-0.958062122635058	-0.955139361939851	-0.941415646909164	-0.953646049065609	-0.970678573779486	-0.971593115652594	-0.972312296974598	-0.965873843057029	-0.975274453712426	-0.955810911167472	-0.953800090141332	-0.948912550766367	-0.944043733828774	-0.958879391596888	-0.947101955547472	-0.939740085109024	-0.951127341522353	-0.930102454296989	-0.92827135665392	-0.920862563655907	-0.913754658188082	-0.909700639273614	-0.908763734884445	-0.914233605584968	-0.903127248528675	-0.905352873343484	-0.892732132122148	-0.89413833810958	-0.868677422401999	-0.869221332845774	-0.84839094075022	-0.820608001218025	-0.792735035535314	-0.768820753521219	-0.737715591691198	-0.742438392230904	-0.72441202296214	-0.689826414705164	-0.67450060599691	-0.605673108765822	-0.590190995407644	-0.544485809857372	-0.493590929192011	-0.438805497845021	-0.372166370093249	-0.3279896456768	-0.236541751843863	-0.216468429925233	-0.187675246619714	-0.15245813897803	-0.15346975183871	-0.09698200446647	-0.0267739490863819	-0.0200948895780216	-0.0259035027503659	-6.40072659027567E-4	0.00739792506203603	-0.00663776479646807	0.0217612757704272	0.0629569168142961	0.0334382535459185	0.0566545816448473	0.116081645449457	0.0495009229535269	0.0271369153114437	-0.0522402870918599	-0.0636423958244073	-0.0870537137502151	-0.119225074163103	-0.167755520515093	-0.101937196550729	-0.0505730713088097	-0.0567463949571712	0.115712779053054	0.31650571074742	0.421624505210753	0.626219668219401	0.603490226607006	0.786451392181292	0.878764100135622	0.743998433792714	0.925372384166179	1.09030768825013	0.990683945366655	0.916515942917614	1.14591900300027	1.15401386521256	1.00595541804364	0.989721997508867	0.975969217079615	0.912625360918375	1.03277919392903
0.193588151632103	0.236295176380867	0.321854638778144	0.245547880907437	0.324723801236415	0.359287878573978	0.458617191668899	0.432824141282522	0.544210104164821	0.56738088886723	0.641896761369783	0.748079060433998	0.704870877513814	0.685919358208401	0.793192482469162	0.908568291115004	0.826713744448622	0.915081355291094	0.852708402078633	0.867574572529278	0.856380181530083	0.855032933403329	0.848448024508477	0.799442830271131	0.730562838065451	0.72693944688023	0.69463635441965	0.734627900551139	0.71408956553933	0.727467952554013	0.673844472157023	0.728681502167944	0.715059329219509	0.748590179826198	0.736115349651252	0.60520308787572	0.435378580422799	0.506383784422736	0.450591782230942	0.507694763805029	0.552928618340611	0.492366751752664	0.528269375741032	0.569666570225726	0.528197573414852	0.472145426145142	0.434589137315951	0.303278942524372	0.256825106362194	0.209072625160074	0.255301078388265	0.186700653877827	0.206661249208284	0.164994633741893	0.120124526902349	0.100338298003161	-0.0209953971705356	-0.0916989651076216	-0.154981533816657	-0.205582031220743	-0.293325966576486	-0.370156856379278	-0.445504875390811	-0.464881844058941	-0.474626789859264	-0.532395031199763	-0.547858866011584	-0.586175534780697	-0.621580909969671	-0.631673864164678	-0.649253793900452	-0.664065092677212	-0.701544825099577	-0.71469678790985	-0.766470148155586	-0.821241156493263	-0.834787168943559	-0.825620053097435	-0.848343951607265	-0.842419861097906	-0.866809724510557	-0.866030727386667	-0.888568607893805	-0.856182863837675	-0.864550027891648	-0.857086147594015	-0.84129866182711	-0.84861017174797	-0.824843520984423	-0.827101469973792	-0.825890081813765	-0.830689250445013	-0.806352742152558	-0.782709366928517	-0.772765726765008	-0.748933144636451	-0.739689152476516	-0.699164707609653	-0.690483368767716	-0.689530764447626	-0.65269056920228	-0.651587873931625	-0.599334191316262	-0.566593259239034	-0.540175932864552	-0.550953680335825	-0.49590631328079	-0.44765667466836	-0.47208386905451	-0.452832067465494	-0.369788200998067	-0.361216040571227	-0.28955939172166	-0.224595798905897	-0.0966708489475592	-0.0752141279277305	-0.0524142418360959	0.0666256085163477	0.123827198366907	0.173071109944189	0.198039159189781	0.311158235699099	0.304497292194685	0.365222599601646	0.268274503078287	0.366883073108897	0.427195859607162	0.432615575803832	0.414816681249731	0.426684703246035	0.321387247512846	0.406665286577423	0.382729706756767	0.330983385586437	0.335659826461715	0.340760256661194	0.289680386254647	0.295668167085178	0.302343729562877	0.201853310417682	0.266530925194137	0.133630620956212	0.174008810572687	0.20814059947308	0.126269015641492	0.243762057235992	0.279472763403465	0.324824441533299	0.469398919461361	0.720146326170264	0.677994589071306	0.776223958953717	0.87472430084887	0.867152698003581	0.920005486914766	0.877746311900111	0.825901398238991	0.995995765082855	0.970693686090298	0.828746580304047	0.788342169339608	0.792719922459187	0.7647637425613	0.774084624752176	0.831077061758575	0.797198025554861	0.750305942341795
-0.217438984378501	-0.138984246873956	-0.172661866818646	-0.211237862759329	-0.194352077194477	-0.112827926658721	-0.0199912557380037	-0.0497404078221188	0.101137500284186	0.349264832151836	0.352955779417048	0.358411036009145	0.510083656137016	0.583073530145769	0.498535984792804	0.696201132411811	0.643834087415286	0.685486760522313	0.66092080472599	0.676412716057543	0.613034003002109	0.761866720997086	0.69645857792688	0.655790957444966	0.639322659425605	0.649292198354878	0.730781447682019	0.627032940837714	0.698905787993863	0.689714176424764	0.709640704337417	0.75630617249959	0.690146260766847	0.817459315554103	0.749390653284006	0.81396439339757	0.762082580579085	0.769518185797083	0.719766722396147	0.796475197475728	0.875741444104981	0.911625512169156	0.930535908315912	0.952168661105061	0.891367398616554	0.784988035273734	0.792254374153593	0.772914007673519	0.80534706818796	0.761404459016912	0.693552425040877	0.718351455328744	0.621064868557556	0.591616934062964	0.581056992679612	0.555414573447936	0.513666393370225	0.398042083202266	0.345243165005444	0.287672595357683	0.224548051249728	0.151495279372432	0.0940649519672093	0.0346845566084645	-0.0123214393291185	-0.0882759570086951	-0.0711598592702554	-0.128807507737447	-0.161075135526754	-0.190514805228835	-0.247195846466164	-0.237651826825791	-0.323974818147259	-0.398065826381297	-0.393640368316213	-0.495548639050547	-0.506755556057907	-0.573251544656578	-0.598757340582149	-0.624087971345869	-0.640366723777759	-0.609915689526973	-0.622112992878711	-0.566132385370973	-0.610957449919267	-0.521477045198636	-0.516838322452398	-0.466955265745107	-0.480963884332193	-0.447434745838103	-0.464785586077754	-0.451158836356438	-0.479159637147576	-0.468264435698253	-0.458916161839651	-0.399057639024773	-0.387926254700767	-0.390715979287021	-0.339906023825443	-0.328701306526962	-0.298109670014225	-0.289254159062792	-0.249105070490742	-0.221596341817713	-0.196267109860419	-0.14334910377083	-0.102166243161523	-0.061184338813639	-0.012896577186767	0.074981626203208	0.128355447116562	0.212407813994808	0.234381539223931	0.351349794618414	0.398063609662314	0.52602564167197	0.553924143309586	0.659966699615169	0.730315306165855	0.761939568440681	0.752076410560916	0.755795079955513	0.755401144556761	0.741797471743464	0.715577497700812	0.69518362858838	0.743842900603705	0.738526540150575	0.654461592934041	0.640763498298942	0.611178743677257	0.587079702159014	0.513748575454706	0.581100339425154	0.494374956527551	0.521278701150294	0.471813467691237	0.468539681976822	0.400613654157776	0.490996554038433	0.379241517280711	0.462522061650705	0.394395137759265	0.518248255815831	0.464992068374757	0.345972088995596	0.545779124207135	0.479817162491305	0.621793340447245	0.601314305921628	0.748183454115806	0.542807762378867	0.631821341645341	0.641931721414951	0.504615685379584	0.642800920144375	0.5331369657836	0.552043836090497	0.574520399732177	0.582863169772779	0.500139250015826	0.566889110120849	0.546153846153846	0.580107309561543	0.518520285355956	0.468363371137771	0.481254743791077
-0.621579261772438	-0.598382281193265	-0.551528298091067	-0.550578948075298	-0.591194602157343	-0.575291002460092	-0.50582534352735	-0.460333497712192	-0.350215044335152	-0.295978224092679	-0.195661154079573	-0.145177964358299	-0.0489005910570324	-0.0206687884851222	0.0306428260310241	0.0758615887094517	0.114845938692917	0.292039187943056	0.332335991363226	0.394612483491685	0.367708859446112	0.405699801805052	0.432204151360009	0.432927062568025	0.424774119324391	0.472983769840402	0.517972323031901	0.613936348502333	0.602408338822905	0.624671448793124	0.62564950960462	0.628898567139591	0.634719358137492	0.776539746774665	0.629541190307225	0.729035956554199	0.71596843241239	0.763754534752804	0.702564260564537	0.944766191801984	0.907222638862811	0.991224970508043	1.02093646343748	0.923210278888508	0.965009463386953	1.01258916626022	0.99455995101825	1.0637051015702	0.995244468035425	1.09741969923872	1.0319083777041	1.00172214028485	1.02341559796072	0.982110984598388	0.944144743634494	0.930751985315123	0.855779434052825	0.8024801139891	0.813925186887342	0.77244070684622	0.763282396738147	0.655131695137174	0.585144799026422	0.582299447775737	0.413603853904011	0.425501630440154	0.308871402622297	0.320825433082816	0.297584792420524	0.220362923625398	0.212284084213612	0.201040729074053	0.0907213215181697	0.0757021588610591	0.0492170087959609	0.0079813975662312	-0.0727157464472495	-0.10438595779236	-0.173169091086493	-0.174481219874396	-0.132314049581583	-0.134189726248675	-0.136864673681287	-0.0799852348579136	-0.0883421741119687	-0.0299557389767099	-0.00497430875240845	0.0164807894074282	0.0132530505242263	-0.0246819362213568	-0.0497552759523642	-0.0361643633965486	-0.08648786870748	-0.079947181648874	-0.0587609377545065	-0.144470074322253	-0.0867977724538382	-0.0805257367296013	-0.0935599485606074	-0.0212215220858483	-0.0174565630304556	0.0461154961900449	0.127184243725188	0.223496136453565	0.221605351158391	0.333138237716935	0.378704854664921	0.550192414750497	0.58472948830693	0.736549610648195	0.730007230748982	0.734147052786672	0.783738543741498	0.841879369590387	0.974155985998891	0.931374248271347	1.11239832337931	1.09355674013593	1.09918751498129	1.06703129609541	1.10151595017202	1.0676270334759	1.04167101610905	0.941923462967455	0.860474585224205	0.892617853080762	0.824802533979965	0.803314407198865	0.789304879613991	0.713906190155239	0.678365735029678	0.679989457503517	0.621647156218817	0.695466083946884	0.672067218704656	0.602896273689374	0.625687648252062	0.622206427977859	0.601604176463906	0.640494942194387	0.564971472413965	0.557673006982234	0.485330629969018	0.57510609963048	0.418509880382896	0.308551811511106	0.230235794553383	0.336175813423701	0.336789951033009	0.322098939016988	0.315532528120873	0.355217857993362	0.241257650824886	0.197444245435664	0.181310258590668	0.138213566748068	0.214487784757278	0.239920661642178	0.273274794274062	0.237341340621012	0.384588771956904	0.369606551587212	0.276137753314515	0.35028754691743	0.350464761096496	0.251699055822107	0.13403618451896
-0.838674439529932	-0.862207694247006	-0.867042822169774	-0.874924945263077	-0.910522973416315	-0.917813781472829	-0.810934686020034	-0.792568032263058	-0.734401465000773	-0.713274432926533	-0.681518495612838	-0.591278813083819	-0.559764551700877	-0.505780538858873	-0.399778274360668	-0.314617992335347	-0.245661811654415	-0.132516710138549	0.00102857798462245	0.043058770888457	0.0788271075685826	0.0892337956114178	0.217025513283261	0.269620401157986	0.229924456180327	0.226238004384285	0.282287984472171	0.26833078774898	0.267109267496651	0.235354822777335	0.240083703610767	0.1810002129712	0.183963814970245	0.239936871796958	0.185006166975017	0.226138243004697	0.253357091168965	0.287738190873794	0.398374380028348	0.483176002468347	0.576249575782054	0.664323522487772	0.766957925221282	0.805667007152855	0.825883127776197	0.834096459256375	0.941178045184055	1.05138098974382	1.09667275381836	1.08013965503002	1.10680016230882	1.09608552024281	1.12167511004509	1.04859398222064	1.0804325968461	1.09564226424652	1.08039974130129	1.1041702790267	1.07322984081178	0.898939955075652	0.985407335321341	0.96387378632103	0.919344510687118	0.857466906661778	0.713072273919983	0.72824063225489	0.646100446930303	0.678350956365877	0.639258354076877	0.601487351763774	0.599588413001644	0.637827537856134	0.621608401920388	0.569850772613053	0.559240303896347	0.512067511540838	0.5551093935807	0.50892478464287	0.4758913811288	0.556090125307952	0.433701307744546	0.46198386007615	0.424687720895809	0.419509301618216	0.369215570762707	0.293020700313784	0.340326587503905	0.255167254110943	0.257388775877554	0.241832078504423	0.262463072804724	0.268577288998487	0.223640437335025	0.159329933580278	0.202422917659995	0.161745416636343	0.188760017339933	0.23076310020436	0.243392742384199	0.336122281200552	0.487039758330375	0.485636208300869	0.565552393775542	0.679306881205942	0.793056096092008	0.86568888026037	0.993694789326505	1.00197175919422	0.977509112361449	0.95608200852458	0.928574553208104	1.04573694168576	0.974684421685581	1.033461440352	1.10371954329692	1.14919074952541	1.12480976276068	1.18092788073321	1.12337049977787	1.15973690377297	1.13288381493175	1.04759663315176	1.02371407860738	0.966317668689559	0.935148848289629	0.948631240459795	0.81649688801796	0.770798034977165	0.809633282642221	0.718605206370613	0.718396284919333	0.720799018528546	0.665097514364997	0.630304175940212	0.645247610020338	0.65934086245529	0.508238213591556	0.478854118387717	0.338466538531751	0.359907170611624	0.346824453845168	0.310062018606202	0.196668944464238	0.212597826356425	0.146797399911071	0.0815327344594481	0.0921874028637392	0.0320602982692057	-0.0129563612867364	-0.0730303355442182	-0.038031861091226	-0.0717822007355238	-0.0379700038622798	-0.122292426593151	-0.0821285917800286	-0.0982778539924731	-0.106826673512205	-0.0785139325599497	0.0115916919329027	-0.0724713794565561	-0.0670493403031508	-0.0260820265478651	-0.0995212953535643	-0.187088098531484	-0.313820483329765	-0.313714594674523	-0.404892111348639
-0.644361545311692	-0.751287605804077	-0.87591252233739	-0.918763853930789	-0.905065919768039	-0.918074075454951	-0.933178001528467	-0.944878549267848	-0.9473693795235	-0.885995682237761	-0.894599976166798	-0.864476512838454	-0.846065962268625	-0.78153158294975	-0.783251351266999	-0.67484387201711	-0.514141743829779	-0.449053268044012	-0.361541882366102	-0.358960244989987	-0.276375403311549	-0.282818414643142	-0.233269841138439	-0.260969472670735	-0.275416645698643	-0.314382469953859	-0.312762727227358	-0.337617102671284	-0.354430409294518	-0.291534037873978	-0.327560140326841	-0.322717773786905	-0.379561119021675	-0.365391534106386	-0.361699109893202	-0.330206080574057	-0.279231175935663	-0.270901285246859	-0.223087939296174	-0.0241830966010027	0.0707830082868321	0.237484752757546	0.352042005150711	0.551703070608284	0.536005434426169	0.541706139907581	0.634685695810288	0.717351981713022	0.89144623011754	0.909052113471193	0.862670273047588	0.886548949390268	1.05322352226834	0.922465923460354	1.03173823803423	1.05659737633375	0.993624210389796	0.991990019809503	1.11880696143505	1.01932633464458	1.0329501037168	0.966667351663616	1.04521283933851	0.934236116873638	0.952697478402636	0.969949154761459	0.886357368338073	0.90214797441547	0.839897866974689	0.954012818484514	0.982171746076143	0.8720982548103	1.00630946008174	0.921747451775588	0.845894898749814	0.897903016959206	0.870771022440955	0.87007717630376	0.732594073655836	0.728315279500533	0.779591522888409	0.786864307072005	0.666771002083647	0.57955352938712	0.558859576222949	0.496189568517248	0.523351135985068	0.453965808964499	0.469601336922255	0.433876652940829	0.458683754799262	0.555017439714833	0.581533933442574	0.519958431943366	0.522095404673414	0.574366166091513	0.632058807546772	0.610038966079031	0.680685459252176	0.676659597457923	0.738849161398724	0.819704831325696	0.861074745169568	0.879575725313452	0.967524849744583	0.946620186219962	0.937544681909998	0.941715892432124	1.00284182981913	0.956951974730666	0.99445798503768	1.02861878149014	0.998991434797751	0.978909543277994	1.05154181146965	1.07786060905722	1.05340270370856	1.07601212673709	1.03036345204004	0.983901106725971	1.03087042849514	0.961753002394567	1.02301814320962	0.902596961881502	0.790677144615064	0.752722298205835	0.729638961001942	0.686146003260598	0.649510906634655	0.627004175786096	0.523530044411645	0.479436544974217	0.435428800986755	0.323937414594199	0.246497720667418	0.192825393228321	0.217440283672542	0.167375288126531	0.0721807869830328	0.0171294036089779	0.0296082244499451	0.0126097048787091	-0.0398118821457358	-0.154010121898071	-0.18920226093049	-0.278614322857298	-0.239280996335276	-0.324183870060861	-0.306677294695682	-0.340148079471017	-0.327589011475599	-0.367457066709669	-0.356022983298295	-0.452248850666474	-0.446127939464833	-0.464257706230337	-0.50936921935676	-0.604567399170027	-0.554076380094143	-0.583859505221272	-0.651072162249781	-0.640489026998835	-0.701626455941859	-0.761231630173104	-0.750516566521387	-0.765158364987799	-0.753892188419054
-0.321352689170959	-0.41146354844349	-0.603164906057038	-0.704841374864373	-0.695272575902617	-0.751678555712207	-0.783457339051636	-0.832682207509386	-0.857819480746661	-0.88079149109971	-0.912255439656641	-0.9244570578783	-0.926734490217427	-0.931988335388854	-0.84718233825389	-0.893271672202767	-0.825806910283891	-0.748126420753489	-0.715755546842347	-0.721674350721614	-0.743067332492018	-0.789217589076911	-0.8016403459798	-0.756436029903151	-0.809988568852934	-0.801413177732293	-0.801374649279039	-0.777097210401612	-0.760259026045264	-0.765198259840684	-0.76125450431161	-0.74449112021588	-0.703383700601206	-0.739785056800667	-0.708097988502897	-0.700283449012616	-0.635217363361037	-0.602673526968834	-0.554292046648357	-0.459091966389644	-0.292239160120738	-0.128511485326309	0.0342565708451043	0.103326875605406	0.250620534744292	0.240045441255316	0.325583292593839	0.419340938309112	0.493148974435081	0.494242398009256	0.539521397987542	0.487979842069956	0.610233631620277	0.641075517076284	0.640926268350029	0.698315115198656	0.720618889601132	0.70427777293524	0.802628488205412	0.727354452866998	0.759663648871292	0.742022841431991	0.762193230652028	0.730689587232721	0.694095820099922	0.754914773441569	0.797070358629168	0.827159127963486	0.792266677824115	0.797843713225514	0.836836935643736	0.941149610384321	0.873251258938671	0.832212494163019	0.858467781831251	0.870763054287309	0.869380119294389	0.842347104294913	0.834469863589237	0.737772070398957	0.773176640626907	0.714213449162057	0.732858783513599	0.682202824043808	0.730881682755858	0.664384597042509	0.728018114504652	0.768460431372255	0.782967309942035	0.766244343518048	0.856729033915574	0.824468105089673	0.765740779715308	0.725317929990809	0.781931810145252	0.713026339991757	0.696814049406278	0.738385697022336	0.670063031791843	0.705106153590903	0.725263112833169	0.733910585188581	0.744897897559982	0.748209016975732	0.852566048810362	0.822680259746058	0.833741016883444	0.913609244420165	0.824224550320887	0.745912329708775	0.753100770036074	0.775193484857012	0.801169417173439	0.713697058922854	0.804895178660776	0.786558372445695	0.755490111004674	0.756828416783283	0.69002226432297	0.70230269663634	0.683448728779554	0.554723838911376	0.538094751433786	0.540184136675411	0.459604843220162	0.415462535027637	0.301324808548718	0.26994772633226	0.186165582620054	0.144105965321029	0.0472476524936156	-0.0493952133418013	-0.117127284930467	-0.166482280431804	-0.21417250533498	-0.227005206276624	-0.306371602693671	-0.283596205475569	-0.314793914334921	-0.296961346980842	-0.311738115802754	-0.341970934346319	-0.345930773578922	-0.380520764113361	-0.382473608715443	-0.498637594172237	-0.569406653967972	-0.5920028221285	-0.670804261041761	-0.653507635773313	-0.762428516404973	-0.800398585744697	-0.979631267036143	-0.888823189518131	-1.06445752500027	-0.999575798779984	-1.11870077049949	-1.10131299496987	-1.01667781006952	-0.870354680848033	-1.00761455522983	-1.02422766126776	-1.01494555929812	-1.02220870907591	-0.902957943008104	-0.906027343517477	-0.825473993956763
0.0618072430744036	0.00995733582081757	-0.185637594317053	-0.222801081611594	-0.407058270976785	-0.393513285330582	-0.453456440459208	-0.474692883171144	-0.51258318603905	-0.553811280914432	-0.63195934258423	-0.697348164677883	-0.725612389794478	-0.770119597761898	-0.827887245375534	-0.762736313454132	-0.728509849614418	-0.753592588988917	-0.816052799406604	-0.820013262605609	-0.861477543113789	-0.884668479742507	-0.893779091750818	-0.874372207291486	-0.910045028334292	-0.906232140337455	-0.902939539917066	-0.916354114694039	-0.915907762998057	-0.924037778105236	-0.924141071173288	-0.92108842854682	-0.91874499932877	-0.894067750708604	-0.866647953879848	-0.853876574568336	-0.838782567354795	-0.802662873970379	-0.76926561147494	-0.729393023580744	-0.675777617535751	-0.50564204426326	-0.400773649104919	-0.297515620109085	-0.269051617638223	-0.217243292766543	-0.140831377355564	-0.147340241523564	-0.0965641314978861	-0.0534777200295739	0.0383739090300121	0.0459906939490196	0.0500925926719025	0.121573394087549	0.167261601827965	0.164149788489734	0.283383299648723	0.281313571895553	0.290694531406854	0.321897598911917	0.267324026298603	0.284094110097203	0.323257135010773	0.300865410939364	0.34648354317346	0.406438730198103	0.424317218755144	0.393002895728346	0.512108914428296	0.483943484592661	0.540416133967357	0.569959774135644	0.522410090434583	0.634626145698474	0.59126359999006	0.628465396890511	0.6704086031384	0.588344727784946	0.670883923504924	0.63916264967082	0.715226883871443	0.66531239425456	0.696875765108491	0.689354402223631	0.680245403660526	0.681315394437416	0.709237943836045	0.743807740888618	0.789321172034147	0.709861494082426	0.628730569413396	0.613988838957007	0.666685511568418	0.70751207390633	0.539850949281644	0.485053751483473	0.424945374640755	0.43993672729016	0.374917768163422	0.333596401811363	0.331514521835953	0.429266362371098	0.401124913496137	0.467474722060075	0.486764228401584	0.497067423386217	0.425206463675699	0.455688976717634	0.447060476437427	0.406062385859359	0.462646528272261	0.454256425498075	0.371538900018216	0.390688293763562	0.328032602444096	0.340674528292087	0.287547447589264	0.336415340664645	0.289205151249139	0.241989730346608	0.196380320248514	0.173964080722588	0.117746134166377	0.0154969804109287	-0.134792965702882	-0.197250588143021	-0.276814049247503	-0.324019859766653	-0.378701923732429	-0.442432453012856	-0.477643620280889	-0.544890797769352	-0.547597283304396	-0.553311474845626	-0.578900145176754	-0.557255026700403	-0.596153403832058	-0.570799529277839	-0.543312953650117	-0.538445424926857	-0.510549338933701	-0.54708732947836	-0.551586580013773	-0.638117228253703	-0.758229868048074	-0.791539793644225	-0.895026230219532	-0.945489848878754	-1.00612528145545	-1.02264979350304	-1.01274636498215	-1.11091514612872	-1.06116366403997	-1.0056606854661	-1.04102633393811	-0.977813013733925	-0.963480162184556	-0.999614895158338	-0.996173840643553	-1.02510961538589	-0.928426895099171	-0.951252939486736	-0.925200300790017	-0.854988855058967	-0.832644900925002	-0.78762081573252	-0.737851670126194
0.510254360375871	0.427666553115921	0.560821144801446	0.320514473924419	0.319857463342825	0.265777920327705	0.250123333662576	0.180967748909999	0.110050231786777	0.00437256928796763	-0.0832312230733272	-0.197316620046841	-0.264810345050465	-0.389955038388619	-0.376259605430125	-0.378398069030368	-0.399597829565308	-0.411260396331901	-0.484891479902267	-0.546561488319064	-0.6427610179071	-0.650700820738559	-0.709381127217674	-0.746817034591609	-0.763824080195737	-0.83008631698546	-0.839554638381327	-0.8783073994114	-0.895664300939863	-0.906286657584849	-0.935342084596475	-0.980529859533995	-0.990215496361632	-0.994459828502978	-0.994662284629	-0.98801664808412	-0.969658234223467	-0.963590609645851	-0.95732827337487	-0.945697375531621	-0.914110401476187	-0.885769839477226	-0.806695231243882	-0.729351333134913	-0.679651618322606	-0.653147118408033	-0.613004285681095	-0.590492457444093	-0.509162601745985	-0.439634189274516	-0.442296706482266	-0.404243750144088	-0.356620651022333	-0.346393837725134	-0.351966219432266	-0.386220075475549	-0.310119561589093	-0.307350428199288	-0.282080809927917	-0.251271411431851	-0.21631963207961	-0.199414347205373	-0.157844243464262	-0.0884178523387931	-0.0603110603479486	-0.0486039677529165	-0.0745137516733648	-0.0304269767513699	0.037634462842871	0.0651215139176064	0.0842171674345389	0.109871148629242	0.17559290444421	0.176502261144021	0.234565687895093	0.297905487168435	0.374391199076367	0.360978991752519	0.394405836889452	0.434026870851436	0.373140827735798	0.441525100098606	0.380359311822614	0.473579685865162	0.48640847029951	0.349420246688479	0.367339221433692	0.313892947946578	0.348196169325706	0.279655531797231	0.207403187694671	0.190443963712884	0.15771823161202	0.0710635686422891	0.0603983673637445	0.0604532334506299	-0.0210336161788768	-0.0355510138419823	-0.0344837196473739	-0.0569100029085935	-0.0088227553930387	-0.0444300979401343	-0.0266350747975043	0.033968134286689	0.00742551510264409	0.0256675126212194	-0.0375970797546528	0.0130509281412623	0.00275382841729288	0.046474737132659	0.0283992361130196	-0.00806160485136898	-0.0477918689451225	-0.0971879437155748	-0.115705501627859	-0.103238819015452	-0.0646995540141366	-0.140365566598582	-0.22299263092246	-0.298088784552184	-0.353018539095337	-0.378657608239217	-0.490284685342816	-0.576358702784769	-0.604152245482798	-0.695256426306925	-0.708858011053758	-0.719112007560869	-0.760441418987533	-0.764357789924488	-0.764472643531894	-0.790981062773735	-0.764897783578916	-0.760871220964044	-0.764850357272413	-0.749979815424817	-0.742310977058628	-0.711192406869072	-0.750507576100511	-0.763011143603374	-0.808426513835257	-0.841075591113795	-0.843697221547635	-0.874743027387439	-0.892990777277482	-0.981397978619717	-0.948769240065664	-0.979055869895069	-0.882154797796528	-0.888112696667641	-0.823584832948014	-0.794556083796303	-0.783168400245766	-0.758780495509427	-0.691323601273905	-0.74535737606709	-0.70744942636333	-0.697588342530264	-0.808257966564502	-0.834299335610552	-0.717044109967509	-0.68071416933693	-0.618798345509313	-0.57083580567562	-0.448278063558299	-0.423169853806412	-0.397317033038187
0.970950804898555	1.00778129788545	0.936479662932867	0.922500377160379	0.896425835340662	0.832432812469413	0.737695400765346	0.6914490827795	0.666041614374921	0.647851040160819	0.564915013668238	0.343316787930849	0.275019536898799	0.183717852188554	0.0583368058656062	0.0628447501834988	0.0147691157699701	0.0190245507001723	-0.107948197294965	-0.202372272491949	-0.199636896010991	-0.34094423436477	-0.388071308814762	-0.462530073626094	-0.452628108354799	-0.511327068584164	-0.567678492474769	-0.610283955835088	-0.646657770034817	-0.711955739032824	-0.768540305673602	-0.827900738587119	-0.857709344995673	-0.900923277958785	-0.913135039498386	-0.937032369336676	-0.962326180667474	-0.966713080907615	-0.969876575138328	-0.973269849806314	-0.988160439893632	-0.971822494614609	-0.972534017573246	-0.961540363301813	-0.910939789788929	-0.907795556612596	-0.888841725443108	-0.878779109063948	-0.837176736711808	-0.864704695879628	-0.82404316759837	-0.819125001885793	-0.815949052134777	-0.815081682242365	-0.814521201025729	-0.799093710115304	-0.762765136930096	-0.718572749981304	-0.660950696651431	-0.636595241713673	-0.622092278983497	-0.590993394717555	-0.533313282907457	-0.479461718708632	-0.4638876355534	-0.428367290570547	-0.440491848713536	-0.427690582959641	-0.383649719222441	-0.350820132572907	-0.324856367068073	-0.262692675189337	-0.217112368305777	-0.134077706469524	-0.0539312993278149	-0.081068206523889	-0.0461556228218301	-0.0350653668956531	0.00978356177218443	0.0112005189992728	0.0110092563849171	-0.0387585137934648	-0.0806318494012061	-0.0932946687037838	-0.149873582849643	-0.236908724964195	-0.318126012493241	-0.306250282677391	-0.367598819603755	-0.309920922573039	-0.370024750857275	-0.33988714806004	-0.407845790354951	-0.351960748975147	-0.320430365202105	-0.359267059802779	-0.370637351124027	-0.380559052729651	-0.376845298212418	-0.380455542093989	-0.354127545987842	-0.324720419124837	-0.30565641114534	-0.361566887022805	-0.32159661927922	-0.318091901368002	-0.387009190090944	-0.413893159102856	-0.446999597733195	-0.463149834420433	-0.472586744780047	-0.481484673073812	-0.526760579461423	-0.556897104786077	-0.618797358151517	-0.625184085574114	-0.664978733915906	-0.716234499928188	-0.700807194078547	-0.727595676936224	-0.769573076844934	-0.803421502768697	-0.823456840903741	-0.834071608323667	-0.835845800107457	-0.894285030397988	-0.861082317651235	-0.872016958009454	-0.889115056506137	-0.867824189632135	-0.87171592433299	-0.852500916421795	-0.856977895427388	-0.872007640704386	-0.860228714334744	-0.845141636625145	-0.845213258310891	-0.89302859440808	-0.866093472218549	-0.905338488508929	-0.833751030948193	-0.863482060967758	-0.847998304005088	-0.754991749954513	-0.719846601800897	-0.668779460475691	-0.632718223573734	-0.537419971912754	-0.418604660027822	-0.413796612522191	-0.373777948085565	-0.409545503629986	-0.391796728790888	-0.365724952436099	-0.435728805604478	-0.41125946955704	-0.349246382999698	-0.414166580235853	-0.410166955065408	-0.455701799120658	-0.404713313576341	-0.308588440793326	-0.27683152471142	-0.213477754942932	-0.222664426964232	-0.172772710554708	-0.124921732158936
1.08492745351928	1.04271657701656	1.00023987278621	0.976971536555574	1.0572671131488	0.955068034270733	1.05705100255858	0.969755567657267	0.924141810114914	0.860403382545032	0.884748862331229	0.805524762250857	0.77863988561554	0.729096195826312	0.580154947229764	0.6101634196791	0.480964054910443	0.530762271741467	0.412118882266588	0.418238720002497	0.326768691550733	0.313733421434813	0.141940755294444	0.0381341703875601	-0.0186258327126087	-0.101204271246409	-0.167621784323581	-0.194309927344675	-0.273125404188339	-0.333948893135455	-0.425385636642083	-0.485911129393482	-0.618474135888628	-0.65977874784049	-0.706489212486872	-0.742421163266275	-0.812338751885356	-0.812452897185386	-0.859485042774929	-0.867795781813276	-0.874212012833447	-0.900579400961976	-0.909606920427401	-0.946955232074733	-0.930763732360161	-0.986021443999958	-1.01655502191484	-0.95870015919789	-0.97254021923105	-0.98228607036712	-0.980546548940169	-0.965101093279995	-0.950997383878591	-0.94571271449099	-0.942864236031509	-0.925396167510764	-0.920692253578569	-0.90797653553292	-0.894025431594252	-0.883589431294633	-0.865018507912673	-0.83298353130586	-0.822892456308063	-0.768252412836826	-0.704685841036203	-0.679121980122833	-0.678787018503979	-0.662321855912751	-0.606234750258908	-0.588135725669117	-0.589114636879276	-0.583589100583516	-0.512892860052109	-0.526273491483057	-0.485154678295246	-0.484281643919218	-0.457794827733264	-0.437686377139867	-0.432565327282445	-0.47061714294408	-0.54176596387133	-0.603217509904737	-0.628174872881224	-0.667043120093575	-0.703325000604016	-0.737744349146508	-0.771220511934493	-0.730490327894134	-0.760534926758206	-0.760537428856416	-0.687758417981392	-0.682554254588979	-0.640887633524782	-0.604422188458872	-0.602877714351375	-0.599523152407594	-0.584111209454776	-0.630428800047568	-0.590239296029874	-0.602892197439108	-0.648643489051483	-0.64079604342834	-0.617780684915101	-0.66317945570712	-0.667093636862017	-0.685303589480029	-0.765628958854607	-0.771826377098924	-0.844507274468395	-0.835007058960826	-0.841715952612057	-0.847811078426696	-0.855498805383174	-0.867778947160271	-0.884548539005917	-0.89575627301037	-0.870583546636199	-0.881948317221586	-0.900165450376991	-0.913156706905469	-0.880494643530793	-0.8985541554934	-0.903371467251377	-0.888908849097796	-0.881852270349195	-0.899387712775455	-0.869840673748643	-0.883547145031118	-0.852119988438436	-0.83097653570814	-0.82271473930307	-0.811601749727546	-0.831602669551126	-0.799915690947747	-0.792866132320035	-0.781255029190465	-0.742622644394147	-0.729416788904955	-0.632908770316177	-0.573701546547758	-0.484148074552216	-0.351191056005013	-0.388949934158693	-0.239608421486996	-0.259547036114021	-0.160333956123149	-0.103299776660249	-0.0178496180399628	0.0527019391379504	0.0388245338306562	0.077559953263514	-0.0012787765607847	0.0057125885115321	-0.0213900498523482	0.00114495644067457	-0.0608449334818663	-0.104362584388779	-0.0304747394274607	-0.113438417577822	-0.125795955944297	-0.102522436127826	-0.0918326255333591	-0.088222863459152	-0.0233628359243024	-0.100800078911262	0.0141005567636421	-0.0813920064044914
0.724533460562762	0.824338055145403	0.811738367595784	1.00695948327033	1.03163407656229	0.9252170914318	1.09075133085674	1.10751206703181	1.06471091732057	1.12136277669926	1.08484097330582	1.07437647290196	1.09143154754866	1.10401639292589	1.04466373339891	1.01679159846631	0.979084815535113	0.988499859843366	0.92470947789567	0.796019216419571	0.744464287847475	0.710534934375051	0.551400106509484	0.444466875725467	0.339423592494909	0.259437260831385	0.166451605724285	0.111691563890737	0.0411918607048178	-0.0121860354245815	-0.0666663590947852	-0.125007134010975	-0.173210912872342	-0.279019322241165	-0.36578115215226	-0.413476832626449	-0.442757932817362	-0.555748463823353	-0.576520131220513	-0.598098044900032	-0.619060455681096	-0.646653080772369	-0.665826167885657	-0.600838897876924	-0.647674441480129	-0.686465408251268	-0.730964804080237	-0.762538537414407	-0.800048726083037	-0.761473042879143	-0.75731877257271	-0.829689227630004	-0.810240640376923	-0.851078249636675	-0.855431793073826	-0.851906508390775	-0.895940140463081	-0.917296969233602	-0.914375633430365	-0.920302896283111	-0.914353190287533	-0.909114143740268	-0.898991383802921	-0.87941437790734	-0.849903513919968	-0.841549759994564	-0.810058277409284	-0.810337054997437	-0.80239221924435	-0.784483868345564	-0.806601927248831	-0.785401653281837	-0.781786763256406	-0.817965065668765	-0.797023898857091	-0.768235020464561	-0.78974667480508	-0.824187643345376	-0.861180444748331	-0.850534259322708	-0.893256589579068	-0.90799740502482	-0.919370884689292	-0.910858743551394	-0.908168380531108	-0.925343246309915	-0.911020331766512	-0.90461230718477	-0.896800105981579	-0.868028969529651	-0.860535488526893	-0.836777082038708	-0.837287129824713	-0.848789353139659	-0.849181806835509	-0.837820698999807	-0.845223110894332	-0.84107362297236	-0.846695086959364	-0.868644862257887	-0.876368451983713	-0.894590921968926	-0.906153339330085	-0.899525216936803	-0.898119866465163	-0.89869747081774	-0.923174291351565	-0.903748506851527	-0.900303822779839	-0.894399468771939	-0.875575847380528	-0.890756601564442	-0.881604678799917	-0.870467416777314	-0.852938119694	-0.864213346437259	-0.843765964386373	-0.881723309497053	-0.873247813719703	-0.83260497017882	-0.835587663147024	-0.789654600129283	-0.821848531767565	-0.737232128140338	-0.791485998071105	-0.680469587878114	-0.645149894358114	-0.651359014643951	-0.607751623735914	-0.586184096737731	-0.540944289574913	-0.530038980666642	-0.463935762197377	-0.480004345916875	-0.400776746753451	-0.282108502878417	-0.215665546406877	-0.161546329406305	-0.0513385776983073	-0.00777613440302249	0.128771904652192	0.0877165127815618	0.183950952951281	0.157214899510356	0.133590485613377	0.297573053795611	0.337229241376764	0.424342557693871	0.3548820253185	0.388104289542091	0.484383235680416	0.34994846345454	0.32185618454824	0.307101781491455	0.285868900603549	0.248893819153511	0.109726075496372	0.115225441839903	0.063207945821332	0.158851441149274	0.169748367850193	0.19898918121466	0.189039856134247	0.245814573789879	0.112614267090306	0.233450679282317	0.248927863970414
0.308157817213968	0.49721145331401	0.62266092177985	0.700198497097425	0.788669524475048	0.764884529510536	0.88114831825384	0.814681720807816	0.953704051631127	0.983384058607371	1.11329529624899	1.00516929538924	1.06812439746901	1.0658338568414	1.09385701675881	1.14546001258682	1.05660895083553	1.14220033052239	1.05167894548534	1.0115248555553	1.05211371961341	0.850518288738512	0.785344044339869	0.671097307223824	0.643029651958158	0.645149716355173	0.468964539220567	0.441500680829431	0.460042259092565	0.442916510079842	0.381453603193369	0.415044178872801	0.358375146206284	0.274062704964489	0.218016332008637	0.175890964871903	0.160055964645585	0.0931462154187283	-0.0603113040623887	-0.11663653939134	-0.177428539430841	-0.179915266480557	-0.201463615004253	-0.190574838765583	-0.245012587751188	-0.292314923261433	-0.393875660166873	-0.461195544787905	-0.462001387060264	-0.514323591805274	-0.533856782035679	-0.559532716874138	-0.608226993664724	-0.631994036298177	-0.663874370079687	-0.666835202761499	-0.715264911724413	-0.718102003946337	-0.715482158948392	-0.743104418190409	-0.743320785482794	-0.747339588504195	-0.772587557750922	-0.759970971474203	-0.727048763920146	-0.761999432601175	-0.774710130870618	-0.774369156794846	-0.794377557376742	-0.763719790792587	-0.759314949618894	-0.745107986150621	-0.757523064659577	-0.741466897415342	-0.768525384558786	-0.773539295095937	-0.803433850656638	-0.790867226524595	-0.832872214619727	-0.848836085487204	-0.89950803546519	-0.899645937152527	-0.917328724308981	-0.922371719835468	-0.926241954423241	-0.959695069359449	-0.947856811232942	-0.953331500062324	-0.948264997506785	-0.964593830455848	-0.96216305523263	-0.95819642661492	-0.967031583074997	-0.945400743108283	-0.960587265005636	-0.960517325794331	-0.94470830439396	-0.920984192811186	-0.939875876451264	-0.946922775143179	-0.916411950115201	-0.915113648043825	-0.895551011662774	-0.863372760584422	-0.839096914625867	-0.806253631856492	-0.789457322367072	-0.780855376175942	-0.774938246858071	-0.753869440867346	-0.760499617577431	-0.717854900950839	-0.713368433657524	-0.671951236066143	-0.627321045953338	-0.62543074421299	-0.599867637573323	-0.559510286875846	-0.508624811857316	-0.530540608246297	-0.476600765439921	-0.413657949332496	-0.369467149031939	-0.329559868454778	-0.326685822252005	-0.336405625855999	-0.241808817354001	-0.204437033640163	-0.10913786100416	-0.0758406659396904	-0.0645624767784356	0.00431061179308363	0.0337211715005916	0.108398588884483	0.167513796352698	0.29249883000702	0.248119751885084	0.386717682323314	0.377839637930037	0.499763371003246	0.483157737140409	0.551288809789851	0.602950822532627	0.563116749472707	0.475707184203561	0.630647507099014	0.564522013869268	0.612222404821875	0.612183275280935	0.619393901765916	0.722557969404184	0.57934103541265	0.553863970665039	0.561149648549922	0.529728463363976	0.370192128170808	0.383543866352449	0.360317998203059	0.366035223175384	0.382197592127435	0.353038499600191	0.491111944918997	0.445242164198504	0.498103039189302	0.59114180450438	0.686353640017547	0.522498669593846


==> anc/Fig_3E.dat <==
-0.631947448106511	-0.551296668816885	-0.45789943328215	-0.281807018316148	-0.207987651466796	-0.132731797857437	-0.00829041270287832	0.0532724681454128	0.102640866898756	0.139872297133978	0.281229058827561	0.343371008181308	0.372743376380695	0.429309689752268	0.447928632977357	0.521433608850405	0.597077194922343	0.647345261460168	0.790458014153985	0.842569371905827	0.923415361778304	1.01382804977902	1.04905703025812	1.12341013927208	1.13456347918253	1.213915582135	1.28388824822676	1.2969155293884	1.31500293466103	1.28667254785886	1.28612195813362	1.23914040433336	1.29400343896746	1.22691814275203	1.23369332244426	1.2454247626284	1.19465683600071	1.23279974397039	1.18438873342749	1.10512266410586	1.10646970264463	1.00953123980336	0.937110472998414	0.79750953356279	0.776991805697461	0.699014177730819	0.672453605800837	0.584436132009519	0.517272682336213	0.459177097187676	0.446748292101231	0.370559691382695	0.345628794343826	0.324214265966327	0.320475272879218	0.334497019879046	0.327058610079265	0.271125448705378	0.27566442925419	0.348550828198674	0.331310491343258	0.345081467987385	0.361874828998999	0.420743484627709	0.411564968359412	0.419457214007564	0.445271750439701	0.438487218859844	0.466950590406527	0.435544835770396	0.402763165359799	0.377852629371643	0.345541458664638	0.298733150064924	0.263864698849624	0.199989044532809	0.148648445332269	0.0647239643193951	0.0434354753648769	-0.0293535855738456	-0.070811112125431	-0.108919587331063	-0.160317481327963	-0.219134725176545	-0.185488621572955	-0.227806883990301	-0.241590127130789	-0.21757192474789	-0.24051255216993	-0.203490871235753	-0.19796768456374	-0.152378656991933	-0.0890818290832699	-0.09229783644229	-0.0402878448508755	0.0152653619283881	0.0104631381562926	0.00548494200866673	0.00805715542447349	0.0170164820149876	0.0285810053232425	0.0494700798768454	0.0147768518506082	0.0424604313768279	0.0263261967295906	-0.0063221595002258	-8.40128515887437E-4	-0.00987923578134633	-0.00558124012671646	-0.00144811490207458	0.0187795421241243	-9.1131912632839E-4	0.0407300199811773	0.0186115341078273	0.0645059950624267	0.131945194026146	0.158587769951953	0.161547656543162	0.205075471858715	0.200813827572645	0.23935919907441	0.209716449580783	0.151966124322283	0.173135996105298	0.170784669151692	0.161528983888487	0.132865919347187	0.147258270702214	0.186438433704251	0.179175502816229	0.239746857246567	0.257212232181328	0.290262363050212	0.355853266902913	0.373650725362948	0.418899362668874	0.512349102676281	0.592128175660043	0.696027738385159	0.820630604718661	0.899242137720404	0.936227942246355	1.02426950015233	1.11047174328725	1.13661397669935	1.1375443667625	1.16741955431679	1.10119529020441	1.00516587802512	1.03241158048798	1.0351197329642	0.938873873534685	0.934922093071564	0.838629843937462	0.858695227232899	0.817474318672989	0.845324229507779	0.809568222229023	0.86793493128049	0.870428414480868	0.815714177703195	0.73793196640851	0.731637460428918	0.639477031322082	0.568623053769765	0.554669444270567	0.425563827692893
-0.717922168491802	-0.608057454595914	-0.532910874468478	-0.44959503541935	-0.35568473105684	-0.271919272225939	-0.198688840511545	-0.114087481513801	-0.076975015969728	-0.0220827288430788	0.0777613345254	0.0757655226994431	0.143635413058731	0.17638582816277	0.201583815150848	0.306330955976142	0.393023567587009	0.411089731855943	0.561826290061896	0.633652637960151	0.784532805563684	0.800644684848192	0.842319934381119	1.01898659504427	1.08076745358355	1.10962845613981	1.18219424685467	1.22481818940594	1.1544029486782	1.11415263136645	1.11034384060167	1.07205822604379	1.10004478392113	1.10019423730287	1.14093051958999	1.16927517538641	1.11978660507356	1.11634846982041	1.13720126388657	1.05589235581905	1.09306985049881	1.01772503276271	0.992149030269394	0.943337321012018	0.945663374982276	0.831625985326516	0.835615662274511	0.812341310455324	0.733051176869937	0.745320358577464	0.725737760220624	0.700082350173388	0.681607877807706	0.696496988629566	0.719316226675494	0.656284300208697	0.677169158694673	0.65454764522086	0.683157941352581	0.639939027135874	0.636507479750463	0.590953296445173	0.607650556859184	0.589326077704305	0.560953063847698	0.604776977137508	0.586177723843039	0.550645361232061	0.589518896751173	0.539384717816578	0.47661654300903	0.440486673548221	0.406247165342684	0.366966179738996	0.373942349993935	0.284504885392587	0.198382289179781	0.181983463284532	0.190024764344928	0.14281017486456	0.127603647556037	0.184789449813448	0.172577701315501	0.161523730152745	0.236302052816809	0.276181323703043	0.27809780675833	0.284073298364872	0.305783932628156	0.326977415726132	0.282875152017117	0.261899545587947	0.268703286580202	0.256629529350129	0.180303429749832	0.16060301189082	0.137709674831819	0.149896613019741	0.0937485695212664	0.0973880666910926	0.0542790467439188	0.0732729112105638	0.0308310008731552	0.0826010698003388	0.0837316216634121	0.138711067717473	0.180873668258294	0.236720648414425	0.271418645442467	0.348053199879072	0.471276782861175	0.50183537822311	0.588856912510582	0.597823158983031	0.588260431519011	0.60220244751798	0.601199561439226	0.533304888810452	0.574132130314397	0.507125283193168	0.449594739842079	0.425280915086399	0.363462239437924	0.364611981144207	0.308564779315419	0.273313569571644	0.320987934707327	0.391123052193965	0.377093027065259	0.47183157986181	0.501413180250918	0.567986674636334	0.623868674952048	0.693726638631007	0.788881725844616	0.839388640141566	0.899841762835188	0.991927318006959	1.05034191650484	1.06659862103769	1.06561796169901	1.15902588147134	1.14932957025211	1.1417737858772	1.17356947098572	1.11880382817831	1.0821549183191	1.06254150631437	1.09111895326561	1.05346543247313	1.03936778064479	0.991467134908371	0.95721079830384	0.916000623113159	0.897932261232914	0.931453859202747	0.966477409100877	0.92179759960038	0.911392983780467	0.83963068360933	0.822712769865451	0.655726294929941	0.624285382546131	0.487297630307298	0.340638927559333	0.209595931121326	0.0931230208401909
-0.863559628743717	-0.791835075957726	-0.747834309726493	-0.683012332091853	-0.589626606175378	-0.553176760718303	-0.453678432869438	-0.429496723553912	-0.343070280395427	-0.299458971088606	-0.250523332904291	-0.198288287206044	-0.161902016684418	-0.0747537555573128	-0.0262449508270169	0.0297652736419104	0.0585537982002641	0.125177591290006	0.265198717896072	0.299318392436408	0.40561500091062	0.549195548804952	0.651382642383715	0.700971795578571	0.782991761519012	0.801533861050029	0.842750584191842	0.894190959697307	0.912403087811525	0.96540372541272	0.941522615303483	0.979144998519572	0.993356311760959	0.986324290141289	1.01892419523113	1.1007565291338	1.13104056146097	1.179493017777	1.17972198301974	1.24114851501203	1.15487207116817	1.1536379374931	1.09873970765309	1.10392874021765	1.08254309452756	1.04378777485503	0.999507975230573	0.961524522599731	0.921622809926824	0.863470699652305	0.798296386379201	0.834129020218375	0.78770836318852	0.777739906421293	0.755887565314554	0.701488802585119	0.678855003760887	0.641183789677464	0.649221178246312	0.634956388552066	0.532555527340141	0.559468544170039	0.529593029457382	0.527276510852253	0.511509077803512	0.547535404680589	0.534212602921187	0.563272941200251	0.609492905873973	0.657366991384961	0.603884533580487	0.627140611563252	0.621059780966031	0.697728189058024	0.666151847522739	0.650595208349754	0.691878316753167	0.724484111811695	0.680656887267832	0.677297909959441	0.70022650794733	0.711191103856974	0.651494838307187	0.654959163398187	0.656753393484038	0.615568979446266	0.581812738902617	0.492253401571186	0.491258693339656	0.387692955942532	0.327319776363396	0.307720946176342	0.209827371874778	0.194696107231771	0.160544653593098	0.183626897365135	0.0837254183335845	0.148120289386465	0.178183923975227	0.179506354614338	0.197122649180289	0.236843240344525	0.332350195703062	0.46515477960689	0.480647007575445	0.584286804303006	0.676536280146711	0.72264845692188	0.776272203233752	0.858608603012854	0.868549074275722	0.95370863147412	0.932755921039801	0.878729753721658	0.878292859350265	0.807563186002459	0.852004513094045	0.749961738142197	0.689741961325416	0.710555853203356	0.645241665218057	0.663706003564935	0.712827963407304	0.634756795619463	0.646183983711203	0.6230205730908	0.757578370305082	0.751638002492221	0.836191965237639	0.867881170018134	0.920086188942619	0.907289931826296	0.906198118634029	0.967033660867398	0.954783584014754	0.974457077871566	0.97230366436289	1.00154346244639	0.980380100962842	1.0118327770846	1.08558169447911	1.0970552223425	1.1175539182225	1.20577411382211	1.16838720094572	1.18682591627414	1.19078730077449	1.1400142608282	1.13228646824201	1.09220836883746	1.1248542729947	1.06663653503649	1.00259891984385	1.02075132661328	0.891179850411047	0.951338413742849	0.865709425548573	0.784354257433828	0.678132690244491	0.572363604186161	0.499633094260895	0.37216028992531	0.271486480772367	0.15160491292631	0.0496830407382325	-0.0145125359501979	-0.111312496856906
-0.964408096567406	-0.921516959670574	-0.878786127482451	-0.843292055037197	-0.80078125	-0.726285156727893	-0.659357700277991	-0.600714810051337	-0.582334000665156	-0.502048048253585	-0.457616237280467	-0.400915737434486	-0.347304858784335	-0.311027245510721	-0.241925483510813	-0.236319967809277	-0.178897882698568	-0.0990643824276666	-0.0165630575406635	0.0666786904608678	0.106028432888251	0.212707219138002	0.303501999720321	0.354614203612621	0.454364075625078	0.587774640297782	0.641500578732448	0.678559874774214	0.752388374057911	0.795437626162062	0.747269285864857	0.845931737151038	0.885464800494655	0.90407859880434	0.940396453181745	1.01165417029378	1.07152365749033	1.06684379411011	1.11967205522095	1.12934304255951	1.10241513045579	1.06874057133159	1.01912536212928	1.00714209472275	1.01881531404798	0.968752288838356	0.880020627534205	0.844108191533022	0.790388055936895	0.765604508767115	0.744522075815764	0.709933076843835	0.736565376406975	0.668206433026403	0.606432405004115	0.641056043931944	0.618321392646841	0.669342076568384	0.637387752818518	0.618419331462871	0.624369867300052	0.617177166417	0.581848242804615	0.675241748020961	0.678113033139195	0.853675558613429	0.819110415297957	0.908476989617225	0.947591778058008	1.00441708213668	1.01714623994289	1.06185143067599	1.08120443900554	1.09177354544152	1.10716612312146	1.0401799459766	1.06939008055841	1.01679412468697	0.980266385320512	0.892225626995628	0.88805814770257	0.840120437325673	0.776330244846756	0.71990773649025	0.670142743296555	0.607839276057156	0.518053862894892	0.504777180622659	0.355583800049781	0.359978515637776	0.345504718235749	0.300923648331048	0.293978633258111	0.269634635031973	0.321058938988758	0.382427910173536	0.440879386696702	0.488231141181036	0.557558654357008	0.587831490753761	0.718750176428349	0.76155055111622	0.810016814397134	0.83863394509216	0.843699495447953	0.92029677571239	0.90209874056017	0.927541890203607	0.93908941531285	0.926520869370927	0.992162127278278	0.951139059994476	0.944525155455497	1.04202296382826	0.960716453982899	0.968305374826067	0.992586372328419	1.04932645752807	1.04834579283935	1.07958300471672	1.06436426439637	1.12053861293336	1.13019023459603	1.13875120153009	1.13911956826516	1.13102258756829	1.09396170253087	1.01483571654374	1.0599993479401	0.985146915710682	0.907089776868376	0.911831176167142	0.898333559916281	0.961724561915518	0.925278817021855	0.960519151188542	0.97225497424009	0.940304632331121	1.04041679478313	1.05082666038971	1.11560550974927	1.19518882350111	1.16058095878922	1.22626076977941	1.21541683976614	1.26616183999219	1.19197188784481	1.11864102954123	1.04484660764034	1.10240639581277	0.9821016562183	0.950251829477183	0.844084693817574	0.814085345683928	0.776212452925966	0.698148361159349	0.610060584894718	0.543901264774961	0.456008048579005	0.348816776346484	0.269503434236819	0.164987106488982	0.0371904850164119	-0.0580271855398484	-0.119753965473919	-0.207445691511443	-0.302709218342649
-0.951750286856438	-0.937429909510469	-0.912414661036951	-0.900018731073813	-0.874917761595433	-0.833995660348995	-0.795879309670566	-0.744758951970455	-0.694982961693213	-0.651777470823712	-0.609451152636899	-0.577074803496559	-0.562055804108733	-0.526452357847963	-0.50725032256559	-0.44618878629395	-0.418590087904076	-0.381191003965205	-0.316078879005528	-0.240543057281594	-0.179332496653222	-0.0958010344918533	-0.015335806303014	0.0736233583619196	0.158303364066559	0.233077234689942	0.354165978215033	0.34735996023217	0.40704300770604	0.436291857224514	0.476278060052885	0.570533874963283	0.564622586907872	0.604046961678163	0.704718596633658	0.732030553015085	0.74943362062915	0.803467048566589	0.843999704294858	0.869135317147383	0.817339164941374	0.89217082560983	0.86549003668979	0.782285739704243	0.792131799700444	0.796936612366229	0.732262491082499	0.691119350407115	0.692368214094922	0.671256005597538	0.652072451797668	0.675045387209241	0.680832372201815	0.685630045783091	0.674842182807013	0.710946410615671	0.735625705873519	0.737175774391093	0.751573749686477	0.771887221888405	0.795480688185811	0.835598666896663	0.860809452914717	0.870809541054868	0.936818240798461	1.0109636295182	0.980630805503312	1.06969160284047	1.10229243938142	1.08494029973828	1.10649399203059	1.11566023022204	1.10520047884522	1.10399396149216	1.11832263215965	1.03917650703827	0.973896602261936	0.99934123422814	0.935346011260067	0.90300587803929	0.868452772204122	0.763836417083654	0.708185940887685	0.747865828420373	0.667207440038658	0.638354777774836	0.623396221029287	0.605164714348024	0.613065963032168	0.586747880086855	0.635235420910436	0.706307639720618	0.631350965943965	0.686096655629088	0.713015030921004	0.735765216086266	0.75262341162436	0.782732026924565	0.805433712259522	0.798711924803827	0.813760715949594	0.811723572172167	0.771823195994164	0.85282372172844	0.854287315986762	0.855227496576051	0.876294230225574	0.932442762776333	0.92188276351689	1.00816606351255	1.0329720905749	1.13515095472234	1.17978235597879	1.33281227970975	1.42141115547129	1.47024024846555	1.44587095558681	1.39361571771957	1.52925915252673	1.48403759533079	1.43081558814428	1.34954735815121	1.32803241850172	1.23274079265134	1.19820409795539	1.1236129809899	0.990137188654985	0.994820658038555	0.985880264683629	0.925017958260891	0.90774155682186	0.856631833457295	0.937817127002611	0.877954879676219	0.995934181890682	0.953442673328862	1.05580637706109	1.03841813642485	1.06320767531778	1.13633342357774	1.16907902353648	1.14123716498401	1.15463961795354	1.07895138514142	1.09224128787612	1.10727510004968	0.918965450004833	0.85583087734789	0.918442948560183	0.760567557170156	0.71824801790993	0.675417497613846	0.60428809992739	0.580564740012199	0.503392039115972	0.391707408625114	0.391050623143031	0.287004095741114	0.270218375732627	0.169226492935545	0.0369000882311092	-0.0760553529204856	-0.151298682865822	-0.261689104621884	-0.378286199060234	-0.465585593249026	-0.570675863137779
-0.907656385761253	-0.906311272438459	-0.923558154926413	-0.917337818668122	-0.90759638940783	-0.883148650741322	-0.877966232639601	-0.865372053478113	-0.823037546332649	-0.828219636387137	-0.784899729452127	-0.771687330540731	-0.747929493592736	-0.738962825172808	-0.721201213922308	-0.685826536659824	-0.690206671226211	-0.652244759055749	-0.586060209722104	-0.54073218802284	-0.493255388563117	-0.389530462531703	-0.368511488194222	-0.262186683689979	-0.184570545531579	-0.116604972992425	-0.041476677548202	-0.0396551196902949	0.0659356686997352	0.0799229135442207	0.126912301535029	0.194691446839309	0.210122393674937	0.263505489829117	0.311381479942008	0.33004601257628	0.44795927123796	0.478119557802364	0.565575158467254	0.55250374156996	0.594963112923824	0.576913101722491	0.600099621658662	0.658770724280891	0.588738073456874	0.631803561739628	0.634290569478033	0.637831588047463	0.647310084049887	0.623841082378481	0.663549730159152	0.623493490630594	0.647239302984753	0.683366340774994	0.696782503635225	0.695322389771159	0.750722718295824	0.697709980343633	0.688506630988766	0.688645510163412	0.687979369050764	0.733212243261876	0.714515533567536	0.733647795467812	0.768124239827092	0.819228751187543	0.831146149701324	0.861061067044141	0.935175190304923	0.974682205830482	0.948292970091728	0.983323735162151	1.07497730291961	0.994025744130984	1.03691899160327	0.979971441434321	1.00001259317285	0.919028696080725	0.974567735804053	0.953701119799133	0.93639148450079	0.93208929689143	1.00923943903735	0.929066866155477	0.971481133955725	0.956065891331669	0.963052121032008	0.898639840938271	0.91048972482955	0.816865834991058	0.847879217350141	0.809060706898662	0.765852319396854	0.710058149731743	0.712963102804531	0.664778116487286	0.641446536512616	0.650971542524682	0.619419458054053	0.65298221517733	0.650339896457167	0.62812632687367	0.633842480334787	0.77665200472034	0.791929469582515	0.914355754663477	1.01083049449046	1.07118621074664	1.17910682762741	1.35791704026168	1.44102588346702	1.50021309508795	1.53938972025512	1.56422905038323	1.58787747003899	1.61345171432631	1.60743005900219	1.61185946160859	1.54991458543184	1.43346453962236	1.42777280671647	1.31489989768123	1.29873811283476	1.15914431203703	1.13605371111598	1.09038672485013	1.03679862012703	1.00725030808912	1.02501747592157	0.999728740694305	0.976662915847371	0.951179547346619	0.91217011345043	1.01262440052216	0.929868931689948	0.892721049500405	0.872909625770085	0.872481498135141	0.908358352946263	0.898258399922474	0.838839929731005	0.876375210484449	0.80699758935719	0.761683038858365	0.698147332909867	0.77515025893889	0.666887526725247	0.561647776492656	0.573497996514022	0.476673392675894	0.432806226168894	0.479161534181501	0.378222596804997	0.300238200895371	0.293608606683543	0.227656688492807	0.146765594223429	0.00357142857142857	-0.0470683373079271	-0.165577342515181	-0.312982754316294	-0.383136684267768	-0.496990820104695	-0.595576938559358	-0.703097508856204	-0.782901383933806	-0.887465684348389
-0.706128176508768	-0.752494124876654	-0.804504941027558	-0.82580604900686	-0.861294455379073	-0.857500188315029	-0.87526350583521	-0.877914939471676	-0.878483204698662	-0.891281169878374	-0.884075575988331	-0.862830929446071	-0.872281634556666	-0.870695676671018	-0.854504262076683	-0.85410260205123	-0.842159292812275	-0.807774600261928	-0.795693131724966	-0.754509298209069	-0.733579687900264	-0.649145419563008	-0.601835053368996	-0.529024712691054	-0.499089478308041	-0.436152214638527	-0.353146177345157	-0.311871809248035	-0.252040089740694	-0.238816646660936	-0.218115999262259	-0.135372590736809	-0.0819719085509193	-0.0326279603741758	-0.00512776006010233	0.106348121169916	0.136928824710569	0.211304983247657	0.268329867968015	0.327608660612792	0.329430117506061	0.348686336253089	0.379818298757041	0.371319108191356	0.436266590659327	0.356425193336004	0.411229108897771	0.444956443802432	0.367847773024709	0.385803824972237	0.341903456293204	0.373840651428944	0.370978774935345	0.411781609986551	0.373645990002813	0.412812400719444	0.424708468204276	0.410700664407379	0.394988819440785	0.414040689734987	0.451544830692268	0.449411277859258	0.466238137671363	0.521255711961139	0.608746527993663	0.622784883424538	0.682108142615338	0.794924805712398	0.811793088748246	0.922806542443992	0.914941223099865	0.940078428342056	0.99176535680138	1.0391581483426	1.09280664270402	1.06718924510075	1.1447637576345	1.12240928939279	1.16578315847995	1.14807927915256	1.15069915343057	1.11596396006765	1.1382576715006	1.08813846688269	1.05133374389749	0.928406191751021	0.869560790452551	0.861754690112399	0.790031845180941	0.762335035863845	0.642891308449117	0.595827440031208	0.570724993655218	0.54071369075983	0.533917403552109	0.480438845297597	0.553757272040066	0.553959350009611	0.57212950853673	0.599034925861839	0.66505867256869	0.730458434220641	0.785368214125434	0.887761118200757	0.989418218682113	1.04000781611367	1.16184069802562	1.24276579376903	1.30205611764436	1.29713624681329	1.37137765015262	1.42318646943301	1.39085221118195	1.51490132883018	1.5192614137256	1.49875752190125	1.44658422465023	1.48915819646483	1.48514352148132	1.41775552231511	1.39994478426836	1.40641631548111	1.32429255666869	1.19534538388912	1.22661935257465	1.12286184076684	1.10818646777653	1.02279526550558	1.03385613840231	0.95030335730025	0.854659794434111	0.873822719288842	0.733097195636805	0.717117023064446	0.660998959534961	0.617904901127188	0.620617739947266	0.551886382302851	0.579722619117556	0.544277834509816	0.560613814825023	0.531465966303042	0.533426118692707	0.493427578325043	0.509076219547414	0.449229405900181	0.448830062584222	0.394125421933244	0.324508324400538	0.282641522786903	0.206323560306583	0.145677436038584	0.096473613765021	0.0116677187790043	-0.0460163347081829	-0.118208505031332	-0.26011186697711	-0.326391521108035	-0.442429830949561	-0.523027440242902	-0.664387370235571	-0.686365633829922	-0.774737457752567	-0.855673506346069	-0.889851895170393	-0.915008844146918	-1.00797749534017
-0.466248917419758	-0.543704454782708	-0.580562056235175	-0.66459457753914	-0.725902907566526	-0.729750344063589	-0.797652147250396	-0.820373994079873	-0.843173233513069	-0.860983974120633	-0.894932129168515	-0.913352336914906	-0.920177189335054	-0.895944003782471	-0.899005352128783	-0.933283898351806	-0.896983381895312	-0.935859925448002	-0.882897207584845	-0.857275854953027	-0.883646800853407	-0.826208005202462	-0.761784015081927	-0.745460310131322	-0.677197747357534	-0.663161708018553	-0.622355396484596	-0.575760542713495	-0.550863322878656	-0.516403820173495	-0.499817130747941	-0.453421161731766	-0.416287094357709	-0.345502719129601	-0.327103899306178	-0.284740986341348	-0.1785332635344	-0.135776487959105	-0.0954313677525804	-0.0852022196490379	-0.0351588564216383	-0.0302510514390746	0.0116041192858737	-0.0083463251683051	0.0137654086750095	0.0315632009995345	0.0355373931102868	0.0232913799135284	0.0455662145968012	0.0625834763356914	0.0801468757182784	0.106292488236029	0.138452138881682	0.104936938116738	0.117788007674853	0.149049104358051	0.161308252707971	0.205490912922038	0.229947175156855	0.232556055987147	0.292507093372671	0.270055984623654	0.338254193181287	0.428744150032371	0.485311011580719	0.530195948637404	0.636122411980607	0.746891527916163	0.753270707398217	0.827821062240905	0.912768463418969	0.917817342794994	0.953685741718256	1.02243759936133	1.03591852442097	1.00971005404767	1.09651937564156	1.04622668727119	1.00459936884909	1.02391048922305	0.982386520598307	0.936540672560094	0.912067602241657	0.844157903472033	0.808038952627417	0.79235429914399	0.671177372895565	0.685721375622307	0.638184441544589	0.546547460287042	0.542710060017839	0.498576833995494	0.505031177954146	0.478438773686001	0.53589873912776	0.53924769095513	0.582969138203463	0.611001754592097	0.655597011379048	0.692122076046971	0.740333250672064	0.75713751426773	0.83660028730297	0.871937748951115	0.915954119663619	0.911330058322992	0.949661898742366	0.91995254534218	0.996403790047244	1.01133416553978	1.12990781261343	1.16782987822356	1.20698466680298	1.2589358010074	1.35684698331017	1.39818167428767	1.46239729302492	1.54002725226704	1.58844668147417	1.43134482032394	1.38925683048511	1.40652950800575	1.28553299288642	1.1662450842206	1.08407525450911	1.01247053094831	0.993002232901015	0.844998713316443	0.695761247600849	0.675355785298658	0.583962332772481	0.44502842751068	0.427642606416549	0.342929486950497	0.342520993328882	0.30511263594672	0.348630977420496	0.358176556286172	0.280313249349729	0.292363091549784	0.338060292527404	0.289375536885102	0.268150816810918	0.229845393677727	0.18196790111748	0.157319146042642	0.0932565327097388	0.0229563136563394	-0.0247589742812325	-0.0631569278990904	-0.133731787553524	-0.214810634519724	-0.264052417937518	-0.325082782880852	-0.397330002278966	-0.493130983572759	-0.543254000488547	-0.640590817114935	-0.754923112444033	-0.778793910406692	-0.826416174496655	-0.859170633465899	-0.880876661148902	-0.929369871093706	-0.966238879919487	-1.05850294820795	-1.07313450559107
-0.193843185160168	-0.271925630621816	-0.355785531484095	-0.440264458443077	-0.503824245628937	-0.593120088296115	-0.618236971291014	-0.670874762761662	-0.752779081388068	-0.785399540336994	-0.792211056118928	-0.822385391829289	-0.835541181519254	-0.844855496141768	-0.860451861109081	-0.860284752894103	-0.900826146520093	-0.924131387633491	-0.886380810237335	-0.896804086314042	-0.884298339450153	-0.882263852942524	-0.893134662506027	-0.855373962575565	-0.852629975025331	-0.85817572169947	-0.822199814030277	-0.801273452311945	-0.796175002165338	-0.768655776229161	-0.742984375110047	-0.736006632150277	-0.727879302891114	-0.69374861570598	-0.659562930086714	-0.594202190076559	-0.567237550951055	-0.508542924289147	-0.49229437292761	-0.390687991163396	-0.429852519986565	-0.395789390270944	-0.3492094094231	-0.328565535662243	-0.301350309122608	-0.25183751781461	-0.266740624841974	-0.23877284791233	-0.203159273092015	-0.17414475648491	-0.154283682015526	-0.11518763091174	-0.0802768024187578	-0.0710154703334883	-0.0543719265140813	-0.0777436774510463	2.07580417856105E-4	0.0440680370934844	0.0800229420822263	0.0911863209784658	0.140645619663155	0.143797477998839	0.162775451470796	0.183569252850544	0.273812996725634	0.299259199409909	0.380353732974259	0.448444613589375	0.51797488610942	0.542458996173492	0.61172623153829	0.636376176828501	0.724196924530647	0.757491066564786	0.700807691000873	0.763137354837719	0.789092213666521	0.754256114079244	0.765262752008454	0.755626193476359	0.723564607030044	0.683833586970832	0.678458822793931	0.637375140399848	0.612845893224745	0.568187854871648	0.56135062646814	0.559618203547431	0.54718986242661	0.482513108852799	0.461325736788284	0.428727207371107	0.456020287500719	0.424395127024394	0.363493002935593	0.390355986490406	0.433028220795517	0.477301599209681	0.426963114841202	0.443759220435502	0.473704758112153	0.457156941047623	0.462972827465844	0.498568650393212	0.532681783103702	0.555829145886567	0.600819846946844	0.637860980375835	0.722387439177187	0.85132354387457	0.988845430665087	1.09455340160414	1.12877948981577	1.2344258963898	1.306263506537	1.39090925796412	1.37352096309935	1.3469891793738	1.40120518586517	1.31735154353759	1.26861365105771	1.13389559023696	0.992629451430552	0.927865361641045	0.779578847761912	0.728122564404071	0.52740450817648	0.518040400834069	0.364114231699411	0.320790064250019	0.238151546573605	0.207735859344673	0.160497022907702	0.165722648202696	0.0667343601731767	0.0891935804730366	0.0644621715068244	0.0525189084495997	-0.00829349735109054	-0.0210443098753334	-0.0661232424334071	-0.10923461212208	-0.140768135334219	-0.194670469757541	-0.235649351538803	-0.254196266501546	-0.279986501800877	-0.307493365616935	-0.343079189633351	-0.394092399572008	-0.426415500757903	-0.429798447013422	-0.489681815580239	-0.544773413034906	-0.618655914559273	-0.676574787537415	-0.731257779031761	-0.773743648225973	-0.805520252603016	-0.886855594662621	-0.907225398363932	-0.963131911783538	-1.02980228304407	-1.01267772761783	-1.09788455342423	-1.14849460991599	-1.15173209415467
0.131963048096666	0.0175271703583511	-0.0297490197775462	-0.10433271092483	-0.164177043455789	-0.329456905656809	-0.342606196664194	-0.440887418660864	-0.464316253205013	-0.506344679483672	-0.558825695772406	-0.573806864067532	-0.625173338527731	-0.627378404944553	-0.63221209736896	-0.68133589601201	-0.746234390215174	-0.808467465895313	-0.784444254523672	-0.84821739671098	-0.868226603168616	-0.865560365049382	-0.918170580494689	-0.920386166989195	-0.926356574975008	-0.956119035314064	-0.966269483838884	-0.93966385794418	-0.951099167458367	-0.965827531920656	-0.933064784732044	-0.913508885919283	-0.914787692102373	-0.893349903874143	-0.840183072774065	-0.815478595890234	-0.784853388400392	-0.738852061212725	-0.721204513137785	-0.66289973461217	-0.579839577170077	-0.591161479906638	-0.557065641174082	-0.528906003874508	-0.489812106728802	-0.488896254524793	-0.468847826316044	-0.447003364287187	-0.460081680513807	-0.425224320160529	-0.394869328532082	-0.371203301446843	-0.339773766887072	-0.370263469598053	-0.347713928208882	-0.336207611277194	-0.324382785740504	-0.302677662663031	-0.246264818713776	-0.236196742286426	-0.2231027319501	-0.209977638633639	-0.186382806007443	-0.120777668794001	-0.0770092922049581	-0.0251304172614481	0.0389145183905633	0.10396399861267	0.177589999481779	0.208339102008092	0.23586016682187	0.282667634728002	0.379058943954748	0.407770591963965	0.428995989125127	0.414827943348896	0.466173828873472	0.473564428746056	0.458706214449508	0.498899272814419	0.493175518442069	0.51295208339083	0.449305972792594	0.419185561962415	0.417165683737741	0.411741179933889	0.380763775330772	0.340040317928217	0.287287595152651	0.256237808167308	0.202763198391138	0.17893375335508	0.111649784789748	0.0642836152631586	0.0869639440593703	0.0923597953180557	0.051606044515201	0.0521548088831768	0.0525774894050376	0.136653733844576	0.134334095456951	0.172145648129355	0.17569899490744	0.242741438791527	0.301371075960869	0.363193358072973	0.427047551326972	0.540384550045998	0.658361588141504	0.729568895291815	0.735567431414775	0.82310072249529	0.859002635819522	0.909511857009092	0.923895099572674	0.969060760017135	0.943034825870647	0.997004151396984	0.947507499210018	0.905554606852057	0.864881959592559	0.746343903700931	0.673168937004921	0.634014480745254	0.493580415535655	0.472180305357996	0.296042746410247	0.268505303657363	0.141898145336336	0.0635732361137242	0.0117714455712415	-0.0253677715685743	-0.0823349629876713	-0.136960824173112	-0.190988522327254	-0.239861959304369	-0.308491397068703	-0.338415058793471	-0.402191549380952	-0.413880536100013	-0.473497259321275	-0.498884651591195	-0.501453232507427	-0.472403014767097	-0.517948938722832	-0.486695619336304	-0.449113851262075	-0.496256832889666	-0.499693727309555	-0.520865043230334	-0.562628756930806	-0.612656416304272	-0.634694326889179	-0.675915174989293	-0.701309768668783	-0.723028714404689	-0.818419797296752	-0.901880638098171	-0.946110478943303	-0.968668246612991	-0.999696933098216	-1.06080738786449	-1.10317607589387	-1.07586292094668	-1.07614987013142	-1.05278651873049	-1.00679967042616
0.540078258912417	0.421726218516344	0.356202038394644	0.284879386966711	0.183431801206917	0.0691590819079154	0.00223070647341661	-0.0758117095259578	-0.117372974192418	-0.172222307379759	-0.213989010051627	-0.278297053127314	-0.349222406378699	-0.41612996018123	-0.467995442916562	-0.533487191270813	-0.593917570718681	-0.624169457075445	-0.703631985592164	-0.776931072500845	-0.779361792590109	-0.7951025480536	-0.832960095626601	-0.871995232863245	-0.883077909111406	-0.893067245982356	-0.897489739029941	-0.899705656368267	-0.919225524706334	-0.966842780474084	-0.947009109271954	-0.912879379412053	-0.920468316393576	-0.916280417112731	-0.899241638609521	-0.881410372021642	-0.841560692763333	-0.815930440016351	-0.845246062865584	-0.821777623926627	-0.817826721275667	-0.76703559509777	-0.773780049738162	-0.755152866584708	-0.765761059168935	-0.7505667712507	-0.768901604305267	-0.769462526501624	-0.752522158478679	-0.724196554065949	-0.726605236448024	-0.711996891871266	-0.690348306422419	-0.654304257048887	-0.637339047732029	-0.625833577320348	-0.660349770992232	-0.605607489696281	-0.60349732883405	-0.551544583006454	-0.531251652263507	-0.479795758769234	-0.457340745018627	-0.424048274244937	-0.353279967828506	-0.290181414697811	-0.220264206068025	-0.153615029523715	-0.10269744859113	-0.0983126205911481	-0.0202333098001037	0.0437179741075312	0.0642387129115844	0.0755655755843259	0.152216280491248	0.145899353575318	0.162282332568496	0.20527204284	0.172904083024873	0.168985978975014	0.206579923157155	0.189848445597249	0.131512851851598	0.151332727294485	0.0705147652179593	0.0393948484960267	0.0273013581046718	-0.0263446678662272	-0.0731013028061201	-0.098282666183452	-0.105017868609988	-0.14256492899778	-0.144957682400643	-0.182549816170393	-0.194669091480013	-0.230580677166528	-0.179547177296188	-0.168633884987964	-0.191862947603153	-0.141216367376431	-0.0664079051329777	-0.0946838067122511	-0.041154725801526	0.0396360482438485	0.0415295114832817	0.047887952854773	0.112046402991122	0.203094984802331	0.21772769153255	0.277369182734426	0.296361987182178	0.344629671342096	0.363164383842682	0.435897456917512	0.477325830866642	0.501975273237274	0.518490391096855	0.59111349072943	0.649399290630359	0.545589805334938	0.584352067317271	0.473825416509752	0.439549279622788	0.349764177015038	0.211573991313242	0.164686464634987	0.0391706783276026	-0.0735223107042166	-0.1340362668032	-0.211485739215705	-0.313362773463509	-0.407562140918274	-0.440346168923664	-0.528963505880715	-0.537736869959608	-0.591189030407458	-0.607140557105705	-0.669098204828887	-0.676337182849002	-0.687430803744059	-0.658639875146749	-0.654294417494652	-0.664801447949792	-0.626191959290811	-0.586982220225084	-0.619147455590012	-0.652454774342301	-0.62001971841134	-0.655548215407341	-0.636214511190262	-0.641993270640854	-0.689457770254129	-0.669741214000133	-0.73028268883642	-0.775596281831794	-0.840729522828207	-0.838953366486427	-0.929533733561552	-0.900607234278695	-0.928409538811111	-0.932934805614569	-0.894697369391087	-0.925900424819768	-0.823977734675203	-0.811473962515045	-0.781396015458654	-0.705740727878784
0.719116585103345	0.650252992542469	0.660328415840559	0.534904796177001	0.508063593093046	0.445018224020738	0.310825729760231	0.247785124596911	0.178073167770537	0.120711772838636	0.0401463054120934	0.0227291810070692	-0.0809550596429864	-0.144235068115312	-0.232824103664	-0.285249485659559	-0.346303356946906	-0.420907256675874	-0.455840361738442	-0.499455091291396	-0.547418758166084	-0.588807301741179	-0.61248047986328	-0.618410803741251	-0.665384588403907	-0.685662422311776	-0.719662011053441	-0.720670446767753	-0.773266975532676	-0.760587234268504	-0.817611858844586	-0.850343465647585	-0.855225579039717	-0.918802876917758	-0.901341293274584	-0.905812236215946	-0.922102084819302	-0.94985423358513	-0.944500985408141	-0.945811736392577	-0.950693414846326	-0.954936536750265	-0.955326874212387	-0.947002918819398	-0.950542851795845	-0.959577255401789	-0.965572736249905	-0.950340003267409	-0.97234165054641	-0.942218397198648	-0.958930394277261	-0.909676788139625	-0.884976623393153	-0.854383249997174	-0.847059861430232	-0.827815022647631	-0.835501550926896	-0.801980419337141	-0.765310140816723	-0.73540384455354	-0.715244593179736	-0.669683793437422	-0.65345440541063	-0.621950211090364	-0.570811208523906	-0.535026969882917	-0.507124333619366	-0.435878619160034	-0.426093031277031	-0.372717123726272	-0.368008937698862	-0.314688127816687	-0.262114559635237	-0.193974329286605	-0.185827983273819	-0.180845300372016	-0.169543094784281	-0.132539052299576	-0.117566129873611	-0.138255959499842	-0.120640094145488	-0.15288159164886	-0.213381594687094	-0.244548207212958	-0.249811512898621	-0.31562258157562	-0.31795601981795	-0.346621928622189	-0.349476175371933	-0.369003848365162	-0.379091591060422	-0.415667677660618	-0.401417079114769	-0.432578778058537	-0.479647437887665	-0.472875401821428	-0.452576031222557	-0.434246968733786	-0.441297998511326	-0.413688601583459	-0.388089066166354	-0.377154106007157	-0.368573762900822	-0.351262830010713	-0.311808565512207	-0.360713782486704	-0.312466712917202	-0.281623255076535	-0.212734742244408	-0.197019394441381	-0.170678550777208	-0.0823285207736654	0.0336674645781052	0.0978333327870616	0.130744090092123	0.160976237540192	0.21759868692131	0.281944111238087	0.294621557260254	0.215400538139584	0.170434110729892	0.168334267874172	0.0217351963459197	-0.0548347977302591	-0.126789890268718	-0.246262510417144	-0.344781845590871	-0.373006570759955	-0.477532361200396	-0.565807396325943	-0.690321912522367	-0.707294999208381	-0.732724439927409	-0.756371740794841	-0.75755596830568	-0.78263233866989	-0.778853147181226	-0.767378390654311	-0.759571482048244	-0.762707484802686	-0.752984142050189	-0.740551247940862	-0.720024510164994	-0.722165851599577	-0.717366724311242	-0.725208358445981	-0.745530547850197	-0.715443577092408	-0.703126163932516	-0.708105928369916	-0.729750772789959	-0.714792265762781	-0.711403377737162	-0.700930212862931	-0.754895347800521	-0.779958971832985	-0.694882608108169	-0.709400020423699	-0.695459762147722	-0.618736676804234	-0.64577407603025	-0.608620386009232	-0.559090718269802	-0.524329515830861	-0.461834600196899	-0.417185935021024	-0.395814018537988
0.921504920812647	0.838753645295235	0.825390879194913	0.76901784259123	0.734560002231924	0.675705746411334	0.556175571605987	0.56836828341564	0.503628436419837	0.377465428271634	0.390395758014125	0.327817358246091	0.237638445580023	0.248072424881852	0.16495724525314	0.133616464420238	0.0430017008167649	0.00599208608509381	-0.0637945235424695	-0.0933081203366765	-0.195863794018754	-0.226296764581896	-0.262593914474174	-0.339232437612856	-0.404531184460341	-0.435370146968661	-0.505112853168323	-0.55593070239448	-0.646887634647501	-0.598505695070772	-0.683718404613835	-0.708928093031787	-0.736532894492691	-0.802638107256779	-0.796195804068384	-0.877295658995686	-0.853759018222942	-0.885762224752862	-0.89590303559784	-0.922245740575854	-0.93423369249418	-0.952394507964008	-0.940364010142618	-0.955839905131829	-0.958964769565918	-0.946136659588512	-0.974713768370092	-0.960421005316512	-0.980671741056797	-0.956980056786952	-0.954517529759546	-0.999892887274618	-0.961121585062502	-0.951629475660228	-0.949116027035151	-0.958745183710077	-0.96532645670157	-0.9710551698478	-0.937568935734218	-0.959868265637864	-0.912592323974174	-0.89357135999712	-0.840810616550365	-0.86215107184097	-0.858779740108715	-0.777559752125105	-0.752931325811512	-0.728327564619548	-0.730290188156785	-0.664359978102696	-0.652160541262148	-0.59878552209167	-0.572814936420852	-0.484154636085378	-0.495250421322223	-0.445783135151128	-0.458863504070415	-0.46413673880713	-0.460321011797223	-0.492507488136466	-0.48519958806655	-0.505619004179021	-0.527385624048075	-0.551433238712903	-0.562138266299463	-0.583084766197201	-0.582539827799452	-0.63834570980798	-0.620079122699636	-0.670188561488193	-0.692935624972608	-0.681888816384283	-0.716488731015945	-0.73909880130208	-0.786458741999894	-0.768919781937989	-0.781170990899153	-0.769434407609639	-0.790315291483411	-0.809552467635724	-0.762794189581925	-0.775215775961956	-0.73259747185597	-0.714814894238843	-0.70433060272091	-0.68993502860121	-0.658423851949973	-0.572229561239028	-0.499641057556441	-0.439533711612147	-0.386577314347533	-0.302115169300995	-0.272010157804161	-0.184884109306477	-0.162740277609562	-0.170259191556867	-0.163992409082047	-0.106413843529627	-0.12815211071558	-0.182235242797045	-0.17923171169354	-0.260304018688898	-0.315503750906225	-0.374245102640766	-0.43661768581243	-0.507937968369959	-0.575473944904074	-0.676333186685209	-0.741447101733308	-0.795226707950136	-0.800152805236449	-0.823754490043138	-0.817654754433904	-0.841427693959704	-0.856181967064641	-0.854538486021584	-0.862613612511966	-0.836409703058473	-0.84149038763544	-0.864830405002003	-0.835327629335178	-0.833924450331835	-0.792696971985603	-0.764327837835231	-0.756840514488831	-0.681478506772272	-0.668038415336453	-0.674246924340547	-0.59907135088819	-0.580069400538224	-0.524799654910347	-0.514728886079754	-0.50129631370241	-0.474489957934973	-0.430708049210529	-0.44824577250992	-0.434123993307289	-0.429960374668936	-0.420304153275749	-0.395155017821191	-0.380348820974393	-0.350536654963249	-0.271966589916538	-0.285571384902594	-0.195142751439378	-0.18010300895789	-0.167345026160815
1.05609422448141	1.0418635207932	1.00548318991556	0.933527009117617	0.959228059202147	0.961745653907489	0.853134096602377	0.820259105720446	0.734235728025675	0.768225682555932	0.714675330688434	0.684628599006392	0.619588600505413	0.572185931238419	0.511442305775943	0.490092356442576	0.440116961745873	0.391854359545678	0.261746338248836	0.243530861889032	0.116005851363991	0.0828843957308408	-0.00749097641119467	-0.110383714272064	-0.159318166211673	-0.191345915517705	-0.276831236074872	-0.307117260313797	-0.345392536893758	-0.3863759034685	-0.426831322715405	-0.458292214301129	-0.494557859370415	-0.540764015883595	-0.515464492315459	-0.580579924829419	-0.618484178327361	-0.6597952886122	-0.703525042284057	-0.686192150154443	-0.727356084943432	-0.739617836207847	-0.77518427208829	-0.789149620993342	-0.786351007537607	-0.862492492542647	-0.902884132738676	-0.905640133716848	-0.935487626008494	-0.977111300507696	-0.9913557131434	-0.99404562389587	-1.01771716245404	-1.03881346543178	-1.04336245074667	-1.07777313440179	-1.05890725587064	-1.04169487416592	-1.06197883228803	-1.04977779883645	-1.06006076315667	-1.0549243564125	-1.01895332552818	-1.00418535429924	-1.00292290276027	-0.994943053187451	-0.926134736449239	-0.914772124639691	-0.886464912843179	-0.856397837722007	-0.812868832813175	-0.777916579816554	-0.741712466033474	-0.742928899911946	-0.720044185915132	-0.680447052003972	-0.687364282314363	-0.695211177749211	-0.722427145553605	-0.713987131842963	-0.756315999584753	-0.750719707282194	-0.742089694500143	-0.776822609105672	-0.822564583270882	-0.826033198737567	-0.855277891213912	-0.868882461690459	-0.924635486210656	-0.943748504358559	-0.971056107670516	-0.998460872573179	-1.01690997491151	-1.02573580530857	-1.07385016598854	-1.0922677069023	-1.06489233028528	-1.07344103049011	-1.04949547818669	-1.01445195283018	-0.997715093321702	-0.978451317228348	-0.943407443296341	-0.906861946231023	-0.845151241268827	-0.835645862646875	-0.747847685845526	-0.7511149218953	-0.699496804580406	-0.700136027644493	-0.678502202065921	-0.654698473034354	-0.664996748302087	-0.571555607572405	-0.542614240175713	-0.549969874995614	-0.486094628057077	-0.486272097044174	-0.446244925770949	-0.458376988951939	-0.515820514210525	-0.528458790035589	-0.540815804292875	-0.578677394844769	-0.598181518264442	-0.63408882644085	-0.711064680543928	-0.748558394829465	-0.770285528753636	-0.863600614760918	-0.870003503029349	-0.944598657906174	-0.914214277262558	-0.91030551252516	-0.947559576892823	-0.921280150203329	-0.925752645698535	-0.88210612286278	-0.853698432931786	-0.819719090595758	-0.785424657043495	-0.718020303727185	-0.635873274981025	-0.571172046145151	-0.486327376139788	-0.453164363654807	-0.400406885518862	-0.321251738101522	-0.310077427650244	-0.262330514083924	-0.225633619041985	-0.201920178749729	-0.152225476663313	-0.165393238750744	-0.179327441300557	-0.180699304531529	-0.204837180204762	-0.204335932173146	-0.184891546155853	-0.186616065572927	-0.123895705378325	-0.101150910472487	-0.013758998188143	-0.00970941535429974	0.118939311672299	0.17037190905339	0.247684433815442
0.97589237363079	1.01773544084617	1.03116130086885	1.02578342666378	1.02754024897497	1.05507839326052	0.962257371361135	0.95466605750469	0.861429883590895	0.902451918903654	0.872453866800056	0.867173224465957	0.84666955895303	0.816473692856591	0.759092981007401	0.65744308172307	0.617548834252536	0.575175486566679	0.558921558983827	0.464394413238129	0.429763894185528	0.325121955795906	0.335768524116335	0.290253063115414	0.202844925646277	0.172380013221519	0.129409827079869	0.101998500387857	0.0378403911511809	0.0368923266826973	-0.00241869006295744	-0.00424622707887584	-0.0836972118388683	-0.124536106252449	-0.195493953210995	-0.243538747781197	-0.312206996920267	-0.360829564733628	-0.439924027195265	-0.452236337459863	-0.495532253848772	-0.560126677908494	-0.634285375512675	-0.635986612950989	-0.695022852374017	-0.7376811312229	-0.794135215024827	-0.836259378598986	-0.869381593945599	-0.930551644458526	-0.946255399505006	-0.98741718401029	-1.01709919930265	-1.05412448641934	-1.03384552838114	-1.06166355401513	-1.02287267700113	-1.05877768123734	-1.03504379294673	-1.04471738519103	-1.00752380609618	-1.00579409359383	-0.981099194879182	-0.975933594000015	-0.972919986388018	-0.927213830292723	-0.939155991610161	-0.892003719881224	-0.888334438255775	-0.860695034669369	-0.840802057770669	-0.812521169977783	-0.832309063604238	-0.820840657601577	-0.79327320377153	-0.831268485807964	-0.817818767085789	-0.797682467531555	-0.824978220697579	-0.847064286921257	-0.883003085732752	-0.951550009083333	-0.930232982975931	-0.952850369057174	-1.00203542000111	-1.00131558517885	-1.04535653664672	-1.06046968716185	-1.12248338412032	-1.15547271228862	-1.15489251683525	-1.18430994190277	-1.20517393542192	-1.20413357344134	-1.17377679106595	-1.17078343077679	-1.16757237258545	-1.14086150382208	-1.11235907780898	-1.08063008354809	-1.05302816890124	-1.03233674044192	-1.01983751869714	-1.01437108351871	-0.994459227744478	-1.01292031342691	-0.979615458707916	-0.990020279251209	-0.999196002394688	-0.959448463779339	-0.962828160227092	-0.926411213337095	-0.8729911332381	-0.816494182427802	-0.781835678786082	-0.761860999546283	-0.689224781493652	-0.669977373926793	-0.59841696243474	-0.574342260791098	-0.585053525346344	-0.567672580689302	-0.595003958145477	-0.633938656524887	-0.664687581027598	-0.747058447424265	-0.766664178609898	-0.843663832399758	-0.868247860556879	-0.918556986835618	-0.938869021161678	-0.945549949184174	-0.949587501026827	-0.948480219899898	-0.922462238384617	-0.879385786214735	-0.825401477365623	-0.732539086336784	-0.651080555912985	-0.569951431357246	-0.475401578541069	-0.423298470260921	-0.320244261117375	-0.212972937812496	-0.162513798018486	-0.12043324568684	-0.0367058469669183	-0.0232016012374899	-0.00859232005816704	0.0533136204454513	0.0496559504158302	0.133135188495356	0.143607120988754	0.141678946473	0.121675283475428	0.151872526353186	0.151791836860432	0.172275920656028	0.209112217696596	0.231535120168301	0.295010269287918	0.338672090931512	0.367652504419847	0.47462137443565	0.585477884251059	0.594412231056896	0.694433094829912
0.763102904341589	0.826699223004826	0.874261077153778	0.902689455728541	0.904928147562569	0.937332767908607	0.892525313324008	0.967136700026488	0.939685684992921	0.946152210329795	1.0022030864133	0.959863709835195	0.983618313723214	0.978872078759431	0.907964023890386	0.93761709156652	0.903701184977339	0.828105919056669	0.819444966714213	0.747107900852011	0.728088454532046	0.665646282562413	0.629963933998488	0.644331543056599	0.529547056059523	0.549085909594	0.490906161595616	0.434195426045874	0.403255036812789	0.310314376876832	0.325816026033978	0.262079013961457	0.237226363925887	0.119375847779221	0.0442257078269115	-0.0217726996671012	-0.073987995223122	-0.101256120456687	-0.159793121250498	-0.260304505733813	-0.281503226960823	-0.327483540998601	-0.360621585358298	-0.373513428062037	-0.440696735165797	-0.484187872925088	-0.564506446954348	-0.591024200596518	-0.614260143364773	-0.675907967190931	-0.729787558885732	-0.702313997291673	-0.767364124633104	-0.800152554304012	-0.762043136534517	-0.802802081405121	-0.803438209511633	-0.831862951254326	-0.859631332379577	-0.804863019927512	-0.825571527801372	-0.83166763569404	-0.840707640408075	-0.837197547090228	-0.799572402315952	-0.839192974156964	-0.831268340859008	-0.825482858383746	-0.806954884201815	-0.817724298258922	-0.833049094848415	-0.86585931692899	-0.80622810392483	-0.824799407738584	-0.857892836005096	-0.88828241177265	-0.846627439428562	-0.867168202957004	-0.891348028774284	-0.948217060233226	-0.955116531951785	-1.00205620800856	-1.00060108693298	-1.01993306471801	-1.06616889478718	-1.0503746375503	-1.08138651321772	-1.08637374672045	-1.10765669681029	-1.08795673629435	-1.11132742949562	-1.09764452229766	-1.09774305450759	-1.10692871899937	-1.13269724373317	-1.11525826116876	-1.14188419828586	-1.1188677688057	-1.12156067120585	-1.12794115247349	-1.13407062706792	-1.14037362789076	-1.13600978037781	-1.16321924114917	-1.18442203635907	-1.15724318846535	-1.13649182939084	-1.14188354850455	-1.14185759778209	-1.04904716201026	-1.01163682435421	-0.951620644963936	-0.925865056329196	-0.875161425857928	-0.799459347479725	-0.701820583225385	-0.671437367699751	-0.669334213298292	-0.650239803940297	-0.616521091006462	-0.62580909193123	-0.656933833700711	-0.710317787175164	-0.723149251639287	-0.729605571619964	-0.815250717089404	-0.803687126806569	-0.798915842221337	-0.855074628615287	-0.857858536780878	-0.810779081151453	-0.782142705582498	-0.726856623454189	-0.685826766058353	-0.621293464771864	-0.55366741678952	-0.466469060457379	-0.407120593029404	-0.300735932624991	-0.265701128158141	-0.199273313161284	-0.134291060485684	-0.0513941939433788	0.010080168664406	0.0747966569034969	0.129772359342685	0.13002050711896	0.253240662343523	0.279774072475264	0.385003975113925	0.437441877310154	0.45556775127789	0.505936083651778	0.487954538426892	0.583303559838961	0.563680707305008	0.596214136892101	0.57728407774347	0.712760198563711	0.759337223416197	0.660703333181094	0.709941032526466	0.765222871316272	0.727030180091095	0.775574599228461	0.783977960792544	0.736953089205045
0.534204132655086	0.631553448670931	0.718239627326306	0.705395874419043	0.742774087890474	0.808193808876714	0.830880783146088	0.900565259468332	0.92983034594017	0.866801389356367	0.925678154961131	0.96354284903829	1.02646907155617	0.98526307723907	1.02855456854046	0.995748452723995	0.981260063331083	0.908065048994214	0.842379489753336	0.917030636713858	0.817216682852891	0.798886462842115	0.81131914821707	0.730280366448841	0.714842203923512	0.650032903240303	0.669583134123073	0.596217870651415	0.617191417457497	0.564592129795617	0.54734306556888	0.447434315731289	0.456685830335834	0.389504708944535	0.375030839834662	0.386073723344107	0.307775057288849	0.258852388185246	0.237518671972112	0.177592871173345	0.143400664014407	0.156358769636898	0.0891929252183211	0.100611637978513	0.0318160765758791	-0.0618646014783032	-0.12667663458542	-0.117273324389332	-0.194155842963192	-0.252513276505621	-0.306536992477963	-0.319541949031304	-0.387500275244934	-0.43384379456818	-0.432259039082783	-0.473104479894841	-0.530008450629069	-0.592763870323459	-0.608547100104952	-0.607357403039222	-0.660700105064489	-0.655610327377882	-0.695586640838353	-0.720601167264022	-0.700061907561887	-0.721471933091819	-0.714915754310574	-0.752405445052576	-0.764354220553206	-0.738645555928893	-0.748529992607438	-0.766461264232783	-0.763144264082833	-0.779746677593693	-0.772029805943892	-0.798909607437531	-0.805545462983806	-0.82588692130058	-0.805925947247401	-0.819494903353689	-0.853810251575274	-0.837265916161566	-0.870531042290315	-0.879011563153964	-0.861050703623662	-0.842960337434674	-0.861252365347707	-0.850742953476744	-0.913090114220041	-0.933941873814845	-0.958268195221826	-0.997119841200237	-1.01886953471305	-1.05671192622527	-1.08398873684352	-1.1002016944785	-1.13976737058097	-1.1936477705954	-1.17399241061765	-1.21865152924096	-1.16750292881048	-1.19080176196939	-1.13925127134712	-1.12369263822595	-1.07854243735835	-1.01635402437871	-1.01274220831113	-0.975321901434411	-0.901353977576923	-0.874106256325567	-0.829088434937382	-0.814003838743253	-0.77843403321885	-0.735416640735614	-0.746495499086291	-0.71407128732212	-0.732245911503163	-0.708122749585189	-0.679002415352605	-0.67712970519865	-0.676409837390393	-0.68951096131495	-0.684695969877974	-0.660616026356305	-0.591668273904667	-0.590753938420762	-0.616411091529096	-0.568650269102409	-0.553229938640819	-0.480079658449451	-0.463526804965663	-0.417512113345423	-0.401710618590338	-0.368650030251932	-0.332147430010182	-0.259502338282534	-0.294748019442149	-0.206278903035725	-0.157741338756746	-0.0694743810062647	0.0116344058390848	0.0962286064868601	0.168481111838376	0.318012363004418	0.392087546142686	0.485637510109669	0.622086225585489	0.664629348374137	0.728062372502606	0.881729637647202	0.913456881872669	0.91397098585315	0.886971286723402	0.934498153303038	0.934750707979955	0.902329780493422	0.913253423148623	0.852611498152592	0.889786258177154	0.836096839981819	0.813187636751813	0.850674596571497	0.857895543858397	0.847295284074836	0.811439497644609	0.776624769125211	0.840917744482416
0.149738944041813	0.243619757313535	0.289266658094942	0.366857983547575	0.437925376838883	0.487348419510779	0.542348516160063	0.613787045521456	0.60414720785041	0.629303456302692	0.679584788648251	0.78050580343943	0.809116961538727	0.805813879887487	0.839777780846912	0.882727942801881	0.883877334633826	0.854755447380288	0.793450906783588	0.874544009513684	0.761903551022835	0.816435277665603	0.801994293633648	0.852444442781943	0.861335559223623	0.804076777418369	0.807958122359649	0.811549795562473	0.846153032322187	0.908969599639662	0.917293820560221	0.810048677513292	0.787072834909041	0.813439882642557	0.76331677195	0.793241828159807	0.686534950242991	0.714289116725546	0.658438160564436	0.623442717398154	0.587128027941333	0.559077713658333	0.454171107244597	0.42942614340404	0.368483459350022	0.275161161352498	0.2450928058572	0.157410255556714	0.0968587023765131	0.0242433783492882	-0.0396614391914908	-0.120343324024856	-0.173381493404735	-0.232024944448367	-0.272345869539598	-0.295029519175028	-0.318197861276946	-0.361582182130352	-0.406461605279948	-0.423381801003829	-0.439885607640387	-0.43730528827868	-0.428837864801458	-0.414620432280945	-0.43953919390949	-0.440524713113844	-0.460668557145252	-0.467686974545424	-0.46205093139667	-0.446352995122947	-0.420022247235145	-0.432222676290263	-0.417283007481066	-0.424736202402469	-0.433582573940211	-0.399490993543004	-0.430582697601017	-0.410006003331322	-0.435764529629642	-0.46041149616799	-0.467584296280774	-0.498437729741569	-0.510061646171177	-0.592063560560387	-0.577045395403459	-0.627168416441829	-0.65578764811046	-0.697872973648951	-0.750645633121732	-0.766039816875229	-0.864606219827597	-0.887954777649649	-0.952298874823692	-0.962178940147486	-0.97141033602084	-1.02600935967274	-1.01649555192096	-1.01483675552207	-0.991899245243899	-0.955653236096169	-0.895498008499973	-0.860039082839707	-0.862048244960058	-0.812720747874656	-0.749423890568336	-0.764170816843395	-0.720278636260349	-0.73104995534778	-0.709426661395775	-0.731871806547373	-0.709653872023353	-0.759915090254813	-0.73445436866649	-0.723534473108663	-0.748882187881275	-0.689323782817442	-0.643738915931467	-0.599502651629584	-0.561619653979021	-0.511339811454992	-0.44471162689125	-0.400908411805919	-0.370660093690083	-0.32859741732818	-0.268497408391894	-0.266573148632345	-0.209620501713288	-0.209293636170722	-0.219715060137683	-0.186334995519502	-0.237219663733486	-0.228534591719863	-0.254968761459664	-0.240810792588776	-0.196323284241818	-0.132163631754247	-0.042422876492035	0.0502865578871192	0.135677848747129	0.21777200317753	0.391384957598662	0.476791195099669	0.609214337404319	0.826993075612429	0.938013130150782	1.03204953997877	1.11241838919019	1.13615755746618	1.16412180718802	1.12316100599048	1.1618767078878	1.19392147422749	1.13530745931086	1.0979148556762	1.10810602844328	1.09380210968877	0.982419371733626	0.950258664294722	1.05975258111905	0.979580832555282	0.971610203106368	0.938707963392428	0.924247876772139	0.982551387399865	0.991576359057857	0.961384554767669	1.01647036795432
-0.24263459141438	-0.167815563432773	-0.0728904787579003	0.00598041629930715	0.0739718451393146	0.0924769821385928	0.14503789924671	0.211813940117774	0.298106717266904	0.332276186557268	0.465769186714091	0.490724638437896	0.565368507166337	0.590677580980069	0.648624939776097	0.621785486400955	0.688320157177562	0.728179408011526	0.738619975304366	0.791944563722899	0.739482713868816	0.823483436998454	0.855810326070458	0.876860473007015	0.901738853990602	0.954754957396808	0.977442821969328	0.970024238955885	1.02861927855315	1.03861885395911	1.00383458918245	1.04322706473859	1.01782050872269	0.930872426892112	0.941288371708928	0.927013066794423	0.890120773146421	0.834768530183153	0.750724451540611	0.717243635650977	0.707651128288864	0.656553233598711	0.605719771715294	0.591065352064678	0.510004822052205	0.443067647086454	0.4114274534542	0.338976873499728	0.296404568181817	0.26699515348178	0.173586304326278	0.152044025518459	0.0956103439690469	0.0691703137825551	0.0535885134352841	0.0283586857532354	0.0191732097869274	0.0252726982263146	6.61013950765122E-4	-0.0226809265814815	0.0155073450057793	0.00699243967077313	0.038403290633303	0.0172272405771957	0.0286579218839014	0.0569230742017829	0.00912475305344972	0.0216617716804483	0	-0.0052111418174055	0.0263726370086955	0.035969659156311	0.0241034116560908	0.0118807676277277	0.0608812650238691	-0.0155276155586823	-0.0505748022960855	-0.0714898965779946	-0.110732389530785	-0.195529827508464	-0.239070485704348	-0.259725805755304	-0.3719701577065	-0.423509482242582	-0.450041230943345	-0.502001194297105	-0.531652566257783	-0.55324145606976	-0.580074430103881	-0.575806857403119	-0.628297278153651	-0.630800302456091	-0.626688511122194	-0.643725458064792	-0.623746835464011	-0.621967449662931	-0.623530732825097	-0.584060790151521	-0.572285678217671	-0.572658216716265	-0.564137210617622	-0.567944868516172	-0.544070408616412	-0.550693932532175	-0.552997046171367	-0.544566724089042	-0.588559202548828	-0.58827010541346	-0.617342404264707	-0.619423828785176	-0.600424919110626	-0.598908386501267	-0.556251838439356	-0.482494248692911	-0.454746927202847	-0.364595905895366	-0.266958862430145	-0.196404575889072	-0.142755299173243	-0.106576226979535	-0.00526921156810137	0.0396182976368252	0.018787520315473	0.0104857593545962	-0.0127287713533159	0.00922810709669385	-0.0463823177130973	-0.081300783259928	-0.0974178164864436	-0.0803814635258129	-0.124470015852676	-0.0907802639080519	-0.0530704889731027	0.00271208942370565	0.112287758853013	0.285515360841422	0.384116366745661	0.439521434455004	0.590587525789815	0.684396833652978	0.779819404695753	0.946958258370794	0.916302986095325	1.04479368383079	1.12353421944387	1.18374566919824	1.2523904937694	1.20490207187373	1.21518408358172	1.27656025221471	1.2063270216422	1.26266105629765	1.26926555507036	1.2694119313554	1.18489586124072	1.16845964863679	1.22159513515917	1.09736935784531	1.09611014368046	1.05927919609949	1.07265983822473	0.983362154973522	1.11852587306241	0.940838706316453	0.86070696688428	0.843211214358968	0.806498984333754
-0.543379784057367	-0.516410198393476	-0.43970386276449	-0.403283777609286	-0.372108318193165	-0.258220390476475	-0.225371815449093	-0.19359883284558	-0.100320402033823	-0.0320500319550708	0.0633625202725908	0.131904125744638	0.188950964201912	0.280937716600365	0.305984034710604	0.406495848340721	0.396872940058057	0.499006529560462	0.526174513762729	0.610374095041882	0.592197180171458	0.625602594316418	0.702642992609346	0.743230257689097	0.722235226448597	0.816079513502038	0.799682274781365	0.874201916093515	0.921725388174892	0.90320707162678	0.913460367616228	0.941627572229038	0.919673065351491	0.943773766653891	0.90004724133932	0.87339464445141	0.874069167829984	0.913998020073896	0.826460988726997	0.881396922448969	0.819105701580644	0.815077706666669	0.842724635134249	0.835347364020349	0.827122305237086	0.761226024215559	0.72587228719429	0.74243730190304	0.72488226028671	0.645113710745412	0.639691103896175	0.594836137772925	0.538264819181617	0.575416174072885	0.474895114622572	0.462784654169656	0.480151695799187	0.41848954623654	0.440742923472502	0.394116847451958	0.35428518323489	0.420454604209237	0.390455765051791	0.359076159072887	0.352621759486221	0.368353271241523	0.377614651075403	0.347978542510006	0.3474021573674	0.336682029921454	0.335887558890505	0.330158012476407	0.324497566037174	0.315126744869815	0.277585248361027	0.246568760770157	0.22322057950712	0.189213302722136	0.121012561415234	0.0607048540990331	0.00579835989010894	-0.0430232398273539	-0.0563035181343454	-0.0938365988489297	-0.104766633770105	-0.125591205171217	-0.106771316632856	-0.132263812011356	-0.112644844830901	-0.139995205913289	-0.173326693488932	-0.1870071103745	-0.200108865645589	-0.206350034398704	-0.208101381093367	-0.247639144720577	-0.258408351082044	-0.299991777544487	-0.344885853550599	-0.365986943624742	-0.39466510928306	-0.418414517884276	-0.424298335118473	-0.439237949999012	-0.418890681488197	-0.419590439448377	-0.389393103477775	-0.347060312429444	-0.291564996492673	-0.272896032740014	-0.208730588466443	-0.158621391548132	-0.0791518873453028	-0.0456731348349499	-0.0077191327617499	0.0408495001767248	0.126204293399924	0.125004903389698	0.162957943353367	0.162567082923868	0.135631495853734	0.170332059625278	0.162952390341069	0.17752750335493	0.15598922454543	0.124403813521681	0.15524063839201	0.183809585099657	0.274888534365046	0.320310843963676	0.303521786902057	0.431296476626564	0.468140151406593	0.501538047356973	0.633132714521664	0.706759969648342	0.726571990027584	0.741567828471858	0.795795882096289	0.8600659211993	0.876686720926446	0.967665336627801	0.991533298225837	0.994890815290742	1.14869461215122	1.23192269049156	1.31457495348227	1.34414376678879	1.36993497548206	1.46759067866495	1.48822270163916	1.52457000411754	1.49840848393104	1.34723960470715	1.31378871885135	1.25240058810249	1.11202979859633	1.09561858224428	0.997917007654465	1.00865024367215	0.874631340235367	0.831189145861849	0.85932046250981	0.682049684819566	0.709471847734604	0.594486198258201	0.524214622856774
-0.791962883058485	-0.760258248916452	-0.708659451010376	-0.685855507955201	-0.633278778472551	-0.591471508636035	-0.559230123741178	-0.49424730507913	-0.448307982465442	-0.380850130362807	-0.346976249513688	-0.282655100202792	-0.195971526731172	-0.0928803373857995	-0.0327980439003158	0.036184609886268	0.0730270259352383	0.107466351098318	0.168421124647273	0.236864421419797	0.284053014721459	0.350594565390133	0.349046379671102	0.431119991571411	0.496304660877217	0.578319595777531	0.537020959641318	0.715260079669957	0.683230708452544	0.753138776438454	0.829550255544554	0.855289187888558	0.865732542719484	0.875429418664684	0.844310690016023	0.96323457307038	0.953819653904026	1.04481891023382	1.00090583008064	1.00368565606976	0.995365341318323	1.13936579743893	1.08010222996964	1.04368848838625	1.09078997967941	1.01428945045208	1.06377312193626	1.06072027936886	0.953708534269756	0.930575311371553	0.908301941509356	0.825697430179814	0.840730023312586	0.776535942437398	0.718228764567227	0.67082629909782	0.61284909388063	0.638894520133368	0.597722768384947	0.57604438207715	0.537371026773086	0.564937015170615	0.573842638048033	0.593464737996074	0.568067081182271	0.59754862132781	0.639508885505757	0.634832739892542	0.629165731656294	0.675526911161017	0.58522496399749	0.639792494061216	0.615615606522983	0.616697020156749	0.569031460240048	0.599537370902349	0.589203193724409	0.568297066699118	0.565301851023682	0.527624349992263	0.498730173773326	0.51676179684238	0.455758912695404	0.444669685903574	0.416771028871199	0.390230849608322	0.352918432478733	0.325452553265913	0.265256197968684	0.191907206712791	0.13626766784597	0.0884389203253246	0.0106345389130645	-0.0463645732229447	-0.0906455734237799	-0.128535569854075	-0.154117195638	-0.197331637445704	-0.21079823885727	-0.216323319425677	-0.228897748721614	-0.185262666282054	-0.129272693169993	-0.110200179585624	-0.0601988883390846	-0.00697758786737986	0.0654711211543793	0.0627812516324063	0.156612734249721	0.140248609473176	0.136967415076416	0.123380746856631	0.127080140044942	0.178594332595612	0.158836302128028	0.164565410492472	0.234704525043453	0.220632363419389	0.261810628081563	0.32998582122636	0.370851936101691	0.37413919537062	0.382814136464873	0.486543900630264	0.553933813656	0.598481631454544	0.60751560396127	0.725593235096434	0.711431450011966	0.78594410774782	0.7624946067854	0.795579160265755	0.791449959914862	0.804355712205107	0.711119697695572	0.718330154789597	0.723759202012106	0.745580562171812	0.71879927544193	0.788981465338537	0.92122244490765	0.888164167981232	1.05698981357488	1.14260353658507	1.27966848954919	1.3601235574909	1.41083091013622	1.48479838946936	1.45139035598074	1.42632015196807	1.45704618533104	1.45293186443019	1.2817135695576	1.14757445721399	1.06814352567628	1.01528075836591	0.909896960003589	0.876563011080953	0.720635920189983	0.669880448666499	0.632328942521347	0.587491909064677	0.501172146554421	0.46650441259735	0.427969952492309	0.317252015984114	0.290358599814349
-0.911007752339751	-0.908230321256758	-0.902864615719211	-0.88929386065056	-0.847350460443808	-0.821255025594933	-0.790857546417006	-0.736082312949109	-0.727273558006688	-0.714651966127239	-0.676180469870755	-0.59138411738114	-0.560218599282323	-0.467470668088683	-0.367260663855808	-0.354041297044069	-0.296531405062624	-0.26141052246335	-0.227168412458008	-0.150580890209393	-0.075196076649904	-0.0267658642421526	0.0395973138093437	0.127328284910353	0.19206506499079	0.310438881600286	0.358080850763895	0.464401170251716	0.581354919746683	0.588763972340445	0.685713453353478	0.741047794333512	0.801530101943448	0.854419399385366	0.935337367361858	0.925087292832475	0.957882876703396	1.00819658278395	0.968429565387895	1.00592333885818	0.995025243208783	1.06393327056138	1.05324193218021	1.00957413501963	0.995545875023324	1.00630365178883	1.03997184449801	0.969361098016789	0.984551897671083	0.95633090008259	0.966061613869822	0.940831902275058	0.891010350444262	0.864727160677754	0.808310520001034	0.785921896142365	0.80712304247261	0.769784240346289	0.745392977447286	0.776223674769501	0.813669974378055	0.835756078972697	0.837909465450593	0.859942001626823	0.923430947576216	0.90622455214233	0.940657900976015	0.94820423173093	0.991174490591359	1.01620497524048	1.04902725085939	1.04464008732555	1.06196543285639	1.01841729499987	0.995611439706516	1.02537866188713	1.04544652852943	1.07528953631853	1.04174931922168	0.9916228406073	0.969395328713215	0.89216358878309	0.818821352919242	0.764197409493703	0.700719303460015	0.582674598079133	0.571910644771482	0.490017518504965	0.439955110622173	0.364555714542334	0.310349012049925	0.192134266607836	0.129171875450227	0.128721672383081	0.124479992857322	0.13337396229842	0.0753671104185767	0.0938174699437581	0.116530449866607	0.135072859841822	0.187564093536353	0.207057068728114	0.271567092826306	0.269171788625863	0.304150101338256	0.314286880916409	0.257183541440612	0.263391298560491	0.277805073884327	0.237477608923633	0.215970282518803	0.225587460581209	0.218319003206228	0.252323487346497	0.287759287768975	0.390664936681646	0.456903242816023	0.56971047452603	0.604638112317885	0.692844487206814	0.842963873556762	0.836216655459124	0.960209640888106	0.967017950171063	1.02939421656449	1.0134146769223	1.04433215048319	1.01636672962937	0.952654713508754	0.932969707618533	0.817809041813393	0.793931334695435	0.69234402364093	0.758803248571654	0.744754215021553	0.698001818371014	0.761282795141519	0.779801179935221	0.846325823564946	0.951564159693407	0.964783385828456	1.09875843667061	1.17003111704912	1.20914272401945	1.26454382497771	1.31214355226874	1.29375119664047	1.29211167496445	1.23451390419003	1.20856625584319	1.16653420306857	1.04640003883628	0.999987967391631	0.96592114375579	0.834219793688054	0.755484784147205	0.632086800416418	0.581791186735315	0.548533581550639	0.436873166370395	0.35612660017103	0.313535343152884	0.264705764340526	0.150519398141004	0.0853605391231405	0.0414439771548808	-0.0444582331810717
-0.90522534122481	-0.90830133896916	-0.913360122659605	-0.918260639715784	-0.909215579525827	-0.927095840442387	-0.897567726326671	-0.902145268264381	-0.867921918054506	-0.881127358711576	-0.853668301879206	-0.830039379275096	-0.79690551758793	-0.755868825000349	-0.684929013221513	-0.640132548484932	-0.61128107659446	-0.56080442452258	-0.541901437306507	-0.486091992869886	-0.441187614284563	-0.350291114559701	-0.266966607991395	-0.189807818844865	-0.0834649636420512	-3.78242529437159E-4	0.0666241319432027	0.138903216767994	0.225498884571645	0.309898137664146	0.402634478143152	0.492386630288677	0.550276434456073	0.632663076951127	0.659041454346093	0.690962340112071	0.726278702449911	0.737762453535324	0.790785062802661	0.781120069680394	0.797816370843462	0.862522718670952	0.852354272410999	0.884991884569295	0.871912251174971	0.973370940582827	0.998472110691205	1.00161624645608	0.962834478830411	1.00755283851239	0.978567221507024	0.995841143475762	1.01438966025514	0.978759460639799	0.978225260216441	0.973479845075051	1.01515952666612	1.0146753420035	1.00115673441549	1.01037585419959	1.03236199244937	1.072454899943	1.11059196164593	1.11383017087775	1.16710910103028	1.1797614415864	1.12068641651751	1.22191962270932	1.1941639487424	1.18948651264723	1.2409685193957	1.29206963503142	1.31124923233829	1.28035570323187	1.26623055205041	1.31431127769463	1.24696069151894	1.20191467503565	1.18665438558363	1.15376096711491	1.05433000566657	1.00089998447214	0.919718464417091	0.903876554257071	0.775651969334682	0.70478861667049	0.65804214933087	0.581836804231229	0.532867235629891	0.523135724452401	0.492326335890004	0.491360787444157	0.466341496074142	0.436012783349557	0.417246223786418	0.399264189988045	0.380549528500228	0.373959136983326	0.38077527939938	0.331195811634256	0.340844918698245	0.314860096455413	0.353712087320904	0.286765306820828	0.297959223484354	0.319525229632067	0.301038559688988	0.230474055700272	0.330494341163684	0.336638676892499	0.352041366861798	0.401986911552454	0.499110909391355	0.567200715886439	0.696199077063378	0.803186208684456	0.907239623285676	1.04782934659682	1.03722481189525	1.1112055029093	1.05582414497434	1.19562493761054	1.15557297441387	1.11405562506203	1.13900751302686	1.02129925695818	0.92336427684858	0.970186724228035	0.919364411773629	0.935395585062085	0.872999503170785	0.874165270571727	0.902742594466729	0.897560194091694	0.825235286014203	0.86697101360292	0.85989361995009	0.842966188173849	0.897679611398318	0.924385949200129	0.857980261704688	0.934985273305879	1.00936281347699	0.932391511317166	0.886334252576892	0.945122317862215	0.983604032411204	0.994116160705728	0.927041136776289	0.880397744164991	0.859953176513817	0.780688810001338	0.730858099101873	0.6356260255847	0.566045956304379	0.483624141867797	0.394554380021087	0.294430272556531	0.222006802937023	0.0818528782241522	0.0446555772112358	-0.0526801326778173	-0.132894137852735	-0.159130086705397	-0.270493234624953	-0.313028392171062	-0.399877726107198
-0.725406268879952	-0.716756140924822	-0.75300991386856	-0.772392522946202	-0.820983837517929	-0.852101357500382	-0.868278216510627	-0.87681691558014	-0.899297198249414	-0.908690004074432	-0.920662432622043	-0.929868657338351	-0.91393818080572	-0.893314433698997	-0.865065036950439	-0.865591868747446	-0.847134823542743	-0.806031783167153	-0.781461251167338	-0.725714416664984	-0.687504982515899	-0.654541123563598	-0.588228852840297	-0.470946740496897	-0.415045700541137	-0.371124764213397	-0.27427850621465	-0.227690969890095	-0.127643692176545	-0.037182234846909	0.0199048858298213	0.108886353455161	0.164281194734018	0.280670179060647	0.357588880157773	0.401861071609772	0.457298028004165	0.543447191139519	0.569567838975163	0.624889707627934	0.629199676965982	0.72150074975451	0.747978977732829	0.857496677399598	0.88581857073534	0.960267083769613	1.04227046752866	1.06121049438682	1.06680672200646	1.10142933242963	1.0854061740128	1.0338983754788	1.06947344532965	1.0445953473846	1.08550182089987	1.03991458134218	1.04940366679106	1.01202227087752	0.960179257648295	1.03672700864424	1.00588607503601	1.01115500216826	1.05830879564599	1.06036415742565	1.10248431774787	1.10378609801563	1.12324883048359	1.23481269824	1.23240206093362	1.28950170628742	1.31820313746355	1.34388601946201	1.36985154306015	1.35220834154307	1.35500357385791	1.3120029324984	1.31833073447602	1.2659389446055	1.23233906989948	1.17132445947497	1.14344959082656	1.09359647080119	1.01636875519952	0.975885054488645	0.960288721573789	0.882193292597478	0.806665905928717	0.733891399321638	0.749979660339553	0.689560252000839	0.646831125635973	0.566311246585994	0.490610238402022	0.443639368390674	0.410872581068722	0.382376042358512	0.315836167711521	0.27721951555472	0.293854800548317	0.322202217507379	0.289950777516092	0.297098203247407	0.368433879002377	0.30018596001761	0.340044429591243	0.4038799060687	0.385045685059591	0.430767058186715	0.474044908528009	0.502596012546417	0.613406818464208	0.690707554741629	0.727794573223718	0.810018451370997	0.894077681588458	0.90011704042256	1.00480984724093	1.01014780847673	1.02114123946019	1.09755759847349	1.12814376672125	1.08841668261872	1.06225983478228	1.1278322836684	1.08045143245784	1.124187715283	1.12621086849187	1.13357077774926	1.13040742411204	1.11981258735769	1.11275581849888	1.08030202681278	1.06956558645576	1.03859717500738	0.911612183099339	0.862464245140708	0.765011516135952	0.721575281507583	0.567406998400464	0.579862471742359	0.532630168883675	0.557806660395121	0.562389617142131	0.583194470307853	0.620057199873383	0.714484926095101	0.6629269498393	0.678570261882014	0.69828915203886	0.655302168102333	0.616709074134476	0.546431589480273	0.526771816852103	0.379378272783718	0.285075917897548	0.178876497755978	0.059663526568848	-0.0532866951642524	-0.160535301580829	-0.19745472099399	-0.311092872945196	-0.373821733353249	-0.467612806122482	-0.531079530019591	-0.635488466253056	-0.664248333142505	-0.701780765927648
-0.423533061437751	-0.452237398134124	-0.499795024177492	-0.575149688636476	-0.64833370233238	-0.709081602955117	-0.759479357500548	-0.792951441212325	-0.838219516383464	-0.845749900222278	-0.851728117237987	-0.899076432868659	-0.916336039078373	-0.930664530160556	-0.935696792421591	-0.952905226767181	-0.932547643839121	-0.937337579823427	-0.924275792268522	-0.918473344335807	-0.879962585012559	-0.846791346343335	-0.80391991320792	-0.748839900472508	-0.688949144270517	-0.65721486283232	-0.549081237295391	-0.528684072886003	-0.484430959382911	-0.32423409099375	-0.25801994784185	-0.189132428311824	-0.0986865781677377	-0.00142252707859609	0.073133542051204	0.172460487888307	0.163417230215524	0.248684096395643	0.311980491625471	0.379360553836702	0.484980234968246	0.569855094846263	0.672026269503369	0.708104191357569	0.789244315129155	0.789540584178265	0.881079443944147	0.904081946627128	0.89473663692283	0.917284654787234	0.935782329507042	0.888934733991931	0.845915653997274	0.845457049120343	0.803493530493877	0.809758945663096	0.723645036810387	0.803454265989237	0.812127378634601	0.824820746858157	0.830170810961643	0.837671255869597	0.931968092299172	0.93807336308366	1.04144144450111	1.10887690317911	1.06769168572455	1.21126251679331	1.1617000894543	1.20644658639612	1.23806954297196	1.28124873654559	1.24759307441673	1.32469390125122	1.31044179964232	1.31685572533885	1.31197792969192	1.29863956102685	1.25010928220436	1.17065452414251	1.20144595763254	1.03338533815191	1.00458529743013	0.966604856600763	0.93600084262193	0.795009284019797	0.694547011275055	0.687328105138971	0.56033796054555	0.530527596734572	0.482992191946384	0.423074693655554	0.364423027208621	0.345731597801125	0.260657323321634	0.233254083480473	0.239122199844565	0.199440574811128	0.264926152340142	0.284044453963608	0.256077378358777	0.327229561403741	0.28059156322935	0.363201080279846	0.416784526679166	0.435863144981665	0.477483264286534	0.520373858700966	0.530395188709086	0.496902083882864	0.574193801232575	0.571452806393226	0.635278783536701	0.685882711978958	0.697410877886923	0.743875198917039	0.860876059849883	0.921417949965328	0.97557429828786	1.0267430783364	1.03664044668676	1.12254408085843	1.21014225233547	1.20504742089424	1.27216296147877	1.29816612741295	1.4268474355388	1.28968770177009	1.29875481553507	1.25670108974328	1.18925968681603	1.00376265606348	0.941728467528927	0.84591885862578	0.636900509595425	0.558271561057776	0.461096353143627	0.373581161037613	0.400312315787573	0.295508317514007	0.285473801925946	0.277756297504388	0.324716497414178	0.356561647905102	0.366786626291149	0.35572462004429	0.416034250542084	0.381600912570344	0.352153436442887	0.27461648391667	0.177573429338983	0.146538110776729	0.0455929321748752	-0.0450097850369177	-0.114532584641892	-0.151794259909657	-0.235377817363164	-0.312941672400332	-0.39151860298384	-0.464358559146929	-0.552060871954524	-0.664148741729892	-0.722819169483734	-0.744440418534841	-0.787179952827418	-0.885826746613754	-0.906395301694048
-0.154255223487341	-0.221077629049521	-0.287488152380106	-0.323386565954299	-0.436355781244758	-0.506711268482896	-0.546164286697017	-0.605413546688038	-0.631152414258925	-0.638384295096571	-0.665681013828464	-0.705947071556617	-0.755220698295137	-0.784649961455769	-0.840436101221673	-0.893877185965952	-0.91523127278809	-0.925341676319923	-0.94137030490636	-0.965995965667496	-0.959087827569251	-0.95080499672795	-0.934855414251398	-0.900147989333688	-0.870186497303593	-0.847913056121403	-0.813371868134396	-0.769068477290002	-0.698998775035475	-0.626083226899335	-0.553137834410376	-0.454205797182911	-0.378037151497162	-0.306561905393349	-0.155145093653575	-0.087781008167123	0.00466118433165845	0.0246975302748797	0.148690954404792	0.191698452139791	0.263770501798837	0.295918464969285	0.399720999220367	0.428279271320486	0.573326318290865	0.572757023391736	0.607124335925908	0.632697598560606	0.729824639457807	0.722458455568534	0.722247626771421	0.670544505764179	0.643709751613594	0.615476403255404	0.670149181878949	0.594711948919471	0.583310879227656	0.574263525588449	0.700202509204553	0.629365761545359	0.725218089024351	0.760404256634025	0.780008051195406	0.889578327947461	0.860802944909927	0.898092744430821	0.927767663798646	0.949276049541798	0.99301813801217	1.11096639190592	1.11078236775623	1.13349228995612	1.12800370606311	1.16438641555634	1.20320148519002	1.10391529900779	1.11711084009689	1.10054718214935	1.05216021798492	1.00127326538856	0.908597491301302	0.905267182754738	0.776036663067601	0.69019847512364	0.598991638179749	0.552524313643279	0.474949255436532	0.459201689921913	0.379309673797326	0.344534904414973	0.221970039540936	0.189760721560861	0.161588943123032	0.12557221678617	0.115519585532815	0.117322353918051	0.132436854537272	0.120596214842169	0.160238883996829	0.181685287946134	0.164706242449495	0.193992895401008	0.218779985611121	0.263543046368326	0.259309730591148	0.271751783167384	0.304270882854948	0.279417935713112	0.332171618452391	0.320378981481186	0.376793281566757	0.393605653479305	0.401065971601057	0.511536938755666	0.587015644613196	0.75319223609071	0.800914542118315	0.933499711718711	1.02820329235873	1.09670333768632	1.19669625643544	1.217596324599	1.36614829002533	1.3071423324141	1.2680028086463	1.26091379139642	1.21882270397885	1.11243828565631	1.04708708543391	0.969031040360856	0.874828821110707	0.784668867557025	0.764021276826485	0.56333298106062	0.444558403204701	0.337959770720597	0.299638848018149	0.170696160411464	0.148914427432387	0.137598337412853	0.113046835271599	0.0562775200299201	0.0661825325957231	0.0388830971233419	-0.0174249582543108	-0.0166956774225936	-0.00763615765221144	-0.0772489107183163	-0.0961872896013349	-0.123449855737032	-0.175476354515365	-0.202883585362874	-0.243942077720358	-0.289235683422016	-0.32325106213076	-0.388876853648054	-0.469309251999491	-0.540661245039422	-0.58102687924118	-0.700581199465138	-0.773509836734541	-0.837287916291496	-0.898454818107445	-0.91594160521313	-0.957811029974274	-0.953563980781948	-0.985597474187732
0.146506500328148	0.124280943792653	0.0643637533887489	0.0299647564178043	-0.0871478309360004	-0.147405591576154	-0.207196047637126	-0.216458093076434	-0.274850720043103	-0.315518484351522	-0.393295415988595	-0.451244991385248	-0.518881206768666	-0.568934046244806	-0.637884978914244	-0.703679045417425	-0.780344796748608	-0.818094814511418	-0.861142952877139	-0.924462369620695	-0.938992060797006	-0.967434849179394	-0.977187595649267	-0.981426498863513	-0.975274042754821	-0.955617376972238	-0.944905775290529	-0.882336792798019	-0.848000610571008	-0.802413767246654	-0.738901132467801	-0.632097884373367	-0.525296380123222	-0.440993268441495	-0.343446769875684	-0.25356212639496	-0.170092007252813	-0.116848826252372	-0.0283493162463377	0.023295424302261	0.0204851318036246	0.1039733786165	0.173971057823325	0.221755490469721	0.249340861315464	0.357926308695013	0.399952269954384	0.446111933088571	0.435763912481098	0.470533174359669	0.503875346179565	0.494074185749246	0.467495410928706	0.419467609045087	0.394753160702582	0.399611976142512	0.389367138157206	0.400795585270872	0.417989540221683	0.401935199000054	0.410619709364757	0.412450110024655	0.419140181387568	0.437837136649986	0.499686356113339	0.525332797712856	0.567555930115392	0.594456278442998	0.693115870571644	0.737249848995591	0.787513550432254	0.76240272884044	0.802397772550132	0.883873938230273	0.926597176008549	0.839729864484728	0.811054609133084	0.763326769437582	0.752877781915778	0.721743267468932	0.63044663132627	0.548638010172501	0.486864154429579	0.388823223567099	0.303332402297852	0.227735936282225	0.186454990389205	0.125079270712959	0.0747268612685719	0.0273389077563869	-0.00679517694872782	-0.0559284432061826	-0.0774580290268934	-0.0918883250893198	-0.14788022631644	-0.144348952759368	-0.15920113468309	-0.166111576282292	-0.184619849633016	-0.169087364103734	-0.164328870427587	-0.112289460730595	-0.0930854024796121	-0.0784274207639522	-0.0929214744774279	-0.0224967375347159	-0.0181439036734815	0.0638471410512996	0.105610764568899	0.165051714119838	0.23157902889549	0.277039445800535	0.401662221736618	0.471938180917267	0.534742183099385	0.642219611783404	0.741750112289387	0.84824999172191	0.948334467721197	1.00846242140877	1.05517993975453	1.12621405977746	1.07937426602617	1.04695412794446	0.990452256082067	0.970269249599075	0.875939802153499	0.81754015911945	0.807719217030893	0.757823989830266	0.655950937488493	0.573288649289837	0.540009591178414	0.435174084598557	0.328800604426498	0.244211020045417	0.10602005937125	-0.0144002409308276	-0.0888293636866486	-0.110472352321682	-0.200264458019967	-0.293589799824339	-0.309713602226934	-0.315292604309875	-0.348168133488655	-0.329701338565511	-0.364253593921606	-0.35285049588684	-0.339413906651047	-0.370361688166053	-0.407892443007373	-0.472987468013705	-0.468436835342306	-0.474231258829031	-0.533485967172162	-0.568518605909882	-0.657321463280529	-0.726905737919987	-0.795580796985936	-0.857680482128838	-0.865580283650876	-0.937169640191929	-0.993369304837109	-1.0032311015058	-1.01786062136429	-1.03860528072098	-1.03585648203046
0.588114017683701	0.592319827151424	0.523183380429652	0.358582819668194	0.339120809736993	0.202717360348852	0.201063281864225	0.0500870799879637	0.0476635014445176	-0.00597095403667976	-0.158181739291505	-0.210884352900437	-0.292207427116194	-0.37783767545845	-0.459346384310982	-0.525828078177704	-0.5998941502149	-0.680352212055099	-0.735687463004369	-0.805468201134695	-0.864150403579547	-0.916540222151898	-0.941684961332803	-0.963151331681427	-0.981361833889862	-0.979291154738218	-0.97458793539312	-0.955533773087419	-0.905225545426333	-0.874466421683679	-0.826469580658067	-0.78266900986173	-0.703308473575315	-0.648904591173147	-0.573300329831469	-0.482205082929613	-0.421457990855893	-0.356058125611865	-0.301569462765735	-0.284474037759829	-0.22825177668645	-0.163275440152734	-0.0969151417373609	-0.0492126456466306	0.0130634467645211	0.0707158212745054	0.116241911714288	0.150006034249765	0.180072351715473	0.203731791575053	0.238411318842676	0.200452661621168	0.168197874641124	0.140827649903334	0.114777378067316	0.0690840945421006	0.0349174358075183	0.0505274425108174	0.0260719949403625	0.0428135462818013	0.0122540245173559	0.0551716710383003	0.0380108281121211	0.0747814084514559	0.13824302431754	0.169733303904805	0.275362716326316	0.300594749729184	0.427664660561453	0.440157587753198	0.474367236526234	0.492932881832956	0.53561726207574	0.520826926326792	0.525009681364338	0.487482350904561	0.441353273730503	0.418359864300915	0.368716583473924	0.370696863579056	0.269791469887532	0.201140496153229	0.113071218327551	0.0822344283390791	0.0119122306135067	-0.10486760265881	-0.161275189261012	-0.19846556261015	-0.265689820664684	-0.310149288930111	-0.407424169305075	-0.455709434775424	-0.438143283984667	-0.478435596316602	-0.509858944663472	-0.511061233430139	-0.536798184166874	-0.49928041002532	-0.478695064425206	-0.48291493504049	-0.448114120374617	-0.447585588466987	-0.377616685742277	-0.369604814175668	-0.289540532149695	-0.254696036071431	-0.229708441305105	-0.094195621138228	-0.0954092943582625	-0.0199347314195203	0.0487371087503712	0.130469284284064	0.207631931207796	0.31244063728458	0.364945001473962	0.441090289142348	0.504432679760574	0.568845685204083	0.644350862102835	0.704367221123982	0.686948717165428	0.766419704449578	0.706519055536665	0.7902232494358	0.661642804432874	0.66594894874955	0.738793355520792	0.660236566821922	0.550680378584277	0.608778508717486	0.53764204513678	0.386131661837475	0.26905174700037	0.163446896298343	0.0215082456434628	-0.0928922928644473	-0.209928127685291	-0.335379963460102	-0.374796306812196	-0.462986391200343	-0.521985037668147	-0.573992314131999	-0.556678954843654	-0.585303579305484	-0.593925133326002	-0.562582831958787	-0.592519958795514	-0.560834831265591	-0.585572132119496	-0.565585351847845	-0.569703508528136	-0.620500293178153	-0.636008473333788	-0.673425341205177	-0.674392667928095	-0.739302342413165	-0.793707628336358	-0.841185864663418	-0.874011726741037	-0.874803781561874	-0.929546260864282	-0.955615283551016	-0.940543975696469	-0.921899032698703	-0.934363909139572	-0.921978979255438	-0.922243581682226
0.859526947275226	0.835981012579631	0.697635784902381	0.622421198912047	0.556172991024668	0.422458757049832	0.305960666275594	0.222528280300804	0.205144511640347	0.207019767151872	0.113435281467077	0.0198618603659385	-0.0952119374689476	-0.167707259001234	-0.252008382446939	-0.343362887226149	-0.376889531479771	-0.512420922357965	-0.583818947877393	-0.654578989829374	-0.729281672824757	-0.789424632786024	-0.853546723965304	-0.882591860901141	-0.911416921647484	-0.925717627400554	-0.939296847146132	-0.943658275817481	-0.939450642796229	-0.941158850452593	-0.930293782380397	-0.910612826274957	-0.886320978515963	-0.838566841871494	-0.785271074419063	-0.754511087406726	-0.67052444024858	-0.621038695343241	-0.554665759883729	-0.514583469905199	-0.44471363569419	-0.390805158122163	-0.342598345892639	-0.307770116790802	-0.224818813197249	-0.212591741361543	-0.148668572688404	-0.128891454483411	-0.0871163618790903	-0.098285222590251	-0.113603175592275	-0.154128427720103	-0.181755112030308	-0.226130083095588	-0.233321528776567	-0.265313073919794	-0.318255366152508	-0.296552197281865	-0.315562413314521	-0.308807987406525	-0.286026476940223	-0.296739613698105	-0.263299372548422	-0.223479845313842	-0.190454252973628	-0.14721534593463	-0.114772516597037	-0.0368555822735628	-0.00305197280060456	0.00670821387060135	0.105233297081508	0.112129443013213	0.110793670868851	0.130844586400549	0.100994567721312	0.0709238610194853	0.023623172135299	0.0239960982578032	0.00608157746972885	-0.0821739658929574	-0.101025346267323	-0.215585336843588	-0.277064300843601	-0.299913670693161	-0.403195699748458	-0.430930616230743	-0.527341485802861	-0.591711622158602	-0.594820321775461	-0.658023250084246	-0.719705735829889	-0.753939700171685	-0.773236947795121	-0.798746286259212	-0.781185872574219	-0.767983184336995	-0.818740234906373	-0.775929379705699	-0.79628032295628	-0.736175270733998	-0.72754612160249	-0.663238478789113	-0.645256162004875	-0.639135099031983	-0.594844366319147	-0.539009060583863	-0.477703748119054	-0.462970267206564	-0.403361471474908	-0.339650305774626	-0.239938035229313	-0.156847758895525	-0.087141537784924	-0.0877009960769044	0.0487960737015632	0.09685564180679	0.166609586833247	0.280115428480792	0.322667355515232	0.346742551062819	0.425866970600698	0.507873060921485	0.560895348010966	0.540818499696011	0.561782910232868	0.517154512418565	0.44778598459964	0.393377120109052	0.315410868101998	0.267675167239564	0.142880943098578	0.0579690483205712	-0.0756784086451455	-0.198100872306012	-0.315359405681351	-0.413366219548115	-0.528322166688786	-0.593564923329528	-0.666309340697682	-0.6852672213684	-0.740848013154486	-0.758046830310429	-0.755115349788174	-0.775899608209852	-0.756571243826311	-0.796412122791564	-0.772216240901774	-0.736837484541299	-0.737714387906311	-0.726664311247217	-0.751082889112537	-0.726232686414519	-0.724101290539821	-0.723572641602318	-0.758685313369348	-0.783022537106129	-0.788741194204495	-0.804686451291944	-0.843336461305185	-0.819350387172849	-0.830836758125234	-0.815879372483276	-0.802218616965072	-0.760907953901464	-0.7377105750803	-0.711865884002953	-0.694200071282509
0.890290308898441	0.806918898082139	0.846227484494193	0.75662179840261	0.565834639303932	0.6112954470062	0.596846962537638	0.571678830200173	0.476234613000419	0.509871939005173	0.526583827756003	0.333235457677792	0.203325942031854	0.200891982227223	0.126965046941694	0.0251544333367414	-0.132531299905137	-0.227871671794799	-0.271295596026827	-0.389792613129084	-0.476004444115303	-0.533645407095816	-0.639303025424558	-0.700251056217069	-0.781958030649895	-0.821471970880154	-0.862364791348781	-0.894489755763153	-0.926044678020078	-0.952215463447033	-0.944851754480631	-0.945667828791893	-0.936296863474362	-0.912246996510454	-0.877274565890678	-0.8226150883592	-0.777656729685864	-0.742053197380829	-0.694345077439784	-0.643064307530143	-0.614464380735349	-0.542326401813141	-0.503575355851869	-0.488267938664796	-0.46582053066606	-0.440782043610544	-0.390277811308169	-0.387203368987894	-0.406380189091033	-0.414107903216861	-0.421081113618933	-0.418812353114906	-0.452634482302332	-0.48940221042873	-0.50380734321808	-0.551241713385963	-0.538798399453173	-0.571495402308716	-0.579993191743204	-0.542992946539865	-0.547274566702145	-0.550046998415151	-0.571298105755254	-0.514701474715385	-0.496885869497282	-0.477951031256481	-0.429112581861006	-0.374769864813105	-0.37414874704686	-0.33762296966213	-0.320721907234243	-0.273672282751654	-0.265920356311017	-0.222627597665026	-0.216306480086685	-0.247940504072766	-0.244105021309428	-0.283253767537043	-0.31822439937115	-0.379414723452383	-0.443092820825192	-0.462263974130258	-0.52865026126037	-0.628537904651138	-0.709008437761026	-0.721890804397358	-0.797088774798341	-0.862290108240394	-0.885798246010881	-0.938326586502695	-0.964360867886414	-0.991710905130165	-1.03217512311061	-1.04052495925189	-1.05134373730122	-1.0752235677838	-1.03273731469183	-1.04178078706301	-1.04751492384689	-1.01966576638392	-0.986150949267613	-0.961314904959361	-0.938447509523724	-0.895665301647889	-0.868414320018821	-0.863094252360912	-0.797853530929079	-0.761825561917195	-0.683134488433132	-0.585800880915533	-0.530525249555005	-0.479340946317787	-0.419377724315074	-0.334798808641484	-0.281032780867137	-0.179502196351035	-0.0994609486388709	-0.00818461732610801	0.0525174443523552	0.111967982340852	0.141089271628715	0.20122099182862	0.240137125619407	0.201538767644115	0.12805644246126	0.0726832513338488	0.0976614335456623	0.0124458209847003	-0.0520152786853955	-0.135473054888338	-0.177391264813423	-0.289582042797763	-0.371879782032221	-0.436057795304092	-0.520646744781234	-0.622047869987828	-0.709792113349038	-0.754181134308184	-0.807302708304034	-0.867314651722313	-0.883407005409469	-0.899146954200746	-0.950494723012181	-0.909695724902871	-0.914976543801096	-0.912573614839344	-0.894864182232253	-0.860805210564521	-0.865122226830051	-0.832044235364311	-0.780078459999983	-0.760560217633461	-0.690861096600793	-0.680129263056615	-0.677921973336356	-0.672922425616987	-0.676521979301412	-0.633024286092736	-0.656037543518908	-0.620010382191821	-0.626347520756974	-0.633477921059175	-0.575621235151296	-0.574927163844655	-0.531312184090721	-0.525254649441215	-0.511682086195463
1.05365033401846	0.924522582641416	0.973710974322013	0.950661199234153	0.910937327230255	0.926696408629187	0.792668142926235	0.778237083132033	0.788053363735785	0.838305784348481	0.740531631177355	0.66486474527988	0.518429126568182	0.49878374911084	0.405042126571859	0.303394018206069	0.167723468917084	0.0677928617765688	-0.0522556332996963	-0.219448129277605	-0.321702149514508	-0.463605606985282	-0.547653668143256	-0.640974488779503	-0.711918936921933	-0.765523188276296	-0.833156226614182	-0.86855836722123	-0.912406120078647	-0.943754559228276	-0.959127888386427	-0.954298205341141	-0.951431186095013	-0.913631318393958	-0.897825876952546	-0.879508905656784	-0.836538935539132	-0.810140249946297	-0.791854008419513	-0.762169801249209	-0.732889290598898	-0.747286410958977	-0.700644866629612	-0.685441185007315	-0.667070281169973	-0.665006971800158	-0.631253145860274	-0.608540336306191	-0.64603144461481	-0.642644772096692	-0.642487645503354	-0.691004778295791	-0.700874287819887	-0.70763499988513	-0.748092022934529	-0.752405546999131	-0.772808608853276	-0.787265836081873	-0.810878127963698	-0.815537326586417	-0.834307620876644	-0.845662809136018	-0.827387502306396	-0.789941605365198	-0.786585471868851	-0.702515951117473	-0.714721194323657	-0.637668305230939	-0.624683827340415	-0.563352329577319	-0.471477769993434	-0.4151516005324	-0.403559375158616	-0.374337760693734	-0.407699664204126	-0.43163657445362	-0.416730070072319	-0.442949283259779	-0.52151493227615	-0.560961547037529	-0.658499690728733	-0.712066437472871	-0.772707564221835	-0.839134974246661	-0.871761198294322	-0.957283472689318	-0.974223875015868	-1.06389290268504	-1.10509808769665	-1.0950974577738	-1.12866714643017	-1.16741754318528	-1.24623966721669	-1.25039400962811	-1.29226033970972	-1.25959059445583	-1.31091559740014	-1.26453905406552	-1.28236045962137	-1.27462003729848	-1.19949424574321	-1.21590389072597	-1.18069403322133	-1.12128029214961	-1.07326555768562	-1.05433847867826	-0.99122411952147	-0.968423288365155	-0.847945331528515	-0.791831488566072	-0.743129897018529	-0.7132231007117	-0.649562037592743	-0.545273720515865	-0.504779329488163	-0.432317925417804	-0.370870208262872	-0.328033948375637	-0.264003968159904	-0.239357565804571	-0.232950736963631	-0.173784759255007	-0.185968820593035	-0.219848971474627	-0.255267881924633	-0.256999955861661	-0.296905245043771	-0.30938586463761	-0.343211445674782	-0.393532012501711	-0.454610150016129	-0.527945886216467	-0.599008477232197	-0.661494012049092	-0.697442962584783	-0.788884799375273	-0.844042650731252	-0.917637546719656	-0.94411579545671	-1.00530701436944	-1.01169853715991	-1.04138050354415	-1.060050024884	-1.03610711583044	-0.986226025519134	-0.96504184122865	-0.906544842211345	-0.841944060064431	-0.71783421018038	-0.663379122470999	-0.59113079821159	-0.574685726098907	-0.531784870102379	-0.501162790704936	-0.504424787702633	-0.504649888551683	-0.496003993699004	-0.494101156007658	-0.475373523291938	-0.459782354979457	-0.48480764943878	-0.438290805838337	-0.405811017852575	-0.366822701785268	-0.304902427354229	-0.222994581699927	-0.148955944749503
1.14155551837661	1.13577335270843	1.07159028429213	1.03414447435551	1.03998700024375	0.928586616894447	0.880676424455069	0.85993755344142	0.851885115098494	0.742766364222458	0.754101911373675	0.680980004283361	0.63878526895823	0.507952032356966	0.445730745324569	0.320323623110123	0.215217890077511	0.0915754632264948	-0.0220856819632362	-0.160716104668958	-0.268640791774324	-0.416275619344345	-0.494863750881074	-0.556505715179176	-0.644732622324376	-0.693691818226602	-0.752798606286432	-0.811266726772481	-0.852335564119851	-0.911489948545807	-0.905537873224537	-0.910210957074635	-0.912321809316554	-0.915637204718232	-0.8894381182777	-0.893550898056503	-0.873503152626601	-0.873307005528199	-0.875389430785052	-0.834938658571422	-0.851918749347059	-0.83907233001658	-0.829399248089454	-0.823259029517085	-0.817242747192484	-0.79020418979634	-0.791521425792569	-0.789425479959939	-0.800994206694849	-0.815653882081049	-0.847597405346578	-0.858876254220992	-0.848605992566264	-0.889240023233708	-0.920649492835768	-0.930702561508331	-0.960404847660914	-0.968427180394699	-0.985707092899629	-1.01678136925698	-1.01944076442499	-0.988923005021877	-0.967899679089687	-0.912333951210127	-0.858214011041797	-0.818682614980123	-0.771002838361064	-0.714513606923536	-0.671646612209476	-0.579490798176773	-0.525042130058981	-0.54033142441143	-0.491798299197986	-0.485009366404356	-0.489884147298617	-0.495119630694535	-0.583764975669424	-0.554738125060985	-0.634955948011005	-0.676801817583182	-0.707831671153357	-0.758324827858326	-0.821149036672003	-0.878995471124873	-0.91418998104287	-1.00176971057435	-1.02707960392841	-1.09198974164954	-1.15519267151205	-1.20797086527712	-1.24488350409875	-1.27106824250681	-1.30866390546836	-1.32250425992187	-1.37668829103487	-1.35724355152442	-1.39741957766067	-1.38363237257015	-1.35743188311054	-1.37412265712803	-1.32615636383326	-1.2915874074122	-1.27976376065471	-1.21940476103841	-1.17865634331749	-1.15891682926532	-1.11828997658685	-1.08052620447688	-1.0180892937996	-0.955973319715607	-0.9246196385755	-0.882112140132424	-0.806019648467711	-0.77464822881192	-0.730477301941565	-0.653991250335566	-0.657672410227741	-0.600375890402394	-0.571286659954757	-0.519823575004171	-0.520513128316145	-0.506300454966887	-0.498490971279421	-0.474200985106643	-0.483214349074133	-0.510804623151367	-0.541006885446001	-0.545929749122448	-0.594641041204171	-0.656529476245451	-0.694497738968401	-0.756446296241704	-0.812564852444949	-0.888148926300034	-0.943717834881426	-0.984582403655401	-1.02688410132246	-1.03630113693074	-1.05364751973548	-1.07429758081221	-1.07866307292538	-1.07101592125412	-1.03124425075169	-0.943993148133964	-0.891217789822511	-0.820453262356116	-0.743295666422909	-0.640317985747789	-0.582589754790254	-0.497138683619874	-0.450896514403263	-0.410608372299528	-0.380280201178951	-0.367707695516202	-0.317239109033745	-0.375063466233164	-0.387035800008022	-0.320860507800672	-0.276181496860343	-0.260079504175138	-0.23339598156465	-0.113656367991288	-0.0184671874427423	-0.0119881758991584	0.0717138250120549	0.16624896103669	0.257696982055611
1.00165439184161	0.92205489824873	0.986688648246495	0.934429981506594	0.935951521082498	0.846157074682772	0.797431678558483	0.80954847509204	0.811855072562124	0.751924180368418	0.786830390605619	0.707835260761942	0.627736005495041	0.571293082544785	0.533673529873938	0.561206519105433	0.446677372772535	0.19977039599109	0.132063092780368	0.0522954942989183	0.0210367041636652	-0.140665306706562	-0.221279923282325	-0.339968672477387	-0.39772422632041	-0.469105091311999	-0.498607968634721	-0.566882194026891	-0.605418710445825	-0.655521439542922	-0.700719477306405	-0.716407518748014	-0.740988110380898	-0.730702285578778	-0.767787618315471	-0.786569852331648	-0.801123636443468	-0.817156674225552	-0.83806993745488	-0.8448568575283	-0.856991323521113	-0.863532101847583	-0.87722319017609	-0.885058808017522	-0.889361315939325	-0.885009979187175	-0.898665532202044	-0.899715873742585	-0.915583775955893	-0.916866880363961	-0.935230596872499	-0.966493526223006	-0.991327199256962	-0.976055411214131	-1.01155795216649	-1.02714775924971	-1.04604174832099	-1.04695495798181	-1.02559558332019	-0.985835970211712	-0.984442774357489	-0.947090526539353	-0.90443434327636	-0.863853931687085	-0.813738427045141	-0.789202318062799	-0.71803911347398	-0.639709539309254	-0.612622536762254	-0.522411338457612	-0.516942540214429	-0.457681009591594	-0.433682482187184	-0.424042938989138	-0.432230519545001	-0.420408509366569	-0.440181780088976	-0.447925391014301	-0.502661953151328	-0.568738467275444	-0.590828186728017	-0.669607863983279	-0.685466843487157	-0.758264523927457	-0.880432497026095	-0.91274158335434	-0.978391641840491	-1.02654644733244	-1.06419479017797	-1.15395168483618	-1.16971250350694	-1.22920012410051	-1.22643372384941	-1.25414766695767	-1.23459848161766	-1.2622376481739	-1.27176043612826	-1.32603120923592	-1.30205967632261	-1.28826506181022	-1.32146721954852	-1.26899383564564	-1.26882090767251	-1.26283124154149	-1.23903666024673	-1.21364554351969	-1.21159634991639	-1.18997170855146	-1.16335787131329	-1.1066775744922	-1.07688685388694	-1.05309306227615	-1.01211241698847	-0.950986886087277	-0.945576757288051	-0.882417062163498	-0.795498407797613	-0.799936200264323	-0.763832555856415	-0.746680040807142	-0.732290792873278	-0.687927033027579	-0.738796434790496	-0.712691471467688	-0.718932270415934	-0.753437492420062	-0.7806247497998	-0.788665706309249	-0.835510214010663	-0.882447405220726	-0.967859269957261	-0.949981877114943	-1.02758116244824	-1.04034624026378	-1.07065277776318	-1.0994747907493	-1.08622990097626	-1.07935809852317	-1.05497746232448	-1.00893753042688	-0.977808077673279	-0.896915177500684	-0.859944804059623	-0.774022246411141	-0.710283706509373	-0.653220861576156	-0.599717091840707	-0.530550132133297	-0.458147999985763	-0.435287051468202	-0.363423047218249	-0.334835467404664	-0.271940531935694	-0.193145342399982	-0.117968134801789	-0.0701762418821707	-0.0656032257261014	-0.0126289809329587	0.0171238877035261	0.110715147485065	0.199278168221684	0.272629715086698	0.325791882767501	0.44540269838674	0.426581674398082	0.516319850926912	0.529971032358277
0.75672135001304	0.750848955756165	0.763729622014491	0.793375940935125	0.683009246600137	0.92579420611102	0.910262025649528	0.857048118630115	0.8372065200434	0.927647161204381	0.859870021202734	0.94390869767489	0.800401118951937	0.798562487436812	0.767953811990799	0.774414038217559	0.65554856333965	0.555828639262937	0.480241922475443	0.454210135818183	0.326085949301785	0.248858607446161	0.171433807048716	0.0332295108589184	-0.018808145634663	-0.038137896038485	-0.179476945094586	-0.224123423593427	-0.30139184147695	-0.433778291307918	-0.434194793416596	-0.516269502077518	-0.559674588690962	-0.588796795591813	-0.638495944784976	-0.697948214212953	-0.721591211136713	-0.768737732580806	-0.765525087173172	-0.850932575387304	-0.837475544901473	-0.884971236099389	-0.893064989594273	-0.889421076162195	-0.909482060264218	-0.914521540603175	-0.919487976306684	-0.926252853166362	-0.92490289688914	-0.91848989120258	-0.934585634476722	-0.914920622965639	-0.880933724716031	-0.912551108789177	-0.912328258383147	-0.887128689615282	-0.885732820553467	-0.897086240335836	-0.883570353342271	-0.867830885803729	-0.882206230454703	-0.824294527601801	-0.787569614782853	-0.73109076823204	-0.685880490675625	-0.663656115127373	-0.606269269567698	-0.528986485506847	-0.454037803415728	-0.392854478879332	-0.346432360178426	-0.278440874770607	-0.221965525393993	-0.184839707632657	-0.151842814559688	-0.197059792478587	-0.218790379411388	-0.219689468561517	-0.252800630317705	-0.328153986369295	-0.339181118140198	-0.411354362955173	-0.501371223034051	-0.586748851198923	-0.639804856568707	-0.72405796169349	-0.781303177821163	-0.815292535176562	-0.887436742675056	-0.916450889809737	-0.961113859762403	-0.966132913811506	-1.0184494245743	-1.04000013448606	-1.0477352030744	-1.11338435883354	-1.1304437695848	-1.15394687871055	-1.18138841534433	-1.19938242977039	-1.20077078769795	-1.19783825831597	-1.2222128591359	-1.22928153589007	-1.22545796477593	-1.21019490336395	-1.20562647142024	-1.18453570381309	-1.17883763320579	-1.1519422897157	-1.10298266119377	-1.09542012175811	-1.03765800205274	-1.01106933398445	-0.986153850502672	-0.942614437572994	-0.945173002089854	-0.898740825097853	-0.885819925718641	-0.865041816350476	-0.874164965833827	-0.852327448414235	-0.888829924973445	-0.90324296251149	-0.932654179606216	-0.941165811836738	-0.978536534560365	-1.00397534540872	-1.08597901621553	-1.03675920053633	-1.07073803681887	-1.09392630958786	-1.10116445905438	-1.07561144300838	-1.01587089128359	-1.04512963565222	-0.960944372426686	-0.938332269317519	-0.93464718198769	-0.874768788806413	-0.840228604738894	-0.812220034526097	-0.808254902176437	-0.760259494493436	-0.738488515020752	-0.684915486870594	-0.625777427980352	-0.535783201929258	-0.426755438404622	-0.228108045799054	-0.128523473139069	0.0158234612803221	0.0860362760085286	0.238885245220876	0.28859926449129	0.459265138127385	0.427506158061116	0.524576972811572	0.514844358480988	0.555340686249274	0.56612565721272	0.585256597100847	0.554174191756399	0.583373814183569	0.618747644159952	0.642320106783295	0.634412578770085
0.703317600649181	0.805443625876997	0.825032282167543	0.919036643714722	0.943142840899159	1.03143061629174	0.970475130765569	0.976113557530715	0.974014693796399	1.10357864251887	1.05643713686626	1.03557224942195	0.977418568896422	0.834579084736262	0.944637094619468	0.77396673145541	0.771183517474582	0.745711033904247	0.661577213322895	0.543872864836292	0.513801770491326	0.469786842017905	0.349534030813099	0.251094328083611	0.14381915468872	0.100516460591355	-0.0391147746817831	-0.120109698807252	-0.156662787312485	-0.28079404055592	-0.347323387485738	-0.377939932251937	-0.428660704987056	-0.4803746339849	-0.537449358105896	-0.540207349218141	-0.591330631720105	-0.619132106835771	-0.64078829668755	-0.675788760522814	-0.701013121836706	-0.724759491147637	-0.733185059170059	-0.739130581122909	-0.761304311530241	-0.748474968654223	-0.742744352272614	-0.718232395847194	-0.704127611307275	-0.675799994366561	-0.68327894188231	-0.693517436991708	-0.695751250579209	-0.712288466449799	-0.733464911275068	-0.757401754829843	-0.765911954951636	-0.76460153497344	-0.79406262847891	-0.759434329838783	-0.717040451268669	-0.696771148755038	-0.655181007055266	-0.585936911313038	-0.546668194666862	-0.465009369611555	-0.376132964034204	-0.29865743587266	-0.193785656298264	-0.111917461390418	-0.0539553219093368	0.0379841410614404	0.13269469148497	0.0961743227837892	0.186319212280881	0.199477308233243	0.145683220288919	0.13892932564265	0.113139201829287	0.021324771357603	-0.0225613335159623	-0.0874616670777979	-0.183809922011944	-0.247672503568416	-0.280287997679414	-0.343132254876389	-0.373167778525319	-0.432680664211685	-0.487539990810795	-0.559001722564255	-0.571225102021466	-0.652172770997515	-0.710860010777596	-0.798025729052566	-0.806077997766442	-0.826019340251331	-0.876049487914525	-0.920331199963553	-0.960974741267016	-0.997664777455244	-1.03342571674285	-1.03581894228776	-1.02159516084701	-1.04564553403047	-1.08484753892706	-1.04365379812445	-1.0454063238176	-1.04762010639291	-1.02392368269173	-1.06015727621527	-1.00369659105991	-1.00937627973657	-0.993157721158849	-0.99889151395269	-0.980807086960478	-0.95628386695639	-0.929641394563865	-0.954684812468474	-0.945333227431432	-0.97052540932327	-1.02458106051603	-0.983425278852505	-1.03813083500595	-1.02532319405436	-1.06390001891754	-1.04989678697188	-1.04356098374659	-1.05823428105608	-1.02651527475143	-1.02751781992954	-1.02701372007229	-0.987098065868912	-0.934889378755185	-0.945389256245428	-0.896301306317479	-0.873335164346531	-0.861950361942195	-0.885132413890873	-0.862999416194116	-0.866096395183754	-0.878083080376889	-0.811103643430919	-0.762446454924776	-0.64559022659522	-0.552253542244884	-0.460179427804192	-0.31795200503003	-0.172440929575051	-0.0243705386535221	0.152083062345993	0.290687775463686	0.406930248578831	0.543453915237322	0.618505552288299	0.644828068769437	0.761089867282483	0.728539313106872	0.719945951527955	0.721221697234225	0.720247946865523	0.758048132426314	0.708318187555028	0.792180650320542	0.808889776559913	0.898840388861056	0.853937993280583	0.924142361482898
0.5586282450611	0.592951782122809	0.685487528626152	0.739165259770549	0.877632726503917	0.884111840645756	0.811264975862589	0.841102443873328	0.886203537601061	0.89179422294251	0.918417890547726	0.961695402798844	0.883676125456736	0.855593898659929	0.756080649426243	0.795734064832766	0.781959123210752	0.781060683051532	0.721531157072365	0.636225581554253	0.632372070823178	0.583195908273902	0.489150319567857	0.462805131330432	0.380942074270986	0.317534013474835	0.234911527625497	0.144825364371253	0.12123749480662	0.069401794370838	0.0463259523322451	-0.032419857408495	-0.0672462550892569	-0.0791759456415183	-0.0917852067192219	-0.127250955179203	-0.190241222536604	-0.185357141354818	-0.243442680082048	-0.274287371549011	-0.283628393407273	-0.335674488380032	-0.368511578183378	-0.393366469134705	-0.441039099575493	-0.463692199714959	-0.457936398143722	-0.470432045867319	-0.475785928362813	-0.487630372821235	-0.540612754906391	-0.517176499480098	-0.580975438768364	-0.592111504079522	-0.624932697186706	-0.636776793499892	-0.68372774047868	-0.673658816564618	-0.622250385271938	-0.593490407949802	-0.562520441612004	-0.482579826934294	-0.400808578221008	-0.281193140936441	-0.175340441248003	-0.0681206800245749	-0.00687837133539111	0.111734944213726	0.215317295259286	0.285528847759552	0.400844085149387	0.466534835362364	0.588602789594479	0.585916638706691	0.578565313123604	0.59297284152865	0.61341876889048	0.572641608462382	0.53047092393532	0.52792481642772	0.418443101688755	0.370680752415402	0.284403909090616	0.225905918344035	0.172321225602068	0.0973468220620496	0.0215995565555311	-0.0504316090522282	-0.140573243737081	-0.221259293309916	-0.297667025859706	-0.367986490833934	-0.432016796317921	-0.475703961054029	-0.544396332211556	-0.567553628773991	-0.568217381987081	-0.619583210014519	-0.625512861376127	-0.692717165973436	-0.685496300228756	-0.70996438575452	-0.752937745877977	-0.778538693881382	-0.778749652184775	-0.76177047878468	-0.801208987484951	-0.825232141510663	-0.822095812930396	-0.876312067191234	-0.863209760118827	-0.904052235196113	-0.909783206753265	-0.9266612869876	-0.933524993508881	-0.92952645342935	-0.916510695703526	-0.924332980480209	-0.938781201708811	-0.92267677249934	-0.926052399036889	-0.899140138525826	-0.901906739315855	-0.867974152781837	-0.868415115042896	-0.867564785663305	-0.846361451551085	-0.873197950459569	-0.875233674482518	-0.906241464653749	-0.897870880683889	-0.898558627654816	-0.933261784712717	-0.923385515743945	-0.896482909617524	-0.898991444659317	-0.855225659784478	-0.791348442409577	-0.804761986600025	-0.708622691529051	-0.63654906453373	-0.495371022764463	-0.350121928103651	-0.249072957606354	-0.133106229889518	-0.0144862090608899	0.120655380869635	0.21278836867199	0.306015770165701	0.44453191800877	0.491644957513655	0.548933139120988	0.560873256964271	0.654915424211455	0.768121218355587	0.779081679799659	0.800707649925932	0.848914522284755	0.965874957281724	0.99772169081905	0.987863997929945	0.95885081852376	1.06002145049751	1.0341682724689	1.0371996341122	1.06248387511453	1.01501622619532
0.39418516517551	0.417533756111206	0.514110712850778	0.530054230357954	0.545381268621888	0.736856059570693	0.765023203159034	0.899908783093486	0.806164888194883	0.774714276894826	0.810302424920288	0.899551722464103	0.820492608737538	0.794574545718651	0.731683070609223	0.887564185681382	0.851880419133622	0.879147000811476	0.926825761759711	0.911499500665205	0.974878330740053	0.931747716636704	0.966117209516015	0.801873038138286	0.899918538746036	0.803438521823095	0.726427984465867	0.737172814005964	0.62046344146195	0.574020715359067	0.620158711258426	0.559209345767966	0.503032681732286	0.431655322405273	0.381123411189712	0.319170029380198	0.315427702467495	0.170584556220414	0.106832180330172	0.0685101217968239	0.00535374502857663	-0.0944074214375901	-0.135810601840806	-0.189344753572335	-0.253720883777608	-0.274481752119781	-0.315669584529571	-0.329510268247951	-0.331907797927861	-0.336914801181147	-0.362563933020998	-0.376823564391743	-0.362653316201301	-0.362507201465497	-0.350758031081637	-0.323186962977178	-0.34834140590403	-0.295584469822945	-0.262671165297778	-0.192264637662989	-0.147601712736907	-0.0243240527847077	0.00993856169119822	0.142737680741797	0.246158025159787	0.348197272596124	0.462889619285571	0.572343339061205	0.617903510198865	0.780753879878626	0.853897208625726	0.88459550420409	0.945714857916029	1.01424422732837	1.05901140117697	1.09155764784858	1.05216768532136	1.08076583106098	0.999969086588042	0.90700025460469	0.863346619671587	0.812972757957316	0.722135467577928	0.621735224526205	0.504066581194869	0.370202295460507	0.333968894796179	0.193326130846716	0.177279788752226	0.115870405732027	0.0392612001914925	-0.0173153413159165	-0.0963766869574382	-0.102663638069238	-0.168818090606326	-0.197096611754073	-0.24679794608237	-0.278168707102833	-0.300736116500673	-0.351596954441447	-0.407637090874462	-0.42711693382196	-0.44287212180198	-0.495258502811631	-0.548544307555075	-0.539383294923395	-0.580251590480918	-0.623257820705588	-0.620023449467608	-0.686633332457383	-0.701527239832799	-0.702964287834851	-0.737458866157487	-0.719404665813526	-0.732076515699641	-0.721248902185682	-0.71796122100595	-0.676499857311892	-0.634982652548999	-0.632644342561593	-0.596081737266353	-0.604139714635661	-0.623886106827547	-0.628717297160421	-0.68718988081834	-0.688698207354934	-0.7288302087268	-0.782349533261339	-0.769296575499943	-0.8610034898536	-0.837661832151587	-0.821888108439945	-0.813025114438709	-0.789938842452655	-0.728908248702614	-0.616839893486015	-0.532701890213269	-0.463046450110582	-0.366952950219859	-0.263498551087594	-0.156773970600547	-0.0912541663538349	-0.0568323850149859	0.0449278582936234	0.110195372760829	0.126511125372013	0.159561671730601	0.244424353516835	0.316458360803678	0.39796311482001	0.475755480415982	0.651638012346392	0.70057819967979	0.767100212229207	0.946329783293513	1.10386302724585	1.18382066681427	1.24328503267479	1.256352128019	1.19295439450799	1.24352279455761	1.24784209768986	1.27984036241258	1.13412828740813	1.14451028057813	1.00228233730011	0.962741857933908
-0.0119673288864182	0.110475864028336	0.178073962171791	0.279224159162891	0.45695618609976	0.532641560547425	0.499975405199326	0.522716315979881	0.700612110166388	0.637961502723456	0.7057964444809	0.751578257959962	0.739127114803732	0.86038141702729	0.78579035151536	0.924723545911769	0.866880241087309	1.07877455041054	1.05956504308295	1.0963579846769	1.15417010723782	1.12393092265921	1.16455965793294	1.15626320651432	1.110420291011	1.10095803594756	1.07711530083184	1.05708242326565	0.902045674668771	0.892463239271025	0.818025684266342	0.763706363417761	0.729801131787665	0.618816064966289	0.571045860503561	0.537843607331365	0.499085765554111	0.395440367622521	0.316075343034498	0.266254321145708	0.190554330421424	0.155837145310044	0.0345833625910535	0.0426734990256206	-0.0148872091474124	-0.0033229941262164	-0.0292622411596115	-0.0315035601034489	0.0241550143140405	0.0380839814378052	0.0297212795364352	0.0526117396561465	0.0939557830690972	0.0790127177702655	0.106167461533895	0.113880225457825	0.107264723620527	0.0982376907620899	0.0829727109355403	0.119451329513152	0.16894815515484	0.22910925571284	0.298429116877686	0.321861817841237	0.467344131322558	0.56746292100369	0.668490998003556	0.80543628275493	0.88288336156697	1.00520278183621	1.12214041962383	1.24764070730473	1.30189317423571	1.35955148421104	1.38335466704237	1.42862631524155	1.4203625760975	1.43853622379856	1.35511827339739	1.34523059073236	1.16570716885453	1.14946926530941	1.04232478585126	0.864208475459369	0.81065340885349	0.693413874479703	0.692431629491554	0.577556355916058	0.529240840082411	0.411592694366795	0.369883542844543	0.298940363327521	0.207259174274308	0.139928387748536	0.0996021952747782	0.0456706565745154	0.00425973561772237	-0.0263821069488172	-0.0949647134316913	-0.161138114245817	-0.182380169999469	-0.212861127538866	-0.225126842704662	-0.264050993082727	-0.222632780220058	-0.228436191395108	-0.295470377949881	-0.276938011555315	-0.299104745447036	-0.308460258276564	-0.333321208834567	-0.323883302667539	-0.329980469301117	-0.356233387207742	-0.341337873991586	-0.321764529258134	-0.343471594540697	-0.326045235174063	-0.31626493367201	-0.349186493643213	-0.394712175456977	-0.384796201941273	-0.448691113173705	-0.474875878608689	-0.542825201385827	-0.541720795702213	-0.57003706054839	-0.5922816925615	-0.572175524059845	-0.575461543816136	-0.543029294036562	-0.531324085526637	-0.408840851723458	-0.378843775115984	-0.246915538432382	-0.22161677835613	-0.138907445318981	-0.0696613410914356	0.00316370037975841	0.0216137776214019	0.00983188736076488	0.00105166794293271	0.023172702255089	0.0636607196900145	0.117129132501159	0.176987235868506	0.251072285707606	0.343989550382605	0.427191249371726	0.508893685910217	0.746316784592409	0.972357649145908	1.01696139517031	1.14247180425846	1.24131814021677	1.3066889606793	1.38852543567227	1.3584556510438	1.40055286569173	1.26649740391288	1.24268275220011	1.19619614117691	1.08836501614708	1.02965165111423	0.956859577126163	0.879224935566663	0.941982339307598
-0.358867191899593	-0.298140374207633	-0.124370713967759	-0.0537360542503595	0.058150707841152	0.210315746153063	0.293825405704507	0.251660200792695	0.408077565727074	0.466148940152859	0.488954561618209	0.486268610828863	0.622861401433998	0.717623772040231	0.739461832657862	0.858966153192401	0.868082895457471	0.970191922773429	1.0218921443536	1.11369114220369	1.08473888239634	1.10490875126391	1.15832637161889	1.10128712248598	1.21901279114094	1.22461927585504	1.09995350195879	1.07934343816044	1.09967756149053	1.01980975159006	0.968464748851803	0.919418544391027	0.897817273730251	0.893153792479735	0.906539722096755	0.894515550734774	0.793168584821335	0.781630996194846	0.795163027367103	0.726647983276955	0.602912380032445	0.590099252925377	0.56107846246395	0.496334825279681	0.460082781028483	0.44953012143169	0.429998088791829	0.485238152440682	0.493548800972671	0.483588921057525	0.477422846274144	0.473412917929667	0.416281667067929	0.320759230988035	0.312751763020821	0.285943393944442	0.27433248611097	0.2139415975478	0.236651117538476	0.205349534940316	0.233055593965723	0.323890407930359	0.392052400140998	0.505229898903341	0.590334677072852	0.723839778981306	0.845291369769528	0.978031281952727	1.10911146126734	1.26138948614467	1.40312017479283	1.53102936468626	1.56420476862029	1.56597359033593	1.68189697533662	1.66333905880014	1.65331299913856	1.62655694890699	1.59794360792868	1.50435303853668	1.48213802213433	1.35219182777273	1.22713603515769	1.18999626461806	1.05809143215377	0.944330879424618	0.847134149425161	0.722293305408443	0.694697712323739	0.578210271845881	0.537831546375489	0.429628762711006	0.369203688177847	0.298258957380562	0.213235707414994	0.180551305629258	0.113886970972522	0.114342367998878	0.0633159665225373	0.0500646221063769	0.0947032216775393	0.0652966911165301	0.059846194196208	0.104242380808108	0.153351366246381	0.138418455335604	0.128067349382735	0.128327800223357	0.151657810686043	0.0804321738132691	0.122516439536379	0.0967257476600356	0.0553787473571093	0.0287235431817102	-0.0556183140421215	-0.0892362852468412	-0.0607755920661215	-0.184363253180402	-0.186558394055646	-0.180629672052488	-0.213012424394289	-0.196307049794958	-0.212175791977289	-0.18838731170568	-0.158949829559132	-0.0943564195120497	-0.0862991506261322	-0.0491213604809921	-0.0736730828710804	-0.00966589669785443	-0.0305117792484174	0.0054915528105701	0.0163820051888147	0.0503663926526076	0.0569883753198509	0.0635694533171731	0.0658212560386473	0.089766711582501	0.0956572730860704	0.11683488579395	0.118998823197705	0.166012970104294	0.189092159291136	0.259334933285864	0.384636508830462	0.470830717784775	0.572720521089525	0.679766721869355	0.83433593229767	0.852949908419918	0.857004042954217	1.08450896356612	1.12112689631198	1.14376758217827	1.22249122889652	1.26308657001856	1.23628636496267	1.28599911175893	1.37977825825868	1.17777537046311	1.08891755650596	1.14042738981277	0.944897507301612	0.931588505112178	0.877807411275989	0.739403150611314	0.641494974988966
-0.560392823449229	-0.440581132801746	-0.331404296224536	-0.214579989832876	-0.116206143958009	-0.026785998706077	0.0516328175498468	0.0521832236390856	0.22428606599942	0.317705096168105	0.379703929144479	0.388675387684892	0.513483429135392	0.54210475627386	0.636187985180451	0.61490435564977	0.740852723934722	0.762705012332583	0.800946304713383	0.926405121139843	1.09128177371654	1.09099495458697	1.14525296913292	1.15401409202582	1.18294720354978	1.2607109142802	1.27539744216159	1.3565295313544	1.27875209858434	1.25339912079191	1.29481672126508	1.31247386856159	1.27933398791523	1.23927233260631	1.32369876781691	1.26482735989975	1.20167981830942	1.18413322810456	1.12836459570304	1.09602636325124	1.0849940381111	0.966826573967592	0.861347761978238	0.813346475749364	0.771379401580421	0.722190121853473	0.708612285459951	0.637201631984067	0.575505296588742	0.552132532008627	0.579941256985912	0.512115733240272	0.463408522726666	0.414201948762665	0.381848753278655	0.319609161649552	0.310474067312658	0.359901144635634	0.369260535553163	0.399925737861276	0.450632538744872	0.496502741153881	0.565006130456588	0.643590114742955	0.8189484492358	0.917403649718233	1.00227379528309	1.15319763723068	1.25853325305247	1.40679282729941	1.4587031021862	1.56071886874572	1.66003536632027	1.71274347454233	1.71481621733461	1.67710743368868	1.73554247200643	1.71781260674164	1.66069738523587	1.52234244899656	1.50819145499881	1.38744777272244	1.27724866144762	1.13880546428304	1.05193523932959	0.940462074392042	0.830812595875008	0.764261544254932	0.650385039117423	0.588925217576723	0.549044182831762	0.422767550040835	0.385982832746446	0.33297776384248	0.270632386334995	0.21872949166342	0.203357670660693	0.213363497999358	0.213509224391948	0.174852084510738	0.244884262401881	0.240472888658694	0.310157128620991	0.380638812391896	0.389230142180025	0.456601048126343	0.433572412639871	0.449592979499165	0.452861871209439	0.459859113534365	0.362383769810822	0.365792931788058	0.337782815005464	0.311302646684593	0.257411031409257	0.203161104705609	0.216348157790366	0.2336422711507	0.249354777140432	0.307528790231159	0.347954941074716	0.391856466396425	0.402190441272066	0.456636945226069	0.471331109032795	0.378393461321078	0.368452809757268	0.376507529594008	0.327675681474289	0.328419779082828	0.275298421474285	0.218849675335992	0.213149490502636	0.229206098667575	0.21128944936905	0.193106163189352	0.281544147181249	0.297527634846176	0.335542359233978	0.345240335205848	0.406835344831581	0.512798926520875	0.610539040319965	0.669508917144554	0.693248569479218	0.726757879238431	0.741590266328613	0.789540867139089	0.821177152499546	0.770429705010471	0.847563990436634	0.894218495867659	0.972036989493784	1.04631518564677	1.08129581541795	1.14146706309121	1.22006183567765	1.17307806766039	1.14211772441614	1.04219019592444	1.02992941376422	1.00234072131655	0.935519316963271	0.66521584038973	0.636177555640396	0.526599346824156	0.388961025379503
-0.72889461712244	-0.63852169841891	-0.57484804544178	-0.489062745825915	-0.417121367520174	-0.379884395602154	-0.284997819125125	-0.230730239049256	-0.169707675062794	-0.0775548593054101	-0.0229732746534132	0.0613071480273844	0.0916459447414077	0.219513918335384	0.215980291145013	0.320043235214023	0.440010330805549	0.4719451351635	0.591645488722759	0.797210130149787	0.81817282753207	0.966793350930215	0.971563095410436	1.12016496395563	1.17769489829972	1.22796021673173	1.24623754554558	1.33048441759361	1.3503135595581	1.38705007750832	1.35721979914934	1.47083072817513	1.39544479305733	1.38236145619984	1.33325175891122	1.37445934727647	1.26979105276606	1.23064270838859	1.17368479512639	1.12793695198555	1.07068152872728	0.960264991562998	0.962705081209215	0.803007862310195	0.810802938339527	0.755994220633298	0.712081058613076	0.692279554069949	0.644686539819451	0.629881944647049	0.661446270879359	0.639834968013798	0.61487134788225	0.593700856979492	0.565788721191295	0.565083277769629	0.543293360628872	0.497033634395839	0.490507595724755	0.514265998301847	0.562122643598182	0.593037132248623	0.673671101215749	0.724242349703235	0.776195216393445	0.888782604818539	0.927597737072108	1.0239635121528	1.17828813375013	1.22027775558217	1.39504839653075	1.43578932449281	1.53713742501039	1.61902997718521	1.57228973885092	1.59730744953594	1.57441711864447	1.53479038270798	1.47766786047847	1.38386445386932	1.32003673148977	1.19124724492336	1.01128968819455	0.959437163447497	0.864032784304457	0.74059924627006	0.65379099381742	0.586822721414055	0.469728138275517	0.444105103293278	0.325477291454998	0.305941092462421	0.20695487813303	0.216851630858005	0.21091040434486	0.139815933888901	0.121690524368469	0.147996449018746	0.125800952448596	0.132134665275011	0.19565114726408	0.312351682563396	0.378080361596881	0.390826902418634	0.519580524733841	0.612980318268754	0.667850580556023	0.698228421351364	0.704601812297539	0.74126957882751	0.746622382952019	0.796204160798312	0.75681570511085	0.690531694410223	0.790179098715897	0.789358328106479	0.790952977255267	0.786498768599214	0.842228409264022	0.88104045067801	0.836084513393966	0.767266689989277	0.767313478782351	0.74960035084942	0.716936260576115	0.647760369110113	0.584277886996756	0.519289503490435	0.428797649159688	0.478925064078126	0.416252593440964	0.406629764471325	0.405208326336002	0.497894179805318	0.552424023634175	0.561225415178934	0.640163634862431	0.7063425016626	0.676315572114222	0.743467559303	0.775387399814676	0.706826714632447	0.730170409046628	0.713560364843964	0.57841792163079	0.59425748316186	0.546858305267598	0.555280262463782	0.658492179699945	0.655872917979058	0.734522432922817	0.703516849829282	0.7831421687291	0.923780019296727	0.964190098955446	0.982333030345648	0.99262993078696	1.02110310613883	0.914476190857225	0.904633629318251	0.777810360096265	0.644016632686668	0.592352774829641	0.465934762953131	0.367038715114814	0.23793129771	0.0878012895199323
-0.908878998341326	-0.896844971229963	-0.814552541449327	-0.780433186183391	-0.723153060328198	-0.722727762746218	-0.683489092274658	-0.629978078260364	-0.584841037068498	-0.511118800404861	-0.451955496542498	-0.390742137263241	-0.298909470358918	-0.239278355966371	-0.139396614530532	-0.0746132374097574	0.0386584178241534	0.165354373072269	0.296401366468201	0.418250956285652	0.534602247768168	0.68890905961344	0.7514930745641	0.891720738446703	0.975760615923312	1.04215173955923	1.05016338773457	1.12496021488887	1.13551916697745	1.11298449108424	1.18954963095783	1.17034541948967	1.21168212719596	1.14695740046027	1.17074947191708	1.21853153446124	1.15217727319805	1.25174468245301	1.12553557521815	1.06417023709465	1.05201784180195	1.02934571827606	0.972697139108202	0.936177008709715	0.888295046313745	0.812245715627178	0.829350158996826	0.790911088545972	0.824404165880153	0.844578254316738	0.842970975333228	0.760208706624799	0.753183101862192	0.730306996765228	0.713588051360834	0.656643574037615	0.537752218365976	0.611315053548426	0.471959015882635	0.419053510176241	0.455653088005544	0.423002748298812	0.401923160669949	0.458794631564887	0.531425334604063	0.63379516344182	0.749579968962705	0.80625998264021	0.892651588458401	1.08574819860996	1.09506667021327	1.23345391739972	1.23725822668738	1.33734134428101	1.34753433269235	1.34752968115853	1.30227323587827	1.24761990291117	1.18515441890354	0.972419213445541	0.916728022771185	0.819650774867794	0.696078596766519	0.57775911100218	0.484087361749847	0.419156461345288	0.287757265464523	0.251685574142013	0.196413504613619	0.093094903833014	0.0399268334013118	-0.0297653845088131	-0.088939458006343	-0.137119926208119	-0.13808482106071	-0.129429973161725	-0.114934812372379	-0.103990444693976	-0.0596970369808111	-0.0152045428872209	0.0826408373664448	0.139477638637095	0.32800249907618	0.420668142929422	0.607816411977288	0.760616732728078	0.89530128385828	1.04405506740371	1.07967977486628	1.1982927925475	1.23512858075644	1.18925100374476	1.17859000801719	1.17836157788176	1.17792158894013	1.09105042109736	1.16587673402979	1.06858402605583	1.02381115100701	1.01457952850867	0.949567939001867	0.981883554000592	0.911590378320097	0.921022047647452	0.82013890430519	0.805804507246645	0.752324326020409	0.796897926960283	0.766773775331739	0.768719144073838	0.765599931271674	0.774987269622234	0.798009949242248	0.786247681863207	0.814283406687299	0.817212023709828	0.868829943941303	0.766643929145447	0.767235220016407	0.73774332232034	0.64466895370853	0.613393847071678	0.590096062713255	0.544683809161807	0.519777156241281	0.484203310264825	0.506480805574827	0.537241648076343	0.554648411927112	0.591764488335255	0.666828124702273	0.652964087962716	0.730564750504717	0.766855084403664	0.769925691601791	0.764075860145511	0.666458312678877	0.621558164945327	0.544160367320662	0.474265913909573	0.461724992024828	0.411456420434313	0.265192627747421	0.137482114516629	0.00366180011322154	-0.117615334288951	-0.235083009325763
-0.960966150547358	-0.972728268372473	-0.952715247491893	-0.942110849987561	-0.930055530573629	-0.904284803114837	-0.868632067359277	-0.835071216600747	-0.790581514637511	-0.714490023163783	-0.657779324699086	-0.606069150427455	-0.527307708251268	-0.447339466157299	-0.381604906524513	-0.279793771050155	-0.192476240954969	-0.0410454831776572	0.0266603982302288	0.187618553932958	0.27150141614002	0.388420569942631	0.435532372795598	0.493873391208864	0.649568999754983	0.670376489088134	0.751287915564961	0.8043310486459	0.787794552620926	0.791587938277828	0.829069596963127	0.910195001380697	0.951621465089869	0.987347059491118	1.02398481642188	0.99332417565814	1.10240353422183	1.06008599775387	1.06075368945872	1.07101396753346	1.02469148749457	0.980447818807305	0.973473577945658	0.924085963754458	0.866815813233463	0.896492075259959	0.855145018258261	0.874260155190523	0.852583971605216	0.783039480288864	0.730157852380992	0.670454842361241	0.623519687051832	0.535328813817102	0.518339621755191	0.491810043554784	0.406735884038813	0.366896653293744	0.313518053913093	0.278726091094723	0.262262207340468	0.242599826442971	0.247707181520751	0.291381177278145	0.388355901013697	0.445140042517753	0.470356330389145	0.581896257790989	0.641767769378609	0.708444070616374	0.727766666237969	0.827120150911624	0.836205752668048	0.85529313689073	0.83595394545604	0.796974432481781	0.793072349595469	0.751882185264338	0.64048793475275	0.54323924232851	0.431005669741896	0.333054995080543	0.203845236927417	0.103288044982495	0.00583300028572629	-0.0495725754258521	-0.147170933359498	-0.217000599743962	-0.263193132446263	-0.317161604877455	-0.389628606754357	-0.391921017343062	-0.41395219605547	-0.454371443613188	-0.446996555281316	-0.40924625262482	-0.404602614384575	-0.379235681306853	-0.282249911345024	-0.196987319706872	-0.0856041170656708	0.0510221717715597	0.23148658378556	0.480557284454938	0.675233850944556	0.922767824681054	1.02342252700244	1.26616872150547	1.34115157604447	1.41029742599635	1.34526658440038	1.45275408674162	1.40701601700605	1.40014203558852	1.31074136119486	1.23408495669053	1.21164434410545	1.21240614130576	1.20798176715251	1.09375960658166	1.13419219002183	1.12741117169082	1.19266927251711	1.16697670751509	1.11993739623535	1.13122320643167	1.05860756182207	1.10299280227715	1.04273029503804	0.994529078390314	0.931369652874415	0.90386279229301	0.8669562893817	0.832187903681824	0.74910077969051	0.750131720768025	0.645264598824104	0.651618715794176	0.605646001391532	0.619563644116391	0.555394698270201	0.594915109443442	0.574508731354284	0.408317552319799	0.472429755569942	0.449269688922734	0.485462142538723	0.504216404583405	0.443439683207679	0.404028200099319	0.461937408630427	0.43208883378639	0.33442878433458	0.365530829557693	0.316005904315629	0.322631607426599	0.333575121254904	0.241602259098885	0.256670285197942	0.127641283722489	0.0803648245248363	0.011748388714959	-0.119772387010748	-0.217451515623285	-0.372985491547677	-0.468655658009598	-0.58921554585257
-0.908269367180459	-0.941449765658481	-0.970502795609967	-0.96566153237493	-0.963524005526027	-0.947192146748981	-0.941612543696283	-0.917035805015392	-0.883145638281626	-0.844321627169964	-0.796049630778607	-0.773870127811207	-0.721948672266124	-0.641685508952432	-0.586515325258499	-0.522480180022997	-0.475847972590703	-0.372793562871784	-0.302980560053811	-0.220616863907328	-0.0994537736482843	-0.0552929404365368	0.0579922682129897	0.156933372275489	0.155390715743092	0.28456736316044	0.306177116404207	0.428948694579276	0.376687563457205	0.475034272903174	0.550027169808051	0.527567514676838	0.614552884513657	0.642902910382007	0.707645322589802	0.743056445478401	0.771776024077839	0.856265243223106	0.788316526534165	0.853851511577701	0.79389630068106	0.769663066167235	0.750803773643598	0.748914734418728	0.688268271346462	0.651400705397047	0.6279964637822	0.582612332726094	0.558530714525723	0.518251910892305	0.450513621866883	0.469011326217901	0.399562126612205	0.343374686773468	0.297431923607196	0.268278861854307	0.217790015942087	0.160046742069596	0.0973718058234883	0.0640123789134092	0.0419836023046089	0.0335120856416	0.0779197053651573	0.0893316468889984	0.0835384557566733	0.115609559206636	0.0991535682437618	0.140971584873833	0.207434379907622	0.250194827415324	0.250780038520916	0.252171027745671	0.26917530130567	0.315280693200897	0.276395201974095	0.251085143075238	0.244848620387819	0.218421903945914	0.09686367702572	0.0610036050210383	-0.0736045900735538	-0.142498416133182	-0.231807753500808	-0.307786788608915	-0.379010532525842	-0.471652308903369	-0.566172234952411	-0.601008672583933	-0.619304690326254	-0.658413244207343	-0.700543623152065	-0.719889144948576	-0.7314280973588	-0.744331196737316	-0.763773374420504	-0.724118754054212	-0.682305560864579	-0.614155222067003	-0.54977845091984	-0.454121689412116	-0.277276630375941	-0.12311647812925	0.0896574528079702	0.369700301094548	0.633175204877656	0.954787756393363	1.1454448057419	1.31855129100934	1.38818755012853	1.482864817997	1.57564029188835	1.51581569465276	1.45455589910436	1.40093191879995	1.3887849238291	1.4419059291814	1.44577994424003	1.33545965965042	1.36498373860567	1.33970880777572	1.29903882423095	1.33884373829956	1.2966737327974	1.20811523378832	1.23395583161086	1.25481165334761	1.1314795628986	1.04821073217349	0.955756324678685	0.947894709299459	0.858263918893307	0.814365058945704	0.729826859418352	0.69271657805057	0.666344302897187	0.609851686369157	0.659678576411137	0.621834447083117	0.455373042426202	0.499864184892273	0.428650849445786	0.520673400218797	0.415951484799244	0.37995891718864	0.318642409228715	0.268990033852493	0.200672022763573	0.198794942321821	0.186668314274719	0.152544818786192	0.0945761335016532	0.0451017863084654	0.0084367920981819	-0.00888897668168472	0.0262126909218805	-0.0551993566299782	-0.0608942136959627	-0.0923023842306725	-0.171430641609428	-0.249509143345574	-0.280621416971282	-0.373895432063093	-0.465492491260771	-0.530014882244895	-0.653103399329818	-0.696113093613924	-0.768393482266147
-0.785629299235119	-0.822655671986259	-0.853844959194293	-0.921749800301602	-0.922184455338446	-0.942901849364488	-0.95894696364296	-0.931366604347733	-0.973255902905324	-0.951609541828559	-0.944735816213135	-0.925118199978979	-0.93476871611125	-0.883560973495468	-0.850136253590882	-0.812391086392692	-0.794618738660497	-0.752482328328937	-0.693560193277457	-0.604369491480135	-0.544140043304744	-0.467889735374456	-0.374931533271314	-0.318080747403001	-0.232673116632711	-0.122976391017377	-0.115835631156808	-0.0474067526499522	0.0113609716479794	0.0592037784602846	0.0861173207833857	0.137315912884388	0.211708681696456	0.244497801274011	0.315006383778862	0.347062421878942	0.370436109561381	0.379866139943833	0.4378184806817	0.436869696896513	0.473231547907357	0.47978885641184	0.451642319287768	0.431008998786774	0.413565629148537	0.337602402382771	0.314692899837118	0.304013152967807	0.278130531818848	0.251040435915441	0.227013271767977	0.238690304468321	0.166740638966897	0.131313486841959	0.0782687435010579	-0.0106397956497912	-0.0409922488763584	-0.105084186714794	-0.146230791887089	-0.198436703938159	-0.243823165266791	-0.285943385053944	-0.301822023006223	-0.307719364701008	-0.306359102819321	-0.298956475269416	-0.292492556387666	-0.278923345072506	-0.275162630977674	-0.25969299903078	-0.203126514749689	-0.199529465623415	-0.123026322310299	-0.159893672921063	-0.16814878773143	-0.164909996425302	-0.196487720328309	-0.267622030476556	-0.312130527335594	-0.380520257928406	-0.429017585128335	-0.516291927676443	-0.606427663734097	-0.654062900505711	-0.726931567575978	-0.808194564056707	-0.892879944559838	-0.908043677111015	-0.921233341629865	-0.936806558288241	-0.977273813000922	-0.993701954747372	-1.00270488966009	-1.00786946670664	-1.00992127642237	-0.975103767046862	-0.951150185040108	-0.891843456203445	-0.819053142969124	-0.709016963101129	-0.549653124421998	-0.371334862871545	-0.168735120365573	0.104528083134079	0.503439867769893	0.735735181707643	0.988014663046734	1.22789541847794	1.42610171328327	1.51528147972665	1.53512309276311	1.49365823842216	1.559189319516	1.43553106381236	1.4640935442253	1.39596114246655	1.38810061647614	1.35976205007931	1.32047314729219	1.27819341246231	1.26285341012679	1.21965915265974	1.14392104198772	1.11411683417848	1.09529096024771	1.00589450922583	0.953995118312249	0.920240426894675	0.827273844473463	0.766541799718672	0.751869653496309	0.692586557895269	0.631758885145064	0.597311415250428	0.539780141709199	0.54865560703873	0.555410287114108	0.439576905865256	0.366596928144492	0.339869311376663	0.253637592028407	0.191692187665524	0.147670950546454	0.0829967818359918	0.0829243403722859	-0.00728040958211474	-0.109975144218036	-0.147127666494936	-0.131615263540356	-0.212646483449787	-0.260826970793588	-0.289282228536809	-0.328184045693718	-0.307120841541781	-0.315548499109732	-0.36971732382427	-0.397125064784569	-0.469012474107614	-0.483620548065353	-0.524445842692588	-0.613929209137291	-0.655642028865609	-0.6744880134112	-0.7608342277774	-0.798331763309281	-0.844857009869933	-0.87545224989979
-0.405328632220513	-0.544206087069481	-0.527370283501545	-0.626441339475415	-0.696260235317893	-0.745250718332335	-0.801043212030283	-0.81553800014891	-0.863388207903104	-0.904698882103636	-0.921701190111483	-0.936199585736479	-0.956856119959698	-0.954717835881094	-0.944022754577086	-0.940081358245789	-0.935897154613454	-0.895769549930669	-0.880651026207425	-0.836004998339387	-0.797130645101591	-0.731617631136996	-0.651805408572276	-0.580658200737524	-0.516980696755591	-0.513369020556166	-0.436685206849808	-0.341106139360294	-0.348010247248574	-0.294103827305338	-0.298934320003707	-0.244601787644538	-0.215781208212049	-0.183433613351564	-0.126352488662198	-0.0788423823816965	-0.0227398856963791	0.0142651943190717	0.0748260210956528	0.0668225457238585	0.117763604857878	0.0928240239401393	0.091688748061348	0.0644150939968195	-0.0234806934001004	0.0336739928641135	-0.043415672687644	-0.0671521206479693	-0.0491477217789281	-0.104112252940878	-0.137979483530633	-0.112432784664755	-0.179049604201093	-0.227769309862462	-0.276950761049454	-0.322658334905533	-0.395369672628041	-0.445519888711595	-0.455633745288133	-0.546102715297191	-0.554307033064615	-0.602997059235027	-0.624278898238682	-0.655770050190293	-0.632687139309141	-0.616686054643753	-0.626761807582351	-0.609276587072834	-0.61300952684868	-0.592662667247476	-0.596889974804345	-0.577821193684217	-0.529881147860007	-0.548174182562853	-0.507347095298926	-0.532555213304207	-0.571843380273941	-0.562912020873218	-0.624185460792238	-0.655881455256072	-0.710771701255569	-0.79688483453637	-0.844890323794227	-0.887624011874478	-0.961586789436969	-1.01448255718142	-1.02940333363211	-1.09283047057699	-1.12790847475401	-1.15086561324471	-1.17187330725886	-1.201538599572	-1.20386436284724	-1.20538487236064	-1.20914470112581	-1.14139841749014	-1.11999694733789	-1.08572601374557	-0.992258045217951	-0.913320050729514	-0.80197695129066	-0.639723160819709	-0.432438902952671	-0.138322786506213	0.188209960889017	0.61213800095306	0.884423324819497	1.07095970894135	1.09242493794918	1.29567831007068	1.33031034546974	1.36020689191501	1.34772568248375	1.29170356369538	1.23931465875269	1.17591980067659	1.10627380078163	1.10582485647747	1.12582898860977	0.974449535340559	0.959039811789057	0.915113560203965	0.905695521418038	0.936767313781118	0.866415942195027	0.829086823500139	0.781105063028121	0.742518801884623	0.677891062903325	0.618256284685528	0.546157075897514	0.456459662585142	0.359348108296486	0.360611324047545	0.285039738825027	0.247750481590134	0.161268499263116	0.14240709247676	0.0624712748103967	-0.0611612370702628	-0.0738509723496215	-0.112964745440936	-0.189758426193505	-0.252134245004933	-0.275837418542767	-0.321515244902286	-0.356195173755496	-0.415479739030103	-0.435835022394249	-0.498707284109507	-0.576476459470061	-0.56759028158313	-0.577615534661554	-0.596097574525245	-0.634035285197067	-0.658268080251949	-0.676741143901234	-0.693066328154551	-0.730445446516026	-0.753150295725416	-0.78462894027706	-0.807864989482005	-0.854862521670008	-0.881869782400064	-0.882740114060468	-0.908571672797611	-0.853717051070705
-0.0976852016019558	-0.196283924419728	-0.299501445542224	-0.337388534804073	-0.481694314028065	-0.579820756593808	-0.621747074046218	-0.690122957447579	-0.726185510818724	-0.811133980363492	-0.849816487433724	-0.874570950828029	-0.909196434487061	-0.919234738018739	-0.936954175472304	-0.939371911037111	-0.949731913224508	-0.954383190485591	-0.934325832692555	-0.91407663176695	-0.898649854867354	-0.87603640639923	-0.851110915154711	-0.817660705950915	-0.776057731021407	-0.753754395715363	-0.744644289438778	-0.707156302803079	-0.665648978743255	-0.663368936914106	-0.637240601609	-0.62654382169824	-0.575095288313691	-0.536749556358816	-0.517974443999969	-0.4759353923031	-0.431484096770223	-0.354841676352754	-0.361491948841193	-0.319772514848425	-0.309646171718282	-0.326783591661241	-0.330386441635737	-0.330951598743922	-0.365320434663274	-0.37596482397041	-0.385658737532215	-0.387155263260139	-0.410785173164761	-0.4291935752012	-0.457733628728005	-0.502368597731849	-0.505245604827525	-0.551571538808792	-0.585717516949904	-0.615651036316709	-0.658552971030563	-0.696882435667344	-0.742771967181658	-0.774090849519422	-0.802808857999912	-0.824200289747108	-0.835567987708394	-0.835134172002411	-0.83527813443014	-0.832455949832404	-0.842901281050116	-0.859757380430457	-0.854358732196857	-0.847002945316696	-0.808529998816211	-0.803444479768186	-0.798503588129095	-0.763988623256591	-0.739334946274612	-0.719462297175374	-0.712078684385044	-0.717240903138806	-0.723009128348482	-0.736574874311506	-0.753637981004311	-0.812671090401873	-0.8690172048921	-0.898116601893857	-0.93689796265048	-0.962345876845362	-1.00999434431917	-1.04511995347757	-1.07064139495019	-1.08891318617067	-1.13728411402003	-1.14209942318982	-1.16156329023667	-1.13344582160632	-1.15859110734627	-1.11758363422879	-1.12047540014844	-1.09737818774586	-1.05666974433945	-0.988194477844766	-0.918809181528705	-0.771857345598679	-0.618061526483475	-0.362077361014569	0.0160024847268284	0.399492705187974	0.694674647334066	0.792289567082295	0.942052943087945	1.03499822103352	1.00210401537031	0.935241559598475	0.964419819942309	0.974970559154629	0.969934386428159	0.844907483599954	0.819856689483415	0.829500628789992	0.771130753410168	0.720644867220459	0.690954098385056	0.689448484897884	0.579174539542255	0.638165019902748	0.533373009205626	0.488114792179246	0.501895035858784	0.441638713585025	0.369597078172442	0.249877941546577	0.188576978274935	0.16570916321856	0.0456855035899021	-0.0323198248601112	-0.0506288621807864	-0.135578323742182	-0.166277383977008	-0.229119456697252	-0.242422893013774	-0.334252725422183	-0.341578585208486	-0.392910583693827	-0.490508814788908	-0.530534351145038	-0.579075470163136	-0.579969847538031	-0.663194786161359	-0.721572944833516	-0.739483605038441	-0.819544767737744	-0.796621326242214	-0.873417553542573	-0.84418597821777	-0.871628027992509	-0.860152283003922	-0.858002795176932	-0.84282263022343	-0.843624776746661	-0.84861194896618	-0.869221899246467	-0.878709217659843	-0.885638337468954	-0.873635732624475	-0.845865983516348	-0.825494378900382	-0.787579732936695	-0.749251186536809
0.0252197833953904	-0.0594300367769896	-0.128224034051611	-0.212205221190764	-0.296383015293281	-0.345104998046604	-0.411290700962098	-0.485292868909153	-0.563226106565516	-0.638849974179679	-0.673288849546223	-0.696017231666901	-0.738224221457638	-0.764835468430006	-0.803181715584503	-0.841517884537016	-0.865613580665974	-0.882281400152184	-0.883997546202672	-0.887334092297975	-0.89570213989095	-0.898900960386436	-0.893033063336537	-0.891540619298982	-0.887488453623335	-0.879491490189348	-0.870005936312928	-0.843229297219758	-0.828429333109273	-0.841383784259091	-0.809817306372468	-0.819949614772694	-0.795249216989225	-0.783968916921617	-0.8133795709593	-0.720143482887785	-0.733273078778833	-0.694509796418365	-0.667545176904304	-0.659885956350225	-0.66453109324537	-0.648375237163581	-0.653249234969519	-0.659775183244868	-0.696718608161395	-0.667202572091492	-0.667779902968593	-0.663999787447864	-0.709231556593693	-0.730210717116952	-0.73865626954188	-0.740169303567521	-0.768481141651902	-0.812940782434158	-0.824895281774024	-0.831631759924771	-0.885268574557161	-0.90031360540397	-0.95011935612703	-0.972193590030499	-0.972649023918807	-1.00252843954867	-0.976982351767165	-1.01229118381991	-0.985615051204604	-0.989713134665919	-0.990444633485554	-0.9682755767403	-0.949173249506052	-0.921301320186078	-0.892661265239758	-0.863085111473934	-0.8071372352417	-0.768420252588705	-0.729775005948082	-0.645079983352848	-0.586014670049417	-0.571468917156227	-0.561673262632027	-0.573112759027218	-0.578284205125497	-0.58254415200904	-0.623390226258459	-0.637530355545533	-0.692580648592802	-0.729914568864787	-0.725922738751671	-0.778671805567761	-0.827374947194402	-0.839185296603844	-0.898202939277241	-0.899131271205338	-0.939672125425648	-0.954380624371872	-0.974839060745957	-0.987701676505946	-0.984259406926346	-0.990231711505905	-0.987722254972714	-0.96524025807067	-0.93283859277472	-0.857548242097364	-0.713252509840814	-0.507702701178984	-0.206601802531221	0.173611958214093	0.413027500266425	0.470167255553053	0.682262727343954	0.606057609461821	0.66736556276489	0.661373473996086	0.61821769889137	0.572195445527379	0.547140527519147	0.477737900100761	0.514161826918732	0.416852801418081	0.45551558918371	0.377296938954842	0.315605433071266	0.291180482444468	0.283433047385604	0.174797862728634	0.200045366905426	0.154867483258266	0.0706589276792323	0.0421413597342174	-0.0310429863522325	-0.154561620355258	-0.172578183759222	-0.241041093376357	-0.27521284841483	-0.401983438167157	-0.392128723328187	-0.482569654979862	-0.532042122367034	-0.53981687087706	-0.590876424189423	-0.64236219414152	-0.655382786025855	-0.733260658021122	-0.772334799559504	-0.856165113909887	-0.853241787014331	-0.874314528220677	-0.920106791951511	-0.956232698415221	-0.984254972886187	-1.02952445832897	-1.03281100175165	-0.99369796919655	-0.987556426378055	-0.970406323575759	-0.99068201141667	-0.962303266051483	-0.930783815314322	-0.925965789099374	-0.885363735962532	-0.852113719493047	-0.839344809879479	-0.808913865638518	-0.781159342163274	-0.765934572362477	-0.750069654165184	-0.69844851732069	-0.670795659406678
0.442020653532992	0.355088170404022	0.258372466369541	0.238540425532664	0.183479337232069	0.164977371599915	0.144613745106454	0.113079855635305	-0.0118961818950673	-0.190413273269724	-0.215564315236272	-0.261674391335897	-0.346493463225095	-0.35651517989931	-0.460006582209792	-0.532724300612136	-0.576032962591226	-0.619790922026332	-0.683077606540838	-0.711467053458414	-0.754111006044093	-0.797901300118102	-0.796618496228597	-0.822455830564399	-0.838536187690469	-0.848054185242532	-0.859208266880499	-0.872763583701229	-0.865495961514521	-0.884724890713662	-0.908840118668202	-0.891752587402491	-0.909536173653029	-0.911880778410333	-0.902008153207077	-0.915455400434628	-0.856892251107641	-0.883713074708562	-0.842508752646302	-0.843896925239114	-0.853784963972804	-0.869622380186447	-0.837267860822859	-0.860146010870606	-0.87699035307043	-0.870266281171637	-0.893643965943477	-0.914701368828551	-0.933619873882086	-0.932372574016024	-0.94667287866719	-0.961558596909114	-0.99532764643266	-1.01320929746359	-1.02270539578608	-1.0316961021436	-1.0848182638184	-1.08882577768099	-1.09622357386196	-1.10734281769815	-1.12207146787856	-1.09858721993078	-1.10163684353865	-1.0883281533234	-1.07227096164022	-1.05177677189047	-1.01746284245625	-0.972065361585154	-0.90436671269956	-0.859082939898374	-0.776618587602743	-0.711578570989875	-0.635905457135347	-0.532082950820152	-0.475614122850548	-0.367268058106859	-0.308750691808695	-0.183183300541832	-0.191305072333574	-0.177006583317895	-0.140020917910339	-0.193075619730244	-0.213809740406853	-0.243403303673194	-0.289797196465994	-0.349528785733814	-0.366851540691483	-0.406554553290855	-0.442587375332192	-0.478910159140115	-0.509564248900523	-0.553904220217224	-0.574248428270151	-0.612794584612486	-0.661588122472036	-0.670874341672769	-0.71132743610433	-0.744898677986956	-0.78773234811173	-0.81668571944903	-0.850724797575366	-0.87026537995505	-0.871200487241923	-0.792876012027489	-0.598441125920913	-0.349201653398022	-0.141220442887739	-0.066011112675819	-0.00597032351206043	0.0902704832351568	0.130770738272023	0.119893475345183	0.113233982644472	0.107513873872299	0.112220649872129	0.128692593954321	0.0905531870054632	0.111240559059697	0.032573352686079	0.0388673710630925	-0.0157779818540173	-0.0917318127523178	-0.138904794979831	-0.179970699514973	-0.173333853566032	-0.281974158601655	-0.301563243008394	-0.353419210794417	-0.401259632137584	-0.439132683905571	-0.518311932024217	-0.558516969638759	-0.637267105570473	-0.678173813369478	-0.720366187357526	-0.745330559135424	-0.813909028165851	-0.844710604727676	-0.864471980026018	-0.911384185570077	-0.947826258016677	-0.970919546725772	-1.03275212735854	-1.03694928340272	-1.04672474319026	-1.05792618255372	-1.08413239855322	-1.07345348158723	-1.08487978042978	-1.06367369839857	-1.08399151964582	-1.06176490324209	-1.04632073483826	-0.964120251440419	-0.959203398252296	-0.95191937962729	-0.889225749827363	-0.853955848045404	-0.846768893373871	-0.797739047949491	-0.761483792073529	-0.73089958648815	-0.702009481713123	-0.592021980031876	-0.515419909499764	-0.407361296074189	-0.275157699046865
0.828258998205898	0.854705193109361	0.763599332913927	0.761448202714345	0.591615974879438	0.528315116314114	0.509799994078567	0.405951686096968	0.33907942012171	0.264509594766246	0.106731340893897	0.0525540341058506	-0.0977312850281028	-0.120342536045842	-0.254149999694116	-0.304934663857296	-0.357467918887591	-0.460603926913118	-0.535714293611256	-0.567868180525517	-0.623983962231494	-0.648168578092301	-0.688836501405675	-0.694156652668938	-0.725117821703814	-0.700372932542681	-0.731014969891651	-0.738154517058119	-0.792745296231537	-0.787986690990262	-0.78494383613101	-0.838046064082791	-0.830275996643216	-0.818175358722897	-0.817647910281615	-0.838678260581295	-0.827274140281917	-0.859480140329371	-0.848521327845103	-0.881839736082732	-0.886055914013092	-0.890935385734356	-0.944179545618249	-0.955949104915016	-0.938409963070605	-0.966144705141992	-0.986849541728037	-1.00852552655232	-1.02635217933835	-1.03412372297355	-1.0594920060269	-1.0847585748627	-1.0868191830952	-1.11702085621547	-1.11840906059754	-1.14955926767509	-1.16201212922187	-1.15571526600875	-1.16024886757301	-1.15970186856404	-1.16460500090342	-1.15132668129719	-1.12354390618326	-1.08733223491321	-1.0248075468687	-0.983369328669429	-0.90898132667305	-0.847748690027651	-0.739123117796582	-0.65501726622099	-0.551292670023434	-0.424189251159866	-0.340168048281305	-0.116179690071035	-0.0463380781869778	0.107016528615427	0.240024488842882	0.277563806478198	0.385792930407802	0.384527541412937	0.424095579541711	0.368885010126748	0.320460883558149	0.273829416819576	0.215458621312449	0.225529320717664	0.140482290310806	0.115990106959516	0.0429011904556181	0.010489337740861	-0.0632082461957826	-0.112050674217608	-0.162041890368976	-0.237274842211059	-0.300443147853991	-0.355726089909442	-0.387075091996787	-0.492065202507404	-0.54060231540182	-0.651469062115214	-0.760441518038686	-0.866811434460086	-0.972119571756335	-1.07394778436105	-0.980530808894931	-0.846259636521424	-0.590144563900283	-0.490373331124599	-0.388225255972696	-0.326150436987075	-0.291217867591983	-0.276621473358335	-0.275544391804397	-0.291714858859036	-0.279338107939142	-0.274761917257853	-0.314966151093866	-0.31552244641253	-0.321338942557047	-0.391546714955347	-0.424513122435251	-0.421807576726013	-0.451432302328296	-0.47144229207596	-0.537706184249561	-0.566784129162109	-0.611308613524319	-0.617100721352045	-0.664522144333076	-0.727779937737583	-0.769168166607322	-0.827514358295854	-0.870471918036598	-0.918863874056292	-0.962047739239971	-1.00756843128025	-1.01447870543186	-1.04880412294573	-1.06968772718655	-1.05003748404901	-1.07455133289916	-1.11675754947822	-1.08778610608399	-1.09249313002883	-1.08367454963714	-1.08955690710446	-1.06644679010108	-1.05702791545629	-1.03289131297843	-1.05472360855572	-1.0411146489337	-1.00335831152262	-0.981548752419383	-0.967082679808131	-0.941871896674473	-0.939660142023466	-0.849355043196809	-0.800915678029135	-0.714576581867146	-0.646412206374698	-0.569416020338841	-0.390994844136633	-0.275750194438333	-0.153842545808405	-0.0779296344813531	0.086196103464653	0.221113042228651
0.88692475732763	0.858702979836037	0.803963904804563	0.777196604455775	0.72150736707408	0.596521171458474	0.588614463356786	0.484081827819719	0.426281060477702	0.309375346012115	0.263993942103255	0.26240101968348	0.143750501362835	0.105210289329718	0.0255079294905606	-0.0164455438156813	-0.0836593388156566	-0.222088391199979	-0.216703169231765	-0.246378927898496	-0.303768064378844	-0.291433617322456	-0.333452792704642	-0.353307319545876	-0.362633081637605	-0.378101046760821	-0.372027824304548	-0.384704125875816	-0.391255629332381	-0.435654584367056	-0.408082996958102	-0.438258281416871	-0.491450987091419	-0.539353587030218	-0.555588618299178	-0.604780663669869	-0.627985519856481	-0.674161838559474	-0.710156170053234	-0.725823441337122	-0.776919981362667	-0.82357281585199	-0.845974356000463	-0.893839616488561	-0.920242980413863	-0.950347330716051	-0.999590547014757	-0.993232662470512	-1.00642588261623	-1.03669718226252	-1.03598333900031	-1.05334719652095	-1.04836036330794	-1.10216046487106	-1.07268440677392	-1.08980576537267	-1.10303757118243	-1.10203151193783	-1.11786124052354	-1.10757432598723	-1.08735437020582	-1.03672609283256	-0.985967885595973	-0.939203204854808	-0.879193431096097	-0.82233722430455	-0.753827237066737	-0.654108861396952	-0.558847697726565	-0.450186582921984	-0.277798490975667	-0.09058610215131	0.0823012381880814	0.230645020698803	0.376511846119075	0.669106669835556	0.779250842256869	0.876294252010078	0.9977492201152	0.973702988610347	0.956530510968833	0.919361601184252	0.84455387620934	0.728870577621107	0.718595688800744	0.684776368464637	0.599009049019583	0.541443068639292	0.462837042780617	0.422823394151163	0.323006167451885	0.281274175072998	0.13228481728225	0.119235427316569	0.024686305486383	-0.0184284362621285	-0.159372086986478	-0.219209026997542	-0.34954844323597	-0.504804785304406	-0.671351847414363	-0.841287597711251	-1.1469950599887	-1.33224619359088	-1.28566641174506	-1.00822923661901	-0.843184354523106	-0.728463703036428	-0.621550271635085	-0.559418157090135	-0.560176600656104	-0.566099891618656	-0.555495162203811	-0.574552768927001	-0.553478673240858	-0.585857841936899	-0.566667306576733	-0.580152764677726	-0.604041877515967	-0.607204446767565	-0.62408346524668	-0.677898564058246	-0.669557345731333	-0.717774431525279	-0.740055801474376	-0.779800614625447	-0.777550102909965	-0.861652133476529	-0.894252116085864	-0.9124736743472	-0.977479970474734	-1.02018470551328	-1.02065145393533	-1.08022450725896	-1.06117943676769	-1.12211551035392	-1.08990682085333	-1.12024580149135	-1.11617373818821	-1.09426056008324	-1.07546561899605	-1.09311097891167	-1.04906792749516	-1.0286303769733	-1.02237722744722	-1.0291469159646	-1.00522725453532	-1.01645759297296	-1.04095575512817	-1.05161985263758	-1.01645077722208	-0.966394670316709	-0.928422677005391	-0.860524738720478	-0.848427631706134	-0.739698443896642	-0.584167869105204	-0.488918277341991	-0.317997017322505	-0.225394199630924	-0.0516297279612479	0.0558751935152304	0.194116229921834	0.207956549522947	0.314459645203378	0.284106335071031	0.376448088216988
0.93377104784596	0.806376894323145	0.908286170587496	0.844012466279796	0.803392661799426	0.846240686746189	0.818824925665285	0.775388215527884	0.764548148368882	0.709222926714035	0.704403607952329	0.685383469811678	0.628303047104574	0.559923282770171	0.584296496970738	0.478125295486612	0.491390895552672	0.439288279692018	0.283802345120514	0.305341406369931	0.182898513220561	0.187068146716106	0.162494694193509	0.0946994943231197	0.0936619668146426	0.0646980792080048	0.0259955463338855	0.0154445034099807	-0.00696767895839134	-0.0592435259417775	-0.0670930810753282	-0.165382006867769	-0.184308194554838	-0.253506422299397	-0.303410923720122	-0.37229599926978	-0.424095659627251	-0.469379231809295	-0.472582728490097	-0.540637140991651	-0.575135845214404	-0.65004960040388	-0.688148919247102	-0.728286045953514	-0.787074727447158	-0.835101580315872	-0.809017783205664	-0.82499287723759	-0.813000787035461	-0.847681725434753	-0.843650182563988	-0.85457397060234	-0.856106019578745	-0.892820826819762	-0.914281810587814	-0.92328692858559	-0.949100286936547	-0.931139691547264	-0.941964052943779	-0.943899123268536	-0.939878265246118	-0.902841985801303	-0.848345157104359	-0.805959461855569	-0.729166620156696	-0.67043877520731	-0.589929649646658	-0.514785716105909	-0.398819316635198	-0.244623383577934	-0.0426657953373745	0.144941516065448	0.513909590163459	0.669553335449964	1.01945700371207	1.34271426267191	1.34873346014107	1.34736249560108	1.52413528514656	1.53225174643793	1.39005624200325	1.41396599912819	1.28012228659998	1.12236136532733	1.07031368757098	0.967662232751851	0.783825801928641	0.780082725576256	0.714309846206014	0.653939880160013	0.53568259955203	0.498697016256635	0.353330915953182	0.268610616896332	0.257500155038339	0.170967103248079	0.0666772511974417	-0.0339624316108755	-0.15133949268815	-0.364245337479288	-0.619108900934463	-0.974422477817224	-1.50051346735863	-1.68608863256422	-1.62815548620587	-1.10740749110314	-0.997478218570593	-0.84650903132037	-0.779704269619262	-0.732431939928616	-0.690934499417703	-0.655824746037945	-0.664505899797955	-0.665301808492002	-0.64255387398359	-0.675854498347983	-0.636716383244384	-0.67622501255488	-0.697701563774515	-0.697226947880428	-0.733802058754866	-0.748911300819404	-0.788737255643793	-0.819861448999596	-0.864228138991482	-0.875083378881896	-0.896656238520457	-0.905306190730925	-0.9390232603569	-0.964803471149213	-1.00041824994553	-1.00313428423429	-0.998936537512118	-0.99272902992781	-0.992872192279525	-1.00778789277908	-0.999457412287566	-1.01987511739023	-1.00564012365211	-0.970691069014088	-0.951927282390476	-0.962616391963098	-0.96883563107957	-0.98351523463785	-0.99600238935879	-0.963992592877826	-0.936543894505571	-0.913339597780669	-0.923140108272883	-0.83341698218086	-0.787088292958061	-0.690295119044839	-0.601174177700313	-0.490679714697913	-0.410170914697297	-0.284757089714289	-0.188683731234814	-0.102313934693828	0.0439570861060878	0.0557630016207768	0.193349145643374	0.227176720551946	0.235617987983842	0.318643588757284	0.394798861322259	0.386019849840269	0.436902165866844
0.97622103992743	0.925866419264056	1.09291775800682	1.07347504169163	1.10131721560368	1.19225451622482	1.13391326992918	1.19918123898412	1.23461428559648	1.33291418298907	1.19383851329009	1.12286704455937	1.02443756349038	0.891259358802534	0.862002611235924	0.907362799305479	0.7698986977714	0.675016055757613	0.629172969281579	0.545030423132695	0.498292594087689	0.460551888241716	0.395523010411904	0.42496764378452	0.348415701849826	0.29973006538283	0.295628348323389	0.267290113182605	0.204057918099756	0.18005975206052	0.138887193600804	0.0674103529300918	0.0609438614339911	0.0381439958902536	0.0144554975086052	-0.0552947990610732	-0.064565047146764	-0.10100147566243	-0.131210152213352	-0.155612555495812	-0.217556293504731	-0.263396553968265	-0.295518095157507	-0.345717571240433	-0.427709373666742	-0.433576575732339	-0.493417116338087	-0.492529903721646	-0.49331709201807	-0.528608846800293	-0.537417946430505	-0.55017992758924	-0.594746397263343	-0.642771573998687	-0.664161878941731	-0.70864283097092	-0.75316770213167	-0.813181553148123	-0.818681464945324	-0.839166106450529	-0.795336864573096	-0.775555032032607	-0.727651074230311	-0.685021679352156	-0.602617101304771	-0.544696199276839	-0.473994011716099	-0.362609436898782	-0.246523297836876	-0.0416594945060719	0.12971525245831	0.398484498605025	0.579329120793131	1.21099644152788	1.2535936367053	1.64295330645852	1.71452705686189	1.8431766089479	1.83384173800663	1.6443870632167	1.57610927976077	1.39159351383223	1.4151506477745	1.16287781922226	1.11964028800194	1.04122488254588	0.811883580215717	0.806204894372609	0.722595653893326	0.609592582064652	0.587276958710634	0.526479986762936	0.446108457346422	0.310148612228368	0.259486000117841	0.150864923829009	0.0640812455239745	-0.0160027154288921	-0.198455541699076	-0.371360626346521	-0.619861921051447	-0.997282649378816	-1.7167258199793	-2.38237357037657	-1.25348104911144	-0.981122923009524	-0.803314949583751	-0.73058470173571	-0.667205792093	-0.617752097047465	-0.583625815106118	-0.577796429235242	-0.562829917334252	-0.583846457746265	-0.572052724578982	-0.597108368566451	-0.624931045308647	-0.635641327063064	-0.658058118385194	-0.667046690387756	-0.708611503577745	-0.697410371374936	-0.72919427961007	-0.755767954570877	-0.746790522781109	-0.768851896858456	-0.750548238434059	-0.789762661571877	-0.814513136194795	-0.788023650510307	-0.838648214263905	-0.823535869258653	-0.83356193098021	-0.819416846841098	-0.869370449370897	-0.839888223620412	-0.857315304426744	-0.844290743835552	-0.896053956369091	-0.836832727652226	-0.827125206270365	-0.823449410892756	-0.782710657386681	-0.770636037204356	-0.72673152918649	-0.669787207926001	-0.586432824222174	-0.531549470688285	-0.451853582804344	-0.357149806249894	-0.272409123872955	-0.270767776995413	-0.236538944067464	-0.17432457993081	-0.0739833716512027	-0.032746051999724	0.0206181925502545	0.120356349214015	0.15142363166625	0.266941782424698	0.378703543416378	0.472158851813328	0.512190479704441	0.659412795175831	0.736309045347137	0.815194949837381	0.958056158104591
0.91166932041174	0.938562376273745	1.09171263017471	1.14667913762861	1.21045506533761	1.11898514057645	1.13170648434265	1.21415404879304	1.26688606014768	1.24140753917038	1.17909445532317	1.09634515218261	0.974907225799381	1.01526524679511	0.984622242704046	0.889265063634506	0.844219603790354	0.779622199022684	0.694158362233409	0.657585350405366	0.663222362270547	0.727483494267901	0.675002017331055	0.669839252103121	0.63207413261287	0.695823721485728	0.630078371339736	0.626882038126727	0.645369982970587	0.579526278685524	0.555612195002875	0.562380464642199	0.50813013651397	0.526066743514165	0.473860985880373	0.491456403596216	0.44523499937915	0.386950446531594	0.394449734148445	0.291696763755781	0.277629989868233	0.224836950491942	0.111094581750743	0.0829514483310151	0.00173984596155345	-0.0370329443780506	-0.112321455769125	-0.153382000454463	-0.182891323308196	-0.223220929293188	-0.274705399398564	-0.302188525773884	-0.320966800335257	-0.384258079548872	-0.449579893651006	-0.496304530548406	-0.528867552394358	-0.58396852260306	-0.626781345287084	-0.655040392041321	-0.647324807431483	-0.601173649503915	-0.54435438925948	-0.504797925287534	-0.419497674392765	-0.349395618272277	-0.270001377561563	-0.126700863501543	-0.0380586212818156	0.135275827661669	0.299801719241022	0.5265275450697	0.77654070200557	0.993625280961103	1.36325369092997	1.71640337154778	2.020076455235	1.90726232224246	1.64016488350117	1.47159154118886	1.389702594649	1.27268051996448	1.10414881251676	0.926364612519051	0.817764996473426	0.711788182578074	0.598790171135006	0.597621145451129	0.491914377866424	0.396252699046597	0.374353685390539	0.271547025575837	0.1281841406305	0.151287879818325	0.0867705171495264	0.0187812056606337	-0.0372677996249965	-0.178380168692783	-0.303508215932877	-0.480529698382466	-0.705511720903787	-0.838728809199623	-1.20884608339745	-0.850926116124097	-0.598959907577564	-0.401632514991193	-0.409433175978247	-0.337155753082569	-0.322435590500459	-0.346267371971204	-0.33237205245219	-0.331755534570259	-0.388203031928582	-0.403580061019798	-0.412535333025067	-0.424527489851097	-0.4688654585386	-0.464167991797378	-0.435196118510173	-0.495521175331159	-0.453453259178821	-0.48382350104063	-0.469638757716203	-0.429051565920468	-0.449557938298714	-0.442837393330215	-0.497016911187389	-0.511583416614179	-0.544048474746238	-0.566270525460443	-0.569808115995791	-0.610556986273609	-0.608999269328919	-0.633357307663623	-0.574902087607209	-0.620956134302188	-0.595817571003279	-0.536160976302819	-0.573795802746991	-0.532016332125918	-0.485923278987562	-0.405117414062021	-0.304699432215674	-0.279114023289608	-0.246157557504179	-0.176869889380563	-0.143863254478101	-0.0848648361179605	-0.111746543698365	-0.0839607182597465	-0.0841986544917042	-0.125929469001329	-0.0470355231175984	-0.00579906417098696	0.111708468031108	0.166329728212506	0.201900216749429	0.325876113032986	0.423009812273531	0.571935006483521	0.727730944316333	0.807898831038684	0.942458672953316	0.990297431077548	0.95484886276338	1.06664069569734	1.03890916499603
0.782839818659451	1.01971865253657	0.9380400094319	0.972172428774665	0.996035471506348	1.08583838655558	0.993196163692207	1.16340519989128	1.03865039982507	1.1622728098165	1.20768526618583	1.13821463831214	1.15104301912852	1.12426660591802	1.07434019323841	1.10059671726923	0.926419840847098	1.04585919329133	1.00171912083372	0.924630825513092	1.02794303120482	0.977720606313154	1.02719904714114	0.987866950391448	0.999486306519991	1.05433523957283	1.04491007849197	1.09366921508609	1.03350700923962	1.05640355930814	0.930790961411881	0.925492981159351	0.889886435261643	0.854987161778264	0.808588329598606	0.779815617114772	0.785357490134188	0.751497106142424	0.729298219943929	0.648073227825444	0.624067688283091	0.542056372931496	0.468915287262673	0.421182693339806	0.327147898884859	0.265296223389157	0.203526721847916	0.173255422568605	0.144821703920904	0.0723465736387209	0.0886925479719487	0.0297309412410527	-0.0437349027601008	-0.0603558052490677	-0.136235112959551	-0.152813207717807	-0.231682557621002	-0.262001007425814	-0.317973148545512	-0.334544917239948	-0.359271056890793	-0.290312976450549	-0.275834100072253	-0.211398880374763	-0.210232932695009	-0.129887449930266	-0.0479550385986673	-0.0637949472788828	-0.0076672260751099	0.0951869071660668	0.201747373046293	0.368722621851954	0.558873216378224	0.725914537751381	1.10795016505427	1.23167988400892	1.40517266188644	1.35012220579319	1.21300890937235	1.01516424085887	0.94373894896669	0.75036750602003	0.57983439681921	0.394947137317668	0.302244995279702	0.205980743354843	0.169218697846729	0.0352521989994676	0.0239920239778207	-0.0277984735985505	-0.0668293498338671	-0.152510116169671	-0.171368601876222	-0.216391524434922	-0.25380481297707	-0.312061534374803	-0.385635502790035	-0.474436471708811	-0.524036383986612	-0.563534855000475	-0.744465896123093	-0.656956974050375	-0.421766511262713	-0.133404204966812	0.0243788516730782	0.163978125475176	0.0521104416754513	0.0867977503131954	0.0369664576753586	0.0290784544678085	-0.00667427071890818	-0.0349776647383585	-0.00263633008328519	-0.0243287205120213	-0.0355110853738632	0.0266617965323776	0.0305209552104181	-0.0294172238422712	-0.0438320627001	-0.0532818542334958	-0.0474130914023372	-0.0624847513817382	-0.13287894378273	-0.106267030718481	-0.116609455030806	-0.171791898319554	-0.249716981177223	-0.237703656052605	-0.245988065933508	-0.285790303538237	-0.268806495212608	-0.293022836413917	-0.303813005923221	-0.271361897603822	-0.234269051882461	-0.226811557915492	-0.218037584650039	-0.13582681002269	-0.0900954632718728	-0.0546841407889055	-0.00568245168226383	0.00596671964958307	0.00347110420319757	0.032301041653609	-0.00962638176886742	0.0568463671229254	0.0203523181577395	-3.8612628950951E-4	-0.0184864753897433	0.0129511660157462	0.0479087836440761	0.144120464683053	0.210114671426804	0.27349238997535	0.36010752008864	0.526314411465415	0.620782600160918	0.6993766492945	0.819329763611449	0.887285539681623	0.927803165251279	0.992817353670909	1.03380790727039	1.01212991668851	0.997704829269028	0.925217964909459	0.901127113779166
0.632835954258529	0.668854699687698	0.781667288173973	0.813732733202688	0.793132382329814	0.89907238662496	0.870631748272059	0.926720970867516	1.061555414639	1.05354424713118	1.17538191162899	1.22004243131156	1.12066783088689	1.16623167677334	1.10838946248874	1.1249933770051	1.13121763399531	1.0354174768638	1.16237206843538	1.10444173272372	1.06068918375256	1.05565091724435	1.04418351852608	1.11039516939256	1.03981903651163	1.07460021876328	1.13948210049078	1.12695556700736	1.11120924195559	1.16024854144611	1.07992879125251	1.04246061213104	1.03471030029638	1.03683027690831	1.0102269241248	0.993542665148704	0.927711276697551	0.915360734340622	0.882507752635239	0.96435015923197	0.923499914334235	0.897728548127929	0.78193395597198	0.713572376479126	0.681647040110195	0.642506495932482	0.571899866723681	0.559791836898209	0.506479077402487	0.521782740640557	0.443414215241377	0.367982083946562	0.33860137540719	0.246930675138555	0.270779039736497	0.176646049412837	0.0879490856617961	0.0226742407922107	-0.0144557983629517	-0.0739376914130786	-0.110124251487456	-0.113499545721728	-0.0942459654914531	-0.0673891148741089	-0.0568363038478915	-0.100299343796785	-0.0770339805071047	-0.02252290994359	0.0365233867052511	0.0579138212794422	0.0359804319660688	0.140781166151981	0.194793112402163	0.165761666621571	0.282512022555085	0.343481759615802	0.233372952475324	0.521493700692833	0.419692285572628	0.280208935685892	0.0789367765364061	0.00663749043339193	-0.107360654131584	-0.209075141744307	-0.336131860631834	-0.375562021450416	-0.412933677265723	-0.49978475879639	-0.477382861966918	-0.526885687734411	-0.553268855631403	-0.591424543465189	-0.607691882058135	-0.629901305268637	-0.644279379402912	-0.633075998576326	-0.680802673785278	-0.630206213660372	-0.561322252102605	-0.458626951810419	-0.4463716306366	-0.0638396488901374	0.255218008541831	0.401224435867969	0.572809572470469	0.569079216959963	0.570591181042294	0.555742800854009	0.54985545025723	0.475384092993092	0.505493129108911	0.517326495226084	0.457369844671041	0.471839471828307	0.433191294983692	0.408669999551332	0.380279865635259	0.366656855449553	0.33265859312136	0.28835137101534	0.275793433768775	0.259186064713867	0.196703048468663	0.195649627568101	0.174852387667261	0.177005664271887	0.162441614720854	0.15474796688168	0.163386618392242	0.196617801482863	0.1788510528332	0.182622815343352	0.238169870733669	0.209958597729882	0.226791418417874	0.247549784309277	0.259226007361254	0.225077260874105	0.207718337241701	0.2705851484884	0.199738090016535	0.197110324293189	0.165185498049007	0.129191441448588	0.134157179487796	0.175782809225795	0.226145837248654	0.229220026489349	0.210512263340718	0.309575562644922	0.393666572561509	0.506380872545931	0.545540709906418	0.6838678765512	0.79080939639917	0.830728698458048	0.791540985123263	0.817447681193069	0.872951031864561	0.84170087670957	0.842212626100877	0.832406315809593	0.938938351881834	0.826649003660156	0.873788550113442	0.867918608573715	0.796067646617453
0.179820393281805	0.298921421362866	0.339642027661532	0.472876061032008	0.461317212695689	0.521026063299945	0.742722801904268	0.749875619685411	0.808681334014405	0.958219914392959	0.953114796638198	0.943810130050223	0.95426237158811	0.97585503830304	0.988476855645056	0.935204600023283	0.912697643160101	0.902469501404039	0.987871336928612	0.905737442032708	0.90257225975467	0.902484284766005	0.943741080554722	1.00837836305472	0.974101311804916	1.06375608231416	1.0472998463858	1.08154633338992	1.04848559985471	1.07039449402903	1.0413720256298	1.08313116469631	1.12574040634089	1.16053818270738	1.15848969827139	1.14624790863519	1.14276878286743	1.12283190632282	1.16337570467984	1.16452589775701	1.13795185939244	1.1336439236914	1.05134789001602	1.05779071356912	0.953928919241976	0.980528478873929	0.903336373006608	0.848717774343013	0.82190941901135	0.773219286251077	0.686733977401439	0.648995541535223	0.556419247277501	0.450339391308116	0.405674950704023	0.31828122293846	0.299586602638983	0.176576445544383	0.163697753979736	0.088627676773919	0.0268029936995618	0.00644332615604546	-0.042284300891145	0.0128498513240647	-0.030390325017536	0.020339492567069	0.00956338501171815	0.0353181705376085	0.0766490528555228	0.0909985997335857	0.032049385694031	-0.0161104084226707	-0.0368732589989337	-0.193639389024801	-0.361030407088659	-0.451819536397875	-0.594731990354376	-0.607678965730439	-0.836552375582428	-0.744268763109718	-0.647392506024118	-0.664390560090764	-0.687019686337868	-0.74117545361111	-0.759345942437662	-0.753156846581751	-0.782045049998574	-0.801857642940568	-0.812754447262344	-0.828342962394804	-0.832543092828435	-0.8165840247081	-0.841558051858888	-0.810381283251948	-0.774241447631692	-0.679296968343352	-0.603601161501666	-0.551775414323815	-0.356928659632347	-0.194542500146312	0.280973132784776	0.612601867574956	0.903713261163188	0.963963181077926	1.19774365758331	1.14495375821025	1.13193962668338	1.01125679687173	0.963426903496019	0.964775274003644	0.923137111077529	0.914034195080509	0.799093914138916	0.75761567481356	0.717867140863442	0.692265386847495	0.656318835943728	0.634938099306767	0.63622562016092	0.612642473664127	0.636548874393817	0.643023576108064	0.663132910386911	0.662550305309934	0.624742300259081	0.668276502892885	0.693129048178619	0.645469276310572	0.635075428546055	0.651864063906348	0.592788150530325	0.567343297951088	0.519799057373714	0.531472763319623	0.496616140587491	0.476842763656933	0.487963181801352	0.442443062282885	0.43403145982099	0.393635818278513	0.390821674149698	0.445109045627423	0.470548271960404	0.442815357575568	0.485154018700841	0.541120115841043	0.596284279650781	0.583955941040159	0.612302945233305	0.679896363199428	0.681085004194764	0.697956935930599	0.700567275860007	0.698732352939076	0.652694971914153	0.673213068182907	0.714398968130089	0.699548604525162	0.711245536961082	0.799563758041328	0.789822874752749	0.769843350842025	0.836209070207045	0.748756225109922	0.718351240456135	0.75454714554642	0.698617773860784
-0.0336828258979648	0.0594228360676911	0.134783163111913	0.228304031307036	0.274848658905571	0.310260390326093	0.352059527982241	0.512197002805294	0.525674947727985	0.610880499948675	0.666786101112716	0.713478702713736	0.663752938127322	0.794841653627936	0.728251561717881	0.757597680114911	0.745624331923494	0.695786940642551	0.724588000725698	0.63410843798307	0.724581425281096	0.730940875734843	0.837050045645198	0.827287678399245	0.862730003570035	0.885022123169863	0.917542836754865	0.921630837051288	1.00291392681917	1.01387065697121	1.08735238245645	1.05934595086248	1.13088025548924	1.13019874206963	1.13682616367187	1.17553796950398	1.12537300066063	1.19139170494301	1.19725987810295	1.26437114728767	1.18871769994596	1.14551163417647	1.13191439306456	1.1869301209326	1.01681059010765	1.0021475990181	0.951470861919231	0.877678830243493	0.82363498253264	0.802201642370986	0.704560020837192	0.690230377527748	0.582722322923144	0.537275722807985	0.501604488145905	0.419373784816326	0.355139283990899	0.339437961534402	0.258564113319819	0.208364140438676	0.127062348645126	0.12601055400187	0.0926403574656551	0.0584298632797297	0.0276608008342148	0.0345555738213125	0.100880638381005	0.1018608922385	0.0876421400515014	0.037987328672243	0.0414580123116375	-0.0575484200667048	-0.135884561545817	-0.231830302041652	-0.444758169188413	-0.835671725197121	-0.980319176575383	-1.10235070908008	-1.31467512167304	-1.15776190184304	-1.02150926475785	-0.931550036259186	-0.906604741305459	-0.895880480768156	-0.888850312473712	-0.895143592549291	-0.868932101095022	-0.858058775020255	-0.855374393301234	-0.848079594833967	-0.805679111907493	-0.795776908767193	-0.76489565845952	-0.706465995571302	-0.60068382315145	-0.421878309955863	-0.27322474875276	-0.0654445943058544	0.283997571477134	0.692343228480981	1.07938453516027	1.46817660548274	1.49804092714087	1.68898502313389	1.54960378692734	1.62278919665603	1.37064648211874	1.25431289099112	1.26090660448893	1.12099885319567	1.14181715233978	1.08423304888673	1.03771125078887	0.956042079298179	1.04854024196557	0.999809922926556	0.989125512877599	1.01732367240333	1.00857376661241	1.00040355125101	1.04824078662123	1.03958255422833	1.00202969220653	1.00603161532103	0.974753526639546	0.989070710093681	0.946766788587472	0.910163435439077	0.894809174295972	0.856188470778836	0.847335020545815	0.754785504708614	0.784314606683693	0.684459755288649	0.7068835118319	0.669500222581199	0.645302835733327	0.684764070487692	0.606717646315067	0.693407878173899	0.757117105298313	0.69378446863212	0.692379660231954	0.711320740527486	0.667964508960944	0.687720657318726	0.725794201722785	0.665694780299471	0.635319221917111	0.573351642511474	0.609245914478804	0.584858724889461	0.556681634863049	0.607933506712029	0.738637114364329	0.620017558114268	0.581598704354	0.669394350476199	0.642203076820899	0.679632672852533	0.738041759060151	0.734475028358233	0.591264053116826	0.629775530785287	0.546784661701351	0.502007553606299	0.375816825039461
-0.184646917278363	-0.130751474057574	-0.107494509796298	0.00736731093761177	-0.00708383020273838	0.0432447939841596	0.0543701089340111	0.0993429526225186	0.181053669893698	0.161202104645995	0.323606648982321	0.33635624890434	0.388286890726276	0.343100669026506	0.401241638433303	0.376633643026881	0.386618710207554	0.35087777084297	0.385404561592495	0.389773599010962	0.414838197111883	0.466269589708712	0.531990594319596	0.534870737424975	0.521444141088691	0.691480048199602	0.669833853205356	0.748428873483137	0.706332680195968	0.76089031731983	0.794454816457682	0.825787372437299	0.890517381438313	0.830617062476362	0.861155432019962	0.892930555426047	0.982912031007706	0.940706010183644	0.972668973129981	0.978952463970279	0.966758558094559	1.01816210134199	0.939531731117894	0.945448957620886	0.916223182176964	0.880450416801823	0.834050345277759	0.794320756569268	0.766911709975161	0.720380722454631	0.7213414679636	0.680196443146688	0.642288560637223	0.543259609186881	0.579952882492408	0.491811328499283	0.372836211405877	0.378726644213044	0.329046243643411	0.242586148029285	0.211236231748686	0.14547455134082	0.180278357470222	0.113333751675426	0.0791555003465792	0.0853841432152667	0.103105236306483	0.0634992218667959	0.0918080827254554	0.0468161883396094	0.0404978942828876	0.0907061846860428	-0.0636155237807595	-0.132896922012294	-0.273972643869043	-0.421775462658673	-0.520105911024936	-0.781654802684719	-0.840022629723303	-1.00580676801049	-0.779152339174919	-0.76846731518995	-0.785892190004059	-0.76965914001722	-0.726510625096449	-0.705430156895442	-0.671794481100549	-0.645296988726906	-0.592552345890654	-0.579841224915568	-0.572101222648915	-0.516075132326277	-0.447157227318948	-0.29554773413761	-0.170396536012458	0.064475085193429	0.272665878393435	0.56620158603223	1.01003403035089	1.09323608472811	1.64616254918941	1.6301599958021	1.59438384861663	1.76094023303087	1.73039588265362	1.68991279166876	1.54572545895093	1.39585671906254	1.44411518168738	1.3665158113799	1.37483813958043	1.39392798603624	1.37356427238849	1.24519393192268	1.25007348302113	1.28087675825272	1.24396243566901	1.32584338001292	1.27899284192953	1.2595172132136	1.22690156227256	1.17065247491273	1.11625279110036	1.1833963550983	1.10160030511206	1.0697412338436	0.956273160950063	0.950577698852302	0.926871865361658	0.979114740089094	0.939661965755647	0.929749660343727	0.874812059419119	0.950724593676251	0.907377224194733	0.869887570375515	0.877564496448926	0.847937720746959	0.829777114743786	0.81341164558481	0.766274973401647	0.697948336240288	0.635001693115885	0.657062898500961	0.607064277111581	0.597540187969784	0.571551211537176	0.534843657601855	0.551533328301765	0.487821991867821	0.517969983931411	0.555814258973842	0.542809306828148	0.516594913225917	0.500738449068581	0.465331587564018	0.48387156867308	0.500179145598302	0.470174641977017	0.49068805547803	0.407818932775914	0.426597775842636	0.374652006827052	0.334691761022283	0.220610453029122	0.194166905661942	0.107217379116052
-0.554545454545455	-0.501655275330755	-0.505925818665066	-0.491217275537469	-0.481263990435632	-0.461115124799708	-0.410742194480671	-0.377330590374424	-0.296694853033173	-0.256848112620523	-0.167769923861508	-0.151267511257877	-0.11838146920421	-0.0483030010931202	-0.0428357026263898	-0.0515099615106689	-0.043743600624901	0.0378699993504557	0	0.112802747286399	0.13936654754238	0.147745913888475	0.203103729309416	0.24283034994381	0.284886497881022	0.341914892295605	0.339119903272124	0.389988175238223	0.429728118682416	0.46361513161814	0.482314361998154	0.486920285497678	0.508836965376656	0.516953040955628	0.596457381535069	0.570535095367203	0.62176371380718	0.666692781127044	0.701473009749771	0.680875016321628	0.718489862056079	0.730043820328107	0.758864094960099	0.845610422876508	0.736142812959919	0.728974167983772	0.672019134079032	0.72897193625666	0.664839272009995	0.646048645482396	0.545182361660261	0.538979954825258	0.535908342157864	0.487115982902007	0.415429414873257	0.390045547797697	0.317915400596264	0.278567250187184	0.180769133497634	0.173284446776853	0.146317937803652	0.0902296599508347	0.088299740926173	0.0244505571546737	0.0357526121031003	0.0147443015756374	0.0400696727383066	0.0452896321207435	0	0.0806871530459879	0.0743403679720535	0.0500314394164325	0.0614080805270528	0.0607061559699058	0.0750625782336654	0.0760732242491799	-0.0155649486015764	-0.115103459843154	-0.273205210041581	-0.176793283922892	-0.201032515648751	-0.206109686835721	-0.341009748284813	-0.29227548398836	-0.355913987137563	-0.340218482017555	-0.311189052505556	-0.215243345975148	-0.143374758692594	-0.119969904816412	-0.0370915308606858	0	0.0392514255301416	0.268664785877448	0.427087625764133	0.590816876121294	0.875299554823215	1.04544634599094	1.37416774636964	1.58232541918541	1.65563468070493	1.64837688156557	1.64360635812384	1.7539539939823	1.60028537503759	1.70068103088076	1.61044018301614	1.58446557854204	1.49971428530556	1.42387840109637	1.41358765887514	1.35217192859933	1.37948541087312	1.3700619923192	1.31254779997715	1.27181927476485	1.2429014322219	1.18789019122658	1.25530993251346	1.21475051610052	1.28196744295172	1.11986945250602	1.11273243708494	1.11762158363747	1.09624052083195	1.08301732394965	1.03870292208933	1.06748663719969	1.03114473538942	1.15620784735729	0.992115323832109	1.00630158345093	1.00154654908728	0.978209573210159	0.95475997085007	0.84053349782477	0.818713578739892	0.753987039875503	0.77333865192727	0.650823223833412	0.60263606275082	0.589720648532567	0.515567932078476	0.52012178848447	0.487332899134141	0.457577895893958	0.479215253434469	0.450537919658795	0.422485032806537	0.437763920347459	0.404682778687774	0.401400985246611	0.35991082612282	0.302577240472972	0.276751534224377	0.261624764037053	0.232900193265603	0.200259625717988	0.234762322417432	0.210874021242322	0.185979190309784	0.169801527936593	0.106101295523108	-0.00864675402334234	-0.0614473509495425	-0.182718151758111	-0.234067074011134
-0.844166325936289	-0.816375413558578	-0.812844768849819	-0.797515626843733	-0.734208903355057	-0.724700184789044	-0.671239943530932	-0.677774029793697	-0.576849987007318	-0.525214361185344	-0.502210922396949	-0.479380048774471	-0.41168883297137	-0.392486169406444	-0.368333412656619	-0.314356876001624	-0.303141466796743	-0.255646858074694	-0.238695439173305	-0.229080887040192	-0.183877829007035	-0.20087330173593	-0.173864106455356	-0.127828690208433	-0.107246147301948	-0.0552829610981661	-0.0567000021816749	0.0254829015339123	0.036288859341727	0.0395081067687737	0.0925673460769555	0.127581793206891	0.152483432004225	0.162908929438176	0.174278652474737	0.226455406828919	0.24854014546743	0.326252341750583	0.334607608920914	0.38422220257763	0.36434240287835	0.414703723457093	0.399817166248445	0.396375680915134	0.423714219891763	0.388665157012056	0.39113322499225	0.324813042070747	0.355922525493704	0.308490366544311	0.304308611752541	0.295711699450624	0.282916511080734	0.24817559905109	0.232932174895653	0.155792058379957	0.134742345930518	0.0804182573938813	0.0466694507841089	-0.0080012129540057	-0.00150065442802704	-0.0617557756535727	-0.080598823553436	-0.069399044821556	-0.0738416311862588	-0.0846108119603483	-0.0541981532420827	-0.100323580275081	-0.0118946517017452	-0.0255503227200347	0	0.0802433919690402	0.199222332814558	0.134882221287325	0.126491106406735	0.256531016704537	0.253795662542294	0.399320463382107	0.38059445058486	0.407236622966855	0.349742106307193	0.28800407435933	0.259785149343469	0.195803821772239	0.191710408680787	0.238533355242985	0.372951415040042	0.381683537858316	0.38103253450293	0.496516048500687	0.723318220578574	0.655391060404278	0.710557412354958	0.742440506028254	0.954266181962402	1.10223784749439	1.12815536264118	1.25668684407669	1.35594056607592	1.41120247871841	1.57024594981941	1.62467389159274	1.75402368923526	1.58061136976484	1.70582966948441	1.53227425925877	1.50200690464642	1.39675324675325	1.30876590973375	1.22724714430109	1.22264793410289	1.1749752477512	1.2405994097389	1.18697808625906	1.17372993441602	1.09895696625029	1.10600184681823	1.18060730793123	1.09846619833292	1.14413672227832	1.18290510382237	1.09079675885938	1.02767106040936	1.01179478377918	1.03203163822357	0.97680792670471	0.996846467487809	0.994586045092389	0.928034506103776	0.940616584521915	0.874512299553903	0.843238043105354	0.794212616326048	0.708350697707272	0.746032052496059	0.688984089927751	0.58444181933979	0.623240310758764	0.50051823341351	0.493907970481861	0.458640860480805	0.433101844674683	0.416950527908492	0.425694342778973	0.352911371319203	0.350660841382133	0.312441761981912	0.296495827271072	0.267552423002768	0.256173924212992	0.193008021222407	0.102960515219002	0.0354912723829958	0.0140656101231373	-0.0174548455073613	-0.0288237211855977	-0.0608430862419323	-0.0502310808398035	-0.142277073834687	-0.174757203705861	-0.179421601468342	-0.243751031074526	-0.28903518082359	-0.399507874697773	-0.448146090088214	-0.534266175995076	-0.554748395416592
-0.93634193575785	-0.92263494032285	-0.900758629215112	-0.882773795667015	-0.869461994434788	-0.858803986710964	-0.821175682735253	-0.800152907188882	-0.772594049528721	-0.749252336553789	-0.732270913602079	-0.702827164594295	-0.670754314966276	-0.648176666895509	-0.640252928848165	-0.629466929971463	-0.627317476570747	-0.603637058571043	-0.611913519664013	-0.60267044715814	-0.582260967885356	-0.547019430278866	-0.495073263641976	-0.50089132388537	-0.469829802197902	-0.423139137620343	-0.430458032387664	-0.385101631554277	-0.369332183406678	-0.347789507366791	-0.295409920906496	-0.287831110716786	-0.27465423360841	-0.272774609968509	-0.232158973138374	-0.209866538138451	-0.165611526550574	-0.103866560405844	-0.131471320975546	-0.0457927441479935	0.00979526257316446	0.0135314852548838	0.0359233044580677	0.0595085723381265	0.0166960077981077	0.03797448700506	-0.00826215946044521	-0.00223058746509478	0.0254351143334829	-0.00747915751736434	0.00706163245123834	-0.0239469716907316	-0.0390904230357902	-0.064196459762275	-0.0844954143051568	-0.0701403545512244	-0.132618895272626	-0.161257867813643	-0.177828537475467	-0.203965430788974	-0.236435662619791	-0.260303641149504	-0.245225565894047	-0.261391567405388	-0.263738051254828	-0.280843892401144	-0.233326597527084	-0.264812350014294	-0.197002321998482	-0.229765118158373	-0.0784508004804123	-0.0289327567985332	0.185487297298989	0.178326038638046	0.406920650230995	0.42336941515737	0.453557367611073	0.625543072375615	0.666732744068666	0.764933523916887	0.803091651822878	0.882794125968521	0.70816037020511	0.849013169405141	0.878935014260368	0.887974163641883	0.765813078386949	0.939426597186775	0.785338041781987	0.927797061354145	0.908816942261894	0.945250265062727	0.955734119097463	1.0178636343551	1.11266983634456	1.23620715092779	1.08799285304448	1.19118638506484	1.35892968746377	1.35149279365407	1.38250360071756	1.52253647350414	1.396590930497	1.25616518450909	1.28630538169768	1.17398468645747	1.12116580385762	1.01975751545698	0.963533734992415	0.950090377769989	0.896616918976012	0.807028501104196	0.805592298060736	0.850714014173801	0.837027426516202	0.876611895192741	0.815275837383886	0.846980474707884	0.805289102090587	0.805943426024991	0.810116261667245	0.830704031329886	0.784972099674873	0.784465908887976	0.785168594381933	0.767378226726656	0.707732337852543	0.718229491687156	0.629114512198501	0.570599155330687	0.536593404784522	0.480322293321984	0.517974926853297	0.489578603266588	0.425589093958414	0.407835251027666	0.420929298257169	0.342338690480429	0.269782642036663	0.303946597766397	0.238849073228592	0.252523909335776	0.209817529273421	0.151896707773056	0.118781174664477	0.0882730267766219	0.0662140218533564	-0.0260964902580746	-0.0438609584856242	-0.147513983883883	-0.155283204937066	-0.17258401502532	-0.228957331991514	-0.292467978756757	-0.323090956508819	-0.353203279871394	-0.375729259219441	-0.428653133161098	-0.481012178265396	-0.512184972292995	-0.56837422165939	-0.607406356473208	-0.63446431512035	-0.697867971494513	-0.728965858590855	-0.772700456286003	-0.813560287797003
-0.941048118503135	-0.943031469597598	-0.945098027643194	-0.934945717746863	-0.944070724614866	-0.928503351786765	-0.923718203999509	-0.911652107956234	-0.923796460566431	-0.916998491766307	-0.895063813291431	-0.889619432937831	-0.875685033250641	-0.85682049178354	-0.85574881249868	-0.852761227707141	-0.857137473164231	-0.848391997567325	-0.828308224732644	-0.815677829880073	-0.805482354343127	-0.803896766920697	-0.76581034296297	-0.785513236920939	-0.74261861708713	-0.717207803680984	-0.717885303255687	-0.691003144979251	-0.651421513160067	-0.649592686422941	-0.610801715600365	-0.583320590982929	-0.592034788753742	-0.58397200152048	-0.603977749511413	-0.553007394916098	-0.508811562712563	-0.502715856346881	-0.444158033754691	-0.407638712668872	-0.382613037841959	-0.357640904015513	-0.360541599799416	-0.369512209955018	-0.414275916280248	-0.347125125296388	-0.38629173221251	-0.395017593988219	-0.361384104422736	-0.393793991258994	-0.413799617851156	-0.421876318891209	-0.423731424390166	-0.433496346848285	-0.426187757461574	-0.448406466003917	-0.449231825564371	-0.463778432125483	-0.455101405081033	-0.504302850829517	-0.507998438062277	-0.512951971808685	-0.529981111428959	-0.496861947766491	-0.496924161148985	-0.492996593658035	-0.490343918561192	-0.454653088463969	-0.398099727904131	-0.360579548165383	-0.224502927218801	-0.164808110262283	-0.105228065911878	0.0314490289365938	0.180936716113936	0.2402617609539	0.535343173988484	0.602453032341739	0.695285284540577	0.869756507091543	0.840676742236918	0.815378415758699	1.10017998621256	1.03969556680192	1.01375120783512	1.03347471923299	0.972135687547585	1.10319637529422	1.07907079009098	0.982538468430194	1.0191888170567	1.07460930784628	1.04098088734389	1.03015799906931	1.02494158418979	1.02308302340809	1.01692691194628	1.00063692563253	0.974211487624643	1.02737785847529	0.948641869927694	0.964450109635099	0.921299716551786	0.886110260558173	0.789762513409067	0.803654752065775	0.706014764990205	0.635928622443363	0.586116555356823	0.485600884250822	0.443788316004315	0.383087581086115	0.430295536832651	0.421537557313677	0.437554542629431	0.501824120862276	0.47617945600064	0.454219155467823	0.461537958478451	0.478962574957082	0.470235346392705	0.426409379158473	0.444979121474509	0.414709605787952	0.412770132577184	0.363594154116077	0.372014476713991	0.319863295901016	0.282182062928171	0.238102980903913	0.204037328419828	0.204389292491722	0.168418199140339	0.105001909142977	0.102824648203719	0.0381596391405689	0.0552337545413503	0.020142377151618	0.0122812829461167	-0.00258755332840642	-0.0635504820819664	-0.0539040728079327	-0.100303002889639	-0.175746756555402	-0.18929528216705	-0.171975263537465	-0.302346021920128	-0.367594999327166	-0.391984446566604	-0.447924363706957	-0.468231947281032	-0.516436719625712	-0.549768315954185	-0.572049373261026	-0.624565533094907	-0.643518093777566	-0.692202830980815	-0.729105121991481	-0.735647568699384	-0.770988752973627	-0.806323175120293	-0.813676986096583	-0.821888295055447	-0.862090167881475	-0.886627104814021	-0.893913285951649	-0.918717952456567
-0.802952805932272	-0.811062583169391	-0.830618733591513	-0.839475780399424	-0.877694019601871	-0.877955969415162	-0.872559503132749	-0.894301207475654	-0.885246135832004	-0.89887720279132	-0.901029358990573	-0.910165312135808	-0.912931326798245	-0.908555627760337	-0.907481514100057	-0.913619180891583	-0.931099845967386	-0.927575820028365	-0.914868320778602	-0.934034061942793	-0.914641524401328	-0.914039186267153	-0.912573338197222	-0.910176234385976	-0.898265362326944	-0.864134825382185	-0.864073006141849	-0.864758501198166	-0.853846473667346	-0.838240805258077	-0.82994213452368	-0.824605591214749	-0.818755133713058	-0.823027065175377	-0.829798700322221	-0.789786234243504	-0.790337363508011	-0.750026554628264	-0.762201389002487	-0.726777604724697	-0.740412251891339	-0.729362216121116	-0.722901447975935	-0.707436833759095	-0.704364446203722	-0.71207945943643	-0.724353456021499	-0.705793083297634	-0.725518301845932	-0.718907293927722	-0.713835315484292	-0.715236457988681	-0.722500684705178	-0.733571375672828	-0.718777307696101	-0.73003226556731	-0.726030025185154	-0.718479453167315	-0.695419056747755	-0.703966385627012	-0.705541544958138	-0.706949607035802	-0.707026664026705	-0.697539721243848	-0.68830461628939	-0.683116501780128	-0.679902327286243	-0.662623917632969	-0.643343398249194	-0.59663425869148	-0.516810015570745	-0.435448575648078	-0.321659434475596	-0.230969037833285	-0.0885846798396357	-0.0267679818898603	0.114961972385226	0.294500164920139	0.563440732849578	0.567356657595115	0.597253658558201	0.823576581152751	0.79884740818996	0.780443432535181	0.91084349572558	0.943625680142777	0.841186112266318	0.9808164772275	0.789785780281844	0.863789170740411	0.754162595748326	0.824630936376858	0.668812918838046	0.663036681406129	0.666754218781965	0.555515372158479	0.545658376926037	0.597347849587592	0.5214184957042	0.480449848249808	0.498892034052844	0.348120618474329	0.352031293061359	0.331998318379952	0.270903542046661	0.254728316749051	0.157287409716607	0.125636898280673	0.142404304888221	0.0649914017597716	0.00237383749373476	0.0140114270864334	0.0201565143217266	-0.0203635728159248	0.0311525709661298	0.0584070701318274	0.0128319176231846	0.0391946786189834	0.00880573572283226	0.024768022584543	0.0188705398032859	0.0143688081400039	0.00904273740485652	0.00477711313178958	-0.00162491705235843	-0.0709980773047469	-0.0229458192561039	-0.083337689907424	-0.118421024655222	-0.0921314254083106	-0.206754590141821	-0.235521376851339	-0.214439628542241	-0.261355092179386	-0.257283966214817	-0.247183451225369	-0.310452500789557	-0.256161547565671	-0.280856438894351	-0.30232729170974	-0.311989102703445	-0.368360252183813	-0.408923251690541	-0.458589166141531	-0.502000704984405	-0.548480883471771	-0.595765104257968	-0.643728561679893	-0.670922982616322	-0.737501224281219	-0.720412445798707	-0.764361663057347	-0.795466378527516	-0.805029953547383	-0.855858563024334	-0.864939299677796	-0.858217437871207	-0.905802168054555	-0.897469553246139	-0.918102260162445	-0.932622519623064	-0.930987841718182	-0.933855852338105	-0.940338402376077	-0.962358482872948	-0.960467583681386	-0.955741840486505
-0.498742266203596	-0.526957647481057	-0.609407050522718	-0.658308040983085	-0.700978799108829	-0.729291051373077	-0.745544394279237	-0.763227196741304	-0.800079782625308	-0.796003895530394	-0.829685642583817	-0.835818905238472	-0.874151027492007	-0.883210511544573	-0.886017215782115	-0.901138205780919	-0.909646331540189	-0.899120427674323	-0.915709223888364	-0.900819849145193	-0.910496552162032	-0.892238762987257	-0.913008763008028	-0.906591603292198	-0.906810853142617	-0.89768147107464	-0.902107103133357	-0.906423305811139	-0.908896647258302	-0.930285516663819	-0.906698635672053	-0.91998858606916	-0.930373762831407	-0.918697538484581	-0.910791420582683	-0.923639460358813	-0.919274126010682	-0.94215825855527	-0.918297344584449	-0.918681983732357	-0.908317008427349	-0.907607326009056	-0.915683944124774	-0.900991197574237	-0.899984705853208	-0.926176301048044	-0.922963035480445	-0.928992412098339	-0.900513458846193	-0.92201144093494	-0.904419288443946	-0.915381105275459	-0.91510776847606	-0.920752967351199	-0.923120767678958	-0.899941228881061	-0.886262911476358	-0.892623541271436	-0.887834197886668	-0.88285729861269	-0.895355827478379	-0.865496791797174	-0.86153753800118	-0.837354853193175	-0.829435456326578	-0.802492165421426	-0.790137590006584	-0.797953737777493	-0.777288746595527	-0.777304238778252	-0.748637711727636	-0.669537284331084	-0.622508847482002	-0.558025373933581	-0.471270385999623	-0.43270029597943	-0.332142965217299	-0.255397962872654	-0.0883007910665035	0.00393997086717512	0.185650094328864	0.221626501367799	0.338801353039785	0.477699939669347	0.566982609826341	0.52679915321104	0.429618286653573	0.600962310161253	0.510872999869386	0.478058819417079	0.509823594771635	0.408698865453524	0.323549303507001	0.166986273063004	0.171216897665454	0.11194912696298	0.0563084583098188	0.0181613152435719	-0.00206905900834565	-0.0715280725575819	-0.0957201315351552	-0.184340065373291	-0.193980049189287	-0.226612163065873	-0.279145670987505	-0.265995350446128	-0.264632712197735	-0.28893643069238	-0.326716031123765	-0.358611489800737	-0.352184376579616	-0.36313895893292	-0.395556529780562	-0.364893900541073	-0.369572034009037	-0.357113466883151	-0.388607168823084	-0.373096882910198	-0.358085070974685	-0.382820187804213	-0.339528309643532	-0.34766457595954	-0.344530084181507	-0.34217547044409	-0.409638804403484	-0.415958152939972	-0.415343644805575	-0.443297503995803	-0.46956929685849	-0.478612486614822	-0.501333465917408	-0.517564036436048	-0.518993839835729	-0.52144115671587	-0.530128165817532	-0.534584624655004	-0.568707711368804	-0.548776297206334	-0.563545445488992	-0.579028628097538	-0.622573898750043	-0.629180864940458	-0.70476958603802	-0.705226037282045	-0.73390206213297	-0.805301644670891	-0.822149948334049	-0.85402125627145	-0.895808987099381	-0.882068125883038	-0.919023789311335	-0.939404786801476	-0.944708984448908	-0.950289004343513	-0.96655399152301	-0.985665927794288	-0.966340058904764	-1.00208986643834	-0.983308901959853	-0.954562081714157	-0.953093495121258	-0.948986061407819	-0.950171294831885	-0.93580508536187	-0.934537538823319	-0.91666330504029	-0.926620548219127
-0.266024207016082	-0.344672288193656	-0.369884444573231	-0.389716829480399	-0.49737263371487	-0.519445314727137	-0.541961879022782	-0.558675986289803	-0.574159006659329	-0.60270507273133	-0.628240603894846	-0.660386280138704	-0.685121367659951	-0.681592350086248	-0.713517810737222	-0.684585043992279	-0.702549620357317	-0.697950063782775	-0.709198974730565	-0.717101840882047	-0.698178776148541	-0.727880317509264	-0.712468076319555	-0.717766185663763	-0.766799614409434	-0.771944955795635	-0.787342547234256	-0.818453821841999	-0.817327548101405	-0.83836350809061	-0.86941102741667	-0.884976943430997	-0.902089062733674	-0.912028871404637	-0.90639782375373	-0.926704564466768	-0.934353280738728	-0.944394626325836	-0.963268235699061	-0.95659245706153	-0.96098682878584	-0.95305676886149	-0.950268808846586	-0.94926751497647	-0.972329351417296	-0.964165661604913	-0.96366264311806	-0.978308628194497	-0.994117624251997	-0.986129069376713	-0.99175859897423	-0.997120358637371	-0.98757814378166	-0.993668734390417	-0.993353632417556	-0.985699154900042	-0.986299195752604	-0.979931718635326	-0.967120926504406	-0.968367145666538	-0.946810495531292	-0.939475984925108	-0.922506124712782	-0.883125185120917	-0.865812318514229	-0.837213029781969	-0.846773494403636	-0.808064478686398	-0.822785354901556	-0.795304090649823	-0.793588467485543	-0.794868229648888	-0.813288517898193	-0.776270290520806	-0.781511928000852	-0.758947786188404	-0.686477331683834	-0.701209470775563	-0.569664937124947	-0.485124022365504	-0.392176754204053	-0.224914841270546	-0.188092133598954	-0.123304195434226	-0.0366361817639088	-0.113498024957641	-0.0232984118869737	-0.0985101587975658	-0.0151036035697213	-0.0303664853893127	-0.0474886273015012	-0.163683399780442	-0.214734568133001	-0.226795945610761	-0.27800484673941	-0.393915625449341	-0.419598947569095	-0.454785113758285	-0.455240306492627	-0.513060623193692	-0.553916034440923	-0.583419459873868	-0.573095323037615	-0.614197300917438	-0.622113196592067	-0.647375073039899	-0.651034111866149	-0.665608835101204	-0.698265501585915	-0.718575757147955	-0.674265157754204	-0.681815153214677	-0.731917878460121	-0.705226999969383	-0.689483229828742	-0.672816847666734	-0.65814717314963	-0.667788097561782	-0.651094855671102	-0.664614837515622	-0.629819132724742	-0.67272251060422	-0.666148221771243	-0.708988959895401	-0.678220222465846	-0.701231041960346	-0.720503484572034	-0.713660097515209	-0.768302593533619	-0.742526337860744	-0.761837144067611	-0.779352315890638	-0.801542449261313	-0.811977954603606	-0.803420995697026	-0.825767327049886	-0.804021910925034	-0.784252285897635	-0.80636290904779	-0.813617656260771	-0.854388574485556	-0.845126828878077	-0.855996601278097	-0.888889534351505	-0.931732393357511	-0.921065483301835	-0.937491798884696	-0.949000600560727	-0.9825699209938	-0.998008867605478	-0.973690600674376	-1.00021825989372	-0.98936202607748	-0.994088333643702	-0.973814188975123	-0.94869223161422	-0.95653928033585	-0.969120673503416	-0.924059900458219	-0.897583010121222	-0.901930808321604	-0.846955590112227	-0.869637566667438	-0.874505545474995	-0.852535654742086	-0.831212947197878	-0.813396865482008
0.170323094361894	0.102880897222379	0.0897077806353967	-0.00528811930808627	-0.0170726339379177	0.0201338767038286	-0.0768879801137258	-0.126296831000162	-0.135165290645789	-0.15564000085804	-0.161625638970783	-0.209391971295761	-0.199989318102196	-0.220332000832965	-0.24522446249386	-0.248237876008329	-0.321992188495126	-0.37007974968846	-0.392801229847794	-0.448543300636341	-0.467893600497081	-0.492364647371968	-0.530541807386088	-0.528477545499523	-0.562229561956696	-0.571657145357064	-0.627306284893252	-0.625833330588315	-0.662953947393696	-0.677329958508894	-0.750109213156017	-0.739530007248898	-0.780129902784247	-0.792711721718536	-0.777629786190817	-0.789512312617763	-0.816751591381486	-0.804743780216999	-0.816544277404914	-0.824635452699643	-0.806472505843142	-0.801935227222066	-0.809182191347466	-0.827570698161704	-0.840832052331158	-0.859537470815621	-0.856425263040225	-0.855117870390719	-0.873121044070625	-0.882634035435979	-0.901818967659379	-0.929150994051419	-0.917049272093965	-0.940411847269456	-0.945300041438603	-0.936909864813361	-0.938535472502586	-0.922571374729481	-0.919789505861329	-0.90563710025043	-0.886904112969109	-0.857586825546724	-0.834512857396208	-0.799473646247721	-0.766513724628131	-0.716899501183584	-0.749459143820346	-0.714416175319294	-0.742722939733883	-0.741399489219125	-0.743117968066934	-0.782895627066014	-0.814250679514949	-0.841481472345782	-0.824202042643097	-0.854686576407133	-0.851276712806814	-0.80157410429696	-0.768766573798429	-0.723856069066017	-0.684586346010148	-0.58974649985525	-0.580870433078962	-0.584060232182113	-0.592996842996209	-0.594476646022424	-0.585475855330552	-0.608853293213727	-0.58968613723936	-0.576395821339072	-0.61293022981174	-0.582631711450627	-0.682993474908244	-0.727339553612488	-0.740141356298317	-0.780734990622827	-0.738077911300284	-0.782804791356943	-0.794520201023708	-0.820676801132276	-0.828482294164462	-0.842454074489289	-0.861869975149662	-0.872953816352526	-0.866913457582008	-0.87149100941216	-0.860960293466597	-0.868930442481811	-0.871334619475739	-0.871514297204992	-0.888796655066756	-0.899703464950599	-0.853417311455608	-0.870642356191111	-0.859652671626734	-0.866283874899014	-0.857435031121834	-0.85820312326661	-0.879254084043578	-0.864182780316417	-0.868684466795035	-0.868891277730001	-0.872550690691461	-0.872595915075229	-0.892804163229726	-0.879399861628463	-0.907857151808584	-0.900262038370039	-0.896626818683148	-0.93067244654021	-0.920886850319309	-0.922101449275362	-0.933432682138538	-0.927267724712963	-0.920302539111245	-0.940170810675745	-0.904102386108776	-0.95339584100679	-0.910027134655997	-0.92289548800364	-0.927397426823295	-0.941539583547423	-0.945101671399835	-0.94742608378722	-0.929573716035183	-0.953303689133846	-0.93729838008802	-0.93393954110566	-0.940387521415551	-0.924765869547471	-0.897996895927234	-0.89331013965286	-0.8758520700893	-0.909474147810648	-0.886706643317386	-0.868076809346722	-0.884217006659949	-0.865727278170357	-0.869777159280219	-0.829938450334585	-0.800455913398761	-0.7752085785734	-0.741726956415112	-0.664790895743005	-0.62016106029171	-0.53278971805676	-0.427744506866171
0.75465474542988	0.674584817454482	0.54984145533477	0.547331671036428	0.535947540554091	0.427197485672116	0.374167994230068	0.339459134656733	0.261798267010856	0.2721357610898	0.199434867116628	0.17282496800536	0.0970393136192208	0.072196477858604	0.0214824854032932	-0.0246201462792241	-0.0838089798118258	-0.138883176029755	-0.160406342027672	-0.199024337537185	-0.218021779111226	-0.27075739601068	-0.254209298542569	-0.281967023125274	-0.332707758699294	-0.358413733480956	-0.347123367861781	-0.331615965869247	-0.333038855270413	-0.384572282178878	-0.417580626175376	-0.424129565760802	-0.442469026618834	-0.451771661062602	-0.480810560760368	-0.501367031964893	-0.515829286865686	-0.501229709781458	-0.541173624292351	-0.551380766756333	-0.512023365765072	-0.528793441023021	-0.548888293841195	-0.551128162475097	-0.590222835967772	-0.644003281959144	-0.619433620664942	-0.63353979480567	-0.668553807814828	-0.686026339477392	-0.708969569978547	-0.721510326490043	-0.753559148394394	-0.762457380172319	-0.767240410444108	-0.751140658336886	-0.765764151980358	-0.757553064796178	-0.75676328214431	-0.732996648537353	-0.697335679360036	-0.676547191279735	-0.637516143862865	-0.618503496094043	-0.533400007089759	-0.53961022390723	-0.542163028885925	-0.515309609533488	-0.583998357433224	-0.577768904443899	-0.570480140657195	-0.601997759465351	-0.628605690437082	-0.635177627471859	-0.720904764277593	-0.748388643088992	-0.772828647975751	-0.80111976996516	-0.801800412704105	-0.818551988816211	-0.834775930228545	-0.828769455247519	-0.901222406915722	-0.916025018862012	-0.858639312102114	-0.955149991726447	-0.923121814530537	-0.890700411037416	-0.910293743913702	-0.937948205096123	-0.933368627032881	-0.912745378776015	-0.937207937741334	-0.900683869049916	-0.945426848291683	-0.92609802269019	-0.927114679589586	-0.958524244133533	-0.946573152910175	-0.944235422986447	-0.966585693040618	-0.959082127249055	-0.96018728152905	-0.94328061843926	-0.928918341013977	-0.93183392027152	-0.927011277141471	-0.925820099772552	-0.916362166328531	-0.913808973646316	-0.916143820116837	-0.916052148610903	-0.927024893687264	-0.909272455890452	-0.909215556464785	-0.922755646966251	-0.91711458590506	-0.892829256325791	-0.916361170261152	-0.907429696824308	-0.898067058808897	-0.896776917084457	-0.874678061406561	-0.888090594256978	-0.885236809890273	-0.918816936900461	-0.92465302320382	-0.923590870930294	-0.91100774190119	-0.92653683174268	-0.926472327482529	-0.952961207539324	-0.937463603875624	-0.951208004845081	-0.960079070717222	-0.913082857574303	-0.941920196992567	-0.942429861642598	-0.903725299047276	-0.904671648891259	-0.869788231328659	-0.879421502314005	-0.852308429065124	-0.840521664780287	-0.79545137486365	-0.792264860692857	-0.766130586108679	-0.797712360171039	-0.802943456222854	-0.773515328697679	-0.802583926271306	-0.810899287064917	-0.821888166663162	-0.817246995636337	-0.805597290806547	-0.780607913852288	-0.728431359084684	-0.675159832871392	-0.65532021270502	-0.574578547175055	-0.504252063010164	-0.418054784911236	-0.341973166629818	-0.223539146918477	-0.177994459604139	-0.0810576088948884	-0.0786859542786962
1.05098477150128	0.951058529055249	0.876742349970719	0.756747268737816	0.738504195079933	0.635978894294626	0.595364219442088	0.477092622056733	0.560106450872926	0.465155627922462	0.508729005211992	0.463451076855173	0.436398390878579	0.398015363464766	0.389440657867673	0.313642395321468	0.307058350647166	0.201966307672147	0.215754186982669	0.169439674655862	0.152760594725211	0.169788911089414	0.135280431805758	0.106162938757682	0.104065512516974	0.0571729104068858	0.0537939831951493	0.0541343100450305	0.0438116477636778	0.0607209985214937	-0.0287113466445	-0.0160723613694695	-0.0756507644480366	-0.116460724503646	-0.16340532230593	-0.168410178338499	-0.207251196209036	-0.21082656786811	-0.234930513877642	-0.216514739927342	-0.26098987244187	-0.26411459451033	-0.235984178407942	-0.286252508384763	-0.333906062158134	-0.318916909051775	-0.362726375724823	-0.348249466223577	-0.372158585894186	-0.359583947910742	-0.37199593080049	-0.395423981522294	-0.407415841118874	-0.4235239095413	-0.431595439303957	-0.445253937498532	-0.42147674295201	-0.450669459713208	-0.453186965919955	-0.446754588708428	-0.411389661593453	-0.383245175068488	-0.326784094414641	-0.298112361009932	-0.281990398613617	-0.26800857641167	-0.219417286315646	-0.223035703898894	-0.253583121528969	-0.246280628146614	-0.206289801457584	-0.263260194330889	-0.286763760001335	-0.354831771324106	-0.361295963279008	-0.477479552593137	-0.508284412523942	-0.578715391556833	-0.633558468982312	-0.685818882770792	-0.730403223874919	-0.800624108783476	-0.842957338836797	-0.894501119767327	-0.88580996124665	-0.93176435955119	-0.944692511264747	-0.951863101567088	-0.967609624268934	-0.95856275795997	-0.921733436538652	-0.958299420147934	-0.97024240912962	-0.993125359875162	-0.956622002386505	-0.95191157687501	-0.925707081174178	-0.924482234074999	-0.955975678657308	-0.924201336964503	-0.906366558980386	-0.909314253426962	-0.898915985730262	-0.862618998039229	-0.858414066857324	-0.819954569384736	-0.81085494932807	-0.824313358183162	-0.804879668300978	-0.806536796944399	-0.807631670691084	-0.812422410021738	-0.792792464502989	-0.801859534352066	-0.80126547866828	-0.797522962336179	-0.789870523795808	-0.780541550721462	-0.788184942243854	-0.755855683740026	-0.764487576215083	-0.778645388853462	-0.76904882818437	-0.793882454072283	-0.805345221944252	-0.789684033208303	-0.823910748413927	-0.812400766666191	-0.857075185467169	-0.840559856656862	-0.828426250638884	-0.816048870834072	-0.819825992066289	-0.817082794797403	-0.775760754714718	-0.764235174186744	-0.715982582325023	-0.70053908976633	-0.659826143627958	-0.641611307396038	-0.629113157343067	-0.596934352182549	-0.641360003532745	-0.611571053986655	-0.647159648431533	-0.643995616907775	-0.667444240946877	-0.670128335856785	-0.692081108126974	-0.713025811196729	-0.676852927565218	-0.616768199874499	-0.602988471635754	-0.545904566016808	-0.463986134540991	-0.453425765467003	-0.373653442028681	-0.290619221840856	-0.213432732448448	-0.175903229803126	-0.110801136798198	-0.0124409710294502	0.0442643684030486	0.03659625273557	0.0581690468138495	0.060636839613685	0.0203739733139924
1.16546799291595	1.11177611895652	1.04987022122826	1.05512311860245	1.03501984533524	0.918675303246567	0.943521407935697	0.914920826831585	0.899064347489619	0.837008228225687	0.945939271479634	0.819225558128972	0.800466129694311	0.825739925144567	0.749587486699061	0.772472157744567	0.719916559159672	0.634746172098218	0.657213575724905	0.604252107681315	0.534365916182172	0.492333900713407	0.464741876741247	0.44657681172931	0.393430430640156	0.361132781945915	0.346210740454887	0.373860229633042	0.273209401774075	0.280580258612976	0.209258279479974	0.18467271838344	0.151971356098809	0.152989783177706	0.107110986451769	0.0519109850147876	0.0552307946279196	0.0774112150861782	0.0672855638040107	0.06389918770447	0.0708794526665705	0.133915509308834	0.169259202166159	0.126939342784068	0.14205257422782	0.0761851766590511	0.0584665074686843	0.0244398356619901	0.0277451176499718	0.0419358703784667	0.0463853930545963	0.00309148922113664	-0.0243523704199588	-0.0675052740555614	-0.0173433568360208	-0.0520662759655381	-0.074511273009381	-0.0872011968582051	-0.0793664978215641	-0.117888977179195	-0.135329056334448	-0.106619290840805	-0.0602949700865355	-0.0144001160654032	0.0724189715580857	0.0299088570408698	0.0745452349711475	0.105429518257692	0.117752504940954	0.151043052307084	0.164663844799618	0.117905054304994	0.00578327020868109	-0.0151691461229747	-0.115449691079441	-0.104799246889118	-0.29146231796771	-0.284861480220201	-0.337510866520047	-0.345334979574958	-0.437204477593211	-0.48440457510523	-0.532458123484164	-0.673976142212673	-0.620173672946042	-0.644281852743482	-0.661659310282015	-0.686402549080169	-0.74183048446537	-0.799850602526345	-0.701557161539445	-0.74005916265818	-0.795607418002453	-0.76909790092179	-0.769902341161811	-0.781924711488275	-0.72731819317472	-0.707817050535727	-0.670885403706226	-0.662043504103675	-0.65123472642492	-0.665208051994871	-0.624840984037117	-0.587455853146783	-0.599637972513124	-0.552395969611798	-0.550699163756786	-0.540047330706286	-0.546339177317853	-0.525392655593929	-0.544899787666862	-0.551985107424099	-0.550126235486704	-0.564529896824154	-0.565574708735502	-0.533818852504228	-0.582222509739582	-0.574986900643374	-0.580823467876981	-0.5724751710347	-0.553039447420822	-0.586073434758713	-0.588196196997088	-0.603646213041122	-0.606481341280532	-0.599081562007556	-0.570209938626508	-0.561768082411838	-0.554887657297611	-0.506206459972184	-0.457087946402257	-0.490535804591178	-0.499255952380952	-0.474466656308629	-0.436166505187524	-0.450460897040848	-0.401678904673256	-0.404743668167294	-0.387682898345962	-0.365304549886466	-0.391203583622949	-0.423982924468865	-0.383842457352132	-0.404709771753381	-0.392831955835817	-0.3999862475845	-0.380670812062624	-0.404608893571336	-0.342909902734006	-0.340967698008123	-0.273162385921032	-0.234323380201398	-0.158607263509884	-0.073843899087827	-0.0240162542118501	0.0115895631334974	0.0017136703023945	0.0810418629308341	0.0749674250809577	0.0901561146012848	0.0900738291658365	0.0997093608833526	0.124355658158984	0.160632477275833	0.199833739060391	0.248212708648822	0.266456668411798
1.19779413269298	1.26090490019904	1.26339066541246	1.19937634285455	1.17055231780472	1.06590792086318	1.19232029399999	1.10272114623647	1.13492491147184	1.14576181586357	1.20479446072211	1.06002567515498	1.08019394840275	1.01310551505354	1.059925411474	0.962920258102542	0.870351456136549	0.846098498038301	0.77572028509891	0.71373347486134	0.700279978635111	0.685485095097993	0.66110499526551	0.604866015099126	0.583001273870551	0.567036044627545	0.588750983542658	0.52231794877474	0.521023324393788	0.5250230350045	0.522769943549323	0.502189072112571	0.419923614442754	0.411780041802235	0.435819039948735	0.422398636489405	0.421674678161805	0.506314565412727	0.566974872588278	0.523846580857256	0.537928631914275	0.60455058515134	0.67500554721852	0.601084547039363	0.518860196723582	0.538912096661413	0.444530164308071	0.484281923578967	0.433488473296644	0.36802565694721	0.345655757942986	0.345125700829887	0.357856548727501	0.26220874165954	0.24183582233451	0.241953996368396	0.226405794514417	0.181836709657932	0.17907342621158	0.117441813758868	0.165210018552538	0.0985610928030771	0.157976670027572	0.222415889310658	0.261391256100535	0.380238540212545	0.363153475571664	0.340104692169536	0.441003644870179	0.42007759127664	0.466982911903606	0.447400812561876	0.428107869054353	0.373524031382456	0.392115890148397	0.216393675241915	0.204203938037342	0.113368634887507	0.088901877906469	0.0200295051634072	0.0792079315465429	-0.036488240851098	-0.077483884422606	-0.136140973742859	-0.104341251546038	-0.244266773624155	-0.221128291938382	-0.295783506241883	-0.261096704629353	-0.258783000050201	-0.423082818808512	-0.45553014347226	-0.406140955371515	-0.392590288627798	-0.375722695594032	-0.385014716042991	-0.373080976087482	-0.333432435315725	-0.302822393567962	-0.311075102257623	-0.227109347595919	-0.250132365050593	-0.255297193604413	-0.242578992301446	-0.138578294243117	-0.133724093466343	-0.16181423405472	-0.0884672661608491	-0.139309634093088	-0.145768773258268	-0.174978136507882	-0.184729324169994	-0.257350004543028	-0.26955461752637	-0.270159291419873	-0.271080347110417	-0.288005167900919	-0.255067440144098	-0.253608141495968	-0.267596693260887	-0.286141918357721	-0.216795484003333	-0.185078385831237	-0.234549318652406	-0.162051388359544	-0.139159141876717	-0.105266950863719	-0.130676009435353	-0.0624545690928773	-0.0850765816401681	-0.111791916091309	-0.115513866475662	-0.0978644088587243	-0.150481474966454	-0.167131244538987	-0.195714175020713	-0.154816126781289	-0.158227650031607	-0.12380701028308	-0.0623797436952933	-0.0432973761082414	-0.0126133996821877	0.079887617732594	0.0579623554596792	0.052144545921174	0.117857501511117	0.155190280992318	0.138982095246978	0.139924443924954	0.1797804544658	0.146949119932321	0.143402607546863	0.144491774144055	0.170355628462318	0.11579673937183	0.174999422160317	0.158568603323895	0.18167842353505	0.256708994805624	0.251472359013191	0.307714278639008	0.314517432281189	0.506264617414969	0.526500804301766	0.520390261891773	0.623059939230551	0.728572309426383
1.20829793920846	1.21035361098415	1.18952116431649	1.20000840718894	1.08978989051813	1.05755771219168	0.999747535418018	1.08735453127777	1.05561499906596	1.15096476525151	1.13628469615108	1.05568524009994	1.12350834429182	1.03452788082682	1.01923148374654	1.02399623455205	0.937397040783769	0.88805073750467	0.837777244286804	0.871245715419371	0.808864354922159	0.774208873027525	0.755730371249841	0.761035705215514	0.78431286040599	0.764382832090691	0.819012833661025	0.747490311689278	0.739908240510772	0.784866219791602	0.780021380043976	0.710304121415691	0.780299100498809	0.771223848423694	0.682774555521951	0.716069894086832	0.758169367424237	0.730189780082061	0.835539875970557	0.862565141081125	0.84244664040629	0.826503839392322	0.809028200970292	0.719545265643331	0.797655784172773	0.718236126093097	0.687809640198038	0.646897828664443	0.626874049326691	0.709265410375575	0.6702540041712	0.55627970424545	0.50572392130723	0.530794127615697	0.483516431839764	0.465449229295082	0.42273100053031	0.430767693764796	0.425818105937124	0.381913484380599	0.352454784361503	0.364205687753812	0.384373677957459	0.374745821651608	0.416323192244465	0.467599141591051	0.554013134567799	0.583569764790563	0.608630401767619	0.563032677425018	0.640762766612514	0.555465641198505	0.695599246359953	0.65323197881043	0.692463963379836	0.644957063844408	0.562171392165418	0.523248672993228	0.495723007974696	0.441299650208199	0.649349758331671	0.486180583356666	0.603636837125102	0.483338495395382	0.353389890126431	0.270337657680234	0.269532190055316	0.157888488905224	0.0183448975350648	0.0300964632714423	0.00621359103559804	-0.0703854660596623	-0.033586869723934	-0.0916162915556591	-0.0623322658382939	-0.0628959797547373	0.0494591586767873	0.0955770573938881	0.125884296017306	0.110798966908324	0.163054266707257	0.273949065747831	0.269204451415311	0.228810637379224	0.291781510695561	0.270043714314228	0.263924465852065	0.276745542508596	0.288478883017093	0.249067039977386	0.190314919710893	0.208108124534104	0.148733265796685	0.147343250950012	0.0532321097060013	0.152340865681087	0.117891566339005	0.167568431466049	0.132926131935315	0.199568789670003	0.240431733811045	0.281334302328174	0.262649574676166	0.253707712831707	0.242350796623006	0.279453521354919	0.22342849543678	0.291807059482088	0.174549929818648	0.222789773050525	0.191505991491551	0.189795505457007	0.26595711537007	0.174916042291697	0.254802961393849	0.240207538002517	0.296762117130278	0.374633542203261	0.410288116746112	0.525880240200223	0.539050830628889	0.638036216274824	0.587304843278351	0.583220202390313	0.577740534352684	0.527742204099877	0.550128354257016	0.41293924023012	0.353589823224098	0.313990524269695	0.299702096328146	0.283112663413846	0.307458686725434	0.338568141326369	0.322420541566906	0.440926740095556	0.408417633019222	0.508678111906584	0.566855313176508	0.59112766890559	0.668060123270801	0.823219529997192	0.766060829147965	0.775338582550843	0.831521479355176	0.823167214715932	0.835726270388527
0.907443169988256	0.921820949190496	0.877894908130208	0.828938870427515	0.831524058903825	0.820771726304805	0.931935604096718	0.879274084390274	0.961730298294127	0.971365310322862	0.90523472091393	0.9532508501764	0.943231683650703	0.983348087154466	0.984140032559425	1.02695568180006	0.941462780781541	1.0110354847043	0.924976241452258	0.888169749840524	0.903062267992132	0.874544889750026	0.890175387927197	0.889104173823147	0.865847720790867	0.842725928550005	0.914669498851583	0.798054963215119	0.88875881278467	0.820929645253435	0.829670405142869	0.857913453160111	0.781318747881974	0.762291895230008	0.781637346890326	0.796402117554875	0.759326396601999	0.75433460056093	0.761949391385655	0.761800169812961	0.830367530209511	0.855352115999276	0.847578347594075	0.84436538866727	0.826427099102653	0.911841882075518	0.869659524798631	0.842696234614768	0.864980915243287	0.77551667030532	0.754914515695853	0.777040658259204	0.674722203135407	0.797033015568977	0.652004776066331	0.588173343493492	0.602432003339831	0.52192488758178	0.503462848935042	0.50201608515981	0.495360313029069	0.486151125157972	0.514546883745076	0.400936523021715	0.484847970754262	0.555204984624338	0.479865088187153	0.457178338663441	0.614375622058966	0.67112172159405	0.660780355299411	0.725580696929301	0.703390965329934	0.817997635180306	0.877761635961958	0.897486144114226	0.702303720378948	0.955157329150392	0.743120516995442	0.742563483900599	0.74425139863127	0.794071048270476	0.703154688794638	0.74468313535288	0.746275481408514	0.745365217145725	0.672891936935586	0.591996410608621	0.63591765499986	0.518229166666667	0.780805397263381	0.458654674944847	0.734399627544465	0.419905600325978	0.437448368859245	0.380665631736057	0.286344976292533	0.435265140935276	0.537215176813566	0.750685635989985	0.705960858458067	0.675893411981044	0.655966919110482	0.730734644965594	0.677968276018864	0.837689974273345	0.737954013753358	0.795299552357401	0.675759353241475	0.751548881413475	0.604882695761969	0.637551097102789	0.56393701050329	0.546130032458282	0.579111782947651	0.573546995258617	0.501474960506077	0.505172089588706	0.502783739321502	0.565977272824791	0.573564665583221	0.64091642888732	0.546876911103879	0.528651861158897	0.526963713184167	0.543356973147267	0.5571030300401	0.467992082172288	0.599691103757973	0.632028620609303	0.559603008846452	0.683400910012802	0.770997936672067	0.762128538901636	0.743181405272723	0.776016913305	0.832183550516375	0.893045597479935	0.922612264361163	1.02819956855531	0.967350090514639	0.891078322027918	0.914650597755521	0.847179128254438	0.805541124693634	0.717562408330417	0.548724764782774	0.542658881992073	0.548091737837929	0.456503320897325	0.515092765727971	0.510531177742737	0.524028394264382	0.569568668594125	0.616398401189963	0.547117078374242	0.718423574808802	0.766599857184108	0.730741877383184	0.720150488831911	0.803477315801235	0.793368730034222	0.920915104051265	0.759431933296437	0.753049560076442	0.79185183009248	0.78701265511656
0.438760844631299	0.458607989893008	0.448030171397819	0.487060099039242	0.501063453599252	0.55969001789234	0.569134657251965	0.589452753083906	0.695932001756186	0.624363028416654	0.674937379120984	0.743842599302972	0.787694723090625	0.738811414676731	0.780017539447535	0.832922582249101	0.757997254436456	0.789317595063368	0.767420901818385	0.770470178419766	0.752535433818063	0.745824467507975	0.762533418485249	0.699788691878805	0.716548102383902	0.617795139581935	0.724092166422841	0.662872581889248	0.617132429834406	0.733405772048711	0.666934681904229	0.633775861669466	0.658370426259342	0.698465061082108	0.630985013933024	0.704380311805761	0.607755559938425	0.734098386124951	0.725495474536504	0.85723194678501	0.857903846381334	0.863038286873991	0.942136050581858	0.909780274212301	0.909501892553427	0.933886694149298	0.942689085660285	0.941828922253633	0.897110712574856	0.912617825603344	0.8580976946207	0.821817145135818	0.743345686850321	0.655440048991561	0.635748589554041	0.657385081131389	0.582012521059555	0.469843805825991	0.517707429943687	0.41223815196745	0.403852906733785	0.44081145018917	0.397264573343623	0.421796474724155	0.446664444189425	0.376690564685978	0.359489090087558	0.382109363939557	0.524512400364467	0.5762803837496	0.433879997596516	0.680748015325113	0.60499014198202	0.769493479706622	0.661884578858931	0.787754744773129	0.734681638058836	0.959338828130662	0.864169313038851	0.836163207447944	0.679471881514603	0.747127588767036	0.912565436810989	0.827958353068639	0.890743231864881	0.960829575519755	0.80864717671569	0.913441529101674	1.32094712830964	1.44795781796763	0.97105120615866	1.23643721167606	1.04461856516946	1.25646650154856	0.903539805869648	0.987670294601107	0.920942293756143	0.905744703055225	0.742981536340115	0.897362528102441	1.03736730011411	1.06316611689369	1.14910690169538	0.974034667648485	0.968998052372182	1.15293417210198	1.02345974540197	1.05095841239077	1.01643707724189	0.976417900703789	1.06945973930651	0.880486419404551	0.91328868902244	0.921092850495702	0.788573042458407	0.902134428045414	0.79329674642668	0.828781567584642	0.893229399343134	0.783932274342345	0.784583135481923	0.845389949875374	0.877564257852819	0.836349266197042	0.833443699649903	0.959794063690952	0.985715742966704	1.00865395344622	0.969506558596026	0.984108155733905	1.03486578627482	1.14025991453456	1.08812367709557	1.14129515559934	1.21750883261917	1.15015920260338	1.11164924562424	1.15334902307723	1.13699614846953	1.11336681049924	1.06988072203429	1.05410688515697	0.975888675807315	0.992759693234288	0.902739321312055	0.882132094355525	0.871285140638542	0.767717575486825	0.831446454232334	0.756252369614324	0.700395963172494	0.777195815316041	0.720874979554675	0.69239587453775	0.717487775520507	0.666522115269515	0.656344142519161	0.62878832707701	0.615431911368953	0.622683115402535	0.679285729614513	0.633915211771865	0.658219795665326	0.633529295508143	0.583706210418085	0.716281394758072	0.672742516363426
-0.0113003079511481	0.0201576009034796	0.0271594895713723	0.128756550656151	0.0860740138024503	0.160203730978155	0.168450160614575	0.221415971282362	0.236760158825377	0.323675728324511	0.36684217627225	0.335288608637417	0.414814001751919	0.410508635291214	0.459549092907056	0.437681132371329	0.447325720623245	0.463545639111251	0.470629479148697	0.464499315999381	0.462216569015191	0.43992688803295	0.439161434643685	0.43975986272851	0.410243198438786	0.405408957150074	0.412520671272532	0.406931556734304	0.377658275272766	0.484585482627916	0.472395780207416	0.490805571313597	0.499923503141435	0.503867066194991	0.527400538599576	0.554957866115164	0.575733066799012	0.619533655125018	0.602098729464595	0.670424687212199	0.667721767120253	0.791949965334643	0.789490551312296	0.864684674144261	0.824978209210552	0.838644046456642	0.838003577050678	0.833513175345695	0.842385809141684	0.727362370843116	0.702947240524266	0.689803392091005	0.618116090009438	0.610981531354336	0.494704279363543	0.43750023307433	0.369882349738064	0.438173433774514	0.395319313108413	0.33123146848433	0.311070585316331	0.271473317165898	0.334296818883152	0.190469012176189	0.23012097910584	0.208263040350187	0.180290462225518	0.170717259671345	0.188854173715288	0.184232751228331	0.18052025730862	0.343284362420503	0.185532660839205	0.413040101137383	0.395286846154593	0.366181692289984	0.425682491297256	0.517957625147707	0.601607694583288	0.654016516080278	0.566605508300047	0.549939066926665	0.431137932898817	0.687266917705583	0.469666133859484	0.770935624222073	0.766060325624928	0.872744554736618	0.939849929305754	0.971277988835166	1.03412359080391	0.929886574442751	0.993470047357186	1.12869294706872	0.760368341006911	0.862982037853674	0.964243868221113	1.09109284386577	1.00007715411546	1.12786358370841	1.08809497697294	1.05301136600277	1.07260445827022	1.29660421398553	1.11311131023883	1.25309544711825	1.5452520117091	1.16433692683133	1.27316488027649	1.35835198855267	0.973871777736723	1.03002834681632	1.00883327137436	1.11729556886479	1.14774743966115	1.11273071443955	1.12924234209881	1.05102292884451	1.01507336528559	1.01524427957771	1.1178284833463	1.07787380102593	1.15522808939219	1.148754999813	1.194128600774	1.12225660783434	1.27057948647486	1.26908669777938	1.19339531857074	1.30545674544256	1.23263552311729	1.25664087064548	1.25376368781517	1.18561054503036	1.24257529021201	1.29247469954856	1.24266988937322	1.36319506706269	1.28510511167293	1.34335731630214	1.31745190567184	1.21983137568494	1.25794297316311	1.14225150230799	1.13821119250438	1.08842311706502	1.04133763339809	0.890704737488435	0.872437319519416	0.757960115047178	0.743970479837029	0.625192749891009	0.616004235301337	0.542011248588093	0.517381254065568	0.506015222311386	0.410828114441648	0.443876954604581	0.442787389594714	0.420224982446863	0.472391674180279	0.445816885742	0.471219916309747	0.500190562443896	0.473342402815373	0.484029817337835	0.483112848178911
-0.363347707236387	-0.321045107206225	-0.33114094651312	-0.287547213373629	-0.285521184659436	-0.239652170659714	-0.181510984845858	-0.14326871502095	-0.119613180121653	-0.0902674774533596	-0.0257214634634037	-0.0381160770883669	0.0126978293473453	-0.00109091803467047	0.043729008429911	0.00944951471105305	0.0827736293851545	0.0795592252958155	0.0675847498049829	0.0460356160981501	0.093064866501453	0.123168124600904	0.137757461322498	0.144454218084989	0.119305629276795	0.112749663465644	0.131279718477097	0.140042310839731	0.14303324866269	0.164000331694007	0.1956059649857	0.248057287103789	0.258572775457132	0.210440436456681	0.268255715745304	0.22903569256066	0.248741036591519	0.314380717337934	0.303329188312124	0.333681454611061	0.381443534356119	0.439781288159557	0.470247009755385	0.534575734607901	0.574950272829959	0.511720469873511	0.56609676684	0.589244868971257	0.562534597033978	0.521422749902348	0.573918309085232	0.397365639942326	0.394624120579967	0.416311989648506	0.325929315542371	0.341549405775466	0.287271905087031	0.248922012643468	0.23172332824054	0.202545651684264	0.1746448201757	0.10904191851622	0.0708508295256054	0.063173805530579	-0.0919489560641832	-0.118520244038427	-0.19866412834796	-0.190940653956493	-0.256429171223323	-0.286856896674553	-0.333154677577356	-0.406641839681122	-0.263478659325306	-0.292189882456577	-0.137333797923386	0.032009219983224	-0.069234415399544	-0.15547155451047	0.147719736967188	-0.0343061752693853	-0.025180151385099	0.138314480809075	-0.0119218814881278	0.167954048574142	-0.0278452338315564	0.134149576776881	0.100663347279682	0.247541068841663	0.315646673477878	0.583230212107501	0.64522295317457	0.778163386589062	0.454575722935301	0.769050841619692	0.72650889590609	0.640860961835639	0.990742404876521	1.15050618910859	0.964093869029628	0.718022717541253	0.971014147543651	1.01789383854016	1.17496685733361	1.27928505343175	1.21967539387346	1.03431353840932	1.11820556749943	1.17117885868399	1.31154221452323	1.05420224830964	1.18862557227308	1.07661729047881	1.0424835479273	1.13192014440438	1.10333844974944	1.11425563327023	1.19790784603705	1.12779611799724	1.17942813641506	1.2044072471453	1.190714311844	1.2005062500584	1.30573689255526	1.2234771200337	1.29651979288181	1.29543436326052	1.24192542162838	1.25165430820764	1.28242377771992	1.38960996752053	1.27664823855594	1.33035100674833	1.232159402292	1.31004384540521	1.39940685467318	1.371628544459	1.33260625621236	1.35864909111194	1.36598139651829	1.33412722996849	1.36747772957787	1.2876892954162	1.21442536220269	1.15541970161872	1.02571414012758	0.997018198735143	0.847877185311574	0.765724209264782	0.665674122421477	0.630534955888322	0.520265438427057	0.460301194534285	0.399561096711651	0.347164252051984	0.350570164816284	0.316830370793014	0.315340311786783	0.26456197045626	0.262790528815367	0.190108641371895	0.212819754429009	0.156682696158493	0.11352985607036	0.183607566844193	0.103738751692204	0.143203559325843	0.0675693930943636
-0.670480968446445	-0.656006212474855	-0.633175303576439	-0.634488805606209	-0.599841908970359	-0.574217764980552	-0.548280441702449	-0.520735915884414	-0.527582793878847	-0.48360360880474	-0.447993463630388	-0.451789032524523	-0.418785267450223	-0.408019985141778	-0.418660003773426	-0.370279355112804	-0.367715155968915	-0.350070719572363	-0.377278954099606	-0.348051699715193	-0.315569002300408	-0.277967698756089	-0.296225474776747	-0.27969026539192	-0.284399161185266	-0.278931308091545	-0.258752191820484	-0.266233440268123	-0.277374488739488	-0.242167818510934	-0.231150623002437	-0.176529373117381	-0.147608655393051	-0.132508432695803	-0.131705456642566	-0.110752395523374	-0.0935784407867011	-0.0743808112278871	-0.0174689530095202	-0.0493360894891876	0.0326806133709702	0.071274597178741	0.132734847335515	0.154744697527476	0.171653172007589	0.253001821214469	0.242272888533399	0.221449723406559	0.166717969314216	0.246103356613373	0.227966154097973	0.166706744303352	0.162801461814953	0.0527347307692646	0.0248749035840241	0.0309004066187297	0.0541720867376265	0.0287438832834192	-0.0189195075554517	-0.0337074422827942	-0.0915670560241868	-0.0643489452087787	-0.174264396078496	-0.205256789915826	-0.273945036771888	-0.339181770583751	-0.37660097365931	-0.520786079815441	-0.623795423046422	-0.590862293746082	-0.643931475644478	-0.638618778951465	-0.706984051552509	-0.586094270153269	-0.595266601742517	-0.583552791616204	-0.372656453546617	-0.523739172764875	-0.526886448341637	-0.416250630660364	-0.440200456351914	-0.448503910450536	-0.38760608066423	-0.433569790029525	-0.367933417889705	-0.498047829039384	-0.421332420308907	-0.437934816428908	-0.273109245610394	-0.321846911083002	-0.150624880075393	-0.0519551301429681	-0.00606194217306952	0.0488167047842111	-0.0204124145231932	0.441982096374934	0.455768171922728	0.423529824344941	0.73680745774333	1.10479912825882	0.893796255160019	0.78455773942071	0.766727930961575	0.804029094968817	0.79114947588321	0.976294368488309	1.19642050231038	0.966817054600232	0.917495693491129	1.02107325469623	0.978517136789247	1.00246595127329	0.988653420772514	0.990041432323574	1.07166667611232	1.14947393297136	1.11468640489701	1.07586494721001	1.12158635739135	1.06153017082709	1.18418860683782	1.10237703841557	1.13842237752157	1.06441362475431	1.18722621893559	1.07920615794787	1.27778424534043	1.17152955487718	1.2430129370643	1.29779967668343	1.31969364219722	1.23699079919339	1.30536040032959	1.26742552041267	1.24937515913065	1.1700754076383	1.23634397223362	1.32959922254603	1.24406046729778	1.17927651949072	1.09661986210968	1.04925169303312	0.958815792474695	0.867477369197909	0.800213204846263	0.734863062113594	0.629880347745472	0.563324148346083	0.467778444071208	0.39645127474502	0.338504744759874	0.171146538767194	0.142975804845255	0.104543270254593	0.107036677746578	0.036020873390076	-0.0016563516990906	-0.100892756066992	-0.0583404731570713	-0.0499323610422384	-0.090013496479638	-0.145202023212744	-0.18239239008859	-0.158020627982313	-0.161144352960954	-0.243348259130013	-0.283084541421854
-0.891454634070374	-0.898563446809731	-0.880742583403949	-0.862836981607284	-0.860520829558933	-0.860896563750393	-0.824624358337995	-0.824310929461631	-0.815432771274831	-0.780359593558863	-0.787061766886872	-0.770205877569459	-0.733509363920362	-0.735815160739437	-0.719550566930499	-0.745189339547481	-0.736765316354364	-0.713372640041801	-0.699319095588208	-0.66767861469106	-0.626581274836188	-0.659926817705237	-0.640158147717703	-0.631489743473353	-0.621808333367739	-0.620056374586153	-0.622290612110165	-0.602990091340576	-0.59594652550696	-0.564732796544493	-0.547285099241944	-0.5346251156997	-0.535137401877432	-0.483817439292816	-0.510376136448058	-0.493849084602073	-0.484291632841356	-0.43904755640923	-0.46524257858331	-0.375249210383963	-0.328212965400954	-0.31686284820676	-0.226842616675852	-0.205679613007275	-0.155856067420868	-0.162639589966762	-0.182138850634418	-0.15928380048889	-0.153940977783385	-0.16995648967757	-0.083077303852406	-0.110807425622665	-0.16029840714284	-0.205738531465535	-0.222149919561378	-0.218815402420389	-0.287445575397213	-0.273610960298769	-0.177667642491119	-0.263990002934741	-0.290367882740951	-0.306153114845709	-0.360390152056412	-0.374516721400486	-0.479498480578219	-0.564024368152891	-0.581214406368977	-0.661343105354326	-0.777864966433995	-0.763979867398254	-0.844405609487131	-0.971388614059542	-0.833537075095988	-1.20321590610083	-0.921804826376514	-0.878836061495962	-0.82745675698775	-0.77335551179783	-0.834730012368303	-0.874008443722528	-0.810050746917343	-0.828373900785192	-0.904076948322613	-0.724663102428886	-0.850164644513004	-0.787562329330196	-0.741019865896273	-0.6784792032388	-0.701848576951235	-0.673338930828362	-0.564909050900145	-0.450629577297569	-0.449238959194436	-0.457248849885101	-0.286003656652882	-0.110937035452137	-0.1016899307819	0.36456847274927	0.477633031176302	0.337744953919599	0.476149731064168	0.404687178149752	0.370415198947624	0.545455151191755	0.511394107120889	0.459076435584446	0.446004559701465	0.599067890862202	0.549423703851856	0.740170401066969	0.634360484524277	0.727474666911407	0.716597839853882	0.748237365365816	0.926605749705421	0.877419972712166	1.04914435159078	0.915212835088132	1.00933469277135	0.896128652837509	0.967071868656961	0.855108104467542	0.869633865280848	0.963672189571727	0.941676984822635	0.98395123174406	1.04045134271569	1.02094588375237	1.10822987096277	1.15597570651295	1.03712754278285	1.07920245628896	0.958451376359533	0.925772190411078	0.925297228790979	0.837667737493997	0.904398915494152	0.874151018804295	0.813897308432905	0.762431599358088	0.677506767316856	0.625037205702923	0.653120555800577	0.5087451456144	0.53076342601603	0.34701362239557	0.294330928452389	0.272656623973099	0.19021463561269	0.115879002053198	0.00701565949136562	-0.121196822963717	-0.100014756352026	-0.197560432200226	-0.211775774291335	-0.302894319582043	-0.287359332035662	-0.358061138319162	-0.408078519143398	-0.39034202700705	-0.460139563315839	-0.468541843563639	-0.524340437722324	-0.511173034542855	-0.535932739420241	-0.591730588060948	-0.577738966205133
-0.905644847037972	-0.929218296955459	-0.913839752531108	-0.94617689457201	-0.934590193203979	-0.943241899954562	-0.942937713657958	-0.949013117056547	-0.96213725571208	-0.939658160603406	-0.929193371549855	-0.928366572529437	-0.903669921163618	-0.891407418218379	-0.897657537829721	-0.900813278874778	-0.902864754809852	-0.897458818457464	-0.892574800246325	-0.881162795836531	-0.885942766045334	-0.863111033327323	-0.893408129848391	-0.862801128004831	-0.889665550364176	-0.865683219185815	-0.872472137720827	-0.857898191200274	-0.848938522547747	-0.832187857419603	-0.831658567023102	-0.818237290478225	-0.811040398675924	-0.811361784096232	-0.801209517818713	-0.769965468419788	-0.753226708504321	-0.746903628862038	-0.722417732077967	-0.68916732513899	-0.656956398858102	-0.590012087475291	-0.565264300230562	-0.560003931068839	-0.517743700304654	-0.506398981351675	-0.48630516869452	-0.490601035064665	-0.478108398045653	-0.437387217473162	-0.431685331057086	-0.434917856606562	-0.453800724148167	-0.459916386439371	-0.416054913385714	-0.490129318136123	-0.485388577660419	-0.445178893268123	-0.429325464311284	-0.50021173799336	-0.410309484705675	-0.465146021083721	-0.533752376028425	-0.557805888679215	-0.45579962058607	-0.515147586870539	-0.54175863967486	-0.768024577179711	-0.784609015463408	-0.829061991351247	-1.34075468263775	-0.997764062538033	-1.11019601703741	-0.851942751370597	-0.840948407964049	-0.877500931555484	-0.98012827397102	-0.861586196168054	-0.806548972269563	-0.92147299399212	-0.789396984595633	-0.782467131997002	-0.78511437652214	-0.793293958724139	-0.835466509386294	-0.78419287442679	-0.81821773578791	-0.756090790144205	-0.793956525022153	-0.701435473899386	-0.704921769095312	-0.635655871893692	-0.495418542769975	-0.59531610513597	-0.39230596514602	-0.412114763116744	-0.336210699426122	-0.176519565421922	-0.162514260502785	-0.221908035408049	-0.136527916013103	-0.173800246006658	-0.172536540302479	-0.213604531446312	-0.0798643458203143	-0.0315407652546894	0.00849879670868676	0.116391171500207	0.182109159560563	0.197138695454927	0.247149122905808	0.333412094408419	0.341089418396396	0.420037243296407	0.464220811367384	0.536323889992772	0.594422652632641	0.628907377948415	0.675686306054001	0.65617324024902	0.558404970598027	0.730995639350654	0.632302376980773	0.640009405376262	0.600624444702706	0.764395842775358	0.717794627309116	0.737200771236113	0.749451221312721	0.704453936361734	0.67249774637847	0.669734730184831	0.65294063419074	0.693445597191816	0.590553780798265	0.508399267577444	0.496732157129663	0.390091808096922	0.486805196191754	0.352404187269321	0.371763650874066	0.317896565049143	0.231054544142676	0.210432139548786	0.125189264979699	0.0510827081925167	0.0104430479229269	-0.118547483129402	-0.214579792587472	-0.268930468201816	-0.347899679792323	-0.413848126685877	-0.460638807501747	-0.504525143857633	-0.538402991886919	-0.625542629642682	-0.618048481403066	-0.67559068873415	-0.675160067393866	-0.753998398072242	-0.759269093712182	-0.794294608402466	-0.773156199466651	-0.801517982140207	-0.820891516335331	-0.807702254274426	-0.831189160298466
-0.800374882618007	-0.833364556623264	-0.843375850728119	-0.875973170431529	-0.877479263068655	-0.894979523363963	-0.911009404273172	-0.925082454430783	-0.914525345514773	-0.918597869707647	-0.91503884102487	-0.936070553829083	-0.941975024966199	-0.941030901527029	-0.931009915934049	-0.929848850672356	-0.951030383353588	-0.949635419189383	-0.960960883821403	-0.951044717007042	-0.966666849376498	-0.983388145618357	-0.976777125577727	-0.959786627185323	-0.983835616181953	-0.964251245328606	-0.953438366791272	-0.961072157746099	-0.9658964400783	-0.975558246725625	-0.973215119442192	-0.959972474373098	-0.971224488553443	-0.963615341803591	-0.945493617100569	-0.953283016917384	-0.934194169747875	-0.924148260401096	-0.905578950838782	-0.894953005254628	-0.877508699005096	-0.85182620411222	-0.827134718609322	-0.797379234140389	-0.808547425807215	-0.768292682926829	-0.783432488267943	-0.763584653387111	-0.73910015400589	-0.721897136638321	-0.725997812322215	-0.707580551245978	-0.699515818129682	-0.657552838747956	-0.693523146442979	-0.664256575681097	-0.638010612817144	-0.639490868258884	-0.589412154726594	-0.552408036848902	-0.474496008474638	-0.454250644133604	-0.419881556603834	-0.596457181197675	-0.394517194723771	-0.537695335067173	-0.568554777887798	-0.554595898372413	-0.661761032196756	-0.606391349419331	-0.793737507472861	-0.478885114338719	-0.464166918663925	-0.474341649025257	-0.482954604400679	-0.643152422189281	-0.656249359131798	-0.509493671735572	-0.502618076597799	-0.525513447555478	-0.501277343402886	-0.44713755816276	-0.501649137261308	-0.461479931161931	-0.441971273878746	-0.512403416372944	-0.595601481076361	-0.545207525646646	-0.478276446817165	-0.574534161490683	-0.540586394030864	-0.603516694620133	-0.672073350498222	-0.596607554164511	-0.74586974352894	-0.595650154992725	-0.549819241439476	-0.545360655352214	-0.719955004218311	-0.678234967352887	-0.757184750707091	-0.717615193578176	-0.503665082965698	-0.59600849471832	-0.563365072415939	-0.582054919326349	-0.442633894872819	-0.377296674789189	-0.297783584716764	-0.17266987716712	-0.0577474332558191	-0.0930902499567901	-0.0227604095777135	0.0144104253908281	0.066185818867783	0.130338033292923	0.105424997051951	0.171969491623155	0.240792782221676	0.266351587921037	0.27547580285769	0.256982502939253	0.220546752057926	0.211286531465338	0.252876875002322	0.260179487736913	0.284213517874372	0.272259854981133	0.347593990854024	0.336806586791543	0.310965227936456	0.239687116581855	0.227598886247772	0.159564262128444	0.163602861382734	0.0927733438082462	0.0538425204082754	0.0614553910690828	0.0788225359718428	-0.0146780013729338	-0.0446140758372668	-0.107354175194576	-0.146272599537279	-0.235234157218812	-0.264633388679442	-0.373139327121435	-0.417635446076087	-0.507789184067149	-0.541774417639084	-0.58914418052524	-0.655396709545004	-0.711102589053451	-0.727923383154136	-0.772104840670066	-0.860075143084958	-0.858998966648294	-0.90736377783388	-0.914867415708579	-0.910089395659695	-0.936763721560074	-0.934797344016427	-0.944571567005686	-0.922071192563935	-0.91883642266377	-0.937354619359302	-0.949620488748338	-0.945232908907327
-0.474185755727667	-0.520712847763602	-0.584857307725616	-0.58985375847228	-0.613763739642664	-0.638998925815202	-0.67233775724345	-0.686638543308808	-0.71115782267748	-0.708407871423429	-0.712486116721967	-0.727708427781164	-0.776030525930228	-0.785754681665464	-0.814750544173914	-0.820429536962184	-0.854051591350129	-0.87941854241329	-0.891839352799347	-0.904333686294211	-0.917061129969206	-0.911763598305724	-0.925009913924055	-0.926453946226348	-0.916790489826368	-0.914720652781478	-0.93179252940927	-0.928992604783998	-0.944611415569761	-0.955721438817397	-0.959887573129014	-0.970992247700147	-0.977614732849113	-0.988614306705441	-0.970813537606572	-0.97596447963924	-0.984425071721813	-0.969141769718393	-0.952412182246547	-0.958719569447026	-0.950613004530103	-0.949514140391673	-0.939555285714699	-0.941996591910405	-0.931831175288513	-0.936146317496896	-0.924733456088501	-0.925006163378487	-0.916023295528265	-0.898488501705285	-0.891843553548726	-0.863177676167267	-0.831551092538717	-0.841167245034155	-0.806430061740029	-0.805817232387497	-0.769808388337311	-0.657343828433149	-0.660205755474684	-0.660555347390359	-0.642284193632182	-0.47300997576564	-0.479690051069576	-0.519004089520457	-0.396617753992906	-0.385566026980025	-0.313241601247152	-0.360012955716645	-0.245653431793424	-0.226485165258285	-0.00833680772720259	-0.00783837721003542	0.206236174076337	0.21194574883156	0.142387228384492	0.0861380931710971	0.169993674771638	0.048939084282195	0.101892393242403	-0.00943116477802232	0.037282185960072	0.112280340625347	-0.109459893487306	-0.0218778577681662	-0.191899435724564	-0.134730787363815	-0.172342454986282	-0.16228871226465	-0.268958364294129	-0.319882871201157	-0.337991996444285	-0.418747113214992	-0.518049882328683	-0.420544427656729	-0.557612028285858	-0.549241901776136	-0.482568977700258	-0.548068626003398	-0.606091526731327	-0.807406193873172	-0.895415913926325	-0.817807754799087	-0.95318245387502	-0.937789009090648	-0.908735388785079	-0.814689324373956	-0.932471302866599	-0.725385265761432	-0.734669206836383	-0.637255612495578	-0.552120225121988	-0.533095665170189	-0.438998866363609	-0.373030744077396	-0.301270516934601	-0.280046441564086	-0.263576435216847	-0.109760886520308	-0.166670979930385	-0.164987966802228	-0.186428476312026	-0.166493326352823	-0.167038276195265	-0.210874387790986	-0.176568761179303	-0.155971825774323	-0.143223779573757	-0.202581360706938	-0.147161746735407	-0.13699413012793	-0.173606117845669	-0.259358357273075	-0.23162263668568	-0.187964192383674	-0.218982568367844	-0.212378748902605	-0.277674674113806	-0.30436768375387	-0.356500752778085	-0.394940824619293	-0.449575126632041	-0.491511434342265	-0.541917488794351	-0.611297763302157	-0.624952220235203	-0.667371165965425	-0.707102798008735	-0.769882803000851	-0.824157958749802	-0.843105303248224	-0.909436042106043	-0.929518350064969	-0.916657297711757	-0.964185898833924	-0.98512521330367	-0.988251833649859	-1.02097374222938	-1.02936013048719	-1.01082704097242	-0.989691839444693	-0.995207667143767	-0.971670076420988	-0.990680571331594	-0.960961560597704	-0.946761163086091	-0.917011282252398	-0.895488870346768
-0.00703812652976086	-0.0519265650902581	-0.125968980348147	-0.210774880158444	-0.287140410574018	-0.329295948044828	-0.353279615558455	-0.381461878833746	-0.432358747022845	-0.453315264464881	-0.449016826189064	-0.48044400951723	-0.54427806496706	-0.563935539413377	-0.599313508701325	-0.633345906825897	-0.671499013437784	-0.679830580222647	-0.700578630659386	-0.719811273300717	-0.716690395896897	-0.716298952525686	-0.713190523673889	-0.711637380155161	-0.687861562892247	-0.691946132379042	-0.699760370008759	-0.710312692423825	-0.732923880520698	-0.720224946878822	-0.743846972468354	-0.796833280049392	-0.814052039917322	-0.798897608837298	-0.808998964995019	-0.822887241189527	-0.841794971653463	-0.850192180907163	-0.875487008762162	-0.8924295730487	-0.902059396812918	-0.917653700861481	-0.906002410389349	-0.921007619484355	-0.921344181153556	-0.933023659501941	-0.923350471190494	-0.938005339908537	-0.931209497574933	-0.938542993459172	-0.918942407887784	-0.90083347145832	-0.905221740466313	-0.881180651301034	-0.84561005950262	-0.794630078677203	-0.773088868991438	-0.732749730605869	-0.721544694256742	-0.649533583790988	-0.527924515643749	-0.583758348568832	-0.364189577994614	-0.394241256753533	-0.150586061503183	0.0937573250771687	0.0440532908993444	0.215630725134928	0.242895203625234	0.295801213776616	0.504149171047184	0.571141647957535	1.06438524603292	0.860699188250427	0.974372998412944	0.735300260112513	0.876732070184105	0.473128699357687	0.548712867234179	0.464151769583807	0.421406060492436	0.546018566789438	0.298625750810758	0.237563817034874	0.167798301420332	0.0170285243187028	-0.0152644982678325	0.134777474240163	0.0998871633099672	0.0705596405418828	-0.10237854491849	-0.0910169322395274	-0.252957127400051	-0.0300590488821139	-0.241370649422517	-0.325821876415198	-0.175553399741946	-0.552285922826877	-0.312528537509762	-0.736724614693127	-0.88275074800169	-1.27978615138101	-1.23670296208696	-1.13893362902355	-1.33501819208616	-1.1340111500547	-1.07854731330832	-1.14698823471822	-1.06434041209592	-0.911271274354272	-0.917816564525333	-0.834350524231774	-0.804072408728684	-0.722019942158919	-0.688203967825825	-0.64698559303819	-0.589262114747672	-0.557263989240259	-0.557510999890873	-0.575164036702786	-0.569475558737326	-0.521224464875312	-0.571984371632297	-0.58707891746039	-0.584167757935744	-0.552546692233235	-0.568908080506109	-0.573658435241206	-0.548271061970718	-0.548810426347111	-0.541685467682506	-0.575139926470474	-0.559376316274534	-0.568747026070412	-0.542237140021286	-0.606039736229629	-0.647340852234827	-0.662243755617354	-0.713933164750646	-0.766851234856919	-0.770399654623704	-0.793241105215775	-0.806954723694565	-0.861686333777888	-0.845852395339721	-0.91403347633736	-0.911509121562778	-0.937558835732192	-0.963536315466015	-0.981077049175122	-0.99108029871616	-1.03880438888588	-1.00206668223067	-1.01189803009822	-1.00969154089323	-0.979629093642708	-1.01178041672978	-0.967560390316388	-0.941758669104266	-0.900378633156212	-0.864482816917943	-0.804711002902173	-0.794246462643144	-0.741963765805017	-0.72141190548162	-0.698230660953973	-0.670083588674833
0.317884667419604	0.204023556432176	0.165401355084114	0.0977973947863975	0.0390415212122355	0.0313990082490998	-0.00682000106937625	-0.0806020315387249	-0.10590241328519	-0.162371644585223	-0.132813903184255	-0.16823544075827	-0.186919817976205	-0.231074339563874	-0.264533254702876	-0.283358378741338	-0.277865943609361	-0.263730734652112	-0.333515390380584	-0.330437898908769	-0.316042062220086	-0.340249351359724	-0.32122775000489	-0.301047356868712	-0.317540971447931	-0.318221468032622	-0.344553870987324	-0.347366544622142	-0.384515036137098	-0.425512721395434	-0.449281627744816	-0.51261746144704	-0.511614253224131	-0.571376972127091	-0.58950721225956	-0.637502711813959	-0.648460611330822	-0.653460985137718	-0.688458935853621	-0.709496996085048	-0.737849482223935	-0.748124651202046	-0.752371613590176	-0.784881472556737	-0.795518574546091	-0.799617360298805	-0.802069149882268	-0.825935398787038	-0.824412522670816	-0.831318047890375	-0.824191530868034	-0.855897325117732	-0.855130012878688	-0.823347761649101	-0.820198198154653	-0.782651797408	-0.743430530371448	-0.651576973620579	-0.65494749433265	-0.566753182534598	-0.484459374817791	-0.394565353499035	-0.376168842045514	-0.331618266214036	-0.185499629001113	0.116408268416604	0.440150194515683	1.05041030686994	0.786904790575474	0.67794067169657	0.856041950990889	1.81286142916332	1.19629636796239	1.65129415182014	1.68127840796343	0.99702380952381	1.15697333444673	1.15348552056532	0.882953263906086	0.910001181181316	0.635067666079009	0.645323344652008	0.584029098012872	0.459426037709688	0.621784249151318	0.518134856965049	0.523430531436403	0.467971057467122	0.607347765301625	0.578547332974368	0.541148135944703	0.437289719944312	0.514616601863543	0.502687894473099	0.228371153802244	0.00407759272571677	-0.076070626327067	-0.0301237616564389	-0.528498197563233	-1.2849350960489	-1.46194776929561	-1.33568271811512	-1.6701918501557	-1.52919445563327	-1.50311875586605	-1.38913853965432	-1.36278403566701	-1.28656332921956	-1.1423407282304	-1.16107004085739	-1.1196583004193	-1.07850210791326	-1.00345572805307	-0.996662901596012	-0.915926730861982	-0.912276860734706	-0.897731826920222	-0.865987820653392	-0.856329033015503	-0.819926099199418	-0.803425614891292	-0.808166181462491	-0.817488235967546	-0.79979232397562	-0.824482741047976	-0.818123633146567	-0.799309903252798	-0.801393830427721	-0.809699242977088	-0.788509216850491	-0.786300717823308	-0.788592351942931	-0.803337288380708	-0.844041424913923	-0.83750993072995	-0.848354740089257	-0.870119951024312	-0.874450980237119	-0.898700408452522	-0.896040488361022	-0.926108793665438	-0.904464474750269	-0.937601624269683	-0.933947531976236	-0.979755851781823	-0.962371039225818	-0.951790585710674	-1.00044692689529	-0.973060696340956	-0.958480715581059	-0.974367697278383	-0.932766020263822	-0.948639703477596	-0.884684844246936	-0.853906751687707	-0.766199211467667	-0.704551150510384	-0.680602542543975	-0.642910339545102	-0.627861985301589	-0.602886495647854	-0.553374573057045	-0.511572908128818	-0.486911390884933	-0.46122740576452	-0.483592032190457	-0.519639125009482
0.675516160342154	0.517744424127798	0.535327935795003	0.505081367597413	0.507814393135384	0.425698837209973	0.419219568389188	0.367483830840112	0.347374094285179	0.34033341659949	0.362216596298075	0.253955853764386	0.275408202184483	0.253738011227997	0.234183437700735	0.185027013631678	0.185246129731319	0.158148950826616	0.106648979614944	0.059091669107097	0.0671685694091105	-0.00330712713077836	0.0149721688591353	0.0217653668044475	-0.0116131449170815	-0.0619752978489752	-0.0639866611409771	-0.0948493697269569	-0.0805453582666239	-0.143142641141276	-0.205180100879904	-0.219973035384884	-0.285687019937061	-0.323429922986683	-0.345424639853879	-0.341473001982716	-0.355188860028423	-0.393363551721596	-0.421628137920257	-0.437357963133617	-0.487355179983177	-0.489427097610141	-0.486069764662801	-0.486532236670474	-0.494152456289651	-0.51965127878137	-0.53781512605042	-0.56771386220252	-0.554964862924623	-0.584663920752872	-0.562452124663534	-0.571941690204018	-0.584221993841322	-0.627056377044415	-0.632011322756395	-0.682366417154717	-0.657645718888809	-0.608812780981403	-0.586847992629781	-0.634682737926736	-0.613822770854726	-0.586710657138823	-0.635032062246573	-0.418155999110895	-0.379562123183405	0.222555548167317	-0.0529256124024963	0.342586651649342	1.57235472547261	0.729996395088431	1.64268102429736	1.68914184479022	1.58079827535502	1.42370560358792	1.55122892856315	1.48018965343714	1.36092181957944	1.52907541519192	1.33466008454634	1.03368493491731	1.34037449005302	1.11655807732302	1.14449336607915	0.865674841734716	0.890641034550467	0.833333794043806	0.954560611700751	0.926461908193244	0.726225473272978	0.78786547511483	0.858578102089913	0.843442803857705	0.727267427049886	0.436314465244124	0.378897971977862	0.140599928052399	0.11936501537329	-0.181193986435565	-0.442147558554495	-0.599884648657975	-0.826944966638791	-1.48573854286811	-1.39982647854671	-1.51922430490666	-1.3803325013668	-1.23799706740609	-1.16463591877252	-1.20969761339026	-1.21648116400223	-1.25695631590111	-1.14948907633436	-1.11543045476908	-1.10350921540931	-1.06743867484674	-1.0535513049773	-1.05287169176661	-0.995034563059495	-0.991207334212979	-0.973129993853216	-0.949862718353008	-0.951430115861021	-0.922766462226653	-0.923584250426309	-0.939782056884958	-0.921379796085851	-0.919157468587158	-0.918581047661017	-0.909047826993089	-0.910481326862109	-0.896439850563633	-0.885648173765782	-0.870590492169232	-0.891351103353241	-0.884190530817996	-0.896609771377936	-0.885648235895545	-0.870401681718968	-0.893993850235122	-0.888267557961543	-0.894561111377099	-0.920390023026225	-0.891481384089384	-0.885662109026153	-0.879157162944475	-0.881929987717326	-0.875203699505438	-0.839702557031853	-0.836597597161768	-0.793813039433616	-0.764931629055762	-0.713815990811637	-0.635435732254864	-0.63272787237153	-0.548467188585308	-0.542072171198713	-0.471328486790237	-0.411190733147684	-0.382735164124257	-0.3818704285944	-0.353823930030624	-0.359733216928929	-0.283372100782883	-0.292791839925336	-0.243618687273625	-0.162444648761644	-0.204349485703915	-0.12724504002909
0.979692515258866	0.939057329078367	0.862501027750946	0.941826226352119	0.818860695031829	0.818763138015982	0.782855674463429	0.752710321384051	0.786744203428294	0.739417989417989	0.603223565934679	0.611707776771934	0.590891233742716	0.629445735553098	0.508553246614238	0.549990572244015	0.435836625267591	0.417253644228221	0.322693709646419	0.260406812518699	0.281609679226192	0.249084606326588	0.264514481361584	0.289865705118536	0.256917864821834	0.207792908730846	0.250237978541349	0.199273313161284	0.239937614282058	0.211321087795341	0.215043489293243	0.182672895341111	0.0738012404616746	0.0883786639071063	0.0872870736509189	0.0614684884729176	0.012052053872305	-0.0480753244444515	-0.0516755569665635	-0.017942166155499	-0.0648354560687003	-0.156922352214796	-0.0991496305494989	-0.105842412121573	-0.112284376478881	-0.113832850369483	-0.167758317292907	-0.28397742153798	-0.263122569158492	-0.272509752121013	-0.354276358976998	-0.344588052724374	-0.4078017106141	-0.394596682367125	-0.428498338405051	-0.503474062044094	-0.434397089107341	-0.410614967046734	-0.427166982283905	-0.54485777862953	-0.569895735809288	-0.537037037037037	-0.54457020131972	-0.572956600950402	-0.605866938274834	-0.465822480189062	-0.312840008463091	-0.118644749469062	0.00572673443953375	0.337258233841869	0.885855371148172	1.3782247413752	0.948675735295779	1.06340836892429	1.19365775688834	1.20292344343493	1.30420309207767	1.21886578290476	1.24540327918913	1.4960570673836	1.21381386686451	1.15679164966372	1.08679901541963	1.21973038639766	1.01453901052698	0.991861995839249	1.05830805957591	0.984866185286079	0.996031873529938	0.868283955849588	0.775106298706139	0.891400355953819	0.630548862731347	0.632596200635815	0.515663738214247	0.344865247357503	0.0213784562404506	0.0981698401661538	-0.173154160549773	-0.882547861861792	-1.12992695606943	-0.922537024407969	-1.00964510459482	-0.942970935700229	-1.26029972490876	-1.16244396234639	-1.11674113600052	-1.10364175748563	-1.14068933744747	-1.12730101542868	-1.11579470564319	-1.06159594646677	-1.05395101540333	-1.00151745983873	-1.00326693862681	-0.969280811633148	-0.97576900318656	-0.943942529923139	-0.904352571925497	-0.896557347815606	-0.900172618932103	-0.887810727721464	-0.879797710878182	-0.877681056810773	-0.85933146785469	-0.839424656476022	-0.810131105108793	-0.804558734438107	-0.799272133142551	-0.788443081403778	-0.782227055219145	-0.788039652182443	-0.790477115836077	-0.777745286201413	-0.793537672235357	-0.787881238829925	-0.800887108483194	-0.781490127704151	-0.744369016552346	-0.712749751591041	-0.699787785038879	-0.675967550870104	-0.607368002968835	-0.607939848640283	-0.567642252691659	-0.520089312638183	-0.469025462136936	-0.426361668328048	-0.412787619825406	-0.413383908581404	-0.325395978858086	-0.353526481575704	-0.307254250954882	-0.289481205069462	-0.23485607129821	-0.205935700928992	-0.205698214721735	-0.115121869347609	-0.0991934181226929	-0.0833885174208847	0.048409087351082	0.0595981681134535	0.129491478522906	0.211366111985949	0.303167225884841	0.340052041948843	0.314278971723029
1.16306318089563	1.09285384432787	1.1370040464855	1.05964358804905	0.978107807272374	1.00718969006738	0.87969006906104	0.819644193907837	0.833085296966549	0.777186650958892	0.804735497173485	0.788570848023791	0.843156472676745	0.733346096874753	0.684486918178519	0.733201468947035	0.619107948254184	0.615219436382802	0.575407721591936	0.605753246383004	0.571824174746555	0.510260459856252	0.596272674777865	0.634601157572496	0.704351108579015	0.63373117482789	0.615520900848577	0.630572675374814	0.60821140967105	0.594220384403772	0.59592156111079	0.55873279906793	0.490028219119943	0.436135107057684	0.316173006278383	0.352824974987598	0.324438237753147	0.337567460155137	0.342260781264087	0.268847667533586	0.240015485369568	0.277801792676824	0.253406577187905	0.229456403420612	0.241699164114566	0.169822153628225	0.186142932836479	0.145436894386657	0	-0.016186892965482	-0.06828354913805	-0.127715702400523	-0.120609260370251	-0.20856675204269	-0.201316521075355	-0.186943533542331	-0.263868700453917	-0.271990343985251	-0.204551621591785	-0.378497820909583	-0.436793709749215	-0.452162167666937	-0.508507039693059	-0.636624399688831	-0.42483319851742	-0.397114322916301	-0.396230171077793	-0.659220318688243	0.256402354585684	0.254757433548226	0.470931256900399	0.38829013735766	1.30771325607488	1.13711910858522	1.20750656325897	1.22613106908005	0.970780660107499	1.17912469039382	1.67377998006809	1.23231450667629	1.34547122331817	1.03100252204648	1.03799991067749	1.13220834082814	0.926608367348106	0.952446307497439	0.735129394161061	0.742593795122512	1.04727700625838	0.97394144942222	0.674804220380721	0.556359226955775	0.505915961900696	0.562656172769731	0.754073902863898	0.168322978281956	0.383656133778032	0.106136262904046	-0.296274640191128	-0.0106935054003486	-0.21195547832508	-1.37101232552737	-0.661818769540561	-0.759345942437662	-0.939204220329217	-0.802583866130917	-0.851148455951533	-0.785472530045642	-0.793953964207562	-0.854452684732246	-0.71492070270843	-0.791714729039486	-0.830788330700412	-0.694893691010224	-0.716874839098923	-0.732745539555618	-0.728259790306107	-0.728762497363073	-0.652123005401146	-0.656311582133106	-0.640854874565366	-0.63517375783623	-0.628740674929414	-0.606735985153534	-0.595171696278412	-0.59805018848423	-0.583269488356344	-0.585470492036413	-0.576295559326901	-0.599796766770077	-0.580854136534767	-0.555334796215164	-0.519412099771297	-0.507196234212277	-0.495447645976588	-0.472177903000603	-0.44691489153694	-0.419531200609027	-0.362357334911619	-0.297412341345973	-0.300272519768674	-0.212966216289639	-0.180052417691481	-0.0934045243238613	-0.121822206767003	-0.0896550472608488	-0.133684388454087	-0.06335933714653	-0.0469735076985468	-0.0339046117101174	-0.0177993798115112	0.0280977091366749	0.0227334497581227	0.0914152846897146	0.0773408692787234	0.15147817807316	0.218184082851568	0.31397699946057	0.307514139249615	0.465843469744148	0.520874828477099	0.510386384760635	0.637745475476056	0.675348680047341	0.634140032410042	0.687485053536534	0.713077538743615
0.96157658609018	0.970731439058119	0.967825786755645	0.93924347705404	0.927068344419626	0.899962873685965	0.814453077543263	0.930664968670519	0.815088828201989	0.966456451567416	0.938783217800628	0.887348928438877	1.03785569676627	0.926508418687375	0.927649796051913	0.853178024020274	0.943529092015484	0.865495549591094	0.780127724898449	0.667457198145124	0.735034989490369	0.76178886166245	0.851992257334521	0.727239752434215	0.855389825098371	0.780115472631033	0.856413141046845	0.848047224471346	0.864529863192744	0.770728926018576	0.830784960764615	0.713669497149912	0.679559352857321	0.630345935887391	0.612043651892139	0.526050909844691	0.524381666369072	0.545324653330275	0.567810517767344	0.528309293759736	0.51453054098285	0.535288726064976	0.550626342241964	0.542407566369843	0.568930577763944	0.656990103177238	0.519605936563819	0.489394098315966	0.383911695042432	0.327483185866442	0.253771971559978	0.249450984145908	0.21643008823947	0.206947580544947	0.142152798962265	0.156758593575269	0.0831081928848444	0.0904542223378544	0.00418102731682076	0.0803564316673817	-0.223875030372989	-0.31399560485683	-0.390335434148725	-0.511935842194783	-0.38490985992603	-0.638087387324676	-0.638535762685161	-0.34222960832731	-0.287380571545055	-0.230635121078538	0.158790181480926	0.53738150125194	0.445545919354113	0.681516166876682	0.834909582126725	0.72535528411818	0.931337030278305	0.940181113235792	1.13547211221649	0.864629088731049	0.890999095363623	0.605054436411944	0.828395622400922	0.5701404915915	0.542843126009972	0.760407335508655	0.616844168609291	0.509722838548564	0.253266791736718	0.372741914953162	0.515710623129397	0.358550348490621	0.440772941050869	0.359892460276593	0.178808103862271	0.313481164109699	0.281966842648842	0.262010886017913	0.147313912747197	0.625302819949285	0.157391243321326	0.531278040137369	0.151671918397763	-0.205001182538345	-0.178456942441595	-0.404391791892851	-0.350116308197606	-0.35752688172043	-0.357082441021106	-0.398767419068	-0.313235163200222	-0.372213266601417	-0.303041189055466	-0.277820387344669	-0.279363536421986	-0.221696613918826	-0.2535630414714	-0.288296524619381	-0.259648921637563	-0.266311820645654	-0.272860730372758	-0.225862132497446	-0.242649007417317	-0.239438923505235	-0.29420438490222	-0.242941006834739	-0.260412948486195	-0.273134667728006	-0.233609951410942	-0.215301707182937	-0.189263739834818	-0.113594377177097	-0.00645058558177675	0.0216981845204588	0.041412204544991	0.125444412281506	0.107878320416492	0.161546250234323	0.143391967065472	0.107803552909545	0.151870623292615	0.118880057204997	0.183839254673827	0.173404124977426	0.22626835174609	0.216922999753932	0.279079506584063	0.290831845085032	0.356083098472586	0.361340608478143	0.414850409538457	0.477580428475928	0.525633326073857	0.583987279416309	0.540188915746004	0.52154920425646	0.684608537124125	0.697788358161311	0.709740032181837	0.779618179703116	0.722203594722917	0.706908212079891	0.725406619140994	0.761283175313836	0.696527469281663	0.754796195874305	0.735938990297193
0.846607477283121	0.759854076064454	0.764284209860652	0.752718928359124	0.676999735855637	0.841215041370901	0.863067206690702	0.763336053157684	0.909184173057686	0.893861881652699	0.891547894012696	0.930112675237754	0.954260143302767	0.959487201760359	0.895947852928201	0.900575928119238	0.897911753126006	0.866213390597564	0.809778437163228	0.796754099941807	0.752565959104961	0.750838858193533	0.74709634497799	0.739247532944481	0.757226956619147	0.838625457790921	0.747651585950982	0.785788277821617	0.850664841712909	0.747577985030702	0.739053355790174	0.725956363278055	0.764259039481769	0.592035806606425	0.683860839940569	0.59899788052071	0.665130587084425	0.577980248916296	0.645144528563411	0.745040149185406	0.718217299154589	0.8153617888795	0.803123684971121	0.830150478412555	0.789399865836837	0.835097180229847	0.855785937540868	0.825929397363715	0.772801541291309	0.680456980887156	0.667631012745814	0.603912947749314	0.453828439611597	0.5509473189696	0.362726971171118	0.377647036199965	0.400213695042281	0.279412994797603	0.298565411625038	0.191420175792698	0.174647907168225	0.00954098867320576	-0.28342428970164	-0.412085737236678	-0.610840908082522	-0.710516587470155	-0.683809508086685	-0.483933028910601	-0.700031748191503	-0.920271042065493	-0.888711253618234	-0.491952037014473	-0.271194979442022	-0.412614617250069	-0.0757343019374359	-0.047784553221413	-0.106148089641875	-0.172226345756925	-0.124837556786472	0.05537648972666	0.0104393461332415	0.0532741726569621	0.233724786253759	0.212961490613064	0.129644779780378	-0.010403129732206	0.282365645879657	0.188796577518342	0.0622206517893757	0.0531964593614934	0.0456435464587638	0.12762479634718	0.364465967695631	0.14172376581593	0.0858536993949886	0.21242645786248	0.417554452600346	0.269069117598525	0.144583667335105	0.497103523782925	2.30466383879213	0.455964669759323	0.585707412657423	0.355150706045144	0.214104234101038	0.358278900909458	0.309581203196248	0.14370901733739	0.216640691778179	0.0651391055014455	0.262937946360664	0.483086971051837	0.175397740128984	0.37646443226466	0.245586398826529	0.346655693982041	0.29187757579493	0.300458520271198	0.207922565099184	0.136113518535234	0.184000379130593	0.167335944734439	0.170169389076019	0.159476549142023	0.183240049446144	0.207022745315477	0.296894373781129	0.257237077424355	0.31815477774972	0.315132061017598	0.33143892730992	0.497521746768693	0.496950261270636	0.453619956999016	0.516834974674643	0.457609499990006	0.593193604505647	0.486349347591159	0.474208884504131	0.494256863695356	0.438159767174675	0.501275115857798	0.565553963924965	0.65329318880879	0.639807552806923	0.683290167339299	0.710680356457445	0.736407090662011	0.795786295505607	0.860183847502292	0.804271547276605	0.789141619698987	0.885117755328839	0.747324864956006	0.790067443151636	0.827532446308038	0.789710104513083	0.70586349221841	0.719118690796843	0.768854312370313	0.804060709629287	0.792225156412442	0.762361898208647	0.747123177829137	0.814307875872859	0.804767236383972	0.822938889073306
0.369195413531242	0.470689243533467	0.461919410423276	0.459863344484634	0.423691589610646	0.478661970497596	0.511189106599424	0.595193249116912	0.590933648645782	0.642566890409969	0.65206051824418	0.701769739757994	0.72259146088312	0.68521185602664	0.672274023296565	0.668275977284105	0.668895782953806	0.669919489724501	0.626814314413362	0.666582032111704	0.599960835834913	0.655695601493899	0.60006221767626	0.620007184553957	0.630475739263519	0.697579467404611	0.776326453267652	0.721293343039761	0.77400122440346	0.753005809090203	0.708376839261513	0.696353962579005	0.816893472724744	0.722614711598795	0.70099252016005	0.653057114122354	0.67767306995446	0.669436788213167	0.716943126651568	0.828356785993862	0.798920472388053	0.81461932189861	0.846302446054848	0.845166804722648	0.919875361188445	0.91885310990832	0.876988139376177	0.953948961996793	0.896455307476777	0.908209623653534	0.822426795761277	0.687106846084368	0.678338322820296	0.660653278876084	0.612675337176012	0.492750115805371	0.450055009212066	0.524808889005408	0.350095238859217	0.247826329781927	0.106185247561542	-0.00311721667533635	-0.296062261528721	-0.50335920605628	-0.3260462847132	-0.657598062532864	-0.706190383481715	-0.902302430447675	-1.3876970580786	-1.26499861025316	-1.42080447353557	-1.12593156696627	-1.26440146447745	-1.17883379778789	-0.904708106799599	-0.978547548965712	-0.847321563268631	-0.611514169771995	-0.723857644198758	-0.655031190261238	-0.543411174358971	-0.438890739503094	-0.382467388809177	-0.322161181403024	-0.260726257959449	-0.119311949179655	-0.331466455474123	-0.256139348026354	-0.302407368379503	-0.286622322269394	-0.229095675655896	-0.0575852765900535	-0.182951233519083	0.0972753103425512	-0.00358462084172753	-0.121538198166031	-0.206538007730179	0.0584415584415584	0.522489921714499	0.0650479218330429	0.239171490804288	0.728768135823073	0.883942334688403	1.15211699275792	1.16854922862403	1.34574766925217	0.932739158654468	0.870018637636389	0.945434460178574	0.883613538630398	0.853082718404271	0.751074021951712	0.861966096244666	0.887606245452696	0.751036150620708	0.733296519265052	0.799228492660287	0.747262571637982	0.582294540780545	0.573980319216373	0.592194728275819	0.561811983917316	0.543086815550656	0.620348764377839	0.709219520338107	0.610853981913117	0.566158470642254	0.755533924713642	0.707697249123481	0.640854618207984	0.819069810678557	0.75338952476885	0.764085819034701	0.78891930993198	0.802696391251972	0.797041478937004	0.840081283364564	0.905723761850782	0.863290030378092	0.900053854989635	0.859576729662663	0.907244471238146	1.01010039775418	1.03298955753353	1.00964694721666	1.08548077418321	1.03247755201672	1.05976736465191	0.976618969886297	0.97743417904773	0.90748002587987	0.964478872109644	0.881711768413236	0.849470553629696	0.883539057464521	0.836010579142717	0.719064916976502	0.777273635053705	0.753376519289224	0.701357561092048	0.754635769530232	0.793488020150984	0.853263472902645	0.77818732036413	0.820175369204897	0.820918447744364	0.78957674272923
0.0288000626421524	0.062198082073155	0.119961545902079	0.118402136508022	0.177972492663323	0.0875581377564562	0.171578888173499	0.281673505736047	0.303421990650947	0.323311231207368	0.328047582067857	0.384105714822432	0.425917602425953	0.398732900078035	0.465622562168619	0.433596337006358	0.34431828258494	0.397313680314766	0.346554839744194	0.387112119201397	0.442600302851635	0.37970125356238	0.398811884883508	0.407202919413557	0.461787759573534	0.458805316747616	0.512825762006115	0.512264978933103	0.513019308787507	0.640105293549823	0.618440174918647	0.643382178912338	0.616787758903417	0.536219838552094	0.522587625271549	0.533178352545253	0.56211467443377	0.489530694958791	0.625264210914055	0.665674603174603	0.640600658794806	0.711344170015103	0.773664444945982	0.805657107447733	0.863240269620529	0.838183566218673	0.824775156854269	0.888572193190648	1.01826262652854	0.73742689728428	0.933651224104469	0.843835325412618	0.766980645142391	0.654410512927161	0.706288059320858	0.599806395400077	0.624037720753383	0.584305760288938	0.526344950666574	0.482494698084586	0.354079173838252	0.160897142478827	0.25778536193599	-0.0581552631499044	-0.408473566428605	-0.52908467726827	-0.635661953943383	-1.09132134893186	-1.01170191369811	-1.15985525052573	-1.41261496861766	-4.66767633635328	-1.88047373776007	-1.73632015098341	-1.53280333047869	-1.05994120358362	-1.2633955892429	-1.02258447687498	-0.835993568098248	-0.83890634693475	-0.85485500903698	-0.739411186274717	-0.695528125875627	-0.712648202103313	-0.657684347767758	-0.731409251226116	-0.627927729187609	-0.609030473469229	-0.61355466742597	-0.586479929696936	-0.466399533020292	-0.580488042391743	-0.434375546631465	-0.413495522067272	-0.390082130878531	-0.318426269799643	-0.219285349598215	0.0674199862463242	0.180712492182798	0.453913729926765	0.566946709513841	1.2709598524184	1.43978070930227	1.71406660048718	1.43807683203694	1.59527682455581	1.38387144940322	1.55554249596894	1.30211858926629	1.4366083470844	1.4278348248473	1.30663431497979	1.20380374165993	1.38525749227492	1.2887591334529	1.24663302970993	1.22323556664447	1.01196648707102	0.980783130603608	1.05752202603266	1.00592946124313	0.890966360930939	0.873636284560237	0.818671054790765	0.847746388144369	0.877040951327916	0.815121612355691	0.839691133907694	0.908573935731551	0.959633419674582	0.95193610190449	1.03524289360159	1.11372729739517	1.11572288533269	1.19959309724341	1.13765142818444	1.28685249342343	1.21432992388181	1.25848009778993	1.24328550332201	1.22887870905521	1.17773823773955	1.15290097234624	1.12297893578386	1.13881431003881	1.04664643694557	1.04082177601796	1.02103277924118	0.992707319512419	0.921605278548826	0.919974533929382	0.888139939703073	0.898331811587064	0.797154391499237	0.832253886010363	0.807794932691163	0.67929786484445	0.72018737138213	0.607271997436779	0.643509218461268	0.638177295521577	0.569908263675441	0.575178575190454	0.65124483882071	0.540848449618325	0.604536568851755	0.573391143951429
-0.342113272844557	-0.317083305290334	-0.258865112507592	-0.242911995737322	-0.260208285258934	-0.227007257202584	-0.222545607755374	-0.143254497972001	-0.112627018907376	-0.081623434276598	-0.0408958583423535	-0.0243574011844482	0.0126650888637426	-0.00826497088330271	0.0493383682966241	0.00504612350872491	0.0478437494533955	0.0498426012970351	0.0259846341125013	0.0557774662663678	-0.0277842033568084	0.0266178869291773	0.0489875875237952	0.0352262293521827	0.0996293627957426	0.117502447336963	0.200201199377521	0.208334643222789	0.201467228879791	0.290652384654957	0.233527218988005	0.284789752010651	0.343755548784917	0.310234950597861	0.32082250236138	0.290768452874392	0.272797735788189	0.388388276981158	0.270074284079343	0.417382252079633	0.387134511948858	0.471314269462272	0.497315243486548	0.76344366424407	0.735189728578871	0.859614766974669	0.750191803047174	0.753937483575987	0.820505081661689	0.682842212816801	0.710709626413575	0.770981653955831	0.753404477169657	0.671593510373004	0.613126987160461	0.713076063665042	0.507446086717277	0.529179996344787	0.426637306797231	0.458927617035875	0.351345256383129	0.320716959399225	0.0592477747308699	-0.13164457844811	-0.217117619957575	-0.356555000275899	-1.25475286885696	-0.682144634091502	-1.40739972507896	-0.953624356894527	-2.97700187989965	-3.125	-1.16765659261726	-1.23574553155493	-1.54195044861494	-1.22475074106194	-1.34027777777778	-1.32832904000553	-1.21950234548205	-1.16648319693414	-1.13360348852711	-1.08845865401774	-0.984340892515671	-0.934387231099189	-0.841963155620156	-0.815706550185466	-0.851179736861989	-0.77477205624005	-0.776504035053307	-0.797542015372636	-0.789697440317553	-0.560763570779099	-0.572256549414941	-0.459126396176665	-0.373536504635361	-0.3866219526825	-0.0993448689418564	0.155113346865896	0.575753169949747	0.738576869915021	1.0217123855716	1.27451157042245	2.33247590353678	1.4345736244775	1.73111864246918	1.52184820167501	1.96332168394077	1.62119347501793	1.86056916834497	1.50208145811316	1.54210584458854	1.5782140137973	1.40918813344632	1.51573184051354	1.58046871399981	1.3607784178002	1.33009376966071	1.10875491028577	1.06267854304228	1.11677985619246	0.950161669146785	0.916401542534826	0.977437514457988	0.880660311633873	1.02334252945402	1.01568028848461	1.08850279848056	1.18389070716229	1.1607788154972	1.10727814915809	1.2631432095481	1.31542182302511	1.33039091125182	1.2804495047901	1.4030792224809	1.25647404360642	1.28333337122728	1.31509522465244	1.29530988980035	1.23117002031481	1.22386956882867	1.11524955059857	1.05196232460263	1.15239215281123	1.08679845217742	1.06390362421615	0.996301554866853	0.892766983555499	0.874897161590911	0.840156362634488	0.819825363494771	0.812550523193442	0.719892454190236	0.676076771084655	0.713349044531602	0.545300670634681	0.542453469946543	0.520257932982942	0.442703441129964	0.422031689155002	0.392258727511101	0.35369676430983	0.279734838155449	0.275351710627734	0.246064079575188	0.247759501756143	0.21294053278968
-0.691180015158588	-0.68673354863648	-0.650831835813422	-0.624007088382803	-0.5953515063271	-0.589587855136111	-0.577743516301878	-0.550884954762524	-0.501001813808566	-0.493020946132114	-0.435851912280064	-0.388584897085762	-0.33153677609892	-0.349867554630235	-0.31266976853698	-0.249599249516338	-0.26024713091961	-0.235914325685986	-0.274662651691591	-0.268375213729785	-0.276153299527418	-0.291030106319877	-0.260375020360992	-0.239977533264942	-0.244649064542186	-0.255165310263647	-0.211658944167476	-0.203373339518617	-0.165960103111749	-0.152389398241513	-0.113046701491599	-0.134534875529652	-0.163286339969529	-0.114604861425347	-0.117884646679691	-0.0873169341419625	-0.104467216956123	-0.0671938421009258	-0.0947407794942477	0.0143990093822306	0.0949237181336064	0.0303450149133968	0.130604146229349	0.262475697819695	0.297063963088804	0.356433605249354	0.43519753471083	0.489935741200909	0.568986211080761	0.534828530065929	0.576128016485321	0.600061233862485	0.432268343357307	0.444680761980311	0.463446563802246	0.338407969366089	0.446960192743471	0.427897727722735	0.44836250584589	0.400539394446672	0.295663377165258	0.218551119872915	0.270556000581302	-0.129314305325033	-0.329155530313826	-0.455726407599362	-0.929206021865383	-0.632322425532773	-1.06408523965906	-0.655831663870489	-2.07686790183924	-4.0661068952538	-1.39009609371383	-1.39113905025445	-1.48168890287738	-1.66136597322845	-1.41211990049122	-1.34016610826424	-1.32905991828821	-1.14828479325637	-1.16130564491906	-1.05124489540536	-0.910588780739927	-0.972438566727502	-0.889222407388648	-0.889079469901111	-0.910888474540735	-0.863211173153309	-0.738799598842954	-0.687669474250628	-0.749363311662726	-0.632582061100068	-0.438807925190032	-0.481393545244545	-0.507745537426074	-0.343184140683359	0.0839921051131616	0.156320472829262	0.339791134768369	0.556939041014688	0.704448475606442	3.79748029761851	1.54335098306648	1.79278522592557	1.93612748020379	2.98057253157099	2.29329230826052	1.47688087009836	1.8073573644197	1.6997242423405	1.51921726639011	1.30261190158838	1.42100476175296	1.27030640925039	1.19701797508229	1.14398153721549	1.14670839681658	1.10994874455483	1.08686909965257	0.925358934573779	0.87152530701966	0.824937288209887	0.951528666191525	0.9550160485522	0.952209370821008	0.933564237392835	1.00963123927488	1.05421803884745	1.0544811107182	1.21814304809342	1.21564882600489	1.21681135652533	1.22622497838023	1.23821768408589	1.221647681229	1.19472226826694	1.14110872261065	1.05874638903141	1.15603366379538	1.11391125749811	0.98964404796735	0.947371075014845	0.919007084817737	0.861927568492866	0.888332423601886	0.77465668442623	0.805876851929654	0.767102135751121	0.748919470431161	0.674287826012389	0.658283452680073	0.54132649271164	0.494627955588762	0.42872522017538	0.318171486261495	0.283969088478909	0.185449078840348	0.132351517457209	0.0789862015449419	0.0439598478301624	0.0108483377462963	-0.0523654526606508	-0.0743804361253741	-0.0938311069139194	-0.153491271128035	-0.139247497512877	-0.158896146951762
-0.896361157253764	-0.886850927003548	-0.853629306377578	-0.863069713205702	-0.861749556201366	-0.818683862117373	-0.808438977213083	-0.812359086627096	-0.787263004005234	-0.743159875984359	-0.725678053968741	-0.684101196242483	-0.661104523972635	-0.627994029111934	-0.628040239687027	-0.599728068985489	-0.586401722878384	-0.560431632641186	-0.584966468956256	-0.597661504526455	-0.619038553814822	-0.623789461621552	-0.629225982538712	-0.614926329450191	-0.6248690263823	-0.607985211399402	-0.594865084590169	-0.579031877377889	-0.599098980183417	-0.543043413824564	-0.565984039454719	-0.513506436951596	-0.468572289118589	-0.470497480095146	-0.398400755816523	-0.397953264260359	-0.419992620128933	-0.373526665135736	-0.337161895116157	-0.321235352938585	-0.257756331500006	-0.257393055011327	-0.222786557443376	-0.073502352112902	-0.0577696991432382	0.052945047010531	0.0637015190453246	0.1945111606737	0.128681338698575	0.149349075009615	0.225910425956322	0.192833887607597	0.232860782827353	0.206405174894288	0.161079388150532	0.277936945222734	0.109105510130427	0.186699774772938	0.198182125858746	0.252156264268262	0.273024579550488	0.213446568356423	0.00363696483726654	-0.272600684926834	-0.0355222416662694	-0.171791138077467	-1.20873444603807	-0.66401474314889	-0.720093051091076	-0.861658946655159	-0.684856932400587	-1.13772756827276	-1.59556200712729	-2.09023119670916	-1.12033220248093	-1.20016280129042	-1.25062747941831	-1.08382732367237	-1.01383177445412	-1.02520156073407	-0.907399931109369	-0.875055450764172	-0.913338058596852	-0.86099520400101	-0.826641248306619	-0.816940637474941	-0.768485542444868	-0.794649367551482	-0.731404936062955	-0.720512820512821	-0.515167291940878	-0.614995573064329	-0.524514115170723	-0.366577568389469	-0.430095997665638	-0.345262704333351	-0.29088127020728	-0.220676396458448	-0.0890483456704878	0.272093376432951	0.157667992821564	0.605251583863096	0.54384138572353	1.09752722226678	0.862981570208961	2.13096974117774	1.30895331415064	1.38981730931971	1.31434849939666	1.0686638237903	1.00154196314481	1.00331461146622	0.887725497191231	0.790853679170939	0.824427480916031	0.763429207805993	0.783610490977353	0.905517656059159	0.71966121527692	0.871159133649334	0.752975025154794	0.751964025318478	0.684874407840693	0.798334367287578	0.788824447335779	0.758405934504692	0.791292053739598	0.848478885731824	0.924454051773251	0.95209432032409	1.01391824080599	0.968319729037418	1.00460359562688	0.957427107756338	1.02395003816971	0.955492891294081	0.87051264490718	0.837809865699819	0.85392990854606	0.779209960036013	0.631217209663027	0.655094883400746	0.527721200262216	0.550824643596771	0.44807569394781	0.482300135046873	0.408280436075508	0.406322638333356	0.307461721650637	0.324093883502046	0.277446741681975	0.204514172521875	0.0787720947190002	0.015911381742232	-0.0444641380577265	-0.124574902138494	-0.187521230661295	-0.239836411865336	-0.286563445753002	-0.305113758448231	-0.345360540123762	-0.398592928799002	-0.401785676023539	-0.418274247084924	-0.461891831911236	-0.445214919984594	-0.465377654047868
-0.946622515686112	-0.943825996946649	-0.940859725382034	-0.935047348389132	-0.936022846809109	-0.946642096419868	-0.945778835652006	-0.934873401485342	-0.924215644793361	-0.90401691786084	-0.886210633843285	-0.901885853247656	-0.876708699870332	-0.872301221052728	-0.851072406839145	-0.855070431288581	-0.838188353405175	-0.838274212313153	-0.83542087614299	-0.849522921193569	-0.848780913151041	-0.85855892322728	-0.86228315684784	-0.851879239697548	-0.848410061947448	-0.820814801650591	-0.800146513970406	-0.811669733189293	-0.786708232077166	-0.794545552753289	-0.751758013814903	-0.736675964985995	-0.697441492322878	-0.706993693769427	-0.654151947006023	-0.639275330449439	-0.621579082321599	-0.609739274558815	-0.557339652915565	-0.543923006459268	-0.557795987468863	-0.505935051414074	-0.479209105858138	-0.426057879752203	-0.331231626119883	-0.277782227740176	-0.210396689058471	-0.212994926716446	-0.248492101009723	-0.145687156176334	-0.193150432415585	-0.194325082689389	-0.109209085539797	-0.162398873719187	-0.141646994838943	-0.0721739866899593	-0.0303930840834423	-0.107522348699951	-0.00550323478904378	0.022573305919324	0.0514916610921561	0.140923358533769	-0.0217412274098171	-0.0427037167826842	0.0538430072943786	-0.216227311841957	-0.324528255674157	-1.22589850336366	-0.577350269189626	-0.706343414040565	-0.834115118851147	-1.06332078034643	-0.87912444697435	-1.08554290721436	-0.961082736004186	-0.892538276510551	-0.835550509597146	-0.767138231282053	-0.877995044977712	-0.728840466577303	-0.651348903427531	-0.58911725767628	-0.555332550295314	-0.592590095576856	-0.543611487319224	-0.526979789934647	-0.509562895228664	-0.487255904035151	-0.50588385847037	-0.531563109635426	-0.412913119783058	-0.459296789192434	-0.518465609588475	-0.451451592407937	-0.506739286362381	-0.452821962613481	-0.425898304001823	-0.335672543318676	-0.505384178977324	-0.198697947440178	-0.0349481622664415	0.233118381526285	0.149467647462504	1.23350973287201	0.411606486969352	0.534544176667285	0.801068804751829	0.454634246482289	0.426562083435669	0.458658904474998	0.565181779207705	0.426197653416089	0.490834110838036	0.480233477078035	0.445032277559926	0.534908312351201	0.508281260379424	0.552883297699168	0.571585807021953	0.538866318513394	0.464646464646465	0.51979798338422	0.434364534029979	0.4430312889563	0.472111784956049	0.401463570191609	0.489689722412456	0.48808156751713	0.495053399339634	0.565727395158878	0.551005366427137	0.632866277582701	0.688553002793511	0.672452202636641	0.663796666615907	0.609997961509703	0.53503729551729	0.421364299211526	0.418687967921297	0.401506609087534	0.31937334740088	0.22603156309497	0.206059052325595	0.124045696790736	0.0333650671392826	0.0330167162136662	0.00993004704145982	-0.101018833700663	-0.0918464961612746	-0.156252886508304	-0.207008504061213	-0.242244390881391	-0.355171814344952	-0.393689221761155	-0.429087577109253	-0.512011411845405	-0.57216166584268	-0.550986937924224	-0.630728550721117	-0.613673565356979	-0.655692284800817	-0.64952299561393	-0.707570469508741	-0.713746471524748	-0.746990529564185	-0.729109975891097	-0.738133998001677
-0.826126960802657	-0.826568285154736	-0.854452935016701	-0.870719668944287	-0.874621211549927	-0.885687507400665	-0.922400078285996	-0.914235872350972	-0.933588456449113	-0.934276007185852	-0.946132077628215	-0.931726862460301	-0.960389144135971	-0.952496750310456	-0.95513449037875	-0.94676572051537	-0.957614875380767	-0.955082673174164	-0.95528606181279	-0.951104047918207	-0.955436920255384	-0.964517950251067	-0.935387834253941	-0.939347133720949	-0.933756752546354	-0.92475602793146	-0.913040660460845	-0.916453781821453	-0.907351788696345	-0.913600799497867	-0.8750632218346	-0.877286331219837	-0.85623376448961	-0.841409334142762	-0.803690742229762	-0.80312433539418	-0.815384615384615	-0.794884963540737	-0.775154650927713	-0.795465147640098	-0.759606053722654	-0.758316160760602	-0.753566016225312	-0.707433730963712	-0.643230347400298	-0.632495462554903	-0.595534283015907	-0.551436752114412	-0.544333479145365	-0.494187022973102	-0.4004251289294	-0.397985148170182	-0.436282323812823	-0.370747575133334	-0.337357960598373	-0.310798444846172	-0.335486141423094	-0.334230684570775	-0.271199989742867	-0.176845717240555	-0.209536002293902	-0.19075463189925	-0.437891872252389	-0.142671063820968	-0.355847025653097	-0.458312133711946	-0.648029345850601	-0.438085827115181	-0.711149734552526	-0.623609564462324	-0.458663994816272	-0.500576274168379	-0.536791646557222	-0.761363655263404	-0.295764869404872	-0.318174141205269	-0.340780872283627	-0.139149153171122	-0.34471090718039	-0.277413239854608	-0.24617326887421	-0.221113600347094	-0.201585550865552	-0.170854833231983	-0.159123796630838	-0.199343431212545	-0.226046999819433	-0.166873337817197	-0.241745171592309	-0.281785250159623	-0.28697701198743	-0.270288402656657	-0.285997326083418	-0.291287632501768	-0.245798020062544	-0.289490133721022	-0.288429975200615	-0.35482057506275	-0.233027993442931	-0.243478629079491	0.0109996425174272	0.125973761491021	0.549218468954684	0.0539163866017192	0.0792567110296568	0.351468741580321	-0.0337868689199743	-0.0691957298510686	-0.0740778532671621	0	0.0160000568891923	-0.105542600433802	-0.0518147878324689	-0.0220654105666168	0.059787295618533	0.0185041544196371	-0.00299145217196697	0.0943300471921185	0.044170480486802	0.044676705160877	0.114266126804313	0.00841217753367939	0.0954566729781687	0.0509736658161994	0.131253535894266	0.0957103023734572	0.0671052792492402	0.104068176882083	0.132705533315344	0.230597468271902	0.21412609877126	0.277315286563135	0.286756025235451	0.321573522408035	0.237184505251743	0.170131602892174	0.124963345210822	0.0599557691840875	0.0217538568244427	-0.0886622195710035	-0.14479930741578	-0.167346353174392	-0.23028094544339	-0.323877455916602	-0.329980475105743	-0.361685671714888	-0.455834108918787	-0.472149018115214	-0.479925317650354	-0.543678187836832	-0.577980080008955	-0.608974557574466	-0.640701222263987	-0.706093380142606	-0.738572101137048	-0.764474972772649	-0.806470098257249	-0.864735500628249	-0.872966684685609	-0.877441885912445	-0.878103657799146	-0.906446962686593	-0.889682498879595	-0.937804823995794	-0.924471467852895	-0.936631112274282	-0.917520851095561
-0.529262382483323	-0.565744530176901	-0.575874247975522	-0.634319853775463	-0.688359631065063	-0.712432803490081	-0.736676510374022	-0.784242964736965	-0.828314963459205	-0.822141872776233	-0.842660099100939	-0.867223358332148	-0.876045169304823	-0.890278075765177	-0.900266964340373	-0.923588609238792	-0.9177953853826	-0.93113167768611	-0.931343730168632	-0.940447599467888	-0.933306135408626	-0.924481087017747	-0.940444037646679	-0.924987853580025	-0.915079372571581	-0.941272808815191	-0.929821205419861	-0.931382751370902	-0.942323958528637	-0.94090944268506	-0.915219088439061	-0.922897320658953	-0.921432332943879	-0.935946323332318	-0.918885244017062	-0.916258047297656	-0.901956316918097	-0.918632253051325	-0.90261253863685	-0.90493157333045	-0.89285911318961	-0.877987214894201	-0.892930626017866	-0.847484697890037	-0.83215327102814	-0.781556101561194	-0.779508431332619	-0.748018547901824	-0.724358494623899	-0.685486150525646	-0.671891527671981	-0.591820806741359	-0.594471211942508	-0.511850098777397	-0.624061160990813	-0.511419569615415	-0.525164139444373	-0.466252404120157	-0.41352461656183	-0.424471178350191	-0.144725514273257	-0.28188109674935	-0.299244644738215	-0.134497959079972	-0.132678533159673	-0.414793936575702	-0.381000381000572	-0.130778593586797	0.0407908508224002	-0.0716335318826566	-0.0493463771219827	0.0230496614925959	0.150231303144333	-0.0330958946162307	0.12983013961742	0.153149053785646	0.120385853085769	-0.00891012248116748	0.240544725801327	0.161112025183542	0.0563589343801763	0.0707688783397085	0.0548852551695213	-0.0437682405678136	-0.0269911770839397	-0.00714164268103712	0.0383879634217106	-0.041723350916603	-0.0241458565401955	0.018739366514261	-0.014650225966828	-0.0696345793690421	-0.0656886185442862	0.0930260509419063	0.0544107187582509	0.00752411581786058	0.100605454573192	0.0663560932805713	-0.0782608695652174	-0.00504484621953978	0.223584716399236	0.104567035964265	0.224000796448692	0.0512109828190505	-0.179512280553158	-0.696143221338386	-0.49173307859381	-0.538801542061126	-0.418360378745484	-0.549529125815523	-0.520293054929962	-0.409486021495017	-0.543174110717241	-0.469037437840672	-0.421847916937645	-0.438969539668479	-0.366754721873031	-0.40626937289522	-0.419081521331084	-0.399993785894404	-0.468850157252245	-0.440463117349135	-0.442038601519044	-0.357909685794545	-0.384202301137882	-0.371097963792107	-0.307033061455404	-0.280914409788969	-0.249365703435104	-0.238415527273416	-0.208248601878572	-0.202675190512134	-0.177954553948127	-0.142829995938895	-0.190422016607148	-0.252795321576581	-0.341289146592107	-0.383452199176433	-0.440669022887733	-0.488269508028902	-0.581814141197961	-0.632837855019261	-0.642523071236117	-0.676109922483421	-0.709262461993687	-0.713764549404367	-0.746883792564358	-0.764604491015056	-0.775844369685949	-0.776170218502565	-0.819311559762146	-0.842312326516114	-0.871435577860529	-0.904669400465126	-0.937655472681417	-0.927055008602524	-0.974433709168585	-0.977802414077409	-0.997882047028357	-0.975492839694217	-0.965609206670652	-0.958874677154243	-0.962713003200129	-0.95255409681514	-0.939509142371015	-0.940240354916713	-0.949129086946904
-0.25654464326346	-0.269258587781782	-0.389193478186847	-0.347789518719199	-0.441282290482046	-0.494423236346457	-0.527801059616216	-0.521997088832738	-0.559251605687916	-0.599096668206214	-0.651112005543897	-0.652690088784107	-0.691436975470136	-0.714648035123743	-0.724330699035557	-0.714375903027453	-0.715318366987611	-0.737097399566942	-0.752112436015001	-0.740956627863833	-0.768334449787481	-0.772860841335565	-0.773730236568074	-0.761479361874303	-0.751109459100751	-0.776221182284182	-0.775900804757625	-0.809344365769235	-0.822611308046475	-0.830559557335528	-0.832779710857235	-0.823523407715486	-0.864815678511648	-0.86947661262803	-0.886943749148396	-0.86706949499752	-0.848913683579621	-0.850164002453024	-0.863410643978496	-0.852850116045268	-0.887479202671073	-0.846229356576612	-0.869465016428461	-0.910624629524342	-0.854981826875444	-0.865510678387536	-0.854740579067302	-0.8308835914938	-0.81883480825971	-0.778532435762095	-0.800364219650676	-0.746091752616126	-0.783197475171209	-0.657672868999905	-0.7286220229694	-0.601375650761257	-0.633812243119226	-0.623675066228637	-0.628048780487805	-0.435403506256465	-0.320856457618121	-0.24902936573826	-0.193561067726883	-0.287966945525282	-0.209221842377505	0.170272654545688	0.114738065136919	0.471812840071388	0.327649356700684	0.438269755117315	0.556254159726822	0.724206824377901	0.466301513229282	0.458411303205844	0.605473907013709	0.327738596159481	0.437320417909943	0.463146606494529	0.345942501287081	0.31360494245284	0.377120872465936	0.284864644731708	0.381075415113841	0.393372412514777	0.417781634008554	0.266986705381915	0.375257403763055	0.323969203327909	0.446170064996321	0.233292974717909	0.157191928309253	0.432066914009645	0.475634431933252	0.167899250937542	0.223584964346837	0.136127520194801	0.427158096369073	0.149071198499986	0.0551759621506559	0.269550237557086	0.11423170104853	0.0362738125055006	0.0228455831192477	-0.105409255338946	-1.10679718105893	-0.737864787372622	-0.614246962632848	-1.04173289454677	-1.26324029045712	-0.971895387972024	-0.938374098436546	-0.837455650893296	-0.854624065752057	-0.926502886395429	-0.846526236564985	-0.799566572146578	-0.751271187352853	-0.73758492962241	-0.760558942805909	-0.736771617418825	-0.743883931378615	-0.75511634493344	-0.706521676791539	-0.647229643429462	-0.636745089800617	-0.650867452424206	-0.641206146678061	-0.615325121456611	-0.644544098086377	-0.637168227924446	-0.644135767509735	-0.60994817080223	-0.638237545705735	-0.659445884880834	-0.685900302550974	-0.715132933530079	-0.730303578822959	-0.763671753325951	-0.797350578679773	-0.794376689869904	-0.819932409791506	-0.836672372501346	-0.861165814036518	-0.865542534829261	-0.866199245036965	-0.877847806067072	-0.878484383318686	-0.909221516218814	-0.915709837198657	-0.920291791557638	-0.920364353847942	-0.917795111344561	-0.959315972711483	-0.952151380496269	-0.949453864976631	-0.954171027399514	-0.939941548725296	-0.922579668914615	-0.908651421294413	-0.898550227527388	-0.872184177505609	-0.851434108135652	-0.851949552546924	-0.857780703742177	-0.822447323001281	-0.798060469451947	-0.78722068869347
0.104388215958989	0.141448588816068	0.0220804358304167	0.0461180980162378	-0.046600548495535	-0.0985393846130441	-0.157159756504998	-0.0998001153043358	-0.140904389150625	-0.15786228589942	-0.220370431262993	-0.248038846253912	-0.244358534005299	-0.275022420387471	-0.311785610643626	-0.340933684180555	-0.312576674389382	-0.360275037135594	-0.456376872838718	-0.439578159319306	-0.502807847915959	-0.536384188667904	-0.534174504727564	-0.541263217872576	-0.546487484794733	-0.592658459459794	-0.63787138058391	-0.632343719326367	-0.625264383793504	-0.646399706312809	-0.674690011464708	-0.679392351464342	-0.69335393195797	-0.713681175572468	-0.708509548575939	-0.754684592302551	-0.76565335775007	-0.741825368970879	-0.712042884980041	-0.768781762055418	-0.71861732644392	-0.704183207273639	-0.727248348353619	-0.721005389207696	-0.724277134714115	-0.769570879171642	-0.752605514795731	-0.807427801832717	-0.768786063627782	-0.797464951267624	-0.748175045008483	-0.749022853030869	-0.628698954338158	-0.637806876860252	-0.675980750548413	-0.567153889023593	-0.513239920345171	-0.437388893067487	-0.350152246591856	-0.389731730759276	-0.263280147850004	-0.158962696114469	-0.210259175023766	0.102560460308288	0.395393320457738	0.661589725305816	0.636720863497081	0.652923006691904	0.615820268716724	1.19067485070901	1.09330348028349	0.551038768777984	0.33485168514085	0.697793120155508	0.774233537315268	0.508050902376959	0.718681714777151	0.633639877856756	0.540068826410743	0.764696234186172	0.738031097133748	0.792460153005148	0.814379172085068	0.534263074503056	0.562170375083734	0.598617769802595	0.545515626670381	0.577161223091455	0.38543439231845	0.591691084233014	0.507554810386611	0.513287528519323	0.479278306797702	0.722342352976395	0.656148389924472	0.348755971651817	0.481501281364306	0.325979805625386	0.188395747686828	0.220127721114131	0.401785714285714	0.444448834084236	0.211662195386309	0.0443999437480253	-0.395747459954878	-0.890252455783329	-1.71468746327991	-0.906368067740951	-1.07373583988156	-1.31428571428571	-1.52382751324925	-1.117222355615	-1.11374598711378	-1.17594413862369	-1.10700068169417	-1.08031218352077	-1.01372740303523	-1.0278184594942	-1.01826850444656	-1.01275785876131	-0.997764918601486	-0.950215649005175	-0.969053407081693	-0.90873326126778	-0.923043676598439	-0.865634506502023	-0.893302549298986	-0.951017503830601	-0.905720281216873	-0.906630192407645	-0.892230980010424	-0.919339973736348	-0.910104135475651	-0.905815598887763	-0.910214091301233	-0.911819071372311	-0.904950951547978	-0.907906105165114	-0.915377271841702	-0.921592394501714	-0.925563642064143	-0.936812407695519	-0.945033643771374	-0.935579072541456	-0.936631824296652	-0.906100530697219	-0.908445243841053	-0.893974571545502	-0.866106671124155	-0.870391801166556	-0.822564864558518	-0.827061134768475	-0.807253280885873	-0.805683702665527	-0.807892496596695	-0.795862135568291	-0.771203205246913	-0.766335874388926	-0.773384440602981	-0.711541084147322	-0.722217056501056	-0.666111372256744	-0.630794774584663	-0.597944764794756	-0.525342199516725	-0.515727581609289	-0.455364437383217
0.562460598248916	0.558356689327381	0.524990666915548	0.404285992245808	0.425193687227043	0.372482497547304	0.2877010372644	0.323529922850163	0.330256216453611	0.17542069630058	0.287525938479094	0.161481349726197	0.16032207398539	0.0584710026524599	0.0326734630518569	-0.0248023196182263	-0.0212253356661768	-0.0873747677325143	-0.160345084110814	-0.228029610184946	-0.301491062311472	-0.277946051663236	-0.363514668388272	-0.3178483788486	-0.286783934130945	-0.327239460751556	-0.296451714401691	-0.31254252876256	-0.34345117427338	-0.326956885267707	-0.362728192330704	-0.467848643196896	-0.468319734757528	-0.448975085954818	-0.479439117944976	-0.5241316125107	-0.556879773172473	-0.484869445964199	-0.51980512542784	-0.497653343135777	-0.485468572859476	-0.462738111370562	-0.512807183506729	-0.580801152891433	-0.593896122487907	-0.558625342774375	-0.566662919102404	-0.58065889380759	-0.554543732399314	-0.619007845151573	-0.545591956855001	-0.501106370880184	-0.509586874591277	-0.408373333126609	-0.355281524258156	-0.275403581328205	-0.276425980848515	-0.296510809730575	-0.154348726628258	-0.117219699774685	-0.00937573250771687	0.344235520656886	0.144428603299707	0.263866267579097	0.273633616584944	0.315505212834658	0.405327088341859	0.740872997222361	0.76049267631492	0.54894379103355	0.591626910674026	0.810111079821211	0.488022360411155	0.662499641566686	0.639377948096478	1.2648109407704	0.756232695017792	0.859979886087485	1.17483372190245	0.915787916558171	1.07995871667097	1.1620287633343	0.838558020844873	0.728507383857534	0.785279769847783	0.713625930877139	0.721721200849246	0.765205048852115	0.632513811825015	0.579537140441068	0.693042886820796	0.494126196028902	0.627770101543927	0.773848596105531	0.835968567059852	0.766748476233538	0.710180330763726	0.577779840499453	0.782871971839147	0.764996904776209	0.550053086729131	0.45573271518765	0.975900072948533	0.467626666043737	0.122838995347338	-0.21978689877945	-0.395986135243419	-0.880347059806121	-1.2066330439501	-1.28316225643684	-1.24398714855295	-1.18359071819607	-1.36838733439784	-1.23791358859463	-1.30447022535773	-1.09189714526141	-1.10679718105893	-1.19720910548862	-1.03954529837619	-1.1660953645871	-1.14778993953698	-1.06568663257683	-1.06920603917017	-1.01710971372436	-1.05631936399205	-1.00336491479306	-0.997515449740354	-0.975131129957592	-0.998030557803832	-0.948590757124766	-0.97015948428413	-0.962671727165375	-0.940375355010214	-0.917262418009691	-0.919175983394282	-0.900626684525773	-0.878483797733958	-0.864350131464355	-0.860153945763325	-0.845636470212251	-0.838172803405877	-0.814324206580416	-0.794271092544647	-0.791534794999538	-0.772335629693999	-0.731409670208193	-0.716930589892065	-0.68103403971291	-0.644306400679018	-0.656900993257199	-0.626072823503184	-0.624469463402359	-0.628784314112686	-0.607411248896869	-0.585725577676102	-0.606921259715435	-0.54352054436797	-0.512110437454146	-0.439733634637242	-0.382855807602778	-0.371004992370174	-0.275063823146188	-0.176044294532761	-0.109756677081655	-0.0556416739812919	-0.0461789670387612	-0.0468282208676899
0.96829556304879	0.864071287356486	0.802986218590396	0.762058315532152	0.626467728550039	0.728282407206682	0.642829094654719	0.585828705447081	0.432502374429235	0.462027134460105	0.469119122742562	0.358159276077902	0.326313780745122	0.311594714206197	0.348803124619116	0.238939832829015	0.160802655434383	0.261130297649208	0.140167114237778	0.127442270184991	0.0694165596894868	0.0755704845332858	0.0874893503798984	0.124088402991961	0.0859958647162441	0.124928321572178	0.0354254459827387	0.0158338354791338	0.0279782227658444	-0.0611240613639979	-0.142113134893773	-0.12622327780296	-0.139281834131054	-0.204298965584798	-0.212062756275374	-0.264044496071563	-0.282862288396882	-0.280996227981769	-0.306663281041306	-0.231623209975729	-0.291579118513211	-0.228527894510581	-0.304437539970747	-0.218744543406151	-0.296841009925193	-0.360581602020123	-0.289117052714166	-0.377137590459905	-0.38623241149223	-0.29257725147888	-0.41584436139173	-0.390393070578808	-0.215470575210592	-0.302307587436878	-0.182684801074628	-0.11589290434686	-0.0181502850778763	-0.0298009977541075	0.140703773187066	0.115826045918513	0.133892385400916	0.207481250689683	0.562988917954102	0.597361880451219	0.288512379835429	0.511330743361073	0.685603444662681	0.602691409507319	1.91508086571357	0.935117198512311	0.901514441003394	1.07524963288048	0.897684128599066	1.13533428094863	1.13467192472806	0.837171621907084	0.910555787475574	1.2603292236817	0.846707654638496	0.762383828402869	0.900828079086224	0.709495250558338	1.01718650665429	0.951798329653832	0.879852109462745	0.797358747453048	0.694264602514976	0.85789075548816	0.821424808881635	0.694022093788567	0.84594121022995	0.781920240390842	0.578572667367273	0.819766840661783	0.9959017798916	0.744394862515994	0.80363756341608	0.806027909199543	0.904979291109488	0.86963231865056	1.05309765693995	0.88978522375177	0.850364639387315	0.59687714599922	0.610166674595161	0.242030692583633	-0.0121446541889315	-0.307025267252337	-0.345788301741634	-0.981533759635021	-0.775631534992529	-0.892002550392003	-1.03664795816597	-0.937201195211534	-1.06504441398184	-1.05110520134218	-1.03455285471811	-1.05238530154373	-0.969115097429777	-0.978283873665574	-0.962780486083737	-1.01436995669292	-0.921696312676743	-0.937266437998213	-0.854279890198205	-0.887078434095774	-0.880637375845432	-0.861010139089491	-0.880807476984849	-0.817729384634402	-0.841541855378999	-0.773710122405772	-0.767047631484197	-0.742943237847629	-0.712298153664373	-0.655614378173954	-0.648106118858609	-0.604270918646717	-0.578829420829867	-0.534015725450747	-0.55581924506667	-0.574787832872356	-0.522807554604257	-0.524831043004221	-0.487679238115728	-0.463851573834967	-0.464497146746921	-0.439002677573902	-0.430882178125865	-0.377027510047896	-0.409872905013651	-0.366201063915824	-0.310141384090111	-0.273258223173995	-0.214535151884051	-0.18358446255135	-0.135407410617065	-0.0859829582202457	0.0108365245576748	0.132026499215906	0.132771645895485	0.171096699690458	0.155694999232981	0.253861604523334	0.270289229170955	0.246376153361971	0.340585860464291
0.997910403045938	1.02388689267738	0.906890797003152	0.795318805430774	0.779956223845568	0.72641276666777	0.77155342626644	0.761869003096844	0.762343332649514	0.782067468537812	0.787453428400321	0.688494752793714	0.710372328018408	0.670749072001262	0.670400051947626	0.649224255755492	0.686758571662268	0.626870697587193	0.576070289747984	0.505324562891174	0.500211539227851	0.463133516376434	0.399818809919275	0.344974542961056	0.429255241618116	0.323050747030253	0.377614343732587	0.251519422279392	0.225204359715152	0.23285958164275	0.124194716869114	0.124126215830057	0.117457014368692	0.0933575771728247	0.122670917878273	0.0780365611479014	-0.0140034049217572	-0.0606530292049365	-0.0283704724024451	0.00156225591658056	-0.00822706774665406	-0.0928905647568289	-0.0224159255164589	-0.121797600154179	0.0103915300818125	-0.0273592674605962	-0.0589484939724609	-0.0606478434863123	-0.0766214166358195	-0.0873199229637519	-0.0358600602140722	-0.095017840717752	-0.027874733666903	0.144707190354077	0.069234415399544	0.0684519514717364	0.330147822257035	0.14630728550205	0.447263415986438	0.148187244590955	0.096717476782075	0.153484275967239	0.594298486192495	0.406780143898501	0.538485427085958	1.97577887504183	0.478576070360827	0.361548310035073	0.728636401638377	0.466476936836895	0.547826915428854	0.728616739405002	0.577591529644126	0.493963406670842	0.692717705782964	0.678187676524842	0.614764219018752	0.550441933226609	0.748190055927209	0.904636758825457	0.660075902634431	0.921896379003	0.897847461413065	0.799306214532884	0.772315008430414	0.591326022194148	0.449251903420868	0.429717537754632	0.460195801350991	0.450865338374657	0.630587473907464	0.562039011517252	0.519781839018218	0.490372669768036	0.611979020835443	0.597664973381396	0.72560319734687	0.486664263392288	0.523973094364177	0.758461121854978	0.587561598467206	0.630757363527328	0.898303485767685	0.680441431076578	0.70897282263518	0.811120786451035	0.291804288941201	0.389462029303124	-0.105300004051682	-0.122670917878273	-0.349677572289427	-1.5794528809677	-0.487270638398091	-1.20209788938519	-0.434010198495985	-0.945845883771685	-0.711438446333447	-0.654181287429418	-0.783412217671644	-0.636579464361458	-0.6032089011462	-0.662770361519545	-0.70215819848312	-0.517452256376636	-0.481497802739506	-0.4041770774286	-0.518449155828845	-0.536026110208188	-0.513289433121866	-0.487635256320767	-0.470843326533154	-0.3872164166138	-0.3433128603383	-0.314674518617515	-0.293620391754333	-0.216496288903122	-0.286073701394977	-0.234836513261222	-0.297825918043858	-0.265455938336662	-0.236869103338506	-0.279753972034745	-0.260453813143144	-0.220330325295394	-0.154799295412546	-0.145842587201236	-0.117324143993041	-0.0934620256820074	-0.0371361576557399	0.0908520992584921	0.133590743510814	0.154619883383792	0.194694376562682	0.239464858889859	0.22572536440842	0.244605532906389	0.266121552328265	0.3036251934987	0.314622608695937	0.355224187020718	0.40846060313666	0.405771533790147	0.400129684144267	0.479634054932758	0.53219945076537	0.583957637772481	0.611976203054344
0.997536819618242	1.0348093016882	1.0301093166291	0.931954829469749	0.997750278365047	1.04339532776911	1.0280905734548	1.02326670427725	1.05050912121496	0.946586176293084	1.06822619910653	1.01313880500894	1.01287628108387	1.02627543544028	0.950893870160401	0.961928998264464	0.874606005465945	0.818340375262577	0.827466030316847	0.855640067390162	0.728006390210177	0.671224464659523	0.602861464522002	0.573666180940503	0.511868889490906	0.503222205051279	0.488651516225802	0.569241271467398	0.508733418371536	0.567458140504594	0.444584668731815	0.407606324409799	0.395087213275634	0.317100718431249	0.41748126503308	0.325664905244253	0.350724732069702	0.28082639809403	0.214756405870115	0.270329986665274	0.167522835973092	0.165574991690335	0.346070150903385	0.21001685926239	0.177877662238103	0.169277077920416	0.233785131290858	0.34117904813288	0.332481905804022	0.445700177976909	0.247788190387911	0.153438400463311	0.520228962383014	0.328953465574785	0.468131801719911	0.357791097504362	0.481392257672604	0.477031503276367	0.698695696047769	0.909521784633146	0.290634812109602	0.508546520780383	0.395512047899733	0.0841158231138066	0.486797668437362	0.468181818181818	0.222384341234356	0.270218058894573	0.303696857699447	0.406558813494299	0.266595583987364	0.123299240479018	0.403811917306349	0.487219529877716	0.0298289736963006	0.308853881942126	0.437333390450564	0.274903538936037	0.27750423977172	0.338326592131248	0.294927657625261	0.261107814583657	0.290256927994982	0.353138043451557	0.228661555033618	0.356120790806718	0.158903777932573	0.101126787286429	0.161630761249545	0.0616587030688133	0.118010804394891	0.134918493374244	0.234167776737997	0.281425946216771	0.253570515565295	0.382221189100481	0.250860908127497	0.465087716847199	0.510876893501212	0.38423206609158	0.454517208709428	0.554187797055897	0.516157022395575	0.321749929821318	0.489269835257864	0.265310688607221	0.216881904308927	0.06814107612967	-0.047794944556367	-0.0441995696087864	-0.0288156918118028	-0.195748267859555	-0.336265081367359	-0.148741029327182	-0.315248513781899	-0.228854324136508	-0.168943961082025	-0.253621627549958	-0.245760254929745	-0.18474854241319	-0.140108832656805	-0.166415748392123	-0.176580603505504	-0.0403359908953942	0.084398939243873	0.0334821428571429	0.146912087884263	0.100633182361178	-0.00543364144698046	0.0647549048451656	0.0450344726073147	0.112963236605187	0.0781153472408895	0.0444830602632557	0.0792957714100451	0.0363143775293653	0.109337878444588	0.0595234896353643	0.0560593413857574	0.0409493354007801	0.0573222700086308	0.0983214051185813	0.116963759924756	0.196277863328197	0.224445850595693	0.269326329560086	0.322194060894264	0.352191892685656	0.416533315038795	0.407678275172677	0.513321682168824	0.510502710331845	0.540999581274902	0.493345615573452	0.485872260792409	0.415949233393826	0.506998489775119	0.509371423858835	0.494861186902906	0.500561970829734	0.597470955147527	0.54400116458769	0.578531692188851	0.657191038428182	0.728069905977222	0.777044131939806	0.836452676847568
0.991959691493529	0.91771320770056	1.00722818663892	0.918847154276391	0.926131503720637	0.964232646366144	0.982485573730254	0.991375880800306	0.996351426663069	0.918175417170446	0.945655264031699	0.992164491874713	0.981077643764815	0.956969971716366	0.921069616169288	0.924110761156437	0.926448654044913	0.85497266673828	0.799784033621327	0.818757938846842	0.736104950568544	0.737597819987657	0.709202158261863	0.676077794683863	0.671891513334939	0.722197065068775	0.699187604319902	0.748218089240714	0.688267722414386	0.610343269778139	0.667176600697192	0.668378603641609	0.523525468086381	0.563179338832529	0.550060479121642	0.461136505747041	0.488962914211935	0.402629655791922	0.411969969856939	0.437091116745831	0.401061266172441	0.424739512141238	0.449187749281566	0.400405572944268	0.410303208917767	0.582343532230327	0.528196309917319	0.533466412931277	0.699047494842461	0.607974497692694	0.671642189629616	0.358875109367948	0.676902733711256	0.638854381400739	0.788771513145855	0.704283325334426	0.525456323423828	0.975728101937728	0.724904518975527	0.870906076231543	0.636141697259978	0.242115649612954	0.326333869413276	0.420703161911671	0.425608084250417	0.12451565565149	-0.116344730248879	-0.0976245911978803	-0.212440427955583	-0.164189019460226	-0.295913444843891	-0.249520466048695	-0.289146721228421	-0.491046375823991	-0.370071369211068	-0.422145097613417	-0.335010274555828	-0.0345536845359471	-0.252380540237223	-0.171634227277719	-0.123314737962621	-0.152161135657177	-0.200354739701783	-0.174725992113987	-0.259158713062402	-0.123636746048838	-0.08715846336438	-0.124580424573642	-0.243748056863159	-0.284273673847385	-0.24438978734637	-0.26985286432769	-0.112783977190571	-0.200190190599285	-0.0757709867925457	-0.160002612308873	-0.0446189927282666	0	0.118062623176018	0.0539391273648612	-0.0479415682028674	0.126898724914699	0.146934920833594	0.254909554979287	-0.0147313912747197	0.105410877556377	0.086472928122654	0.0581759258839549	0.130444267050272	0.25025174429165	0.141765110384103	0.249100947511811	0.398166529690598	0.986834868835764	0.675303252441909	0.741152156256726	0.64048986934008	0.328005233667962	0.289270955939951	0.34667434928585	0.391579140975006	0.414709102964716	0.304527035482	0.441827422971752	0.42584730455936	0.520265981714472	0.61388103620692	0.464688036886666	0.484585744071423	0.410853763568322	0.512951562273847	0.446416205735045	0.508070996899783	0.555059094722345	0.48802189452055	0.538689807378235	0.48780850255944	0.528653902255812	0.549635191124821	0.54369439811371	0.604945285071764	0.649609837700359	0.584731286416593	0.575648510601128	0.713097121190693	0.658314704257372	0.614351930320396	0.603892469472931	0.653324034621192	0.675031945209758	0.658849678922134	0.745238788946646	0.602123801732039	0.702565595240677	0.633641882666089	0.652846474223714	0.646670025394385	0.617183373542322	0.624995605246112	0.679378408661467	0.76487034037529	0.783284142333279	0.769476997755451	0.870577319345396	0.934361227941798	0.889581635209718	0.849371018467502
0.597865070693405	0.714167215031508	0.747123822145293	0.702629386921503	0.691835777917566	0.770130459241642	0.803077080537519	0.745635258014593	0.769622411538733	0.818370114980958	0.829658795911545	0.878172645207707	0.83440489798485	0.871880120629709	0.820083735466418	0.738292217789802	0.723913043478261	0.898992963137769	0.782422436627475	0.721395638884642	0.855571648454534	0.749242626268902	0.674774639247444	0.718559831393682	0.709681530476852	0.728166558705375	0.709834950761782	0.751267165644383	0.691846961848499	0.74569079118275	0.762450495052493	0.632024965385574	0.639896408054338	0.559632909634643	0.528942874291093	0.542373525198002	0.511081565779543	0.458045748752432	0.397240035391247	0.461437824448584	0.528133779796322	0.402842077159816	0.572298119087873	0.587460193150519	0.69617231176737	0.706516820758014	0.752549430377361	0.925908590898993	0.601279288153126	0.69656958655378	0.861514854806395	0.688456825753021	0.730660474003516	0.666222529652363	0.661503443343688	0.806058444424062	0.966282507190254	0.585152703853313	0.419844272147598	0.377367035284266	0.24738212681329	0.801001878914814	0.0672735690591462	-0.212908611776557	-0.0789109451810881	-0.349345589954165	-0.466943607066133	-0.416106808794435	-0.471578953552151	-0.60157136890656	-0.505061589612916	-0.555755929562473	-0.900518965490288	-0.693100586825412	-0.851355253240081	-0.694001603208503	-0.903637707934713	-0.750977453822839	-0.730860225363957	-0.479590158812822	-0.622440727680705	-0.433133183333689	-0.56795435629292	-0.501641922034633	-0.530520622170864	-0.53517145768051	-0.446148919790642	-0.548339549447033	-0.581426368995821	-0.572745543043093	-0.510217198247819	-0.639777590044125	-0.484338257983896	-0.541662761253472	-0.388570253757623	-0.354897704912811	-0.31838885147954	-0.342128664571368	-0.223785898137323	-0.238977452346176	-0.20048309178744	-0.328921878941616	-0.195486328625242	-0.104010005241374	0.0163919742685547	-0.0893403826932443	-0.123929234155206	-0.0442488838021204	-0.200966967764535	-0.0631584545926606	-0.0531279648129052	0.360128068307146	0.309381853821622	0.966122699500351	1.97027601559775	1.2175985386128	1.7160923128104	1.36778861150194	1.88441792812397	1.20358695318814	1.13426676697094	0.830517558841184	0.941281983978641	1.09228145273429	1.01108481375609	0.805067323278597	0.911982706050443	0.855840108767004	0.850120569839528	0.808858023616222	0.814256038828819	0.820230533757001	0.852771606366505	0.926451495420494	1.06152078936835	0.973440654636655	0.993872837482828	0.889094141880554	0.944700891945859	0.984212279381976	0.945688163473582	0.893028307656703	0.813049807277089	0.814341205103118	0.849482327651573	0.764457213817887	0.745114389346995	0.742588256717977	0.790704514898628	0.791209185648944	0.778756741033682	0.702218906982472	0.765225434736662	0.717190219469986	0.799565405412945	0.784078600820669	0.829510161460458	0.80171745471393	0.841559640218238	0.739922210207665	0.7960084721471	0.774118380574154	0.745746084012862	0.754039040760149	0.71703600425541	0.749948681929961	0.702790361272531
0.22580615497128	0.185416546618026	0.261253887061436	0.300756224744708	0.44189802050164	0.453729657727204	0.522559803834057	0.484312900374737	0.562015199500004	0.512364036838193	0.561360000020367	0.640738352019663	0.569848865420688	0.593753294248771	0.627011437831091	0.613198327748758	0.549048904742876	0.626833633930222	0.620279555826411	0.53653078064521	0.642117497567945	0.587397125098585	0.531176091930545	0.489384242871954	0.538103006801859	0.590566109556581	0.605570782604517	0.583794255073276	0.616590497124482	0.605779235966861	0.63284942998649	0.630846698555891	0.501946475243664	0.564547616695275	0.512426619605879	0.543763465866559	0.549340667281159	0.392148610715306	0.389717921365284	0.460917065321765	0.382471348751135	0.410116475950339	0.544132596927389	0.569923986949407	0.447222989066139	0.604692797822073	0.633193844792715	0.741379310344828	0.733433126942468	0.67675296818396	0.647166671882305	0.571254923274808	0.534001252609876	1.01338064002781	0.942700316558167	0.509739994884962	0.408904000554515	0.849779935491372	0.488662893006978	-0.00480458383776462	0.116536805635255	0.162485582551677	0.0881305298478464	-0.131132632078241	0.092758862115466	-0.416667294601792	-0.323907497823504	-0.555959449142569	-1.20086503435328	-0.590671746997647	-0.861932231018395	-0.757197181678885	-0.774791447149833	-0.954168596442846	-0.875321518696371	-0.968524468690257	-1.11477797818174	-1.13565634554203	-1.19674417453853	-1.03983543503708	-1.0341195365294	-0.985982717334189	-0.995737468654685	-1.00626734245778	-0.842622240572251	-0.964869908635006	-0.820191190336431	-0.702635923240564	-0.851795359277291	-0.735899079737228	-0.772450078105527	-0.718112296238996	-0.71695744609584	-0.738291805806538	-0.606188184339266	-0.619920374255777	-0.644383337042068	-0.617733149774313	-0.590532941146363	-0.58526740844692	-0.602316603073808	-0.572563579199555	-0.534614854335699	-0.534261633253348	-0.431547341676563	-0.339499249277138	-0.318627450980392	-0.292716578458942	-0.322405442249798	-0.145003418279972	-0.219929159404568	0.036235689728278	0.158040732931403	0.94276139278985	0.778102141715947	1.27858345094313	2.08373381163731	1.62978507078297	1.47154824516956	1.77368732756558	1.56492309806662	1.37689713999521	1.46148088461908	1.13806917691828	1.24605793592205	1.34616607172437	1.32180947388815	1.32439636658558	1.24274857457486	1.20617060080432	1.06415204412291	1.15986676017341	1.20824353114575	1.20750969615395	1.18704608150812	1.16398223693625	1.22601832010145	1.11355347670759	1.06269371470635	1.02539654910455	1.01393832414807	1.01561879662977	0.898311369823727	0.969382832029607	0.887532112180185	0.991931638704224	0.897701145670861	0.888781797096189	0.934006267245849	0.884362350775878	0.873898489819181	0.862987226143175	0.797419304227854	0.909172135436803	0.809169446760995	0.68043541528653	0.65706486185464	0.608192566084893	0.593988518215739	0.64612951664659	0.504686556368775	0.498585791879899	0.4983712893471	0.475879145179115	0.456324056906827	0.495213752162639	0.428944563384465
-0.272074366818344	-0.190651867304031	-0.0882546309046462	-0.148087402903245	-0.022508512641068	0.0551709268440469	0.0197598524072366	0.104190971827228	0.142147993453509	0.224132327143683	0.231804747710479	0.292434149310297	0.370411111998401	0.337908841593917	0.311821934438894	0.376411774197871	0.321137998761903	0.266557499100658	0.334274869608185	0.262379409078797	0.313884004473448	0.269795033632085	0.370311373105533	0.318572608987441	0.218250163741078	0.328125	0.372012347259075	0.299005206722667	0.335880265513455	0.317755974686172	0.348677661114925	0.408380293363509	0.301716106125696	0.361648413809844	0.343930103712405	0.456919669958869	0.230241627595086	0.340102822161317	0.333077947389495	0.293583269772959	0.296955948854216	0.357131290746244	0.226844756048656	0.450894790052538	0.350454771568219	0.458897525709787	0.494988857937282	0.422910633943515	0.721312641329629	0.576282052873665	0.597064878684057	0.544548367401741	0.448791465349742	0.760181059790835	1.29025908524459	0.418590619110513	0.587639034359696	0.481782797024738	0.553526690916273	0.322636915135379	0.458831467741124	0.106699383148696	-0.230369649560433	-0.110701860692512	-0.215410109213832	-0.303774125621922	-0.847161203264495	-0.898388836761542	-0.778197176124672	-1.22386858501241	-0.88861242093054	-1.30268929750073	-1.37565491715761	-1.10738290778656	-1.22222222222222	-1.05650259463641	-1.24100866088208	-1.16560857631308	-1.17893471560347	-1.01631523788806	-1.08996244074218	-1.07344632768362	-1.04591557687004	-1.02084760639502	-0.992010248116796	-0.914106089014246	-0.950948062620241	-0.974722455099403	-0.956257846928862	-0.934133070974211	-0.955238437070035	-0.899856034550787	-0.92698599619134	-0.955525145504269	-0.911387435598679	-0.874501094139206	-0.8675859634152	-0.895753889240267	-0.916505709968581	-0.86489552077486	-0.882273881872585	-0.794510251232418	-0.77851566791195	-0.765777414744714	-0.674815785297011	-0.70345496923663	-0.569075662941228	-0.470180805129912	-0.472055391082355	-0.28572946995609	-0.120804131010689	0.0706792720864066	0.325615421511553	0.607153333684066	1.45857469720603	1.90402389020194	1.43094218495511	1.23390937572604	1.41304806715968	1.23047386565743	1.40483872936378	1.41702898771382	1.29033960290788	1.38770659217608	1.46023189517268	1.34865209534108	1.39294538699774	1.46570609561641	1.39198444037892	1.41800293484616	1.4705607197528	1.49786600167585	1.39066541516994	1.31707363654988	1.39554759908658	1.32038165236827	1.09977094161967	1.11040893660231	1.08503130703302	1.18031145469465	1.04778948401673	1.0420984391924	0.994225360291789	1.02645893989026	0.969101145107425	0.999276361624101	0.857009605922206	0.881117490952719	0.772468905811878	0.889607759278872	0.726736268386117	0.690914571469019	0.584017462737725	0.526725865680585	0.551266449987732	0.506887669383553	0.413706913998861	0.405690652357919	0.341457981215327	0.324913958773636	0.236155966263836	0.212812794523142	0.183303435088228	0.209794103026836	0.0900332804576375	0.0711858094961321	0.101676888927308
-0.627814931138636	-0.589313077466763	-0.53195947615973	-0.485338442733633	-0.420279932136564	-0.385139259565153	-0.32472145856643	-0.288101166331774	-0.224814243238665	-0.158591864147818	-0.0578466847628548	-0.0478217517042348	-0.0407808434406138	-0.0508649367764183	-0.062528600077357	-0.0520708816457027	-0.0460714050656157	-0.0582858359314437	0.046056715299504	-0.00877058019307029	-0.0606465370073213	-0.0257747097817932	0.0199692140862507	0.0531661994234233	-0.0711500175744417	-0.00307728727448332	0.00789685462061358	0.0502214627306442	0.028475024909286	0.040358082816074	0.11233138860831	0.0799044275375028	0.129383726957151	0.0707767672908127	0.15687336116266	0.0594660100228779	0.0140467657862633	0.0504917278261943	0.0720146315674209	0.0690406786553791	0.145983032319199	-0.0520541473384143	0.0879664438186246	0.155504172352537	0.107790076144651	0.299040061869711	0.309556701128052	0.413946947043378	0.606310553277338	0.65525834235953	0.473723297796616	0.767355316497833	0.56059387713012	0.468194348932807	0.422361709121209	0.454632858729427	0.19219729272574	0.161844346890135	0.940101134966107	0.318153866565111	0.277389066555631	0.27727630534874	0.0421824540609598	0.736351739101157	-0.0333952337271014	-0.0568328616225395	-0.358699614627385	-0.79942761213399	-0.48391032185182	-0.958908047709919	-1.3891334985345	-1.35320133245347	-0.985044967933025	-1.27912055085176	-1.03167936823442	-1.04922098681173	-0.950278062904121	-0.975761474988329	-0.86473633224399	-0.914595553369175	-0.84753798729144	-0.911592839680798	-0.962011680635554	-1.00131217347484	-0.988042114124077	-1.01725912197231	-0.992285819479944	-0.983986365081685	-0.968455000864267	-0.943740211232816	-1.01696965572029	-0.957608078764051	-0.956752706604614	-0.922201615958711	-1.00776210910796	-0.973287782150449	-0.951873355532919	-0.900985285559445	-0.951923076923077	-0.928143661715062	-0.909984959050601	-0.887309322054484	-0.883888707407235	-0.91900749728098	-0.829461621425268	-0.736310735135132	-0.623446668055134	-0.549490321534223	-0.496016930715808	-0.494064732167211	0.104341251546038	-0.034878139396272	0.0992673894012538	1.0154748070832	1.21199980763102	0.933381839044752	1.89252018564168	2.07037590807614	1.3367725201495	1.18016716830441	1.51543501249054	1.47782615220602	1.5420214618089	1.50680489847429	1.81371626178209	1.48193652507823	1.58155722595642	1.39832185891927	1.45470815924853	1.50125522034875	1.53729664920775	1.56221261900974	1.26813401594993	1.4003229752071	1.2633157772163	1.26346553461698	1.11475041858354	1.10200944010656	1.03768999771207	1.04877626992255	0.913485517314601	0.915880477066863	0.824209457806958	0.846499495668483	0.824101967274043	0.773456125261602	0.716556068258165	0.620393617802996	0.596819073799685	0.571387377194201	0.543645996046102	0.391001166114029	0.389371749267155	0.240251686661749	0.204924046980033	0.137433885557723	0.0888869922197614	0.0226090773195592	-0.0196984783434406	-0.0771929215357064	-0.108253460207091	-0.133812026617402	-0.226541191752767	-0.200407392754096	-0.236777600761923	-0.28095516087755	-0.324505490455368
-0.83982293587193	-0.824734151993029	-0.794727703575533	-0.77113205396005	-0.729053183568058	-0.699645786201263	-0.652034948554215	-0.637104767564278	-0.616300382670081	-0.54471079794	-0.526155050985736	-0.475565315457107	-0.479938475956214	-0.447034681739552	-0.43611781226245	-0.412629908268141	-0.416639117546555	-0.433654259388538	-0.440485950714683	-0.401179799677047	-0.420511331703023	-0.393107002269554	-0.354921945770163	-0.402113674751931	-0.392844870303494	-0.338228879514664	-0.363573844642967	-0.363675540907723	-0.303558116455819	-0.211229688414134	-0.259509564270082	-0.165842807804903	-0.218738866949814	-0.196330201418955	-0.203544179838701	-0.269511552870854	-0.227542921040633	-0.304304110677986	-0.19880932887722	-0.191681307236896	-0.167574441184782	-0.311079126977063	-0.113616029461241	-0.140675989690666	0.0108548268170973	-0.137904913836492	-0.120641847820499	0.0806332172900226	0.0837155769533027	0.0530211748259097	0.240641731589631	0.301785820141728	0.297044262893002	0.22427045135974	0.329070346305588	0.476280688576544	0.524915457346997	0.590789610500149	0.294051955129717	0.53134766933772	0.452631280594995	0.433448735795872	0.447419069250978	0.534838302158947	0.0667573864876098	-0.182951016340892	-0.211732162116614	-0.4107002541942	-0.378088489311088	-1.41555214626233	-1.14127063877054	-0.853189340582892	-0.791254187292646	-0.846881259554127	-0.619125619125929	-0.559538205981119	-0.494021385189396	-0.584293498138358	-0.426420493861049	-0.489862043160504	-0.500697188347013	-0.531515356531041	-0.611230045691762	-0.643530239933807	-0.697506380985258	-0.615613541420203	-0.81762623381827	-0.825099401465336	-0.772727272727273	-0.902459020976423	-0.888773896395227	-0.875307165747318	-0.881910676447078	-0.863518455006843	-0.883623821243525	-0.906623505587799	-0.876364044495415	-0.885952658825085	-0.868305347159279	-0.914087292685888	-0.949756880894981	-0.901458957736273	-0.81569817972591	-0.801990615081525	-0.786795792469443	-0.822500687255276	-0.810403024840635	-0.615488854986217	-0.435491688877736	-0.466613418638211	-0.257047378722885	-0.20054769614181	-0.181304160373867	0.472660073240925	1.64038874440624	1.14565354529866	1.57619578336668	2.12048137957842	1.64269784984291	1.15103411304023	1.29206346898655	1.22158101426741	1.48522131446501	1.43285941316474	1.41585712736012	1.61213072442953	1.34587485481402	1.5802351208314	1.2369402537832	1.25247948821145	1.35671425699354	1.22592211776857	1.22044429425744	1.18678397232274	1.25909040644073	0.983490929322916	0.981401337326203	0.954327504454277	0.853682114886083	0.78265797306055	0.732773172092927	0.625505631245957	0.545827787022888	0.552355107625483	0.52131482287039	0.499013611191632	0.386105783425318	0.317592116842867	0.304405579752922	0.201315911217666	0.105273222750155	0.0401062619401275	-0.095110563212895	-0.142731876752903	-0.150542264237851	-0.248103616137821	-0.256350189234757	-0.3073591047784	-0.363626102210034	-0.426201359451792	-0.44580170414289	-0.437473031751739	-0.511244991231152	-0.525934788129157	-0.550792150567842	-0.58136750880073	-0.624343535719198
-0.944718688471938	-0.930253454159747	-0.933101072176889	-0.923526979795544	-0.921115592167533	-0.910083125164861	-0.921093374275021	-0.87354958256347	-0.868243516785476	-0.852512333865188	-0.826213184549289	-0.805404307210913	-0.78751237996644	-0.747494219813538	-0.734134812012582	-0.72682492150414	-0.707700112204838	-0.703964002042726	-0.701536443749236	-0.718575757147955	-0.682724971085672	-0.668240109471264	-0.66775273023084	-0.672397859570036	-0.646530921539411	-0.646324709576217	-0.610699270923673	-0.652898161229835	-0.630373291515592	-0.582684670572551	-0.56703235795933	-0.544364862353551	-0.497028626541969	-0.541983868968417	-0.555897102378986	-0.570739309425396	-0.559194600347185	-0.581037925583145	-0.544197144958933	-0.498539411089576	-0.508340226553754	-0.463330267138531	-0.423964046427166	-0.402673846201978	-0.459466171943436	-0.346174748532788	-0.308934624706333	-0.310054388731974	-0.254813382143558	-0.240508327745025	0.0500521648550848	-0.00753692719410224	-0.107239838167887	0.136617471887616	0.227969534577873	0.184469612978731	0.154167459711195	0.348980189569532	0.419657153819616	0.439171072969031	0.651920240520265	1.82102545861672	0.679163201791857	0.33048567173295	0.573934742744521	0.716327971759978	0.377291338952273	0.168807339710481	0.0295656197994541	-0.0424452756321307	-0.0535598555992828	0.0796925899041259	-0.160806050441474	0.0875686933666255	-0.0807241187356767	-0.166231341163568	0.0478070430110745	-0.157762127549323	-0.0514671379156634	-0.00777295982260727	0.0937953340416017	-0.185148369866163	-0.173636175755804	-0.245837562117214	-0.384253064028948	-0.342988663136465	-0.497989507273934	-0.567692472409689	-0.675212825051387	-0.636008625815369	-0.712609640686961	-0.661958779409356	-0.66458040493464	-0.758946638440411	-0.635238258229683	-0.727136522585355	-0.709963713675429	-0.707436661006708	-0.661014913510784	-0.76821421247185	-0.763152515240312	-0.85214754597036	-0.767016674242665	-0.810900239575008	-0.760190375566886	-0.881538452215808	-0.719409978315945	-0.727019215713991	-0.712306489793229	-0.709739770716239	-0.419266266911514	-0.244353959731204	-0.0457898546072828	0.444520671945982	1.29024133838116	0.559949429138188	1.15152855238471	0.877853176332824	0.998424852818481	0.800451532730121	0.885848837399573	0.801085000521058	1.00464565713784	1.06982077578385	1.08059093447834	1.02247771355089	1.07941248025072	1.13880857472573	1.11432641358314	1.05482425275154	0.958410433184227	0.9154465527575	0.921245632808177	0.678676936098763	0.693122582686696	0.594156980773837	0.468225268662025	0.502213812911337	0.442798400226547	0.320446989218246	0.234319028014782	0.261788887087742	0.147137847293169	0.140764255125715	0.0636938493931987	-0.0433421938512177	-0.0575229474383698	-0.125501733656994	-0.177958242278938	-0.266401134327571	-0.288288436847458	-0.388662586898766	-0.435726389715931	-0.446585044809151	-0.475126157305033	-0.515522386439981	-0.563435984804059	-0.597823504338982	-0.609397676760521	-0.646034305776032	-0.702456064142084	-0.746881699263025	-0.787140074895435	-0.819827422917167	-0.832224471335089	-0.853898738709561	-0.886876044881394
-0.855002405777774	-0.874157652476814	-0.893529585093383	-0.90191393605145	-0.916201531546302	-0.938062540465385	-0.929701855002022	-0.945091874067232	-0.953296021566854	-0.949451862899588	-0.939697938167547	-0.94090175885126	-0.917840441232356	-0.929472039706967	-0.908722579392911	-0.904877391823596	-0.895524690710766	-0.875562171420225	-0.859190382112579	-0.851548026621733	-0.857601876899053	-0.851924114701777	-0.832262923381306	-0.839763502560864	-0.874250791882487	-0.862852085461545	-0.86894884057891	-0.901514441003394	-0.883798362434735	-0.902570721304121	-0.840077928591538	-0.874011715427702	-0.814848866289144	-0.771222326105406	-0.789057882002498	-0.795980218659572	-0.788468213335831	-0.770860329034875	-0.778673608399687	-0.754190413511633	-0.752962961777782	-0.698665270812783	-0.721283171512992	-0.715078197338798	-0.676223691549371	-0.647608265968314	-0.568994542392131	-0.569402213320839	-0.439056444283669	-0.377930042175814	-0.318054439524035	-0.360843918243516	-0.223306936011548	0.0753778361444409	0.189407661023802	0.0563621480190678	0.100843896817922	0.596342261531282	0.54477899828898	0.801585632163963	0.58121588088415	1.66666666666667	1.17824195874426	0.587957294286163	1.0769794173368	1.09515416785506	0.818488065649703	0.885925992882512	0.829314970889685	0.532222617469261	0.602402139067453	0.590828955877208	0.307405982443977	0.414433506923357	0.386303396044023	0.511992111589717	0.300693745233433	0.318524729861221	0.411076498639715	0.220307406900797	0.172165389696112	0.175717513793957	0.00246676829961429	0.0724312229917337	-0.0110471950037914	-0.10027357544264	-0.0941332576790817	-0.256991849207057	-0.197785250283676	-0.234520787991171	-0.240702068655643	-0.35866485705563	-0.333311901929876	-0.420041510780897	-0.471946250542774	-0.442108787215883	-0.478370346611179	-0.465188788979909	-0.462288472981918	-0.452040969034325	-0.530783323735693	-0.453054846357825	-0.503548592956481	-0.627120698700151	-0.608650825439857	-0.538525477505457	-0.767367570784326	-0.559348630226559	-0.704367328411343	-0.664044429681756	-0.528867184809242	0	0.0300060018006002	0.546690091822758	0.644900370588522	0.243547644593445	0.653698810146808	0.392698157880412	0.281810740095339	0.358416032439605	0.693642906069457	0.49578527043842	0.613672518312124	0.538036371187964	0.665856442273862	0.69416529407836	0.632780175501018	0.6241824279053	0.601607358733309	0.750656906603844	0.493330681998051	0.456141465352516	0.315715999956848	0.314772517793948	0.210294117647059	0.0955129149675599	0.00531134034563859	-0.0452672672405386	-0.190877588421106	-0.130795031150417	-0.258251778325318	-0.296155284710942	-0.327772702093872	-0.377888872553824	-0.442422129628635	-0.462706772072826	-0.485614294472694	-0.571567924426634	-0.606052076640615	-0.58275672177963	-0.658582053883544	-0.672268780331888	-0.678969541634307	-0.715145290329634	-0.755748632567848	-0.769868800214132	-0.781203585083301	-0.841260834072162	-0.855305448432803	-0.869049046118011	-0.901212775108863	-0.915294581061615	-0.943888932835816	-0.941933255951201	-0.944577847923584	-0.938175263503507	-0.937818919920751
-0.621087997457411	-0.675455567068423	-0.672127022964562	-0.678823418027017	-0.731751844179952	-0.759089768490798	-0.792472666939049	-0.83233077364723	-0.862160652550872	-0.879025717320376	-0.897955080081814	-0.891511913473304	-0.902226400916773	-0.922367501154022	-0.928509199151281	-0.903038255096885	-0.931517786270126	-0.880989772936398	-0.902029604507196	-0.882734783139118	-0.910435924858513	-0.894778950707587	-0.896604938271605	-0.934149243246858	-0.916831744417533	-0.927065952091629	-0.944405671077365	-0.947509837469128	-0.927273158070806	-0.935493217204469	-0.962367201396015	-0.896827206739641	-0.938737959299056	-0.936037515549146	-0.919509050749332	-0.912565131712375	-0.853912563829967	-0.867651118477968	-0.898214020314538	-0.85353055740076	-0.882541438149706	-0.76141734319847	-0.829665880620109	-0.758381886703913	-0.830672452726667	-0.776438441670756	-0.774482485235202	-0.825366246456368	-0.727247474309048	-0.7	-0.557283752092677	-0.45233047957893	-0.198314187654564	-0.320917101481832	-0.117412904025977	0.162579330897108	0.204177323335017	0.693048524721166	0.809327727821148	0.654201751986144	0.96737406514414	0.752999140065073	1.17142671477316	0.941064651642717	1.53739408176949	1.39282176449018	0.964259024904045	1.17288676680946	1.10389673265472	1.10199732836475	1.25872256435038	0.910461203235422	1.01785714285714	1.01796439240859	1.03573660592681	0.782315247349629	0.772962921011682	0.698873695460165	0.548945456162189	0.671331847559385	0.724100515522273	0.437061468529001	0.520559112292101	0.363247669044939	0.334746674320118	0.325575892828191	0.419753481340054	0.260032126689048	0.266727062817756	0.123717914826348	0.153253456971054	0.149438076473498	0.118450885369836	-0.0299275135631055	-0.0290714598760021	-0.087512083744029	-0.0751429697538934	-0.121444190388533	-0.0897222906831869	-0.0722328042731915	-0.198615749347048	-0.134044980465262	-0.173058043883722	-0.260109588498241	-0.530950093036772	-0.563439850279463	-0.51212671031934	-0.639147905138441	-0.407617151628165	-0.341881729378914	-0.22774425101139	-0.132942390006594	-0.0510310363079829	0.0809640904752736	-0.307688638049795	0.18008604512981	-0.157036066198044	-0.158760680826149	-0.123656415486254	0.0585779186129006	0	0.0956101686423891	-0.0450916291052161	0.0689327544315137	0.164824032914053	0.0385664687381102	0.203248806932242	0.0801486086170925	0.00498259134232457	0.112566987853393	-0.0328972682774734	-0.0825982048417449	-0.159103904613852	-0.306892327100077	-0.310936022266378	-0.390320504645085	-0.44534196098268	-0.491666666666667	-0.530954879373432	-0.580930193147823	-0.609775462290842	-0.653474667952112	-0.702830362262648	-0.695751849540725	-0.736749817308705	-0.773623959504845	-0.793642466662279	-0.81512862082093	-0.832221750244968	-0.867582941720931	-0.87926082979694	-0.888736920982046	-0.910704612932284	-0.910889182810076	-0.932300238303532	-0.915363867553312	-0.938801846372245	-0.961221728852589	-0.958405234238648	-0.943914282668429	-0.94081033705809	-0.943796171394667	-0.931875555683409	-0.924401867895031	-0.897923872667383	-0.894725780461378	-0.893750818697219
-0.245578571496323	-0.21220890075376	-0.310458767475249	-0.354651277622863	-0.407190376556869	-0.476390420894357	-0.476674913708834	-0.545291626628318	-0.565378586368579	-0.599813701548071	-0.634697749056088	-0.676993607776991	-0.683153971334601	-0.749397378472207	-0.784816897534966	-0.785683748756639	-0.802732530042268	-0.787902348870816	-0.810478843496727	-0.776745586151883	-0.783967130991246	-0.813734815860913	-0.74547162449629	-0.77927462074127	-0.812944021128192	-0.811850793573928	-0.809053992294224	-0.821246294755254	-0.815499337367963	-0.851726570488617	-0.881057236801263	-0.900325546591589	-0.897675279326556	-0.843066591791828	-0.858315076980341	-0.861366428607395	-0.842861224610775	-0.858773582994965	-0.876761804758106	-0.818569303572717	-0.91597018890494	-0.882928892547145	-0.82724890840124	-0.84122045617676	-0.896016142393145	-0.886751583436768	-0.845669834270788	-0.863390570902644	-0.816158108674684	-0.787383180902074	-0.777615976541607	-0.69752741046493	-0.511733825714002	-0.505211823872482	-0.440810367102946	0.0154156603994552	-0.103279243641608	0.265133560203858	0.612479437694811	0.677772085586298	0.963480036475794	1.15861435259758	1.30670721550197	1.18428868209558	2.03453114281415	1.39046019338686	1.34341566042018	1.41434627138313	1.34396429710686	1.11732390040341	1.34825973989929	1.41032868879416	1.14668538821359	1.47038960267033	1.47712256907011	1.3124236065277	0.9282222389285	0.968054455481725	1.02627529490947	0.865134206570374	0.915596736762433	0.705192877025818	0.634499361118859	0.644837288022669	0.620647414242428	0.669391700042097	0.60426502509901	0.710716378296288	0.515825680604735	0.52598964055037	0.439364912544072	0.364047683690701	0.379775683209287	0.434188374412792	0.319168600491154	0.360562631529408	0.327822621065842	0.309245057965222	0.355959366651688	0.379271159647961	0.453309261435505	0.228322416200739	0.258042177982796	0	0.147806398792985	-0.170553682165831	-0.0672250446498157	-0.460192804824349	-0.396746023807936	-0.405444693999868	-0.295596411667006	-0.0330289129537908	-0.242385303773787	-0.379379966306323	-0.604132851026114	-0.576394542104771	-0.332798059637848	-0.404943335734243	-0.334919888386731	-0.310166951921063	-0.295700725784811	-0.404685088598212	-0.404134576635595	-0.394853955165256	-0.462681395859045	-0.602517842709121	-0.58639163832011	-0.540422886846527	-0.618771243862721	-0.595298978902593	-0.667848872439243	-0.648944907366002	-0.684104568232479	-0.738682953717269	-0.724062670638141	-0.725071581698368	-0.760161502368137	-0.797987649789685	-0.785161462509986	-0.822221458376627	-0.858314868841987	-0.876922551681176	-0.885858259926799	-0.909198005261328	-0.914581667938513	-0.926114323295796	-0.931720985556876	-0.944654435026276	-0.933283185218699	-0.941149636484988	-0.926656668871681	-0.935944621795044	-0.93990232098332	-0.922965591465625	-0.934676886721502	-0.905905673279234	-0.91503326036908	-0.907946697526978	-0.891558266098463	-0.904768348141476	-0.864976878055737	-0.868779068615085	-0.850626214877214	-0.793138648002991	-0.747635773746322	-0.716774327399539	-0.683729502245104
0.268237356696563	0.302190465294332	0.232261598979675	0.151492959151871	0.051955224705903	0.0394767354958014	-0.0887960262806007	-0.1656199826034	-0.184169503642993	-0.193851192050766	-0.229757777924527	-0.316724582730172	-0.375898209285141	-0.45651217965429	-0.511098211024819	-0.590873421778112	-0.598223804371423	-0.547990242365764	-0.610514210018759	-0.535439882203239	-0.542337867465964	-0.515024949999189	-0.518264354707084	-0.504402440904654	-0.495716506784105	-0.516737626704188	-0.590322601322709	-0.585592748183697	-0.593424785866972	-0.626419842807626	-0.683395094629735	-0.688501513988131	-0.714203346640492	-0.685269532591474	-0.746549603180391	-0.701461814837956	-0.747017751396189	-0.733593659870718	-0.75227007913093	-0.788400537885712	-0.754081595886306	-0.866648513538043	-0.847961949845049	-0.86825598130467	-0.965089956055444	-0.849932399916468	-0.799260384500981	-0.84972238447125	-0.912337662337662	-0.85370528774471	-0.748898721412734	-0.818404971800012	-0.665444612133262	-0.666666666666667	-0.489351573126328	-0.422848938023742	-0.285076580441849	-0.018053953616853	0.252697708884492	0.470168003465229	0.382276425771304	0.79413911521003	0.725901831119629	0.880889806291757	1.39146807196256	0.705150988003267	1.40378335420658	1.51239368422533	1.56876287218704	1.27659272879619	1.39283998721108	1.54023576221582	1.27970955508218	1.42846121630243	1.37131039406793	1.27178472355245	1.31541147797906	0.951462698819275	0.937492635890956	0.920544728626805	1.07573909689656	0.986798959136303	0.934044902005047	0.833054179719235	0.84461838243324	0.807712521137384	0.633877475017369	0.907722923225912	0.793090203205465	0.901414082697208	0.690200282932318	0.766420261356901	0.638614072165008	0.679752862067069	0.649234454064236	0.546623282777395	0.586535343222632	0.750070871722341	0.72984133052427	0.582863359004207	0.377663553819507	0.547832623154696	0.350580582045847	0.367431905798472	0.191986911947076	-0.0345975493940916	-0.215365246126974	-0.390117364957725	-0.688961773280245	-0.456346343144909	-0.674400487333763	-0.729998845410902	-0.633476995200517	-0.745687482839867	-0.701805573078485	-0.785677389924746	-0.635375293488851	-0.653585762312334	-0.746231871046478	-0.817667206005501	-0.710560529131872	-0.740419718933038	-1.0866085720787	-0.947188982227435	-1.04546742804942	-1.16880711855969	-1.01872068553534	-1.06149423182105	-0.973477284402577	-0.997253153401879	-1.00939259428137	-0.963019606140696	-0.90653218102729	-0.9082391991042	-0.92022529997828	-0.918754487249547	-0.923834637269027	-0.912248304847408	-0.919024685496906	-0.915952102442182	-0.914872801015464	-0.923187246531566	-0.912512006302777	-0.932976102684858	-0.896751740139211	-0.899795314529717	-0.888750519919377	-0.873888367553896	-0.872541419795008	-0.853034791430062	-0.854653379204558	-0.84985718255654	-0.82358308761299	-0.82368366689445	-0.814836616128098	-0.799563407319392	-0.784381484689947	-0.720462944434678	-0.713471007812366	-0.678718464404278	-0.665249706373628	-0.582046652906294	-0.565203295460376	-0.485188062199609	-0.445542755546325	-0.424016308276382	-0.285218917530036
0.602690161170346	0.528417069113481	0.531807455589095	0.576869657314005	0.410656906418069	0.489684690483895	0.342488744028596	0.244562374524177	0.241734460312758	0.217516115781586	0.190367812108462	0.107252240297275	0.00686543795476362	-0.0846263183075951	-0.17631456130861	-0.147217249227363	-0.272337192406444	-0.240149594294637	-0.290183751980237	-0.190055842195209	-0.229868611285518	-0.116507842565133	-0.0542748228391629	-0.138047682973985	-0.092750139686995	-0.169399511909153	-0.154401793297688	-0.180100040598343	-0.217749242210811	-0.307183337735452	-0.352226941850564	-0.361204840331098	-0.426170091404879	-0.460611315441099	-0.46837257938119	-0.503443779127202	-0.501013713379682	-0.514895682005853	-0.522822664159424	-0.585669224304729	-0.638550302221728	-0.606425742506047	-0.585431783200676	-0.545205169866058	-0.723763818909657	-0.737075758190708	-0.863272436114564	-0.768448138064125	-0.811876944136862	-0.730559123167682	-0.880036710338417	-0.80530460623087	-0.731753883225466	-0.874463469283035	-0.893093238279434	-0.550731470358362	-0.36422231499023	-0.156812512046795	0.110163162309808	0.173447935127709	0.272332295084067	0.327624062311441	2.14692405726474	0.760088730172259	1.06905962002965	1.01998420371684	1.26178121587488	0.82393650683107	1.1172679496132	1.27616397205378	1.22821533011824	1.28160368233633	1.10406249289541	1.32840686706644	1.28025615849859	0.919262440126478	1.01446408314622	0.860087253963768	1.06560098988041	1.05532006544396	0.734494841264078	0.726155331781521	0.822666423051488	0.750651890605469	0.814453066692408	0.652993396551489	1.03893203656543	0.995191360571345	0.748673959341782	0.726908374242122	0.817578392042698	0.875051320241851	0.911702658464775	0.77456791177756	0.654848479124938	0.673852545605405	0.728402534861374	0.583291208267198	0.491452136431124	1.05314035442233	0.543025932710176	0.356728274593215	0.365450521801803	0.159750224501213	-0.0315471540703168	-0.0870697531264452	-0.51937009068283	-0.814256531217366	-0.886757634825896	-0.667954391814564	-0.696082492637242	-0.977205172814446	-0.801592893002037	-1.27808430922827	-1.10957633156597	-1.09501207445534	-0.992119871520011	-1.16081867662439	-1.07080094223306	-1.07752842372006	-0.971667603161947	-1.06053894654692	-1.12012692036168	-1.26447360561952	-1.15705467036095	-1.07214272472136	-0.9950694617934	-1.10667171841988	-1.08312803330202	-1.05578527157871	-0.995476901065731	-0.955627686081945	-0.899211297329744	-0.880017079787177	-0.853096416021926	-0.862054550373023	-0.820421537181751	-0.80643844822458	-0.773820477690316	-0.786398572361028	-0.72528942943022	-0.704545263957791	-0.712898088235988	-0.718552401300231	-0.718677564862692	-0.737253213400598	-0.731584630791563	-0.725865163733396	-0.709484656031289	-0.695922883240816	-0.703508355631103	-0.662227586539207	-0.615501375489228	-0.561849358838616	-0.539555988087982	-0.491094045496582	-0.423077289727747	-0.339606012916018	-0.335731449054535	-0.297406146508071	-0.21195462784376	-0.226317685350007	-0.182676268138718	-0.202390235931088	-0.11698123771728	-0.0873797053619363	-0.0766148704859719
0.750311859954399	0.850941422618358	0.826665298916556	0.723889192504402	0.749673347566875	0.730229617392808	0.762362499862488	0.734258851060317	0.761472862500923	0.639725137655424	0.603987097591845	0.559016994374948	0.474577714353789	0.410957660285358	0.441838105123489	0.268635825064594	0.373140570749556	0.250767831828025	0.272870642311151	0.265158538939682	0.250252908511816	0.293306810653042	0.234955022634002	0.243502182885306	0.0831422328907058	0.249773904025385	0.181150860950155	0.0887773726764054	0.0650390661248917	0.0777133690582946	0.0183103580758398	-0.0394511729582334	-0.0490175462929379	-0.127261303483325	-0.119136370168735	-0.187254097871385	-0.238079835698084	-0.211921610416672	-0.223785269162979	-0.265703136950535	-0.374010498718147	-0.285675318766221	-0.393502422925947	-0.39797391061844	-0.29834932429116	-0.542112329942306	-0.57083194473628	-0.665462802377566	-0.686739275408998	-0.827147196277659	-0.821996739639559	-0.834537398884484	-0.882848088419462	-1.42980937145819	-1.09907705975298	-0.54322557237427	-0.367123649440562	-0.155988599768306	-0.633435441079252	-0.213570535742583	0.363095238095238	0.184712644777828	0.333333333333333	0.732551445957335	0.512989176042577	0.839854708984471	0.564360841623214	0.843721214399996	0.562546551214977	0.997725469073293	1.07854848082567	0.920032221713362	0.770674635588452	0.935975276641744	0.792238681383258	0.610171512844588	0.891741383573532	0.687140926295257	0.484934315472292	0.6572620318147	0.534828187300698	0.622222222222222	0.677098302173223	0.558681553607991	0.58393036181478	0.448799143541212	0.67704593913833	0.557256914996902	0.729166666666667	0.820346415888139	0.749300978478041	0.750568335670192	0.618934057369599	0.449279618314102	0.690758357780445	0.4399637028746	0.49106224974864	0.5182571321747	0.437861495310595	0.323660190183172	0.49041383054604	0.394956520964754	0.301624673408895	0.0473450035264217	-0.251791312967024	-0.25752911199186	-0.257584810245481	-0.489608325150561	-0.619511657959984	-0.800373872747902	-0.733941380996409	-0.760856247819275	-0.962650940153899	-0.885892066687604	-1.3782247413752	-1.42069370626774	-1.19472376090244	-1.17639198334932	-1.5820592329528	-1.0115302356335	-1.01015254455221	-0.97572704647907	-0.995684149615255	-1.18184606195199	-1.12071029180731	-0.969271724753323	-0.819585332115013	-0.808053408234262	-0.78778554226773	-0.711239075984124	-0.625406855167224	-0.610456667305176	-0.635639816409249	-0.601720674375091	-0.551334184727471	-0.590873895578827	-0.496759970809519	-0.495988451647058	-0.475857365344446	-0.455111100123066	-0.454538173198688	-0.393242482051992	-0.404769226665143	-0.395360883184485	-0.408552085390231	-0.438016859633916	-0.431328829188806	-0.345541716255557	-0.339877922955986	-0.333081263300843	-0.316006088881851	-0.216572054102782	-0.199227638198526	-0.135612190171067	-0.0795495526582729	0.0194542874949045	0.0270774577863864	0.0459735457377422	0.0509462318683157	0.0736569563735987	0.0574559408121378	0.0913588313120314	0.109617444953832	0.109729270080567	0.186846810883949	0.234739765534306	0.236910513617858
0.88890659072828	0.869380800821168	0.963283233804408	0.814694128327474	0.864367444192481	0.861003142940241	0.962247485366813	0.99651908104061	0.800741771137567	0.867638244998628	0.925937385334296	0.912904103482809	0.7837548729968	0.768647646493974	0.766888990437891	0.652079658797305	0.710883356109115	0.634761345094927	0.591322689643667	0.53127534786139	0.454203053525405	0.489324335762147	0.62902485757872	0.518287797821883	0.51001990542106	0.569444912973152	0.407948151035394	0.586529704292199	0.469175437874093	0.423769000449623	0.386595730570558	0.365591572518134	0.264689641014918	0.224251354326741	0.127049184629183	0.21878138083972	0.137299694369814	0.11157051566333	-0.040589986272469	-0.00948517322040787	-0.0258292831496585	-0.0197886480598354	-0.10926869475716	-0.152462394654161	-0.235687914112268	-0.0874007373475126	-0.092429434218529	-0.3875	-0.506493439393982	-0.525242014226284	-0.514367864156101	-0.495662568647032	-0.767364345806923	-0.52340899421787	-0.511812015260771	-0.607455920555385	-0.37311834611758	-0.309646058941789	-0.11500333801381	-0.204610467535452	-0.147087101353638	0.0485925989389515	0.128681338698575	0.177458543837733	0.396906255291875	0.26641827159162	0.426063327779628	0.269434678694019	0.179141787590428	0.246957290286815	0.42729126919783	0.300604451569883	0.402665293381511	0.400891862868637	0.214963792413238	0.360762999123465	0.154095421893022	0.132163720091018	0.0197155201859116	0.158338529888948	0.0657632384157835	0.0912173104436391	0.245054558988412	0.101267851082864	0.332906610264706	0.469780565694566	0.267062726515567	0.396958130759099	0.332107388270384	0.507601530460154	0.357459332243918	0.371098513881946	0.2958960942844	0.353872018857545	0.145370951157395	0.095745547722781	0.14240153351978	0.139987409982533	0.0449059449371137	0.0961340967654739	0.0473726204738196	0.128610430067383	-0.103326445133257	-0.285279889555179	-0.402077936060494	-0.45219802218777	-0.412546555121405	-0.641918448770399	-0.507014697303263	-0.541197081258357	-0.696106244248333	-1.06246585067077	-1.0595987876714	-1.23159475850565	-1.94675810249619	-1.03435141820427	-1.11671126247932	-0.985040469406287	-0.903210647459501	-0.601547634067273	-0.543918928633603	-0.586436626499929	-0.522394524860244	-0.44279855268867	-0.389324320552193	-0.369253065101641	-0.379499583075947	-0.290963401824103	-0.290599469972077	-0.244463594809108	-0.189331214939257	-0.174082363238076	-0.20581003837217	-0.0910145622352117	-0.235114060793034	-0.199637787041218	-0.167713809436018	-0.144952993589722	-0.0913943832826833	-0.0931526076584995	-0.0203909198040968	-0.0124691768837329	0.0462454548500182	0.096551407785574	0.0947477358340934	0.0794830977293445	0.087772771931046	0.168202479347554	0.18899333111334	0.213698108188395	0.214211744978531	0.261870518665718	0.235872491015357	0.287524959847249	0.22292172629387	0.307418360523728	0.316088904463714	0.248811117008856	0.358219803435758	0.322208471362773	0.366503834923744	0.406959879246374	0.511975874603848	0.420283705098271	0.502429761113448	0.547901746117111	0.605534382222403
0.748392462475716	0.820004934800434	0.870074302963502	0.84233752163309	0.868804325287882	0.907937258987369	0.981487304696555	0.954024672787665	0.958810514944432	0.978774464671525	1.03663245579251	1.03777042003518	1.04885298902782	0.922314672344764	0.936930345091039	0.819839882706187	0.81103937318016	0.825421626611518	0.658739473600858	0.621398136346816	0.655881699372249	0.553921836486956	0.567484754875121	0.664023658731252	0.768087235429543	0.862264482266078	0.711687332757964	0.815153099896692	0.797230195351433	0.744402103459207	0.640933956953467	0.75038144913237	0.667974207074758	0.591595895348388	0.506373809520598	0.421948902611212	0.36744359653758	0.293100818333298	0.178510757057379	0.0763206094063893	0.159230195908877	-0.00258571501182538	0.151189937132666	0.276716961926282	-0.0255806560591912	0.102838318002396	0.0707106781186548	0.168231646227613	-0.205138181006786	-0.164481330905464	-0.133023428478332	-0.24029465810278	-0.426803597873494	-0.579732592456152	-0.366765530788454	-0.441051927392395	-1.05650454766165	-0.459714044641785	-0.636915238928072	-0.383146202002791	-0.447213595499958	-0.336401521409398	-0.536213907847954	-0.361936208433086	-0.388529305928141	-0.265786988736257	-0.214794445680689	-0.47172951532863	-0.383687846084134	-0.477244634889233	-0.359280110820818	-0.59730710260808	-0.462384741890031	-0.329042399006029	-0.296386813214149	-0.286992852138139	-0.264529368738028	-0.478165035890544	-0.319190559870621	-0.281284338563097	-0.192178890907869	-0.201922218833814	-0.157942299796717	-0.161306496703776	-0.148124468517302	-0.0368105086916155	-0.18628768626992	0.0394288027484395	0.0583768078117881	0.236492416874357	0.0299900049972238	-0.0399297853124962	-0.097885420291541	-0.144064974859027	-0.140207278340647	-0.105365903802941	-0.247134795105935	-0.211015835065527	-0.280589522338717	-0.278468258488521	-0.284652043228721	-0.163807932864248	-0.413993600757535	-0.458310617776076	-0.579018815429169	-0.558590003511334	-0.598602011306137	-0.587653478041148	-0.752789150570128	-0.723924833238303	-0.961025593124995	-0.677832573047761	-0.601004495539953	-0.793952829668611	-1.53023154936022	-0.590401983753998	-0.79452846939522	-0.637121558009761	-0.371134809512603	-0.266500895444513	-0.131713472231334	0.0670310316493794	-0.0127920429813366	0.182544980974301	0.118403621041454	0.121135358462402	0.103616498575584	0.150383282245559	0.184727204028689	0.195632876128278	0.26293009183951	0.282230584733809	0.271705884634841	0.25872031058184	0.334355517067704	0.232945413973903	0.277148744462139	0.282894654206675	0.298883714115926	0.318670987777405	0.362975028177063	0.458355316174535	0.497653756842161	0.569100721979339	0.602427730422378	0.511852534718797	0.556599384484722	0.600649686945889	0.528595316222436	0.636366525730899	0.542324728517487	0.541492913530737	0.492405758993552	0.523473196892781	0.548526033653101	0.567668919408476	0.617335559849534	0.644457486739649	0.60242681362855	0.70811895930978	0.69833462771403	0.680407913606632	0.708814534024423	0.698633276519413	0.740469377729485	0.776002930309196	0.735858624069568
0.420572546286821	0.491433070049668	0.495369785673179	0.589855115197269	0.58010325391273	0.697822700790918	0.688209916268489	0.7320510461554	1.00308636184652	0.901666321194499	0.974851174197831	0.878083281576546	0.948260126196891	0.886232159105309	1.03067235964224	0.918002018650841	0.957876716896649	0.906564049844261	0.778041765531024	0.65831448470032	0.735995861447161	0.681717222969336	0.822602455840563	0.863169759304189	1.02017766263681	0.836093745564658	0.868169992456817	0.928665906378867	0.921327026409333	0.839063521775919	0.689600842324887	0.845989908173368	0.751563834510053	0.729037765134376	0.470205578230595	0.542863250102253	0.572287885106878	0.410744173912527	0.379078433713878	0.282004933964197	0.285434505194492	0.279386025374983	0.461073766322705	0.507477741999332	0.313815619689483	0.466130157266068	0.280376002565349	0.278334970370641	0.186467463495723	0.137355231525156	-0.144465382340665	0.165144564768954	0.0394899251839395	-0.2724459655119	-0.687765392791201	-1.00366205776917	-0.444746698096978	-1.12937507915409	-0.643227981375845	-1.08516519816427	-0.952661023244934	-1.13707048722992	-0.766452222466612	-0.765289781192628	-0.727491431243871	-0.603250603250905	-0.734025274393379	-0.777106343798734	-0.7227453748708	-0.694905702074737	-1.21542404761059	-0.928793352453569	-0.584505824456463	-0.639199858223166	-0.584237394672177	-0.624502143631604	-0.60598472258674	-0.625871485433767	-0.589349205907374	-0.546698612745489	-0.625505783370498	-0.595940972246968	-0.692895566742435	-0.497697514145347	-0.480384461415261	-0.491918170982903	-0.456504382842542	-0.394854497145811	-0.450054434725024	-0.38763812625951	-0.344982080562877	-0.354272291973195	-0.270206241622936	-0.36677194461422	-0.304150694985132	-0.357933994574683	-0.381891190841727	-0.496997990423254	-0.324419505999587	-0.30940193925584	-0.342962538731301	-0.312860592701525	-0.473706474937618	-0.413628100441475	-0.560178330827937	-0.642068377269462	-0.648887521377535	-0.428174419288838	-0.658526855457739	-0.564076074817766	-0.13687566727859	-0.394405318873308	-0.372843741419934	-0.472039514041888	-0.48040086770824	-0.00489115988044519	-0.208486986335254	-0.0293792520363276	-0.00344901413673775	0.0390339211643245	0.181820417176168	0.382315855718586	0.289480269014233	0.562424424414151	0.360787087954441	0.583121839300742	0.544602668721337	0.694003872106285	0.598617576381567	0.56964310871591	0.653865424374655	0.937893861463523	0.776044416481212	0.948491429492139	0.682032652683024	0.723823515947989	0.762913618829267	0.761044182344843	0.839786484250405	0.758154560973208	0.795897934485112	0.849731253542089	0.886717242234883	0.798653981240616	0.781323474057688	0.802815847901178	0.903534311730882	0.706773105985661	0.85847969769679	0.818339919995371	0.821895584627327	0.909508593886249	0.820227473505807	0.939601107675962	0.834774043735238	0.896681479718288	0.881074038839224	0.888006605633926	0.835174837993225	0.921861723786071	0.92599459321349	0.778097319398641	0.734936305565828	0.706022053593249	0.765869329081824	0.676801160133021	0.709069985384476
-0.0588529519288448	-0.020498570994474	0.170889413232752	0.233911607660909	0.188529624700686	0.231034426694557	0.317167523708273	0.350492801813719	0.413054617703901	0.490686207066052	0.593578333070492	0.587581681915382	0.639492561534383	0.673150994317657	0.82171949423492	0.832588982869999	0.768868064111981	0.774274256461963	0.756840719042136	0.864361950929785	0.857019896233224	0.754283721939128	0.738393003965492	0.729681471890133	0.751069368015174	0.748401833253252	0.84100293621807	0.890946603821138	0.858155179329828	0.855810220473834	0.909091542684758	0.791186164851032	0.762695196121958	0.736455981566336	0.576434752938635	0.734615682353454	0.731288122682208	0.760984252987188	0.422641923146716	0.479566870346341	0.455174905388258	0.531265966077777	0.36110038370224	0.580553706831927	0.52937777811783	0.644857801502328	1.0932532400206	0.483222846784408	0.433030596088226	0.400069519719885	0.323183180906824	0.307557903855742	0.3432960264629	-0.162795589148336	-0.0963738849304853	-0.382054655527391	-0.367870595582957	-0.728537995964033	-0.846620264945196	-0.406410055476472	-0.795150130004698	-0.750555349946514	-0.623356027312661	-1.36020325878112	-0.821234746020508	-0.710818653310911	-0.851144134273595	-0.702194208284127	-1.20254942381316	-0.895974480814197	-1.1956532845518	-0.966736489045664	-1.27423649568456	-0.882327718392192	-0.75990698640023	-0.882699899451929	-0.839926537638121	-1.06196774094363	-0.955278809398929	-0.897045453591381	-0.899401222437772	-0.799628550644757	-0.885715361301142	-0.839500010007303	-0.761907527594339	-0.739104454751735	-0.702202867017692	-0.696349114001214	-0.665433196711521	-0.615434148529695	-0.47943383046212	-0.430500848429617	-0.367139299905016	-0.319395499039204	-0.373245280361372	-0.415598763011755	-0.48936431692486	-0.503496173138922	-0.525905794240121	-0.445045476541978	-0.344584912438572	-0.460313001270406	-0.392028354343544	-0.576375388923794	-0.489955934938866	-0.418511109971152	-0.61643839841281	-0.192033187531952	-0.146298469397062	-0.0467938311079333	-0.0892857142857143	0.450840538551441	0.16699637355008	0.222360038721953	0.146779177352213	0.375542600475384	0.318422020784201	0.290340591138883	0.410567850608016	0.555294879092177	0.602089559053479	0.532703742433413	0.864491584350807	0.917162299163314	0.873925669238076	0.950806388892128	0.862822178278091	0.822942006999339	0.957468051980591	0.931874766800219	1.1176825918014	1.14699794760885	1.22813364140116	1.20769543557439	1.29157596772143	1.16230843709564	1.14549590206242	1.04238511121046	1.00965040454305	1.08091584170119	0.975373076938661	0.983959952250603	1.06630009563104	1.07658110707771	1.10071032715747	1.13226047181005	1.18394037161935	1.06390435272102	1.12965869014046	1.13984305192529	1.12694823096313	0.885358187525912	1.07475106778173	0.92870954233665	1.02210932122447	0.983417310419387	0.90224055834832	0.831369169758714	0.836722520060002	0.857845356991084	0.64282523637805	0.608353694425117	0.647554936068498	0.612852586540082	0.538262420515841	0.435466863834446	0.467059637188215
-0.461554036396668	-0.457703742151484	-0.340515795475217	-0.328039157113764	-0.196581503046199	-0.18518940157639	-0.113070853227535	-0.0716559997957379	0.00626620661866447	0.0897131775223979	0.209043193827469	0.188062016842218	0.386016068464166	0.408571428571429	0.615960816355819	0.408568350007384	0.550235199593275	0.52781844489647	0.506091601110226	0.661017320037293	0.497017036277995	0.51468723916022	0.551348998571792	0.489003163734071	0.486679236609299	0.561779138731861	0.610744957700204	0.696239188539451	0.811965692101799	0.688122716985315	0.761247820332472	0.764509572107995	0.657993718590933	0.676681670644566	0.608961814917963	0.605664872106741	0.53526196982794	0.408256571950186	0.268063928821453	0.225250397195423	0.352123836017126	0.333708298988142	0.346051479200209	0.316877836784513	0.332010624509979	0.838525491562421	0.582227972650349	0.645165936349891	0.525895100343839	0.215427705235078	0.104978131833565	0.139617969430565	0.141200901923642	0.45521782098281	0.0470591853853619	-0.170935201676927	0.0615587011251092	-0.118321595661992	-1.34655395256552	-0.4445906192369	-0.688728755111757	-0.658177272180832	-0.975900072948533	-0.822746647449324	-1.18984121657393	-0.858830336543846	-1.29502252232667	-0.809041516082865	-1.18237923444416	-1.02539869065654	-1.38541666666667	-1.13305818074388	-1.03119738923038	-0.931475742477242	-1.03358857912024	-1.04614010491267	-0.997396015210025	-0.910089193111602	-0.85029447428564	-0.982816360112664	-0.899631181785585	-0.862358407415886	-0.866481121834513	-0.796029219659898	-0.819795076842983	-0.815162256318863	-0.805683568497236	-0.805914742833475	-0.678762392956122	-0.748007510996363	-0.678635755486788	-0.743934376248593	-0.724559070992363	-0.563877307425774	-0.576050464612023	-0.619867069990332	-0.701085933850793	-0.836791563800158	-0.567487332458257	-0.56300807003532	-0.522413890431976	-0.598114794914043	-0.671582256520173	-0.436271109309812	-0.357440845438568	-0.269504247420409	-0.386895528131497	-0.264640482504543	0.00472645531649408	0.176044697554883	0.124158239583106	0.536438591315599	0.401477534273483	0.878031369766717	1.72634923759384	0.721804514719356	0.682192680128868	0.590133434360818	1.03400150839248	0.69693101577016	0.750740740921293	0.741024498498545	0.856315314960074	1.02119820520388	0.996976618903762	1.10006534152088	0.955755145339484	1.37358532360439	1.21524346947755	1.43171253986712	1.40597897644768	1.46251720945994	1.43066019531895	1.24938655310325	1.2431898373625	1.25138373912793	1.03421475017369	1.13141060891209	1.108891722836	1.2037346132516	1.12092262385936	1.32599574983574	1.07760272078247	1.2064364401452	1.19141693500751	1.26423843343257	1.20379945118097	1.11377370663668	1.02503467558765	1.00235634024576	0.951108235504769	1.00802704733887	0.847992931440712	0.843116117507612	0.761074328751101	0.740150028365014	0.681856877381556	0.596069929647209	0.61702562593903	0.537906526654938	0.409416298060233	0.353104344382814	0.354071177712606	0.33812824292185	0.212238955570193	0.18126993922735	0.229607757362709
-0.766895974630416	-0.685864107107211	-0.617496980566224	-0.593245373044936	-0.548039025525328	-0.528897353918897	-0.499083408945087	-0.449500831793118	-0.371386168521761	-0.35727902972991	-0.261006289308176	-0.170505504312635	-0.110315639099291	0.0216681923380022	0.00291917615892971	0.105965440312785	0.148735416595698	0.200657031608444	0.192526809276118	0.24972811302451	0.26343580051714	0.219808732824867	0.220643414976927	0.270178605407658	0.382163096359192	0.356988436666732	0.378373968766393	0.578019661030906	0.526792031732768	0.570274217970058	0.608627583267012	0.535652496517114	0.443452585241522	0.484215102728906	0.399774857119243	0.302235262413494	0.467420227984261	0.201622804990247	0.27387380184648	0.38801702538026	0.261046146965556	0.118346562023368	0.255031578688895	0.128529466615816	0.651226831098173	0.191500198371257	0.195235804219141	0.226658910027802	0.0958881060162309	0.264314402444182	0.424643763827997	0.479532204740965	0.239347747844721	0.284145571386755	0.191858843817324	0.0424749774730983	-0.0933520056018673	-0.238909241283748	-0.0406445860952554	-0.294935209850812	-0.357541113926983	-0.656831040108904	-0.816496580927726	-1.64056601041603	-0.946152346547554	-1.63415110505807	-1.12082109883235	-1.04014100644974	-0.987668611059344	-1.07805775824223	-0.985364634173062	-0.983464628104805	-0.857521876795892	-0.968472156825731	-1.02601928476787	-0.884452660780124	-0.927435793371793	-1.04118228504424	-0.866960688917253	-0.847076916697923	-0.852618552096581	-0.797068810153058	-0.726906402125245	-0.792760725269507	-0.789574105179984	-0.801883153116391	-0.797233868718725	-0.855202132203985	-0.792848067796131	-0.796050256297057	-0.733594213218261	-0.856000601875635	-0.796230557965026	-0.78612006236774	-0.818140647611296	-0.785808953776511	-0.722426021230172	-0.695664742972053	-0.729145597797397	-0.667423812471915	-0.54122579629501	-0.563477750289886	-0.592330663542976	-0.586417716663633	-0.53295174142266	-0.539776096446866	-0.356157139185126	-0.29651437765782	-0.100974048965252	0.041560779159614	0.437095677831464	1.11107881090002	1.15761544971193	1.05052539407841	1.11571441366048	0.990328100533956	0.759936336280194	0.874325626104056	0.888453266271899	0.870552531261071	1.05694203633789	0.833029920135196	0.944843196846626	1.09097137059986	1.09737820326537	1.11540668224619	1.20334840574994	1.17627999447956	1.65678862025758	1.31927854063067	1.20038567067816	1.39258868656238	1.40575276417619	1.27277056286247	1.25341814826526	1.04312952594435	1.13993262616045	0.866781622017458	0.999310201242216	0.976597448179044	0.944986003820415	1.11403169629155	1.14658120553824	0.982140352055574	0.976271404409343	0.988045138668901	0.802861368942339	0.807936334397223	0.780292666708967	0.6436228779757	0.700337154786755	0.590954350303218	0.499150369976544	0.438705664459042	0.343191873312659	0.321633113758284	0.311423143165469	0.269745367308821	0.247326203208556	0.150970271219279	0.125334450670378	0.0752460489834439	-0.0412929983912017	-0.0772886712564096	-0.134031258767262	-0.141545430600913	-0.203793757944592
-0.927813065815992	-0.87865377409123	-0.848340310296739	-0.859344727484691	-0.860352269571958	-0.801848221920179	-0.789736798260228	-0.73787339758176	-0.747053462148384	-0.670359999750904	-0.574415012543258	-0.523352539406864	-0.479837721727393	-0.478362440683583	-0.439934918166773	-0.359865311743642	-0.302535497206354	-0.316856485895254	-0.170589822016248	-0.0903192393650318	-0.0671972421914552	-0.0837361870743083	-0.094764370315484	-0.0372805866556095	-0.0708145719908897	-0.129678275396434	0.0104344348262971	0.0398705275347165	0.162050930888041	0.123777133616254	0.31147856757241	0.233933376667889	0.157432442012857	0.232967989485316	0.155892782635641	0.174104451562099	0.149368031391142	0.0931694990624912	0.236497283723633	-0.00629341700444905	0.139288658464859	0.0603718153728126	0.038876980526629	0.18719556726145	0.0635641726163728	0.0860535488526893	0.169200510153385	0.213560549044312	1.0831130533125	0.53987008902539	0.208458474575436	0.226922807546685	0.412568498503517	0.535895087030846	0.0812891721905107	0.982338566422475	0.138379681204333	0.41697519441473	-0.144387571652725	-0.438938112570174	-0.534125382241261	-0.475087368609712	-0.37980766099198	-0.760408026132176	-0.658438886211242	-0.638822694552945	-0.887620564327305	-0.681295209676214	-0.749777078233859	-0.613139339484966	-0.88008298233522	-0.604171678348732	-0.746061488154793	-0.80317293924803	-0.629228890467244	-0.637274470575096	-0.654852338379871	-0.751538489236845	-0.71718454360522	-0.693564641342714	-0.759672657933167	-0.724276085690666	-0.759053033538174	-0.762977868097833	-0.696044489590142	-0.798122090093065	-0.753427485190088	-0.902864502918187	-0.773797208003217	-0.887335740052788	-0.802652397417549	-0.867999108875306	-0.779979905427871	-0.78998708976163	-0.856637476243455	-0.674809650234654	-0.763854901651447	-0.709163498267198	-0.60123830862972	-0.764178948708256	-0.59213377427656	-0.627297819443378	-0.568763268829125	-0.473154387074968	-0.308530453672267	-0.372759612656336	-0.26672157404956	-0.196041789582179	0.00518587383528139	0.00394484223609292	0.0803583940625821	0.479898979268586	0.319524788456325	0.453361790131985	3.13272985058698	0.779433345366543	0.593324457440855	0.716245646065528	0.863942751678876	0.735387398572301	0.801579310233872	0.56571548821421	1.01347019411526	0.725629700011281	0.919133454394439	0.792055293921304	0.966382514672319	0.9356014857064	1.29062326760801	1.02520156073407	1.21019251438893	1.14111542842378	0.896663883772407	0.933147350532718	0.924097441971693	0.747102926063671	0.786448008766852	0.759177332852575	0.699654450438406	0.648695952095799	0.765228405906428	0.714729275800247	0.590805172150409	0.593654901374433	0.535888074749629	0.556533475625409	0.427619429529607	0.370796141141221	0.333597395092971	0.233074505374209	0.152624802071444	0.116429027630885	0.0228247351086394	-0.0403369571607181	-0.00965922531483096	-0.0549694662545022	-0.0545971432519192	-0.120553596102188	-0.138317022199305	-0.208191239421156	-0.257594357833824	-0.394639805491619	-0.38493350270811	-0.438928877171829	-0.471754465041562	-0.516608528840967	-0.566043104840445
-1.03590585687038	-1.0331657541851	-0.989877013347581	-0.963079890287208	-0.959043394623443	-0.930892569656858	-0.93049957716323	-0.930465895348888	-0.904986383590508	-0.908949027295107	-0.888031141514978	-0.836861005851703	-0.79470717610807	-0.806434981445899	-0.735262861177089	-0.716419538964528	-0.640732062729339	-0.596253485565174	-0.554868879454017	-0.437314281832331	-0.400567154377171	-0.385497850545868	-0.390099129896169	-0.323459278841067	-0.340973665021875	-0.385036130124735	-0.249234609624175	-0.349931351949866	-0.197555267458098	-0.195617148428614	-0.105911294476934	-0.0593332959327326	-0.127231047561519	-0.08358443634537	-0.115446301898182	-0.213149313628343	-0.0547646763889982	-0.204111289042643	-0.109903300499946	-0.133931441518613	-0.112289653913839	-0.126554399433667	-0.194405020706444	-0.30666575802873	-0.0740797197487192	-0.108460888824541	0.00508197267613589	0.0183078345460363	0.0670138705309387	0.303616354723288	0.272674996251537	0.389102155128903	0.124730545062797	0.0467748938509423	0.102470873947024	0.104864501018615	0.355247622599287	0.22956210495022	0.0349802199055927	0.105951208810183	0.626099033699941	0.0186052101883813	-0.212190984484754	-0.229457670756731	-0.435032123970146	-0.41231246943388	-0.671038218605599	-0.423938885222571	-0.511751091601837	-0.432135815701443	-0.607590537735687	-0.457549454987544	-0.429624220795133	-0.371550413251537	-0.268291443750216	-0.468627369961453	-0.393810282320737	-0.479054761016199	-0.431749657776693	-0.472812121776368	-0.593912002672381	-0.634164228402337	-0.582783962006045	-0.549099468398316	-0.593894153233758	-0.613320134171866	-0.672841956024385	-0.727259905461489	-0.658807845868412	-0.753354690728936	-0.792646260786644	-0.813808419977947	-0.84046962078177	-0.5727381249846	-0.725886897551845	-0.617753566103904	-0.561917956623682	-0.50707888314292	-0.422683031192367	-0.363803437554499	-0.314612919285412	-0.379678459732041	-0.406550254464304	-0.151020654214903	0.0261411332079712	-0.230952903205	-0.102504631004414	0.121026352248249	-0.0882120615195161	0.112863542616474	0.0305835981327472	0.0932434671366217	0.820066597961562	0.594881076472963	0.720138747157183	0.300814963365451	0.522878978551172	0.566607313464155	0.284267621807481	0.653156109384125	0.708213076696678	0.38575837490523	0.292498812913071	0.381729349673598	0.23186502217271	0.278557548741369	0.167725008415961	0.443741945784203	0.413468115279693	0.286104855941237	0.315208270096247	0.4055639249079	0.358662526295919	0.346111927214202	0.369674553741079	0.258559298039948	0.256083794542336	0.284912956559546	0.216493158394006	0.244884984097653	0.154509811684573	0.260415161447685	0.172156175233462	0.0786714088213858	0.0629090780151058	-0.0302912062432586	-0.100155740851935	-0.179972374524291	-0.148456938943232	-0.185306588578676	-0.259192636490289	-0.294561160073133	-0.379036728032357	-0.418874388458095	-0.464345709434952	-0.48062104334708	-0.467344669979336	-0.503140327261567	-0.494486563519448	-0.565954222013841	-0.610109124683556	-0.701081404451852	-0.708175937105136	-0.767256806083708	-0.805482595281991	-0.811790262246382	-0.842974814820175
-0.841653410095234	-0.895494390755106	-0.875096731092474	-0.917254660518107	-0.973841209741793	-0.926166024616882	-0.932465879839811	-0.968181414874457	-0.95540774089798	-0.936940992239676	-0.949820570104906	-0.955730499926884	-0.92320743892829	-0.916961570054476	-0.890962164215072	-0.884488248591617	-0.81849108734258	-0.792498776473984	-0.756906784792238	-0.644994783131834	-0.566871937409924	-0.571561707771237	-0.544699721863906	-0.684288364079064	-0.67394465954158	-0.718178876657066	-0.660837141070067	-0.667733238862275	-0.585765649847001	-0.564260772207736	-0.442000995533615	-0.443629237907503	-0.462830368321027	-0.481937995074062	-0.35257595043939	-0.436195439146158	-0.458438883393685	-0.386053875337135	-0.280864197530864	-0.311960369136311	-0.429166666666667	-0.577086492335389	-0.387068321199048	-0.628978475327149	-0.65991201759609	-0.866025403784439	-0.755050562115777	-0.104764544365437	-0.396942093018722	-0.19453013299278	-0.277239431047713	-0.0439137467679429	-0.0688972818261938	0.0943858356366017	0.345554474340649	0.413639075847378	1.50515338941376	0.39203510106601	0.342897724870998	0.561336323669986	0.358379014411282	0.267317739374616	0.476231786611368	0.267876942145188	-0.153243690102047	-0.0605431232971648	0.0236044919950647	0.0144045271900481	0.121412818615812	-0.0134376561611694	-0.0765218548535542	-0.0937072558133293	0.105779105011219	-0.158156656952934	-0.0700023290387277	-0.234138061283683	-0.165700474950568	-0.15827223445823	-0.268375932277172	-0.24691464412218	-0.383311736446655	-0.301621525960786	-0.433759638098004	-0.429345170219642	-0.401475580663802	-0.451364812166358	-0.437041520916824	-0.462170633981925	-0.514865505356652	-0.811249992831116	-0.602495386378796	-0.686735570744174	-0.653350626703098	-0.525420504672942	-0.395767571903265	-0.166326407056157	-0.363291250749865	-0.170996392014192	-0.039405520311955	-0.100314401705265	-0.0171127790545476	-0.0670150577413155	-0.0987024473472611	-0.0281197829461078	-0.130411104784993	-0.150648715430942	-0.177120106930222	-0.319411347276473	-0.0964679541426612	-1.52949343918351	-0.387174892917329	-0.385299141015236	-0.223388751088904	0.112027678737055	-0.146664638725188	0.147874043713671	0.0398585318291623	0.1189080297384	0.0877427206979963	-0.0894633974749631	-0.0320145758303264	0.442942699335673	-0.268213172139297	-0.217329958826429	-0.190940653956493	-0.205556097613145	-0.282038037408883	-0.478370458314691	-0.201946417123694	-0.36638485068863	-0.361616289866648	-0.299097962283045	-0.221248839434355	-0.183053768955755	-0.178828254393629	-0.190528875393981	-0.157296084200484	-0.206045891098395	-0.253349219196768	-0.31607510959181	-0.315941514957185	-0.37851597128777	-0.410111433564023	-0.386133808935602	-0.377309997470816	-0.440451577677268	-0.501404790172572	-0.469646757219553	-0.523930615752381	-0.534854795006358	-0.605481670185963	-0.654425425694384	-0.696687377062993	-0.718654435933164	-0.747351374893909	-0.782959000023056	-0.815906649885409	-0.808773004958989	-0.838961287027659	-0.863158988820365	-0.891620948208426	-0.917964748657808	-0.931000776115952	-0.931716798849641	-0.956708104672751	-0.947187166187622	-0.955971337048023
-0.534352874909322	-0.593663061237292	-0.691458797300439	-0.714891601817417	-0.744222763268849	-0.82271473930307	-0.830148134621482	-0.828596918640381	-0.874832048368522	-0.892208675489193	-0.878952219523983	-0.895829168774907	-0.914928648868941	-0.891493170153852	-0.929250870674888	-0.917440312383812	-0.904069286104604	-0.902516861323902	-0.900377589360553	-0.849004464568995	-0.851164017958306	-0.798533819633263	-0.86151510603444	-0.803516342306833	-0.873984320057556	-0.839291905900137	-0.774865020771876	-0.797644661636375	-0.819267254807516	-0.802453670431707	-0.650132033070567	-0.673880865585927	-0.655911290300018	-0.628154472477084	-0.650046034027087	-0.652603522134884	-0.488240396533569	-0.490732904811916	-0.486274492541065	-0.529963202355241	-0.520204871009884	-0.343046447947837	-0.483176568098657	-0.439917417423241	-0.323469374947596	-0.689622543307584	-0.581434657538707	-0.469326102290574	-0.00680729042760106	-0.220527138567989	-0.243020552143322	0.104852349007429	0.260240019452942	0.246585883012693	0.0182412113734018	0.875473787409774	0.349933856183856	0.35005576124525	0.973294110565719	0.511823327507418	0.366784202687352	0.453058501240883	0.0705940899468227	0.202210254868087	0.329325446283319	0.260067048770201	0.265911981907972	0.253210116866243	0.158492131831787	0.181535184245252	0.077483884422606	0.237804227306396	0.0350389554363155	0.0874836209482601	0.0163738286581952	0.059824770633377	-0.0916097264919834	-0.0592348877759092	-0.14075085577024	-0.0552359750189571	-0.0862189522443029	-0.0253610693664619	-0.14165355120428	-0.221669640985058	-0.115285743977679	-0.0677131457127158	0.0176380285115998	-0.157650675144566	-0.310737908339976	-0.236340575820582	-0.27	-0.191441234306754	-0.116677766149773	0.0648203723552164	0.087633006951833	0.175991052837163	0.206730033723373	0.320047739494525	0.410184476786082	0.204745315082674	0.266953868329515	0.0674009072176523	0.184998916025152	0.217915798677797	0.263752189358315	0.0569840641344141	0.150715141122055	-0.266740771619234	-0.266348473326501	-0.582755489374437	-0.623586412504325	-0.632495458521644	-0.432611578413914	-0.693375245281536	-0.524672182297103	-0.442129758559923	-0.152462394654161	-0.423975747870805	-0.510632762211617	-1.04174070310302	-1.08751657812298	-0.627041701927298	-0.748028633237111	-1.21826511243238	-1.1325558598641	-1.34465812337189	-0.959661450765731	-0.879871398492198	-0.819650563854529	-0.888238270741447	-0.913127441345364	-0.77343003371404	-0.746482981792126	-0.736547939357974	-0.647229773305578	-0.600192369354093	-0.611653362011304	-0.596777100443286	-0.649278979256726	-0.62059305468498	-0.663921607124881	-0.664425325835898	-0.697490841276686	-0.717650550498093	-0.75473027684128	-0.773525242959355	-0.786223357847904	-0.787864184910065	-0.814655692675238	-0.842169243017996	-0.863526588266425	-0.860378225568233	-0.908386382944494	-0.91657526292141	-0.936943218887808	-0.930757053636125	-0.913476096249239	-0.937793106150666	-0.91665265108457	-0.93979831299987	-0.939028368549338	-0.924469807475697	-0.93621826777574	-0.918080657842374	-0.890438610224632	-0.890085671945761	-0.860935189961453
-0.169898809758821	-0.218821731712669	-0.306581195567994	-0.417264259153123	-0.474401568578385	-0.543423101686036	-0.55182419590103	-0.58311427606065	-0.678272319586776	-0.707732709133229	-0.686675068441946	-0.726186580172031	-0.751289521644253	-0.777738259453921	-0.81456501503866	-0.829949645257011	-0.835760790337759	-0.87418366697022	-0.85154098743688	-0.824916110438106	-0.863558480389043	-0.874107250284646	-0.82071362184435	-0.849777592769865	-0.846152602678613	-0.853665181503354	-0.889820623083155	-0.834534231180336	-0.932282772118037	-0.818974853001093	-0.915042046346595	-0.761138282084684	-0.734343975804453	-0.72368514941788	-0.675093282485842	-0.741126458836118	-0.659587886316358	-0.61649620239509	-0.59822964825005	-0.380823482993025	-0.459636195374957	-0.359811458564462	-0.576323259299944	-0.116814179621512	-0.0133869888150416	-0.34015332860951	0.0316650248190562	0.177667263629675	0.191427531618254	0.291294528760691	0.367710847821537	0.240179436490736	1.00687293311931	0.336782261993889	0.886993179349376	0.763056773181226	2.03891415301851	1.88854397901022	0.408248290463863	0.473432076473999	0.824153466618249	1.32204575970647	0.542648861709712	0.580429492463921	0.342974108706014	0.223446379623477	0.288131021995074	0.370856135723597	0.465130254709532	0.49148476228391	0.603110527523332	0.350402214159792	0.324721781301975	0.49537740461807	0.278431326347121	0.181277471897437	0.245950989148891	0.161637180269002	0.283952393368762	0.273501644613518	0.350635830522622	0.317744454651121	0.400498951484972	0.52037435917252	0.253445722666269	0.621973805794376	0.28698571703438	0.215276859195355	0.471836202621731	0.0991985151915413	0.225533555408912	0.234927584467134	0.181996764530723	0.405798428622345	0.532404589815339	0.593387776667115	0.753778361444409	0.569009682272195	0.77465028011252	0.731637968975817	0.62185331216471	0.59014661425428	0.659166259511943	0.517073178926032	0.480704055411319	0.566744336953578	0.330015715911907	0.0897488322065479	0.198569220258871	-0.210156767491758	-0.282192049748352	-0.638944830965783	-0.547193589917911	-1.4600992307989	-0.828384216091163	-1.1969891473476	-0.730647816647921	-1.00503781525921	-0.961951397802754	-0.901599823504629	-1.9288136072699	-1.34226512415311	-1.16600121077528	-1.17121394821051	-1.24485920643323	-1.14067995517373	-1.48805541072244	-1.25154739613555	-1.2454652592992	-1.21140582625542	-1.11651199685194	-1.03425467569878	-0.977915477594399	-0.951901873161353	-0.934363821429277	-0.889000889001333	-0.835561733932587	-0.860614936416438	-0.877301072663311	-0.855527738208045	-0.853356236337403	-0.882223392876515	-0.901558584770507	-0.9177137797594	-0.905246918394831	-0.929074612740469	-0.928243074532714	-0.939693188322457	-0.941814277158997	-0.93549455371157	-0.933965270855234	-0.949489680231566	-0.934263352890337	-0.900878771856992	-0.908982242440138	-0.910238681542239	-0.876619506734419	-0.861438833973292	-0.848071012258489	-0.811307080014831	-0.775465924187786	-0.725787354942039	-0.705069688809684	-0.694071162765379	-0.645363491983497	-0.569289360156023	-0.530185075715114
0.219048462227304	0.139973542473542	0.0583073033130234	-0.00299809980689282	-0.135788785750391	-0.179491568302347	-0.330842353407535	-0.253663044998378	-0.29248328430987	-0.42373820440221	-0.43355498476206	-0.503915588361945	-0.538265897885934	-0.615046133395192	-0.599100293628476	-0.591866235272534	-0.622665486967197	-0.636923222652106	-0.728097206312303	-0.67542762824184	-0.584543615301311	-0.656254344460049	-0.692614878571761	-0.699398081782255	-0.737328058839519	-0.713989158554424	-0.756432891985828	-0.646316978067333	-0.742201016905533	-0.689296567368116	-0.667978562894508	-0.809830403518383	-0.763363506628384	-0.657247919501874	-0.788624591886879	-0.745533015657039	-0.629257383898169	-0.593648805105453	-0.575641934160148	-0.480651904171089	-0.341346153846154	-0.290500053655062	-0.248164935593026	-0.10472978631328	-0.0864643079832593	-0.198710798167617	0.193964616322803	-0.0518089127055297	0.453557367611073	0.351450496814679	0.370137557664989	0.690134734184155	0.0863954395470171	0.299816495038391	0.288080382414655	1.2619492057085	0.838350576709207	1.05052539407841	1.13743131660773	0.885956943416074	0.823193208684042	0.784929416652058	0.78298786906443	0.665603198711798	0.707025964364615	0.675730951518857	0.418831571203538	0.593112437888033	0.656149487036959	0.540568254008374	0.654381182175587	0.600204246255851	0.83520002181747	0.750496719680444	0.631396482934074	0.778930977002371	0.540864643152038	0.404611510350732	0.730963448728684	0.585358283701488	0.904858755263239	0.577208827635974	0.527027215001865	0.567442684930591	0.373969635148789	0.570789470676107	0.400757460017014	0.71846926532813	0.655395824523787	0.571947940143501	0.503018645909827	0.498763126761006	0.663910763633054	0.682298159820523	0.841948328575401	0.926095600477883	1.02027372408186	0.664408816640969	0.824318543750609	0.879305910521742	0.961716310141025	0.963732367498415	0.791779754272977	0.737333976604408	1.01407878054608	0.700693798712149	0.563601861976635	0.544526620328526	0.391624221035213	0.175101048993119	-0.329090548923792	-0.360926861335807	-0.495830517513699	-0.617239843380583	-0.565292638267561	-1.30771325607488	-1.23323895889386	-1.37835024489074	-1.27581045131803	-1.22890499903503	-1.20208152801713	-1.12508790092602	-1.22604353574416	-1.27226874643603	-1.22597145644752	-1.22903742022585	-1.18901379276781	-1.18558135395811	-1.25736684804087	-1.27198944096212	-1.16877948605403	-1.07338193280216	-1.02661016845106	-1.07203436895888	-1.0049949885787	-0.999230320674544	-0.998382896919643	-0.992906805770116	-0.943131956830877	-0.959181554511071	-0.94787076022261	-0.955137614178228	-0.938717324073337	-0.90982756970626	-0.919140877545166	-0.870119024628763	-0.863068809667657	-0.848115106509216	-0.849480359298349	-0.815263688725852	-0.823616031897474	-0.807958438641535	-0.766819196608779	-0.721783744432665	-0.709931769813997	-0.629842201436618	-0.602391767808226	-0.580473908216273	-0.497927066246449	-0.484849012299659	-0.340893837146148	-0.294781184041337	-0.253758969323417	-0.177340577734432	-0.131284699809269	-0.12671727716	-0.111656604902478
0.523863032878097	0.403558392747768	0.642373070663238	0.457239554364632	0.24356017476761	0.297341278245709	0.131488676435088	0.092175964501565	0.011174521339154	-0.0425414948984642	0.0118572444104397	-0.241691571921209	-0.093126951114426	-0.231069558552897	-0.303900886154925	-0.314631034769439	-0.297703442643463	-0.305885562040661	-0.253312295274162	-0.306666551930651	-0.383049898976566	-0.371583378896582	-0.484831439378516	-0.51714932230193	-0.494069295557455	-0.445718940916447	-0.466457305208545	-0.451464321908008	-0.566859241358962	-0.525193447550421	-0.631774817890836	-0.828499049716573	-0.762810608694693	-0.651228408890313	-0.713652993574675	-0.977784008172812	-0.745410443754158	-0.661417326902088	-0.620223364358561	-0.452807216918037	-0.0607877464253565	-0.226303597594966	0.351098903802863	0.321863154789359	0.223514835254726	0.22213082915966	1.35827168150717	0.80421546836766	0.423853653191001	0.796604487888957	0.559570779692484	0.285068602887348	0.805496124440236	0.929070156392251	0.64050285123411	1.48981164223195	2.34471544780552	1.27467473688951	0.806614125206569	1.85438819570152	0.887242075564437	1.1665441412423	1.20671774088546	1.02274883537732	0.771996561194834	0.817388528399622	0.846482027620918	0.681351772354781	1.44319221668895	0.984798246447919	0.785483048132906	0.893442819772013	0.947017846425327	0.869576786961251	0.84956847860667	0.939724832938151	0.794461346554275	0.892088394420283	0.565149574618332	0.824353604661389	0.743678910202094	0.603958795018414	0.52833921497028	0.79940806503179	0.523624196521035	0.739812948617756	0.498756376992701	0.783776906866536	0.805819071151417	1.10829547439336	0.870286008828563	1.01275790511605	1.13454751669238	1.10848264137684	0.950960085893076	1.04932355840693	0.979325257040764	0.992666748335408	0.98111114877759	1.08558823228734	1.00802097288594	0.881099539033311	0.899097307006798	0.706714938991499	1.06912459629475	0.670865228690825	0.774533162518405	0.659952247057627	0.511299833505749	0.51365956999374	0.602860564488219	0.0142769759542091	-0.377622409571421	-0.504575028708278	-0.347899651013201	-1.01329462863227	-0.56416423236692	-0.805973740144957	-0.986029213330794	-1.06952246312092	-0.986612054961085	-1.015625	-1.03717042658509	-0.982464836088395	-1.04465730501133	-0.970973616755937	-1.01643347379965	-0.943060932849343	-1.00087964185074	-0.980987327197901	-1.0620413220411	-0.964943423222066	-0.947619047619048	-0.922639215279757	-0.922299793531546	-0.900541621471551	-0.905365126806435	-0.931838405540043	-0.87994633674762	-0.830278415551243	-0.786213627541439	-0.790025437241843	-0.773343103526835	-0.756468103863488	-0.695214950016354	-0.65767161362763	-0.624236201363044	-0.579097587294889	-0.574879516014577	-0.539864485443048	-0.538004705689359	-0.424654454987822	-0.401458593475992	-0.277025625671907	-0.224988521286629	-0.187089096520248	-0.120754291560782	0.029446412006506	0.0337261338916825	0.159941681515516	0.192861858012159	0.228697623695248	0.215025025200838	0.350578381118357	0.306462726815648	0.217624549526716	0.29756987847198
1.08388746190515	0.856226739078186	0.83497909323174	0.623498822563914	0.720652738420621	0.711669352860924	0.675056655403722	0.413538013360641	0.382031153438829	0.460482067978484	0.468536033296267	0.386409444355671	0.239536039335996	0.244038070587159	0.122618550148901	0.11203105321719	-0.0799350155547743	0.122603749691158	-0.00257996012650838	-0.0964212816545866	-0.176614440379202	-0.211142304940302	-0.164102568995591	-0.259927643851876	-0.359922289141113	-0.328619977889984	-0.352089395109765	-0.368343457406163	-0.355731647579223	-0.351374923453654	-0.389229899176402	-0.575640347523222	-0.482667042829427	-0.622931199193803	-0.524123732798253	-0.438529009653515	-0.522120064835212	-0.538378891807077	-0.242415838936727	-0.224384075340374	0.21677749238103	0.112863559073016	0.346314242873832	0.914986407692828	0.504628871170732	0.383926270011514	0.787718479884312	1.27082141943837	0.659952316687734	1.22278377622485	0.797532251578388	0.597286983065269	1.12348198554523	0.77380408583961	1.15435187604854	0.871983801734487	1.14488648534235	1.76890635965526	1.10197568670034	0.618842214360421	0.897319225334964	0.764372660553957	0.746585316837064	1.16236953727138	0.604888434066849	0.668731842962134	0.456424721011401	0.623285034168894	0.690942110687432	0.613059026769361	0.565752381856018	0.862358810232461	0.597792892145544	0.584650744091972	0.582335669984147	0.457571348877309	0.477161687091997	0.533947595836928	0.489938362612613	0.375433581112673	0.42441773453265	0.470357374216195	0.324961845305058	0.411562815088297	0.713083806238089	0.567595761483125	0.724061690397132	0.816883633606352	0.651992865735276	0.635775833961589	0.7272161340944	0.781042084633033	0.699623062572823	0.889452989280255	0.898000671514361	1.07954885932683	0.894590571618869	0.813714642411193	0.995603091187652	0.785556334646748	0.873015957898307	1.06462190753359	1.13443643397384	1.09582961042384	0.912253006225253	0.932860072008743	0.912442447888696	0.678099143787421	0.452327850415494	0.452763540953292	0.260290269872241	-0.0692660056596855	0.0466252404120157	-0.0776575930246744	-0.163366009803268	-0.458348730955945	-0.379536057638295	-0.675956356614413	-2.31310585914184	-0.873501020181468	-1.2192650010794	-0.82742241183333	-0.766619949470751	-0.559536674410955	-0.58213182158736	-0.565755673534967	-0.506898738923011	-0.629353736012565	-0.776353892806824	-0.710538839448937	-0.785875318480581	-0.7544701790502	-0.720270611317806	-0.729924127928034	-0.745357651240696	-0.69019157441983	-0.657205021067484	-0.602598074081515	-0.568576670498547	-0.616185641075867	-0.495405500578333	-0.472350372845283	-0.418977914495502	-0.3502032741379	-0.357491397387894	-0.239916676597526	-0.0972233943863387	-0.0431590459589735	0.116230478551165	0.0618170050855022	0.0893066867286315	0.140179416328976	0.186796974208782	0.228000687120294	0.196700932459918	0.352089395109765	0.298788818286569	0.426457471129883	0.394438272486506	0.518072289156627	0.512395019137069	0.554394821670293	0.616141855322933	0.593595540160292	0.586202726425362	0.635092046280031	0.632574795759427
1.20069664848056	1.25504097180494	0.870476717328059	1.05439681735842	1.06071973535139	1.09825035677383	0.782086624304347	0.793293052557887	0.716161786600476	0.809105940381489	0.665857844568284	0.624863010197119	0.600306187068986	0.519729221857197	0.378748921692047	0.347722831153856	0.213440664583907	0.18507321638289	0.189814150591324	0.154148463711827	-0.0484154179239914	0.0181666881289118	-0.06359038496535	0.00771078298186234	-0.0495477336887724	0.0369056161081531	-0.159685198174211	-0.112496472376136	-0.138089215051463	-0.069724743228829	-0.118453541255675	-0.0980224398864972	-0.295293189276099	-0.148009100098499	-0.308443545432249	-0.182314663051649	-0.219954905720374	-0.148463074209278	-0.0402186690128789	0.173505523447142	0.166743788909543	0.253239280494456	0.478091443733758	1.18672362344196	1.05145732200599	0.569395993672213	0.734846922834953	0.648788867221958	0.85531703210751	0.721353953593156	0.520963696303803	0.77284616605652	1.01320467350247	1.00639695022817	1.43163874317818	0.654419991003688	0.44342202660887	0.763699762464897	1.28439275572461	1.13653849262703	0.560473402386419	1.07025910201901	0.335323400764793	0.329817505661019	0.536196461571113	0.621062956340256	0.463089676287848	0.443697424836919	0.491938377241873	0.320246647223535	0.565903251499592	0.350823207722812	0.297445262545105	0.39034284245359	0.255414734090523	0.103302514564458	-0.0189655352823251	0.157070830340348	0.188736645450233	0.171490401721736	0.0740275115329978	0.157156360500605	0.393826250689556	0.256564684471157	0.353971055701214	0.344762884674975	0.311654260966184	0.316400913801033	0.234809474916345	0.467896525811192	0.457124399412012	0.578849014059534	0.532827125642044	0.872474987901682	0.716782936304833	0.606256448196402	0.766244609565225	0.981952246945843	0.692335928824055	0.830726302765351	0.887459128837572	0.910371890173058	0.728499067818803	1.09888451158951	0.761823345495036	0.957775453086313	0.555560919302957	0.812890389824972	0.960285958872157	0.641593649939283	0.610177073227776	0.416425749233014	1.91833817861225	0.195375920168157	-0.108858119625038	0.0172653470818549	-0.258950286317083	-0.51006990325822	-0.842523251968471	-0.875243156875612	-0.685526719291622	-0.60405958436151	-0.496525387562928	-0.518234488704642	-0.381808645486258	-0.294882484269414	-0.232661793248964	-0.277199976262313	-0.279964792241986	-0.327170596287255	-0.461295321043636	-0.400811102398631	-0.423194429029593	-0.331622156232819	-0.374756940667993	-0.332619657907215	-0.253742997081202	-0.195009839908633	-0.118031165637573	-0.0981643060266531	-0.0220253631533271	0.107567937995491	0.101400742851043	0.214618876081189	0.320727733104396	0.27604638856319	0.371877210929348	0.516151102035916	0.526946300584605	0.602609726251407	0.67715130006405	0.559835270235801	0.520661945100989	0.734064473303322	0.604585626444166	0.766782209744397	0.689525551527162	0.742616550944493	0.70429306598796	0.707478447011079	0.839342723812707	0.832051826996126	0.874456228870117	0.884139256241546	1.03489678888108	0.868654140077874	0.967585188387769
1.1794380650608	0.929263692516919	1.14601993562271	0.897311168986581	1.07462365637989	1.05031408870233	1.09014886517312	1.01046504341338	0.956354359959795	0.900056255273987	0.815895751075698	0.845204044624244	0.755219486504087	0.711010391912427	0.661166325166026	0.39054406369601	0.428947458936444	0.533450081259829	0.460868643481026	0.405639333929501	0.367047530376956	0.288377377801192	0.188041056486623	0.137054783227154	0.204053319731441	0.125278707146449	0.152418591248361	0.230033588623583	0.354277070381495	0.206968520262011	0.332630136710095	0.357986898030938	0.180144173030723	-0.140353277153263	-0.131677617862723	-0.343593488115863	-0.332138527425772	-0.240272211473455	-0.391230398217976	-0.222059037772672	0.185880598911229	0.891132788679007	0.199801947467514	0.129034943523127	0.698432742620308	0.632849531034845	0.820900849754832	0.656399061933202	0.726503387639464	0.481286362440331	1.03407298131857	0.705368839332478	0.680613909729773	1.09140892328322	0.968364052270084	0.701792576558644	1.03320279365694	1.21805267234208	0.905135809331027	0.814893343391053	0.569831350245381	0.256160538057942	0.507181587935977	0.405553552826906	0.134472839089563	0.0960436591336948	0.275166941833746	0.0391434238380932	0.00379310705646503	-0.0202457912109424	0.0258749317499038	-0.0982193700420727	-0.0863117723172765	-0.199769279189181	-0.1866442219137	-0.24115623494253	-0.342934914695017	-0.210528725646512	-0.32577386492132	-0.282601609797229	-0.00593913870916499	-0.198361053228744	-0.0960589963462815	-0.142796801928218	-0.0871850285992858	0.123815948054747	-0.0101742275454447	-0.0310535047022268	0.0966580752195834	0.224751024221723	0.146964106989115	0.284344523640839	0.389506993420019	0.404763274346086	0.315519636877098	0.469117500837495	0.639926300239156	0.466492025274067	0.555317033421249	0.487651024283628	0.481066661215187	0.466107844669353	0.623101001832298	0.539160459206981	0.816285757403291	0.838422248791485	0.841392122191907	0.9091393566915	0.909192188034306	1.85412765252338	1.07317724617577	1.01320064670999	0.876092894440951	0.713117736211929	0.476564661485599	0.387020482275184	0.232375784520868	-0.0440958551844098	-0.0525951683038217	-0.221783644692696	-0.230315406867347	-0.207485697014056	-0.383840890689201	-0.225637755947204	-0.159466919787841	-0.145329589744045	-0.0848301953723338	-0.0439087645561094	0.106390842270429	-0.00371564968389758	0.0869400884928835	0.0318818733239207	0.0732984543650887	0.241994414933835	0.128437556316871	0.191021512738333	0.279683755513821	0.311270864564673	0.521685325828914	0.525206123707399	0.60423969353365	0.562361746300104	0.7821593629423	0.720677935107687	0.772371265296597	0.712573641127604	0.929626024514452	0.90493337294258	0.809420005004105	1.02282358751062	0.935864362641915	1.00092548489269	1.05893490134045	1.06174930103875	0.973496701495014	0.981446182752179	1.10926119166933	1.02025417191529	0.909959027873139	0.98134580740821	1.00598670708841	0.998070092747614	1.04667178871874	1.03831532365435	0.956794422327024	1.13734490187369	1.02020888489255
1.11189793195291	1.11008348080066	0.825162577494602	1.00316410770641	0.958274936838439	1.15466048841519	0.95760593257865	0.935466909709178	0.763566250578911	0.743984887960443	0.816464617412487	0.975587798287828	0.789518714963728	0.887243524072951	0.712081283110144	0.822559176417607	0.811259771277429	0.815815113026557	0.613141455551032	0.765782048889882	0.673666975661309	0.507901066350243	0.496264913669003	0.43604079963619	0.510015739128321	0.486509151272526	0.647086896429717	0.42104644854595	0.516513617988498	0.468660705780693	0.493930845409786	0.196553964720262	0.264471584718484	0.0351054748749705	0.0521640530957301	-0.23032464183224	-0.0994936676326182	-0.323745516745529	-0.42578121211717	-0.373275852936298	-0.564782494724905	-0.28130831293274	0.464879050903899	-0.0902193708896317	0.244780957361545	0.32263079921701	1.26087157793258	0.180609456394292	0.534246601234174	0.443189485886312	0.468342835350579	0.430444858663237	0.687911285406444	0.656492999913796	0.747378820272259	0.722313579209412	0.754071008025294	0.466760028009337	0.785580176966052	0.567379916550295	0.394147651787355	0.343911549681174	0.166400638298098	-0.300053447201199	-0.298752719843424	-0.26937204873494	-0.306035350029993	-0.362952381179108	-0.451261619490606	-0.375699534673041	-0.384417991329275	-0.404895690821842	-0.427489309329803	-0.367482351987688	-0.496178691486849	-0.539389773888392	-0.508695332519104	-0.594709364676267	-0.657466447664566	-0.54103927096237	-0.503134826948056	-0.500330906720537	-0.426072712995091	-0.463810104635347	-0.299521148936577	-0.393466140028249	-0.32904648863326	-0.268377034177654	-0.298148765318771	-0.14370189486108	-0.159151087210037	-0.0929079975302069	-0.0504382204732388	-0.0441470448491636	0.203175880608335	0.111974992058349	0.241670180689355	0.264650436446679	0.307072712551361	0.274855490752803	0.182251642253176	0.141157847046066	0.39868428480335	0.457323946129362	0.484401352238783	0.680491858344792	0.715255707714427	0.745681172118291	1.01006300433551	0.62695686685129	0.829019135649309	1.4329142837525	2.51558418100293	0.909113138154747	0.551265487063149	0.954494014402087	1.94943257290983	0.887811695680396	0.664211164155072	0.345812975715528	0.348263016573496	0.277963209125554	0.38880789567987	0.304634066677161	0.325214000243719	0.250189445223397	0.278581603395786	0.605673968486384	0.515664147669898	0.661146381253754	0.711206896551724	1.11307887208037	0.633664924014373	0.719695273764483	0.830323279262985	0.883009181956508	0.687491591690174	0.546668169100241	0.659860559001726	0.786886861109542	0.930447391249326	0.954167471209397	1.01025454035464	1.13539636091306	0.868303348411776	1.02977335774278	1.10795901650169	1.14570945276285	1.24620808860858	1.00478488438133	1.12035390762842	0.999313081631611	1.2255506823074	0.980949362883922	1.08524971233014	1.03477664829876	1.04840727720926	1.1747467563173	1.09364635334527	1.11645122396656	0.984508509449558	0.950739494792847	0.906563154696265	0.8211717590945	0.851793727992744	0.761700541587492	0.789431738668816
0.548687008350758	0.576829045154524	0.617809514730251	0.79596880448878	0.648345020066819	0.658668541802006	0.771724727113748	0.736842938372271	0.598408558042352	0.565587663567026	0.550825294584988	0.670956795637091	0.591435573241953	0.684109903182212	0.787278593304058	0.743901088328211	0.860949822526806	0.729704571612813	0.790425400209851	0.644814682094104	0.567990102911869	0.861905077031042	0.795242772487544	0.69219293129232	0.427488720074789	0.683723592655193	0.447171641037133	0.41043625256898	0.603182929027925	0.556555069770323	0.466276191901307	0.35878195299641	0.391957069738526	-0.022979399584857	-0.112112132332719	-0.163255787112085	-0.547494719493018	-0.263407023277464	-0.873017744125697	-0.319535947832228	-0.710068054967868	-0.875465538611916	-0.559402390487169	-0.303224815530984	0.0551317846419971	0.188398055086813	0.320256307610174	0.520648517934175	1.68245212748842	0.417924815254818	0.652490388506851	0.47318871819308	0.302421569575518	0.55412040081976	0.233831852866628	0.44563193326673	0.697511943303635	0.424183890298908	0.162308613516059	0.116305864461842	-0.006403943994732	0	-0.420125698143896	-0.519148404517794	-0.520137441630555	-0.52519036151182	-0.77308296703442	-0.755543874876892	-1.09931648401456	-0.991093772091907	-0.949461788334506	-1.0189258679629	-0.743121322102291	-0.977037619777382	-0.721689442555873	-0.76645827478444	-0.90327750435429	-0.888199718061595	-0.978659932599934	-0.925288794019513	-0.841871064820546	-0.803100604893025	-0.691564950866058	-0.755539433867972	-0.708241978939567	-0.663783873848681	-0.622533447069558	-0.555985653250195	-0.598956094865049	-0.362865013850554	-0.379437678825505	-0.332539698053979	-0.384023827247288	-0.240630738111858	-0.25169426768824	-0.192196030094716	-0.201354312583143	-0.0370339890975152	-0.0786402689375972	0.00334173536463343	0.106736588723076	-0.0115699968138804	0.0968543402683988	-0.0369006202308373	0.0399003734443053	0.0629455284778823	0.125470750318678	0.39218571727991	0.404836080180585	0.849287664877393	0.775401206395025	1.87517402959769	2.05991892880909	0.830263955193839	1.01715593949532	1.55019833786886	0.554355371239765	0.788852558966731	1.02888499650999	0.246827153898993	0.442080687088763	0.466705410395215	0.393981344911549	0.340351228195571	0.464597269047763	0.857916957156311	0.85735604694887	0.967183942819566	0.840530583868898	0.881483116036309	1.53424998026701	1.05014366147885	0.982315806100108	1.00973077435214	0.824487538427851	1.08835185987322	0.903955875330003	0.913053118529833	0.854216339209135	1.01010179727418	0.959304530733582	1.05049618482526	1.09317020497561	1.21443827969787	1.43154638206162	1.27698509712338	1.25489584961487	1.24286749581568	1.29871310433818	1.08879927946695	1.04343395749816	1.09942994557253	0.975182749231073	0.962396396452987	0.934969014528075	0.856451770596809	0.862888841396811	0.880995288806667	0.930720191040925	0.893850797447317	0.875939901504308	0.800797711780932	0.766466418861822	0.561339103355055	0.668033114834335	0.536590916922156	0.438645043453033
0.211531520545017	0.147592821259757	0.257589805415452	0.0958086373282323	0.153571428571429	0.386171860605651	0.268423613780156	0.254161230844907	0.402523684341302	0.390416459815443	0.348530382732544	0.455026455026455	0.463485949021611	0.431386643823862	0.488567314241502	0.592538540036183	0.628123737878254	0.594443793630617	0.687884781079875	0.671084899925974	0.616575453011388	0.436846982638515	0.48330898409886	0.44735191831031	0.605724213200511	0.494969065400089	0.541967843596619	0.955096166069511	0.771311094269072	0.705982067923019	0.322589583540552	0.276031579119277	0.318799126226662	0.528626264465434	0.393333091375335	-0.292849223839718	-0.0116059586360657	-0.180490156579936	-0.204216084175346	-0.18580911047702	-0.146438387429356	0.0963366101718176	-0.204945573682485	-0.1125867549122	-0.054894379103355	0.342913233134292	0.0987344366683046	0.138895974875929	0.328127755720351	0.229945825396585	0.432417495147791	0.748113204558088	0.436182453624904	0.422118307686205	1.19361663459884	0.515491311776452	0.46538378173052	0.374400973518058	1.39132815851079	0.0910765111078375	-0.14079697633918	-0.261488180184245	-0.55995391515443	-2.36756861905189	-0.90484584110019	-0.782464410899132	-1.28127762299738	-1.29781578404865	-1.19395224286541	-1.061625725163	-1.29694536569822	-1.29641848336015	-1.06363432956745	-1.09606241330173	-1.09292152642066	-1.11881989804345	-1.02083236212667	-1.02112303538239	-1.0656029273453	-1.07930051409034	-1.02773218003164	-0.976140046005978	-0.929431194749261	-0.881038538784306	-0.816347742671795	-0.813673518283753	-0.850464691565764	-0.723021023637623	-0.736350231571358	-0.738644606642653	-0.664473581331595	-0.6174531131982	-0.598058612616195	-0.516724752824804	-0.534363725044351	-0.444229703826641	-0.515571223039506	-0.555791223513199	-0.419526526295614	-0.427867176997391	-0.399291825942068	-0.541811022575385	-0.439638921542985	-0.416687924627787	-0.242022070730065	-0.228202500346198	0.0188682977034985	0.132242490567917	0.396456536759887	0.765375560173456	0.497335897728167	2.92944237920141	0.775547585002863	0.668835125820942	1.18261697532273	1.07859001200371	1.42502399426252	0.983938322391175	0.841625411530173	1.14267240777113	0.692412153128788	0.766361660854564	0.525833838289432	0.791602817767248	0.976620231344399	0.882170564565305	1.32036677520022	1.30404145944809	1.19324780374482	1.02044242611187	1.15563193166251	1.60531472794642	1.20622032293751	0.82605956290046	1.18984314141967	0.894672295509929	0.977417616314455	1.20000255075742	1.0714420994817	0.916094672500772	0.92817712078414	1.11239549118718	1.02590746912111	1.19528324949919	1.05292246879466	1.06802061719258	1.07278322229624	1.04051276121607	1.00583876918849	0.92160444270464	0.823981918245914	0.870038579874394	0.691328659278212	0.71012367942852	0.650754386569858	0.753592304580925	0.674703600757589	0.690850677106087	0.517570951420856	0.601245304005641	0.500839570234118	0.466055230448488	0.456678023640012	0.22124227369982	0.26350563129984	0.11908743922773	0.154180055216106
-0.109298206223148	-0.200869908750469	-0.299988658488172	-0.212341858377938	-0.269659685815003	-0.113603768516617	-0.23168809486835	-0.120093369264082	0.0523790132613737	-0.050050248656834	0.0243975018237133	0.0365237710951908	0.185524349936294	0.18601977709916	0.233635029380759	0.309894432265753	0.346159698438286	0.425094342646011	0.358262498647597	0.402738513851132	0.357750016948799	0.407541599574224	0.403999209709355	0.552033621241449	0.524289536489418	0.458139484113125	0.493959763194113	0.496028795472306	0.623631218700032	0.717311526617636	0.290288676877978	0.143316505703288	0.435326282906549	-0.0478669234704452	0.00988211768802619	0.412055248383926	0.598959615120313	0.362813687627444	0.409345994452003	-0.114601890337958	-0.140930075763582	-0.209284632040286	0.045512046483803	-0.124688667013454	-0.265819763560324	-0.345705358827356	-0.172516389835589	0.178117624969774	0.728652416062929	0.528396981781866	0.347092762369592	0.0796566234846458	0.47081824861864	0.333865422119167	0.848176086287536	1.05598420409407	0.655164455091437	0.294341718353622	0.454219979166135	0.278543007265578	-0.023755716907279	-0.30339711341593	-0.327529276362489	-1.0235741700691	-0.82772723942858	-0.973123680201904	-1.25742965752735	-1.0294450016133	-1.01824240961558	-1.2236406603343	-1.14035596458089	-1.22810794588526	-1.22765788720104	-1.24375905076292	-1.10134218227488	-1.06400995851481	-0.97242596175378	-1.11258692424907	-0.974872791988028	-0.978397456041002	-0.980498039005883	-1.05634245157525	-0.993001376104859	-1.020716500638	-0.994694922786876	-0.94460970290784	-0.990804043699936	-0.885549148072041	-0.847840279381404	-0.752049087619072	-0.841311230049185	-0.823230544249233	-0.696444516838897	-0.92173316780801	-0.753016596626565	-0.854786330122866	-0.882539004268752	-0.700621025464827	-0.652392784930299	-0.621912009851235	-0.638272460374005	-0.620819351072973	-0.457221745040556	-0.315936267015556	-0.371189713681122	-0.255376959227625	0.113636363636364	-0.00799616276259002	0.185331886162762	0.495515604482557	0.353103290613723	0.623046931122514	0.821209008994179	3.62134175340947	0.62695686685129	0.979715462600897	1.86109375119549	0.942421293656315	2.49291030121653	1.42743743812174	1.16625939044227	0.657421101896803	0.551739089757127	0.58342686832397	0.948355204214642	0.996936267309391	0.527048569790493	1.13321978556913	0.833996613475173	1.06436231278035	0.728108961569053	0.760547233987335	0.734708049749931	0.856356787274134	0.895898300796779	1.02643627594285	0.836102835411009	0.766820703948823	0.929193437813342	0.744683095164066	0.82861186001874	0.751098901688254	0.790968141897518	0.649198112144907	0.615884572750402	0.74328749037171	0.721650391394466	0.655626949196998	0.655472859888769	0.633083124981759	0.5150226833112	0.495252024497145	0.40953900181437	0.463360603586395	0.349726033230767	0.37976358114851	0.342757197935623	0.325153606542412	0.232799359310849	0.0881681344773591	0.0670736975525823	0.0357746751482068	-0.0282391247362453	-0.0342778688209009	-0.0653134583407615	-0.126270936332699	-0.213162871193982
-0.41707724795944	-0.636664114999896	-0.582347825068234	-0.53760333057047	-0.74635503087458	-0.794023743820013	-0.584574283514598	-0.55838286544145	-0.424827990324083	-0.406729363703177	-0.277664907624147	-0.260260642614747	-0.174417613996077	-0.203355313327797	-0.120860833257891	-0.0813017363529465	-0.0372089320492465	0.00399705924619425	0.089839623574966	0.0651817330118321	0.123600047872682	0.249899916768885	0	0.249678265470818	0.287204896063584	0.256446688671937	0.297923617005732	0.309757975874203	0.281282509565145	0.143631064928518	0.317595495637426	0.142160405311477	-0.0541244735405718	-0.0434295428430877	-0.0291903935043358	-0.01049323142543	-0.0348807027198546	-0.0287717668824218	-0.13952631505416	0.0102318188633757	-0.342791474812074	-0.491321186931909	-0.300820726327921	-0.219287644978247	-0.0460043706228236	0	0.332484384043935	0.512432244843702	0.941502306315701	0.654447513036133	1.09714236726407	0.479211608690052	0.68098491761218	1.35903302097084	0.713994189987629	0.889532429191725	0.937240338913951	0.540466960505663	0.753815310458497	0.272653949087629	1.13137084989848	-0.0455506805508434	0.204958512894664	-0.152622848831877	-0.293890774282908	-0.640190639248105	-0.599348081243245	-0.757379402637181	-0.663857059817413	-0.87988269012812	-0.853067979544994	-1.00244774558953	-0.916506500079106	-0.947212246979557	-0.929288379411634	-1.12034159489693	-1.03792061463255	-0.994025633750228	-1.0052872580513	-0.89177327601534	-0.77325071397747	-0.973949866475551	-0.996533859688303	-0.93700918422369	-0.943242218283799	-0.978195212745777	-0.963373391276366	-0.946890295714671	-0.918291138431259	-0.922146328528128	-1.00743925992283	-0.913077792708918	-0.857331004648297	-0.772331296848429	-0.737370096048921	-0.627301468447806	-0.69864652502156	-0.724138521600304	-0.60025154313805	-0.517026931997147	-0.572212756844398	-0.376844896101852	-0.386482453506866	-0.385286603966148	-0.232924571434604	-0.13912166872805	0.037929130306813	0.0348472248992878	0.599425130604866	0.295936133003053	0.92925584786901	3.08737769663296	0.994177277366471	0.838809440975374	1.04306923118872	0.756960371901746	0.413349959138952	0.36106066923296	0.337831962346088	0.417700243118129	0.573884121064348	0.339334702076521	0.345230110416317	0.253263773515876	0.166762866770877	0.302607684348573	0.199208801483213	0.631738055305791	0.589363552987764	1.02241627025697	0.69085982372497	0.519758986189795	0.680122332262775	0.538218217703264	0.4338156187729	0.446121832998956	0.432060708196088	0.677409758602138	0.505419854312669	0.567989674831099	0.568850711435056	0.375234497156841	0.435753055980355	0.263718923141212	0.291041018868288	0.225070462448777	0.247061915266968	0.189605941951038	0.129267696534805	0.0962896785402721	0.123272374972548	0.0411829415818809	0.0742287768979826	-0.0635356557138087	-0.0602289214518043	-0.117198561664185	-0.138652169829978	-0.170204566902873	-0.271144141760128	-0.216753157098959	-0.346959725286831	-0.394771016975861	-0.414959193363268	-0.462427666989504	-0.496583778114067	-0.550496128804369	-0.637150623624749
-0.682296016934388	-1.00752305102602	-0.822387341424124	-0.854722684245204	-0.99760990915567	-1.01156872064914	-0.986555165763255	-0.873637626606484	-0.725318780067112	-0.821946110700249	-0.685516647222385	-0.584811824546897	-0.491383767846556	-0.407349852771537	-0.460083273736569	-0.278930261770203	-0.196946385566932	-0.27545404024005	-0.221433696648919	-0.217881911760769	-0.156473264972689	-0.181466546577824	-0.0846587409928484	-0.0327500161728515	-0.0756139013813539	-0.146774897018909	0.0447773662839645	0.0124034734589208	-0.04374181047413	0.0243332131696144	-0.16570364358753	-0.383132076301946	-0.31314320671477	-0.508647981999668	-0.758135204336926	-0.395546398848965	-0.21992181947159	-0.414482641304487	-0.337178135601362	-0.224331619092529	-0.168534138584871	-0.357955469927511	0.120983479623957	-0.00969823081614014	0.398212432612055	0.427176397752437	0.858219077022113	1.61225505409256	1.66011471327858	1.21428183281931	4.33261740799495	1.16222637303586	1.06472038275974	1.67043053260266	1.15270795615538	4.2644538935612	0.959282804166907	2.36754604212957	1.3693434115484	1.93087287054174	0.879817325153935	1.20474968393765	1.07632096477861	0.738702794215521	0.704094823921322	0.173846015592336	-0.0368421052631579	-0.00572936560642632	-0.191433863817013	-0.246202015008441	-0.361297841864756	-0.401337491383249	-0.503062516418026	-0.447346674983784	-0.609311074473189	-0.73355063171138	-0.966109069136055	-0.84378192089494	-0.776114191898587	-0.772727272727273	-0.690296431088837	-0.707069334116545	-0.90063823163622	-0.731164982628035	-0.904212625886876	-0.754999380012041	-0.865432032420644	-0.943593758659105	-0.827258310151553	-0.724114975148151	-0.616104651893607	-0.649771016392306	-0.772432898381238	-0.577967699913341	-0.400314282021319	-0.558996776396519	-0.596339720147368	-0.44860984066493	-0.346246263298692	-0.386319611844215	-0.379532097186276	-0.195244207985486	-0.131028749889349	-0.00502366698355289	-0.0174130430750288	-0.0373138946328746	-0.0190320889846639	0.0329392009376166	0.0412478955692153	0.34124038244993	0.159130987416042	1.13209786220991	1.80225422755833	0.372872251147831	0.476780439645825	1.20702836575126	0.255822255048325	0.253899159367919	0.104062977157537	-0.0430331482911935	0.0282562549317765	0.190377405962554	0	-0.059366300971379	0.0169906916507646	0.0769091470505836	0.203259888633685	0.277968493747913	0.43399002170047	0.151952000939147	0.278216632108906	0.511357493820602	0.327348875932513	0.249307491033181	0.398844197162839	0.234630492018789	0.152881748702019	0.147317419694104	-0.0197632900882276	0.0558798756227113	0.036147201953391	0.0406535946150447	-0.0706959513293419	-0.0262088988170981	-0.0740503362834964	-0.292716877580948	-0.318771057469312	-0.257227733797855	-0.230468702426148	-0.446118617542446	-0.427424692983516	-0.419679718198212	-0.418555230235425	-0.428509754145284	-0.443879210543592	-0.52887313235166	-0.525435832797835	-0.600456293805782	-0.635638150440116	-0.674179823147479	-0.736076338862758	-0.766799207365355	-0.785748888506674	-0.788213562248964	-0.83752574465565	-0.88311210895513	-0.901791465525135
-0.843670698681311	-0.642539604115686	-0.671317113342619	-0.745601135079326	-0.922635941044539	-0.876578685514115	-1.17097917440523	-1.00205632536537	-0.851942751370597	-0.751778518029705	-0.899589464412402	-0.870298743791607	-0.748617959911819	-0.699828204523419	-0.613968284872251	-0.697127353562605	-0.706599387241551	-0.619290721853696	-0.619025536418064	-0.513185478293754	-0.455964834314012	-0.512559383474822	-0.506422870841338	-0.48867569818591	-0.581664789097289	-0.460644201479996	-0.359805532686635	-0.479682153143025	-0.380494726638471	-0.53791168700241	-0.40982105287282	-0.63445258323444	-0.816553091747666	-0.735866835779409	-0.594179552910692	-0.498907898222799	-0.305555555555556	0.337565772493627	0.0678281836362978	0.406232669975721	1.28499061216899	0.249861226744789	0.567183577041548	0.712968160671177	0.759977389438813	1.00837060638758	2.01189062318299	0.81875	1.18815631734326	1.38766350686011	1.62393821454984	1.9869433829375	1.51195761552187	1.92703581925988	2.72006757372566	1.48746080304389	3.41022861578628	1.22741301106209	1.5703015616548	1.44897053660969	2.26487598168978	1.17658940529903	1.49847673774675	0.557254548454551	0.470895243486038	0.356357284920156	0.399376080694814	0.401771701845154	0.505555555555556	0.236252937852161	0.350325577693434	0.168466915615392	0.247384347668092	0.276216338889387	-0.0193641421808405	-0.035947101313277	-0.0940363628951123	-0.33466401061363	-0.378575884160846	-0.504975246918104	-0.414996653266291	-0.497551415708454	-0.578473061777739	-0.521438968266424	-0.517491329454673	-0.488361723896165	-0.447939580048476	-0.526685162382588	-0.522957788435021	-0.569523530895001	-0.279090351097151	-0.458561413260566	-0.266402392060832	-0.213021240209721	-0.175453264378289	-0.175378454167476	-0.0298372523518332	-0.0540422126458896	-0.0614094313788094	0.0365392047620935	-0.0111555771995387	0.166628206606926	0.259192603066035	0.229645871457277	0.0211024947155667	0.147225193944375	-0.12815182168859	0.1979712903055	0.13920875872244	0.246276027498476	0.504160351981504	0.210180530127216	0.181820263058351	0.512989176042577	0.213280851940607	0.614700856398576	-0.0228515472449515	0.0095941194556667	0	-0.243170432273044	-0.0354440602504168	-0.303337912053355	-0.202244764361252	-0.0430032952537531	-0.188349751608059	-0.243375456210276	-0.30435933327361	-0.229122818085428	-0.284902677518933	-0.245618235018211	-0.0681202703290172	-0.166478022954073	-0.0983663653381624	-0.129576732144872	-0.146903313280856	-0.184067727366391	-0.330884759579838	-0.341162188942322	-0.450399705585422	-0.481007069132753	-0.458983352530419	-0.46220119374881	-0.531902404645088	-0.534528374756104	-0.564011897566493	-0.621220762418225	-0.643967607942275	-0.687328589817894	-0.651923744554108	-0.696802063526705	-0.724981532040246	-0.763791161237479	-0.734092340654177	-0.759950338856698	-0.802069567006119	-0.841424804707756	-0.843204876997566	-0.870779438840752	-0.930772063215998	-0.906017224262717	-0.929538985794405	-0.932019603956345	-0.914686987195484	-0.924263185920857	-0.915164436356634	-0.903801673390978	-0.884453447430371
-0.459412480307618	-0.601251907307687	-0.257812460660943	-0.507154606115513	-0.449562706049226	-0.493972382423299	-0.461491427844915	-0.550098455941299	-0.63877095683904	-0.691262551671878	-0.680221038340439	-0.777029365019714	-0.823440376745065	-0.826611875711282	-0.857269995091762	-0.778793918440664	-0.811408142579122	-0.925929683734558	-0.855485862306363	-0.782826974281989	-1.077286603423	-0.979660932156431	-0.99032309443544	-0.96854813811933	-0.825943271657468	-0.815188286108787	-0.821313781182621	-0.651178634051654	-0.686677720254239	-0.654980443195998	-0.760308709712132	-0.712534299669236	-0.817614832217857	-0.735938524652597	-0.301765066143239	-0.312288023343531	-0.0664770029347888	0.377382541219891	0.528030654111498	0.331421532778503	0.754149409257907	0.451868919446769	1.95218432071545	0.628148634537008	0.883132911884191	1.34898332145886	0.881015481547487	1.08298087970458	0.864664369776973	1.32850254462786	1.35152449378481	1.15918474634206	1.18234770043503	1.82978081367331	1.95410860341104	2.17779529686269	1.27062331512345	1.55735486421138	1.33547791424862	1.83916503098675	1.44784013845454	1.10706684243804	1.24779216783792	1.19669055803057	1.15311332039411	1.17431502938243	1.12540791752533	1.19271985191884	0.945594488229607	0.863813330174845	0.911587228053711	0.933315329739043	0.648593152078464	0.546934904835569	0.590060484175434	0.480825764324105	0.344977228126288	0.176776695296637	0.193134825984227	0.123601188774483	0.114169274403942	0.0669038662631309	0.0262612865719445	0.105722825131983	0.0930484210398471	0.108307342689591	0.0541265877365274	-0.0729303465984776	0.117680857383556	0.0203030723634331	0.0705020915930764	0.0234031267137604	0.0739370218568357	0.141997197881043	0.114036022066353	0.245918499452212	0.224489795918367	0.113514289864433	0.311152062801792	0.294316812876597	0.455899253733383	0.488340865560933	0.445896321370523	0.266482977611068	0.212190821120112	0.441656568862321	0.239684088003115	0.484122918275927	0.80280332422575	0.53143182638628	0.617160984800093	1.26012383832387	0.165769945396468	0.624037720753383	0.334983194291916	-0.201639132706595	-0.0865359998074374	-0.50799298424084	-0.24334776669206	-0.385430766884431	-0.294355540782818	-0.241893898699095	-0.505777280624952	-0.356260280961761	-0.467979218363893	-0.460010208438441	-0.489823468666879	-0.456383297553399	-0.544548797842311	-0.473328367123409	-0.53700445659954	-0.438372262370527	-0.586912676894803	-0.660150687088644	-0.609895371756476	-0.786369997591582	-0.709944349242234	-0.795853589869353	-0.767448885071178	-0.822228377193025	-0.856906344261142	-0.932452286943654	-0.838603319964528	-0.865484644815831	-0.922122195500327	-0.871171024247462	-0.903367676483241	-0.917750330139324	-0.973573939555183	-0.929135953922602	-0.94288594001661	-0.911754294118067	-0.958410397514469	-0.944280534875712	-0.943905260428487	-0.941943169284895	-0.945595179457753	-0.920358356391708	-0.907956692923293	-0.885884851346477	-0.879595866798434	-0.872248361592658	-0.829652933731628	-0.78268381476231	-0.780940749569695	-0.747827217887007	-0.677099129558482
-0.184192023634794	0.301473387588304	0.235295526252263	-0.140563382557937	-0.0412876073975124	-0.0392025004152173	-0.140320814050023	-0.105072135231645	0.0418716195347552	-0.223839808246286	-0.291813330715107	-0.426376713071053	-0.617677994118028	-0.640561230149791	-0.734607391245112	-0.735083187915682	-0.778901775447606	-0.812099810498717	-0.945473462360108	-0.866031299906823	-0.906830392173378	-0.814700643584821	-1.05012611302499	-1.04370449426053	-0.972797521780536	-0.888752879571455	-0.811872993556978	-0.704689488406349	-0.900353007582025	-0.852245482053339	-0.700697256620321	-0.87183407025497	-0.916288880106888	-0.694961194864767	-0.773051275193866	-0.468079841989022	-0.512913005422188	-0.307573856413134	0.0942920636426697	0.0274307391024201	0.187266063539596	0.269407953040162	1.15923660938544	1.27391762982663	0.275140470045798	0.589767824619589	0.678400525299968	1.42321443925416	0.817423891369599	1.6791403143043	1.29247438773539	1.03616837579004	1.35527896614195	1.47088268706953	1.41401364998255	1.27831513601661	1.17061091333614	1.64243182644722	1.16107608983017	1.20150281837222	1.38206945533915	0.809274092902565	1.16065018137999	1.02548146979746	1.61555317795963	1.23425664822362	1.30099989723318	1.20405768215679	0.853735897171238	1.2361970837264	1.35332886227447	1.2647572789318	1.25839634701077	1.07721054976777	0.802351048779472	0.826502158057301	0.775170232199927	0.804830172145477	0.852012867230258	0.911974631553087	0.849156444164835	0.697992007031844	0.477156757710264	0.368545071352382	0.296904285180266	0.439872502302356	0.508674748734395	0.397758317112436	0.36725828320214	0.263580849861766	0.323741262097663	0.405774245813829	0.484465047813587	0.310303556399789	0.506369683541833	0.319533498251143	0.545314294861395	0.557152496542793	0.612233874219715	0.737319144063153	0.810703094003836	0.722006579412598	0.810474827704803	0.843299381094191	0.718348194726639	0.703458259854191	0.689112255612766	0.495558981054429	0.659513055529761	0.494638618355357	0.379984266602185	0.351370192691272	0.199342142401675	0.248464673298944	-0.407098145728711	-0.272487210950593	-0.549572232900515	-0.608040438232531	-0.668704712038755	-0.552784127645855	-0.808856533922294	-0.595999551311164	-0.660097613742854	-0.787443921108963	-0.543069994625877	-0.710455976100709	-0.739503096464821	-0.91398702634567	-1.00162817248021	-0.670174323513739	-1.08785658644084	-0.736757582886882	-1.03167234434531	-4.77305796365969	-1.044922732579	-1.11837382409595	-1.06049695710302	-1.10136054473771	-1.06460965607436	-1.02522158897347	-1.03501197021417	-0.921802094336738	-0.924677728581209	-0.987672205452222	-0.973952527880686	-0.918530580149404	-0.976958525536702	-0.960466954156071	-0.939657534551319	-0.921944036910354	-0.901354287551162	-0.873023588865525	-0.84371833402961	-0.846906428109837	-0.844202044068835	-0.823887884236227	-0.806192774909226	-0.747109857350184	-0.756209162546431	-0.685039183220492	-0.656085945157708	-0.627366516413867	-0.514120736805277	-0.494631021274039	-0.418934585259631	-0.386525986770217	-0.355799841325075
0.494750510747708	0.765407163693117	0.640056422768647	0.626224291085149	0.764579399899354	0.527053894016136	0.37413063670878	0.482827059530012	0.496543313706264	0.394813394842655	0.103766364242482	0.0450022501687641	-0.115400954162474	-0.202965835340583	-0.306678596637414	-0.40213130043568	-0.515723670671445	-0.468470701011574	-0.52194333530535	-0.570459758966858	-0.701155584164113	-0.80710339283704	-0.976814550806174	-0.937442478594501	-0.946286734117507	-0.865361139949162	-1.27778684138142	-1.23670804101513	-0.916271692069043	-0.966336511464179	-0.829172665855791	-0.934585659535593	-0.935427178430033	-1.02603020677394	-0.834683204830597	-0.963961659260723	-0.903476530558399	-0.830116834988632	-0.482262826297361	-0.333256245490707	-0.098620899298696	-0.0642187781584353	-0.199462383147171	1.88128033165568	0.774201769053064	0.531085004543794	0.683585927024663	0.600293234072904	0.462910049886276	0.654618328916675	0.896136136711491	1.20166551086398	0.85850185013231	0.908964970888181	1.5100459439897	1.24612074110355	2.60394710786155	1.40326071169972	1.77227036844925	1.02454352811083	1.76156426190333	4.07520730275646	1.51851320473059	1.4759451067624	1.84529911731265	2.64383878234867	1.35870246175133	1.72799182706752	1.5732565971675	1.50910196833981	1.26091723784781	1.21371370967491	1.10340614121657	1.062368048027	0.915025350652905	0.982206411767746	1.18006837142632	1.11320157095694	0.622464920662975	0.739629755966955	0.610569403208722	0.726323971536054	0.555822611549948	0.498951791282019	0.639863371111239	0.585329728891276	0.578138207947969	0.498600191072601	0.496725532752675	0.542066015275357	0.407163963740285	0.583482004000764	0.806291099466348	0.719052264009344	0.562364015300283	0.766348490467446	0.515424728357507	0.842380052676526	0.740338410146645	1.22070966415658	1.39207526561604	1.14334390574252	0.932133024315476	0.816026113253443	0.854135430939406	0.769990503509018	0.628812951459834	0.696773870893918	0.343191873312659	0.385297678523072	0.39203510106601	0.213486316907437	0.130256512323838	-0.527203112370481	-0.745939562700656	-0.419789881933266	-0.985144945366052	-0.561615692782821	-0.641008990213	-0.644962766470392	-0.836227063024499	-0.702768258537995	-0.696506079440346	-0.74789455921662	-0.592008535826648	-0.646542974110722	-0.6352378993311	-1.05054953825957	-1.14155896343524	-1.25256262969727	-1.24987246849939	-1.54290246200023	-1.80239251677607	-1.60075431705232	-1.52242739548499	-1.01903019347381	-1.30166242508207	-0.985978487209875	-1.00519323748472	-0.99103686455138	-0.925854979024236	-0.94053044396666	-0.852210375154712	-0.782049152670715	-0.813013065284672	-0.800570796549937	-0.715129821866413	-0.720675175396632	-0.678481898919578	-0.655689220835947	-0.663678469086442	-0.608072134107704	-0.583043889199423	-0.57166883540234	-0.542489329481743	-0.504119301249786	-0.522048239289295	-0.431411600548148	-0.428177204009157	-0.309468195980282	-0.277381791480048	-0.117661851835017	-0.188540080251489	-0.105588136783389	-0.0493945121135495	0.0443518135190907	0.0823511965894152
0.375447149783241	0.590210132594799	1.58818253352413	0.878755944391799	1.06361842453272	1.77906447958898	1.11002988850907	1.09785424151889	1.04994784878226	1.01823424949375	0.676539931704295	0.609498781003657	0.559411625748875	0.258214250956667	0.275826184941282	0.0363416178109886	0	-0.112226722119382	-0.269387392233694	-0.332973740806036	-0.371153744479045	-0.448288289810597	-0.600042810764583	-0.582938756722458	-0.736164956468104	-0.845428789169647	-0.752845827952578	-0.923677373048055	-0.993014651690491	-0.99105780454811	-1.12531263026864	-0.907885925795116	-1.12937288679811	-0.981336248863423	-0.886291208881527	-0.862984172891687	-0.821157012670789	-0.94211589926278	-0.663585830052265	-0.290322649025598	-0.173328931384624	0.099840382978859	-0.0836125077613314	0.0310564996874971	0.173561222619944	0.206040845923034	0.598756241006788	0.674072342155224	0.719890354651134	0.630462413916639	0.550149627442937	0.710962117489516	1.16983045330239	0.936853144693192	0.727497475816643	0.767179062101229	1.09404339323976	0.983213375983854	1.78978680550959	1.94454364826301	1.62057779087348	1.35604029861941	1.04129244978843	0.981980506061966	1.16290710771603	1.15237123605374	1.56048184446001	0.720337892881165	1.29604995779758	1.35962668142954	1.45934395716244	1.04511707654634	0.813220284499398	0.805613740871386	0.776031097769853	0.587469052974208	0.647900548287448	0.730582459507609	0.707106781186548	0.64373095618557	0.487650096833017	0.44921456117661	0.381424421622631	0.577086492335389	0.659137193253675	0.62606304678728	0.595146577955849	0.414214442120158	0.641644678677133	0.78995314672832	0.430194686544582	0.633924652554449	0.562625974885713	0.841082784066622	0.541539187870145	0.775486822056786	0.848413432707223	1.01272694786878	0.838779124780813	0.897913372935299	0.668089273779056	0.712946165424529	0.876790035630272	0.741126442792777	0.529627141332376	0.376651965396327	0.373787767189112	0.242764689594092	0.200160192256359	0.238035272035077	-0.0541091224759209	0.110865017539623	-0.082957956049496	-0.291992410891428	-0.483314194492525	-0.549883207146732	-0.657867900267514	-0.636021811855811	-0.726196099423842	-0.688756825673823	-0.601060088442578	-0.759033390071081	-0.628552786649555	-0.776318513132059	-0.504186580375313	-0.788115956292842	-1.09158748562389	-1.34506896712243	-1.09440611053897	-0.883095506311365	-0.873651341592667	-1.02359336620363	-0.704807240849047	-0.939755222398252	-1.15434254119515	-0.785298952275148	-0.81791288135197	-0.734536091169637	-0.664258088326304	-0.759654316658792	-0.653423453284565	-0.661508500274153	-0.545335955487831	-0.487594487384167	-0.461744511413226	-0.459015045104753	-0.337551340094117	-0.39558518430929	-0.403439101769263	-0.291166653311625	-0.269217798439323	-0.252509542282478	-0.22282149745751	-0.171023041671651	-0.130720896178495	-0.122488983734716	-0.137230123323449	-0.0448201256891751	-0.0324870585152958	0.00151600093637949	0.129178236119776	0.194265317938571	0.169033260248086	0.27007248183904	0.457900739246069	0.429048360949957	0.462534274751447
0.400362632455901	1.02067279731737	0.908224935688429	1.34377166546834	1.05481626961161	1.56524758424985	1.64632430128321	1.46375633544786	1.21819559863305	1.16714009065422	0.975075662505476	1.29583333333333	0.847501869704295	0.810318712242526	0.591369634926229	0.502495312822783	0.416400677692654	0.228236119098966	0.12026384219571	0.210032379953499	0.00548556998801437	0.0368535351478482	-0.158903777932573	-0.202758845648739	-0.369156775891841	-0.401117770911489	-0.523707910212689	-0.507408973418218	-0.728627668902007	-0.812996778712856	-0.861219611220042	-0.993292815153115	-0.964290397333419	-1.03407472955508	-0.879892428707016	-1.16690007002334	-1.07663414383479	-0.801040989379861	-0.910037919036623	-0.65870648301746	-1.96685387127346	-0.292153273734072	-0.648855291608569	-0.338075006954752	-0.511456435996094	0.0509647191437626	0.182232870915163	-0.0766064266294869	0.0416666666666667	0.345444267926733	0.175093879742955	0.130136801647497	0.429058165160517	0.652916154609836	0.981887958066278	1.5631103459092	0.957764698864395	0.642082091534573	0.727218092353425	1.66924286248788	1.0490640731065	0.876813351228505	0.73189211404869	0.615112370790534	0.841521069177735	0.50130265092665	0.60133500124779	0.679346471181662	1.48216719831263	0.642314418283523	0.754979766984934	0.610923822682539	0.37754293521306	0.316927496400492	0.397384792167808	0.549814879314076	0.392583575559757	0.336360472596139	0.360053651991518	0.179565081378633	0.408432617217235	0.362835527507593	0.631535596227422	0.411668595772852	0.439966137744434	0.476453293290104	0.583957162473784	0.473186381475978	0.700780782178513	0.478566964593127	0.498830869977095	0.52138246146207	0.337945854597392	0.685354718668184	0.62436977130129	0.556353491302803	0.406859723520902	0.401613517912559	0.544862367942584	0.241148273532184	0.431331092813754	0.532584371344613	0.524069425648373	0.688290650189842	0.298225150298776	0.44270383450995	0.167235715810176	0.2919479525065	0.100482813095757	0.0974900525429522	0.274115206742928	0.038475770298644	0.0990147542976674	-0.0310230052631749	-0.353187553421416	-0.430971430814834	-0.510481275861247	-1.35080847802484	-0.570133390824755	-0.699283601275066	-0.589686146895738	-0.756248645312095	-0.549430363301682	-0.727736423204944	-0.774433647737154	-0.462171166654085	-0.471044202370433	-0.903029763601587	-0.236690534165575	-0.211185971511147	-0.285481334769959	-0.113316683941681	-0.338509762660467	-0.0107408969195269	-0.172415964548126	-0.220380934182846	-0.123253697666396	-0.2706010254341	-0.219374369299595	-0.297551611923892	-0.293300666379871	-0.299468869456551	-0.210084172513714	-0.171303332473053	-0.131741804867608	-0.112513625720883	-0.0776845493209945	-0.051459207846794	-0.067135385653617	-0.0131685384391844	0.052049521965217	0.024086869377111	0.221430524087305	0.136061826067492	0.254975381851037	0.300784963126521	0.1919173030568	0.301879580556219	0.349795658299722	0.50737459960973	0.486561840100952	0.43629410941967	0.49934433593996	0.562389217202224	0.789542033951723	0.76362513337198	0.800299780607489
0.566609742643352	0.578410601155798	0.699454637990666	1.10018266267605	1.83568505758445	1.39154945428502	1.31723549224485	1.76849741552403	1.56941650998649	1.66224200108749	1.43215630604882	1.27738595421785	1.109249765898	1.02874960207845	1.05684703202271	0.724819857180959	0.755928946018455	0.604240430987394	0.817940573473977	0.432119996523814	0.514899756868206	0.399221840823218	0.372857286895372	0.280524134701264	0.0693444704359625	-0.0066203392666547	-0.113499068465815	-0.13460124706642	-0.244902022358246	-0.366977487779648	-0.5348557157593	-0.753904242935174	-0.927064773057908	-0.72653553339017	-0.81011514595618	-0.799834916940829	-0.840710103579628	-2.34588676482387	-0.981728623197133	-1.26710518724988	-0.920768104000834	-0.716094056443997	-0.812938844697061	-0.742315371046392	-2.78634278945554	-0.703710837848778	-0.593943142376304	-0.344530913544194	-0.347620795026369	-0.251265015666998	-0.241810987548713	-0.00821107731803578	0.0504433272305318	0.460317164455	0.536452313496815	0.178256023976845	1.01315362268409	0.835744810187358	2.8966423188174	0.240980513818443	0.440761868365691	0.487316856224029	0.559016994374948	0.451848057057532	0.164368140323698	0.192705159543249	0.137537140042394	0.217370438917126	0.340479463654708	0.129099444873581	-0.0154278863196888	0.130289326661762	-0.0678063503620811	-0.0442952222058785	-0.170881840223736	-0.0569275042553311	-0.0532138629527681	0.0477136309449455	-0.0745014007626456	-0.0663335788131541	0.0742700927780123	0.135151758251404	0.239065733787094	0.23106677628569	0.294220923655727	0.274004026366526	0.298065570644402	0.407543806262577	0.307793505625546	0.0629208801763148	0.106100119104972	0.121943706783175	0.147313912747197	-0.00970782285178931	-0.124227737623579	0.321749133475706	0.104272628551738	-0.245787905542034	-0.184336680445834	-0.262030887431002	-0.0671357694411968	-0.0854513605086448	-0.0203312515197611	0.0377498712545167	0.100937829814898	0.0147082681868297	0.0283752176919583	-0.0161092640213971	-0.110554432652758	-0.0780047150941729	0.241568701751246	-0.0382839606302827	-0.150824937476221	-0.261956088942471	-0.125847909537976	-0.277563806478198	-0.607373393411656	-0.652071200401997	-0.467792607117361	-0.688315476717415	-0.534470639611039	-0.439732698282008	-0.451505827201651	-0.227824882100654	0	-0.0821107731803578	0.403021675084896	0.777777777777778	0.142734235611166	0.0616861008498004	0.589541152374947	0.698382940696849	0.468420883813493	0.464758989448989	0.353084684476201	0.202037114368679	0.144913767461894	0.190354909113662	0.216829253960655	0.185748658413901	0.222710073008628	0.181584871908298	0.169147948882121	0.285434236344839	0.249867200932925	0.261534837822613	0.358858036000433	0.391257712017755	0.45510716753774	0.416792544723792	0.492001898638078	0.496737746282636	0.440895131020726	0.465228265092579	0.526476115442995	0.57517167250417	0.584463430907586	0.525574436681085	0.730688597528568	0.710721247534049	0.586830007315283	0.737800969623972	0.890000062449933	0.805786552397322	0.809507482621033	0.772490056708247	0.815007150286841
1.09544511501033	0.718520577609909	0.875887136718644	0.777211966942379	0.794192914717074	1.26445134714718	2.08882798486349	1.41541515504275	1.26298830724453	1.16994016148426	1.55377001645341	1.21293115459197	1.33499933420292	1.09141554331921	1.0482369301374	1.06587832595664	1.03671272735658	0.86814943045579	0.832470631879093	0.97420882890272	0.81761019653316	0.707143006228513	0.774032476181383	0.503637347224187	0.363407783889262	0.512363421842023	0.384652925512824	0.172336965564645	-0.263420259897867	-0.138115558829406	-0.319978957330721	-0.815777517308781	-0.544388228580824	-0.675577028167517	-1.21067549644793	-0.808358328594301	-0.966825046106012	-0.914391959270642	-2.10338194036284	-2.64929974598008	-0.973657821896444	-1.03390563578003	-1.28135299966925	-1.03345922739291	-0.884770633742893	-0.905280436039898	-0.819891591749923	-0.779749099395862	-0.832314899303775	-0.3927361012744	-0.404722329258176	-0.450840538551441	-0.110624419717177	-0.0299342170044625	0.108185580601979	0.0253836541283405	0.312267105193092	0.0692820323027551	0.50825388426412	0.508679149092088	0.00618842214360422	0.220397662269088	0.0563436169819011	-0.22653662474199	-0.236951850387359	-0.325978311521707	-0.488043863998732	-0.478129750808354	-0.699953412651229	-0.357284329867694	-0.439306651947475	-0.427393757610865	-0.33694175799944	-0.375579586163551	-0.346495726579058	-0.412148351956801	-0.267466547551209	-0.23524260642716	-0.428626427339575	-0.35438204123756	-0.190235075657684	-0.186223017765471	-0.156255081218193	-0.179664450818771	-0.195399833815226	0.100558663564743	-0.124485023955176	-0.107806660411385	-0.0823652691289566	-0.177198597317469	-0.586839576514327	-0.302083333333333	-0.394507173856749	-0.515971532802214	-0.490123033773454	-0.402731898980128	-0.507694018834322	-0.556976101336082	-0.439771952182137	-0.562506500898569	-0.457859860560057	-0.469743119553205	-0.432200403464666	-0.264008026049786	-0.217158766243019	-0.219204648279441	-0.2976833630141	-0.331544986271966	-0.310352208225888	-0.338212723432061	-0.336717573037902	-0.299755204545928	-0.376018162269348	-0.425551271390718	-0.49029033784546	-0.423871049573649	-0.482827059530012	-0.277397520545741	-0.49449900109759	-0.419570160765039	-0.325001432990077	-0.159198555977376	-0.0699283601275066	0.278262003135101	0.74535599249993	0.566612326288342	0.727218973242107	1.05000022723345	0.794736842105263	0.924384214662476	0.640497954882241	0.784905455913072	0.559814187759889	0.692449581318554	0.797464459372054	0.675457034389932	0.797178911758599	0.702346950692884	0.601730488934219	0.667898340660175	0.529648020505189	0.532613079962746	0.59850560166458	0.681217384863929	0.621034954350143	0.770603247514157	0.892800520852695	0.878718790590133	0.881963973037136	0.835720652485749	0.875707659738936	0.946231120323656	0.958535574479906	0.865958221235884	0.884773694883513	0.893788925722416	0.961117722596173	0.918037784501924	0.955422707211878	0.994193174249408	0.787493987471035	0.800941024775549	0.857339252808125	0.939556921264438	0.837885005267001	0.839045198068913	0.733203213384422
0.339026781362713	0.138942503594182	1.32873500863183	0.509166920693503	0.347524023428458	1.46993683051833	1.13292831637677	1.96516872351666	1.17764313864032	1.29306054422469	1.26406254652648	1.28996498473243	1.25076646513515	1.19027766737424	1.18831044470555	1.03608467655602	0.9494216279776	1.17324873962942	0.990662793547845	0.847951495741611	0.864654502601636	0.727042991563224	0.972002834361558	0.688793004193964	0.810960456955269	0.53385285463025	0.497677439639221	0.319665073954523	0.126757420257669	0.289403862427984	-0.0925550299358904	-0.16810274042565	-0.384999753964733	-0.696443254566458	-0.60273451396519	-0.649964889234	-0.816214007262601	-0.723339349297055	-0.777788664848526	-1.08192315681398	-0.901726910807536	-3.64093330738661	-3.28505237197994	-0.902453207343101	-1.08592615706471	-0.726599014550755	-1.31635284408345	-0.734968415259167	-0.619677335393187	-1.07832773203438	-0.520976443443042	-0.091901827761726	-0.220974436014835	-0.0265372446217138	-0.284988199951639	-0.269330392090508	-0.0228721261549448	-0.185880598911229	-0.456332186961113	-0.255263735121315	-0.0644490992697109	-0.30004688598919	-0.371232018884555	-0.323296438873714	-0.451582939359706	-0.525547528098165	-0.562865160905218	-0.782205424106554	-0.678818856630179	-0.795660062715552	-0.946913070636077	-1.20906502525469	-0.802118179757315	-0.881984320418121	-1.00160615514129	-0.801568873992771	-0.728052408198789	-1.02329644068141	-0.900387942996556	-0.692875076462304	-0.739411233321902	-0.853241899539887	-0.663338763391915	-0.5274576636108	-0.627768284133053	-0.657951694959769	-0.55632026019733	-0.8620797429006	-0.725851477847209	-0.828334497413697	-0.753258107176164	-0.808436635767048	-0.704616702965237	-0.886169499493285	-0.868914534823725	-0.746776951138214	-0.75431702964578	-0.859957044838245	-0.826054233938034	-0.774305555555556	-0.801051309878588	-0.752532251110236	-0.78425132950774	-0.709299365615191	-0.637706609005834	-0.690132974257056	-0.606019256361099	-0.667958646719161	-0.545135766179722	-0.599522107559907	-0.709437080278291	-0.661405040305956	-0.507166489201553	-0.404557877400844	-0.407212927620247	-0.524016632486459	-0.267955666546632	-0.756978119245116	-0.0742610657232506	-0.150840342709648	-0.266848018858187	0.341657427813004	0.340370577937951	0.472299676788892	0.919341123570198	1.16167594611745	0.90941604658569	1.38827114116846	0.994648213626568	1.28385475755693	0.810240562932375	1.25081374919106	0.992142409074176	0.822032399249293	0.865942176125433	0.972832391764442	0.79778785389931	1.02669839244108	1.08457882079522	0.997256510605574	1.04509343109613	0.926255980861743	1.06633059921757	0.949718337582338	0.843226443330024	1.09434223426222	1.02524618804378	1.03868988580648	0.998132158718377	1.15200266972822	1.12652693579112	1.03810132813222	1.02868538481715	1.21828980774635	1.16687094660308	1.16148341864119	0.956102070758799	0.940016314530862	0.896642463514192	0.77192155311324	0.744741068935019	0.67744941177699	0.605859282553217	0.522704472458059	0.608081300798298	0.395012750062222	0.229657188527649
-0.0746393370862076	0.0889493396193956	-0.128247294010644	0.325395686727984	0.201475526970594	-0.0579392471436014	0.378448905832659	0.539944783517469	0.672801106055123	1.13519152296625	0.92916266281435	0.953132829622891	0.849620645251096	0.756462003658931	1.01460640905512	0.845395552208337	0.825790424115831	1.04522576486866	1.08577643462479	0.937003188472985	0.982128625216626	1.05369506991642	1.04958918796643	0.859241231340798	0.861148737697211	0.847505655396698	0.494221292119396	0.410030332672915	0.243034543786854	0.351034403057332	0.266014170274432	0.165098837351556	-0.142287885540744	-0.138957526841628	-0.395681557681535	-0.618852747755276	-0.329690236697894	-0.430473016046139	-0.694631190688844	-0.479539597511882	-1.13215708318985	-1.59098286794037	-0.958607843496685	-1.1439621012514	-0.824228165434991	-1.95763836623953	-1.10394136019238	-1.12848942046127	-0.722035031328928	-1.28816231116956	-0.635085296108588	-0.645025886426726	-0.713579540484804	-0.666252238611283	-0.486619800894968	-0.360764160799032	-0.511375571497484	-0.201519437107738	-0.236123784893915	-0.233353340478779	-0.269388642718449	0.00947282356094519	-0.222524588870326	-0.386876461773761	-0.397979903699708	-0.485128665146557	-0.550688791753935	-0.491745464661458	-0.982395807626763	-1.17779334134784	-0.993655084700132	-1.18610114977602	-0.635333224714468	-1.12838134096996	-0.996713328386913	-0.946631500252591	-1.03046221149035	-0.88316282126636	-0.941791960323999	-1.22040998581751	-1.04988051808246	-1.00130459690321	-0.841128292397181	-1.15481508632243	-1.13452993794951	-0.974508910341144	-0.98204527836546	-0.798985898189777	-1.09690333710236	-0.88265841217097	-0.88273482950475	-1.01692389934897	-0.932886834229596	-1.07751163872725	-0.938189448487924	-0.88359826997178	-0.971164634548102	-0.861901473290227	-1.01049755515009	-0.863602152904326	-0.975566312478855	-1.04736225796365	-0.895879160096953	-0.98492391717203	-0.975820183557019	-0.937658487313695	-0.906067294455324	-0.608468713962237	-0.813674860969953	-0.475517218731534	-0.619445362888194	-0.665236685107679	-0.574671528213795	-0.198137456005148	0	0.201455741006345	0.152201536244827	0.0482867084984738	0.315672670172566	0.192421584939712	0.466168061431398	0.486664263392288	0.897869514912812	0.961557378731292	1.64029176222323	0.986953701113935	1.17354464322669	1.51932729774258	1.22961975240981	1.60891589609844	1.38873014965883	1.19043016751922	1.25263903364022	1.22502515743156	0.994548562156689	1.10808246033247	1.35808246280502	1.2338446175473	1.23509815009215	1.07506927952293	1.11144281231381	1.10816772840835	1.24136688370923	1.04046243273911	1.13994089348602	1.26645821333412	1.02552970787028	1.14937595622903	1.15146205450315	1.05478655255252	1.17463374856157	1.06775899782248	0.902688041364619	0.913447595929682	0.984460254814648	0.819919956533997	0.772025651653587	0.683500760896254	0.624929824614421	0.422261279802226	0.467699406588797	0.301398143393155	0.207126906814806	0.158790999559124	0.140130473290163	-0.0199146297337884	-0.0432120810725112
-0.0793988445567218	0.036949847931161	-0.0520031433961152	-0.187867287325545	-0.112976604127442	-0.412854731262963	-0.362371537669739	-0.0683227084285892	0.214358034812338	0.512919012336706	0.672476719950442	0.581754139693414	0.502079011046402	0.617496980566224	0.734223098214352	0.548706763399574	0.935589039478666	0.77663270263561	0.699223516122628	0.605514822589869	0.628940888769577	0.892976214257167	0.721331359391197	0.842061844280064	0.733201735050334	0.857634701199616	0.844312515169525	0.471919486904034	0.528615729807999	0.344204944289027	0.193649167310371	0.2029269258427	0.241041084515345	0.125204872371697	-0.155134772512278	-0.02667434998602	0.170155104834186	-0.0526449732896664	-0.336746725729483	-0.465972077983817	-0.660908515511907	-0.43076022448937	-1.10606059122253	-0.835799048228465	-1.25151121977096	-0.909760960224354	-0.9077681764641	-0.781803639807932	-0.665994865349173	-0.776517401357754	-0.774513482142576	-0.817102836759491	-0.578325863004704	-0.457151675399957	-0.423034957539018	-0.496666292759304	-0.437611903714902	0.0956182887467515	-0.197545919329918	0	0.205258176987071	-0.0172132593164774	-0.139319553143838	-0.455895463848924	-0.563420486913836	-0.784708254993246	-0.661568740746701	-0.640714315593099	-1.15496198988003	-0.929840461140369	-0.928219737099939	-0.662164283589457	-0.67801784124131	-0.673552887566548	-1.24138307586012	-1.02181936015775	-0.816164811787423	-0.993837851570202	-1.05246962316844	-0.961217847330514	-0.930434003061344	-1.00772656038869	-0.853134248020637	-0.907959384500452	-0.95368201443245	-1.11117418212507	-0.923411512681245	-0.844906702584261	-0.872158932159072	-0.769966720233438	-0.962620616175532	-0.743391941675028	-0.750346508174105	-0.895672045034491	-0.908615954973131	-0.813425264940968	-0.884400668018049	-1.15831863625981	-1.09666000991187	-0.955319367059958	-1.08631134294528	-0.934831642876461	-0.956265525452822	-0.818495882102107	-0.9432434645484	-0.89012597241732	-0.786923187145221	-0.787888332873619	-0.588417129956637	-0.579933504770294	-0.404226041727222	-0.163203109617781	-0.0283752176919583	1.42389602596587	0.445860234379014	0.398745677817189	0.530344853996342	0.689435520379481	0.896019171834251	1.16977400044676	0.551768546957658	1.3521616078801	1.26129881365859	0.95285684899665	1.01222205860916	1.21684830375215	1.16188145430328	1.28834057165465	1.40569478215309	1.85358089304325	1.09557875539817	1.16990856411952	1.39740897145787	1.24551772971796	1.13049691881059	1.58899224402621	0.945734282625587	0.927247733773645	1.14572321528653	1.10451487310441	1.08424063365321	1.01363490806315	1.08692847853107	0.909038206640991	0.742193263467228	0.967227964039137	0.855461288666968	0.990208520261351	0.94810909753817	0.987578862206268	0.830697681056133	0.602363047000944	0.62858726619262	0.579432670226147	0.471896187635334	0.406970294718658	0.398543913845158	0.367343612788604	0.20754065659765	0.060355128201917	0.0850305068825285	-0.0607845951164319	-0.187902685071311	-0.213517771934079	-0.281628212219405	-0.349017852007161	-0.40542641297742
0.113787390920439	-0.111004573482643	-0.0843274042711568	-0.683270656201011	-0.440321449311074	-0.582998834003498	-0.412169187710106	-0.42250014819842	-0.186380420599235	-0.084224526015476	-0.0475786068069807	0.0710010722691882	0.0298807152333598	0.351343491814096	0.113060199432215	0.142897652468862	0.158553699944267	0.376669511986094	0.269341604359262	0.295151335592684	0.263371295558413	0.530772119795275	0.426924561446742	0.541806052224129	0.522579345147244	0.619897481719529	1.00982219489924	0.503875969874457	0.515448704106005	0.346244054369386	0.438583527680519	0.442675999890499	0.335366531950355	0.373468558889185	0.0253184841770917	0.36454472584699	0.268367918455605	0.123072135449536	-0.101391850471625	-0.231294903841342	-0.510503254620378	-0.548866541416708	-0.846016950687788	-0.601315447630051	-1.00945557445232	-0.717370115798627	-0.595227743181203	-0.884591432925465	-0.886664583370342	-0.403983339016027	-0.472215874040922	-0.608586964085789	-0.422765780093258	-0.490153037326099	-0.3937091643299	-0.477109818872148	-0.263096610193476	-0.548482755730144	-0.161164592805076	-0.13201967239689	-0.102167237066962	-0.152513308528635	-0.58531145112181	-0.494365717866959	-0.484558301928137	-0.463047800238941	-0.593952486420106	-0.428293391833053	-0.520078923247947	-0.564691851400391	-0.5049812550592	-0.453711775964174	-0.616666666666667	-0.395475698719447	-0.436489855703018	-0.350218955291982	-0.40612395191727	-0.436102552680093	-0.451381536197413	-0.405927427205496	-0.608780777528101	-0.313572574051565	-0.410568307775994	-0.669790588276506	-0.814256531217366	-0.70879606915529	-0.618948680107436	-0.453638122061568	-0.526366265445986	-0.575781043039635	-0.592411096012272	-0.553518724817331	-0.58627334404866	-0.56044444169636	-0.63843723843664	-0.732392830097948	-0.774781370556347	-0.761121296464114	-0.831410234599446	-0.913002079370505	-0.807243824458041	-0.807705963022667	-0.871941956984302	-0.871213683738064	-0.762121557425509	-0.866739713674362	-0.898809523809524	-0.438979092501053	-0.356505546613384	-0.293001080632536	-0.141444737465251	0.265684465662029	1.35169067066875	0.168325082306035	0.433333333333333	0.309712907709372	1.12708902502405	1.3907589749183	0.837707816583391	0.226718233668835	1.04308186075422	0.909714824691659	1.23541865748387	1.04600272835759	1.74346491982212	0.980842335833702	1.13297791540931	1.28441890178697	0.931186255878627	1.09648197763243	1.23570600237884	0.873897290047084	1.14257296177223	0.993354707258337	1.09109825025296	1.11051418642076	1.26053742648942	0.780938653283252	1.03797719525604	0.803041836068452	0.60056692239271	0.607874118475568	0.509908375037622	0.51439234364844	0.509156173722768	0.591068392871333	0.3912139027864	0.483377539976617	0.372666511388986	0.277093173464499	0.18454987557626	0.128484005804522	-0.0593205705408267	-0.00899074429760788	-0.155505168525295	-0.104441461440965	-0.162889363714992	-0.238774407332861	-0.285814452738282	-0.28934074565738	-0.473569956700337	-0.485670710236023	-0.564342091390802	-0.669706426574304	-0.685809600895725	-0.688220344407062	-0.728631511856677
-0.240608869755727	-0.483255004001388	-0.463918511890753	-1.02144632808389	-1.46092419957649	-1.07103213144592	-1.47729641307427	-1.0362090449931	-0.790378539587391	-0.787347919739361	-0.604016301114857	-0.449760461393962	-0.379026410221335	-0.0691053484772101	-0.378392480714808	-0.212362989279409	-0.20618897504286	-0.281429540394921	-0.0799734553942699	-0.0354155968366709	0.0502661405550414	0.034540679905435	0.108664471257101	0.0892002550392003	0.040486161765704	0.0907114735222145	0.220441596817968	0.314514962155478	0.455937263095251	0.211018503282512	0.296750818594443	0.477532068405619	0.322917424426704	0.233306781796103	0.409891147364971	0.193420402709175	0.303787271539158	0.522893604396714	0.0689117015169809	-0.0483650833406675	-0.00600019200921649	0.0811033001491614	-0.0940221768055752	-0.366953959125151	-0.277021004363576	-0.700903970273997	-0.451878257103709	-0.289747283631949	-0.444167296610906	-0.587278472599467	-0.347416543020176	-0.403244036485455	-0.664428333088177	-0.615867341574127	-0.462806756333749	-0.847722832938208	-0.281439017892117	-0.55081581154904	-0.498744505237604	-0.60940005009241	-0.274036102440195	-0.430421125967363	-0.360138550467884	-0.371305328616253	-0.398435815890521	-0.537210179582845	-0.265086253746085	-0.20368412716205	-0.0323592400845287	0.231703411734281	0.304138126514911	1.10390913784396	0.322329185610152	0.787037037037037	0.35635902997084	0.360843918243516	0.200382328090996	0.330553678342466	0.430704390970691	0.346566790701336	0.33461303038292	0.0343732463076794	0.0543353053903962	-0.110905532785254	-0.123733503299267	-0.282000918687492	-0.249494669941078	-0.329450928698188	-0.330336055606134	-0.375069063136131	-0.391431817901517	-0.310491133939447	-0.412165889320449	-0.39607452671693	-0.457692701572543	-0.522001489503842	-0.62460304854681	-0.501280411827603	-0.567575515152294	-0.650292564753391	-0.833942146483486	-0.791559483576629	-0.858685130564566	-0.654823776900457	-0.886987032660775	-0.487335303524442	-0.524546289209837	-0.337440952999386	-0.216722205095899	-0.173135840266111	-0.19025485853694	-0.115784061467112	-0.0496125746204691	0.701068184015974	0.454003483071333	0.457598898316134	0.739140494986353	1.00349041200851	0.264718260752366	0.480982383016909	1.36867812743309	0.992198651876747	0.753828555890473	0.748291226085235	0.848884817633825	0.772645609926427	0.792741921565811	0.742616058534516	0.839445769012891	0.848995864977283	0.967096210780576	0.838769355313851	1.15798659927252	0.669098382382528	1.18111843642776	1.11622438305001	0.85915200206908	0.70523523685781	0.259399262976604	0.328835494688529	0.0518987922401006	0.120343210842677	-0.076769093788717	-0.00722553914920255	-0.0392837100659193	-0.128618028237718	-0.0366381488600343	-0.172863690634414	-0.05057179108227	-0.287282825518995	-0.354165010594962	-0.483925276741552	-0.424687085266721	-0.519882370344277	-0.539836845367334	-0.591975998518594	-0.632521962949466	-0.604421661487795	-0.617246669125376	-0.721374178634748	-0.746596528517187	-0.757763808950013	-0.805555555555556	-0.856408618440879	-0.880478173395309	-0.91072768406707	-0.901574463739318
-1.07077829832048	-0.537776054536556	-0.476644839994133	-0.645715076964172	-2.08373393584321	-0.693410620667151	-0.552145137978834	-0.696123418382166	-0.877863724499918	-1.08041565140365	-0.543984599034067	-0.37957215560796	-0.725672193190319	-0.484501583111509	-0.545035011174658	-0.594342163679207	-0.494871659305394	-0.418850934673272	-0.396566069145525	-0.360931436106509	-0.245071540697936	-0.274510701715116	-0.307120545899073	-0.198497854904849	-0.233807655416845	-0.169998988651534	-0.107793611127259	0.084880935210564	-0.0293630774156136	0.25990760483006	0.0536914095247879	0.165313657030947	0.294330928452389	0.361971328464542	0.311703530472613	0.320750149549792	0.458276083737363	0.382101193242138	0.539776204506436	0.576211677390126	0.288888888888889	0.277968493747913	0.163591303367401	0.582310116888879	-0.0201619459636378	-0.00593223747345312	-0.0182777384769215	-0.281151594648879	-0.367108621571188	-0.383246183452362	-0.438773150370528	-0.459099281257429	-0.606368784365444	-0.606217782649107	-0.52153552726345	-0.458682472293863	-0.471020700102619	-0.922330984215777	-0.474200706621603	-0.395248388843086	-0.303798764514256	-0.61360086709227	0.276453667790432	0.0453552078404847	0.350877192982456	0.271324430854856	0.43335139001744	0.926103971485869	0.509144868972074	0.831692136140196	0.744487767734457	0.737366360994857	1.93173526229541	0.576908971051929	0.879910816043224	0.953249275025831	0.75506646019415	0.665837552609228	0.635732569628246	0.45920758119197	0.525952818511264	0.502419404441405	0.345963925193234	0.182612218162483	0.344217413102616	0.0797855923130282	0.107710603477903	-0.0408816485993478	-0.0988464928215097	-0.0436595734950682	-0.0916698497028211	-0.15889072076325	-0.138952439058716	-0.236838288834159	-0.242239011230833	-0.265222606180833	-0.238802803512761	-0.37480945560818	-0.282420358361691	-0.315012040398811	-0.132836128369791	-0.269063619676855	-0.430344413351172	-0.371266378461912	-0.4660273245009	-0.177144419269844	-0.255069708550615	-0.317654592250882	0.0411451609250849	-0.0833642146882319	0.724523556002218	0.430817958203392	1.40886767884104	0.797579034028371	0.600071018524247	0.585563088814833	1.87970515168907	1.23765406481117	1.99768995880341	0.278221282859309	0.793916261518197	0.814219947910053	1.2720407059539	0.646505027049288	0.485959482478475	0.364390464670106	0.401354519529082	0.265873015873016	0.349762321275818	0.458677123320699	0.609907294570852	0.204909744589153	0.463772732566189	0.227406214275929	0.177018878963789	0.00376985581406614	-0.0982984063305025	-0.104491167214653	-0.257741173316101	-0.378868277289638	-0.381801419210621	-0.425276633561925	-0.431509440018868	-0.453356824161595	-0.537405206462933	-0.548833093975737	-0.60368560387308	-0.559769142833056	-0.629440745562212	-0.758180131561198	-0.82156161200816	-0.859456039728288	-0.758881705081689	-0.811972958673156	-0.791214099322099	-0.872258790642376	-0.902661165837796	-0.904939329499764	-0.911157506393085	-0.892034038130391	-0.93310437910815	-0.960647972503005	-0.991755237548911	-0.959943860426844	-0.978514988383715	-0.946420894927968	-0.923321381044236
-0.58250518230739	-0.372693120861738	-0.541009625897012	-0.500204206665651	-0.418257656609354	-0.421006049540859	-0.339772020887551	-0.451129236405377	-0.404233858522808	-0.510551275311316	-0.556183592456274	-0.503487835006964	-0.560403682698195	-0.781562557071505	-0.774270262135321	-0.591872266006106	-0.593244049842724	-0.611435164555038	-0.619917573606843	-0.528594139870924	-0.510163278377803	-0.568201778305529	-0.522319308773341	-0.367189968072568	-0.487831485300833	-0.327117089887026	-0.54886505388885	-0.390583283432254	-0.441982096374934	-0.29698484809835	-0.0322587358807818	-0.0391292790435615	0.039304682951558	0.0748579048431991	0.0471603771086671	0.115621849347532	0.600005432396094	0.458992546021578	0.175733755838702	0.201592330192874	0.395198953163271	0.211330498497206	0.048634493332085	0.358952314325163	0.206155281280883	0.203874451994454	0.0840629699366663	0	-0.104764544365437	-0.296567228025967	-0.474666367461861	-0.399185124135487	-0.37965771897808	-0.720193141399958	-0.682511808264921	-0.444444444444444	-0.214087209644419	-0.574979210838248	-0.20608127671868	0.0993127066322842	0.190940653956493	0.177220301252084	0.516671222870379	0.244800655176448	2.12621315866684	2.20189932915601	0.607167223767518	1.13020158516094	1.18785300622506	1.53842392280514	1.32837620173403	1.82861213436939	2.03087901900042	1.13460785450232	1.11881441251674	0.874683149247752	1.21838322048429	0.832508287753558	0.858495799957209	0.812970679084898	0.796843015410684	0.702874755422828	0.836985326067528	0.592431371858477	0.379035838595038	0.417529430003482	0.263510125822934	0.215622173008532	0.225843375965453	0.209136264475003	0.276959690736861	0.187306601289431	0.259991510619886	0.0716626077851221	0.138253671451802	0.239802988834062	0.0620651280774201	0.10878831866777	0.143585027511885	0.186953085854927	0.133077854901307	0.108128258809331	0.00515518710395184	0.165198209261117	-0.0275461305722188	0.208955348489426	0.203347512820944	0.318069698251541	0.660914123940756	0.398675030575997	0.89700873177431	0.518736210445689	0.772653172211376	0.531213365745122	0.37880434523084	0.551885036434403	0.521437198270453	0.495902633071859	0.864027649327175	0.486337621122189	0.328570541892127	0.361658351417058	0.154896387934841	0.159344359799775	-0.125326177757697	-0.0348434170836288	-0.0852075986307815	-0.0957663597103592	-0.205327540448708	-0.289135293219449	-0.352832779450773	-0.333947207395404	-0.505716349866865	-0.555180837343342	-0.568783184864788	-0.552955864502561	-0.629987884964856	-0.641918448770399	-0.710168301110647	-0.718097638659481	-0.727199975573027	-0.709110014099555	-0.72489812524167	-0.790244278522054	-0.880620207530213	-0.820717979573853	-0.824566392086667	-0.84295173815008	-0.924700377123627	-0.916418395352888	-0.942749768901269	-0.97784117775292	-0.937057851319834	-0.884541811157774	-0.92593895001092	-0.946339902216067	-0.949784700827156	-0.952792801470366	-0.92658800566894	-0.933068895494527	-0.948724902685936	-0.963335345056267	-0.891760003756513	-0.849186020933075	-0.875518460438322	-0.792898616197801	-0.759600229045938
-0.627289525669589	-0.55354885284199	-0.579125537172851	-0.508850244599107	-0.661362230551458	-1.48566520015666	-0.198914501688592	-0.133148533059721	-0.246575573818436	-0.936974961203381	-0.538602464865915	-0.467905236103472	-0.548515694422688	-0.524689624566428	-0.71170430828548	-0.687392127179194	-0.53610009785219	-0.62858726619262	-0.521191737149952	-0.507468037933237	-0.658638464750851	-0.530790705008624	-0.679043595690344	-0.816539973513037	-0.753398826953556	-0.807037346803273	-0.785907998139903	-0.714660489319883	-0.66720064085453	-0.627402215785592	-0.555494689430415	-0.525797350113074	-0.267812865289627	-0.256797895571352	-0.204207512254085	0.603990001215771	0.112235212772701	0.268997771066183	0.154761904761905	0.390497339837079	0.504298633212473	0.205449468498474	0.197620985864493	-0.0413960493495661	0.576052963341554	0.00615177892104635	0.321191651980571	0.503487835006964	0.148100705821973	-0.104438998286089	-0.284105403155309	-0.04939129873085	-0.0646359612493774	-0.340600604711478	-0.125544190644321	-0.112404496749409	0.449358517136459	0.0729324957489473	0.227866357593825	0.442811960268354	1.68131680431546	1.97253586928374	0.307162651292266	0.296721213028104	0.881628906343851	0.874573066576194	0.775794488888289	1.78208108910063	1.21547806836379	3.02345900382758	2.30351938354935	1.58554926774507	1.4692756547771	1.39007396566759	1.88321174764987	1.96447823899051	1.16182963266969	1.04184172198538	1.01204686797449	0.943701430841551	1.1191973864629	1.1589292430912	1.04868367431294	0.818393207364568	1.01438028921758	0.882257546512569	0.836217700292991	0.686416793483057	0.714217970743604	0.562495817042333	0.515632464180888	0.479565812971746	0.423987043498773	0.341719405212426	0.46045546013619	0.261186576674705	0.381811742139951	0.407388276257276	0.568752317349504	0.731898915931158	0.7153510179564	0.280609987537154	0.306897452761713	0.514981047662975	0.397796126479078	0.695569525127226	0.404568588219918	0.363656949351438	0.455163268671557	0.831241964450306	0.250962273619501	0.662615015100579	0.914553482942928	0.874904113569095	0.506640397104899	1.29492442570703	2.1650635094611	0.86346243455435	1.19454620641874	0.213143396629785	0.23842094615156	-0.236689351655956	-0.252641276079514	-0.29018986392847	-0.513188267277172	-0.544353144861262	-0.653010242895596	-0.729067054934317	-0.903239551587625	-0.773523076668372	-0.957037767287327	-0.85764803207597	-0.886999901712919	-0.854993586982047	-0.837091071023467	-0.879355821543042	-0.895541716041197	-0.892882677343639	-0.968445525889583	-0.920362933488153	-0.981980506061966	-0.874043706429081	-0.938952955723142	-0.961557378731292	-0.937111198714336	-0.920811874574198	-0.913907693767414	-0.928254717732097	-0.848494560938973	-0.903642243535375	-0.915495719759761	-0.916424330755343	-0.827223247944979	-0.796102672930287	-0.776227069550446	-0.776898596067356	-0.748348483320898	-0.842266426076043	-0.739681972792389	-0.756098516210828	-0.662795413351112	-0.752576732457965	-0.626543141665784	-0.559778199720999	-0.498323857212021	-0.430820087687877	-0.358158000829316
-0.787932545548842	-1.58045073017632	-0.640826162380299	-1.12667254588058	-0.634195743498353	-0.537587202228625	-1.80841058313905	-0.120222617955658	0.0903286716912405	0.0123203545159095	-0.279220195411745	0.112244897959184	-0.577540155815115	-0.516254792428174	-0.528406662932755	-0.550742712657211	-0.546647614390392	-0.533640946177176	-0.548203095449093	-0.53574502544464	-0.539326262994036	-0.645523908282028	-0.729900616435932	-0.863365672669627	-0.944189547939938	-0.995642680797728	-0.846170659317017	-0.875804139691093	-0.773389191236531	-0.688604001701513	-0.642211336334696	-0.625925921891426	-0.370457694473007	-0.516024720924339	-0.292218145763535	-0.307443661405259	-0.118676270713461	0	-0.147545068792904	0.380012213883214	0.0764626732090835	0.073749613144785	0.124633714630992	0.0217442691017814	0.291738335747126	0.035933942263544	0.366381488600343	0.297768035740588	0.149590529663959	0.234577612980875	0.256269125105819	0.241290331879999	0.880226634233446	-0.194697889486317	0.160955694994913	0.252262489554757	0.193146833993895	0.506671004415594	0.517780373078498	0.756534415836003	0.588535509380298	0.668042657122685	2.00836240581042	0.96969696969697	0.554495945363587	0.514783387196637	0.627503711147881	1.47402169913732	2.72367355351422	1.21236245554289	1.78571817827524	1.3417666853212	2.07706771663911	1.0967265728211	1.29431946274717	1.18196202581459	1.21500354295195	1.15523012314917	0.952109977871089	1.12424404460037	1.0659864521711	0.948464761634416	0.937571546091499	0.780063161356976	1.06272202508106	1.1324696504774	0.924219505278485	0.701747219471062	0.525388693879558	0.834649192882314	0.700839341843909	0.527520618381778	0.728969080533294	0.349709239304397	0.578826012961231	0.464098759131985	0.717597993761824	0.884631725579792	0.596115850861831	0.554795545167099	0.677790623571895	0.597608173371718	0.694648662782764	0.934341217612154	0.487155892479138	0.501901147542783	0.275863604956785	0.509403491212146	0.64345149773814	0.644829300129902	0.524794026236949	0.316156213178267	0.283217462837684	0.426162351429341	0.319275428407051	0.0942920636426697	-0.278099229208838	-0.0764272300644679	-0.589924879655337	-0.686945888762754	-1.37025041758671	-1.37227448234745	-1.01886547417218	-1.20743798517702	-1.00195886573624	-0.98160257273504	-0.902950182403875	-1.38464924118954	-1.06043746098014	-0.973089907136619	-1.06381083119543	-0.984968891032712	-0.937697842123137	-0.981311835837984	-1.05578183683896	-1.01142400838779	-1.00460630185851	-0.937538941243342	-0.950118029918391	-1.0188295991719	-0.916800353834921	-0.93281467134161	-0.871630804721965	-0.800757380363685	-0.797515626843733	-0.777033603579396	-0.775939881633099	-0.679236142793894	-0.604577738778539	-0.511547466945382	-0.576672229884425	-0.565032916375107	-0.527497393400219	-0.568709623050094	-0.503922636176626	-0.45053864942629	-0.446134298919256	-0.394737100483082	-0.334562462420193	-0.257248483877903	-0.263387685684421	-0.196574437386864	-0.13634384880432	-0.0820255092054431	-0.0346566151387522	0.161034708625908	0.0567874609822954
-1.008755903147	-0.759259259259259	-0.894578718915976	-0.542360381227622	-0.601721667814316	-0.760608730574164	-0.222071204724507	-0.024368508941429	0.163354909546552	0.522222222222222	0.226047212967326	0.0740923707457312	-0.183163751650874	0.0661570155031204	-0.0282729643226657	-0.192699900969722	-0.147934101816461	-0.0730881682755858	-0.0111138556118597	-0.161394008711681	-0.163350371155117	-0.465378920995517	-0.588964588658861	-0.476920937789333	-0.82778124105821	-0.660748275326503	-0.978231976089037	-0.832708637515441	-1.01378525630713	-1.15926330172008	-0.847946109751095	-0.948100995161559	-0.774918584337441	-0.787328714936102	-0.677889377632791	-0.712604679934291	-0.760970674460627	-0.778164695318602	-0.269880301584245	-0.33003627259335	-0.309424883725462	-0.251280431435697	-0.0946483830041369	-0.208131025033947	-0.0247634016171977	0.0852943859531932	0.234578715814209	-0.0826898230594723	0.0800640769025436	0.314156059707188	0.781787605724928	0.145156381370837	-0.0436112853472185	0.058148380462958	0.04172880938079	0.223334000579122	-0.0101450980077	0.532003472367219	0.593390829096927	1.44337567297406	0.89700873177431	0.495238335592608	0.496999544273983	0.883570357216176	0.580722490440709	1.2075557676046	1.21872169693014	1.09045348062726	0.914630149297198	1.08017855666816	1.20626421219949	1.21951229260494	1.0346459958965	1.07916666666667	0.945768059393258	1.1281210225592	1.01039459194096	0.950429832559784	1.06156269759976	0.868695008518192	1.0868211551518	1.19536176018529	0.765526832705875	0.838866494458594	0.905278319015214	1.01928167212183	0.83693273423462	1.05195097659679	0.627892194993952	0.713497170485282	0.786805796166718	0.650425479095451	0.772236024949116	0.662220131798015	0.556782731561189	0.304060569934149	0.376404025165927	0.628820122565888	0.550353609956857	0.665832658253342	0.740023681136701	0.614657639802558	0.62015503875969	0.658031615171619	0.481436628127917	0.468259222798067	0.443911229986388	0.435379289499786	0.578627796240622	0.4571914553233	0.288214359944198	0.451755112891773	0.140268203651948	-0.0903986329151596	-0.1903864929727	-0.465309254236924	-1.898315991505	-0.353733913142996	-0.888028417364041	-1.85783812534892	-1.73464882619461	-0.979528722960449	-0.833578395339317	-1.01946552406206	-1.09180780856093	-1.14925897430083	-1.37150305949416	-1.09185106679095	-1.17623527058353	-0.952574422784034	-0.968664899906923	-1.15784580860576	-0.951259067489541	-0.947308956897765	-0.943651797014198	-0.942566702586541	-0.91972065103996	-0.858940886273776	-0.894995789284704	-0.881470343548315	-0.827311608584931	-0.705498504107857	-0.791995511004962	-0.58549985270654	-0.414666906008189	-0.459720802805242	-0.351147984519368	-0.28842390480108	-0.0676424103554754	-0.0975323129313745	-0.105257119615926	-0.0267557826041082	-0.0887328562499917	-0.0165748386032949	0.0390255974791538	-0.0299342170044625	0.150334448575739	0.178075316137325	0.214452985010934	0.149816138603462	0.294313875315719	0.360000171326714	0.288275063871884	0.459742312986615	0.485882402569991	0.606312644314777	0.662912688272974
-0.779884246614158	-0.751679733347031	-0.61309877489293	-0.672071687246274	-0.603172354830779	-0.567560953149589	-0.78995314672832	0.21438414072976	0.30932565460826	1.66257708440131	0.398862017608733	0.730296743340221	0.456058712179578	0.143757995765321	0.651253225263782	0.243955262375063	0.253848531132085	0.11367035681181	0.134679153157386	0.308518043064386	0.782269243747186	0.0894483097940684	-0.248316479166211	-0.428597307707262	-0.218929859143062	-0.354700973030887	-0.488229104290317	-0.633905706556736	-0.670386811526187	-0.87360823834282	-0.875953246148285	-0.861417932180982	-1.03140323847844	-0.941560407760431	-0.957439443111679	-1.06951663984015	-1.08962461219964	-0.688247201611685	-0.79520710585567	-0.782123671956417	-0.557811769134208	-0.554015853039609	-0.4875596168134	-0.485473333502366	-0.25021729686849	-0.504066079866755	-0.189934294099397	-0.518374786863536	-0.310847550878352	-0.295888540818607	-0.159363814577919	-0.057018081089469	-0.152286225968293	-0.244046765045988	-0.187689298382387	-0.19944674859436	0.283278861866266	0.188045107798222	0.283520221477048	0.262487183555884	0.37710516454034	0.45046873134778	0.23737862175777	0.520188610689296	0.652145056504838	0.569310186242115	0.749674751946449	0.658653846153846	0.758175396575746	0.961614055383934	0.821727443355085	0.542061530652114	0.689594899590423	1.08134050941288	0.82617340104664	1.14067872741788	0.67750147911623	0.943797198997405	0.795082527208402	0.988487369516418	0.955430603215016	0.948262079854117	0.787510024459175	0.828215597241971	0.752101433090355	0.677372047878184	0.725645959295198	0.710778447123755	0.726074006236485	0.725678332702025	0.602020744885695	0.429602879114467	0.456656002227256	0.289133609289179	0.280739247918079	0.3706369440272	0.442313390349517	0.432923632118184	0.379333325324033	0.565057931217613	0.560000846882829	0.413758297503725	0.529461943144716	0.531314861730295	0.696719426599232	0.585160848650889	0.455171121979634	0.324687059715949	0.371153744479045	0.3835020095757	0.306733345767571	0.261007035543982	0.186993600772936	-0.0173058043883722	-0.347316734991291	-0.335396781022034	-0.590427938206342	-0.66802891124758	-0.529231700559302	-1.22761540142685	-0.752525196219591	-0.637415094794747	-0.962289500229054	-0.93999436981269	-0.84638538960208	-0.978091207166271	-0.797379465166029	-0.808969823716051	-0.846901044579793	-0.827966829770253	-0.762279220173055	-0.747967570902683	-0.747131564661066	-0.694197762083572	-0.786355423709537	-0.752622836212456	-0.700223499315935	-0.671547176121006	-0.646745298948757	-0.525143962785135	-0.369671738875694	-0.178510757057379	-0.202776776413453	-0.164336216475415	0.110049106587949	0.40517615780697	0.405074327445981	0.503741265086338	0.445171099718028	0.518733435184778	0.372876293699111	0.580778310518352	0.606631796687362	0.762386392918797	0.611731335481929	0.475277739452174	0.645174717615637	0.598487372049673	0.588484963663519	0.688852650322411	0.895146736156037	0.846224190170552	0.675663924692176	0.824392678079587	0.784984630324289	0.621987072160995	0.618539684504762
-0.407568491933913	-0.386461251233028	-0.856447627161793	-0.564135323394666	-0.492221445734295	-0.446827233790253	-0.320611724945593	0.371761197822457	0.178514620912457	0.834626359393121	0.557918779470616	1.06814243902309	0.236973663291972	0.561746776189628	0.284289287721296	0.509681548517186	0.504696226214269	0.464576561755994	0.973762951500151	0.947046224702965	0.713094943767644	0.793660074190491	0.413463251034764	0.183913029919042	0.0199462177204776	0.127738077005317	-0.0511698093854466	-0.40236206514204	-0.212747900163657	-0.377978134128838	-0.505647454088406	-0.574011902387649	-0.708904774728005	-0.80207056502735	-1.0467632977057	-1.05604819189046	-0.88	-0.777593185920953	-1.20776216975424	-0.972439371756144	-1.51607409547932	-0.77096175162709	-0.904572102546411	-1.91508086571357	-0.930814071211236	-0.674093847860423	-0.833285162384229	-0.86413382801929	-0.614940046268091	-0.544230828149767	-0.241767424088875	-0.417172804927731	-0.169515875905203	-0.216817172534543	-0.276078815187116	-0.232745834796389	0.0243661939735862	0.281323881277478	0.164673948172022	0.202731952338001	0.209568411071227	0.407109934525487	0.287347885566345	0.467663705733256	0.180053306240179	0.375088642005729	0.503259418385879	0.451848057057532	0.296958452964485	0.528520697859029	0.25184523003305	0.393122696553448	0.529237746757157	0.890588124848871	0.436094419036292	0.443374781174118	0.401386485959743	0.616444713634013	0.388734264417246	0.505086015165783	0.559296773216487	0.578627796240622	0.573300427007516	0.555492059863531	0.550900661291276	0.374039618790826	0.513899064179213	0.456572497772729	0.424278570668727	0.288669450390963	0.280883812264947	0.0263207406617656	0.190939511211713	0.174591039096938	0.0930175433694397	-0.0195072702513686	0.105644281841065	0.0885645712589395	-0.00725858381424427	0.119146521167168	0.432692307692308	0.341127898658616	0.267193170108821	0.225282236490525	0.478340384882485	0.390964526357015	0.224831490420422	0.340997169735237	0.279700836858839	0.695379487459148	0.450736498037812	0.240525599682371	0.352107358396178	0.607868732937313	0.0585017939301705	-0.417434009244255	-0.433460723431505	-1.54896387934841	-0.620906853915792	-0.594015777494738	-0.572524675129344	-0.882024779301038	-0.645516620026758	-0.741857577016507	-0.652292591929132	-0.615545413702961	-0.616526917505853	-0.632466871137637	-0.512557316678263	-0.576260487475315	-0.436889790645161	-0.395879872401183	-0.387458474521991	-0.299523770124245	-0.33785534414785	-0.306622070335933	-0.318512787566907	-0.132261418637694	-0.0610389183970595	0.128214585611662	0.434633560328094	0.661395301143301	0.62438610824584	0.91304485904809	1.0820876499976	1.19226788415239	0.950181495220448	0.85089943632974	1.02833816787802	0.886123770956486	0.951041334858848	0.927120099256418	1.01808464793698	1.16532775358477	0.900983171199315	0.910659425836009	0.960585738948309	0.889481428475071	0.862687264110168	0.81409988373028	0.784816088265379	0.968221007948065	0.982573973247422	0.828871857426999	0.911208620023836	0.774450630744968	0.862702222490418
-0.395722950986014	-0.410720816108761	-0.295892012959683	-0.282489820618579	-0.552710828682773	-0.602979663741527	-0.0061212763359299	-1.52362350055011	-0.222349863691004	-0.144004608221196	0.259703760399166	0.321797951467419	0.385490924902858	0.599408644216612	0.784293490391045	0.498742136372058	1.334027597027	1.1693136085685	4.17754988922013	0.81985043237032	0.566622766809921	0.848051081797462	1.37215107549243	0.339629358662974	0.596230660254773	0.386205631142296	0.405906054895043	0.226240655327955	0.0461934418836969	0.0469646635784231	-0.00551083392721757	-0.148282456465148	-0.137431658381564	-0.294725755198761	-0.346551640041836	-0.81240556733453	-0.660830013263281	-0.566102584540037	-0.696349365637961	-1.00173460668094	-0.775	-1.11562391052406	-1.17519878754724	-1.10848612828426	-0.953252065505405	-0.955039180987838	-0.811971391389186	-0.781722277350742	-0.720213796353494	-0.60804720838487	-0.771918476861796	-0.564726419785315	-0.518351277269797	-0.526031334036336	-0.468857746237488	-0.352281938371192	-0.363150093529689	-0.301586177415389	-0.131586237666644	-0.278229464214334	0.0423428621375869	-0.223581449816128	-0.0195871448660945	0.0627112989287218	-0.0945812385572472	-0.0457427633811172	-0.0565052919684009	0.0545544725589981	-0.0862781136791539	0.114613651012251	-0.103450736075296	0.0441449323895653	-0.100913184451598	-0.0535218024111047	-0.041555710984466	-0.0889958348502314	-0.0185097925353099	0.0164671811917813	-0.0376256284925991	0.262874863962293	0.121136554219962	0.167673405011944	0.0356851668462449	0.116573573434807	0.0942167190719396	0.153675214099644	-0.0257507765082673	0.0889555867198437	-0.0401250282129204	0.0701321906848382	-0.145830520271725	-0.00647523908238176	-0.161037904238638	-0.174197173756222	-0.268614408008493	-0.226923403669537	-0.224502860160632	-0.182425822788783	-0.22684821789054	-0.106119797122752	-0.22140294864976	-0.186338998124982	-0.0479785104399066	0.0540672747337939	0.296400034963108	-0.0218835670418376	0.100222965717159	-0.0670174323513739	0.519520350805813	0.582714454746263	0.267335843795779	0.335211905034108	0.144065488700542	-0.0506289555416711	-1.51522881682832	-0.924063416704012	-0.503231797265039	-1.11918600759107	-0.73466262822619	-0.894578718915976	-0.625066779243111	-0.421847818998733	-0.733143914930759	-0.642959663732184	-0.555827061476671	-0.255814241423505	-0.311126983722081	-0.350596521561703	-0.302080618021113	-0.0776458101194486	0.0732693040385714	0.226190476190476	0.450608416705103	0.343535674678099	0.575823675014525	0.177169863186205	0.449018016582041	0.801834341799047	0.94849513527957	1.13495907192429	1.02380952380952	1.50622131558252	0.881649803574858	1.53978763014448	1.51701083270333	1.46612397243337	1.18849848456898	1.41985932279375	1.36518483871237	1.36849254145104	1.27986066180866	1.21220643639788	1.19286690668556	1.03647895197451	1.19303393057958	0.921760920925985	0.954577058926741	1.02535828008972	0.824084858287383	0.88148105239171	1.06372741858174	0.940233571904088	1.12918166142995	0.79181927869332	0.892345313784262	0.919067127788857	0.747141498857658
-0.0301544913598065	-0.332853133966332	-0.461472333458229	-0.38571226873811	-0.504597797898823	-0.572972392101323	-0.231298921178875	-0.0981587949377855	-0.993228245378594	0.351822820287428	0.904903457491284	0.0163299316185545	0.682323045405921	0.700394407160277	0.341657427813004	1.69838365578968	0.333755007547889	2.92938853761345	1.50443333921153	0.849948002028298	1.03016376064069	0.86715808306539	1.24942882808036	0.463944571276991	0.538538022665205	0.63061509775897	0.615048965994402	0.744501422889963	0.810930758851934	0.736054121904628	0.639509462505696	0.351851851851852	0.330247468292174	0.186242659357595	-0.230532722678575	-0.0949900893609873	-0.309492935287974	-0.569818239442011	-0.384136662673268	-0.565325005077734	-0.763200178466533	-0.647275899771907	-0.847261111915586	-1.00998952328824	-0.97578093724975	-1.05821430027919	-1.06681858289037	-0.774843891006682	-0.998209365895928	-0.928708781050336	-0.766306597585652	-0.868150727005533	-0.757390890365802	-0.868869501436387	-0.852434593879264	-1.19913309022278	-0.829499729095676	-0.736709270898757	-0.646737373876932	-0.627201020450107	-0.694701789068599	-0.391470778318227	-0.516220692681695	-0.421634233331984	-0.526428782029424	-0.410173496119346	-0.312379008835886	-0.427281388134279	-0.421959340262782	-0.389699766042249	-0.493770719878694	-0.408970682859352	-0.440605700261751	-0.32975498769446	-0.549621081594705	-0.415817350879407	-0.462250163521024	-0.305670318209576	-0.420864894041003	-0.522718420974579	-0.555444533511396	-0.396605682760989	-0.44015128494509	-0.511216958324775	-0.427169393857355	-0.540600431019898	-0.536924844171219	-0.413082624788263	-0.55365316782145	-0.466767827705917	-0.507253690283576	-0.551618528468422	-0.569748860503419	-0.495948787526187	-0.545221864041547	-0.576191425881864	-0.522556231883111	-0.54604376912805	-0.511641824669854	-0.451120271010106	-0.472759109429516	-0.255397149523678	-0.125614858604266	-0.256980588876048	-0.159298273216077	-0.0539291857441195	-0.171290039925787	-0.0654005706157944	-0.0328947368421053	0.00970188157132916	-0.00896005550950784	-0.112263032247664	-0.374165738677394	-0.345607355888795	-0.303276031613696	-0.684014310733906	-0.867029491546358	-1.11423850512389	-0.885854233615376	-0.734227758795399	-0.585250816760232	-0.419698450069601	-0.430344413351172	-0.437315164814698	-0.420634920634921	-0.276902178803123	-0.27000667587242	0.0854894084850002	0.250627353558543	0.22729615624318	0.348655478584639	0.632152171780217	0.984073593786982	0.476566307147835	0.789303243170797	1.25365243271807	1.22716184648092	0.711882727780377	0.599475235350364	0.947811289057056	1.45177292580457	1.14106039536073	1.40390903885234	1.57980776371521	1.21135927963087	1.03466056004539	1.41328904742057	1.35083766691213	1.38956623049896	1.3668269258725	1.10096910752297	0.939198461455299	1.10982143326126	1.1464161162093	0.788313239959159	0.98465795180422	1.04130940957106	0.701067347142012	0.683567116052055	0.788215924054319	0.927381116670422	0.800269584373158	0.881927699769005	0.681584716423215	0.787776090483182	0.653444142457355	0.500846702420691
0.236333325140445	0.0204465205027383	-0.0936348258787646	-0.0948858853178704	0.173916398249984	-0.101222041272365	-0.144337567297406	0.0648593152078464	0.125491161027632	0.12074361272466	0.0408759559656644	0.220832891667992	0.94475498594666	0.133590977755056	0.550739183546952	0.662314485311609	2.18940134759929	1.26377372816091	0.870737700586409	2.1112720128385	1.15873091900464	1.47822025934403	1.29711069338175	1.37396041460539	1.30925553177498	1.24484373410083	0.912610963078826	1.64529462755353	0.967116914364763	0.785714285714286	0.818291807886707	0.64242040997694	0.694282591345777	0.594534493841876	0.505101030310104	0.224619479597218	0.286157047928938	0.156125587208555	0.00475178700793566	-0.152411952492056	-0.581374133612369	-0.419831801152249	-0.58345954204416	-0.663795553178032	-0.605932139400368	-0.788096168684743	-0.984488783478008	-0.948979591836735	-0.868288297035382	-0.966693594177611	-0.854420693933745	-1.06169389789512	-1.06706457207098	-1.01222347200286	-0.931661293994198	-0.922109797273435	-0.880556127036191	-0.731006056617969	-0.937761629271809	-0.801625652431323	-0.663427702822567	-0.64413202193359	-0.695949953148582	-0.74850751520964	-0.60388535052297	-0.706646902774815	-0.638151571087428	-0.610691593874313	-0.421974736284861	-0.516760955197617	-0.74060553844397	-0.596912879185266	-0.817706124704442	-0.888684832704463	-0.781625241339208	-1.21965244366308	-0.873190534665906	-0.803299009407521	-0.994778032192777	-1.00407144125526	-1.05544570368313	-0.849538002838332	-0.849793234330598	-0.854531707371203	-0.80778216075299	-0.84040101029323	-0.863856032962036	-0.768492718720366	-0.680491931649023	-0.782835401165933	-0.826849515319786	-0.751059317796842	-0.766478791144426	-0.84585594759013	-0.754192567129556	-0.800314623447239	-0.679869268479038	-0.632688318870568	-0.648874458030008	-0.583424614013684	-0.516078590104935	-0.806784296389624	-0.438167615009984	-0.836224803204344	-0.370140949498663	-0.546462554553751	-0.754839849128263	-0.422514267967551	-0.766419189467318	-0.110321753158974	-0.0713267487518188	-0.261209259379336	-0.693519683413565	-0.438044804586337	-0.421860286937412	-0.651631007424898	-0.755509674802895	-0.489611509756217	-0.722695756613048	-0.595223591927102	-0.50060204717775	-0.615913180582875	-0.418914651372037	-0.345758059974499	-0.493437144758416	-0.265819763560324	-0.352391130893529	-0.159353773698687	0.0625	0.855601808930734	0.732807958943154	0.661765605180602	1.35320164206812	1.86370289069923	0.945979372886014	0.978549784986749	0.952019251268887	0.994198834119541	0.946411893231034	1.19460228895833	1.25749975665294	1.08448748619654	1.38299552027661	1.24513065593549	1.2298055751779	1.07096305407835	0.911088628180634	1.26849288039585	1.24775134523745	1.33251660615881	0.831506027901736	0.908438041146696	0.873643268175431	0.74590674722222	0.799785768513939	0.682159298798578	0.684069568570727	0.605396197153728	0.721213571974967	0.575682527660787	0.710611508135797	0.549700067164071	0.477349476740564	0.508969943893788	0.293677578919366	0.303314730600323	0.119952028780813
0.31889640207164	0.444446076508297	0.133599464364286	0.351279711764622	0.196426484815145	0.32993657344047	-0.0206980246747831	0.124805144074829	0.117851130197758	0.177187326965586	0.460470097053407	0.0289794210505625	0.0993883734673619	0.150187852296528	0.411239160414987	1.33457217403201	0.767614925120224	0.821971823269292	0.931008713700457	0.757300527887964	0.928620251958876	1.3011641923786	1.18477086489954	1.73885491407815	1.24331995239417	0.847691834054802	1.48376322792443	1.55277191439434	1.3286484534906	1.29069124417953	1.23656804467062	1.23487446144541	1.32990395484921	0.791891383679594	0.741622326652584	1.04262855485814	0.841682314637742	0.630937955517601	0.2685591852641	0.195294316925772	0.169497612060307	-0.0533760512683624	0.00939557535003536	-0.243280920050476	-0.440591346837562	-0.342046973907475	-0.589118754170652	-0.740656079818041	-0.652111316751378	-0.825019044980784	-0.784932377288195	-0.846701874143584	-0.995619124201715	-0.882548087309064	-0.989494044379756	-1.04462516602282	-1.17463187498547	-0.920703595078347	-0.740719207266682	-0.863474513401593	-0.870304192981348	-0.743534569780497	-0.674598331872374	-0.779812867365055	-0.881090308659221	-0.799146544587956	-0.805335030003031	-0.788310282074482	-0.950569792680603	-0.824076493526822	-0.90900554443425	-0.932378135033421	-1.26896777915637	-1.19908754695962	-0.827742563507147	-0.96553511822001	-1.06659946024839	-0.89689705866175	-1.02884615384615	-0.912482738612535	-0.930054079506693	-0.982218876931578	-0.899038404189125	-0.938674076853298	-0.832737095972907	-0.908723683275422	-0.949244729465503	-1.02204614047166	-0.900558671306151	-0.698340905967775	-0.755153354811192	-0.795707101767753	-0.831542791823816	-0.685430599879342	-0.902745126996459	-0.767000986853337	-0.795620959739229	-0.721062836078387	-0.718015937730722	-0.899828017845067	-0.926527796250838	-1.01265402028235	-0.550214712471016	-0.57091419465319	-0.507509510819913	-0.413734154362793	-0.49040823861375	-0.30154703272899	-0.452182441453682	-0.297283483437965	-0.207390338946085	-0.306754239096796	-0.515491311776452	-0.412169187710106	-0.460234246834864	-0.684178520215852	-0.93890505362604	-0.714325500420612	-0.898311669423083	-0.695778398243365	-0.570224802298467	-0.52441970371166	-0.379948552116782	-0.698809530754964	-0.530668630505232	-0.422115882408869	-0.116282563677383	-0.0925449993781439	0.166981916425345	0.171705846190604	0.800345958300557	0.616129313228255	0.791467619552628	0.908939973265562	0.684510631388304	0.720204274097684	0.73784336677002	0.589454208969038	1.18554561053079	0.600362190791809	1.00817035266351	0.856342119154785	1.1022597443089	0.903534228509572	0.752464597949545	0.642991057480584	0.864033164191936	0.706316625105204	0.77699204377474	0.710324121563608	0.75125148111587	0.528372677525226	0.51334626739064	0.549475744957387	0.422848087438627	0.262942769514859	0.283711868349606	0.244124728420585	0.171419825742193	-0.0323883526516008	0.0417025831173203	0.0165987964649009	-0.0843387228771267	-0.0377392079821573	-0.126678220957876	-0.303253724154837	-0.389154778258525
0.35	0.0943574862829499	0.15103079247696	0.235471414716509	0.194224649016839	0.292618368139208	0	0.14484136487558	0.0424437343813583	-0.478510148917264	0.00830225802311197	-0.101144347484835	-0.207950097964015	-0.772727272727273	-0.224097036136918	-0.300928328722166	0.224035848603894	0.202547873416733	0.386126136056408	1.16858900553284	0.31547619047619	0.552923984150916	0.477070243328696	0.541444586056856	0.958317025881794	1.12998235342311	0.699288659731895	1.48364033440272	0.877076708547457	1.71918498566192	2.29015379417584	1.55739413261384	1.30921747146794	1.104630550517	0.936523310552679	1.29951177501079	0.983595482762133	0.87454838706669	1.00104040257028	0.812344762992663	0.912115239569831	0.565496309737539	0.460326321307493	0.321826117836673	0.342282033368817	0.040342345391102	-0.160778412373043	-0.406647365680202	-0.535442560198442	-0.573723239089504	-0.625213303900704	-0.673846016046651	-0.759800778649983	-0.698778731635479	-0.744404714247733	-0.834925687480304	-0.972144772247145	-0.817519119313288	-0.91490631838925	-0.718761514277705	-0.796602834142824	-0.654371189625132	-0.962983950420834	-0.889941707547027	-0.74992132242854	-0.755540482206912	-0.883333333333333	-0.830245796324405	-0.915750986094067	-0.839684631944933	-0.945990172130224	-0.948752603182509	-0.739208070456872	-1.03931375287883	-0.779058151577351	-0.915220089301443	-0.824886878185633	-0.821984977663835	-0.932281112659863	-0.91820900094889	-0.84375	-0.821278778098903	-0.876022959601836	-0.93747231041866	-0.910635957470393	-0.84947327749882	-0.88152648785335	-0.912670950145711	-0.943701357398376	-0.817040627733745	-0.771057937268565	-0.68148121990839	-0.766238352029714	-0.736058065101767	-0.70934056712774	-0.599109424758568	-0.556689835617391	-0.553365175766852	-0.590266838272398	-0.683179637682633	-0.509432737086088	-0.503019063250206	-0.460561207996876	-0.391991145550069	-0.393315733529128	-0.359928706639436	-0.429281572270692	-0.303108891324554	-0.38425176800409	-0.439865428389212	-0.484164831865744	-0.360902663692541	-0.396271076479345	-0.568773699397889	-0.592280133018295	-0.630064780238182	-0.560611910581388	-0.598730993846585	-0.847222222222222	-0.62805893649391	-0.729093642892977	-0.513401020135951	-0.58127745419064	-0.704295212273764	-1.14958291588869	-0.486077507060682	-0.776847006701094	-0.0342896333249093	-0.147043396969564	-0.0456740059526169	0.384295275456432	0.104995487894167	0.485054407028508	0.270055282599065	0.631606190888039	0.115630763802737	0.287533253731138	0.415015859405525	0.431302652463416	0.20048439877856	0.443073473099104	0.615557222336332	0.339572037193136	0.23394372347073	0.338836852779452	0.317457676704787	0.273745438630382	0.216822808669749	0.315877956434084	0.130184601445379	0.0541757370248001	0.0964244752236731	0.223311495746928	-0.0332848283012281	-0.098970965558955	-0.126222950155934	-0.152010109558133	-0.201639132706595	-0.224233397420366	-0.276838363167283	-0.419942410453482	-0.488504210459197	-0.537421474734321	-0.588204811677395	-0.669129223789138	-0.716603679402592	-0.833673677776085
0.210424394156135	-0.125913401359556	0.0623558244907905	0	-0.258812315246367	0.0120412032460459	0.106551936481835	-0.374093919538818	-0.221553380307252	-0.104115841259071	-0.372677996249965	-0.235161746720037	-0.786327977571502	-0.278735304842687	-1.05195419549893	-0.25646704202024	-0.337943082145934	-0.225420269275721	0.85	0.700865801196726	-0.195935856084548	0.229411764705882	0.124514561272938	0.411826345644783	0.51202500283114	0.877971146071062	0.819618846357808	1.06991375687691	1.68597669064317	1.01493732375414	0.946457414634764	1.54262017086825	1.3861782525286	1.22198725071463	1.3380447979801	1.44791510674129	0.939738822880317	0.999512076087079	1.41132504542305	0.98815811794932	0.860798928205163	0.631046602273942	0.886796350347864	0.591711352061984	0.319180144285594	0.278018144278585	0.183538049052602	-0.0268274936831454	-0.0201129496677282	-0.248636240756665	-0.166985464480864	-0.267659426343462	-0.386093671252672	-0.286473156335654	-0.32126470265859	-0.355313987097638	-0.46475800154489	-0.344152583296382	-0.514742692964203	-0.544704779401922	-0.483545680490244	-0.794357832977196	-0.749226540376829	-0.61863578902345	-0.627287617806013	-0.710398423505745	-0.635085804796	-0.654569200227957	-0.735938884997399	-0.681947675103411	-0.713848797710455	-0.913969505124187	-0.650747558911217	-0.752446988556826	-0.807510173799004	-0.782057161675174	-0.738072145722514	-0.730331164509771	-0.674059201957557	-0.732257800126455	-0.618096298812043	-0.972898251489814	-0.659104772832259	-0.631731222395567	-0.712690759301139	-0.822723304460351	-0.499409332339578	-0.678004428426242	-0.371575270730147	-0.453025257637994	-0.402000832795976	-0.244606764188069	-0.200970992644809	-0.333870287618409	-0.206884179421903	-0.0839275179232562	-0.113126284971176	-0.0419037737095056	0.074838327037678	-0.104012346361465	-0.0557494673338061	-0.0529301512826901	-0.154141155168974	-0.218038949746501	-0.0794719414239026	-0.0973351674543162	-0.217455744216336	-0.245976018507236	-0.234166259008436	-0.25283027885347	-0.425316948360815	-0.200252879351164	-0.258919111201262	-0.245537145548245	-0.152752523165195	-0.229531115679405	-0.331956864961941	-0.489338472897783	-0.262906952721821	-0.782177390742174	-1.99007438041998	-0.96401392261657	-0.925953110347158	-1.15923660938544	-0.757614408414158	-0.867395307838814	-0.891447729288742	-1.87356782910478	-1.36863169237001	-0.510949449570805	-0.607172307461342	-0.283866794716919	-0.0629940788348712	-0.181165605156891	-0.402548367023675	-0.0802733951078598	-0.167566670638617	-0.187820338108936	-0.157653914374182	-0.256040818477039	-0.139278774370684	-0.134114963328055	-0.235352409399753	-0.100336692829279	-0.220662984928386	-0.212051770347227	-0.225654173736488	-0.354875287788722	-0.53994760908227	-0.395101832328506	-0.394494783617313	-0.480646576870155	-0.374634324632678	-0.584940315257713	-0.502130745517986	-0.620833333333333	-0.693626704367223	-0.591997322200943	-0.631817338471452	-0.657187342648053	-0.740720090926213	-0.782138994737605	-0.810534175007422	-0.722176117763359	-0.815727621252771	-0.915894129950852	-0.84865956895157
-0.34575299201226	-0.429539875336976	-0.0630880297876512	-0.0875	0.0667161043202288	0.0186080731891197	0.0995859195463938	-0.17633640396465	-0.126918270641702	0.334353187662009	0.232689460497759	-0.113353362418473	-0.156567679834824	-0.272852578165875	-0.480015360737319	-0.645792578867169	-0.338061701891407	-0.444931231658306	-0.0329690236697894	-0.220649005951745	-0.0753778361444409	-0.0894984794678155	-0.0737711113563317	-0.0474512207502563	0.00443329313832443	0.233937685837718	0.305823446673534	0.564288093646835	0.423691589610646	0.734960607866627	0.810927809352004	1.19970623035995	0.940022080898659	1.27930179474583	1.19321793190663	1.28870076177393	1.55722356906613	1.18112886610027	1.18105551356803	0.995937494745268	0.900257815862266	0.999545764228211	0.870937886085133	0.937151275571738	0.708242291067925	0.573146364890853	0.784982282028449	0.607342407344579	0.471717378020555	0.533126976270391	0.366987921708787	0.457903931877363	0.393315733529128	0.28606715222901	0.175603219842357	0.156372155725542	0.00368284781867994	-0.0484710340188175	0.01008712554448	-0.235607302118488	-0.262731824046748	-0.416069478262571	-0.463280367650961	-0.394899251839395	-0.495540652334995	-0.43890430198549	-0.398261997925266	-0.567119787784744	-0.476099088674175	-0.543845982368215	-0.467866274932089	-0.498236689275736	-0.484352306072867	-0.448073227123255	-0.403384942035548	-0.347051567406517	-0.43697743900753	-0.233853586673371	-0.38384085653791	-0.395500436830984	-0.307907237577797	-0.238288309777193	-0.268098893987104	-0.103876616966843	-0.241560123164914	-0.0408957766004226	-0.0869581991249918	-0.0673670289007507	0.229724495808482	0.127482957763228	0.158910431540932	0.416138663075341	0.529829367823862	0.530437902417324	0.310029721794583	0.462523693902069	0.507972158967117	0.488080769977205	0.413916361582826	0.497348740051454	0.440600296865416	0.259149084445451	0.279686204345945	0.174462447939747	0.0189109086891418	0.100773590820857	0.1922734407191	0.201956720249495	0.160791480369347	0.204522214705063	-0.0559502884944188	-0.0241839848441285	-0.078506867197886	0.0355667331048007	0.0280494104820035	-0.0918371249960482	0.132179754512683	-0.259009194579226	-0.229725040815123	-0.505201152058525	-0.862449234053044	-0.648196179237736	-0.608440526341777	-1.37978286531963	-1.30721084249687	-1.00688494709084	-1.52329534116433	-1.75009300348105	-1.07068438044866	-2.36629323529812	-1.12874006848558	-1.38502764214536	-0.963653066275855	-0.60686149298724	-0.612821444018883	-0.669829777692804	-0.64553015705966	-0.479559076776386	-0.487930728161081	-0.686239805769621	-0.520365305483461	-0.861316515517028	-0.598763455067777	-0.939615959453917	-0.70753709459513	-0.786444164446416	-0.943842286643492	-0.830902603799675	-0.791859484038679	-0.923018947150391	-0.73729610537109	-0.81127222685902	-0.798765438024672	-0.856267909707431	-0.797556276693221	-0.918794999528188	-0.774122499967092	-0.645672828917052	-0.757555959532076	-0.767364345806923	-0.880905347887533	-0.761299109412388	-0.69421214475872	-0.785201473115951	-0.780537920133135	-0.705662522711527	-0.722136747078752
-0.632674488430069	-0.548128127762519	-0.512951784798237	-0.261735684432919	-0.364326208031464	-0.197554179607681	-0.223792852529984	0.0830225802311197	0.149071198499986	0.0750939261482638	0.639602149066831	0	-0.194211751675273	-0.927426033502968	-0.310268700752536	-0.425990408833615	-1.43505545684579	-0.836314513396676	-0.513861626266956	-0.4958510356291	-0.513953283249788	-0.337918909191524	-0.266101343652438	-0.308175383570957	-0.131921988571161	-0.372774283035256	-0.157881874251001	-0.0849411985729376	-0.137614301947157	0.496462938882658	0.398769474780974	0.655009927215301	1.16213344100295	0.760294195480665	0.906423308069968	1.22891596576952	0.977764847182359	1.05433122486391	1.06501608403782	1.04475821667897	1.00728415344812	1.13400849155476	1.06974871761577	0.974583184104473	0.829184989234173	0.959611802239095	0.758198147325985	0.987211038916764	0.67191862532434	1.01836021236294	0.655521336656307	0.607036886578925	0.686035764098383	0.587290541078876	0.513980216475707	0.564884599230555	0.373488312134679	0.22408366802946	0.355142402602289	0.0696545190318858	0.201251729514482	-0.0233464802386759	0.0079757903402837	-0.128113196236358	-0.19371252005168	-0.250967714646007	-0.167516978428869	-0.23	-0.234216697481628	-0.19468383219427	-0.110186937676937	-0.0842381734666394	-0.164666230484696	-0.116637470953808	-0.147465704557428	-0.147857995768075	-0.0751535313786952	-0.0325917699849111	0.117319661320065	0.0817898813318856	0.056178593233131	0.311071122903387	0.419841037038352	0.0668274886082497	0.243650367370453	0.549819490481006	0.72342462998316	0.457546469074038	0.756608724687384	0.821325640251434	0.703870227652118	0.781736917228949	0.849326326420044	1.04834801645416	0.812640613304451	0.705966942225963	0.932202116915673	0.935424468636976	1.07763181216065	0.863624065409829	0.812245033500484	0.604196282475022	0.583215383790743	0.495275461667555	0.530794071237831	0.492314588898826	0.476175923653578	0.466948987446513	0.486922122890119	0.220615188917542	0.168013405764423	0.139464802134742	0.115137398045776	0.24777178177517	0.294830947080394	-0.0804477308262045	0.148875566921606	0.020369082014676	-0.153132662757169	-0.574295484424246	-0.863725199446648	-0.351054748749705	-0.798023875121013	-2.13148850413115	-0.925876005095496	-2.69553916175392	-1.6250677125654	-2.22870728231294	-1.44036690626272	-1.56064874110296	-1.07527387885583	-0.998966563360125	-0.915088731974877	-1.01006300433551	-0.993693286080442	-0.822916677233788	-1.13282320319788	-1.01569482112697	-1.14588019934973	-1.36531973139506	-1.196623148793	-1.01428571428571	-1.40312152004023	-1.25703589310158	-1.10887199776981	-1.42073637061006	-1.08170142493645	-0.983072068537602	-0.937033443484353	-0.733683424173175	-0.81395692755648	-0.815724479969292	-0.823186460962063	-0.756186831475123	-0.69461597574123	-0.780245254411512	-0.593492688457717	-0.575176853632008	-0.575367011254658	-0.491048714691371	-0.411772329829122	-0.456309080682519	-0.382108550603679	-0.368711759332018	-0.468968305408439	-0.409878834244376	-0.442981589775182
-0.740889601603528	-0.612483397141378	-0.544099768173816	-0.6197555734736	-0.690469679127042	-0.327752765053172	-0.30354920524669	-0.191958744289502	-0.0526909078650834	-0.0767057078058106	0.0414869906822511	0.0160128153805087	-0.380187812615498	-0.414264827155979	-0.74090875493041	-0.811047984905481	-0.791238669379742	-0.809344648274098	-0.706207477221937	-0.582748893857316	-0.607171750204648	-1.19243385403158	-0.782523491103448	-0.68366022580506	-0.719092495506675	-0.73740637955245	-0.582814363772324	-0.683749022847085	-0.361813613493316	-0.364880232257953	-0.24657900971057	0.199114398360986	0.136490714576164	0.487088187047052	0.355932625911189	0.696073522426944	0.375022644243854	0.484164831865744	0.653142870813271	0.929206021865383	0.954404546511416	0.711894055077604	1.08502782487231	0.913013945145005	0.981611631553956	0.823837805081718	0.91643593392252	0.799375065930722	0.83751886418541	0.762137519693526	0.915170223119735	0.896266299672588	1.03240740740741	0.735588212501462	0.694581989722507	0.896955228993151	0.713638957820507	0.864355967678677	0.605296824275037	0.528123225596206	0.407549247393085	0.486301971402852	0.288299988062579	0.36483258951416	0.173415341610228	0.183326006097728	0.197873729977439	0.205777361107393	0.0459255895946293	0.173452252877015	-0.00276767371112298	0.00336077974833994	0.0478328388860617	-0.061378641026858	0.0435308661651151	-0.0148233574823317	0.0367717753384095	0.115593236529807	0.345992398418679	0.17038825301125	0.519368522570728	0.77581442422356	0.694994113527767	0.877328007929496	1.37187234089217	0.908586319800766	0.851268191727246	1.00496786568089	0.995697947179825	1.16605959929446	1.05190941148071	0.949218134252754	0.915934044905891	0.998046095756055	0.934457273110557	0.973447507911218	1.03117141272413	1.05893017088338	0.971914544658059	1.12328994015361	0.942321146979049	0.918536116554318	1.02571445950429	0.787788425965488	0.707713792012714	0.777214866971361	0.678680906959335	0.625487287679215	0.548757693316199	0.425590035867879	0.613591012732175	0.427985683349752	0.350739946013386	0.228662601589883	0.504672699640131	0.599922879885103	0.443010230712711	0.705615075884151	0.530936850664878	0.427948051618092	-0.0478599615151367	-0.0886510179083719	-1.15338184160497	-1.1606097213849	-0.574537880945279	-0.864957159386501	-3.33818910391645	-0.970432445064973	-1.03786969160128	-2.00831604418561	-1.71246212372681	-1.02393759164968	-1.70121799607136	-2.37593471911029	-1.49119343230987	-3.39200262649984	-0.92107463610065	-1.35606486840791	-1.19290638083094	-1.08715321998805	-0.862532333935154	-1.8747788985284	-1.08879927946695	-0.835629021796733	-0.896541935659629	-0.842385326996853	-0.831908099977353	-0.727624666530642	-0.708582997367866	-0.640687027824604	-0.621249135788832	-0.477886679025785	-0.53172626036761	-0.593057300350008	-0.417754988922013	-0.364434493427831	-0.335040651043515	-0.176829752182018	-0.160200375782963	-0.160348143611856	0.0161290322580645	-0.0749633702778218	-0.102232349618876	-0.0117760300796829	-0.19191508337376	0.0739252831260744	-0.121852392766467
-0.808164577330037	-0.867416610149184	-0.914121560254748	-0.786985256782186	-0.835357901035731	-0.941518405738695	-0.870508882370372	-1.3453727569537	-0.881952895052173	-0.544828787321435	-0.30451596070881	-1.55912344661599	-0.672919262810806	-0.930484210398471	-1.68417965965789	-0.968304303738077	-0.80176130116859	-0.881978142349978	-0.651513789294072	-0.945421945361731	-0.761977529916441	-0.896228907724485	-1.10966387669416	-0.981010456920658	-0.9749439864418	-0.981980506061966	-0.790923851022709	-0.752462648712473	-0.773173289027693	-0.850302396398986	-0.482728150415617	-0.585236736278416	-0.278861069609867	-0.148704479128983	0.0924804388989767	0.257617532263029	0.120791922071701	0.163890570343809	0.268635344758668	0.158438267048423	0.321526285625646	0.503934158551224	0.438853725736256	0.390380774803172	0.813741400146876	0.53121863224995	0.853876303503241	0.584503383096926	0.749249488099491	0.779293069301448	0.859848484848485	0.93911257885876	1.00390454650878	0.998951451950291	0.812989404613094	0.873493789612382	1.07933989979493	1.35454886644187	0.940360044509161	0.705772076621009	0.934269429496407	0.851864986839102	0.544332164721576	0.437409847901687	0.43791272472882	0.345466813670024	0.252901297342725	0.266900613976049	0.199587486669793	0.0835410745241619	0.461111574528241	0.114526105579915	0.229754569404315	0.193184506296619	0.295980010586301	0.224911725530121	0.496742636335202	0.654020804462429	0.821481992492404	0.909951069511493	1.05912689522001	0.564485487062371	1.17304435459672	1.13403975374303	0.85782237323504	1.11635480512942	1.06541613703841	1.09313390982709	0.90073316860979	0.910439632829704	1.07176573217321	0.92669146005933	0.938379031537604	1.13433219963162	0.965565121922337	0.993858693195776	1.19437525847805	0.82689415478504	1.07154758370909	0.991871197203722	0.90545786475901	1.31739934901157	0.928549267515592	0.761266505469686	0.699883666747556	0.919709009227449	0.862794974389262	0.763117818230385	0.563157860999947	0.818722175825447	0.715946111304511	0.507618676215403	0.662781068310874	0.509753356878093	0.648792811357344	0.737496273077912	0.547332949041504	0.542173047009187	0.435813633640409	0.386106883700648	1.74730561810947	-0.193909341401594	-0.0530744892434275	-0.312547544988399	-0.259753511456283	-0.605251583863096	-0.806751174543377	-2.75987344065823	-0.879675622659812	-1.7710056496634	-1.72716207535825	-2.42127970706553	-1.66668729360173	-3.30548922140214	-0.839841254841255	-0.82263378408074	-0.795495128834866	-0.770844534771768	-0.689202437604511	-0.566326530612245	-0.603670686391142	-0.523308862354184	-0.575328636097386	-0.567446490924325	-0.569907860911677	-0.576101353403001	-0.627093443885227	-0.56101574807722	-0.446990156267674	-0.282399622658343	-0.253533744165555	-0.274616292741938	-0.0416738129949358	-0.109304305963992	0.00491805922102896	0.00886379935648677	0.0385722502084684	0.123797946170595	0.444652411029697	0.383682868465621	0.333442964427675	0.415182662167965	0.247328936413547	0.528270543795374	0.303980009464185	0.340650411044231	0.710709626413575
-0.681385143869247	-0.640301040714854	-0.590525236843404	-0.653716431675	-0.674108464731175	-0.952658858418668	-0.895735556928662	-0.687911285406444	-0.613233903813136	-0.604919349463082	-0.475660906689875	-0.331347435051797	-0.763006449061752	-0.612863034578475	-0.586272058901207	-0.949177275328482	-0.407803773509956	-0.917097006424031	-2.14591391347933	-0.615840287135601	-0.811775417320194	-0.924662100445347	-1.11668433955577	-1.07121526936284	-1.00697101152721	-1.11810870865834	-0.885411580625554	-1.02234285086159	-1.08316264321624	-1.05938763362302	-0.882298803383059	-0.858132883331332	-1.12917914315693	-0.83075322675117	-0.403570883647568	-0.533826233440384	-0.233787449737556	-0.439072040284697	-0.336204474499652	-0.242962705607793	-0.114542741727879	-0.0505112066632996	-0.111247784413325	0.188548861436076	0.0753393202010116	0.344064356901643	0.325119720098618	0.467202253439916	0.471488634044795	0.80572759471751	0.503787459959887	0.653615585289498	0.840306955609194	0.902936100786439	0.895871899476907	1.05435089122421	0.796098817524842	0.977524641220392	0.89609319740948	0.800525480657776	0.659392017070535	0.625718365238376	0.792904610822331	0.366919191680462	0.319779573133282	0.475670712008451	0.411610931459847	0.254765147595966	0.406051265093548	0.396176766844571	0.214667827977299	0.141176669976371	0.177583200571442	0.292153273734072	0.430628160977449	0.430761720293441	0.66166300661442	0.540265862085842	0.890708207614094	0.848545797249606	0.815143484338271	0.907579374863086	0.748316811044468	0.726729701372111	0.721162180639191	1.05901784953198	0.977222655392376	0.992734831149345	0.901751645376555	0.824406083232603	0.875985403617222	0.902905417074463	1.05940912374166	0.913565897462587	0.788009048074417	1.08846009764127	1.17711590417081	0.883539848320093	1.18543402898349	0.954623395208025	0.93834311681711	1.01241872923216	0.897945416018844	0.703619906798851	0.923483134619445	0.630904925992043	0.517974126862453	0.576044292110815	0.405144350449609	0.549101929664461	0.485109918114505	0.473746607206957	0.429378592062537	0.324072702231113	0.53784031771609	0.657943268270369	0.491554490360391	1.0704810992963	0.58925565098879	0.265214088546585	0.2398868001392	0.15078387991796	-0.190187628240014	-0.363318042491699	-1.32853793879975	-0.414224298462798	-0.606638898100157	-1.44315359809423	-0.744065914562032	-2.33383986396631	-1.75536202634123	-0.639555637620814	-0.826868865789565	-0.557924243315758	-0.386860758687756	-0.393749615479079	-0.340066992239068	-0.484945141469715	-0.376970379030855	-0.260152951186508	-0.310934206035453	-0.399877774622286	-0.377467583472145	-0.35165681967482	-0.30664510644057	-0.324277329380499	-0.115374742180051	-0.140551657380376	0.0457695863650908	0.0635641726163728	0.14161657484904	-0.060390042824417	0.257326691928562	0.527496002373786	0.44904342774391	0.367830974046728	0.683966929513338	0.630663333236938	0.986036426475615	0.903027840270183	1.00573743724618	0.89655474396265	0.960927766995092	1.15008573027531	1.25325662731663	1.82173683598965	1.18289256619013
-0.138277160154143	-0.233593928713143	-0.296937278442307	-0.377579841492016	-0.667082279909682	-0.705243518972441	-0.364176989832074	-0.763913303923686	-0.228846432472024	-0.132232935129445	-0.377232275177161	-0.449238959194436	0.0265747001726367	-0.540222433612098	-0.880771012101089	-0.445409654732011	-0.453989559068139	-0.738231849581325	-0.524404424085076	-0.667328669387516	-0.417862116006679	-0.879724114889153	-0.590986214629709	-0.874303705214855	-1.14788690596868	-1.12933326577765	-1.04063123484289	-0.896412102858817	-0.956081490442768	-1.08551979024479	-0.883842593561048	-1.04539619326024	-1.05969127667064	-1.14466139519071	-1.04423046520716	-0.952354443432882	-1.09186818256288	-1.00041999376983	-0.81319683310987	-0.688864076524095	-0.672098859712678	-0.621957327475932	-0.373306741832059	-0.245076782115792	-0.196352753191756	-0.00859517705215661	0.0226339365106296	0.233700785235958	0.150125783037015	0.236427773613586	0.436557908549909	0.518141619851598	0.631965779250673	0.382838790283471	0.559449554240086	0.822179834766496	0.77640014014848	0.821790165223009	0.685129018286111	1.01387728767911	0.740334687711952	0.872594426290396	0.888959976803005	0.468600442483641	0.69818102767466	0.679575352774453	0.403695585702349	0.372251192702644	0.516752326586893	0.721048248772179	0.532648438565334	0.837694856894398	0.350569764332102	0.350830683418983	0.550750114002162	0.530645664665765	0.405694603884246	0.578133401078826	0.818742381211287	0.620079375240371	0.67368443265623	0.693223935194706	0.665521780596556	0.57105366890421	0.467482374511413	0.750009469637187	0.7125027488585	0.532772814698879	0.53866223631411	0.664618288187335	0.740209851411874	0.649734312987875	0.832209048025383	0.776539170373325	0.711172353708345	0.514238338702325	0.616657178169546	0.551661440176874	0.805342481467056	0.591111999459017	0.500370233297676	0.527615605859695	0.507072487049443	0.476111760514893	0.407641064146076	0.282393585028666	0.22497949984347	0.565327802147542	0.292129742147607	0.235933788699662	0.343791969354897	0.434120085044272	0.218160183533876	0.193203996221979	0.270398718200022	0.593543240195398	0.28988718863131	0.386764708082034	0.228575160441247	0.103020422961517	0.0998949027560398	-0.0260926787952146	-0.0636526405403494	-0.425016585257988	-0.311555980103557	-0.471994883603192	-0.481387352822985	-0.728291321627719	-0.26562660124543	0.0710995573743151	-0.244526700150749	-0.136459276051936	-0.197745265693434	-0.176556137886612	-0.0557006651896017	-0.196116135138184	-0.144620305212437	-0.106082389180422	-0.184293893645425	-0.130487283880191	-0.22112797605079	-0.0366497169755234	-0.0470952519913784	0.0976531460833858	0.158543406415822	0.194221646751529	0.421099955313787	0.151429193165456	0.804672686832992	0.455851413849899	0.513376804348661	0.440357759113803	0.527644853011086	0.697353922652135	1.06220971266705	1.03413947049924	1.54562890439115	1.25238736218889	1.42857270180743	1.64960239591377	1.61314304488826	1.37071329132219	1.44916783451311	1.48924731182796	1.2007265572451	1.54395169874986	1.54174340936345
0.115642211721075	0.225377440872168	-0.0550081968320375	-0.199594983617365	-0.272643293196582	-0.268656117942039	-0.590315736542987	-0.625517537203484	-0.869196838842669	-0.901196258388037	-1.01126796128346	-0.255689789365677	-0.48670160574902	-0.739375259347235	-0.424186075197657	-0.528457380362595	-0.0831028119143167	-0.191366386154936	-0.45364378418185	-1.29623784782714	-0.321559847142204	-0.395375567126321	-0.611546133287717	-0.501004460813943	-0.768198382818401	-0.580944116683026	-0.737711514632664	-0.814879166571477	-1.00139065059621	-0.919204548529961	-0.798484318327457	-0.874199099573234	-0.847855073174788	-1.16828848587218	-1.14570945276285	-1.70668273485344	-1.06702708401875	-1.05531237580458	-0.912158932202155	-0.916611406533999	-0.967082529458852	-0.700190757544962	-0.69954755816955	-0.640682548619648	-0.728945544703346	-0.421436505871076	-0.395786469722157	-0.325005622983296	-0.368250249400371	-0.163774541102943	-0.121666065848072	0.141450226576742	0.0219687387581873	0.189888088245382	0.269431673639336	0.49851268078651	0.35818547385906	0.507797712331038	0.472059932328666	0.565272650614878	0.397747564417433	0.374185623658073	0.439470451797045	0.376167050876358	0.356508260812031	0.235531174235895	0.517233583706475	0.316325111799047	0.38427137573065	0.14903157229439	0.289075794238838	0.0611111111111111	0.174801474695025	-0.0332779162819861	-0.142357866869152	0.038426027846949	-0.0350428075740065	0.112571816157968	0.110883190643186	0.180893651323105	-0.00433571284740815	0.152909433862103	0.189797592074833	0.314970394174356	0.225912443572292	0.17117121227366	0.22032322731615	0.120262799841185	0.24657933689682	0.232335085247008	0.173235919372063	0.210468228006034	0.100665011484201	0.0836899174752918	0.209848085859315	0.105322733732527	0.144259080305579	0.229415733870562	-0.0506329941777966	0.0164621599441598	-0.0257352941176471	-0.074331355436784	-0.139383696587911	-0.146630692252387	-0.0672262502531489	-0.111143423838161	-0.108150896808543	-0.118048041162471	-0.124206885587517	-0.158679636808292	-0.109226023808203	-0.0526777581150019	0.0317220634287258	-0.0268607654675127	0.071979088793499	0.0167506302543202	-0.0704594848625236	0.095632471578712	0.0972663247869433	-0.0108287020456053	-0.00703667218201249	-0.0703179938078765	-0.0910849064169863	-0.152289151708218	-0.249855449539809	-0.0172260240637389	-0.221341219577084	0.0516397779494322	0.0839921051131616	0.176776695296637	0.552428377001599	0.903507902905251	0.257712364178753	0.105705293148905	0.111803398874989	0.0581268878063514	0.126346567620579	0.0739126177356254	-0.0214145036611999	-0.11821609265781	-0.103479090395707	0	-0.053692484417122	0.49709581280096	0.340485828440899	1.47152234331418	0.635593974841408	0.958425393534978	1.1489149714719	0.703882383259553	0.789943858407057	1.01707642015949	0.79183928689146	0.864692030547471	0.932432449086176	0.689312349484263	0.779112897441609	0.994369901686659	1.44298940745736	1.62910512751127	1.06201564859076	1.20400658028727	1.73361990576372	1.19429281912517	1.34921081360618	0.914853693477311	1.16540723132576
0.377468456426745	0.194516592474601	0.182608971809618	0.257705426795467	-0.0270765180536941	0.240995390277591	-0.0974064430044136	-0.393339077787303	-0.222523949750494	-0.158878514190775	-0.242832365308452	-0.0508492836180921	0.00614341483978738	-0.305447311274345	-0.0270319639212187	-0.0569110393224472	0.0340965453493738	-0.0425115150948852	0.3770505295417	0	0.0734968415259167	0.109155089736307	0	0.136386181397495	-0.278581603395786	-0.43464342883148	-0.428135547452534	-0.298807152333598	-0.589404496775104	-0.511217187410766	-0.606253268922825	-0.402854729919724	-1.09296879972513	-1.13928816727371	-0.767243631904283	-0.885255031382615	-0.862433671429905	-1.14624397492221	-1.10524563574182	-1.15206450590238	-1.09181392500961	-1.06246724429953	-0.938372676226221	-0.836975952482439	-0.845783507129716	-0.825160622155481	-0.83597405340732	-0.769495772143767	-0.690236770251661	-0.804762499064627	-0.628108707108257	-0.631527497004003	-0.40508136107566	-0.314549163837051	-0.168554523422375	-0.140232717382558	-0.0127674602693746	0.251426789350161	0.117959052500774	0.0258234026018637	0.119697474409935	0.185185936746912	-0.0384012288589855	-0.0436685386314793	0.156692149348712	-0.0393647910811108	-0.0683295718594253	-0.186650589121013	-0.311187957132071	-0.298208672958777	-0.487663013860947	-0.479159892831767	-0.677193236376146	-0.604566527249943	-0.648187608501916	-0.761386987626881	-0.499617824602112	-0.460110200756227	-0.45386271470559	-0.470948186853353	-0.298341357580674	-0.266221499757462	-0.152263558489277	-0.172145712527101	-0.183375432869967	-0.212578836422199	-0.188162676324517	-0.198479065379549	-0.210946580349772	-0.17356214689124	-0.321885622890233	-0.315898875895594	-0.369384359705179	-0.517066640682125	-0.609279992723763	-0.678637960253557	-0.512601868191181	-0.56474346847501	-0.639111916511277	-0.637437668581628	-0.597187937581105	-0.542030332332587	-0.545922919552624	-0.437916819281512	-0.483425186386167	-0.487708802558755	-0.468784476033664	-0.474882927725397	-0.434154787113698	-0.451096854448159	-0.293478260869565	-0.35713247493215	-0.240676337225267	-0.126223166562038	-0.118868432735841	-0.182270654144122	-0.165352735859356	-0.0967096210780576	-0.126898675677648	0.0227096842251717	-0.272384926872059	-0.244954072230893	-0.414118222780675	-0.124865054478635	-0.0081638773648534	0.306839400708739	0.262372905512894	0.319082688584129	0.757527714662893	0.731072988002624	0.733233355867406	0.411828856216158	0.386978649601661	0.34941359554041	0.452451728745642	0.0875219589554889	0.133630620956212	-0.0690122418038067	-0.0339465573807207	0	-0.162221421130763	-0.129844280239577	0.0374765844497931	0.349699832570347	0.514650235465666	0.800640769025436	0.723225245026214	0.963738849304853	0.6985354731357	0.877058019307029	0.995375111346793	0.685263922244804	0.614978867015345	0.813434335668449	1.06141257321641	0.605356196400632	0.681540293853294	0.827738108304704	0.900048377993423	1.11808879299437	1.03375516086756	1.04562627036703	1.15614576416204	0.867961596816971	0.931546460214328	0.858342069790627	0.694844738733749
0.910008641169394	0.486311400014532	0.52786150730834	0.428571840785978	0.450202168294606	0.265716366300393	0.158378066789988	0.0938324744869293	0.180361083612646	0.250488016948564	0.0193166852321564	0.376696764637935	-0.041000925459905	-0.103142124625879	0.123979574766772	0.247959149533544	0.0931156282866301	0.492057256667902	0.234142680872243	0.37424059428256	0.343203236491822	0.610042538462833	0.76007817551305	0.357029241824913	0.139049614604419	0.264008448405526	0.786694051434449	-0.385439855839354	-0.388292368288334	-0.125932644048334	-0.145590309831456	-0.24670385267389	-0.306061706347548	-0.365402127373755	-0.480001706675769	-0.591147063287406	-0.547693568820674	-0.836224675959442	-0.795381579706974	-1.00244266885834	-0.858859100896849	-0.807157317327807	-0.808023381910626	-1.17822092045511	-0.920319626408881	-0.878486295228306	-1.06807746614382	-0.901548308107698	-0.782291762358575	-1.16934961435059	-0.723259838340943	-0.573353090367329	-0.504838680522989	-0.587825333424113	-0.439713489918577	-0.445040832500337	-0.0767898831868109	-0.376807645626537	-0.42015881983647	-0.224974940271955	-0.327488415183668	-0.288444418574378	-0.258262666181318	-0.391649531778473	-0.535406743277601	-0.583274741510182	-0.488508651467124	-0.362353052626869	-0.812373543118169	-0.775940289798985	-0.736032857109224	-0.8257354263558	-0.851921547694724	-0.765730732760254	-0.745334604646657	-0.877670995826372	-0.719831162877094	-0.734025274393379	-0.694950913073405	-0.686853444651909	-0.739668702615227	-0.57330469655883	-0.608486984459331	-0.468842539699776	-0.412614617250069	-0.604883835375924	-0.575615174899444	-0.663157497472391	-0.684505732358037	-0.858405404383577	-0.817860820109531	-0.940031983880843	-0.906381695411915	-0.763900817497613	-0.793525267030384	-0.863642876670219	-0.831453490349635	-0.886568245294144	-0.878333504773487	-0.882041163928207	-0.86127336447853	-0.841688385643754	-0.809944682262623	-0.806265556906496	-0.758999348558781	-0.696750293428117	-0.716179124696363	-0.664063772052511	-0.604674246873438	-0.610617961659607	-0.601769918123237	-0.498932003052506	-0.308808484267682	-0.438339463515764	-0.249616903175649	-0.323412104192424	-0.473070492755522	-0.244331446503489	-0.411748010123983	-0.493333341562242	-0.457531903847125	-0.597109775827013	-0.528422907556788	-0.318261710242502	-0.0768361248857825	0.174489804719693	0.746202507244636	0.784985570594171	0.697368421052632	0.212719779267763	0.61657602058456	0.427604659330147	0.358554394145789	0.775314886057106	0.165146966924125	-0.111664291806552	0.141200901923642	0	0.300758328711204	-0.233954800089352	-0.317744454651121	-0.450834817333716	0.209656967344384	0.0469610671512407	0.0667181245205145	0.204124145231931	0.325481821953681	0.215510914174759	0.153848847207624	0.391820415982641	0.314497206383406	0.19515618744995	0.533891952388312	0.13209898731687	0.246287718394784	0.281810740095339	0.24880667576406	0.486805060231163	0.471326622001639	0.534863704723836	1.23307480754405	0.698783136846064	0.651617588565237	0.503527859220216	0.481189800558027	0.382044802291866	0.3629592201929
0.650725255798971	0.864545584377901	0.563492063492064	0.645234937832725	0.935892437430564	0.48173738754222	0.375054988401409	0.374173525928582	0.426655167593962	0.365446264113202	0.387016970010687	0	0.327549082205886	0.104621107635923	0.152062167170417	0.302733589647881	0.11025309741263	0.258624328970845	0.658486397766393	0.580624255522368	0.286049605745298	0.265684465662029	2.60108847463908	0.491539152311424	0.337373884898316	1.3772342551463	0.288189798021711	0.49443584093877	0.354503095487334	1.77181715086421	0.107716861342351	0.162088179694622	0.243110707248866	0.259878806384019	0.0991353129132438	-0.063071993618931	0.0109454795337415	0	-0.410024215804822	-0.327294635576688	-0.848301953723338	-0.568340271737875	-0.615052415395802	-0.571612515240796	-0.758098043578903	-0.58925565098879	-0.849142408869111	-0.903562460913991	-1.12577221128917	-0.717558681207832	-0.870551136600904	-0.826165249576526	-0.614091228475579	-0.506766911973303	-0.791390986927197	-0.616551126189931	-0.732097943589378	-0.529532012972142	-0.93165471304778	-0.814924748759521	-0.830574071465777	-0.660345491314769	-0.832545415056661	-0.681153317513959	-0.784026863055636	-0.755409127818591	-0.656677663779506	-0.76700512165125	-0.809584502467861	-0.95941194556667	-0.835440318823427	-0.879839968236614	-0.916909698811835	-0.860348309761504	-1.03531252058582	-0.72408767467819	-1.08813505635773	-1.08236126386332	-0.766261564632239	-1.01034678598167	-1.03214634958252	-0.906379366618086	-1.03873956788986	-0.887891973895951	-1.23604596719844	-0.964964302256303	-1.05645133807644	-0.970729768383238	-0.90939790960953	-0.996870790686809	-0.994106538436501	-0.903311807861617	-1.00310746856752	-0.896547030407635	-0.918811049687823	-0.981141792843744	-0.948427962126373	-0.898006642070948	-0.909248986232755	-0.895262526351036	-0.950169098957875	-0.93466658285973	-0.861346907638151	-0.903242021376044	-0.869593689741765	-0.759612464155517	-0.781633349041398	-0.682679034724099	-0.734051507130307	-0.675321445613847	-0.598998596628088	-0.552494529462633	-0.586357372951828	-0.452927743321003	-0.414578098794425	-0.562243373315719	-0.397891785041595	-0.43125	-0.335578027607012	-0.396606186252668	-0.397678720182488	-0.474303706246408	-0.522123144133404	-0.438061245243427	-0.270464346102522	-0.011579473428471	0.185027013631678	0.334428027029969	0.117314664580931	0.022196204884391	0.140817484984471	0.35557950110938	0.163902517026796	0.260052015605202	0.0425542617271981	-0.130208500534938	-0.133234677505298	-0.310880914179029	-0.189535626375859	-0.396077656577799	-0.413196935270669	-0.380370460457817	-0.433658507921311	-0.131139056841581	-0.0199840191744358	0.041316814406865	-0.341930744747164	-0.113288068990755	0.0695048046856916	0.0350070021007003	0.0209564871153977	-0.253215705335467	0.058750165745059	0.0385722502084684	-0.158830456482248	-0.0668442285969576	0.0334379908383679	-0.0370910083600679	0.149440644416015	0.0411595483811359	0.197300115661746	0.0434745254633236	0.0762251709072659	0.126484360754041	0.0480986070243882	0.0261194029850746	0.0773869573417044
0.795161114596077	0.576606453206655	0.599509651687622	0.965673832904824	0.829204480917932	0.628911120175412	0.705954202129916	0.468365842931043	0.314541444153495	0.277907362283303	0.538173137395891	0.209165006633519	0.38189830269762	0.132314031006241	1.16429027630885	0.0808135229794045	0.718724013547811	0.263067026918291	0.979001608239828	0.544581148637171	0.667819088676226	0.784293490391045	0.536662119521767	0.45406464164828	0.344562888466241	0.56789136741136	0.372787591310781	0.389365227405976	0.986600035287669	0.133465787267032	0.362982406569853	0.159745224232318	0.441979999939274	0.251346267138224	0.343144511248932	0.109971479845643	0.233147146869614	0.0916227227098841	0.0243396191755618	0.0488424927133112	-0.27523527782947	-0.248420704345687	-0.285545772408141	0.0395834860476945	-0.194845774994116	-0.315155775562894	-0.111759751245423	-0.204884386765557	-0.330103066825656	-0.417499803677549	-0.274336320356359	-0.153245893446238	-0.215293778207231	-0.499783877232177	-0.371533053463553	-0.625	-0.468597486574782	-0.660187716418399	-0.759576656532443	-0.629929451851868	-0.706367878789703	-0.709659705878915	-0.697376802843839	-0.724090462240945	-0.783152395146544	-0.781319519775316	-0.706624498455992	-0.706787411717193	-0.780254177166869	-0.753588109457168	-0.868966295231756	-0.85547295338888	-0.857492925712544	-0.776436568910186	-1.02834957187991	-1.09175912384377	-0.882135175940124	-1.05464141703165	-0.91730342226153	-1.22933259053866	-1.31407352448113	-1.47935432153122	-1.1303011303017	-1.10927427536629	-1.16637143180525	-0.979383992905966	-0.986006862304234	-1.02749367065848	-0.956449791279403	-0.988151135917421	-0.904799763705701	-0.885140992312065	-0.872880182025378	-0.92208122278592	-0.816364136700583	-0.827664077595775	-0.82310586569656	-0.892160668682783	-0.873152896767112	-0.873527559386467	-0.848734283642108	-0.853402676558474	-0.819365518550095	-0.830581783893184	-0.83717454468289	-0.797478192423658	-0.686593382558391	-0.697160231699978	-0.63182710784639	-0.598311679643128	-0.532181156390174	-0.469254922173035	-0.277209025642788	-0.182034509926784	-0.091901827761726	-0.2381151423314	-0.121551878994339	-0.190159707313916	0.0174077655955698	-0.179605302026775	-0.0729068604245177	-0.0986927542439654	-0.0792918809270683	-0.0963232018426096	0	0.0379049021789452	0.245202413533155	0.1167268157774	0.222911285030141	0.119700782605822	0.147313912747197	0.249943432514266	0.0618688224889746	0.144739063392301	-0.130599330320888	-0.114944427027616	-0.709740335111076	-0.559199054954396	-0.870043849293925	-1.68404657350571	-0.949479572094867	-2.66258225455949	-0.460366936544074	-0.415593268507715	-0.470828348824903	-0.391871712169095	-0.455736028679619	-0.406847527990559	-0.344682281007245	-0.573512006361972	-0.381881307912987	-0.427352161723642	-0.420896893563421	-0.415920150995777	-0.452164163625917	-0.317374549891065	-0.372926696975843	-0.249039758646605	-0.277605610226166	-0.350031235590787	-0.314433259345382	-0.216776385617692	-0.310251914427406	-0.258620689655172	-0.279570538954474	-0.38900721186714	-0.353302554527223
0.345536845359471	0.399451992429343	0.336507386982964	0.485610583649787	0.406394278914936	0.414118222780675	0.335748823865807	0.571594273238581	0.557415935056428	1.04909949771104	0.699861643527883	0.0627364332609771	0.341635328100506	0.211201991687275	0.520265981714472	0.668043450145312	0.368528821211438	0.420048008230139	1.03602698007121	0.342290039872447	0.675135601792766	0.606421153231845	0.237859846828268	0.47687793487101	0.934582941012643	0.39138990634975	0.661547183446446	1.88293774338254	0.0822638304943689	0.219819460771492	0.267558694694428	0.462072785806326	0.122305323402153	0.743414585007961	1.0240399006488	0.882986540305845	0.273798566562774	0.868973525548782	1.03719791265808	0.818179006091768	0.791158247475826	0.66551907779991	0.737366360994857	0.651383008767042	0.448274098756926	0.397941919456844	0.34426743512803	0.285027419181309	0.171853549179238	0.112180441354945	0.320028448237599	0.131482248609257	0.236935236168676	0.147058823529412	-0.00535165067688001	-0.117073226447712	-0.244948974278318	-0.200778813423891	-0.31307929988846	-0.562821176545159	-0.6006128001764	-0.572701466703783	-0.670070334273622	-0.605530070819498	-0.593697315639107	-0.647732157502665	-0.803660658381904	-0.913002079370505	-0.721125263058815	-0.663151709080137	-0.839858107586046	-0.667631911233223	-0.642140839813221	-0.698951453802692	-0.577597270184309	-0.789557264168137	-0.806044643257924	-0.848874687627165	-0.788233011452003	-0.799914546217282	-0.784256746199144	-0.926284371010389	-0.882225334526561	-0.918588524884118	-0.844986629388983	-0.981604559972407	-0.975916425024555	-0.918667378010374	-1.01881803874805	-0.860707646480208	-0.978557464434461	-0.695054492139253	-0.664175288967265	-0.714077726990032	-0.639291725471565	-0.640754880447131	-0.552450119149686	-0.621862337196134	-0.66639093756758	-0.599511100376076	-0.639789108671763	-0.658570888154432	-0.609575815277973	-0.525627741805476	-0.590066967291466	-0.452467087859472	-0.405405815561858	-0.150708850640082	-0.21048071040818	-0.184302445193621	-0.104793941911573	-0.095507180995052	0.134332098851894	0.374531671027618	0.278319255441324	0.544079920810907	0.184158776902181	0.337080388640154	0.30930790176113	0.440039116326699	0.284895578919212	0.251061408971376	0.16829516582445	0.411415976641411	0.192363412209048	0.347992609417428	0.619512154173301	0.409070040832213	0.423925064208166	0.370674019701784	0.382519372364477	0.243105336220696	0.115207509193675	-0.0329489738729054	-0.28915746598312	-1.31266951888995	-0.633054164947657	-0.965948901797278	-1.22272073729672	-1.6738897155013	-1.17098982850415	-1.32240624550313	-0.95150393041712	-0.959373882775229	-0.657793514480272	-0.752296860255688	-0.724663102428886	-0.741400207108804	-0.769263543286987	-0.931023928562288	-0.605825956530203	-0.866676121040082	-0.626289991052517	-0.676166086993852	-0.714631721172097	-0.696216501081608	-0.668983745099782	-0.6078637050099	-0.62693856692293	-0.767319066717984	-0.565282712051717	-0.76932181862083	-0.704361412912434	-0.609338489188844	-0.771467822806639	-0.610139087096573	-0.672781806837926
0.0888205362319409	0.165493192061685	0.235165230168493	0.350619502303625	0.527706306016357	0.507154606115513	0.406702819635282	0.457803001833154	0.656507677793894	0.677818245266398	0.526407598378777	0.839664201465694	0.615520900848577	0.056517814569876	0.627035933127797	0.725323566482074	-0.0142784312292706	0.173487350314547	-0.259587065825583	-0.102195226061519	-0.200943154301171	0.232987748442943	0.120162976042772	-0.0556819619887239	0.105059638271883	0.515249751029608	0.528016896811051	-0.195587914751632	0.329252303934259	0.170454545454545	0	0.123893016343211	0.525574734342992	0.510838361527407	0.155881574987427	1.21281462910779	0.745504325292031	0.992046383068894	0.575786864560199	0.779326245926801	1.38018543637836	0.695763682709549	1.49164338901763	0.649026854041641	0.926822443077534	0.88700844920322	0.89566858950296	0.498832082193632	0.788733360191912	0.48695171814714	0.475809564976598	0.561879280429026	0.377288318021221	0.515103989607138	0.298940369973892	0.220275712702651	0.141317213074863	0.166064050443382	-0.0182802832369027	-0.0900003673491879	0.0483713698271229	-0.0467130824177287	-0.0823321258043434	-0.0975482098738649	-0.184520782823564	-0.137707434611964	-0.190037579541243	-0.287743220612496	-0.394853422012197	-0.332296524186151	-0.350373764728085	-0.288336313897545	-0.367038284242524	-0.287394972479495	-0.434389177023334	-0.36802480954721	-0.361347070593296	-0.437997837053059	-0.474758410567309	-0.403428494741554	-0.554758736692515	-0.536524936822976	-0.654774245890089	-0.711559037874427	-0.533934030234573	-0.814407085275562	-0.525799687147857	-0.647065447766834	-0.561378560860819	-0.585605274097821	-0.577142914796135	-0.456562863656047	-0.383334015665759	-0.537311828189946	-0.483093810382238	-0.321348198694919	-0.261995932243443	-0.349531036821278	-0.291043768499973	-0.374291784070452	-0.333772507876013	-0.354609091332276	-0.183378228291096	-0.0989826795464865	-0.0162908803112769	0.0674606751765248	0.375154289247425	0.198318955047395	0.372706400502607	0.294922032184342	0.492622337776889	0.445422621500312	0.658300368372979	0.946812142346047	0.97211669004979	0.908030412909849	0.921330472879081	0.878465011419312	0.532302313171799	0.725650683839002	0.461111574528241	0.448078493439694	0.499745554251143	0.303426178618221	0.437982791556807	0.276490773175176	0.258707261908571	0.465331511219854	0.423860584009419	-0.0693375245281536	-0.266964778990437	0.326850723341462	-0.884259517119845	-0.39233704049995	-0.771254618910237	-0.79318105718746	-0.852436714160266	-1.12626581273634	-1.06439208640198	-1.50570933497745	-1.03094276650301	-1.23768442872084	-1.09645659149625	-0.968290599541016	-0.904705368215912	-0.821539405906677	-1.01111597113701	-1.05182618174708	-1.08895489276518	-0.963771218615736	-0.963294566793457	-1.08186401479886	-0.896510199219938	-0.914479731627094	-0.823031239908739	-0.953443779381827	-0.924014969819878	-0.776487989830494	-0.926408482481942	-0.911606284892159	-1.00274635321204	-0.941029435494678	-0.961162743369708	-0.863189134304857	-0.757710072794287	-0.763782381683453	-0.717753059136399
-0.173762011714229	0.0279946255477927	-0.145488204602454	0.0104541674697863	0.072200018786997	0.393533061294967	0.362479300012915	0.197655063471077	0.412561476240281	0.14727507216689	0.178156706054602	0.168061391121839	0.188982236504614	-0.0147122471584125	0.204730756213331	0.485071250072666	-0.137157694957	0.0789473684210526	0.0674199862463242	0.0912331247822062	0	-0.0543155118283426	-0.409196603682284	-0.426745906794098	-0.231900361745681	-0.294501608710342	-0.780423220236664	-0.438301457641221	-0.310694254952247	-0.171190595815581	-0.189159043228512	-0.281466887280499	0	0.277477527523479	0.298060298031873	0.351382110749967	1.10397010829098	0.484927205154843	0.657927467109375	0.710238386423655	0.556157116978812	0.912624173952719	1.75777753425487	0.971238191792164	1.19900401144826	0.999615978614215	0.871495471760166	0.924445881080659	0.679608184140404	1.01888021038633	0.862270447414137	0.99216135276081	0.86828322999493	1.02701926863035	0.764129785341057	0.67107596223989	0.957435350034116	0.73954033774877	0.723252156524411	0.479740821389803	0.558762672783738	0.591423035413007	0.456235026756782	0.703568760082225	0.367954176861406	0.185790133904385	0.122860395043478	0.482950091520068	0.191694399164425	0.501485887376799	0.118484742991042	0.26937401188059	0.394405318873308	0.18979182345479	0.0801783725737273	0.37542271853872	-0.025615775978928	0.121660145905589	0.198365925913492	0.0738495239084239	0.0903286716912405	0.0294464279644716	-0.0376124832493888	0.0425704755318958	0.0473428811458972	-0.0779579442869107	-0.188126832400709	-0.233633543631116	-0.268172200805286	-0.264753831543572	-0.169859653214886	-0.190810021199007	-0.269091055537061	-0.0827433217259512	-0.117851130197758	0.113991167439831	0.180877741804138	0.265461482437129	0.179121938364397	0.279941684889506	0.323021834123181	0.474680424201659	0.427241204390415	0.707106781186548	0.592148581052919	0.646380682711178	0.661934821279481	1.18612221960284	0.629152869605896	0.997026692780811	0.790925656482272	0.883427278529449	0.796519815856776	1.0578240273553	1.08518656392419	1.287114273816	1.3876871677996	1.15293959450617	1.06294792891992	0.66056067761034	0.613010298267187	1.06771542733363	0.570469810947076	0.364819853050593	0.44908646948482	0.174253758839331	0.0585636851249945	-0.019389168358237	-0.219172017422104	-0.286767824931594	-0.719344768905512	-0.726647948720225	-1.02936753553812	-1.15801717944027	-1.24811115568832	-1.38807477909394	-1.64060622485919	-0.962124243592941	-1.25	-0.991430861726433	-1.02388227429532	-1.39457984395891	-1.61458333333333	-1.16647314565268	-1.24520796984481	-1.4445215814511	-1.33778411045399	-1.06961052101532	-1.46666666666667	-1.1906671986887	-1.13954714224531	-1.01624082444953	-0.944863801877572	-0.960533342089216	-0.934022185938865	-0.94461697407531	-0.879426979837154	-0.892120688601963	-0.729119522723768	-0.763792889628067	-0.765319727770221	-0.573944043183551	-0.757558085137656	-0.577002252208802	-0.509302436361789	-0.439999482462581	-0.372863399728797
-0.351263647755844	-0.550768517251994	-0.232770494614963	-0.194516592474601	0.0718969605222003	-0.117427312790397	-0.145029008702901	0.0923855294954114	0.0106819075659228	0.00768050061291165	0.233424890461963	-0.0359597476114038	0.024883630089672	-0.122634253534552	0.125195771459034	0.853874081098753	-0.0304290309725092	0.517701367471975	-0.0594321638812746	-0.254493299279644	-0.160383256967946	-0.189736659610103	-0.189456471218904	0.0421866245542283	-0.13572975961581	-1.29684932888065	-0.761524575253392	-1.15483721359289	-0.762375536045487	-0.895429840041301	-1.07799333952608	-0.648075160785498	-0.658583763936937	-0.608313700393605	-0.449572922802958	-0.258688366754758	-0.165857685772546	-0.0179412488979214	0.0826825994442044	0.61949108051504	0.440427196264027	0.453344367833738	0.718818290981619	0.599076578505269	1.02774023955472	0.619738808270218	0.999151082216968	1.74285714285714	1.16088614337114	0.923056556206051	1.09651659044484	0.988799298308257	0.916250466162913	1.00795097445687	0.866885823126197	1.17764003988457	0.783543293102493	1.07677096914309	0.955133865881839	0.921437781582597	0.701264364333076	0.563376466301963	0.73425502026381	0.749457594988994	0.692821370773327	0.719060008002475	0.778962198557868	0.755631177461801	0.678866758287158	0.909368658722118	0.659425226207851	0.631836892630296	0.790077352049926	0.689454293062435	0.551893974587669	0.727161518227869	0.651027809930056	0.482982617325879	0.368658794473481	0.462595839736455	0.643373048118398	0.493172431933343	0.272115016512624	0.232937430358346	0.149863822032754	0.169938270325201	0.0387700603197512	-0.117793061147572	-0.145154947720485	-0.154449707160243	0	0.00658807845868412	0.0129793532912791	0.173655807977423	0.376085203862034	0.203994688296107	0.355848151571347	0.830547359996679	0.738005973220166	0.564222645191766	1.11291504301378	0.762601576619551	0.700344299220607	0.70898468340657	0.675441483887895	0.969045769959611	1.15340342405715	0.880033779534249	0.881340008438041	0.976745748935984	0.818323582939266	1.12412303481541	0.900222304560634	0.904598629766118	0.994006332646675	1.1786088262765	1.06919649880564	0.905957044648326	0.970647651181982	1.01855462867659	1.21003729346344	0.808968471331502	0.793278169520181	0.762445234954148	0.839985067064877	1.39484832575153	0.59898947895972	0.480881496686772	-0.13999751117748	-0.357096015663589	-0.482726974827297	-1.14512125209182	-0.87197753846427	-0.622994294153055	-1.36902356686869	-1.19898890935734	-1.12056252719716	-1.03563731241064	-1.07439607365111	-1.78157233925541	-1.14665498405887	-1.53929304452501	-1.17781057994814	-1.73314471805398	-1.55568116427888	-1.6997242423405	-0.857492925712544	-1.03709496387291	-0.918096020095286	-0.708683386892301	-0.744418042736	-0.693677243977256	-0.702789036182645	-0.69516302691306	-0.590697177364165	-0.635455909062864	-0.66629660465277	-0.717478000918875	-0.60549663208662	-0.629884859697668	-0.546931371196903	-0.522531989824578	-0.390672692448746	-0.362605714711096	-0.33382619628876	-0.324337554062413	0.0143280134981413
-0.618025472692398	-0.436251435889116	-0.407844364085684	-0.468802361706406	-0.436839327280781	-0.461390556843324	-0.257276487832043	-0.100222965717159	-0.228711471110819	-0.132174112928866	-0.0224676558145057	0.0266500895444513	0.114955082452501	-0.139536393046487	0.644831419936604	0.0554700196225229	1.8172521834577	0.101383564995044	-0.113066754216661	0.142948337978373	0.285545772408141	0.152782660784737	-0.410824015008881	-0.305686840482943	-0.305971240055089	-0.615387240939134	-1.04869506364601	-2.33865517674459	-0.679004220403941	-1.26394521719513	-0.994029797388005	-1.57472444733047	-0.890625	-0.869301519149331	-0.661649916681698	-0.651116888101087	-0.601655703303674	-0.289801532647001	-0.405841145126274	-0.158871566595439	-0.0409891147364971	-0.074019565682974	0.131433943548034	0.341533664835457	0.320766513935892	0.597463506536642	0.449448248262018	0.804660270788225	0.917555227968258	0.856106027517844	1.02993795167493	1.02292099506563	1.2118349728071	0.977489353851593	1.04064816641926	1.06987919647124	0.848874687627165	0.934117969385321	1.11972447268819	0.857383615439923	1.18353604751084	0.888217776004321	1.06616580561329	1.22147345921297	0.853351254393048	1.06260241873113	1.47404567462734	1.08888618161351	1.20815479515242	1.09119094315276	0.864250074625025	0.988516411132933	1.10222676711911	0.914606411670155	0.858983564833054	0.94312085366829	0.666242181897818	0.876397515504857	0.478843482483186	0.476878286555725	0.485771074034892	0.632518272526071	0.582425280388795	0.266225826087911	0.158346726944935	0.1876466562602	0.177511736701173	-0.00496536326436848	0.304348821466759	-0.0049029033784546	0.382999557181942	0.214206122218828	0.226652800540879	0.388668753810299	0.428199826464014	0.665542264329083	0.539781440240779	0.741998516004452	0.679221561290476	0.744628325994598	0.843695833875291	0.520083219973326	0.832759912921694	0.669082063317659	0.796398587534705	0.752170792189442	0.91508711246158	0.715333982999031	0.784519888009407	0.962989708417533	0.910838086128456	0.87303183417179	1.04779311054152	1.05854215342806	1.25507689933956	1.29942466664509	1.27842909556258	1.05692222685441	1.20222841417565	1.18673360619149	1.22863405632967	0.875019974204744	0.585769693908169	0.536596861177666	0.515079924482794	1.06979958583192	0.707106781186548	0.345361852497211	1.09898250990524	0.230783165688525	-0.166827092795508	-1.83921920192436	-0.588035237560664	-0.603738353924943	-1.02939819597061	-1.20722987260239	-2.0338889153172	-0.914584411885883	-1.90094578841979	-1.50117089507654	-1.02159961246766	-0.661056705390646	-0.409114308445106	-0.4627956805084	-0.53417179462495	-0.493567647396374	-0.354964417616328	-0.232465587258357	-0.280248296963376	-0.558696089070446	-0.460472926440991	-0.489237727410273	-0.314929083872628	-0.411323683340318	-0.354312821705686	-0.367588531138795	-0.397870780909026	-0.244367784674763	-0.260842263561216	-0.0641042843764045	-0.0243540512071742	0.18310754690771	-0.0306695804152157	0.138505554127549	0.168053499248381	0.0138888888888889	0.250428344458023
-0.594400793101016	-0.454105274734282	-0.450631326094582	-0.609271795844942	-0.422923520867016	-0.361157559257308	-0.392679360664615	-0.139439894837818	-0.246983648262846	-0.160224471500296	0.0275752066960983	-0.0827116449855534	0.130517693229466	0.104633860014814	0.215431871108035	0.709208143266975	0.583718046581286	0.42476516908531	0.592927061281571	0.162875758293319	0.797016770218749	-0.0674199862463242	-0.134174561447101	-0.212047232419993	-0.694079924717625	-0.588098030836112	-0.996128459970653	-1.27750442028967	-0.979526092372616	-1.08478571961068	-1.18926741504127	-1.6972865106406	-0.94798960880581	-1.30908640974683	-1.11519853082664	-1.02911607855854	-0.813727232466726	-0.697671399164818	-0.58221435439182	-0.495594627783352	-0.415896634008154	-0.373412131187927	-0.10497375983965	-0.232547225935944	0.0620134250534093	-0.138477927351749	0.21736330032103	0.237633798040897	0.303160854034071	0.382928434030602	0.41701169146899	0.577017598306811	0.632847001857031	0.466168061431398	0.714374735653465	0.78455739307606	0.964191269649997	0.697445941877684	1.08634062414218	0.978706939050547	1.0196794073384	1.12190338303024	0.869500474624025	0.805028726371699	1.04991622920166	1.04433099512076	0.957170368956004	1.13389341902768	1.00195874767694	0.940879326082787	1.02594116480911	0.958297539438238	1.00287394452807	0.844493149703692	0.649758032706097	0.744486034548691	0.751375115747497	0.614918693812442	0.657877695493502	0.503302949052497	0.645764663283253	0.740091493467639	0.69122211946174	0.626368234149017	0.53588818096437	0.319673230804728	0.527359901403648	0.45696366318744	0.558873199311576	0.304227717868064	0.340522353301997	0.357480843111193	0.160350399788247	0.209258446444583	0.402300952749181	0.154168328267603	0.181200019160806	0.411230081887007	0.508000508000762	0.380954693447675	0.438594434542626	0.455651614679672	0.499944272100583	0.508354502244781	0.610608178397483	0.671902998172831	0.713371227972161	0.632643734844577	0.505439301454963	0.619077036440746	0.778224776537538	0.883310183786836	0.787406240371866	0.859781447770906	1.1496848969691	0.91817631901993	1.37810518939719	1.12497777964964	0.87744268956082	0.77923554153868	0.579827560572969	0.708641469440475	1.04083299973307	0.53267905286919	0.206257161831348	0.221638967186957	0.19501373104202	0.0553102759666643	-0.225346954716499	-0.683231278011415	-1.12915897906362	-0.476313972081441	-0.547350336899821	-1.74077655955698	-1.00007258737715	-0.722260790725549	-0.487024622022481	-0.396850899840381	-0.264618873378579	0.0496047368832841	-0.0682523632789935	0.200160192256359	0.385075450745433	0.369975849586924	0.181527049545724	0.473029743312668	0.162650407284448	0.042591770999996	0.123725385489368	-0.190873012463922	-0.0693647530878241	-0.138086192684749	0.0519290786889499	-0.0522402606646253	0.12437246997791	-0.0559094651803172	-0.0627764820574345	0.117073881400993	0.241425642490872	0.0781322671038714	0.301511344577764	0.614787143438131	0.285576160786672	0.302958704057613	0.227102075125789	0.287206375092289	0.55444427916606
-0.649727726606662	-0.490332785387884	-0.465088768210077	-0.538425135166888	-0.558319798255159	-0.195157506371378	-0.467498763158892	-0.28049910913052	-0.0861692230582044	-0.0335306267788428	0.279400279400419	0.184880477499524	-0.210787879178223	1.01888939204427	0.459775748285639	0.578440964182678	0.128931674244061	0.344727146531218	0.671035158868774	0.292380440844544	-0.0703110409237138	-0.181769749039183	0.91817631901993	-0.458467529864992	-0.654279903237767	-0.756668807288701	-0.555375151083984	-0.760263112349929	-0.615177892104635	-0.765238099793858	-0.950033737592567	-1.23657627307048	-1.15236014176594	-1.05553645465741	-1.17739701726467	-1.10529636805352	-1.097355118279	-1.11973169613891	-0.963844905190989	-1.03	-0.822584977417478	-0.700795304176218	-0.778368376697648	-0.709581584397879	-0.694927537218331	-0.838659217022415	-0.452511850874916	-0.538860348432803	-0.196244590827969	-0.0756729865123031	0.0230691709539238	0.0440795324538175	0.0979392937648516	0.0841984735022488	0.403048637784436	0.484408830974252	0.388762999732951	0.498260864295892	0.619361160731508	0.478001306816815	0.853380975543891	0.520569490425783	0.618486891396891	0.84007209232482	0.73562074581906	0.711038496715219	0.860243545050744	0.767160465986649	0.850954270448723	0.761194490176249	0.745394019896832	0.610558058107615	0.61815683233558	0.746184842577105	0.798467927763676	0.719568415424101	0.797708200164727	0.549516859726753	0.727675450776099	0.42880729503677	0.595356147611115	0.41447942496254	0.679422735907538	0.326027011845695	0.475401981278638	0.229525424474327	0.273608712979002	0.182331239372368	0.223606797749979	0.0805242190642529	-0.0202860206483395	-0.0503234237397598	-0.0741217499971885	0.0833604733221113	0.0851942751370597	-0.0691075486888883	-0.0831014535702322	-0.211206758724421	0.110225892415306	0.189575588785667	0.0704567088451531	0.157792607785553	0.238719043572627	0.0555957869719047	0.150082003378277	0.00679549200676051	0.200723292561631	0.165395353925991	0.116660970469282	0.412747093378889	0.427649711350744	0.220544884992367	0.266145323711189	0.640650057064384	0.471992880084511	1.09018854321429	0.538558972249455	0.697222449447722	0.678571428571429	0.55194324908542	0.705848956091291	0.0245934688418982	0.199680765957718	0.0201906930241171	-0.173844871864787	-0.0968962790249909	-0.167709429706994	-0.36031698014423	-0.235196073027149	-0.169914764945949	-0.605309998098866	-0.60179347659407	-0.470940311401442	0.344423360096832	-0.317595378226887	-0.10362833403621	0.118056267220191	-0.330875319147851	1.02270622873972	0.461027250237179	0.690401112758413	0.643818291159759	0.86900071454971	0.461541875322354	0.769263853959854	0.598056818096707	0.352775527960259	0.415121677735586	0.662952932012681	0.356972152349957	0.232994607925166	0.388955587952734	0.116655108072824	0.232669510271761	0.206328153530058	0.262985158679931	0.331744401348519	0.275480177260073	0.324039342079494	0.943701105305974	0.532831530659256	0.380816473436586	0.788558727242404	0.655562281375237	0.699122449541961	0.564995079937393	0.800877857494421
-0.442218211048266	-0.37813309948991	-0.240221510455838	-0.179763952480398	-0.121987509118567	-0.0702816912789687	0.0534095378296141	0.161786789015811	-0.050395263067897	-0.175549451901432	-0.108465228909328	0.492153738674312	-0.205527076830146	-0.0753778361444409	0.035973317693737	-0.0521739919456051	0.216883211720346	0.584307992882406	0.597969921660684	0.458968004410636	-0.123654841707374	0.31974572168583	0.403567156135631	0.0776150525706333	0.0704295212273764	0.0646508183835236	-0.115555682365702	-0.345931694211504	-0.733333333333333	-0.713821027667622	-0.634571166928694	-1.03279555898864	-0.911071420484023	-1.20335353659303	-1.19385979278108	-1.20776064555124	-1.2238528038366	-1.26477104122696	-1.0340625341847	-0.995723194370605	-1.06167645975078	-1.04770315326447	-1.11904796133514	-0.906743717028071	-0.938035294241931	-0.990495371559646	-0.790183677319672	-0.687707105025002	-0.592423714955208	-0.381246425831512	-0.444229703826641	-0.382977095840857	-0.143712955992348	-0.251748273047614	-0.044206167141383	-0.118448912059958	0.112036809147578	0.101056510431805	0.185742086829953	0.112359695307189	0.24715576637149	0.277457941427868	0.515234733366095	0.466046033251533	0.340289362930343	0.419699460429886	0.384462265785166	0.356531304822906	0.527335416530251	0.42071534853673	0.542240495157024	0.468405502278747	0.435011941485966	0.655517716375856	0.495368370604851	0.5922673228313	0.470289537204293	0.941276330957981	0.387665201835993	0.483616045761318	0.343754916205663	0.335648639774913	0.30435933327361	0.6620137423966	0.222565953629863	0.134190588051283	0.0761250231992617	-0.198749074823332	-0.183192638016401	-0.174814964024419	-0.411693484796309	-0.265545720091307	-0.322286032035229	-0.418412548537303	-0.458381540164562	-0.455245605414986	-0.46093826100658	-0.338121566081249	-0.298712806490405	-0.256473539597531	-0.245786409111874	-0.304416641341146	-0.292206156290702	-0.284999906385241	-0.311324712997662	-0.272191066836799	-0.395437372482455	-0.297444457433377	-0.394841530688485	-0.298349264048989	-0.299218804563007	-0.0846004463214069	-0.196023078841064	-0.087215198630806	0.189736659610103	0.0382493788351315	-0.0403786426543624	0.244745347045219	0.159598552979679	0.094602875971145	0.0230089496654211	-0.0802184918519816	-0.0244796024544842	-0.42966892442366	-0.242775663180988	-0.355965063891285	-0.389427577545163	-0.187642083917548	-0.214778274303922	0.166478022954073	-0.380894107705988	0.284497271196066	0.306368417339087	1.0177263687514	1.44380013281943	0.364973226546115	0.158814209654095	0.522795719073331	0.756982198791121	0.621423747742252	0.45892582896942	0.58537272787613	0.491233305495268	0.617649260771176	0.573105523077813	0.766009922529355	0.6553712388879	0.684343328933076	0.820431898876871	0.61127589713079	0.765627630480081	0.512908469416096	0.853310200262683	0.658851353783977	0.329341973423017	0.680217023851436	0.628943256783285	0.690723704994422	0.445262943193872	0.543726284265137	0.381770857785467	0.532792335231593	1.06728236488331	0.522426217180245	0.854401622836592	0.781764138251557	0.728673185915432
-0.0735046882785324	0.115959664184267	0.0762492851663023	0.297773613743569	0.131045401278571	0.387360099765002	0.537948752426507	2.18074766476053	0.674453273433462	0.208514414057075	0.223454839324172	0.878438127193422	1.00422414602427	0.320750149549792	0.505398695719269	0.171395737406037	0.592667259334222	0.349929230274446	0.377645380953182	1.78482661920032	1.03041309777862	0.40524421513489	0.543431191888596	0.617826295273434	0.644718004042366	0.374532127079192	0.181378085639497	0.217855313224167	0.139726960836258	-0.256351722906583	-0.414625291533511	-1.05450710618053	-1.13727680579854	-2.0256893311135	-0.656599153958937	-1.0216286087799	-1.12819793410217	-1.09944202705432	-1.09973590446542	-1.18104333549785	-1.11462350745904	-1.32737142263084	-1.24913472161437	-1.16002791391722	-1.11621685331284	-1.01616259902481	-0.979957887012223	-0.896221429896442	-0.795596281126033	-0.772703291329912	-0.799099649850528	-0.621526492374132	-0.584164737045237	-0.572980056791387	-0.592048654705002	-0.513372125912285	-0.524572556318984	-0.393078060493853	-0.251760386597493	-0.219122804394337	-0.15095832500591	-0.0721176786379402	-0.0834740847021095	0.0185866328395764	-0.0311449413557969	0.241994414933835	0.111135231617443	0.151629226109551	0.129696461974889	0.112933784346595	0.120982237859251	0.323749385476287	0.256001924706476	0.300426033638504	0.209454287937373	0.363103996391009	0.381107966983353	0.0765592655515017	0.39411590014501	0.150595322299571	0.103172617494136	0.0827694473658934	-0.0350420757515182	-0.0660383618462988	-0.287103562237677	-0.371484590907956	-0.453223058309652	-0.512632116554067	-0.573107095251268	-0.7	-0.703643530993702	-0.586113137844754	-0.543699305801027	-0.582380612046436	-0.716043692456739	-0.741292948473857	-0.710414512583168	-0.675179864997927	-0.754411802758674	-0.64683822019541	-0.591607978309962	-0.636905831706335	-0.653955103933387	-0.627563634836145	-0.88467253978266	-0.720135591172146	-0.820703613839191	-0.824176235441103	-0.704210554822662	-0.685861068588534	-0.565452776193789	-0.630238229754705	-0.480743129400795	-0.481614848144097	-0.515391310074697	-0.383877633626322	-0.561095904466377	-0.471670128388727	-0.569970446743011	-0.0935816541791462	-0.386541152401656	-0.216024689946929	-0.204579272096243	-0.278899552057549	-0.192094017624555	0.0446642258830403	0.0979795897113271	0.473513723810378	0.496032266458223	0.733127583466784	0.81317279836453	0.599589559672208	1.29337197275487	2.3727347365161	2.47855974851652	0.66471195003297	0.597614304667197	0.723267737195531	0.563725490196078	0.49362242484946	0.809208367367875	0.814906616213711	0.740135233909104	0.839414909139305	0.852711771383988	0.79088947912404	1.2061022230017	0.679463823564696	1.00312570532301	0.672699972146017	0.447466009969612	0.640723011422452	0.718340753298839	0.390068658126277	0.649398570139568	0.259970153288317	0.482977755131411	0.369891473323046	0.215815738816749	0.673175938177326	0.511686370968891	0.642006066272646	0.56028163027756	0.323321429506499	0.584932844898713	0.582684028176274	0.125296419671618
0.18518606722731	0.371757423424664	0.319440045399534	0.272959781384586	0.250872603002127	0.819097553119723	1.50014075916139	0.726547742148871	0.511825832997221	1.22358011138355	0.991661035027397	2.00919648207863	0.844371341865037	0.748202041830625	0.404915595607771	2.34082294392261	0.849143990144309	0.900749517486151	0.41555557157111	1.14253334142187	1.86500961648063	1.02575528906435	0.728293181970084	1.25561740471536	0.558928953269689	0.849508947507349	1.97866819879157	0.41651018141853	0.46398234701424	0.282842712474619	-0.212730632040876	-1.0895627070781	-0.371647073123583	-0.632949019804102	-0.606260707900492	-0.824621125123532	-1.08225343315384	-0.869318287921223	-0.9163601152926	-1.16717160790072	-1.16986387368362	-0.90267745903112	-1.20975267483286	-1.03144393169257	-1.16110094695423	-1.03495254024684	-1.04934522945806	-0.989572499286072	-0.916534213783078	-1.04197614450346	-1.00637355081757	-1.05054306108021	-0.949450691874184	-0.844771864329318	-0.874399959729693	-0.796043520232118	-0.728435780881669	-0.684896456152549	-0.675287950079183	-0.594397866356712	-0.516939094475607	-0.434911104292398	-0.303497918980925	-0.20486605103494	-0.0903507902905251	-0.0154746115147543	0.024115256976093	-0.0427829917224117	0.0102322949723015	-0.132967252126584	-0.0564811811992164	-0.0714109238504321	-0.0884159819612176	-0.128970538755689	-0.176651277263611	-0.281469984390301	-0.306222459336791	-0.4002082791081	-0.39045758285703	-0.298847311886543	-0.385617482353471	-0.40868020141867	-0.425949295885883	-0.567704601715796	-0.47582366824834	-0.702130312557593	-0.651820885152696	-0.723021023637623	-0.61507004099447	-0.817348292738198	-0.675726404023188	-0.67785682298559	-0.700965192615055	-1.01118010616338	-0.950019323814431	-0.908881042453894	-1.08443533693808	-1.30607268721024	-1.0607732124038	-1.31933191582704	-1.05628856067647	-1.02777777777778	-1.02961991322322	-0.87513745020369	-0.824074074074074	-0.879289415165388	-0.815608601784182	-0.738786752026125	-0.714405193783785	-0.747266280286215	-0.737767339401863	-0.774697870564673	-0.830796650355486	-0.692628057084937	-0.874647485381517	-0.830132950406273	-0.963115763158379	-0.594111790075395	-0.771665104152723	-0.560032466591325	-0.373700197383114	-0.0441527999591144	-0.0189524510894726	0.0932279647109846	0.0870388279778489	0.342133492853112	0.341470448477555	0.898100418739418	0.719909182306512	4.245952478514	1.74564133818836	2.42360027437753	2.16532784784307	3.10828581021213	0.92147859824173	1.25024036150592	0.745733167927027	0.876885234777551	0.708584438667359	0.730595006266008	0.760562441901482	0.844907961774218	0.884016882789353	0.914067281653949	0.723994507562645	1.01414497409889	0.729610788515472	0.636158005619351	0.812027139518014	0.694665600736074	0.704587613147211	0.998005980069749	0.797522666027026	0.134271538882394	0.585193877588247	0.0751646028002829	0.216581357479088	0.0854796074220288	0.321717655792955	0.384929515245736	0	0.190869659102224	0.155643201591173	0.164874989712488	-0.124373491825089	-0.305216295066315	-0.179251631906054
0.261968415997792	0.245255735793986	0.244211348923824	0.567971366926957	0.727932376476236	0.423778348525497	1.5351032721204	0.909146943644214	0.758474845271147	1.71032560502779	0.833285162384229	0.748028633237111	3.35984978890826	1.27154827546382	1.35612700724162	2.91176470588235	0.922723382014519	3.20588235294118	0.852434055061139	1.83463839986315	0.827340303992031	2.22125417268438	2.29654430735116	0.887213950734269	1.58126551882524	0.663560932805713	0.629228191095661	0.643005176878347	0.399386031871406	0.157485197087178	-0.212443906193205	0.478344603107461	-0.206239477846076	-0.150139082088294	-0.147679337206049	-0.295796039892274	-0.161702740185948	-0.319457571668944	-0.493871959885374	-0.59709014445689	-0.541803604715576	-0.797225480230381	-0.615098719123595	-0.786566506207116	-0.937905756348796	-1.06156780972687	-1.05426682677304	-0.891130362658959	-0.930854355958586	-0.949757745756612	-0.962560225556042	-1.02975317364155	-1.02581518297278	-0.973934915079097	-0.927762663464622	-0.938180427554443	-0.893384597165711	-0.853650043628903	-0.813864624128084	-0.73764658101346	-0.722342352976395	-0.676863755321472	-0.598740817080092	-0.579657245333909	-0.525970281329758	-0.458449378228452	-0.360589430193946	-0.296803653581847	-0.337559853375978	-0.420438404218262	-0.438727711455204	-0.504385964912281	-0.432023747347788	-0.549702626539827	-0.622557740899737	-0.536037225699771	-0.508513380930983	-0.742937145751239	-0.818204534235343	-0.645927986661002	-0.755491292926197	-0.759685970243268	-0.703871736278717	-0.597186579451464	-0.56856770113086	-0.608414536718246	-0.57275418337598	-0.654873151349636	-0.657246687641342	-0.656076984216154	-0.756367360585064	-0.768301325811331	-1.18991832982733	-1.58174919058949	-1.25	-1.44985395135619	-0.924878488936923	-1.05391587143676	-1.13115754702166	-1.04472516428787	-1.11559820823019	-1.21623384386683	-0.938083589820323	-1.00258664585199	-1.07366838035835	-0.734492224166848	-0.869388880037221	-0.786054805940767	-0.798591278657138	-0.674823269963536	-0.796627506815692	-0.846031483584826	-0.662269448974711	-0.828214871941227	-0.630429602781901	-0.823453757721549	-0.612740780051325	-0.771031171471448	-0.544367015439251	-0.469920847556756	-0.520701168726335	-0.104816730941209	-0.109948615908525	0.0427373843170688	0	0.469711392301021	1.01459931239178	2.14598768819738	3.30604916622457	1.08144625353854	2.2407401309972	1.95960686238799	1.44178546197139	0.906442930153782	1.32102343720569	2.11194547472536	1.18912052006566	0.835691463193133	1.08476621717396	1.39579604754235	0.665255330810971	0.687584057411987	0.663352875200701	0.540090426364691	0.688369741842624	0.743654003280924	1.04634756349555	1.11313488134604	1.16670618387925	0.220244097960802	0.314642654451045	0.214963792413238	-0.0682947955885191	-0.429617290832844	-0.107517440445725	-0.235935052808204	-0.289748679149796	-0.194877988894476	-0.330413569053977	-0.485947094150436	-0.315945797377605	-0.481980186503022	-0.334989246819548	-0.703334169244346	-0.48660709956248	-0.550665959439271	-0.564451742162932
-0.287088995477362	0.227418551810833	0.0560880150656183	0.461540646351426	1.99521721116906	0.903136318310919	1.32124549390808	0.536344323468989	0.690345258965814	1.22071868568849	1.67159809645693	1.83308893776692	2.00649502985497	0.824280772707138	0.992474842568472	1.03716770383489	0.828078671210825	0.696873147644567	1.37799724400827	0.870571500132014	0.606191731993933	0.802955068546966	0.99160354576476	0.253277634459306	0.542110498006568	0.795495128834866	0.538807752222321	0.620642389566024	1.12121212121212	0.444210099763722	0.425149300858611	0.522995909059662	0.483070536109524	0.572502574076672	0.529438865523652	0.688530372659096	0.209304763663723	0.346418399861435	0.162131065298633	-0.0300601806021076	-0.493264337196958	-0.485026718844082	-0.51605671795877	-0.496124031007752	-0.507519218922552	-0.662067543465523	-0.821432790663708	-0.750169284717804	-0.905090653175876	-0.792868515823201	-0.95208411207422	-0.904765622314459	-0.764901710591414	-1.01584547650319	-0.818872705514716	-0.761189750368181	-0.831150616351421	-0.793988874703653	-0.834824536434752	-0.715438974998753	-0.789273280690958	-0.680362463515593	-0.618060865094023	-0.583400302317348	-0.580041384800532	-0.548281879753852	-0.744651544634788	-0.651581018085435	-0.671720216323912	-0.591736407265846	-0.675699832747615	-0.589734607234967	-0.609233653183883	-0.631957981100974	-0.69146102073455	-0.737832086398161	-0.705498504107857	-0.726084895597397	-0.731376551974006	-0.736276938117533	-0.828509849928516	-0.846645123137752	-0.852492924338092	-0.744849464413905	-0.716130578140794	-0.720973788784255	-0.721021519443032	-0.734347536489247	-0.761788215411975	-0.736809449612315	-0.710650425990028	-0.99928243660152	-0.946498415236089	-1.08437676482462	-1.09805098894951	-0.95102328507445	-0.948683298050514	-0.89922218658893	-0.805387266256829	-0.854258674455743	-0.842308910363026	-0.809671060919653	-0.792536824343323	-0.660952168786486	-0.892828570971414	-0.706633919817911	-0.666499943108612	-0.718791972209972	-0.566684127321317	-0.600416284490741	-0.567977060357516	-0.527511659811183	-0.589669195629187	-0.506878058610122	-0.611162451435791	-0.585844933164302	-0.566388398187083	-0.170856428594066	-0.162600273434159	-0.388409666416166	-0.463318800561842	-0.139771311562922	0.0412656307060115	0.243544093523526	0.764866160131941	0.727778137174478	0.860089587403926	1.69941166289984	1.31100055948133	1.06649424725306	1.11420657007046	1.31922633642668	1.16511912809147	1.10997805476112	0.894597606775684	0.973703855440245	1.24726243740006	0.974195656742305	0.616075357635983	0.741950925257982	0.832724307380778	1.09565383085771	0.584269765084961	0.53874409746988	0.556794253984217	0.584237394672177	-0.0482118259899919	0	-0.0137620470640795	-0.0977577358757219	-0.27972711943223	-0.290328622927036	-0.388367818690309	-0.562321557115533	-0.384293921604048	-0.512196381033059	-0.603509849075419	-0.814165064467945	-0.768067085781172	-0.685962880464579	-0.800981394766872	-0.988238484088137	-0.838352296168327	-0.94113769748718	-1.12626262626263	-0.856664940820705	-0.835547328313561


==> anc/Fig_3F.dat <==
-0.861326042661841	-0.815776575660476	-0.762435233805758	-0.661286148152523	-0.584464875149398	-0.522286759067547	-0.470910547788693	-0.419098735665294	-0.315369665755062	-0.271113112187201	-0.164217255607078	-0.0905357460425185	-0.0151928253630097	0.100378189058897	0.145390019574885	0.227149535508305	0.385771705097445	0.396798676006469	0.483834115854595	0.673314341298976	0.66388569016709	0.892426029314275	0.949066189792441	1.06761952759343	1.17898441998807	1.11385076501434	1.13777272847052	1.23203341976723	1.30226367202967	1.27414477718684	1.36598637272228	1.33673397035831	1.37298658947246	1.35411955051595	1.35755380872848	1.33819385753048	1.2823323798019	1.3092259493901	1.26515852137395	1.14018212522526	1.16500763181142	1.04572226979724	0.947665850940162	0.874303369260922	0.873716275551744	0.747244007244532	0.744652989150406	0.603074526020512	0.577010254927575	0.507743202907721	0.462474153872824	0.432580512270582	0.366197654858883	0.309145997053389	0.263190327741619	0.263911300977602	0.266669300450542	0.177040103834646	0.187549402384359	0.215428448291912	0.196655009580161	0.180180901649555	0.165363904269528	0.153430065349174	0.156924510474945	0.0876237333881953	0.178746164075222	0.128723090204864	0.103087654252007	0.0953459956613249	0.116720729666785	0.048616457313148	0.0977514625763788	0.0829577361994552	0.0736971739830219	0.00939866389171992	-0.0416707692101992	-0.0328546845128322	-0.113400545912549	-0.173251598772361	-0.196550356767128	-0.232178960469194	-0.198884514252269	-0.260317494315812	-0.246258882676232	-0.268603758918518	-0.314601048035907	-0.345265078074703	-0.290847406206542	-0.272188071399508	-0.253021154122531	-0.20718063007932	-0.218106139010128	-0.198153875590641	-0.122107927257803	-0.136487794327816	-0.1248984423058	-0.162221617717204	-0.133048282715606	-0.105667785850589	-0.0994913373169783	-0.0957534861119022	-0.122778435494225	-0.076625120858356	-0.0809988120261354	-0.0834840434050852	-0.113239620746291	-0.101734379413596	-0.0551551459700468	-0.0828824389842651	-0.0296689446035457	-0.0348081733185835	-0.05225041098898	-0.0483723362710325	-0.0343559451808146	0.0104306821256792	0.0543479152685227	0.0466617403207523	0.116589532915851	0.162688825717736	0.139289914198139	0.186334091115578	0.0971416236062623	0.180769249275123	0.165725785412459	0.121993039045289	0.165320197545428	0.132171418748096	0.198235173356836	0.221522803586525	0.309476287937009	0.34256244790806	0.356741041919555	0.400186700995185	0.464086395003108	0.565842285074755	0.642593885141827	0.679195557619363	0.760540187284958	0.899572042105799	0.97542589232132	1.01061906311339	1.09394705645304	1.22786997049825	1.21142571158442	1.20060234194634	1.24953053500232	1.32656028470002	1.24908517213256	1.20844751547844	1.21835961036163	1.15051087761016	1.09973330833064	1.04702829860128	0.979302557643159	1.03972225526875	0.901397049776466	0.898506098089535	0.937202263331238	0.877403808308963	0.868395147437323	0.754374227826797	0.653803184824029	0.582947333608237	0.573799599314419	0.422190618025625	0.420758070039984
-0.919674060920974	-0.897426634447087	-0.814141051232896	-0.801145429468931	-0.723050305040403	-0.614503915985493	-0.595887734209072	-0.559538399833346	-0.512682639310071	-0.406883003440307	-0.382168155228594	-0.299608672792996	-0.233844887400898	-0.156503520876028	-0.0982944182068048	0.00336353043841852	0.0571192243218404	0.168758903988665	0.35745903272186	0.395421127432899	0.535325692008268	0.606584432194228	0.78733034858785	0.880437756774168	0.941075826783128	1.0508663488284	1.11457505965576	1.1975310763637	1.11210738786361	1.13823503922708	1.19831872693987	1.22656034571083	1.15989354184918	1.22567147483448	1.21198095946906	1.31493191362225	1.2440059613173	1.2489375090272	1.2605366237972	1.17771328000137	1.13164364838883	1.18879717597758	1.05011951866438	1.06129728697028	0.977045874137591	0.986388399971925	0.935583563937726	0.858186422428133	0.785029202180939	0.776046945055647	0.733861609737111	0.686291177324384	0.700146316840626	0.624275203693019	0.551269256111478	0.567184400135361	0.549312575339644	0.520466274349776	0.499492962851442	0.529231127399241	0.452549181408946	0.472582642786844	0.388585502373321	0.341914799016943	0.373280115681519	0.365898715659825	0.352664670033409	0.298069689819948	0.295750073474332	0.267665758236151	0.275952350048959	0.258345595376046	0.29966285729885	0.287135894489783	0.211867945510181	0.269828215008633	0.231284398430762	0.164951052316619	0.146810060225772	0.120935147726162	0.119249839619085	0.154075904481134	0.122308293203367	0.195006445272513	0.208151798802104	0.204827961477475	0.213577205070293	0.227391576735707	0.196203228670294	0.214054644160562	0.187270084788559	0.185971971177154	0.148445704215395	0.132954005869578	0.0881555954629591	0.0745288269970064	0.0391270774175751	0.034111307258233	0.0665529785472368	0.00847273837184365	0.061148209296388	0.0426223839407072	0.0322981157190368	0.0447618519706968	0.0952122507307826	0.137806561230259	0.168056529018722	0.238302713121959	0.251291708733424	0.321222979963	0.318455176734242	0.343912128893825	0.44565845161086	0.46309976771506	0.425433615683687	0.426376273456053	0.448629656102975	0.510675266875716	0.509868442107446	0.47256188667563	0.415922903961833	0.434754994328038	0.395568225168497	0.379494670669407	0.317042379987828	0.322870841554265	0.344562877498142	0.345210255352705	0.464719124528084	0.467155939968596	0.551439004494056	0.566696805940057	0.732255832461461	0.7408546385173	0.817065789206059	0.956900487214601	0.94987790962386	1.08227528113501	1.06992575300384	1.08788497536379	1.13662335681642	1.16136931724241	1.17968426229871	1.17302257931085	1.18438699327112	1.16454939444105	1.19057506364318	1.24590962178213	1.19081380865654	1.10009469621213	1.14524573958187	1.13589928747943	0.997324102842979	1.06869821747626	1.05456880149744	0.964865241322338	1.11394356737151	1.00576418136974	0.943250632590701	0.761753669518385	0.668717990329599	0.610650772377504	0.421519020247947	0.369445756349161	0.226570160976291	0.16534276239441	0.10258546786015
-0.937437428390199	-0.964596357195237	-0.9240593842729	-0.906524590872084	-0.868430993291862	-0.823949196860277	-0.769559933697939	-0.727357403057422	-0.661267036789603	-0.610753304872914	-0.563654770404235	-0.503198934402532	-0.456856530869612	-0.372075583669612	-0.284187852241402	-0.231470341080479	-0.168758199156726	-0.0353712597091491	0.144673582929827	0.206487035397882	0.292808842000553	0.463695499240129	0.57112531684583	0.577017470467081	0.708983171644202	0.780871198772164	0.898949504823814	0.894645972584654	0.948820636689471	1.00839381074495	1.00420856130985	1.09850621257722	1.09663268276513	1.16739461767432	1.19612796499965	1.2416821700415	1.17877511650196	1.27428042802781	1.2389162725474	1.24598085122647	1.2439464518578	1.17268967461771	1.19922446367787	1.2017817684244	1.12700139109323	1.09984861580786	1.05064671213972	1.06495572417743	0.945088232772504	0.893189299299957	0.877875925078375	0.813413423873596	0.801052507035973	0.792146012394405	0.721590146344361	0.658888830926068	0.628276630852831	0.605550531433121	0.588850516608317	0.576671712151597	0.49566428039481	0.519159090828936	0.436769685025834	0.499387960655313	0.505136345078185	0.481550934257904	0.452077361028188	0.441258921235565	0.503934005291989	0.539109997883268	0.491561310971231	0.522608600674955	0.551036699716822	0.564959562904835	0.647610147164497	0.759751844942088	0.72834159406028	0.660404073258584	0.626451017189759	0.689482752047529	0.660750123743453	0.640423533890415	0.623598462287958	0.634563154647049	0.621378290445408	0.529079540472492	0.542726753701897	0.496947336409935	0.444010307531783	0.344061653671452	0.320917401332338	0.269573268637266	0.217568770914242	0.189343771299755	0.196551620220495	0.170367635509125	0.141918529264938	0.15365638600119	0.210160066948986	0.212006003839875	0.263680822427149	0.324656062308452	0.42404594938259	0.466927182388736	0.492703971355854	0.617904103294011	0.652141573019196	0.669546119432258	0.699069044216134	0.732564733256332	0.724568759419627	0.769497261972689	0.745213136987408	0.71063803599154	0.748956485580314	0.741288928671016	0.720783785484108	0.718633365393995	0.709757641758726	0.714312105397901	0.702544213423815	0.692369867505277	0.696216878172956	0.748221582719329	0.684395245594745	0.662265086815521	0.734734069125798	0.745201816580033	0.813274235522121	0.880603037958211	0.904123343914551	0.946807972085836	0.986167955982623	1.03048217218415	1.03167531879076	1.07929912940392	1.08194285380559	1.07030333825805	1.04113839590893	1.07061128347935	1.18067393128264	1.04674480288595	1.14669398025183	1.13551078486361	1.15000087981855	1.2090619039154	1.1879174441527	1.16264993094405	1.16210978638165	1.19396326202299	1.17434929262504	1.17961735518284	1.09076723763741	1.10450363381084	0.961947559845876	0.976595315833217	0.82853030318943	0.766855361787855	0.621505417291256	0.570644030679112	0.469119707467398	0.343040947404946	0.159794480467556	0.0681063913129878	0.00226753288859221	-0.12980882325586	-0.159475750534145
-0.933339160773166	-0.959325325377357	-0.963390424827936	-0.96894711498967	-0.936724336792409	-0.902416791030668	-0.872785453072323	-0.831546762232416	-0.801220384939793	-0.732570635952422	-0.690886437833355	-0.645041690018506	-0.585571308520831	-0.482651733411791	-0.466657100407935	-0.351565141786056	-0.305301476161062	-0.206191691478662	-0.112799690184237	0.00133162521392253	0.0992960436826758	0.179718327035818	0.26201940874214	0.347378101974656	0.465104639217237	0.565772234122861	0.601077455796535	0.716343160543365	0.786668085408811	0.824356576435551	0.862930808430261	0.920504449653248	1.00759651225599	1.03249376596556	1.04737237559944	1.15241316906067	1.17918694491752	1.23921393777311	1.23748358451031	1.19221670185477	1.15358746117597	1.20465753957373	1.15025184644133	1.08628352954491	1.12006155421424	1.07564062547432	0.993336808185838	0.9204983751249	0.878242781882398	0.841886040953245	0.847437810856755	0.833934835408719	0.737515324288106	0.67631791789744	0.714010739690319	0.691949116883333	0.654635836267072	0.662377023004515	0.667726923487572	0.622848137884097	0.652494818842817	0.646553499514503	0.68076149864385	0.639176213789827	0.671661977420043	0.73105218813271	0.788333498821646	0.771338755848927	0.897775526630369	0.931341215016392	0.856524058392922	0.972665590233698	1.04195815658461	1.04559219854172	1.03407069800008	1.01333536905613	1.06169176284339	1.04236477414551	0.959721630617285	0.902966824110823	0.8818347454055	0.851997959173687	0.774119746942982	0.798375344675134	0.706737307969766	0.724144599876448	0.579104561949747	0.575235360073379	0.437425627883895	0.494498491377357	0.445666596743501	0.399971603503843	0.425568550606185	0.439730968428279	0.430852130814584	0.456721108589618	0.495411933028805	0.529590183234374	0.609351702793111	0.674281517378594	0.708359834149977	0.704876095214901	0.789117060755463	0.850331689475933	0.886650920368277	0.900475595246442	0.850688103642333	0.892940664963543	0.901522459254333	0.925932416846376	0.923224562452163	0.944217680008136	0.928093927601526	0.975547588609203	0.969391772312429	0.949937708050946	0.979246633765265	1.0082223202148	1.04355040640438	1.08645492391577	1.10520684377209	1.07208063556407	1.18722835849528	1.11363737193605	1.09094902867571	1.08947771724236	1.03526839321645	1.01014164232395	0.979599821570219	1.06993926561599	0.992469174904089	0.996143871093231	0.985622494207157	0.978438644644171	0.959124510583489	1.02818103171397	0.970223477880919	1.03237994693459	1.09280403282528	1.10260676267209	1.10086776286227	1.20701348547545	1.21310986063207	1.15979701589612	1.11213256419854	1.18009190051484	1.26684632615694	1.15920083168552	1.06423958921453	1.05366696489044	1.12511565310965	0.884356358571166	0.926153508005055	0.822571055438945	0.741348353552386	0.669378668779611	0.537488688279855	0.549038969156086	0.384078212102847	0.290642224363544	0.170177629001064	0.0461869782047467	-0.0114031118451203	-0.123540269621529	-0.197977219330071	-0.31217811293549	-0.401996250258227
-0.858890086519002	-0.895073317201676	-0.944589867825032	-0.956541818871048	-0.961725588399597	-0.938460661081335	-0.904525332232747	-0.900671110012926	-0.856565781307113	-0.849032804843081	-0.802266880770448	-0.757848856320004	-0.724139854136752	-0.678456054698526	-0.639710152293771	-0.554999064366332	-0.52431016081604	-0.464758373444504	-0.394771613984425	-0.319877989082111	-0.210454458535315	-0.113776827043164	-0.0461648833388443	0.0525377352864967	0.0870934372448749	0.250309072780954	0.312214474627483	0.39872611141445	0.485542782305819	0.507577430944256	0.564533970377774	0.656114852627037	0.669663747176752	0.744977265259358	0.764144001556364	0.818479145580041	0.844087282500261	0.893208573674973	0.984857803491574	0.956653571201296	0.915879497605656	0.947947090623404	0.902486020294851	0.896097983023489	0.901356867153122	0.837780486483731	0.816014098791852	0.858824678749503	0.859009524196949	0.792087987278115	0.769401810075218	0.735506946421258	0.733324343654278	0.800716018953065	0.69787971396412	0.749430783670833	0.679811627802321	0.724872676208163	0.80114986615164	0.737186697761161	0.799670176385184	0.823614627513509	0.854501059817517	0.819669078107358	0.905230858007518	0.92790341655272	0.959946615945767	0.978161457283952	0.967490406192741	1.01720091319528	1.10639001712879	1.1132916480924	1.08035094360466	1.13361538015475	1.09280894943419	1.0823145362187	1.04650510517582	1.0683279497159	1.02415711895134	1.01523329472757	0.953116394944834	0.879945921906198	0.884972979323731	0.824115512555475	0.878657812693238	0.869009179941276	0.767096090373649	0.80017112558151	0.796331475581566	0.778644004674479	0.841927865209128	0.810898677971732	0.816545318754402	0.777600555384593	0.813537121711783	0.765394369591629	0.827283246211931	0.792833223471239	0.768241442737336	0.782257696317771	0.798796279101142	0.861958749988433	0.777135546738356	0.856564663725918	0.872447370552166	0.93339931344579	0.932070850830762	0.976712577311097	1.01188247154405	1.08433353029145	1.10277504594046	1.12674722681009	1.26222407430482	1.2932933238527	1.3322885902885	1.37386591083957	1.29189525894308	1.39398208235717	1.28301268976405	1.29072398737242	1.37196545649284	1.29408572953236	1.2768881786403	1.24602241197284	1.19269065463123	1.08272213796156	1.08436594589724	1.02589467859283	1.02867234087074	1.04263351182977	0.984654837087574	0.949077115111682	0.921113722243754	1.03051272585399	1.00167185993969	1.01987330102543	1.03195763433504	1.06100941640987	1.06097537159086	1.05679968806089	1.12397914203727	1.04259550273323	1.08103280954281	0.996537848899846	1.0291302128056	1.02575528201284	0.914949029149479	0.850769038650252	0.819468575925122	0.75842265918912	0.653836416465592	0.652234848209135	0.56457986420799	0.519167455706234	0.507938388823648	0.470354366551602	0.39845381155039	0.324802767673948	0.21980380060915	0.138356961840293	-0.0199943866591668	-0.144521702532839	-0.2455121175614	-0.342936109347352	-0.487268853912173	-0.571863553171413	-0.673600178383915
-0.7484361871764	-0.817307779956381	-0.874454073494067	-0.905222664582179	-0.910850970674007	-0.933036392238603	-0.940358128063085	-0.936055517936554	-0.915980000392905	-0.905560068820483	-0.891408145907672	-0.877840921250921	-0.855115662849125	-0.83644121603739	-0.804534125323322	-0.78543667571181	-0.755315810807157	-0.691201401609926	-0.625788351617416	-0.564119654637463	-0.517758139854496	-0.405281842055443	-0.34936228795302	-0.266809667370286	-0.180361201137104	-0.109323059251735	-0.0416361512474903	0.0263747508876174	0.0973873422011469	0.115899867579404	0.180360324119335	0.239592776938357	0.271780728286592	0.356002179244335	0.410863418501344	0.458632620368233	0.530781342743103	0.633093356093654	0.687081903254669	0.686769102991406	0.747973398743242	0.695525266341616	0.691611363791961	0.70780423305383	0.732786378445427	0.754604345075553	0.763789197693972	0.745903980896811	0.722822654606334	0.714842025158116	0.691022839603485	0.659676491127608	0.702942423061947	0.693919544581852	0.74629849482336	0.677919814478156	0.659027546791071	0.651093366344427	0.664320869430183	0.692810816186065	0.693213166445653	0.733984623289433	0.721419740817115	0.784573902893967	0.783237148370888	0.790659641333076	0.847731837690115	0.804331537955499	0.926332268810816	0.993891126280709	1.02682144316588	1.03581825921831	1.02738127666076	1.01076877847116	1.08159050035557	1.10343380938872	1.23383119259214	1.08935100452396	1.09634173330905	1.11461159412712	1.19258569930683	1.12192498744373	1.12085621340322	1.12410674034631	1.18790155241998	1.11609192552572	1.12431664333197	1.16143222007224	1.05093225220569	0.961733496703385	0.970852027115284	0.921776261228816	0.857603758563715	0.804799952765969	0.72560054125306	0.754422528113816	0.716682273600788	0.702297540927291	0.671507947873894	0.727871901395048	0.772717228598865	0.727641765414478	0.809312889516282	0.895094488972895	0.991210615290783	1.08051267979515	1.10262952106016	1.19443645646131	1.1864357500652	1.36864282247369	1.43968433081303	1.40404517948671	1.51783353423653	1.54701091217656	1.5119149391191	1.51498329059361	1.39683757259265	1.45091340641603	1.34630590743654	1.464390896287	1.40945029222464	1.28359279742341	1.20864758594687	1.13970422793322	1.12971341623328	1.09088789738059	0.970822266183711	0.997121491249761	1.00865972489389	1.02475811769316	0.970547176204528	0.956115427988181	0.962534099638108	1.04692934215007	0.97698505953963	1.02197030879081	0.938178545781474	0.931444801891802	0.91744396931179	0.88680733956146	0.856692262773347	0.826729346649377	0.739740651327368	0.683167565732504	0.689878203278778	0.674025142273409	0.600272218539888	0.559449782601206	0.507224574987743	0.441375360620419	0.432955036378773	0.397284022426793	0.335208874905795	0.282437106081704	0.290516927640088	0.183363395110605	0.0980331373013957	0.032968620523362	-0.0726903275957747	-0.206683947718193	-0.365821844548317	-0.436928216903022	-0.564755950412165	-0.680720961382189	-0.795872570064954	-0.88774947229153	-0.897390255698558
-0.449737456220359	-0.572988124750779	-0.651408482950638	-0.709866185629799	-0.765521450787678	-0.804968141923287	-0.853676473733071	-0.867412774527024	-0.900060814061831	-0.922816802810099	-0.912870253337288	-0.914466570457008	-0.899347666367584	-0.905616571908842	-0.909655393071025	-0.883158504268836	-0.853409052158062	-0.828150220331241	-0.755880889189581	-0.740170716188096	-0.710117008858822	-0.603517224481654	-0.561877730081295	-0.475205193331245	-0.496582144105171	-0.419703902648335	-0.343745745793327	-0.265270281848464	-0.181912386686379	-0.175909723046961	-0.154074008696548	-0.053805233163012	-0.0162958849924555	0.0714733870670414	0.0575791444651804	0.171893510246007	0.238378432330334	0.317344860513207	0.355540793516439	0.368092601558836	0.354980719814009	0.409534415750026	0.408009551092501	0.432486594206685	0.467577746367019	0.431442389257945	0.418553570975148	0.462194524227694	0.48484459550427	0.478321227152268	0.470465366856205	0.417153889420759	0.402712402244909	0.398701853534779	0.41851834471077	0.406659886255143	0.402309789153484	0.391503100860756	0.412259418014458	0.420221701802363	0.447793332606912	0.477899901969126	0.527278110429339	0.557712274735706	0.618556147870252	0.65593780477549	0.747153099731337	0.818660429788517	0.864390917542312	0.881269141759821	0.954005848110865	1.00119808486522	1.09602207755809	1.13713699842948	1.19974041473337	1.23963843658242	1.2343930647226	1.26966990960861	1.22652399956182	1.27715137583866	1.25343111399489	1.2631252716377	1.26335936067528	1.17960026026965	1.13198813988479	1.01790521126869	1.05160462706349	0.990639054596799	0.986718895265039	0.858443904767803	0.819438569703731	0.77444504452633	0.71216531326013	0.668818131331534	0.693614169624027	0.695564091484067	0.666173836097433	0.677245041021516	0.691763752535779	0.755604663600643	0.849513944514429	0.868477033462481	0.978486281029451	1.00677260216902	1.07933927472211	1.16581390947125	1.21189524205913	1.24725162944187	1.27608641949846	1.28654230986173	1.35491183134096	1.38051831714769	1.43456596924354	1.3688686014885	1.40087823044993	1.36744678881515	1.39036634936729	1.46123193644405	1.42900165576126	1.41711164039659	1.27398012765731	1.34892754858053	1.24561024951868	1.20995564850186	1.14045149218937	1.11575525713054	1.09974491502471	1.03579382614083	0.938428910319899	0.884882646810274	0.887598160287734	0.827906112144203	0.756557227065503	0.800108217719106	0.746898063596708	0.688733453343964	0.676453313015029	0.626541774148413	0.619507262924723	0.582530735816804	0.553742802810062	0.465391668361876	0.470723004066002	0.449791759307216	0.414912994037182	0.368337078048657	0.340017246425989	0.308210896208371	0.229596489006086	0.137327871286489	0.160318518452147	0.129115633367168	0.0627435187463667	-0.0297187889418315	-0.107088853714144	-0.180527667141205	-0.269082630390046	-0.416365978880494	-0.459748689925249	-0.586988665173657	-0.650842515278737	-0.766436708961307	-0.807917977542915	-0.82566845750468	-0.928589984522772	-0.924173210885055	-0.981250099543572
-0.177566778053113	-0.283658832206238	-0.380513940199268	-0.46941616371081	-0.556106158837193	-0.629323253647346	-0.69546692403323	-0.778164227946896	-0.805720380948784	-0.8562059531139	-0.871067167545272	-0.882194176104243	-0.914208825367517	-0.896619215307715	-0.940640358996434	-0.92116262054028	-0.888150855184006	-0.856500134820656	-0.833226068802949	-0.822964194558474	-0.795134667495621	-0.789507684791684	-0.758246498778483	-0.704380454596462	-0.654670454575825	-0.619839954967928	-0.608300230386941	-0.561505949988211	-0.554512896835942	-0.511193174886058	-0.453954857570388	-0.402108058619676	-0.369765877446407	-0.277279404282491	-0.276041218655383	-0.214229154981772	-0.154573290411308	-0.123167231777191	-0.0617308846417465	-0.0819044335263871	-0.00693074265755939	0.0040650982284782	0.0160096374352207	0.00286482621738522	0.0160858823179532	0.0207373644181275	0.0535251288824645	0.0367411464504297	0.0503805240215023	0.028029344379967	0.0357159449222604	0.0872646138884674	0.0951289080151189	0.119596716834736	0.138578205960306	0.12863849813463	0.192643641935949	0.227781562833657	0.175320876111976	0.228031352256638	0.310197281801278	0.275305005751229	0.337419767520645	0.390598032810959	0.459098318672595	0.553702739307233	0.578829930484971	0.693175634655576	0.75037244802444	0.768617282027423	0.828658951156288	0.939969451284269	0.899827325929379	1.06842300074301	1.04946947786863	1.10249991683186	1.13785051897116	1.14928694199319	1.17282701187253	1.10982711038337	1.06249723473653	1.11403777462732	1.03095161079168	0.979844095950897	0.928385219461167	0.968451007591707	0.862628499563187	0.874594047044224	0.806193165938466	0.76581158435278	0.662468996591355	0.688711076740745	0.649452630752591	0.709446094356376	0.631042958970397	0.708226691335489	0.714333227671776	0.708146109571251	0.739080639459207	0.752475824709602	0.768546222056792	0.815799442226998	0.888501373687399	0.970057527511365	0.91156447478438	0.89715273301924	0.913474404816995	0.990986373592472	1.03737432443909	1.12179878421818	1.12700098040919	1.17782964218264	1.25076187481386	1.31902319890147	1.36017582728057	1.36508317411054	1.41305855811261	1.35458183598676	1.44810870740144	1.34687546382063	1.2506621773224	1.2676941246062	1.15076361778017	1.10901370480323	0.977875418007968	1.01435005745405	0.895960804299874	0.872274887465696	0.787060194012647	0.693351250987019	0.640084500977039	0.514657100635834	0.514704146911363	0.439450129400824	0.428844458474033	0.416194033496282	0.37869906009985	0.372453501535359	0.355625127486668	0.300940312641982	0.306834231117094	0.234531615835512	0.231500339779293	0.161125441580841	0.0994735012425905	0.0617500248066602	-0.0384091450313601	-0.065568625238093	-0.115218827472532	-0.159005088244237	-0.201669770515349	-0.216264943488085	-0.326803984688367	-0.365067263391072	-0.479911081294694	-0.514093364900708	-0.603351352732498	-0.658681887952058	-0.692085342928094	-0.762037965242676	-0.841400322250304	-0.87545038343711	-0.918676225617567	-0.925759360843369	-0.986936467213463	-0.98785933100918	-1.05009104695933
0.09649959872151	0.0147284717761996	-0.136500490912384	-0.211426715977986	-0.342918187483792	-0.408653517794363	-0.498672624524399	-0.595145986433902	-0.674103207025219	-0.715818907743763	-0.722335734614588	-0.777179178913902	-0.801654813174685	-0.809797310536452	-0.805382803978185	-0.807296651481711	-0.84872386941517	-0.848452991195152	-0.861125566485974	-0.828276791917926	-0.848829850456605	-0.855933044283519	-0.822281703829785	-0.807761341565391	-0.850458214252041	-0.830001317623437	-0.761311748661421	-0.793420618094966	-0.794292023802512	-0.762896290494571	-0.77052949808033	-0.694216928818177	-0.690731017018432	-0.699921339612491	-0.611295419119565	-0.57393364654024	-0.570703946809405	-0.520547293992659	-0.494644815541689	-0.444549158257102	-0.432939236738279	-0.390082820610135	-0.393269208075998	-0.348123087399163	-0.343968181003033	-0.329313425850876	-0.241063593295878	-0.24381895004981	-0.221269709818846	-0.216618088074407	-0.176125649298415	-0.14730037969598	-0.162569338989272	-0.0952050771981888	-0.079908338149944	-0.0474372892127829	-0.0562679752114967	-0.0469795642818491	-0.0095100651735841	0.00420816570424806	0.00144618109302367	0.100115899927637	0.0821034669977974	0.139385855195591	0.192694601586226	0.269095308261777	0.361983317478625	0.406842901781876	0.461515155262646	0.503833409429699	0.622718647226577	0.568515778982601	0.663563360959253	0.721575351712413	0.722557228566882	0.804548716461571	0.798746322833191	0.850779186551525	0.863223200082962	0.823434961922028	0.864755230394854	0.830080720547628	0.828097255224398	0.841814822528633	0.775675535612261	0.741652631521324	0.759799559067074	0.724765425995193	0.650780630322043	0.641712991856133	0.629955196226428	0.603298915816291	0.584234789903086	0.573777134038733	0.505179437161434	0.504555188988299	0.417304993852539	0.417321576865916	0.478813432019988	0.452586366965776	0.435867687933412	0.53422490232655	0.488002451822426	0.627215907760285	0.583539567695348	0.659417096225292	0.702138710845404	0.783099025504842	0.82561764046004	0.971996527242815	1.00749249119323	1.085216333803	1.17641697944324	1.13255616211116	1.20653172715892	1.2336118616762	1.16828162914264	1.17852178734953	1.1249606228214	1.17104046826899	0.98602374834307	0.888832208635164	0.856897494394071	0.800020537151443	0.723816812904153	0.644546203811436	0.549019756468274	0.471303549056014	0.436756860945394	0.323068989319695	0.276525534301046	0.230780833918333	0.216969605757814	0.176068509481689	0.112958883376153	0.1419992200376	0.109475123592058	0.0907004960875135	0.0353817776468783	0.0454514140650973	-0.00540874096816566	-0.113644308575369	-0.175899917148999	-0.235532020040521	-0.292701782629413	-0.346134173037882	-0.347163686607569	-0.381862323916789	-0.45928905390597	-0.466669330194554	-0.510999322363383	-0.549748125282453	-0.617942643037297	-0.601121617888773	-0.634889968879898	-0.703280198888129	-0.72371861136876	-0.801740934829888	-0.838297609596423	-0.858500043386665	-0.902134005997067	-0.977355451839397	-0.969614164476338	-1.01504285278674	-1.04586347232854	-1.08157330894762	-1.08531138108383
0.414577316513863	0.359744795299229	0.257797006621937	0.208898127563965	0.0885483982964957	-0.0775791113542719	-0.195605046142863	-0.310135972435075	-0.362031117353274	-0.407388120856168	-0.465372526078633	-0.457694678791457	-0.516770746119689	-0.541073792606135	-0.571679660997561	-0.61073454214077	-0.636716586172011	-0.707608235501704	-0.749341212435063	-0.770843007484352	-0.812542098220465	-0.820479388637991	-0.811261137454909	-0.851928702801632	-0.885496495436817	-0.932529331125506	-0.896978992214759	-0.92746147218686	-0.932474487448867	-0.954293179926123	-0.965383725477509	-0.889114145966405	-0.872784650364365	-0.872929246784039	-0.82601263862607	-0.820280045202691	-0.761954153423552	-0.778466082676938	-0.703645285640236	-0.662232192534693	-0.642498965695837	-0.615090421257722	-0.585901361375436	-0.604009706378982	-0.549995972161488	-0.53731946005738	-0.575959708485599	-0.510489825122258	-0.485879803231577	-0.462804175322428	-0.445048019578594	-0.468146525948686	-0.422748735094346	-0.399458688365084	-0.405424974379693	-0.437268159185699	-0.37954606422391	-0.37462677943477	-0.362093422029249	-0.332974366543568	-0.36521759910663	-0.331783472355014	-0.2856444927295	-0.18437690093682	-0.109686992435164	-0.0430770331771675	-0.0239999275011285	0.00100254927069815	0.16790737516022	0.206655468027009	0.26775801803861	0.249864378303926	0.391499253709406	0.381283956607824	0.43271100089861	0.466344728116054	0.549585009659922	0.61520542515021	0.590884918872181	0.616919159753638	0.639395450505763	0.599774419690304	0.508967174663713	0.577351241080421	0.511291893591473	0.490679326704559	0.479197536829827	0.495624760115115	0.425467480305461	0.338837067081702	0.348301399206777	0.214776232686357	0.229991192533032	0.199313361617728	0.18185777725668	0.153355842850243	0.111075325203499	0.162372884368683	0.151537236578344	0.172714712114034	0.181045509629528	0.209170863412581	0.289176224490702	0.316707419815395	0.433361858525935	0.500121141348467	0.504209694774915	0.568520117411334	0.69859414475836	0.709135869631072	0.66310513753546	0.77791843559037	0.816767084078052	0.81486919462381	0.793773632433591	0.852692602816378	0.844223582115417	0.801511686337857	0.786199268229596	0.729922031937002	0.692002786873847	0.561637157980468	0.560376555548044	0.460929122037791	0.397110664384347	0.271480348605016	0.29010098547565	0.18011287088766	0.154624385635214	0.0718950910885551	0.0192922816099528	-0.0814916604161916	-0.0615710992990528	-0.113498336067687	-0.134437391398194	-0.17828467480599	-0.250078286929806	-0.322273431402415	-0.350753069009294	-0.393544566655348	-0.41972469327896	-0.451070895576542	-0.506610663552593	-0.495205508221122	-0.569182398206356	-0.57764040881025	-0.584098329541945	-0.598228308962242	-0.631758982171462	-0.63672460381624	-0.670284510189737	-0.659377511482011	-0.662460768932759	-0.758872593304891	-0.758030496100975	-0.76940955948303	-0.811722626826454	-0.908162716678997	-0.917764933163484	-1.01161230128038	-0.989496560612812	-1.0562234321299	-1.05400978381716	-1.03587357919691	-1.0104056249284	-0.974298499023117	-0.970482086819338
0.761246141027477	0.654259853329448	0.667122375401998	0.501740820177093	0.385393773860471	0.26133162247312	0.139558841424383	0.0524526987094919	-0.00917572390042817	-0.0311330478430277	-0.126046509277889	-0.176464556004441	-0.232185125132041	-0.286441810615368	-0.351306997800846	-0.432134472152518	-0.496269701452355	-0.542299581838044	-0.598363481705016	-0.630232920299063	-0.661854990450589	-0.731047278158739	-0.766701132574862	-0.797057830648031	-0.816851890147503	-0.848713096228192	-0.899637699208674	-0.946054290602742	-0.917301045542068	-0.931720112002752	-0.935273208118511	-0.898641917340719	-0.906235010450582	-0.916252664939954	-0.911527928579863	-0.879846610199317	-0.86871873068094	-0.868961263484847	-0.854932558530418	-0.839633806703186	-0.863018879982618	-0.832965695076431	-0.870431185909126	-0.86967799716168	-0.835328564195692	-0.846034038578213	-0.865219961218887	-0.813754952980438	-0.837647638606508	-0.853372601707824	-0.827307389487438	-0.800977080939114	-0.791660695344877	-0.809755696207116	-0.775153378965009	-0.731586020911915	-0.739339928452397	-0.691163831851136	-0.680536904043959	-0.671994769762148	-0.641131020486075	-0.56538165966435	-0.559778297155301	-0.496486403690833	-0.401425412345791	-0.338802056571139	-0.298362907425255	-0.243191108293308	-0.143533552343513	-0.177233207336818	-0.0735976626192176	-0.0581392513060294	0.0372399989517326	0.0901547240134152	0.110618025200312	0.133362505049032	0.225983577882848	0.195754230247604	0.285001480004916	0.260696282544234	0.256307967240879	0.245125386684153	0.235879146654961	0.210754361821746	0.183981859218263	0.173029442454983	0.138572504210658	0.0884889259215024	0.119427983270852	0	0.0440575402884499	0.0150189476853468	-0.0337072575346256	-0.0180973538454447	-0.0506885047333056	-0.12698581992207	-0.0995520393188307	-0.087241485008373	-0.0931577755649869	-0.063718613409209	-0.0634932621896831	-0.00924829194963806	-0.00939115948720153	0.0429505033496079	0.0699292410936771	0.0761094640960228	0.151021766180196	0.155071319315992	0.175156353497098	0.213875109333165	0.245502400768468	0.316598328741267	0.377765421399438	0.380148063464659	0.386936963701654	0.502793991314209	0.440987538603205	0.426716176187925	0.438919940314109	0.373127981996297	0.363365235846771	0.39636309260553	0.174167654506013	0.1534873988169	0.126749855939976	-0.00780264417894681	-0.0806454546067654	-0.142986002617797	-0.218196408502753	-0.263029566275537	-0.295875490426183	-0.401271631765041	-0.429538341458387	-0.448695428654124	-0.468145861062668	-0.545023586120533	-0.539338506484873	-0.576370436678306	-0.597651171061574	-0.595911198845551	-0.651225697865822	-0.640022136357136	-0.687256495285347	-0.71384013673773	-0.697242576337628	-0.716001520087574	-0.697619518902699	-0.721527718003286	-0.708898474004843	-0.730357641121435	-0.760260708359175	-0.736686453324897	-0.769324429244807	-0.779599930289998	-0.896091015165979	-0.889023107586152	-0.899803868986221	-0.967459971218779	-0.964326402559508	-0.942028902388719	-0.940277725872889	-0.93107280818151	-0.845534819963673	-0.797013225283814	-0.733591516755579	-0.665625304129561	-0.631227334594606
0.934407716850456	0.903042662206182	0.825293436990568	0.744930723660297	0.619321440438821	0.574351358192231	0.466793834663953	0.397961614590529	0.325783724934538	0.254197349301674	0.164702910079521	0.0673235012438786	0.061156615726415	-0.00983254881085996	-0.110899420961631	-0.181690547784659	-0.212370164304983	-0.279436549854039	-0.325264424682919	-0.39264780244704	-0.424909260920452	-0.44814723266808	-0.503434842087291	-0.532180262493133	-0.599801560674148	-0.623260365872897	-0.720718447240011	-0.767689489494775	-0.74241244391929	-0.785028905395706	-0.829409669469331	-0.839395896259853	-0.858952038796161	-0.929034346052846	-0.905795401854718	-0.944650195559045	-0.940942422167756	-0.966508450419793	-0.969769198196338	-0.997761738022504	-1.01059002310765	-1.04657758405057	-1.03357126711816	-1.05595959000689	-1.03490548598813	-1.02490450622558	-1.07902168509537	-1.03655140227838	-1.04442617729144	-1.06537172020816	-1.06086231907617	-1.01705018056204	-1.00669100509934	-1.0075503998583	-0.959426434437063	-0.943520246932324	-0.936049138789642	-0.943856860653596	-0.885472366264377	-0.857812179633182	-0.843733792264926	-0.832514468277449	-0.788831055460379	-0.701208661813769	-0.673003783639153	-0.638749226872908	-0.572763987963894	-0.496145518216611	-0.456240518588823	-0.454830546983932	-0.38234583061076	-0.312793172001512	-0.255157314129663	-0.187487278080609	-0.180417093295427	-0.167117365094251	-0.11996997168063	-0.0727785846055363	-0.0504564156908402	-0.0616198807180248	-0.0438994930624593	-0.06569885072059	-0.075894038082633	-0.0931771212198468	-0.213246928048541	-0.155904926656554	-0.168739664700037	-0.23610808317214	-0.213597902324076	-0.262017476230572	-0.228944542870128	-0.283432160619963	-0.294500403256619	-0.330016357073391	-0.371733854763562	-0.372190368845827	-0.377316227985101	-0.401787038559201	-0.411804214808008	-0.392314112627118	-0.384031330301216	-0.355270576181046	-0.356306753013207	-0.364785412385702	-0.355788010644529	-0.375603586224214	-0.28171520440443	-0.305302435769096	-0.245789393506091	-0.141546636302156	-0.111158692865281	-0.0608720616752876	0.0280017547670199	0.0442724937276644	0.0785398501197122	0.115519567784081	0.0838282275292279	0.0972385386510686	0.0781535270934961	0.00540052124026012	0.0222361837120509	-0.0850996340253281	-0.121186494385085	-0.246670925559452	-0.281901429114081	-0.330343269691083	-0.385932350032805	-0.467542910766134	-0.507462174113868	-0.59849177499615	-0.66263823661382	-0.655006358261523	-0.705727891697639	-0.691836909751797	-0.681635087075107	-0.754427400528066	-0.725860923088043	-0.71491653001413	-0.739383019569165	-0.730426243481298	-0.717812703283464	-0.722875639089235	-0.764798727344982	-0.758257729422383	-0.777615089085749	-0.794189037601441	-0.796831889883476	-0.766873087451801	-0.822587515873062	-0.779461008248691	-0.762661156570935	-0.849622615118232	-0.805778127054693	-0.842177316043638	-0.801101249284976	-0.764722374832478	-0.753293963089508	-0.752695220234377	-0.716694219163363	-0.660820485463929	-0.583205038913304	-0.500149264937062	-0.495234876375162	-0.440757511931758	-0.441729342901467	-0.321564853150761	-0.284533423761875
1.03171654356381	1.00373101247379	0.961651114448522	1.0226953319521	0.880544024288498	0.839147378641559	0.799135333982418	0.631728783585699	0.617838846867534	0.559549588094546	0.605364889430885	0.394740177395033	0.454863278615381	0.322072353727676	0.327635874404169	0.305406042895071	0.280108943028603	0.205043970241717	0.12139946340563	0.0253597503478569	0.0234934098988999	-0.0788420939931344	-0.146822713718434	-0.221173409385761	-0.247525013301846	-0.345633930672688	-0.447423533634314	-0.525158167013545	-0.573873888308861	-0.615873450688739	-0.665992732481762	-0.719540943226541	-0.719096610081806	-0.761429333452762	-0.772780612835772	-0.84305908956444	-0.86125092355754	-0.913289102252552	-0.902063202414758	-0.919948376661658	-0.972803775391331	-0.982250805998907	-0.991506168575225	-1.03446878453554	-1.00372574408791	-1.039851370858	-1.04076998243331	-1.06565333888958	-1.0165016847491	-1.04440087904158	-1.07633181171461	-1.09083413801477	-1.11290278451604	-1.05412839483385	-1.06737706409563	-1.05203322223869	-1.05327353579801	-1.07075690144995	-1.05622437363817	-1.04833919279072	-1.01356255663868	-0.962519553862557	-0.944828021675065	-0.946967963383058	-0.906968145133542	-0.825876619507334	-0.809926036623719	-0.750078338723933	-0.735707307177893	-0.668549031158848	-0.631803840743113	-0.656389807075388	-0.527516458261236	-0.526166042588379	-0.492191633580526	-0.42911935554117	-0.425641520681637	-0.373249687708615	-0.38801010354692	-0.411095375783627	-0.402524121890019	-0.397173266418524	-0.426745056816475	-0.435858211479247	-0.460430550352616	-0.465306897785625	-0.503924067554099	-0.545946492493529	-0.54331800828669	-0.538063105633408	-0.56637400257391	-0.595208087441572	-0.641938306185818	-0.643844211092968	-0.692588601650976	-0.682779264014119	-0.709278632540339	-0.713592866811053	-0.723875333295659	-0.702349955045639	-0.702114486761405	-0.701804252401114	-0.655413710586703	-0.677903078130636	-0.597011073879975	-0.591053808193595	-0.542141529331362	-0.526704228304442	-0.423541852313789	-0.408606773366378	-0.37952022637591	-0.338044044634253	-0.250817797408245	-0.289509388848861	-0.285799961521725	-0.314427060255259	-0.276696566213776	-0.277188795964679	-0.311700332512938	-0.341726939180936	-0.392108597224371	-0.457852682400489	-0.50263896883217	-0.502612572547146	-0.568724087103877	-0.613117441689784	-0.666344139559837	-0.702465990597761	-0.757589659528309	-0.769645013661262	-0.767438813249106	-0.779612644443318	-0.822346855031184	-0.784837079764943	-0.82586052822233	-0.79822292723539	-0.816587742301146	-0.800553561208154	-0.774603765815202	-0.790820113702775	-0.777394936728605	-0.768692468350899	-0.788758663184449	-0.797633088711104	-0.768738053362465	-0.779606444250809	-0.766341904492185	-0.731198194921386	-0.714730758562956	-0.679670367647724	-0.668908356528276	-0.630866559148251	-0.570789665604651	-0.517017481832957	-0.485367602198121	-0.459082392483402	-0.420689447738749	-0.398141300309987	-0.374708432389763	-0.389415882286607	-0.303061357194624	-0.271239404383078	-0.282075596511107	-0.187858447136032	-0.163373288763144	-0.0902175361655914	-0.0735131313441244
0.984920626905234	1.08616732462105	1.0844487456606	1.08226131846136	1.07745249584032	1.09847251074405	1.00234907046056	0.875993059826705	0.926974784881695	0.923688336042411	0.854786330122866	0.814253848726672	0.805896032264752	0.693525715482827	0.673907202372485	0.573478820927847	0.577606468417548	0.521387998455525	0.450545065753882	0.395728368756486	0.357055483500032	0.288128811568619	0.167169523429828	0.103082161813529	-0.0198839931814942	-0.0948229020031164	-0.192427760299976	-0.206697433179356	-0.323399295101888	-0.33620353744922	-0.408225983231666	-0.400988867777568	-0.443050014423637	-0.469722945169429	-0.488974703455546	-0.54632269181644	-0.581623257116476	-0.619067735453672	-0.692764189965068	-0.678999129140698	-0.754785507089417	-0.753469662644256	-0.834231953238819	-0.835046818705355	-0.90206972107817	-0.953469326997132	-0.96252996552429	-1.01931382348648	-1.02412702271884	-1.03823108536254	-1.05035299595458	-1.10510331579141	-1.11035158625893	-1.0832465832257	-1.14572631621614	-1.1468900639584	-1.14868087827024	-1.14079150985386	-1.14158426519537	-1.13205597885543	-1.1154750998876	-1.10579747898635	-1.10380103350884	-1.07221654198079	-1.01786195717682	-0.98772819962548	-0.94087556569938	-0.929850374580845	-0.886612707058054	-0.819921450809906	-0.879519472620426	-0.781803150270526	-0.791959696592154	-0.784678116481417	-0.735598169203807	-0.722191714372601	-0.66859975956035	-0.665119142969649	-0.666043985109181	-0.693869627063828	-0.684724148125876	-0.676051506180227	-0.713596839914149	-0.735969059342482	-0.728965220027286	-0.747976297189847	-0.750071678662782	-0.776504095823212	-0.815160469786144	-0.833721331217927	-0.867273664954097	-0.853537595975855	-0.875683667845174	-0.865871618560371	-0.876334718670437	-0.963066786117979	-0.92520692451428	-0.907806847433806	-0.924582841417382	-0.898185356446317	-0.849261573047334	-0.867071119962317	-0.865864780007342	-0.801726957528264	-0.777770755738752	-0.762353071534893	-0.706788056044864	-0.686743693852869	-0.717282578007367	-0.665861045938769	-0.677200546153687	-0.608702441556704	-0.644443568801394	-0.632325402952624	-0.616767737385062	-0.582633453365446	-0.580740733929512	-0.581878144054354	-0.569801153655803	-0.547643435451165	-0.627116323949957	-0.649102209516264	-0.639136183478367	-0.660664852459871	-0.675685232363342	-0.738264270739674	-0.767494061702144	-0.768627154350473	-0.848190616762521	-0.83170762776501	-0.842490532651111	-0.866365365209502	-0.881566122488583	-0.828636215274536	-0.852036051990497	-0.843540426072839	-0.827015718154431	-0.832096744831479	-0.784211111350334	-0.731205614365307	-0.72337939095394	-0.696120901983458	-0.67696138558105	-0.617258704787917	-0.594197233475577	-0.55081565717088	-0.495636938225617	-0.494443949553712	-0.462604770807934	-0.411545464964008	-0.352698234513792	-0.267658146802113	-0.257610524628816	-0.22861748101558	-0.23636318386644	-0.168228186466074	-0.193752422396064	-0.155346710405189	-0.213639475670085	-0.181245335993363	-0.06767332371235	-0.0810857198606808	-0.0199981532662254	0.146539544857023	0.126130278722955	0.212378878475792	0.332252573033691
0.983132309007147	0.974597936824813	1.01747354314463	1.12156091861067	1.09370805272097	1.1770942067293	1.06889245382034	1.03926687935538	1.06088692137715	1.00553919222123	0.966513744273587	0.99343866684285	0.908788060384717	0.900351111393071	0.829960269942548	0.782211694075416	0.823974209791225	0.734796441457334	0.751772855252279	0.689546237740227	0.570486072317481	0.504701780473253	0.445768433149024	0.425881035138867	0.314136712772721	0.267964514568521	0.215483417604803	0.152367207285194	0.0903358811605152	0.0734756863575236	0.0383352693081194	-0.0582224188008425	-0.0746956697502812	-0.0874299834205507	-0.177025236344691	-0.223832586422588	-0.282135569947474	-0.348628242126725	-0.437046606743309	-0.495641622724556	-0.508016032275785	-0.595637021714241	-0.63323085950273	-0.679251859849715	-0.747172037885808	-0.775470908612611	-0.78392262855704	-0.855746903802642	-0.896294208231112	-0.925825782969033	-0.953041809273923	-1.0060293039495	-1.0150205104629	-1.03578514800993	-1.01475255607482	-1.0462113141385	-1.04206718481803	-1.07082134174377	-1.07741727531282	-1.02895966032317	-1.04041030056103	-1.03693206030345	-1.02026900374083	-0.998422143937175	-1.00116098760036	-0.978475453465644	-0.926871296978249	-0.928787069556746	-0.910763622643237	-0.885272344541811	-0.892513576806289	-0.880416106479242	-0.891562957135945	-0.865312242519638	-0.837040855821956	-0.842924589397254	-0.836445267159911	-0.838851526595669	-0.818178963334767	-0.854149694654201	-0.845050614939678	-0.87883997093102	-0.87901052508012	-0.876887303352048	-0.912328152225205	-0.89405199932906	-0.956499573312718	-0.954029770520094	-0.978555243112988	-0.995232019318519	-0.97232790969215	-0.995327406169552	-1.02384989965389	-1.02104853303964	-0.992238092106978	-0.987123398918979	-0.981991037508461	-0.980768932040978	-0.984537098056795	-0.996044448403692	-0.963780147507636	-0.962801215674618	-0.964151672461804	-0.948620640118176	-0.925541166887654	-0.931503263074196	-0.929758890776044	-0.920267418240245	-0.879990347069262	-0.912525944434773	-0.904745109917278	-0.825395715097788	-0.837656789544332	-0.755602124469691	-0.758423607422954	-0.730346229075003	-0.702774690439677	-0.665477395187303	-0.650769031718171	-0.680747386723858	-0.660385952970405	-0.703000175702052	-0.692012840133579	-0.728928334328138	-0.753563395540259	-0.772598332101912	-0.775329511589931	-0.834753622784031	-0.855725361236332	-0.864194697175205	-0.903438176449122	-0.829192254390357	-0.814755567610959	-0.803618189480714	-0.785522845321629	-0.745154952678965	-0.686061188595406	-0.625622305312315	-0.529596754996339	-0.531183828968651	-0.4459595232709	-0.423627912236222	-0.363461306709606	-0.300870319958726	-0.281502310747988	-0.217392655174444	-0.167477201632029	-0.137382911718128	-0.12187767465919	-0.0477930507149544	-0.0876506601842642	-0.0388509121811296	-0.0105031633388685	0.00205346938334061	0.00450145412464095	0.0442870020313291	0.0791529022047428	0.0650302300288878	0.170216779876318	0.242591656669797	0.253726048648338	0.403973494622478	0.454006736318497	0.578020317227881	0.653933037523116	0.729409943197208	0.782879829180667
0.697269093939841	0.751238180312525	0.851677172263622	0.900974515474483	0.987932030016589	0.989334691471905	0.980228936723601	0.961517451061208	1.11415334087581	1.06315457486157	0.997631237090289	1.06679186836729	1.06038863157776	0.896105588112385	1.00074156480343	1.00743492078853	0.978806405459871	0.976221643338011	0.966633476132134	0.962773774308986	0.938535650752819	0.884933607085376	0.846041073760267	0.722671742628027	0.65491752177206	0.624255937947459	0.595881610880877	0.487083625601282	0.461550681311836	0.369725634660667	0.353912232900452	0.316349042527681	0.241235844013236	0.206508511657846	0.115636881063066	0.103080470654082	0.0545825090114672	-0.0352866944896083	-0.086710432976614	-0.168096250088714	-0.191019587261479	-0.285267420477799	-0.310784443045604	-0.359501729275109	-0.397500804937138	-0.481299140160852	-0.552437775126242	-0.555164186287871	-0.605144422427877	-0.67853633574002	-0.679374810219033	-0.730353438702687	-0.722185276995258	-0.72087098525018	-0.796848507087356	-0.797016597812436	-0.820931015945174	-0.845209893272422	-0.850640813300787	-0.862025137122382	-0.901364520869926	-0.906113640732445	-0.894833805083178	-0.864152597900309	-0.891634863579069	-0.874471344810718	-0.902482733276148	-0.895365503256908	-0.86973004007158	-0.872098822161135	-0.883343060697646	-0.886385367270851	-0.91169443663267	-0.90929497364012	-0.894603446521932	-0.891371291620175	-0.912185249870205	-0.933532517704176	-0.908439283967748	-0.918817698199421	-0.936158279624963	-0.926236236356759	-0.910705353693024	-0.915797352863826	-0.935002841571398	-0.948294428071632	-0.982491644558597	-0.965025620813911	-0.957058244902247	-0.970407245198036	-0.97974767485987	-0.997011578724435	-0.98460198428507	-0.979306219201408	-0.989525811828665	-0.989499401698595	-1.00816064929301	-1.02995691679003	-1.04333960317266	-1.02466808649645	-1.02924278072646	-1.04471316801876	-1.1072815672984	-1.04849375490139	-1.01925684925081	-1.03351300110287	-0.977445652525261	-0.958466492206229	-0.887768029340205	-0.82458439307577	-0.80016961406021	-0.78255999092068	-0.743755592734029	-0.731075650983668	-0.652925377891764	-0.684034145436343	-0.649887500059929	-0.665817394379872	-0.683629280524772	-0.677136390199511	-0.654279086663275	-0.708101147311376	-0.681952630614348	-0.723723606459388	-0.707593787368213	-0.734975321450346	-0.722613311611635	-0.690738209879333	-0.681269280677522	-0.707802938372376	-0.655336829333965	-0.629273574438292	-0.585335987041593	-0.535023260029438	-0.475187918965816	-0.409982827694288	-0.330099460972297	-0.286763515719782	-0.213696886893887	-0.194577603962316	-0.0924750279109764	-0.0998480440840206	-0.0273351294402088	0.0220217709858574	0.054382655228935	0.0502985905432041	0.118210236885893	0.158517106209752	0.153652381512968	0.217375859340992	0.268424886128065	0.304973031682209	0.369761558026152	0.326087310947296	0.442075337226796	0.466668877750169	0.553716191848355	0.537833472581815	0.689453791632605	0.696107578116111	0.727398149725937	0.766103526451427	0.796500324290076	0.716238498388117	0.770865792987458	0.810402104455359	0.871180316902203
0.347888777289064	0.501150887216188	0.510612883451043	0.714484626382479	0.748190251417535	0.776050806550868	0.831487116102954	0.869077880411817	0.954432826981339	0.892407785210746	1.00552622982545	1.09436661099847	1.07438650975154	1.13241679356711	1.10376810241763	1.00663446631596	1.04275473631603	1.05614691948901	1.10555740272778	1.03785507323688	1.00683687886122	0.968715474469949	0.98424390148325	0.917295580078231	0.842836384741254	0.747072123510239	0.799906102766212	0.74638507878615	0.684669009945374	0.61527046278354	0.633162044983531	0.568881616564981	0.567893434492309	0.499502020161241	0.479325016974289	0.44707339006404	0.39263199339071	0.439375279753463	0.333399299374495	0.29682488363466	0.209995832543689	0.163447691877297	0.133571739868993	0.0998604544550152	0.00242041469931262	-0.042443698391542	-0.130607604900722	-0.14285134030443	-0.234437294131101	-0.286233030634284	-0.319745823195357	-0.390791070668691	-0.409306108134581	-0.478438579028375	-0.46965354298835	-0.560686832191672	-0.586796520956901	-0.657121963844252	-0.638835824437702	-0.691840604678968	-0.698130344050683	-0.73250230381216	-0.753875861636314	-0.761823235035624	-0.735781026249255	-0.798906226624012	-0.759808821889776	-0.751683209362883	-0.795466410731619	-0.758482957265848	-0.781743004311375	-0.782207555389449	-0.802121919079554	-0.812762421430951	-0.785968224523691	-0.822705031893259	-0.821784695697586	-0.834774595331955	-0.805683822569813	-0.816059842818219	-0.79217636601878	-0.803699737376459	-0.833456606780231	-0.806857228865501	-0.791910773398644	-0.798287633507083	-0.80601101217859	-0.82645886580177	-0.830153689659293	-0.882706757406683	-0.894575430832511	-0.934985596542234	-0.927132586505657	-0.968578734213345	-0.979958192347319	-1.02145506298999	-1.00554650593487	-1.01247368833465	-1.04997927217819	-1.06517604477226	-1.0585134646947	-1.04593801811122	-0.977911650418098	-0.909899824822297	-0.852045580685078	-0.798955622957704	-0.761598589351303	-0.731904605547198	-0.724255846344355	-0.678402563613676	-0.633018165820594	-0.664066542299225	-0.634017445103685	-0.638591988935112	-0.627995157523165	-0.658342049884332	-0.641134118400231	-0.586429283979188	-0.617823351410255	-0.601750892322514	-0.581403961234536	-0.585482346158369	-0.527851988414348	-0.484713200966752	-0.455742687466309	-0.410792470121277	-0.378516878105741	-0.367427626203456	-0.353049037545504	-0.334731793687181	-0.314136998143893	-0.218911414610587	-0.228942694051347	-0.207019119332009	-0.179598368695745	-0.112347879725539	-0.0499973471499189	-0.046463494257267	0.0680276449258927	0.103818281821654	0.110609038501082	0.236850882966324	0.234732431138613	0.303766908241325	0.369115833033662	0.38680440844447	0.480185748819894	0.53989746718022	0.594143708507081	0.595704418473506	0.671198731324813	0.716055445972647	0.774098337736232	0.80034869475544	0.878782276448015	0.801270687600128	0.81170362804196	0.863002182883918	0.869115370992786	0.801645946910764	0.862008393557111	0.85150099245948	0.806074267057598	0.847954893974439	0.83976293829996	0.841158367713068	0.885001481271975
-0.0155048167547281	0.0587184277892118	0.201533410254599	0.272529141736554	0.3378099312157	0.452565305193003	0.484275783152089	0.619886357932806	0.646218047846954	0.715046102050057	0.758619034873016	0.835684672126374	0.856559101960326	0.786332447133021	0.980529896079077	0.892105163533805	0.966208414939435	0.968994603313741	0.953941812516604	1.03448762612231	0.970228624794852	0.968962446598739	0.999545835188271	0.986275005285204	0.991994754863861	0.979380954440652	0.888610818498101	0.886981825305865	0.856620504852362	0.896518589914998	0.852806619351983	0.860114500401536	0.860491686754102	0.836259349490847	0.826817302004992	0.805165673367166	0.82149207908888	0.763002914501297	0.700461513682663	0.583699984070775	0.550891743024577	0.45477674707343	0.440127651253123	0.37812582190494	0.256367402315059	0.226952112009406	0.150082135458413	0.0821080945472982	0.00647394665526977	-0.0351926063697374	-0.073314052808951	-0.15363110911777	-0.15757226570805	-0.230546600583961	-0.254466105971787	-0.260954928276764	-0.32076899182225	-0.368249580136904	-0.384583376233242	-0.426582433706911	-0.428700185766305	-0.400758420817795	-0.437343538885286	-0.458775075458528	-0.436529771630715	-0.448252276299257	-0.439914195173878	-0.453197262977893	-0.45771457836808	-0.477859407513981	-0.451266177760883	-0.473515617807264	-0.5258835286321	-0.511378115908723	-0.505981797104443	-0.50506195666389	-0.505296189193791	-0.520374467257053	-0.541513085019432	-0.551651013467102	-0.53887287679458	-0.57866206229972	-0.603247154338672	-0.603742876820285	-0.659634889993271	-0.687477899373502	-0.692278126804677	-0.739639584264439	-0.786899922473068	-0.794142253765346	-0.84420047672553	-0.866297538133646	-0.884230652105226	-0.909090318992471	-0.919708519211873	-0.905639097744361	-0.905871342932939	-0.860987525659268	-0.836424989464861	-0.781902538116813	-0.761174036487118	-0.745738948881287	-0.724365609437647	-0.623453107095402	-0.606963854103035	-0.57062382047575	-0.530325810816182	-0.499260080759736	-0.558888458109879	-0.552178591962815	-0.51974705893107	-0.563952716033759	-0.54484270456844	-0.543295399709759	-0.497858647673653	-0.461812346072761	-0.387992911120028	-0.345758868679586	-0.305370074062995	-0.223824809168733	-0.160775524930487	-0.150500059980857	-0.152593612256008	-0.0621701935688504	-0.0222301613156209	-0.0835423131814892	-0.109950142298231	-0.0513691520432927	-0.0695455825645196	-0.0437424372006898	-0.0278266053979587	-0.0474379141459577	0.0140837100141391	0.059856829157216	0.0931678523370499	0.134077583362794	0.215556738525769	0.304184549765696	0.406443311289735	0.506770109854125	0.552516213559105	0.568467923613989	0.652357087958167	0.755742651540094	0.820815959390179	0.949109220136208	0.945223585337283	1.02457853224024	0.983235511827048	1.08209028563272	0.980162493902944	0.962402026849605	0.908261757111342	0.959390944802175	0.924348287869473	0.942234119891925	0.952679239065377	0.892135133145763	0.863920648850769	0.890006928599883	0.840482813139157	0.944412501073026	1.03971536745814	0.974123447665788	0.981261513942484	1.0252003766374	0.908696994963304
-0.400576286251592	-0.286979025677015	-0.165831692155332	-0.0927312270458148	0.00216991507677926	0.0908420723705939	0.168048303985065	0.253644446380156	0.330512572668863	0.391132980837066	0.431974288211427	0.522047780183177	0.547304099206803	0.630736530913322	0.647504687868721	0.715386978912115	0.768848894675357	0.700490171022134	0.797043449085912	0.833960988637193	0.908178849228292	0.863471499734065	0.915857673945934	0.992993089307261	0.935155396711467	1.02162518092883	1.02235834577957	1.01607252854191	1.04075088599124	0.993413870450784	1.02704352421808	1.04928709253362	0.971559931514794	0.943585025568792	0.937392287449095	0.87157297881545	0.841245065283951	0.84732443107387	0.718176076699396	0.680371267431435	0.672941941878352	0.625815246965396	0.569260903546791	0.51836314807024	0.485236074227409	0.382902080693273	0.369380933387431	0.35559066942325	0.265033676274221	0.279253108802019	0.248430275109575	0.141936745212428	0.125947843658116	0.12126601268615	0.116306726918011	0.115167507872401	0.0501882992945845	0.0129489320947182	-0.00872404470295091	-0.0337217594499919	-0.0382862988166627	-0.0524909447667717	-0.0227142282334543	-0.0217119930375251	-0.021347055844003	-0.0125011288315492	-0.00377720731919897	-0.0493999195423197	-0.0692468759968785	-0.0862215438879188	-0.110736519649499	-0.110536755601573	-0.160156310476149	-0.21047908764226	-0.194644130397466	-0.176985031032163	-0.222706100933658	-0.295780651133699	-0.30343489475657	-0.332838499960364	-0.363315570820662	-0.395663419568976	-0.478799051800363	-0.49056470706708	-0.54218756738129	-0.560328555394795	-0.583925546933531	-0.608667795876721	-0.604454334234043	-0.582215895423981	-0.630971607565168	-0.625545008648487	-0.598003984153796	-0.556080280237983	-0.557965397797295	-0.549079363487244	-0.497921963623461	-0.471188439835732	-0.488461553475321	-0.485136769811557	-0.475182333232372	-0.467677596975558	-0.465214086378225	-0.444528560371387	-0.440345600235626	-0.408072174432587	-0.404047951565278	-0.377526197949832	-0.316027813684445	-0.294996266698425	-0.274734545474207	-0.235938854677141	-0.180423558778894	-0.136700650302686	-0.0143394739568925	0.00456728149839423	0.120861012304927	0.195310337864219	0.165615781132559	0.20517494178257	0.239046727873237	0.161901819842941	0.232591195110755	0.232663573957138	0.152297415024099	0.151345218836355	0.184736727047478	0.162579691655715	0.180207863058887	0.196352301383349	0.229721519560732	0.319906333871622	0.332696813142281	0.394986436410849	0.45395368860155	0.588455546206623	0.67040995665692	0.725610310081649	0.785345910952702	0.872832045820868	0.984654082204015	0.957840308840739	1.08266406395479	1.05253311885691	1.14394662043682	1.17161187296971	1.06475962114613	1.11542587949358	1.1207167791161	1.10195403958421	1.09833097815845	1.0829359169537	1.16626193632987	1.0408045553779	1.00800761786082	1.04667530725349	0.975237724067238	0.983554587893826	1.01979377290383	0.965685281219156	0.979694539348293	0.907670169536512	1.04182109053297	0.983344416057459	0.924798938196587	0.959676256677393	0.832371460986792
-0.675384817833943	-0.562826431138113	-0.502474387681999	-0.459389511605463	-0.359887899113147	-0.295287424344338	-0.219158431119064	-0.16146180941576	-0.072974596283607	0.0164123753702799	0.0719667954771383	0.12653767862764	0.191862339794434	0.252042264355583	0.346670037582798	0.388575518810272	0.446698203506538	0.5171873658128	0.61835908401138	0.661398192197837	0.634823086793974	0.751124860024678	0.778462634347368	0.863571210788743	0.836283573652077	0.923904875473951	0.909452553317697	0.853740233188515	0.935918009867696	0.89716077384818	0.870909104011469	0.904372948636315	0.851471586368035	0.883634203228456	0.858875850435501	0.817665726521839	0.90791119236076	0.851319115890544	0.850901570092949	0.871466774614628	0.781279779573056	0.778575832601141	0.80367732182161	0.739332679791171	0.669120225943391	0.685283210683776	0.607940134852205	0.647511625505638	0.602529163033298	0.546841621252622	0.57788940177148	0.499485169159762	0.52884285334432	0.491272921307595	0.429972338928174	0.46393642047366	0.404995220557788	0.404226839806369	0.344196564219727	0.273778664654333	0.260898187043195	0.23516012830521	0.252456256619559	0.205209636183632	0.21135719468666	0.208706318448267	0.208825779801775	0.177719793793048	0.155472157440358	0.166791598602002	0.182751302374082	0.123071681913808	0.0966561811492206	0.0872206223637725	0.0195153946616385	-0.00514302172218556	0.0153640897685189	-0.0416911345957491	-0.0933391253116788	-0.0909002973914191	-0.122519420620193	-0.172331252345076	-0.125611146750987	-0.189851584738542	-0.159492891874411	-0.160168428845099	-0.139411814874849	-0.173846746959225	-0.14805195726554	-0.133363580618825	-0.18996997226335	-0.194538536566795	-0.189367931494874	-0.238619304142789	-0.23717599560675	-0.226286447126531	-0.267997163410394	-0.267268574428693	-0.294180446267943	-0.306695629386391	-0.352636496372815	-0.352297674552205	-0.351553662593778	-0.25241238520317	-0.227151751621212	-0.181464105516054	-0.148126115557429	-0.00895219313197116	0.056422138370509	0.091130707191841	0.217240494365662	0.201714964306157	0.316514242842256	0.315034429575492	0.335492417962772	0.355719128400894	0.412994462365216	0.419386012040326	0.393261011462484	0.419280403389624	0.464891536285372	0.394796052031286	0.508818371484341	0.529961154708811	0.575004395617988	0.593733203879931	0.598419988081357	0.667917804886656	0.74069282928295	0.704808094634743	0.73352032917877	0.722763085949782	0.763572255043486	0.805545864628771	0.950209427700332	0.929816075509318	0.924118815406852	0.985405500229452	0.974112935647614	1.09667513350517	1.07432703999678	1.10961579252225	1.04108085459619	1.12048864245545	1.20655891156484	1.28495658303438	1.16260111758436	1.22715151279855	1.25986339999437	1.22620244882533	1.20471437235909	1.23725492170979	1.2595945016823	1.18039341397956	1.13186364724419	1.12672368073961	1.08957132353497	0.971680701470538	1.00348520291178	0.885885339895875	0.86199414885988	0.804891310496258	0.733755850990481	0.746612746582013	0.65722518270382	0.684791743325178	0.575136517774572
-0.877611027915334	-0.838820179533177	-0.788548231754334	-0.75362280382651	-0.69737065589437	-0.642335139989893	-0.552868839918891	-0.491583747357917	-0.43276863466177	-0.378934265828116	-0.346619424316655	-0.25464436401027	-0.159671694792365	-0.0678732642564474	-0.0505843256865014	-0.0252538012295403	0.0448565569378773	0.111254972740025	0.174856411796325	0.284924555321899	0.316096035003	0.334559594818189	0.369139427191497	0.496209612214837	0.494706522908097	0.549163462876145	0.56986103435042	0.623957852433884	0.659477283851312	0.665128146878819	0.765393265487363	0.711553491733226	0.787305571836619	0.756703178714904	0.726323683600342	0.840400464772603	0.873032152809102	0.828464258205484	0.877743582973825	0.883813968238466	0.864674730104184	0.866317336924282	0.875091155970576	0.828152994337992	0.900741768308719	0.82634176901292	0.7720440096541	0.764726840198967	0.736222923465759	0.699207716545247	0.677133808222969	0.626047071104932	0.60124357636066	0.582401410530518	0.586097541287454	0.544806509025157	0.573330180136965	0.513287688589121	0.427443524932056	0.466268235046805	0.406761565961381	0.452218976134461	0.473599466332992	0.46865111287141	0.474153597055395	0.574430512470827	0.576311305138467	0.530277141319959	0.492737141604148	0.489632021855828	0.455671581196091	0.496865726910157	0.547790210690318	0.438520486429562	0.423743914329659	0.445893958888461	0.405846020450371	0.425105693188952	0.386261437604178	0.352315125032336	0.360417168394023	0.405222628558291	0.39748433448624	0.404483236710482	0.327560134328335	0.309803225365922	0.328993877237712	0.224787666120188	0.169893131412731	0.150663680614633	0.073007496872601	0.0452730176026473	-0.0322381634346982	-0.0890877810527906	-0.123969323591773	-0.121022953731408	-0.183603416957416	-0.165809900693512	-0.166149609194076	-0.183614739314115	-0.123348162060625	-0.0995262490154054	-0.0328814982834045	0.0404099021443086	0.0891268368673321	0.180360933993204	0.263883753404938	0.319726187127715	0.404766461782097	0.385977374235911	0.357115356573332	0.467060922968357	0.373207535740995	0.377878509842477	0.429802204155509	0.454566482739788	0.449305822933016	0.573386596764445	0.66075422029164	0.738669464641482	0.804876863768983	0.90877607300916	0.924491973085687	1.01722484784151	1.04586797921984	1.04982960475365	0.985777067568704	1.05396090076569	1.04462915925305	1.10567691829777	1.09827795401971	1.09942995049557	1.03094376989761	1.04990321691618	1.05503757434748	1.07117825476967	1.08870268635307	1.06307192630695	1.09989785273159	1.10848258922578	1.17470739859317	1.22112344860752	1.23602800818603	1.31430888738757	1.35868717569442	1.27171107957159	1.34150429440407	1.37252731004078	1.26144958707383	1.27520103834995	1.23387465032019	1.17341736740598	1.11271192871636	0.963966765445069	0.97526706293971	0.988266392325424	0.884451993796922	0.733558632618084	0.681495104881253	0.612793833012483	0.603212238377783	0.582340108133035	0.541704125741307	0.444061926960551	0.496958897847008	0.362013689330153	0.381400490720651
-0.913954670671391	-0.922900734998888	-0.90844787415465	-0.893930826157234	-0.874859646274881	-0.828463745221104	-0.795222010058611	-0.765167027301912	-0.703443783421578	-0.681078231403982	-0.639018053082187	-0.608832548600388	-0.528390156735613	-0.477412089300638	-0.401200007905513	-0.348527271870103	-0.285361982957966	-0.262913030220327	-0.179926510175336	-0.139223503134483	-0.0760397278543416	-0.00752829936881928	0.0617935781397288	0.202489884928644	0.229524600171703	0.278184023611664	0.32653476887946	0.411078800300702	0.411299552764196	0.451818169339193	0.525803652555999	0.471859317654475	0.606493966191273	0.648102405958507	0.642082563850588	0.712801049693072	0.636260270783938	0.774394572097714	0.7656776972497	0.71600355608661	0.69827226198641	0.673528495755183	0.730383836539322	0.738863014248946	0.627365538647564	0.693488567936967	0.663501761842378	0.691743319382088	0.672870058291174	0.688405712258718	0.646864357912032	0.671800332871892	0.643301393462373	0.684161309778666	0.715491001117838	0.729993140367859	0.713996520118982	0.743180689376345	0.693815263291801	0.721364199471712	0.751369682788514	0.788562669148042	0.728425352716104	0.779841316737505	0.816353038137312	0.869789260007305	0.828232722597596	0.982248905312301	0.941860978299678	0.955634736848949	0.982875499455225	0.915325115105916	0.970175915779407	0.907120993838761	0.928433361300043	0.923050859977769	0.898226604086003	0.889597404941608	0.909345786094313	0.843374241016629	0.788114161165993	0.779687623369567	0.74329994113736	0.59229132048124	0.636679065743403	0.523308228269448	0.442723373888401	0.363907835745284	0.312300006698668	0.246062808073673	0.226930662684867	0.220241063661653	0.144472993628882	0.0686451904667728	0.0911362230445851	0.0854476002819496	0.118149359666285	0.147861128585859	0.232526399340124	0.226552806259965	0.264330855243181	0.255731747095115	0.352349477019562	0.415415036253436	0.361013980161148	0.383709764972201	0.441070285186912	0.440546323840841	0.389026447811922	0.470227993007851	0.465732468489236	0.449411990739835	0.500961308177861	0.61974312112313	0.734467243133432	0.800670292787567	0.914701186239506	1.03037538833032	1.19688601517748	1.283548333581	1.33595521784453	1.44632474009681	1.37117600702846	1.4210935147707	1.40155988268651	1.25011302373324	1.27004443428296	1.20783663681074	1.2740487832628	1.21732458193033	1.10274291722969	1.07920808957708	1.10163216563919	1.06485888421107	1.08070181926583	1.08499151338	1.14113140727584	1.22962190740963	1.21781187939661	1.26614166402178	1.32270475259493	1.32957979593667	1.20330210547123	1.29440541530181	1.22977866764038	1.31234299228363	1.2792775428087	1.19688928274726	1.11269344511368	1.05947707698541	1.00483495626924	0.922347241081055	0.857218961929945	0.850417065886448	0.702885054063962	0.659929230676486	0.550429169424987	0.534200798009582	0.408298496060203	0.341672282195848	0.309017342163643	0.263705584503493	0.216896266696468	0.225598870047969	0.10486684320168	0.0698887562298016	0.0312551109989037
-0.860833166729785	-0.876234887165926	-0.897400402484395	-0.907911495251019	-0.916607791629408	-0.895605151431921	-0.895686733837214	-0.889186279176541	-0.847182194336905	-0.870499342790189	-0.822811117685295	-0.799456214649235	-0.789155052252165	-0.745813216706179	-0.668834552333337	-0.64343577866098	-0.607624604837812	-0.555577997669702	-0.54476118293929	-0.457543764746279	-0.438655914855831	-0.346639001263024	-0.289393204314917	-0.2249274044127	-0.114530711822713	-0.0992437483799844	-0.0106971502286608	0.0400572872954416	0.0753297604739182	0.139976716584737	0.151322950586081	0.200605296576967	0.223816934494626	0.219171323414978	0.317670049696284	0.298239402518315	0.349650744527037	0.37357721655052	0.353082486751897	0.399467931254083	0.471401166967403	0.471392245111153	0.448162257566061	0.568097838840793	0.492973135639222	0.541185727584966	0.532204766388029	0.628371229720849	0.672380130892085	0.747442300105379	0.71385372583353	0.739335661753427	0.801323931965405	0.846849806657964	0.871689270041212	0.951670089095914	0.958552491118135	1.04344271852848	1.00974911364867	1.01122597105384	0.984273491143083	1.04991825869666	1.05572665491456	1.10852526905256	1.13113011714825	1.14543949085623	1.17818467538617	1.23216807107699	1.25605718138338	1.30844875892182	1.3477116205665	1.25420193414828	1.2730369503369	1.29099844590942	1.23090523992291	1.15377174366996	1.20803950096038	1.13507233451236	1.06991674191315	1.04447097657988	1.05923947053512	0.946426891121037	0.892621132828753	0.781844088990555	0.783757549142628	0.717701796314781	0.650944728853525	0.558639602889724	0.612567437313442	0.587066882177949	0.562561928307326	0.521742911607593	0.514307466234321	0.496390878253596	0.544999380206538	0.509951684442607	0.474805462734631	0.48707429354799	0.47597957541018	0.432088138628883	0.452237937519353	0.406281599299853	0.415428026912671	0.397777446658144	0.419450096954127	0.395531750560356	0.428016152640805	0.496431471951665	0.478793728055779	0.579836731654486	0.59457616800077	0.700226129601175	0.816580331463886	0.934129438974531	1.25239362828407	1.20997481234649	1.29118860108238	1.40926090873675	1.37275210993153	1.43132629653017	1.53661140999699	1.50104564220801	1.51231178541619	1.45412625483294	1.42616470987868	1.46338541696947	1.32050892162547	1.32226018022586	1.26376390265658	1.20889341138994	1.26449793195165	1.23075967643555	1.228057567702	1.223152784192	1.16754685449715	1.16706027067745	1.13373157507731	1.19504819998021	1.21386114451958	1.1563089436444	1.14566644807268	1.11364792079619	1.04879155377881	0.978528158315299	1.03246822215938	1.02102145518666	0.94122599063388	0.916586378950891	0.853111123028703	0.81473712453614	0.788959717399368	0.639896016368836	0.631992176529279	0.531415234592026	0.413546629817496	0.375336657742517	0.290759611851356	0.226758032108434	0.12077078619989	0.0736956010190465	0.0362698251649499	-0.0194593167593355	-0.107281902857414	-0.147844016136415	-0.231571977220223	-0.332437289112016	-0.39661538871786
-0.619539626614495	-0.673429873929144	-0.698054205706156	-0.734489784719479	-0.755657156367749	-0.800582889136584	-0.841610724784812	-0.858925412120914	-0.883689641857211	-0.904004344440068	-0.90442741237433	-0.891956583674453	-0.911263750287674	-0.874168742782208	-0.876891090925195	-0.853261161999905	-0.83068612252441	-0.831294333918703	-0.793775532068474	-0.761565994289143	-0.708752659882664	-0.686177450515596	-0.65354408264444	-0.573105519311577	-0.531343075690216	-0.454763789331705	-0.400525835070001	-0.361609792932184	-0.323354517647303	-0.305374844296213	-0.245453917861245	-0.212595176882712	-0.129853499856146	-0.142881585278793	-0.0446833722779772	-0.0589134776689177	0.0272078663023756	0.067817091084012	0.0627951815726274	0.132042898115418	0.17300104878551	0.211994053331592	0.307539046457078	0.279665068032881	0.35962753069098	0.448215306792914	0.510834871544676	0.642709303461696	0.666317603557327	0.772534349897212	0.747852028899739	0.901307812237643	0.873826745511732	0.947096765128856	0.892679234340349	0.968208979055418	0.992794894337808	0.994107436253051	1.06110566478889	0.992088685213639	1.06742251833152	1.0213072058673	1.12606610974994	1.13843852034321	1.23936758893351	1.22212979519609	1.27338776883004	1.35559609717573	1.47121140184287	1.43689185707148	1.53931964812611	1.51267273465386	1.46193064230911	1.43179958445659	1.44382152273935	1.43173369254858	1.32264486852557	1.33362155395132	1.31977835906506	1.26032217245058	1.1298557268149	1.17035496249683	1.15466056197234	1.13242082986144	1.08634438614555	1.04772924746653	1.00107898934213	0.967256862908772	0.835102841935268	0.865514165662165	0.789945655451621	0.759141938069346	0.671652311410783	0.678651142856184	0.604649456311104	0.574855757350225	0.530209826819527	0.515059972075273	0.472483727251805	0.48110624030797	0.428814655089182	0.454528731898673	0.410261528009652	0.422434558397116	0.537682581252629	0.533660260378215	0.537462369819405	0.596555840476418	0.661358440539893	0.74983474952842	0.804243015054774	0.912065743863798	0.985133850934434	1.00442666483495	1.1713245016826	1.06950301187853	1.24818285183811	1.35904465387386	1.39782688739784	1.50545760499458	1.49924582971529	1.58839767191018	1.55481888646341	1.59898688102089	1.61834398935371	1.53023516073283	1.5891263765581	1.56963653761486	1.37304573399422	1.43464763632015	1.32139721914225	1.19728200027289	1.21596707601174	1.1215430664666	1.02657641772469	1.01621879788677	0.971222575630122	0.9212953064012	0.831984380273241	0.846787172940449	0.78597433619431	0.748897329773639	0.799322923385785	0.784222504560067	0.775488129107489	0.756455395648713	0.674930781817451	0.696132646845682	0.637549195508813	0.527134643165911	0.470911801797371	0.331460985272638	0.330448302682999	0.248351314860594	0.105767411435633	0.0855825024375185	-0.0231297503491654	-0.145970085370022	-0.161187368704165	-0.259912543875112	-0.300594373483411	-0.399621312081781	-0.434413487148185	-0.517573511024565	-0.568722699734689	-0.621046681175577	-0.706867011234139
-0.202146729577907	-0.312607933483774	-0.394683994736717	-0.469701784870174	-0.563729706338487	-0.63317628920452	-0.696022528044503	-0.738786316715016	-0.791326882020605	-0.818931515985789	-0.856837951626646	-0.878811720595142	-0.904073682506781	-0.921272211754889	-0.933196480465928	-0.936811745640992	-0.946885039963557	-0.952318837226624	-0.945236857414156	-0.915171786601087	-0.915950128657045	-0.887367155884111	-0.850624330195405	-0.821784042204953	-0.793390773541464	-0.722152075901667	-0.726511507714907	-0.688182228149444	-0.655427718716695	-0.597016306174221	-0.528429078775352	-0.535274623559632	-0.494316097507778	-0.436681717998109	-0.386924962614625	-0.365521028530028	-0.279166052329533	-0.263671253592542	-0.167988926534932	-0.0957064757935138	-0.0368742466016645	0.0138048973402626	0.076522552461906	0.147973049003617	0.258463494028753	0.343878344858665	0.425587050115059	0.553293352960228	0.608764076712368	0.687886104824023	0.737452894642335	0.826561230752998	0.823802505949046	0.949166231414278	1.00815970640848	0.937551889793855	1.00270235274597	0.991867596079892	0.985264912301117	1.04612348655866	1.09266942575934	1.16858818266603	1.23362267476357	1.08136499573455	1.20781372970531	1.21097229413284	1.34481345423685	1.47668178653451	1.44311860594415	1.56121068280548	1.59046375524004	1.54167068532196	1.62234729185172	1.6749808910357	1.58591115717141	1.66403415159773	1.60678033174764	1.55425501992356	1.52977615117738	1.53636560126051	1.43574122158071	1.42117031629695	1.31046265703012	1.24942908879465	1.16325742597782	1.13962211188738	1.05505772310136	0.918563750347107	0.893289132768649	0.845683077058933	0.762538842748315	0.725475092346299	0.66050447564502	0.571596604360023	0.536669324848995	0.521270473683891	0.486920543861622	0.47636110044678	0.483533815691961	0.484914832712659	0.524553074877258	0.49634856735593	0.548372265692575	0.600305393039259	0.632724282970268	0.624515216757963	0.652109425448035	0.6724999279888	0.747364176981499	0.695847744571785	0.74608883629476	0.704033362797628	0.780207849241275	0.878720455578913	0.961224967182062	1.02376168579122	1.06144801083781	1.17561143435501	1.37696093906529	1.4380857871408	1.66018044050116	1.72976602177072	1.8397363326082	1.76370118667342	1.92715471118623	1.82298926757925	1.77409749208489	1.59648817156555	1.36979215024292	1.33770813897878	1.1963472082245	1.01426394547714	0.959180623277082	0.878275327875296	0.721735998443962	0.624559668525094	0.686973333057182	0.555015883655091	0.556230694047974	0.530987778518669	0.544119322403871	0.515167780631527	0.489639327370462	0.485109503923469	0.480618766363303	0.413446640880266	0.356900547584473	0.267534668516455	0.220835045443464	0.189266099037229	0.10953574043549	4.22106740443336E-4	-0.074088852455157	-0.171939977997975	-0.167195135698562	-0.265172877598659	-0.319720195644082	-0.358550311143045	-0.414399745979427	-0.547028215741864	-0.548168987991537	-0.676302549890542	-0.686724244046376	-0.755579993014208	-0.823045854522398	-0.828532918731807	-0.880740824895268
-0.0066037119912968	-0.195866997059137	-0.226071137903071	-0.303851949682748	-0.332337810950824	-0.417462926512822	-0.483805668016194	-0.560192869639395	-0.583086932940909	-0.62432044743094	-0.645352892983407	-0.721019123789274	-0.755869234445952	-0.783170694584094	-0.852839289784732	-0.869298301104033	-0.885824846892796	-0.931460122831987	-0.947564035877012	-0.952140652294783	-0.952050359736556	-0.962007669139017	-0.957936064126256	-0.952173803372366	-0.919225354334752	-0.891513392043527	-0.892564718881597	-0.875949434534272	-0.847034364011255	-0.838366667824662	-0.818834923029859	-0.787814426159032	-0.715383442798839	-0.628576746311859	-0.603859338516775	-0.563425693161349	-0.529060611848546	-0.432573400945532	-0.373700734542523	-0.297626560558178	-0.234572154686853	-0.137078317683303	-0.0523879311150625	0.0291213493981093	0.176206961828187	0.29678026772699	0.439322924458659	0.511541445892236	0.655460991272553	0.797651129015707	0.758796042585713	0.776825625199837	0.840020769380862	0.878778741955072	1.01279138144563	0.97238813347584	1.02701060610254	0.952162680291488	1.10502122243258	1.08659935208462	1.09153704056007	1.10921911115296	1.26129800297683	1.27901813709152	1.24296629881222	1.37433776736607	1.44979425570838	1.43787330910294	1.51208288505622	1.51557046578869	1.60234494948609	1.60185456803097	1.76732570142214	1.69467588616085	1.67962845298677	1.72428190512725	1.63548813345326	1.57008133680395	1.54791159960313	1.49158549862691	1.46050373082037	1.29767411708615	1.31195029755191	1.21851305081314	1.06381296998541	0.987414708077525	0.896183045844186	0.811531275287319	0.744358661764669	0.645538654182417	0.594718086658962	0.570131562111267	0.576774443691083	0.502753314589759	0.513097229898663	0.503195519486632	0.535112466525302	0.468808329782669	0.51847356580799	0.505461438789856	0.515420263574172	0.512145112658769	0.508513127462617	0.559498805225807	0.455509880996895	0.557221970795643	0.518315445628679	0.559982117274099	0.505343409767314	0.537245836023119	0.617310524082678	0.638294466818602	0.626069411494541	0.671215765612581	0.845546578560569	1.00525931459943	1.06434416317681	1.33707500912354	1.46745732644197	1.53576180892034	1.6013651899208	1.75876652386331	1.8512928775749	1.61030560908522	1.61422297224027	1.60135302560155	1.43563500052639	1.3599172829176	1.24020169095101	1.13678842687074	1.01948670594628	0.826753876687793	0.804144425806893	0.663353974223913	0.501608697313503	0.455068053038687	0.364483594785034	0.336192400717077	0.372603826724917	0.291587550325623	0.21516105759773	0.207647746856136	0.194570702948809	0.135586840507526	0.0993838922287136	0.0493054651716409	0.0109883789446962	-0.0858777746533284	-0.104640521120151	-0.18987093578566	-0.24004130921316	-0.284043581015451	-0.359015080762881	-0.412186942966131	-0.402960337560281	-0.500535679391985	-0.554933676971179	-0.593273398992073	-0.665044485815731	-0.710457317549753	-0.759191817818835	-0.840412167436467	-0.877355769195206	-0.918627421204571	-0.930957382926882	-1.01198988369409	-1.0108267584442
0.222821397465705	0.198558231707069	0.106790456258688	0.0708165630900112	-0.0121057003471293	-0.0820023371722281	-0.132283112026244	-0.236884710202321	-0.27168367556174	-0.28058754304407	-0.402578175318532	-0.431064686084944	-0.517587122785071	-0.584054235737132	-0.60688570292128	-0.673853623885017	-0.753631614237983	-0.785449827591537	-0.813627206830693	-0.857345499437446	-0.901140718803918	-0.921316224490665	-0.969703793696812	-0.985952025489462	-1.01203186937898	-1.00408605021258	-1.00137053637827	-1.01632017394298	-0.988492621026463	-0.972384579910141	-0.953917675360517	-0.920703743224744	-0.879267775844445	-0.835073918233449	-0.762081736151516	-0.706630895354104	-0.68082992266564	-0.596284641483065	-0.527728957490441	-0.478402399044165	-0.377627456024681	-0.306975422012191	-0.175717423553437	-0.0580798289640092	0.0917224146002363	0.199362947741888	0.425303785462935	0.400552972472502	0.547230166684022	0.621459891058343	0.74393139727472	0.81589476269746	0.797637632539068	0.792319231511054	0.744112955236132	0.985300326330875	0.980993191617286	0.903378428621063	1.01141270378299	0.997263800552471	1.01771198974971	0.935682629982602	1.00822294398465	1.03965614454246	1.06137540957853	1.10184116876052	1.19407131117376	1.21151412209525	1.27611352121262	1.41800818110193	1.33847523388753	1.55984189192475	1.47006541329158	1.56540094226678	1.5741596290782	1.56135697548422	1.39641305364142	1.52150553114513	1.30226619106541	1.36567759229797	1.23900320062232	1.11493818326457	1.05146652364028	0.973074403391386	0.932760574400272	0.817326471020419	0.764696779745263	0.678294752766533	0.58464072146247	0.562686974021151	0.529454704550324	0.434048702618913	0.41949326087489	0.372702843871098	0.367681440178067	0.333890142500221	0.287144159860103	0.324146188909167	0.320682938122402	0.273481706458244	0.312405807330817	0.265495100416099	0.277666155163402	0.253551771143788	0.289399033574446	0.317174838250503	0.306902632998882	0.431850456147962	0.364565263534793	0.430309710328482	0.499649988615208	0.553509999488741	0.729184797027433	0.788406865500795	0.871767397488128	0.959427409952444	1.1122016785633	1.20863017919209	1.25535658089268	1.41357903866834	1.38549471938041	1.37745531219166	1.38893453378449	1.30045170359285	1.37426417099826	1.26746072637908	1.31115249118794	1.16674624778599	1.0548446589237	0.881002031973055	0.794942278843919	0.656323392121482	0.463798125036349	0.399544996544535	0.253217221719233	0.180283823736872	0.0760484675891554	0.00250355632409711	-0.0228833066336044	-0.0981484271945543	-0.128110086410401	-0.172363187888803	-0.223735809965418	-0.269239730761481	-0.240741234301362	-0.287199593098535	-0.293325503097831	-0.332750236004645	-0.383924996575396	-0.443436702744181	-0.494192072484639	-0.549127499616262	-0.5678893716902	-0.585253962449753	-0.630147318347254	-0.676516675499519	-0.724748062127016	-0.7910730256632	-0.845149506373779	-0.87060474212806	-0.946729329256979	-0.977348183487773	-1.01559531796694	-1.02260913207638	-1.05410015663224	-1.04274928190836	-1.08967765173374
0.596839721629206	0.625	0.555616679897435	0.590617203651624	0.421407931545542	0.281547752669675	0.259232302038523	0.141316715929799	0.136112615183527	-0.00583169969628515	-0.0649103143485706	-0.146596680125958	-0.248459110370827	-0.321247704028875	-0.409656307537247	-0.507620825295495	-0.564652465294399	-0.631982337096279	-0.655732288768772	-0.708453987356413	-0.756719061691884	-0.817615374527446	-0.868508925663475	-0.922361757376813	-0.950515515810527	-0.977868453735015	-0.976684886691673	-0.996759494452983	-0.998885207122083	-0.990583665137808	-1.00068048871349	-0.967069840577618	-0.948127417432267	-0.93131970975879	-0.888661664153339	-0.8564453125	-0.822918584797449	-0.783305929585391	-0.759685501089608	-0.674115526837252	-0.596202048343655	-0.464768927950703	-0.434293850947684	-0.269930018822404	-0.165322042605876	0.0858191921488459	0.231184613839563	0.415472882017863	0.465164655135625	0.611019872066015	0.627860409371203	0.653392592663778	0.701245009501385	0.739071747193066	0.764206656870795	0.922788917445231	0.798912600318904	0.854880350125792	0.820065355763299	0.798280672789228	0.812195838324469	0.796488588919133	0.818700468900458	0.768510856337705	0.795676316464328	0.900659031099536	0.949527352528603	1.05591379223654	1.00930609948052	1.15102591576108	1.15786220131559	1.17271655787469	1.21103021139929	1.22170354977869	1.32941265167445	1.28231032084966	1.2115575831736	1.16101666151447	1.14143397303262	1.06645020676252	0.937904879044741	0.803364991988685	0.805809338609963	0.736952706187815	0.657427435431747	0.629636427273161	0.488834138078911	0.4499773374341	0.317611736842318	0.314259981294893	0.220009285521374	0.191465825978582	0.127804816065883	0.12126322463198	0.0657777557002634	0.0698955411031037	-0.0033049608339265	0.0194948081168468	0.0160490696142551	-0.0205839481746239	0.0215026562455548	0.0699329770402658	0.0823458314839378	0.093772896568909	0.0873823860012635	0.135275386272319	0.267688311031004	0.243229848125396	0.300058083925502	0.367231253833006	0.414265352095961	0.470982703952293	0.574462316532713	0.635300829720622	0.755266152563844	0.738860563548662	0.837797415674945	0.961189828971093	0.954521719167098	1.05480722111458	1.01244834578983	0.997414728560107	1.20118893765578	1.18917641914503	1.12950118051265	1.24027932307082	1.05730619818968	0.98339204810034	0.848047262679231	0.731322318620524	0.485283930742645	0.363131826569722	0.131121876521129	0.0610335035129903	-0.050116606385473	-0.185841897204917	-0.2309178500146	-0.374416116957697	-0.384862992880921	-0.384906446808943	-0.457801563339464	-0.463064591364094	-0.42918706846207	-0.471320807784487	-0.48177623149149	-0.526352368448352	-0.571587815445562	-0.587031803427106	-0.609473346357901	-0.64156967302596	-0.680083877336683	-0.669658798623892	-0.717239791584459	-0.723517117167403	-0.795608729453719	-0.801955405894435	-0.871444108872789	-0.913936519338005	-0.959458136629982	-0.959997097518832	-0.958727023263241	-0.991070969143566	-1.04340209584068	-1.02714323975626	-0.991824409360481	-1.00948525172124	-1.02913161562844
1.00330886983278	0.800681889989144	0.895630093281224	0.7316270290598	0.627254911505332	0.490329091410042	0.472117177669799	0.328523800098866	0.26777711184753	0.277084756617173	0.19984788737264	0.100655795058991	-0.0180992387017004	-0.0530611455627029	-0.183894846216543	-0.267901182847414	-0.322773684700825	-0.404028703291701	-0.465620973180183	-0.516869970828961	-0.575509454587358	-0.622608275180994	-0.68945947076091	-0.739856221702834	-0.773689636077265	-0.801212730983135	-0.847923082175618	-0.872171212614516	-0.89308267828183	-0.929236329238017	-0.948571724030261	-0.944359047869774	-0.957585138842572	-0.953706618406926	-0.95927412979142	-0.944559888016928	-0.913453839551693	-0.86833638403298	-0.788802078742717	-0.749124252474518	-0.639271679168341	-0.52672736426907	-0.322024648737637	-0.200721415477981	0.00793705891071364	0.155840561888039	0.289568257521908	0.499545446504755	0.519970233908604	0.588592940864776	0.558561479642009	0.653261002701583	0.604822602535045	0.67445824220995	0.625530198395823	0.638316440638462	0.555161305771386	0.490063180262126	0.626809549735972	0.538483573910061	0.600001893925368	0.509448956754491	0.441674508817915	0.517681653350426	0.479674113013988	0.646128247085536	0.639867584211425	0.593354178241224	0.680619343755453	0.732010258002703	0.823889197242798	0.81196296393477	0.784194560592739	0.831937375102092	0.828291131749662	0.875359089798453	0.770607028873163	0.740161904350549	0.655080658809613	0.653848361155482	0.68401815473854	0.57628677516854	0.49603051444238	0.461702140657876	0.317678552141296	0.258396948714513	0.115763827540888	0.128229552135201	0.0561225936111387	-0.0351354705876731	-0.0929563576740379	-0.143702974420996	-0.165028074682561	-0.233089462362581	-0.242419558556168	-0.237870004662706	-0.245418949651385	-0.209056938200573	-0.213040308938726	-0.233105255977095	-0.174213042300642	-0.194770881586737	-0.160113678844737	-0.17289276907123	-0.137745272247084	-0.104661202431861	-0.0162865427715406	0.00325341761796652	0.108495373029228	0.121149694575403	0.175922258939933	0.231488178092148	0.26308598194831	0.369364686749416	0.419294322471113	0.486139098947183	0.55814851416838	0.612936377239701	0.675837281729932	0.863795561228795	0.861731835979506	0.922477682526036	0.970909914682491	0.901233426839595	1.00552688631239	0.841724575959468	0.792558363521617	0.684102879706386	0.530790895292555	0.379755612873977	0.271684777172826	0.0569993284694864	-0.0928627401808357	-0.26870514487718	-0.380915100429676	-0.488324175824176	-0.574861969914801	-0.609666739912315	-0.643880187258597	-0.627188340195809	-0.653581670301074	-0.65153784339362	-0.642405362086527	-0.691645679674516	-0.706810552317599	-0.682905041987528	-0.735306057630108	-0.752365643619114	-0.787244288062108	-0.779000722352808	-0.739083334319816	-0.777588439751979	-0.786498684430086	-0.827444694999091	-0.836844564119106	-0.847585341204807	-0.845758171659815	-0.890626209961499	-0.92034239026723	-0.907426570201751	-0.911576345806715	-0.917637664557258	-0.894556334498522	-0.918457695867084	-0.893943861848284	-0.809092393588377	-0.795654520650413
0.83451126347131	0.778162759775713	0.791334998964459	0.787113155491077	0.713836388656899	0.743068199406145	0.682724999463904	0.607359340057197	0.555752949321479	0.550271557729934	0.531813260187592	0.428887515443551	0.369890558315177	0.25018629822146	0.109720306061648	0.0837871711377563	-0.0154569208647712	-0.0884331451183992	-0.17274503988933	-0.20264620104234	-0.288821638971128	-0.357099809646011	-0.460779002624849	-0.532517736574708	-0.587549923287077	-0.683572221674962	-0.682298645469283	-0.759857540065605	-0.785549458388278	-0.846260381282263	-0.882365505742636	-0.929613689888202	-0.947330381388111	-0.951338673758582	-0.945381003253598	-0.924028091174253	-0.868400411836635	-0.806212950623789	-0.742193940206681	-0.648678981303095	-0.473603862116085	-0.33291294802379	-0.149590238897182	-0.0129187322141073	0.157148136327752	0.199230476624735	0.343559901730229	0.445180331386646	0.475019271165536	0.452238160225681	0.376083473127513	0.462574301852464	0.38282130733316	0.351378354625073	0.372656162879654	0.298703073209794	0.352506167455246	0.306967686994342	0.203887768976308	0.237235084384352	0.227552876594574	0.191666681152467	0.191073021843418	0.150963220026627	0.14884425320732	0.194405023818365	0.166514523815565	0.220216429988401	0.20577895985783	0.322494779181897	0.315466711894671	0.308841241403639	0.346636980746968	0.404126553773507	0.4413621602436	0.408740826039144	0.392030383532131	0.363835611432564	0.371117600710174	0.305017895768951	0.231118849683265	0.194868318881939	0.105163529582309	-0.0133456798153394	-0.0627142226898886	-0.130219604287339	-0.185047835857599	-0.294094288919268	-0.289282125182557	-0.382913067671785	-0.416846804725561	-0.429640076673366	-0.484903286815127	-0.51367515684895	-0.551538087767244	-0.547832778181602	-0.555356201647557	-0.523637776662277	-0.535299883200123	-0.534984556148942	-0.491670220907179	-0.477884668973686	-0.483352963599597	-0.455416482928501	-0.401923239245488	-0.378984004898613	-0.326215373744045	-0.292935072845669	-0.207531930849813	-0.117950614745769	-0.113985207057441	-0.0186879823191226	0.0198448380309607	0.0585469106223752	0.157702574190469	0.245180471030561	0.299170408856242	0.387702959950025	0.37653401571724	0.526494309729737	0.549461762870066	0.571657709558614	0.594639840508889	0.562648966573831	0.511231205186291	0.478829121262799	0.452899793299834	0.315651450482338	0.212906032274775	0.0830631219724306	-0.0621437065020474	-0.196824339774416	-0.345095017993206	-0.523449738636434	-0.610685704556305	-0.697374574805559	-0.747588717843142	-0.773380691970848	-0.784937259041461	-0.792131578855397	-0.821004128770058	-0.812900227257185	-0.819920376738274	-0.82546279529718	-0.821189575982018	-0.833452121480584	-0.806506304943289	-0.805934476978323	-0.7974965505501	-0.810344032995645	-0.738724650297725	-0.778657331489513	-0.737108758810279	-0.749920834248906	-0.753969969960101	-0.761444429730669	-0.735909997826824	-0.755248954987586	-0.769745770884101	-0.76092652143577	-0.688850901586334	-0.716305841696611	-0.640470249464918	-0.646007058093247	-0.647059340872453	-0.661393495830618	-0.65064771009323
0.956786316499173	0.917917314884541	0.981244827900278	0.954872113600272	1.02821585676417	0.886228275761064	0.993407866459648	0.876605361385432	0.995203527040463	0.835567943347397	0.841092309973934	0.747414687200989	0.681048390405832	0.556316247253767	0.492736060765105	0.296688307986359	0.227489928975114	0.200611190279516	0.0664562271114614	0.0613256903695493	-0.0783753974699898	-0.190025757302843	-0.295557996746226	-0.356340513288258	-0.436558488907299	-0.503379910374169	-0.568102409934184	-0.63382511892222	-0.700682350000608	-0.801381501869367	-0.838262504689032	-0.862336893637417	-0.891583590530512	-0.906878094563896	-0.901833669841231	-0.893160541087797	-0.823476922982682	-0.784812865174576	-0.741842616682517	-0.659487962583336	-0.536956148204549	-0.420464884862048	-0.309102821817345	-0.261328687531295	-0.0847103301432765	-0.0605907612106784	-0.0187172150951579	0.0237363686683861	0.00737618955352681	-0.0329546491182792	-0.0519499295545518	-0.0936280419754137	-0.0328768931397096	-0.0388449201692122	-0.0602888879063625	-0.102913120200898	-0.0974285953854691	-0.0955330191143455	-0.106646271465501	-0.162619670863854	-0.18555574145683	-0.201683359131749	-0.184845515794793	-0.227323829672176	-0.176524955543373	-0.181356093417706	-0.201443916196307	-0.147504049116669	-0.150996996831424	-0.0485331027449688	-0.0187751522215524	0.030306462142102	0.0961152364931356	0.131196011529928	0.123684240953219	0.10936647432696	0.0287819268470713	0.00226315791772367	-0.0411647912839489	-0.0785698085895319	-0.146301719857414	-0.233048037121595	-0.237725123420465	-0.335277681986922	-0.408646568653735	-0.478166792487648	-0.553557434229769	-0.601420135133283	-0.630747733085811	-0.732781808793641	-0.74460200612008	-0.843460686391908	-0.867847237019092	-0.846928269562269	-0.869641390232673	-0.896242825364248	-0.878077496879679	-0.857561593909661	-0.87310972418114	-0.835870621663548	-0.813968533941293	-0.79927047743495	-0.749662373347545	-0.738601240450177	-0.705471353320685	-0.608461690444213	-0.592970961634983	-0.50691575500981	-0.418433101527595	-0.410859354184609	-0.340636181249864	-0.259789536724224	-0.187846702010586	-0.181527043752505	-0.110218282498087	-0.0217152510078607	0.0491709066458299	0.0469201242048037	0.120338552350662	0.174610864112594	0.22425102911072	0.164162043151514	0.173908400049573	0.147595754421809	0.164217828444856	0.118752117183423	0.0480223811464915	-0.040232542863774	-0.0778733998195914	-0.220051056482285	-0.34093849191951	-0.484939773092741	-0.612430518494121	-0.707794845704918	-0.775915970655525	-0.838998773800017	-0.867010455278477	-0.862278567344428	-0.912329649211179	-0.911941877754246	-0.906654458102593	-0.919741950268038	-0.87348485309048	-0.863796154527171	-0.816288823690466	-0.775128830753922	-0.729639416978662	-0.709865629953663	-0.664082525855244	-0.638844493316671	-0.596945131880116	-0.595816194669539	-0.570654753817303	-0.57003261750303	-0.576067707101632	-0.569749476258566	-0.592201054432489	-0.551297906497605	-0.549130813386124	-0.55486724235719	-0.515110179318547	-0.474043159370647	-0.482825476394218	-0.432074021401121	-0.4763489921678	-0.413636070258494	-0.379849026191573
1.21323797145176	1.06111967599083	1.18122069333774	1.12816202487373	1.04078627163798	1.08744999476171	1.06126639709833	1.02513443379261	1.1146991228495	0.97336429457783	0.988907459864924	0.951709388352568	0.752714577361617	0.809550702813315	0.614367570112122	0.505517844031588	0.501876442418765	0.295452456178699	0.250855325868418	0.1761301307418	0.0536646285847867	0.026938966992299	-0.0889387364364835	-0.153511256964032	-0.223552017671803	-0.293141976636689	-0.359304325166664	-0.418303997849398	-0.49678453256404	-0.628814582846777	-0.692367782727108	-0.73740771601252	-0.802080494640142	-0.854572021204031	-0.892820253849651	-0.88768406261138	-0.893518198459052	-0.886192219084797	-0.908924337413985	-0.850666775494945	-0.842395939278257	-0.78573994294765	-0.699447929947523	-0.63880088011201	-0.525159577936337	-0.489292413384833	-0.402912481295881	-0.379314240288254	-0.382818135973381	-0.349759710217289	-0.354649682807595	-0.379594313562406	-0.329175325027289	-0.381572209158958	-0.348030591507135	-0.393148760772844	-0.349745070461988	-0.441624055492574	-0.434427222478441	-0.478527681786566	-0.490254957418117	-0.488491539290779	-0.457191466868705	-0.500704046888718	-0.518104959934356	-0.492419230615925	-0.443629650342898	-0.426222495213712	-0.391456587000054	-0.354182985104627	-0.312172679250647	-0.261764454282652	-0.303306111224021	-0.258368698001678	-0.265914699482312	-0.299749969561901	-0.312782147158936	-0.37716597749452	-0.362483185230475	-0.413630317752062	-0.430351330995226	-0.535210438141578	-0.567604420333382	-0.63302490376732	-0.721623444799854	-0.779562216190766	-0.792671572995057	-0.888811717209607	-0.960709886813262	-1.01769176094886	-1.01837088794687	-1.05168499269062	-1.09303768838959	-1.12833063383361	-1.11539172692631	-1.13167527180456	-1.14111482644848	-1.1539576483021	-1.10339178559102	-1.08558454766723	-1.02855656301238	-1.01537385802907	-0.966650555122469	-0.934323659400548	-0.88037712822585	-0.841714585727565	-0.784069308593528	-0.737190725271264	-0.699242996233732	-0.62393533866916	-0.55397860442568	-0.478413921726661	-0.435972139897814	-0.354443960897667	-0.324071258027881	-0.269958107116244	-0.209078481216748	-0.180678705591579	-0.183800741168229	-0.198483001755937	-0.0961591147134049	-0.128394798107895	-0.14407863317185	-0.172306428642488	-0.203851101543426	-0.233471924726349	-0.26046274472165	-0.323688845967435	-0.396227393938271	-0.510545575464327	-0.615572276489213	-0.675224607981991	-0.760471337523599	-0.842889373222991	-0.922313946963324	-0.939709657905671	-0.977731863017461	-0.981962913394486	-0.926045161054245	-0.896884792688587	-0.871346214666341	-0.831918339264016	-0.749790127598309	-0.715844992713424	-0.614002297886081	-0.550565911290115	-0.515514594685975	-0.455596169262935	-0.481153171003272	-0.455950162221186	-0.368541662959462	-0.368805587975523	-0.389361840566842	-0.38081715829668	-0.381604641486853	-0.358733682086682	-0.36244019138756	-0.340870888180482	-0.340000510620532	-0.314410966444538	-0.234144842944359	-0.222407038625077	-0.184290279786526	-0.164669431611892	-0.061399006779977	-0.0688986166024953	0.0580368781926474
0.948267326647499	0.997576615477197	0.86002752132103	0.912312476857499	1.01675184335791	1.05723816251165	1.02656400378179	1.05029257611297	0.998829592715997	0.960936552409192	0.960363459163259	0.915521588581089	0.92679671673238	0.961719491565774	0.802168653364157	0.780024349006514	0.631297334689705	0.535640205106003	0.408922539691374	0.439005831137052	0.323230112530889	0.257759355197592	0.139530418914651	0.0834896678557938	0.060758589298525	0.00368554818405705	-0.124979809314788	-0.169766775882976	-0.267067034078668	-0.372041476412325	-0.520765584548296	-0.614952197466418	-0.699111050655259	-0.771175678913933	-0.811436585656648	-0.887370769064177	-0.941606482967076	-0.963683371854905	-0.962913876722653	-0.934669273215312	-0.893308173540679	-0.855217901235885	-0.795743940286407	-0.761831930451487	-0.680807464478388	-0.607513506287674	-0.626587196005415	-0.585038293332806	-0.558873915003446	-0.596573063194448	-0.598224991757655	-0.578084157118636	-0.616573498733242	-0.627322431722596	-0.602219160178777	-0.617257738551815	-0.620863414736506	-0.65654671539417	-0.701198150500558	-0.731238225462258	-0.69138455820548	-0.728798755586967	-0.751283494788447	-0.730259694067269	-0.743901493788962	-0.712073527932266	-0.676761806547047	-0.706202079527463	-0.691982721764832	-0.641548226583086	-0.594360400521008	-0.547970747287972	-0.504917499620227	-0.493823955574808	-0.503556697224203	-0.483327991061191	-0.488876471699557	-0.505207990218318	-0.538401839791121	-0.565556850753936	-0.596991506021007	-0.676307144069829	-0.716865110704435	-0.7657315758594	-0.852447516278845	-0.858244499243727	-0.966650836976778	-1.01592050465361	-1.05973840435925	-1.1025746666854	-1.11607316746788	-1.20937928595759	-1.18715088078705	-1.22020945240911	-1.2216725818818	-1.23895078256206	-1.2518956701186	-1.25572418571127	-1.20980493804049	-1.19016975142678	-1.18821385555171	-1.18543298672136	-1.138541993867	-1.11113442672094	-1.11908393100689	-1.06523817899433	-0.993101972203873	-0.923014946228096	-0.877693030565773	-0.825827876862232	-0.739618040982854	-0.690107673345715	-0.65799546715795	-0.583229350444554	-0.548388927702472	-0.535745710447649	-0.457475007133066	-0.4889942761793	-0.488856077797685	-0.476277092897215	-0.445081236138955	-0.403747422838828	-0.44666812572379	-0.483493234871091	-0.479509328950154	-0.502618887300131	-0.532099969945553	-0.588501457462446	-0.642935654749077	-0.70438072161755	-0.771450473764643	-0.82513083703871	-0.871939672015847	-0.93269959217376	-0.969159684794004	-0.963699798217032	-0.926820452058343	-0.908086913287722	-0.844199067593479	-0.759850253460874	-0.698452928027642	-0.603214271108128	-0.50238342531882	-0.479616996499694	-0.430255178957894	-0.3447475106851	-0.330756126040555	-0.253126697538867	-0.227022287472056	-0.220543993358128	-0.197440480358292	-0.15653213439294	-0.148430671291608	-0.0795079478457448	-0.11230518598495	-0.0923497159697382	-0.0275010560178558	-0.0307615104618217	0.00197374572018102	0.0645524111424862	0.0847906564178866	0.131141028685169	0.208944242261817	0.231471899147581	0.304351888002162	0.347927371934505	0.342881607856981
0.942703120980425	0.902892894699214	0.939440346924065	1.06534161963744	0.89388518482805	1.03530680020831	1.08858990490403	1.01131704621832	0.969001942634524	1.12161444582359	0.995668731287489	1.16421347612113	1.01333588071782	1.0755312577542	0.947988573866972	0.948553768684529	0.860190677960986	0.751311248849492	0.720124525354437	0.591979630306607	0.597557257760559	0.455345705538322	0.420228061054717	0.319140610673946	0.283283705854636	0.178649045448704	0.107921427268725	-0.0659626071618484	-0.137192510231297	-0.273377455369039	-0.42388496816659	-0.525818338716975	-0.648148747798613	-0.735217554618062	-0.799518176594013	-0.850680910203514	-0.90531406610204	-0.920785261010628	-0.925561789004295	-0.94255666624893	-0.915594849268253	-0.894133151200238	-0.863475813618087	-0.843498731431664	-0.80551704038454	-0.781777333238501	-0.768339048509181	-0.777624342331006	-0.750475155855108	-0.776832987778988	-0.793638839228739	-0.783676085956448	-0.783837090724419	-0.821585987358354	-0.844279081515589	-0.860117866711261	-0.85372765025637	-0.862247758950421	-0.871666229173231	-0.886383778459733	-0.887325082804902	-0.871621671362633	-0.89591749004674	-0.883684349997735	-0.877276453129544	-0.883493371688454	-0.886313093931951	-0.827741736464969	-0.783825556138813	-0.744463561879636	-0.679684903129232	-0.645226789302133	-0.581041018264014	-0.5723815152714	-0.528235832483342	-0.49403303814952	-0.488884418913981	-0.467634159106406	-0.516732927398366	-0.573514170744137	-0.57912549580901	-0.6680689978925	-0.753347507815927	-0.789843865545697	-0.841618760342556	-0.865191486081936	-0.954965093562772	-1.00000029479892	-1.04152445218847	-1.08659002811752	-1.14118387980008	-1.1302245724972	-1.14920338897798	-1.18153987109768	-1.18663172986097	-1.1870532814782	-1.19789178934086	-1.24638694237123	-1.21390448931865	-1.24927692811472	-1.22465594524918	-1.22401109723122	-1.21306569315975	-1.16219371978876	-1.21618244614705	-1.13559207656956	-1.1459200893435	-1.08400467842942	-1.0261080652294	-1.00319584813845	-0.924763986917067	-0.878207588846885	-0.872333727486918	-0.854984932675349	-0.786686668072662	-0.77231814281938	-0.740350646421507	-0.729560912679696	-0.718058631825066	-0.725605399059326	-0.717519597795672	-0.703856945142167	-0.726274172459239	-0.741529678921865	-0.777441762134677	-0.80972081395805	-0.760040491882834	-0.788212711949813	-0.834560863864566	-0.858418449721137	-0.898622046584707	-0.927556083804856	-0.917009648896812	-0.916651849308653	-0.908270574230494	-0.848175972042419	-0.790966173462677	-0.731962392839826	-0.679627011211362	-0.602438722878477	-0.522323908328265	-0.483357995084674	-0.415671701785805	-0.358733857339621	-0.28938648081907	-0.234271631441065	-0.154512626533154	-0.135234662791448	-0.011932257971082	0.0662171836036129	0.117125045988743	0.266356088209544	0.209761778773081	0.268670337392863	0.298871465440259	0.35071731733466	0.354503053905917	0.431832490721437	0.411894676576385	0.44653485996002	0.504065823683688	0.481993710278649	0.498473163169454	0.536785194598653	0.505909380386293	0.53052339663879	0.470981210343168
0.830358609798716	0.893538821512066	0.853036668879589	0.963836831206624	0.915166377510163	1.09384988128417	0.943479249074585	1.13636546853267	1.09648015670552	1.15687332393506	1.08111753694407	1.06794861379907	1.11256358954827	1.02142149239103	0.982772991312394	0.911175362692958	0.850497081984851	0.852890451837339	0.808789656780516	0.715017590652324	0.659721071067321	0.44466420916117	0.524887411450315	0.419048806829367	0.371637668375085	0.257187509905946	0.179095505189418	0.0802517792016676	-0.0506137481027239	-0.176164423180814	-0.3748144910026	-0.487826915766694	-0.542265431751398	-0.645545059010493	-0.702589436150694	-0.742310561948171	-0.804715162245727	-0.833785212957024	-0.856979527533817	-0.865909841981019	-0.885207596341653	-0.867747525856153	-0.855585314307138	-0.861722601109444	-0.857656221549236	-0.852314819282989	-0.845570896422752	-0.820657383561264	-0.854894186661887	-0.847049737054225	-0.852156564550842	-0.891620995816681	-0.897363431450746	-0.880673774879331	-0.912856200939067	-0.928185166688245	-0.92981959202511	-0.953539422154794	-0.96232288311239	-0.952916213434472	-0.957398033259698	-0.951739923668677	-0.978698117048878	-0.948919707723187	-0.914773058454955	-0.926267718244653	-0.883784518425072	-0.813841395690437	-0.788516921079257	-0.696679048793492	-0.637140258163935	-0.501891141883581	-0.460805522371726	-0.41733522533179	-0.375819611729918	-0.298056992725076	-0.314120932908189	-0.328538291094647	-0.362401884114666	-0.425029408050691	-0.440838655015361	-0.511042824738139	-0.555486745972924	-0.656523453527383	-0.644661102179895	-0.738847347191798	-0.807384442957817	-0.811459883876789	-0.844517059917104	-0.866798063859815	-0.917424937884953	-0.9800424576903	-0.984773039016297	-1.0377972751354	-1.05022872388739	-1.0946998085923	-1.12990181995714	-1.15072611678385	-1.1558528708986	-1.20080541239784	-1.17044736190758	-1.19573396736842	-1.20748291185987	-1.18809164107731	-1.16171665193759	-1.14066267310446	-1.11830929065247	-1.11774846151256	-1.07962874437421	-1.08492792407989	-1.06444519896156	-1.01297727656242	-1.00461985267529	-0.976889817043842	-0.95340750903529	-0.938500225186672	-0.948287736680021	-0.904495966653315	-0.888164114639538	-0.927878274721173	-0.930521241377859	-0.926977377161133	-0.928378044950746	-0.956002666912803	-0.932880106400188	-0.970070538498362	-0.955896448705706	-0.933169313004728	-0.922589284069559	-0.96239304341325	-0.919313519639403	-0.885256322472019	-0.882383026574771	-0.867197759580186	-0.807972776464348	-0.743240339615746	-0.729395896655824	-0.658198863112496	-0.553317102936356	-0.503668999022831	-0.434635346182575	-0.367243268507205	-0.199436691849796	-0.0626728302984107	0.0639524534906848	0.15720815401456	0.274044252118505	0.365416852262714	0.426186555758548	0.487926690835425	0.454810654213085	0.623874341539911	0.582814237939458	0.640340502336039	0.614512318596043	0.719500360025489	0.719555589726654	0.732739862170767	0.784545272038925	0.7205304333413	0.656503252726345	0.672551833782528	0.694312173787279	0.684266520389505	0.694458536569969	0.749672266124945	0.754660093460325
0.623808347499092	0.597684183616888	0.68303272886506	0.730860695882812	0.821877932496637	0.74891004893657	0.821762505565038	0.8744221196	0.821087771107073	0.971215557422197	0.927906085900608	0.987518662740691	0.864429544474087	0.994158480622004	0.971777438853289	0.932420784421734	0.921158050585855	0.842400094587171	0.782821380487473	0.750345875680414	0.709091863793056	0.691834671422034	0.613205745887124	0.551100245598413	0.566640720094475	0.506624015366257	0.425035587458262	0.348887481806395	0.264891790103054	0.0457230395740213	0.0594291318600558	-0.0251248908879165	-0.188921717645501	-0.227898662777334	-0.314602769842394	-0.362613454014543	-0.438642597923855	-0.481587937013456	-0.523413644213051	-0.564011883350898	-0.601629059630956	-0.641105500697428	-0.681733227089182	-0.684706058356671	-0.706456889681503	-0.733789980904301	-0.736002900201819	-0.754123681359784	-0.764314200681595	-0.80948149079897	-0.843855164296916	-0.852745357764099	-0.880518348570656	-0.906068894647116	-0.909024943500383	-0.923533054993406	-0.934565993537623	-0.938425821719757	-0.921266871753299	-0.914867404446343	-0.888059847983675	-0.855658758673178	-0.838025951632414	-0.820645904721945	-0.765258634075452	-0.746937779760761	-0.665891320578851	-0.577221184607587	-0.538537293609071	-0.47922095243942	-0.374116826099832	-0.241730569844231	-0.217673643431764	-0.156503857919238	-0.0799325262172828	-0.0533910955471256	-0.0322682643438403	-0.0417885149999031	-0.051611449015711	-0.0682011561203981	-0.103929775358067	-0.175949813823042	-0.230243471297543	-0.284336095778738	-0.270376337592846	-0.352796859647786	-0.434588186121417	-0.494975685415101	-0.531100046529426	-0.576300321688849	-0.680316664553575	-0.722356980155795	-0.790019122496918	-0.837223031654354	-0.816626191976738	-0.843646757349475	-0.879313585196706	-0.888030959158474	-0.939682006516238	-0.962048851547198	-0.984803779006797	-0.984001042082669	-0.987536054765046	-1.02801253952677	-1.06794681608647	-1.02576020500267	-1.04435611655118	-1.03401348021873	-1.05373004992439	-1.06814249372576	-1.03680763198972	-1.01992189419943	-1.02751223406208	-1.01427808400284	-1.00874512104767	-0.983975747611907	-0.986771434410667	-1.00193693225821	-1.04583072260972	-0.995751400344005	-1.02608087410637	-0.953173314586388	-0.993849656142446	-0.941008779396932	-0.949630024463079	-0.919950978233577	-0.934811838283464	-0.928776198474568	-0.872081599272381	-0.888741056372425	-0.903557703533808	-0.848353204179364	-0.858337032541252	-0.789085315258923	-0.746997068270432	-0.665830277824615	-0.597427736632233	-0.476263351190938	-0.370533089543895	-0.16790498888619	-0.0339059011414832	0.192109579691021	0.314828272254672	0.429889576264387	0.491885249243897	0.604729884339234	0.662585931631171	0.657267069006199	0.745433652081941	0.714491772219867	0.81326295688657	0.78057209871902	0.822569950574093	0.840108921572923	0.871341669975026	0.923513353269962	0.947123952671095	0.929509153855671	0.926575676375996	0.939704510928294	0.948374473198294	0.919653547074317	0.917401274896906	0.940251192816819	0.945085002793418	0.893567232309966	0.939248428679186
0.310766736486638	0.390059335132686	0.427763308658644	0.503546075383222	0.591960082789367	0.509329343492425	0.581019134123057	0.680569568229679	0.649169443870297	0.732881041001856	0.646011238665693	0.700037856605292	0.682585890029789	0.724347801333236	0.821234400987941	0.767240575825182	0.855646483232856	0.757455517694781	0.767384444560799	0.80490080553447	0.83285251196266	0.918699634854447	0.870715431934292	0.824741874383398	0.824167042739297	0.845993998238872	0.741806460408428	0.677820302669454	0.68952492587564	0.642926372697561	0.4325904563487	0.364436148041462	0.33374158686716	0.250641639017107	0.110683927209226	-0.0251900162031821	-0.0961345652540827	-0.15921889471009	-0.223739857445033	-0.312019378046086	-0.367284397794606	-0.45341696294873	-0.483837936505621	-0.52658213714018	-0.566109928043623	-0.625239295317119	-0.636351098899753	-0.637158850463759	-0.685906330272388	-0.74070508839228	-0.725376165336764	-0.776912037568366	-0.768838174140709	-0.798135445125352	-0.790726910812583	-0.77279171643961	-0.7290496200289	-0.723897516484794	-0.709218013820658	-0.652991510825729	-0.660399520623781	-0.567029815555646	-0.537919580497918	-0.496292207965849	-0.440555735118675	-0.37643791582623	-0.363381411032831	-0.263200063476499	-0.218225595533932	-0.105911063855711	-0.014536873114852	0.0885663957653308	0.162617666563759	0.268314048954072	0.297197755961926	0.405717712452627	0.412411705482027	0.397441898509744	0.382828877120462	0.390300761999844	0.340540641563134	0.25719729847644	0.207049173796895	0.103625188463202	0.038495246397703	-0.0497246515596539	-0.0728560353424694	-0.178112969535019	-0.22441764540566	-0.272317066270669	-0.360719484914628	-0.415082199056088	-0.429244976173485	-0.494490794051104	-0.512603502624398	-0.528488772621372	-0.542469014566316	-0.600218173880123	-0.673168230563549	-0.646835183396418	-0.717427266192288	-0.759479773529576	-0.80321654975395	-0.863625907529124	-0.875409145743082	-0.862578783499281	-0.920536502904208	-0.939455414028525	-0.930541766702005	-0.955613668845223	-0.943027879093463	-0.976696195282249	-0.964672828218006	-0.993191721646471	-0.935860556226156	-0.9422965141452	-0.94853387534982	-0.936602068363047	-0.934894558721937	-0.893598660291872	-0.895077085654561	-0.884296087752173	-0.883013374709256	-0.892944887961384	-0.892469862867695	-0.876157984841985	-0.898043410503869	-0.911614336828523	-0.894460969394007	-0.851068382909167	-0.854752901300851	-0.799871798606973	-0.733448653840579	-0.636677982339777	-0.541281079993436	-0.38339822823296	-0.246697750636567	-0.0971421053153757	0.0718865762009334	0.22054141961899	0.382396264982339	0.456506785074644	0.566313495410634	0.595530843069781	0.666703634272321	0.693421807618695	0.745592590118464	0.764109606612458	0.903802979767736	0.920037013786686	0.9689411150831	1.08210421125398	0.997910802880914	1.08779761904762	1.16613959474487	1.22913917671229	1.16361817160751	1.22664596535352	1.17586564565222	1.24916409129919	1.13162931387431	1.11168023097482	1.17149041161825	1.04664918044252	1.05966658297726	1.01132401506889	0.977504815592718
-0.0252078447201548	0.0229042938364089	0.1128816530865	0.192065495747297	0.197203558471605	0.303633118335001	0.309661768642666	0.398494233281919	0.442738557681808	0.370666739860591	0.415964688063638	0.480799763170411	0.675857121450002	0.573210292873505	0.649382111423713	0.619098327024736	0.734444530376687	0.698460639870272	0.692195474167019	0.743737139222868	0.786709688443719	0.848817898150567	0.873484847348088	0.928153405143009	0.889553672366585	0.979986819445278	0.855574568535003	0.905413373794447	0.950437762061678	0.74162911974041	0.669011305536199	0.590554356853437	0.545206162981951	0.489394045236738	0.366430171489636	0.260760018677504	0.151291644588563	0.102366906566696	0.0110262885315609	-0.0304900722193584	-0.113198605538709	-0.180870792151208	-0.263904802451627	-0.301034059901998	-0.323463141620373	-0.35438170842219	-0.331043898977278	-0.319742782561301	-0.377008991426895	-0.356920524122646	-0.395606266264631	-0.427737553636675	-0.395102299928593	-0.397976573220614	-0.397882098763146	-0.395973392527719	-0.366766858534918	-0.361990093638794	-0.375588678581874	-0.372511893132052	-0.324897842634979	-0.27448832815243	-0.270493915140472	-0.236494001207086	-0.182983489060818	-0.149421728596994	-0.0617914904390692	0.0925595815558091	0.136455093876871	0.228585315682497	0.376702220514523	0.458826057632576	0.604420985601828	0.718262741972401	0.791725553417201	0.824390259304855	0.862061167378537	0.935238889217596	0.888099755789504	0.871383681400578	0.81789751098369	0.695911339776729	0.61250549831217	0.498693291700998	0.481162662192747	0.402386543452177	0.326697003947079	0.224659024681846	0.178544330980716	0.0807276499008525	0.0178169225907685	0.0226056456863672	-0.0744203589714595	-0.12453380976	-0.149950585951649	-0.223694110052311	-0.232229663075327	-0.273674942527106	-0.355502156211973	-0.430278097980174	-0.476455866507342	-0.483098878614354	-0.538608031433103	-0.590230474026623	-0.627207233110439	-0.629919040813594	-0.687629168552083	-0.705015013166638	-0.734468540937897	-0.713178766530201	-0.733290128202781	-0.71883611380694	-0.729839884412044	-0.747793745419418	-0.736654370424179	-0.73687039701975	-0.762357895146881	-0.759030983628387	-0.766074956318504	-0.771423790127806	-0.760221930910364	-0.836376300114574	-0.826957812286075	-0.831657025211833	-0.82529749587019	-0.836912312079373	-0.809909412856617	-0.776422514026151	-0.669061545218822	-0.608918128826316	-0.523796573633203	-0.502394641389166	-0.354672295453157	-0.235417847864907	-0.131957734633489	0.0238926375749397	0.0951890755377561	0.177700775761299	0.272074975305763	0.432911882778993	0.410331120403545	0.458066873476279	0.533758368276397	0.618028497014692	0.770049735616654	0.839122047217697	0.985054953096284	1.08012974062263	1.16159386808651	1.2099857276303	1.2613635149324	1.50127267624932	1.4639511552899	1.38450783384872	1.43973266857103	1.33739830783269	1.25951450346102	1.2502441915413	1.29063026053978	1.27686271733232	1.12099012512007	1.09443697840631	1.04124629260037	1.01138105351913	0.880809475646269	0.969129034255725	0.894094333967603
-0.413170416839472	-0.295652955082969	-0.204537308846524	-0.114623354487482	-0.102144739802414	0.0114125078247034	0.0318122257993673	0.0837783987463651	0.100387286193773	0.167831620600264	0.198217783969042	0.286194355587493	0.296805931675282	0.34228752240095	0.407024208486063	0.523976221044723	0.512563698905366	0.616569298918863	0.623625703217375	0.59482420795527	0.723925200355318	0.719037691222236	0.883918738322706	1.0052024103744	0.936240951814796	1.05591013068226	1.04151367798487	1.07679165668391	0.974950134570216	1.0483022140595	0.918304684706082	0.862427030644093	0.840410527702065	0.705717292153327	0.82682947160253	0.718387702207743	0.619376371545727	0.544337140129204	0.525985141291689	0.482922462044832	0.407848513610261	0.325191996174705	0.358790424556135	0.300643347845737	0.232767878465148	0.197743448476111	0.157410244710872	0.164134496793617	0.126030370855564	0.0729071577033201	0.074514944663797	0.00235742287595385	0.00460117720534121	-0.101362441283464	-0.131032454809472	-0.148912783618593	-0.137172041499707	-0.183169538021102	-0.14754568051656	-0.173061702919764	-0.134216777844814	-0.0478912758848389	-0.0458058125587542	0.0571625147222659	0.135211759370914	0.198458152379835	0.287443066810845	0.370203237166272	0.508613292577407	0.677176449802212	0.802023647762338	0.932322118804526	1.07404582886598	1.16344504336562	1.15412080606871	1.28960393216341	1.29437913778592	1.23284627906395	1.30769710322915	1.29177831583365	1.2260264187041	1.17287145451692	0.991882725492985	0.975992808669434	0.890315982887499	0.787202101394958	0.701461872664036	0.629733216200998	0.530608839096029	0.498520425918633	0.362377398049558	0.291767303702933	0.249401469698398	0.214494343092335	0.110881011976261	0.0741630938854743	0.00941950557038314	0.0101473890105404	-0.109568350334511	-0.133798323036954	-0.17160185685592	-0.182807326896032	-0.188553321563063	-0.198746656060436	-0.227115118737922	-0.25652590413007	-0.318684506731543	-0.310740523475318	-0.372124636494455	-0.390961348805491	-0.457398829206408	-0.457701658556552	-0.48258397899077	-0.463421073240502	-0.496731704611596	-0.570698389219266	-0.58322359706916	-0.620379415582481	-0.630071920279831	-0.637151826886541	-0.700297395608599	-0.652429143300705	-0.629333891348547	-0.619613275494434	-0.505285913688469	-0.468452104245179	-0.423193804905338	-0.263133651848913	-0.193986028613521	-0.147608443444454	-0.108714058494026	-0.0261415037237662	-0.00905775178497488	0.0158933556116621	0.109746909575646	0.13327021649933	0.198790402787989	0.313550854440496	0.374111892740638	0.34724568415139	0.517368268602714	0.666628426224668	0.8112542258436	0.926317589413837	0.998788799549133	1.21317528418658	1.25040048084165	1.20334264269653	1.35495498651737	1.38669530296717	1.34428617791449	1.46170067988493	1.4730024828605	1.463116967375	1.40611920400829	1.27158027168499	1.15335356137284	1.32191948467227	1.19937487792978	1.25274404559329	1.09395488495154	1.01721781605732	0.902804667002214	0.890905213384743	0.827898947134653	0.691213266550648	0.611878352197283
-0.635974336015049	-0.564304813240283	-0.488818247350975	-0.435327973717238	-0.333232892039283	-0.302627312482947	-0.285359052039862	-0.18797792299177	-0.171112305669842	-0.0774763590694918	-0.112815507052367	-0.0471045167830859	0.0472707991191413	0.127156386780249	0.183287942991575	0.224213706095709	0.21540011149725	0.376218464653415	0.438555318761994	0.536763794388519	0.622884623383113	0.623317624462686	0.782520880022786	0.760056124431294	0.904856484539259	0.998621646793992	1.04685515100993	1.14162822700442	1.22141995739681	1.15507706931318	1.30339224868005	1.30094447047154	1.21620807775601	1.19961320790263	1.21827133681693	1.21850005353029	1.13096798847039	1.16421333917588	0.995973451892423	0.961638880328993	0.848623042511773	0.827464154428344	0.696688167343537	0.658054915065852	0.580841408795905	0.47387083833949	0.498429771725626	0.376847378935551	0.364415520363714	0.32190341031967	0.217813014803591	0.171846663329854	0.150134356200819	0.104386008663749	0.0684916301182521	0.0258087209101938	0.0537443708985117	0.0600889109504971	0.114260109464319	0.124169638116814	0.23501204113543	0.308928668399779	0.303377773350267	0.405101793957843	0.468354760088673	0.540938767308197	0.687169618407159	0.831157641590096	0.94644695103631	1.03310275942029	1.15418440246501	1.29058271771548	1.4048387723264	1.46646820825548	1.47160302848921	1.52350103318935	1.55514796871361	1.57578809111762	1.63671754540918	1.58125330503547	1.53922457459384	1.41573848929696	1.42627412804466	1.29623669358671	1.13646097376451	1.01540019140974	0.952602128471965	0.881906096091946	0.756946145586269	0.668423873269233	0.567089650663757	0.495875034647547	0.431483669922689	0.372971379201585	0.320455786511274	0.24645896306992	0.225098561200365	0.22252116632288	0.206579616290387	0.187702957047962	0.127354149116659	0.125894410545652	0.0731623828216811	0.0935886138863857	0.109240642872357	0.0875622914468835	0.0402677370190603	-0.011537940124103	-0.0870621922249017	-0.140222016108116	-0.192496720881258	-0.178190433333695	-0.165641934942225	-0.252239668583752	-0.246630647628295	-0.268200044299696	-0.281515224859589	-0.23404827017883	-0.309042844720672	-0.233474370471066	-0.191237039363495	-0.141571676761731	-0.110656773467837	-0.0286253164237515	-0.0253866787228973	-0.00421615941085723	0.0354011129537639	0.0508078639441403	0.0463818245844967	0.0712422981549456	0.0881034581280888	0.132777797476931	0.179854242027975	0.193578607107318	0.210996673041228	0.311375012557667	0.414311203290232	0.469885957581392	0.565127440160324	0.778018236304599	0.829981618251693	0.944755760386459	1.03680684784024	1.07481934336384	1.26403915678355	1.22009821117511	1.24605752597909	1.26218980644526	1.19085725900413	1.21237027347292	1.32292588044165	1.25853812564142	1.34720792438524	1.24261207429426	1.25741413487807	1.21530696473764	1.25835517807085	1.02899991682295	1.02446066636647	1.00553007895498	0.863159789500316	0.821233534607144	0.713396659250355	0.634113264396176	0.517572130362548	0.531843178533792	0.336597596188195
-0.814213848949649	-0.755272073031057	-0.72793668128153	-0.662997879248643	-0.627527907192963	-0.580077351431942	-0.55639249722892	-0.562283540180018	-0.521471588206278	-0.504275924273307	-0.446321842677452	-0.419380528925301	-0.356944206581199	-0.298552809556896	-0.251996039667325	-0.18165495470646	-0.0666910373674211	-0.00858835906841966	0.0922410069402136	0.209827878388857	0.335740723726978	0.354861251107653	0.522147934569118	0.642470104026593	0.857737729059838	0.889573373396156	1.09989053260655	1.29179150030568	1.11690960354337	1.21061092967765	1.32217092502065	1.4414963585278	1.43278678885299	1.3332907423926	1.42639364336487	1.32612382123463	1.35837521923437	1.21392329028501	1.18665507550308	1.15254111708688	1.0498295963733	0.942887477019624	0.903391354790005	0.875850087198874	0.658780846723916	0.688686657213945	0.608479293424779	0.588748773500211	0.57844842402008	0.535936050912335	0.542004560835142	0.531821576692381	0.472408100756694	0.480002589710908	0.45760867814455	0.471880616464542	0.566906668623082	0.52625464581859	0.526575230575601	0.549513917178973	0.575918832363216	0.602908471077393	0.66994518406459	0.721624850830622	0.68236885144277	0.82106352453492	0.911578132921405	0.934652721808486	1.09796615068886	1.1772636263804	1.29664553715502	1.39402391535122	1.52135627325319	1.63587020647773	1.66354689172048	1.77182971274709	1.80782221571853	1.72847893679832	1.7620706730868	1.62564020673827	1.56638161052908	1.43144391942825	1.38055261591131	1.29848348078073	1.19875755336675	1.11723135601292	0.993570851924918	0.796654180796489	0.761856372629397	0.690915804240041	0.604613939298546	0.517739577165768	0.466897107260795	0.400873019556201	0.346769100620758	0.327805402564115	0.25215405476648	0.248678072854781	0.272785701991094	0.259776588105463	0.213529457488935	0.20599960224007	0.235110547504821	0.284442706238129	0.279381556395647	0.271313676601662	0.275537537209543	0.278994563609804	0.266162859724329	0.214510127013452	0.164846347302858	0.250992554686406	0.215975553020666	0.231400558713786	0.255705615481909	0.228438357688122	0.294752318069914	0.233572585494796	0.219793491131929	0.194400921139166	0.301419423380957	0.292442248358361	0.251340477696557	0.216675830390372	0.173598547592926	0.236256372088696	0.205443186425821	0.198702696019198	0.24575184925361	0.209811675852506	0.333823961495917	0.343084725255289	0.47654198627033	0.572046474754376	0.607220630515394	0.722406636419169	0.84117452224473	0.783885354855476	0.91249602594324	0.972950517541733	1.02260814284622	1.0397482177259	1.02843502710797	1.10489249432339	1.07658979481405	1.02060239472837	1.06835499596026	0.979017483857789	1.01644881937935	1.0763018473885	1.15171513082795	1.21447462018284	1.24400193824166	1.17471451731751	1.06650046344396	0.966263806311239	0.934574763619966	0.841587508254596	0.793962417512652	0.737398397838024	0.613667393407015	0.523348805252838	0.411490402449653	0.380320644406204	0.25405875928539	0.107860714110074	0.0259407028673638
-0.928825626147626	-0.920317959100762	-0.886165013161251	-0.859682748441054	-0.829196424310614	-0.833624437157058	-0.822524994452544	-0.803227423251121	-0.790850975323888	-0.770788292820389	-0.753995079650051	-0.706593719821285	-0.68216776492743	-0.605160360363821	-0.554900977913495	-0.481097412814256	-0.405817259322488	-0.30593475510338	-0.187563807949333	-0.0949582295280063	0.0783672096992977	0.249064507753606	0.327594835228482	0.514873731424123	0.593722320631142	0.762870798198154	0.919280359128778	0.99997897343455	1.0426564808923	1.20088117830304	1.22251746879432	1.29346211426442	1.29938149402674	1.35297531646615	1.41447008926401	1.41812239599716	1.37646193919701	1.32323908921693	1.28321338921328	1.28474012756287	1.21101121288146	1.23521540575709	1.0666458123619	1.07054854253757	0.988801803779525	1.05783561745651	0.99119602714499	1.04390418531337	0.974924939706374	0.949737728093087	0.99684969115522	0.949776652117228	0.864049098582492	0.774461201563855	0.76577235206314	0.778266977582454	0.707635444067921	0.632363185461734	0.639993540852812	0.623566803804845	0.605839914541596	0.621056434558328	0.640115384498153	0.672976844729321	0.793828071944277	0.779142143680926	0.892879526562007	0.995675829677936	1.13466467604796	1.24675587096603	1.36739538451177	1.4997470276875	1.70288521710873	1.65396521856872	1.66350902067605	1.5620083262169	1.70831053397553	1.5511832424887	1.58645473593472	1.47489585958134	1.45423969917089	1.27062466323519	1.24266555241923	1.06584658580361	0.975425136616774	0.897990606484298	0.760494449205387	0.676873203953333	0.570003592025723	0.530553129373307	0.434759411116461	0.395267261947299	0.288737196013145	0.224292825055789	0.227338456729095	0.127056799234211	0.145017583017785	0.12735775531683	0.178813054917589	0.186983512186742	0.182710932585725	0.234929126299808	0.33322736516744	0.408586095980039	0.489373434462213	0.548326690442927	0.577957767162125	0.592532675948794	0.629192053949921	0.672606478292725	0.689263050635405	0.714183158441244	0.691940806289893	0.687942701658475	0.644893948926403	0.560469679058296	0.592029031910929	0.594065083421878	0.486018547110915	0.469104959133423	0.451154782813449	0.393404694652038	0.412660643735344	0.393285080486693	0.413352857207916	0.40983023003939	0.473383583230184	0.584807237292941	0.675925648220402	0.672919036447682	0.732512382108965	0.783179296701142	0.757917871554661	0.828376376367998	0.885152781597945	0.86723838274866	0.925792743406616	0.869664583891972	0.812082072827058	0.861604092849134	0.848926500087583	0.832753665127141	0.824824175149928	0.851165731473565	0.87688856706918	0.865378413181228	0.916789781183444	0.964968256354858	0.986372252426419	0.959338612660234	0.971613667247582	0.983486758995188	0.947350326965185	0.825705578134468	0.752075871762472	0.663380904173155	0.613468031488491	0.478428723656604	0.431827303610928	0.347643927168273	0.307191073897072	0.221487835937913	0.184140049446898	0.0518626115392277	-0.0799433290682663	-0.230694241976169	-0.349399181873031
-0.921376506189561	-0.9498910732877	-0.958047054677198	-0.943211558223262	-0.962884503859421	-0.956081447006987	-0.951279258259654	-0.931856689088559	-0.923530550270573	-0.892421437057862	-0.8657280811692	-0.851540731841391	-0.819064824556817	-0.807358718932881	-0.722679278452827	-0.68461812394453	-0.599687893175468	-0.519982773296092	-0.461618933487633	-0.324419193962193	-0.198700331125052	-0.00910930298031188	0.0960175865017987	0.225074980565031	0.374764018219472	0.572498834417361	0.60846026472836	0.759684797936178	0.863211252934967	0.98002241736176	1.00384112723956	1.08681751517689	1.29922692322345	1.25087234741701	1.25871409741848	1.29453028386103	1.36721523419656	1.35289390323233	1.33269117699575	1.42823270466726	1.37613122899421	1.37057672063529	1.332669349848	1.33334164070137	1.27244208959287	1.31344027004221	1.20417370446591	1.24088604021407	1.13128617672182	1.10255354487851	1.01660678559964	0.852869952069243	0.898303698922751	0.837506711398899	0.730918078785026	0.697602650612888	0.69849217440816	0.658749112775109	0.565704090146816	0.563761544090005	0.591825918833575	0.576589492899506	0.626016553805909	0.651813450372712	0.73033785940804	0.774781603865856	0.915469702707476	0.947803528082204	1.0601541177047	1.122135965682	1.27844642398634	1.21401140107333	1.3741894477419	1.26400787649389	1.35617479199605	1.2871837234308	1.34634533274784	1.3009600867752	1.25057114938053	1.10396816082993	1.04680692617313	0.916036091667677	0.808629942162835	0.711670523193134	0.530178855232808	0.499903555163205	0.467354983741941	0.355460701155134	0.28053465281608	0.179359025996499	0.108590752483017	0.0884355881326208	0.0412261183126704	-0.0434741859286769	-0.0350298577790854	-0.0411796357008738	-0.0502215144320866	-0.0245862287262278	-0.00591122458944523	0.0499276617470379	0.154889173283785	0.227290296237189	0.321128561889218	0.548321279547854	0.68982259744623	0.757571873663669	0.960264317140598	0.981944373523986	1.01794086989817	1.00702686787529	1.06207420027927	0.945915113813554	0.990594617749473	0.901771184333224	0.966626374043225	0.782254357923196	0.773139460994761	0.708502540302669	0.720435000317642	0.734414914061976	0.719429053988311	0.758766718023718	0.792979417555983	0.801357485175368	0.846649673377539	0.939835515321826	0.851457113117742	0.807743975570871	0.908706383084164	1.01411362449995	0.900669940400993	0.905946225740023	0.831187567082648	0.872774149045949	0.803706265336691	0.798248066473764	0.685545695617055	0.760970222372713	0.790459729714084	0.662508733040887	0.73303919977693	0.691833997028261	0.717778884138327	0.7738256452677	0.741498504993954	0.763609767470102	0.770261020391203	0.74426685751976	0.667807782823173	0.673066862055281	0.638465422813336	0.52355300354482	0.469198881336868	0.429608485944806	0.389534237523504	0.278099435179139	0.272388019477309	0.168961046750719	0.0694918541393302	0.0464120428252981	-0.126136139911044	-0.131200902390741	-0.257228037391835	-0.336744817536387	-0.441664610718515	-0.54192412319672	-0.626868464557189
-0.820531139887693	-0.85448807921536	-0.89070733993635	-0.92136090223905	-0.943682356205725	-0.947875332956598	-0.955494029494708	-0.953554578089904	-0.951094549875869	-0.953807350370873	-0.954096370989218	-0.94247059684308	-0.926612473902923	-0.891041462939489	-0.885785382391221	-0.838311572215956	-0.813539011482208	-0.775534853763731	-0.73400101671316	-0.61405782314286	-0.540940085831282	-0.436239581887032	-0.322727488600281	-0.217601131124372	-0.0987475313425743	0.100875263977183	0.214747911024991	0.331888043990388	0.433902538864986	0.645663354141434	0.672634459126329	0.711770218435722	0.873499623328089	1.0068005150439	1.03232299178981	1.13441198989646	1.16667603728005	1.14274856732567	1.13007473130876	1.22787261035478	1.19451826067848	1.25607351787945	1.28354876448212	1.17444683629742	1.21446656485748	1.16274619484329	1.08710894658521	1.06126675648785	0.98177906825346	0.928747430761301	0.888762284088999	0.85072073271799	0.764880520336232	0.746533901317264	0.700051863266348	0.685502433705424	0.62596565775436	0.582841295403479	0.585138447560252	0.581453526591477	0.566533976348923	0.551882993386154	0.573919746981206	0.532491403054627	0.596008484088318	0.64040660711195	0.587186687502422	0.710326598010008	0.741852990838654	0.741143708162364	0.756284969721524	0.849069905850488	0.876719923979701	0.882687014908725	0.902597550367295	0.938981523193648	0.906837554119289	0.914308630417955	0.793725393319377	0.603358538292291	0.544931618087656	0.471233985889317	0.407885668809707	0.256699335641349	0.178984307496132	0.107405581498979	0.0216592726947378	-0.0505301967477346	-0.0395043736965364	-0.162580134921002	-0.221066578719934	-0.230226508547497	-0.32461109150673	-0.322142833591573	-0.361337802500232	-0.327160835537372	-0.274262973185292	-0.316644463067947	-0.227558839377423	-0.14556208461815	-0.00458373026131869	0.103519751479213	0.323129718098692	0.556978744678557	0.726264379930798	0.830602597500576	1.08056287068682	1.19900245456079	1.1775042007445	1.21967368019266	1.21775856377782	1.3372090676175	1.20462951410732	1.24257447398947	1.24714558443446	1.22272485820542	1.12723043291253	1.16405918342783	1.16340126789674	1.11101323565212	1.1247466321859	1.08597424019994	1.08192394140091	1.06048822240291	1.07456689960531	1.04291570667424	1.00592934852224	0.967413139709478	0.90333572860915	0.845299195246277	0.838614992733257	0.833414906374716	0.822516425875579	0.802892863337475	0.775722013083531	0.805267322470839	0.747189361876348	0.738826328480683	0.671479791618004	0.642347410871948	0.648551555314501	0.542390035898328	0.54039318542153	0.460532851788587	0.435345903915048	0.427703694989685	0.343958400123067	0.312165159172022	0.285446746267071	0.268146528487676	0.242820909340105	0.128543508470966	0.103859317757109	0.0612644016819035	0.0395231929003218	-0.127327266783739	-0.158855902425224	-0.243406593352451	-0.286633397322045	-0.41623312096996	-0.490716658334431	-0.520750099913675	-0.612171725584714	-0.651731604746196	-0.729783654832032	-0.741113664329254	-0.804011616347145
-0.615044716145189	-0.656751919652554	-0.742783586256273	-0.780376867213227	-0.828551194810309	-0.813157391674076	-0.837273975760613	-0.820504500439347	-0.86055293261856	-0.886733310224018	-0.904120024504584	-0.902992392352489	-0.919659961221737	-0.939816035011228	-0.949022260523947	-0.949039414050952	-0.93868472136762	-0.938365630754177	-0.904249053120802	-0.850159225700617	-0.816088262184661	-0.733396657882882	-0.622886317126386	-0.507027140265104	-0.375580029607775	-0.260698368719278	-0.146556017279468	-0.0276040710218474	0.0986335562507723	0.258093103427031	0.360496450374904	0.45933076416371	0.598149844525512	0.604433339807999	0.701736903503666	0.760763211792733	0.839536646381009	0.920728865672793	0.925369580369335	0.976546150525391	0.97580893599558	0.99390103022618	0.91879841853541	0.979053268103574	0.92874708457703	0.945178429571691	1.00413336230712	0.89862312885159	0.829365554036471	0.836116396065321	0.783374576371402	0.711103795910104	0.721230898380733	0.645303961519226	0.610088158418552	0.54331606594064	0.514317199065236	0.43551348578334	0.394625142167955	0.32807466282374	0.319972305994806	0.261246716534158	0.245599894752861	0.227958529219772	0.199987414382527	0.184555409121066	0.215276938927139	0.294540486793676	0.33459342366258	0.384592515927317	0.346029583506622	0.408748493407988	0.449502297429687	0.496973232448291	0.53163201519768	0.437343106194604	0.364562874227443	0.344111201930243	0.242820393806944	0.144931885079951	0.0274993230924921	-0.00120962825167191	-0.129051106640328	-0.18742300658385	-0.25925000908499	-0.377590065316532	-0.407298837724048	-0.443560895215112	-0.531212360641978	-0.575783794546932	-0.586947433692523	-0.649629260349698	-0.662034362788768	-0.690524862120614	-0.692505884512496	-0.67209887492425	-0.65987927850207	-0.625480246469861	-0.577918596746885	-0.448829959145666	-0.294812330925732	-0.133520991152361	-0.0252330863910779	0.299459053565971	0.535572333853643	0.845365689465948	1.09109815719911	1.20560663349533	1.3637703399492	1.38665668710109	1.44176867654785	1.51100148419007	1.47162642666639	1.45180385628955	1.50975604098497	1.47350235438214	1.32166580860194	1.35021474278	1.36316762578721	1.25683898067574	1.20937929704135	1.12528664289921	1.18675466901561	1.10433493586781	1.03776496727832	0.992781151751492	0.921502464936196	0.88846124849386	0.894245788410448	0.932646095105853	0.846424990482455	0.845456977041221	0.793504149862661	0.76761847759992	0.802851918813292	0.766960587198581	0.646986644744048	0.619412303728175	0.523111603556213	0.48315625441272	0.441350078777673	0.322117387976378	0.267702532103166	0.179105620028114	0.113857468645671	0.0670829883327862	0.0477228906611819	-0.0259022219193938	-0.0656297120495611	-0.147992331583346	-0.211620703318836	-0.24393746268211	-0.297093933654916	-0.351633203044903	-0.347842917898542	-0.447672480180145	-0.526502568049401	-0.569695428900735	-0.669469675841324	-0.683894525699251	-0.717293990957926	-0.762940569935177	-0.770456716995798	-0.829549936127346	-0.837226440111703	-0.889326408747328	-0.866532651708814
-0.238766787636056	-0.313055185623534	-0.344996961079527	-0.470227188216019	-0.528566081159291	-0.546674267395593	-0.56962514286489	-0.609049857084745	-0.685954726537214	-0.735076114247013	-0.768807412586116	-0.78605907530304	-0.842147122571823	-0.875058831538605	-0.908944656878247	-0.93073790334687	-0.949624705511692	-0.954590280460835	-0.949113458938566	-0.9229198030369	-0.892618898516052	-0.84100502590036	-0.75837928938475	-0.665675885221233	-0.618133105866281	-0.510958279494705	-0.431064607337207	-0.278333933513876	-0.206714916590457	-0.128937692174515	-0.0650954099195823	0.0826064243261405	0.130066683422792	0.266397260610277	0.333034186786964	0.38503934153287	0.492389420652803	0.593596867873161	0.615310403194062	0.528641657959997	0.617640378014542	0.604797736757685	0.75419721037107	0.705375956065209	0.663879083889419	0.703444001594663	0.605252001976168	0.598316680253329	0.583172780202831	0.538217458192346	0.516816538393847	0.423178385812907	0.386017450415965	0.344737632865421	0.325675945297681	0.276022628200115	0.229621327740117	0.146442444410862	0.0503724379334714	0.0157791021752559	-0.0401089103079923	-0.104091632141052	-0.115375872284218	-0.0963265120206519	-0.13046356657448	-0.125724867307864	-0.13340585738458	-0.111303714877017	-0.0642609612696233	-0.0862668592301002	-0.0647407166986101	-0.070226564315004	-0.0643862788500218	-0.0656333131898527	-0.104491687436397	-0.131835693483141	-0.180404794110387	-0.23427420824867	-0.277940167834852	-0.359148378212582	-0.448016153810238	-0.500344102777474	-0.580018908163435	-0.624914170936372	-0.704273478171122	-0.765586815092458	-0.779813694381036	-0.866765741208181	-0.894979501523811	-0.957021841053206	-0.97773061184873	-1.03312363654934	-1.04911697818774	-1.02021378969509	-1.00531185895681	-0.980065540500198	-0.942485011670901	-0.882701645822294	-0.823568920158478	-0.733783146635327	-0.602850977458139	-0.449910561071915	-0.227100467601785	0.0766286979541499	0.348031464777891	0.766206118684768	1.04921594079036	1.19690976067814	1.31755967487823	1.47553006109833	1.50931603380811	1.53465451706527	1.43145686351812	1.48428184073922	1.40514321277182	1.37287385024832	1.30372592631374	1.29253449346326	1.29997797321144	1.11911733679305	1.14759340869297	1.07767165026199	0.997797977761197	0.964703527313172	1.02840536606109	0.957533095015575	0.923385934928895	0.845673076923077	0.795631009536326	0.806182078321961	0.716917965812445	0.724661927415606	0.632936044023544	0.59869266454772	0.54686610851875	0.488803151960474	0.431760931858063	0.364709677924507	0.250704642939538	0.157889808855255	0.086841084324298	-0.0126122987184022	-0.0797749816777847	-0.138110548585612	-0.208303350309633	-0.284353629786348	-0.309741042611364	-0.354552358086143	-0.420267340751672	-0.492503435101331	-0.53619026473818	-0.554918436719695	-0.607130264810336	-0.636052043593069	-0.698535288580489	-0.703414843258422	-0.734930022114065	-0.759910874325815	-0.81091035576834	-0.809547168970578	-0.836911807479317	-0.859960745210486	-0.861345775947469	-0.843909936088269	-0.823135156248543	-0.844922285101659	-0.805622546490697
0.0838837790217637	0.0206428106782054	-0.0908668842987243	-0.147866521785972	-0.257703200698742	-0.312564003712323	-0.418934439575802	-0.423673545737297	-0.51451452732126	-0.528007639047396	-0.611901624117055	-0.637543978837061	-0.672943919907536	-0.726931886186531	-0.759632003659698	-0.79761204989304	-0.845191521490213	-0.89573501976128	-0.912226144699041	-0.921141313703309	-0.912731170120602	-0.884488408630246	-0.898122086755875	-0.887081202273914	-0.845459792276259	-0.828118309008957	-0.744999944257395	-0.696794583579544	-0.61744301212595	-0.586226566914257	-0.527589792224414	-0.467496272127833	-0.378162785316828	-0.321382596709119	-0.210047550242953	-0.107399430236943	-0.0743370859859976	0.0509280324913051	0.0652724543649579	0.13672104909429	0.207097876753042	0.245221968845868	0.27152425556792	0.276196270548817	0.304668496985945	0.248416682675239	0.29424494316825	0.238539573381465	0.193747602234109	0.16718483850461	0.161901068619231	0.0865943107317067	0.0948587243446101	0.0222507828292683	-0.0256232071967762	-0.0648380844457823	-0.100243524917896	-0.158313795290674	-0.218530734264501	-0.249715396071427	-0.271918181855302	-0.354981090672548	-0.391325918562864	-0.415743748643515	-0.404392688791774	-0.404365364889407	-0.480365232811318	-0.482443866757025	-0.499122882351513	-0.506415527325756	-0.51953773095505	-0.476490246875657	-0.538255916169794	-0.52985413004656	-0.520727410465975	-0.57491445992014	-0.578683308778901	-0.628640836822425	-0.638359618950241	-0.704234888149408	-0.719923548931679	-0.797903309791693	-0.828998201035471	-0.882998800105846	-0.932849114386154	-0.979188806389505	-1.03618550308874	-1.06386888941338	-1.09787960002972	-1.14766198347462	-1.17143653659963	-1.17940210754827	-1.15127468912827	-1.19517013632505	-1.1549918458169	-1.10796782658977	-1.08349275114094	-1.04291679343735	-0.994442216885691	-0.905479063032667	-0.785461193744207	-0.610984130233505	-0.391118735548817	-0.00531919709571006	0.312434625709685	0.774805114210598	1.13542304813942	1.14547159846136	1.45112727226746	1.42341698808193	1.47665099633029	1.36703462549896	1.31168121293955	1.25538429692126	1.22415403678932	1.2793682824915	1.16430123607664	1.10188790714119	1.16068462934089	0.990464902042138	0.973000516145245	0.927670196062516	0.857045668539555	0.820808059796778	0.767197622325275	0.768837817549278	0.729555425288739	0.710524925269274	0.611712190308473	0.524623180271418	0.457577624086322	0.438743355279548	0.359543651986309	0.261160042464311	0.174057879253175	0.11946060422588	0.084199379132336	-0.0343158325508704	-0.0467515002084888	-0.116060264257412	-0.189661106561544	-0.327650190893392	-0.377316680944761	-0.460504345495126	-0.524824547868466	-0.548791146370024	-0.631975148412662	-0.680672278917284	-0.70301508541065	-0.755532849291603	-0.790051775261443	-0.815308521560732	-0.829916488043844	-0.860182355876742	-0.841527827538251	-0.821113595226403	-0.845055105188386	-0.870692679073271	-0.842080171176707	-0.855515380140279	-0.839255329850333	-0.801024754311284	-0.753073644621904	-0.681844487991889	-0.669861811907832	-0.614129455524014	-0.610944574360377
0.428265936089169	0.207924733318059	0.200065217070819	0.108020963056127	0.0289668826172956	0.00900339323053802	-0.0461609483845805	-0.134332098851894	-0.215594297355976	-0.199017562406438	-0.321312205322693	-0.330843788572923	-0.380773081742164	-0.413735536610064	-0.470876795744884	-0.542974411408542	-0.585389171592022	-0.689760144922601	-0.709793107015948	-0.792182578527658	-0.801002547278088	-0.831094399008471	-0.921659185896634	-0.944981437024894	-0.96655490626714	-0.953925525876316	-0.941704268151002	-0.91105195755898	-0.879713399245995	-0.806010516778052	-0.776393432191868	-0.723842311357142	-0.670453297928498	-0.603106974092024	-0.536864474570184	-0.486852135572456	-0.395170116341508	-0.353191142129153	-0.293660722315944	-0.25558479864909	-0.190490063146385	-0.186102687778597	-0.16386727769438	-0.124953281052624	-0.125658091484448	-0.107771057097805	-0.052660599708901	-0.101211874019821	-0.119483718456561	-0.155040427516368	-0.167700078211395	-0.214645853532367	-0.268080100193854	-0.322052969181315	-0.359926518029077	-0.401211837226934	-0.415419970216179	-0.473960476171638	-0.503732286909014	-0.529252917439555	-0.570868660388978	-0.632723390792386	-0.674087699973316	-0.685653668448503	-0.715870819692327	-0.733238057094508	-0.759951871423584	-0.816126990921172	-0.816718747980123	-0.828991545978809	-0.808036560859631	-0.7822467635274	-0.786497785834956	-0.758750524193947	-0.757773339234362	-0.745189274026439	-0.725317181471638	-0.745110513953568	-0.768119925020946	-0.784629120758883	-0.835953057044841	-0.835702115189827	-0.87207527651537	-0.941459189054403	-0.978831537092214	-1.01087929610324	-1.06220930521162	-1.08610780953146	-1.08432194399949	-1.12375929832931	-1.12061335254804	-1.16711297435775	-1.14252196845093	-1.17464185650096	-1.13248350068959	-1.10841150760047	-1.09479567309837	-1.05842578932826	-1.03374101102752	-0.965610132614371	-0.881167730423383	-0.763610880160164	-0.531978572525366	-0.216437485904431	0.199088867800345	0.623509445113699	0.927272597097607	1.0333073344265	1.19447030919186	1.1580705040458	1.0394217466671	1.10358910861051	1.04202379297409	0.942685240249827	0.953348473770828	0.934827471859743	0.833798083964809	0.810378130827117	0.808518837053092	0.670261724800644	0.734384091914125	0.668397687533167	0.589545986380477	0.503241608051628	0.500651019371016	0.353755419912526	0.348474961588568	0.325111302854162	0.219418397815451	0.155094874801006	0.050781044328432	0.100421156905042	-0.019428052856181	-0.115502274329906	-0.183241552083142	-0.244945926081315	-0.275496546608099	-0.384070743285586	-0.439955707695803	-0.481103541762009	-0.510310363079829	-0.631131957158077	-0.710096675203872	-0.723009368149585	-0.819423943579035	-0.855458746725099	-0.836614926390404	-0.88840015495502	-0.938169415057993	-0.92072265737837	-0.933679484758637	-0.942505334175397	-0.949825271523559	-0.902796180394238	-0.891759529418687	-0.871344929970935	-0.860910223759632	-0.829755043896687	-0.772803959666242	-0.718829105856433	-0.682764494809082	-0.562114345071046	-0.557210331715252	-0.509154056295379	-0.448953200731441	-0.404418157859336	-0.395841238120308
0.713188109869094	0.735357150867467	0.488836258467748	0.465209827499241	0.400401584127022	0.388507286387539	0.311790140415642	0.372995085284247	0.340486605147933	0.193199761750245	0.0709039540148899	0.048103851165852	-0.0158177651139996	-0.0930997583070409	-0.163593380838566	-0.236308896850676	-0.355869130319891	-0.441971034695792	-0.570086074757894	-0.660703404148281	-0.755017488032065	-0.793063633687909	-0.868511056907339	-0.914381278767556	-0.942635148932553	-0.942975942976414	-0.942630867330906	-0.942603790827323	-0.930415633303484	-0.924382412715932	-0.89851172015842	-0.864239487528199	-0.840236681558957	-0.816072096063617	-0.769889287848113	-0.74310287057423	-0.661513305245148	-0.597826717234709	-0.611327607612294	-0.557058699744551	-0.539628465658723	-0.503982566991401	-0.453273577683684	-0.453198069261854	-0.470799897069992	-0.475501230874279	-0.501762302877494	-0.490778010838405	-0.51377290778829	-0.529794128111872	-0.555862555388646	-0.57444684118795	-0.598748661418391	-0.657097705073815	-0.661672032729909	-0.666897330539199	-0.75171278568105	-0.762781184924592	-0.801468005485705	-0.805877624839362	-0.84046365732335	-0.853714886179609	-0.883642850405678	-0.902329909933642	-0.914478217204799	-0.928103005172414	-0.94133934615761	-0.952761874317722	-0.950584447066922	-0.921227698936174	-0.891834953165293	-0.877233686406038	-0.841826912031069	-0.779066901613234	-0.76636995465541	-0.749160194836645	-0.690209136464448	-0.678793972962462	-0.654791818135056	-0.673517938182665	-0.666233482686052	-0.7020565706617	-0.748164030016577	-0.73694437037841	-0.755390550566122	-0.764483334236985	-0.781670210607501	-0.83831014695285	-0.825317599644542	-0.87015367299211	-0.913233909728058	-0.944043114466999	-0.955258864492359	-0.932067029238617	-0.899296563778285	-0.941505564568503	-0.924559073271823	-0.930446915694738	-0.925914010131008	-0.917144271381334	-0.906900845374825	-0.819146027383778	-0.730329077170444	-0.562230823053084	-0.186780382757446	0.0930210422514001	0.493874104331433	0.592522755027817	0.548490921114212	0.590394682948718	0.614463451912448	0.665683485124434	0.668760523635626	0.648468469431633	0.635677881909259	0.555125758703549	0.56201857646456	0.561529659962931	0.465665057400779	0.359410084795062	0.363312976203697	0.333887674380242	0.239719955248225	0.204045788780544	0.173011711697528	0.109908968944845	0.0222134213356309	-0.0195948520113085	-0.0724613187498036	-0.164557892955934	-0.236955412844622	-0.286357606952395	-0.321818362892207	-0.421458710490529	-0.523696558766941	-0.537335865495164	-0.626431529390994	-0.635950235200907	-0.688695722035595	-0.737571592487833	-0.808754623930582	-0.855735263431427	-0.858038802136082	-0.949060388126937	-0.961040728150789	-0.972292305719838	-0.986261732402013	-0.978199534104391	-0.989578919852528	-0.963762251459814	-0.9459118107705	-0.90275522488	-0.865541556535385	-0.832288053441856	-0.808096009287575	-0.797042765104929	-0.743436528899565	-0.680656672156471	-0.643201940049786	-0.589877377426669	-0.453289910868331	-0.364791985867881	-0.288569834474153	-0.127517711609197	-0.0485332805981778	-0.0241398801353619	0.0839695468810882
0.93359218518477	0.856071675170705	0.700378927020969	0.763399493087056	0.70256025496199	0.618547097733841	0.60865918710478	0.534347649617589	0.489902512650784	0.358829344469515	0.24509027411546	0.119507800943903	0.159981554537933	0.0440046506137646	-0.0111844830560264	-0.121017114668254	-0.234209297517986	-0.368006119856361	-0.439636599147067	-0.546438196094923	-0.612468373724849	-0.70342526586699	-0.74277027460393	-0.819221291906069	-0.83476114819341	-0.848047160701418	-0.868819847925105	-0.887673613090607	-0.911669555929825	-0.893285729139285	-0.882274554452736	-0.894072982402416	-0.890051629990068	-0.881437544650732	-0.880152273433318	-0.871840171389795	-0.855379986573546	-0.865422718412357	-0.830376589908859	-0.825003578398254	-0.768322049753197	-0.782087075826444	-0.7735032419365	-0.761397598908957	-0.750740740921293	-0.760381297555876	-0.776559810496159	-0.76189937677838	-0.800900483133521	-0.797126412795133	-0.838074358296763	-0.843955423581545	-0.879656932277247	-0.917117578062526	-0.924060994205556	-0.965280140303237	-0.964456693458282	-0.993450051762877	-0.983700374972026	-0.982418039961132	-1.00501035048868	-1.00047733709059	-1.0205547706589	-1.01593618750965	-1.02894692353682	-1.0046059462885	-0.992540931922456	-0.974973027606801	-0.91828182927976	-0.865958789506489	-0.82855165732124	-0.764674360622443	-0.693278543184746	-0.637496008548943	-0.552645247627672	-0.488427054424619	-0.442218211048266	-0.37547413885059	-0.327402905283042	-0.269812676588445	-0.270528914744417	-0.241067069776186	-0.245335968963077	-0.290956225226815	-0.288025456363513	-0.304584808126055	-0.306773507557524	-0.359331000349218	-0.442805094898273	-0.445836006461264	-0.483891123249	-0.547037011691546	-0.586121652951162	-0.6150170242596	-0.63580435255955	-0.629065563800725	-0.663567944996475	-0.702303256098741	-0.757529483441186	-0.788590376128294	-0.806020119710748	-0.811949730746538	-0.8020929658837	-0.75734490746649	-0.594972552255389	-0.272336971675001	-0.082941667532633	0.0785926033088933	0.207968983234623	0.226274229820822	0.233544507993008	0.208246629240527	0.200245191136761	0.163136286967507	0.199615341326658	0.132299252091317	0.217209344182554	0.104004982511882	0.0338061701891407	0.00510719378216015	-0.0300209395888844	-0.132886924836711	-0.151258163884081	-0.157511139265544	-0.281796618775814	-0.25132915593035	-0.332690800768257	-0.379411322381121	-0.413908832182374	-0.488642504534493	-0.52799855823926	-0.661516168846374	-0.690680476443535	-0.73257548433362	-0.777375817488411	-0.822854792479301	-0.869674340332169	-0.878293878953891	-0.909540471403941	-0.917699445612443	-0.977105341549645	-1.01756493015743	-1.04946053776272	-1.02970624385148	-1.02769013835198	-1.01290192791961	-0.984899231832418	-0.967214706061615	-0.921551120579645	-0.912448464250284	-0.880577235141983	-0.849495994443058	-0.824368068504353	-0.796688084461538	-0.740200834659174	-0.67012363610873	-0.554160006129697	-0.482441070162313	-0.364523844690953	-0.223794753755463	-0.0667986129118131	0.104993684017279	0.178748328802136	0.364506114098049	0.491023663089471	0.471798671728148	0.511090275434805
0.878899409682824	0.852882454395351	0.775603303158882	0.797807750281636	0.711718234333162	0.68056977017485	0.570847396603379	0.557299580195329	0.502401487315279	0.46215153803192	0.46913290008348	0.405865449840229	0.382863236717814	0.331095106850312	0.228202891277234	0.190916598440939	0.210950705175685	0.0190148778317633	-0.0918567004190778	-0.188773640004294	-0.269280566839487	-0.303930472373524	-0.389595514732758	-0.489819583691933	-0.527092474237248	-0.5726562866782	-0.558377934405926	-0.621401796482314	-0.649126292185057	-0.639873925717385	-0.671734566328353	-0.668589816205321	-0.744039495753976	-0.741039367023923	-0.802023325982182	-0.840463386021554	-0.84438692030382	-0.839406120006976	-0.859490335372996	-0.88144238961672	-0.902920424586238	-0.934832502647525	-0.908976722556977	-0.909718716656168	-0.9169530907009	-0.906664708132261	-0.908917946866754	-0.941284972933122	-0.958273677516655	-0.973238923548964	-0.972352351188146	-0.983048390589202	-1.00206795645639	-1.05081331461033	-1.06013606852915	-1.05784430462087	-1.0719044134185	-1.07004674567056	-1.07914119236871	-1.08416363343234	-1.07640416400635	-1.06217307525637	-1.05080062767362	-1.04082214439136	-1.00069780940905	-0.984829332685277	-0.93968111612978	-0.881263578312093	-0.814552391480149	-0.707226794871885	-0.601187556235448	-0.479253558058742	-0.388543392474193	-0.278771831194574	-0.0921365529418775	0.0762986479963244	0.142629916464134	0.186422879647017	0.296442865354556	0.327912572414828	0.263269898367649	0.295096440708375	0.269518208759964	0.239573638495573	0.20023913983282	0.187363628242033	0.174526246675277	0.0766102355115894	0.0082213098710892	-0.0368598897347752	-0.0458979064257001	-0.124951875502679	-0.180787099604157	-0.209807002801641	-0.296804221295566	-0.300167682311922	-0.306490464866003	-0.355207784190975	-0.434281505653065	-0.473705995680144	-0.597885916490292	-0.71694069746912	-0.888428270327538	-1.02173123702657	-0.965717418377959	-0.630537146019973	-0.429336267141183	-0.299305754344841	-0.264916545481238	-0.174909097342342	-0.169823730438504	-0.221973107585226	-0.182058348153632	-0.242732233120337	-0.279918276529174	-0.274377681509097	-0.325605537853666	-0.312351912974749	-0.375822016295059	-0.39773097924171	-0.419120016629897	-0.471492751622516	-0.494051174510869	-0.551015542706678	-0.590410313641281	-0.59510786676984	-0.68359779553676	-0.713566957400568	-0.710254040040413	-0.794372815250935	-0.83606111983046	-0.855197843204465	-0.893976605641423	-0.942985685418883	-0.951161451229445	-1.01080937926104	-1.05132035130644	-1.03789605451677	-1.02798881915875	-1.06735318629639	-1.04025281683547	-1.04411726543463	-1.04329492272498	-1.01303674890319	-0.977811779955591	-0.992034757425067	-0.969636912476588	-0.910327569531156	-0.891341231009459	-0.897328061735075	-0.852303454343579	-0.727314882698071	-0.68856777002414	-0.60248668789038	-0.528879486670478	-0.355813257318362	-0.261643005614666	-0.0600074509877007	0.144832633969585	0.290276974110538	0.448908127350848	0.521334664985962	0.703047303868698	0.665371347320643	0.836839350168944	0.731778693255959	0.706201485923485
0.781787395572347	0.778371855283861	0.855323981906421	0.916560797458351	0.664065457087067	0.927401783588233	0.86450214351088	0.70535407888412	0.729805952962901	0.680416578853882	0.562274849501793	0.778152128793503	0.710012207322989	0.740175708969683	0.572318670974799	0.61456874246807	0.593356582348691	0.484516985309816	0.472341721143811	0.316859716482084	0.203701935910917	0.130555176751612	0.0420182903408009	-0.0308484309794475	-0.132526328023642	-0.199972324084833	-0.319599958405419	-0.32924479652683	-0.367217428275832	-0.431420152539982	-0.47020866796903	-0.519781682425938	-0.578437294215806	-0.572548190547784	-0.670951778898399	-0.724934963540534	-0.75856183564055	-0.783355147555913	-0.794743013957685	-0.849858990238801	-0.898852363499248	-0.902944742566619	-0.91433040514367	-0.919770029268863	-0.923886354686769	-0.950156803418759	-0.93886327079874	-0.934906495764312	-0.961973087712839	-0.960041173329893	-0.975947613220885	-0.969743666121567	-1.00900118115114	-1.0364437049898	-1.04732877333051	-1.04954486828252	-1.06335344081704	-1.05669821281043	-1.08961606413716	-1.07260870392675	-1.0793133805028	-1.06392486807635	-1.04316664177216	-1.00188512487814	-0.96219540680007	-0.908128276182202	-0.834058080866538	-0.757629022748674	-0.624477679153107	-0.502755030741922	-0.290623764415338	-0.0186353377798433	0.195289615838934	0.282882444705354	0.513671768302214	0.72948639361829	0.749436756752486	0.899784400189648	0.843375423114265	0.85955559948204	0.879147376506962	0.809652456839169	0.75174793436588	0.725893194783198	0.705271533893906	0.725463038373851	0.589747934315357	0.518384521207737	0.482025627700982	0.354506793959928	0.386880517141384	0.285184502760046	0.230093935066199	0.160968995505124	0.13573154049477	0.13961803165278	0.100256585077863	-0.0741946963231206	-0.0788677392216207	-0.25756702148351	-0.390660366217471	-0.637229998075056	-0.988360921587228	-1.37028551894613	-1.35749374812715	-1.08219587346727	-0.887317759377474	-0.736445252334572	-0.632487113074319	-0.5816365720768	-0.564345389851877	-0.569816460015249	-0.556033405140415	-0.562941882585574	-0.582381365463095	-0.592062846683642	-0.585158816131084	-0.587274466977271	-0.606744640821149	-0.637338948014089	-0.673747605268433	-0.714254786702123	-0.765365254815826	-0.808997223885876	-0.836520399491339	-0.8743292573905	-0.856100556748625	-0.874448123565407	-0.918590033032108	-0.959364295134294	-0.990074816302397	-0.974536760292571	-1.06143136653354	-1.01306377747775	-1.02658355944996	-1.05419227684194	-1.05550786135556	-1.03430500114373	-1.03541437269097	-1.00978604273482	-1.03290291804204	-1.00027527151947	-0.991773622558325	-0.973660936011134	-0.94553140653637	-0.914608714413627	-0.862958163448429	-0.781483048033366	-0.746114318821292	-0.613683878503878	-0.487393638739428	-0.374067932050369	-0.224174004418116	-0.183502169911398	-0.0635952678774968	0.129915057163987	0.291917463179686	0.329734026606122	0.436676155709961	0.540378975250507	0.68373504438536	0.764203943539232	0.797195350071591	0.803719107632455	0.886731737666169	1.08683388328415	1.03189949148517
0.656158778386735	0.704366141199286	0.826934104787801	0.730640681617445	0.932660128411586	0.842978208227454	0.790955784857905	0.919850541371306	0.885061946469388	0.795561026391644	0.908709701589274	0.815283921264502	0.81423509610546	0.766945548798984	0.754690132154884	0.760223727227792	0.61503447516091	0.598278420762875	0.509791237602034	0.298331648719101	0.371205595736446	0.185603101698451	0.117117067631811	0.0653338610239931	0.0327400875622995	-0.0758070601850869	-0.101440669450266	-0.172268639025632	-0.171384264469223	-0.245732988941697	-0.259033350488145	-0.232190753509527	-0.347261164241382	-0.375706161912228	-0.376087541762589	-0.460541759896303	-0.508745604516549	-0.521733023795634	-0.573193772661069	-0.591120277843459	-0.648827878278944	-0.676354883335892	-0.679447019751398	-0.7003360321517	-0.738003838771593	-0.725018341119635	-0.74781865571733	-0.729638650530796	-0.743584130222127	-0.810602127627855	-0.835233105563451	-0.868561508199081	-0.880818912486227	-0.932507448474187	-0.974043263318443	-0.972549537477068	-1.01688091626453	-1.02041878090289	-1.03679706656895	-1.02399573511224	-1.00074568869648	-0.988787462287561	-0.954369203828521	-0.917993728412585	-0.877670597010003	-0.781081698612288	-0.692885121036428	-0.585485086415379	-0.476920937789333	-0.131269007706569	0.0446193839917544	0.409209283014423	0.669600510582995	0.908171131666349	1.03018871026044	1.13532973891458	1.31140363251548	1.26912126678616	1.35032501031469	1.37214969493829	1.23690408812148	1.36150427276778	1.3156960744503	1.1473081866544	1.01586910919814	1.02922679918234	0.960143238510914	0.922903552947727	0.759650863791578	0.69239993550168	0.721479961109071	0.637979924336589	0.495308793467627	0.446491999728541	0.377739725914572	0.362986276283347	0.218251690227948	0.214819500120203	-0.0212859326712726	-0.142995550285209	-0.296428490849422	-0.621350686689411	-1.42933965860487	-2.04320064461917	-1.59810881786003	-1.2327216839948	-1.02085455374551	-0.88251401079372	-0.816824874124989	-0.759457449666208	-0.728376752631118	-0.689859683283447	-0.684278311700205	-0.693381856763672	-0.706256463800177	-0.687262873935416	-0.739583333333333	-0.745617063841208	-0.74985814261269	-0.751700694982604	-0.792170444512083	-0.815090014655207	-0.879892794444335	-0.877193357736633	-0.886302555129887	-0.871602619666128	-0.95381786006467	-0.92590240586684	-0.970489656625641	-0.99590113233454	-0.981096072405262	-0.999614046035368	-0.98987960663084	-1.0193387077385	-1.02803025193333	-1.01370481168647	-0.981169017659721	-0.986365399840827	-0.97410532734101	-0.972596176725658	-0.929271857673135	-0.907796590577371	-0.829149957072602	-0.79350040802203	-0.681264993495511	-0.574815497588018	-0.480889322002722	-0.372582577623654	-0.266907917802924	-0.120775544165055	-0.0511857374835722	0.0541375917147774	0.0873393109192361	0.198233671226469	0.258763739511053	0.370856155843111	0.370537728132269	0.556260756317548	0.599204579342962	0.722839620174252	1.0996494708367	0.996948370700778	1.23678446782177	1.34592226974018	1.21399682218282	1.35526435770038	1.32608397123403
0.378358562442494	0.500347581661247	0.63025148620553	0.761281478653447	0.714552954987204	0.865144093787852	0.779666952488608	0.812868829634633	0.863229661837488	0.921138915146704	0.804519990116182	0.887561251758708	0.71347616739795	0.854474000533199	0.820449687354389	0.752466862176526	0.636314956468239	0.728802349587703	0.62363835729492	0.516662945999923	0.473476921327571	0.430896423574526	0.420636891811688	0.389409902026499	0.338329418990496	0.355630105693067	0.273037376126027	0.33588285275759	0.262063823153669	0.244802499270018	0.234569887473798	0.193576122757055	0.263209597741776	0.144207336734889	0.117649856713082	0.110290732482318	0.0398592587011058	-0.0933580009848586	-0.130990915217544	-0.144251394180617	-0.187029308119843	-0.302728836845358	-0.369059650269299	-0.349400822956348	-0.423891607148603	-0.495027263403106	-0.510748892323408	-0.498144304456924	-0.569135918102733	-0.600419070647115	-0.644835621449217	-0.669074437456773	-0.744727218863634	-0.780645706126496	-0.813704592474474	-0.855027358137638	-0.859937099804186	-0.875260214407467	-0.913914674226701	-0.893897763909417	-0.841860203822351	-0.850577071693122	-0.810425147481144	-0.755383824807136	-0.677768986650309	-0.622735588953228	-0.508725705383532	-0.367649381818035	-0.277184501767816	-0.0177086134627635	0.246751817482628	0.627126842960378	0.819214834233241	1.39972532497908	1.62747256752363	1.74696025947943	1.73805446788452	1.71118928090175	1.73831844615319	1.4542933880389	1.44883661595814	1.39304003386668	1.34154892068857	1.11013357098087	1.08367528129014	1.02676589953724	0.936707224087857	0.874274945818647	0.777475988867309	0.767581645347431	0.638344107385731	0.619072904021865	0.484799786206908	0.439164797982636	0.363970883493934	0.341453362888941	0.135227128963095	0.0438145733947717	-0.0575011298726008	-0.301193432157188	-0.590745052048715	-0.956668298754425	-1.31088048135712	-1.4851033879448	-1.1832788384501	-1.03400432623874	-0.892592592592593	-0.829878067690545	-0.762727472884747	-0.703481695805454	-0.710245783036472	-0.725603015138082	-0.702410714381303	-0.690154377854604	-0.712968002025961	-0.700388032446375	-0.732953428029455	-0.718773710057171	-0.705128270056369	-0.709135219738737	-0.748970186411175	-0.717635271061461	-0.724931254172326	-0.754744173318513	-0.736854812949893	-0.800789228185633	-0.807033868307376	-0.829848845393044	-0.863620894411794	-0.876432994329358	-0.891766821885188	-0.92709235392429	-0.909803100953895	-0.857689544657917	-0.884517962550349	-0.852867099343609	-0.834485047205094	-0.797005626783846	-0.766817697748542	-0.700602919764495	-0.60254648440699	-0.525875533656324	-0.431192032373038	-0.342835267819246	-0.257054606052036	-0.16465150442734	-0.104279253656156	0.0309381709529611	0.0726651207954668	0.138383209630588	0.144117001322649	0.115502104052736	0.183270174689331	0.333506972120568	0.444072139255957	0.547060424117421	0.663771528745815	0.830380627928218	1.04776731122303	1.18938268273562	1.24665168928078	1.25020409166405	1.47803035836826	1.40223288138979	1.3997509092161	1.51036863348203	1.21868982191045
0.172208089919792	0.314848857956703	0.41784907319804	0.513285726792316	0.497651093158106	0.431876355589405	0.60488008496252	0.663004370333988	0.746429907792778	0.828012082440461	0.860743023771658	0.766189984083953	0.714201041779426	0.814360250088063	0.884115815932444	0.921117716316555	0.817587285491533	0.917925957047903	0.869626356546304	1.02849017539508	0.934107308039202	0.978895591224467	0.812753096247093	0.902690214891106	0.950543322892572	0.860892612978188	0.828206352872097	0.849920340854471	0.817929451705559	0.809466965359114	0.712986587734117	0.715042443824758	0.684687740785504	0.519424794427558	0.510282216409315	0.459109900387448	0.364794763504993	0.292887646206906	0.300114580116929	0.156245614599248	0.0526796611483185	-0.00506279942597668	-0.119889676702827	-0.117966060835481	-0.195812655360431	-0.213713392501763	-0.211035789172846	-0.266240512363997	-0.249862438472501	-0.266801834159958	-0.34082841132514	-0.385553089402653	-0.429140056371542	-0.477356391734845	-0.513231347717228	-0.556906845664963	-0.579097195150641	-0.595777402714958	-0.635115819516969	-0.642228862990377	-0.620842683378917	-0.598796529966447	-0.582767381875031	-0.582102311748632	-0.488606587349894	-0.490739477444449	-0.422660742122336	-0.358571714050883	-0.290860797091529	-0.0643634991080351	0.266389322164517	0.577021721546679	1.02461894747218	1.53311035167967	2.10856986601685	1.89937181385067	1.8294629230636	1.5953473597833	1.40783222922695	1.26054865284991	1.07509392265033	1.1080575458814	1.04922740677721	0.895489596554725	0.73972687401859	0.791501498231095	0.694622030104058	0.613557806466775	0.497897800953817	0.424319538944069	0.37377309516104	0.306262817358831	0.254628205920703	0.16460972155281	0.0823148971297531	0.026142303140952	-0.129931093886465	-0.246588444185572	-0.419948676075861	-0.536222642399799	-0.787787371495474	-0.962860363086053	-1.19470373988752	-1.05649381815385	-0.986976850370575	-0.787912409853595	-0.687602534795787	-0.629555771778314	-0.56699926420376	-0.585834367218341	-0.5091328720022	-0.483244591540715	-0.482255383404454	-0.463413008986916	-0.446411725512366	-0.44093765436925	-0.434772316057589	-0.462124558808194	-0.431137882296495	-0.42350969084862	-0.468212294266586	-0.474638022905288	-0.498332603737013	-0.537785998865977	-0.532899210313425	-0.605154585496448	-0.615386470916728	-0.64834491098142	-0.67651283283889	-0.680476296010429	-0.682825166895574	-0.680296282629867	-0.601721857750721	-0.607652264304692	-0.540594539165199	-0.496652488235199	-0.431635863910922	-0.403303817143924	-0.316180991864015	-0.263095942594984	-0.23083217638962	-0.176526864201452	-0.164261449013466	-0.114673330084773	-0.0486779602447261	0.0161925774045001	0.0191517930244737	0.031774400202466	0.146599644774355	0.154245468467076	0.289688783804347	0.437750534074103	0.570230273963855	0.666264700379587	0.842072801209484	0.885481106021425	1.08472846240477	1.17959089921358	1.24803394180551	1.26165492420794	1.33563886766908	1.36560846660488	1.30829686247752	1.47539985772024	1.28275118165243	1.15945924513392	1.10322487976361
-0.243715130698668	-0.0783831701183782	0.067957607675092	0.0710361037801004	0.119011214029385	0.236491884920201	0.233072030231946	0.330681826364719	0.396757864784083	0.50766297971048	0.750096018435933	0.741583639454915	0.753309197789824	0.893642086091427	0.868055057890518	0.861025882325922	0.942182711842958	1.03891365138588	1.12944114418029	1.20918461384506	1.00617025584046	1.09435677066959	1.09366214139621	0.951040038871972	1.03980729866079	1.05495511422257	1.07389796179856	0.970870856579245	0.912626245649215	0.947489321811437	0.901252682328256	0.923191343494644	0.874992385629987	0.81674501719678	0.818475969483136	0.80025388699379	0.652678079686023	0.592150689892904	0.540307007945273	0.56870786390934	0.481096034015167	0.403525386404654	0.378879724237567	0.346950403190527	0.287791103599721	0.2303719884692	0.289060458999376	0.26600634559094	0.242835433526982	0.16943112937014	0.128508887351199	0.074753794314449	0.00244923307660535	-0.0405812444364813	-0.117590579632913	-0.195664401600752	-0.297121646277739	-0.337516495328192	-0.368695716703035	-0.398113114531497	-0.429695746672912	-0.41898985455648	-0.405334797666859	-0.385953042896215	-0.362219199787228	-0.403696193737333	-0.300250965454978	-0.260429267323651	-0.192183502040571	-0.0975296031411711	0.0950859180032766	0.365163287980986	0.629528088655923	1.29211317291207	1.14988633618985	1.31935129381885	1.25849280614796	0.915450155107577	0.886270653779184	0.758435225998792	0.646824261250232	0.624506251384026	0.388715430365269	0.239607329611013	0.175109753979467	0.172205100052171	0.135890946347675	0.115102025612079	-0.012554323047311	-0.0319861210345532	-0.109184020967649	-0.14938586564146	-0.209429824561404	-0.23277043581363	-0.322439996801967	-0.399935734994072	-0.459366232723329	-0.542689696523772	-0.661134120385224	-0.741284238666265	-0.783225631448677	-0.873839421290936	-0.784813633871442	-0.634382394365159	-0.465063025969932	-0.379178876017974	-0.314537654914688	-0.230869304858733	-0.180869640880699	-0.136576348546971	-0.145393016498252	-0.135076108822208	-0.12613542030626	-0.124351570686063	-0.124772336746432	-0.12134766665579	-0.0894544048222288	-0.0996036817585744	-0.155150599509886	-0.193774323909162	-0.210464926555192	-0.246799878913933	-0.171540295326048	-0.248298113447244	-0.302800536688374	-0.301263460367731	-0.304340618117554	-0.307854548677851	-0.27112468589696	-0.262247904965113	-0.221349635269332	-0.208128278926387	-0.211679123982009	-0.156934141405075	-0.121107025772324	-0.0669987613718486	-0.051582020221603	-0.105869932198897	-0.0614771397903021	-0.0212836061516774	-0.0430034746528555	-0.0312723365030232	0.0549784852869161	-0.0307534385558042	0.125818489231243	0.0979052578861077	0.217730971771711	0.330850659791286	0.38627141494778	0.617099796763715	0.670035036422723	0.826126572473157	0.872352188984018	1.08900032927989	1.09017498650344	1.13272921388883	1.11025476330674	1.20819716688262	1.12499628528361	1.15306163961033	1.20530090642441	1.14479284530409	1.20995891779456	1.1446790874051	1.17748013315411	1.14002871662519	1.03903794227081
-0.519464762731655	-0.431682605492117	-0.325669935647186	-0.205746149528403	-0.126314971350798	0.00179033309166384	0.0841025346456846	0.23626836717175	0.408118171483518	0.535966636791549	0.717246529815918	0.753313523343836	0.69004274372655	0.766059939061877	0.852304587339925	0.939339028826694	1.018281945712	0.991748712491536	1.04274454036959	0.975439822932104	1.0258902034875	0.902098037075554	1.01563278273913	1.0299298608169	1.05644512128076	1.1134549499902	1.07958509230839	1.12072386724778	1.1623315854764	1.01594860049532	1.17590007291922	1.08435646427854	1.10645579910297	1.15785121654272	1.21721201733771	1.14762570600981	1.06190667498147	0.992818284973877	1.12252836690153	1.05818332167992	0.897898790253914	0.945339813513269	0.909583357704641	0.785797196288627	0.750417815566999	0.732523501358872	0.651044193531661	0.718438592300438	0.572018323940302	0.509143214942811	0.492609269131685	0.410884356644276	0.294191112771608	0.200410244550509	0.114924906873441	0.00200482540740769	-0.0483366335210295	-0.0849812595863837	-0.180047919590808	-0.200722489915682	-0.204271964894459	-0.199102367536027	-0.212824706125914	-0.232755687324674	-0.238443263802753	-0.23141373943357	-0.188008094777325	-0.129099444873581	-0.119081226958246	-0.0760836942773694	0.0204757089836981	-0.0674176691296172	0.0756237677477525	0.0632455532033676	0.385553738658126	0.0161711556838288	0.145539399592999	0.164028692963133	-0.0335712274933104	-0.0854487537630453	-0.096159956604222	-0.184924944457801	-0.228935339659535	-0.273087522230448	-0.34472983322945	-0.387811705604193	-0.444298865950486	-0.485515691774625	-0.499739796638283	-0.511987431138653	-0.541940374683623	-0.5721649275148	-0.595110425958995	-0.636846734177256	-0.680899739634175	-0.688571232100919	-0.746512086144508	-0.72067089709932	-0.713683801002754	-0.752160354909455	-0.62971329962506	-0.539927384649819	-0.334105475515332	-0.0806941386442907	0.0614941834360116	0.149038858506439	0.21149302438392	0.140904949252836	0.209831352296543	0.22569727672054	0.247628594664148	0.313710445518656	0.20350732817301	0.205003118980075	0.19433431774018	0.234174017085145	0.170848546490005	0.174484552010547	0.180133071542667	0.19156525704423	0.191904871953126	0.26325411515984	0.242011458862305	0.176995995101133	0.247287641838606	0.257256320777995	0.209062425666849	0.219298397049108	0.228988554206292	0.166597779358215	0.184087977076799	0.11839659323849	0.164116928852913	0.157524185058551	0.138981672105783	0.11845458603816	0.187884464301598	0.126258783487686	0.181871469424118	0.24488896570928	0.212454212454212	0.356945191928593	0.41151446746485	0.427848748066734	0.502726991809735	0.611211757380729	0.557276851562081	0.729815253310532	0.780510586215273	0.823834512935971	0.896955228993151	0.853682338077543	0.948713899141159	0.959706938507866	0.875514764031185	0.988710965880755	0.980664724060059	0.996453809290531	0.994480437825369	1.22984799712542	1.21114696532206	1.10868181688121	1.08471756566264	1.045232454733	0.928419605007867	0.749747942222222	0.571524689105809
-0.654782138953123	-0.528879742037682	-0.395788936868206	-0.266975810140966	-0.113180905436261	-0.0113830067000075	0.0432946210061323	0.11269808249797	0.311279333873677	0.515698038031202	0.489105641167665	0.603956727958624	0.614745018780155	0.683658151263341	0.801285067521766	0.826137913652717	0.942276674259234	0.798577138358962	0.896092196986621	0.915717751181729	1.13195185465108	0.9898275866761	1.03789096299105	1.04621648497371	1.1530738905442	1.07725971686772	1.21948195392759	1.20072927847144	1.29857162703523	1.32738815784242	1.28714801013714	1.36747947900754	1.35360888600869	1.41906772988429	1.41442865906261	1.34155296677287	1.35454886644187	1.26647910441452	1.22035910855668	1.23841967924141	1.20640654275667	1.06887155745077	1.09517740939923	1.01137219157758	0.988002672493195	0.981197407254499	0.956745640482706	0.871083107684278	0.845649128402469	0.750835458051642	0.718798950481087	0.658304992846772	0.533863994390991	0.470305860959058	0.346113424622362	0.339790867382248	0.228372193464244	0.169738348649021	0.13137734127491	0.0931149966841586	0.0196774169201207	0.0432216535944176	0.0561742034231432	-0.0518521550203449	-0.0287640868334682	-0.0459371281415205	-0.0758794926205276	-0.0768442408928582	-0.126264112026559	-0.172163537338858	-0.276713735059376	-0.313510561793785	-0.325002608888802	-0.596415579169889	-0.624628749595992	-1.1553637829065	-0.84599713057131	-0.722242767623612	-0.677221806433605	-0.663687387686759	-0.646520146520147	-0.683446309003004	-0.689420684478509	-0.715348708953552	-0.76926074026561	-0.774085813988712	-0.795433246641801	-0.824423208133972	-0.813938648507138	-0.829006341699393	-0.836052352635863	-0.81794363023155	-0.835658139994182	-0.826996112786065	-0.832690621383349	-0.784608731750572	-0.728197901668989	-0.647133682013829	-0.567132595410782	-0.472082239761145	-0.230256649214493	-0.0441028561934536	0.108377030814102	0.402625681230969	0.550533136780955	0.622496624759913	0.675010117984659	0.648920536185912	0.649470276200548	0.706010593754327	0.698263993592831	0.654001505400283	0.634105074154666	0.527702693778927	0.621219811540707	0.621851680999186	0.686667191867412	0.638075712421962	0.684267792993011	0.646615417973457	0.670061944538874	0.643797637863184	0.713818282164535	0.619022909123542	0.558027330108737	0.540742970622738	0.49430370392438	0.515402361710235	0.534714245282002	0.490998126636546	0.49952545620246	0.469561670852924	0.383285541809548	0.374351580961436	0.401807393970003	0.445909514202514	0.529422130982607	0.516075408250102	0.578030304218064	0.589279223212305	0.626569921296959	0.666162384521549	0.681815745896402	0.650299134748828	0.725203967561551	0.712749751591041	0.698661537144479	0.695754645980737	0.683017195949657	0.721070935504137	0.749182588268441	0.751334704827958	0.755764409925181	0.711878060256269	0.874362220215621	0.910802150642486	0.902760920047174	0.897195005829357	1.07535649024898	0.966250271297664	0.84118792566688	0.863905946720849	0.863918288049134	0.672060173256016	0.451506227382752	0.396328472237907	0.214974113920737
-0.655625234066416	-0.664015202751144	-0.571944921308306	-0.497550651791781	-0.460933976767163	-0.3824155847602	-0.300727757361922	-0.237891888788645	0.0105350743396975	0.107927708973205	0.259707744783036	0.250204279032652	0.245126941838507	0.410121933088198	0.461260624415702	0.444863920592413	0.444388404799414	0.566534628720133	0.630861847908838	0.788220083349505	0.702449418900363	0.845155948422721	0.862881811001979	1.02156157544113	1.03056190528127	1.16421523307258	1.11963361759111	1.09811637998991	1.17556004300939	1.27940688898319	1.28499064313616	1.26759168590766	1.31094301193094	1.28874462137089	1.36658169532172	1.31497291069436	1.27121461320663	1.24957724304691	1.20641132948086	1.22422411270333	1.21016632453008	1.16189588600617	1.1418266875585	1.14894799483907	1.06070564196061	1.08390739903427	1.02631802721812	1.04144923795584	0.973611591694304	0.970461553020604	0.904517178194065	0.838780475845749	0.719221619693155	0.734193143647677	0.629630574516126	0.558366788556763	0.433303998731013	0.39327455433909	0.348811712328078	0.254419208143252	0.160445731251881	0.21063079982825	0.174643139993426	0.144397196631473	0.0628405918342929	0.0340415368855084	0.0324905277623691	-0.0577143199805193	-0.212129814697697	-0.175270470335864	-0.224461361055125	-0.292934417922528	-0.455173005516393	-0.628272595747248	-0.989355352316798	-0.839400307691625	-1.0329851260675	-1.03064805681197	-0.983493134224136	-0.92601827930317	-0.915350782766291	-0.881393340086507	-0.895183224423211	-0.888925252963519	-0.900210617091719	-0.91295404185344	-0.904517422415086	-0.89372681065758	-0.891878301433275	-0.878786761918173	-0.883493435870795	-0.873545906764249	-0.835002140026143	-0.778888908522743	-0.705856272923025	-0.634014888574886	-0.51570401551567	-0.388215745939313	-0.170837143147398	-0.0533468799427009	0.236049443173759	0.449254304005936	0.600349614775995	0.932465121206239	1.08710181853353	1.11243718182938	1.04683969770521	1.06288799256125	1.16363469116827	1.05672859165129	1.08341867205703	1.07601660076818	0.971010808874045	1.08897951069819	1.07393144983883	1.04501779845024	1.02998606836807	0.996458152109839	1.01052759364052	1.06792155778603	0.928294544315915	0.897855042430247	0.969320629429637	0.844336174115325	0.864900399278472	0.835332163104203	0.781012594275324	0.791736408679258	0.78478609367648	0.788172944545947	0.763729235962444	0.816622255574042	0.822633710653288	0.786078360509934	0.799504239681639	0.759536387388851	0.753768657923372	0.7270377104448	0.851708321230948	0.788335250053508	0.786786011650036	0.706351448732247	0.642700775894902	0.6369649451993	0.632584446112196	0.601875668232695	0.602631186929362	0.58227561109717	0.604633363220553	0.6590949379979	0.653520909152626	0.833373898744777	0.758108113025566	0.769553061893108	0.642934652940415	0.694841082269466	0.6297417058215	0.646121849189579	0.685679409611335	0.487577622349089	0.551755254035242	0.548979076168449	0.460527098573854	0.397210300125735	0.231758238885194	0.120535693498195	-0.00885962389922918
-0.820315910438285	-0.817001269639089	-0.777631995363208	-0.792337596586644	-0.747734607183424	-0.759552289813315	-0.675977043017414	-0.602746318481894	-0.519018713557082	-0.409034349188364	-0.323929933127105	-0.195507758156668	-0.194158067206664	-0.0853326084699774	0.0898772515770286	0.117230359592957	0.253664675614812	0.275963418730159	0.410792136058107	0.517276896241336	0.667819131467579	0.564759670020652	0.713443753166262	0.71970854873197	0.813779027489793	0.890399618815094	0.712395599053298	0.87835312306978	0.918309731498567	1.00184460262916	0.955944217695744	1.02483974358974	1.0540719963518	1.08131226018933	1.15875271841472	1.13825160240819	1.15492528524315	1.1303824322245	1.29235617383213	1.11372708807337	1.20714558119566	1.22132513652338	1.18925879419564	1.09920257077028	1.17720725649033	1.25213492145607	1.13136417194607	1.14459387168727	1.16296739825281	1.04772449400362	0.978272385306095	0.886666481699311	0.900770209416744	0.778664079058905	0.696752443031178	0.60286029391608	0.539805919916041	0.492578510380565	0.389674365744099	0.376089195705687	0.24881054302084	0.271039708181152	0.262598249795958	0.220889457392523	0.201132959392418	0.206862060026495	0.0854724594541225	0.0311138257835841	0.010596917532517	-0.0227690656903162	-0.0341109729538631	-0.159444716459071	-0.195508908460529	-0.328104073619187	-0.552359405506264	-0.621211036412972	-0.569605056849563	-0.656629547157152	-0.572012764029932	-0.662075523255716	-0.67174849780539	-0.692096262596624	-0.75976237495467	-0.731337207726939	-0.72687489618775	-0.739107090859033	-0.720456123981687	-0.713412770831807	-0.69872019936046	-0.685110089289253	-0.651227083898943	-0.626153760014995	-0.597477535171261	-0.479905710065586	-0.386086397065063	-0.231558247581948	-0.0306954565901272	0.222270927866914	0.398802220874237	0.595801646214468	0.851563966105397	0.978308126259677	1.15303794869245	1.46857654299495	1.30774986553214	1.36697541577985	1.38396411077215	1.37251644930571	1.34094431686331	1.38914920115594	1.30204239411191	1.24902804795866	1.26050364873876	1.27712984493861	1.27890397552897	1.28750861436704	1.21987944151865	1.30534190479323	1.21327834992864	1.17605873224871	1.21115405083207	1.1026305552531	1.10606703148461	1.04758943671308	1.05093092530331	1.06353849504133	1.04212930252201	1.05187033498583	1.08060667849458	1.00883902348478	1.06891487738164	1.02632331935592	0.981619588654085	0.879651162790698	0.830245098122664	0.899692478048296	0.911410301870902	0.779637785849897	0.742481242584466	0.669745309723598	0.636474290362929	0.561867640706745	0.610289924940272	0.550646677941222	0.619070382878891	0.555661435184085	0.564716556206612	0.618481621636288	0.604514318238854	0.563539319462768	0.54619767572758	0.528050284515752	0.442843903160766	0.426285142466412	0.430252686498831	0.400022073738765	0.297241794643472	0.370760095812992	0.355212378435765	0.244406494460631	0.273660630154173	0.211483668541807	0.0882598277327401	0.0476249477104627	-0.215372969405943	-0.305203143410818	-0.453668340047101
-0.807784257468396	-0.892738505641105	-0.928374773718656	-0.911655299230682	-0.82074302973035	-0.848913732828224	-0.81235160760017	-0.691716120219264	-0.635343914968917	-0.528829475470891	-0.458921349956354	-0.374051203433026	-0.271409505382676	-0.166309690119297	-0.0947295739329468	-0.0443161129033785	0.0521916750479416	0.103984383963036	0.196196818731556	0.218873835545381	0.32834801973811	0.340959669973388	0.419893326396587	0.499463241192221	0.479498074469615	0.508916876310047	0.456668042221864	0.515879916717451	0.592318427900147	0.598573375430553	0.746855027703933	0.694258897702435	0.784271037127276	0.850934397697584	0.857013511082457	0.97183711290866	0.909617987234163	0.996146887068747	1.00228257018078	1.02471749371392	0.95045967104846	1.0158687829198	0.990640076937416	0.987339038504885	0.963470960743576	1.01405536422219	1.01567466967549	0.996872283363772	0.961091499549019	0.844807311221859	0.965926162376393	0.83896647584649	0.750048421645894	0.713904548843735	0.66573774740483	0.60963604417059	0.510454307951984	0.463837806721623	0.355322729768444	0.34090508620147	0.284937775618912	0.287697000868709	0.239101356850523	0.233063269494136	0.227932664960747	0.291933797278787	0.205480886072021	0.170848586996454	0.191541233525064	0.0521835873650995	0.167599935811455	0.0801001281793678	0.134595237397612	-0.121240525554569	-0.00737209780774486	-0.0151326131202894	-0.0608407308719218	-0.185999118228493	-0.182249078267498	-0.184101652175749	-0.27537411604958	-0.325286365143603	-0.404303573096965	-0.442065362889821	-0.417438433858927	-0.392223319677003	-0.359077421433381	-0.379252334834794	-0.266423326080672	-0.268059352804268	-0.234457453665674	-0.12427751682002	-0.0987101756579001	0.0991250079114799	0.209173029242717	0.332115916817663	0.535884518212382	0.695347524730588	0.942140215468271	0.969849876236075	1.21170548944102	1.35370099078902	1.30587113424018	1.54412870801209	1.47259719828286	1.47893072905295	1.43119226640262	1.46424432631487	1.53745842515852	1.43239509956291	1.41929718518629	1.37120175513937	1.37225292087765	1.36199488993678	1.28073742108592	1.45005620359077	1.4071491960644	1.3298681346302	1.30480733806955	1.34440972877305	1.24780720400952	1.28521774828948	1.26879360737123	1.30261200269176	1.2449813235734	1.14597437352058	1.15980371137781	1.15979873334848	1.14530140021129	1.07936101647491	1.01045659544916	1.0329621944089	0.884342605705298	0.876723661005794	0.815133298558509	0.730844955785635	0.748930017781657	0.657541925494107	0.658622483981424	0.724851791954236	0.544779222069045	0.572453708439771	0.607182487284603	0.614748817551023	0.525057074523189	0.567358825361397	0.609559481373206	0.473722156795887	0.400566698819367	0.372427716035464	0.294268058953118	0.278500574501628	0.197255864791167	0.166251189397469	0.0554552335314639	0.11323729603126	0.0618408143952473	0.0250892039123841	-0.0725400770085866	-0.108981332933438	-0.219749335722372	-0.256366358240994	-0.366005364770901	-0.434258886980113	-0.601928843137614	-0.6532903889241	-0.731796154951723
-0.810451263950734	-0.852582172197348	-0.830187660075087	-0.897377036350602	-0.843834930343695	-0.894984244174347	-0.811515143289142	-0.807859569182724	-0.765984124174253	-0.734139003549281	-0.611705601714909	-0.56159731582349	-0.494474420910525	-0.53531121777255	-0.425861144832644	-0.429084073687768	-0.41360833620202	-0.316231758766455	-0.2795674746726	-0.230385421620712	-0.150934636583258	-0.0530898183870536	-0.0226213082598473	-0.00751836763701668	0.0531187770425585	0.0735533112830532	0.0967071869112511	0.150899329998542	0.193080254467335	0.28899874757529	0.287388078239949	0.316557817896226	0.348789037913869	0.422989608962121	0.496145908430974	0.523110549165928	0.495855206925022	0.597555629975694	0.570658114319561	0.667377644873283	0.622960438353606	0.699220568739216	0.666591039125083	0.762834756440271	0.708484704118125	0.769394633539733	0.704135506216826	0.714425629146983	0.715975182814347	0.654704198388408	0.743224268881493	0.618729096989967	0.570974548103285	0.601796895806381	0.556862006100408	0.483308385209272	0.444471632103588	0.418680064643106	0.381330664700559	0.282326526809068	0.219229792166477	0.232175627260255	0.185376360706248	0.239717865682985	0.192130139234745	0.25864064515403	0.208445838402689	0.211280827574786	0.20278370094325	0.209863753144362	0.222896089849434	0.285323401195746	0.306526992820199	0.166297526309435	0.229269884936976	0.210675502061766	0.225920409430344	0.306532767270012	0.28593138470052	0.281914489043737	0.254962538868782	0.125336101832445	0.0896102363783139	0.195597316743185	0.193543182349057	0.140458304679842	0.293297652518888	0.305656024865096	0.31543925894922	0.390686876922835	0.410003565994632	0.467177631821953	0.612267026892932	0.591105453936226	0.65949600787938	0.774443943675744	0.988422884184597	0.983204107172122	1.30883408934593	1.13963604381312	1.25524111313358	1.2341563963853	1.28756458434057	1.35264648197343	1.42646388041466	1.44583767414904	1.41689071174583	1.40039053903253	1.3648194369552	1.33428114985886	1.28134901426634	1.27788164099574	1.31573541107139	1.22580500174983	1.23335248898793	1.28807383841799	1.30631209410148	1.25076261580837	1.30041097254864	1.23411040079144	1.2471561615832	1.12472464746508	1.19633841665466	1.138108198407	1.12238316039826	1.07091766302377	0.972072190504406	0.927793602605808	0.852246867614856	0.829584942995418	0.838242406077223	0.732167276784868	0.774340043921256	0.748534028902463	0.695825607287474	0.637013042768716	0.650115791383209	0.521568208163885	0.501645400112606	0.457014976889789	0.432592555482079	0.380284578746729	0.409914046917071	0.282931464314242	0.279507053068542	0.242360844844004	0.22549604253005	0.115433559287654	0.180095233075563	0.0475749354765375	0.00186207148075461	-0.0955126521607717	-0.0987129124733357	-0.210090292575556	-0.230277316426591	-0.23272868517175	-0.296413193000446	-0.391527335106888	-0.451596771057569	-0.488567049566071	-0.550831353397542	-0.610452919736732	-0.657175256804512	-0.767558573984183	-0.771511658566378	-0.839300351559682	-0.881205148118755
-0.715939797337389	-0.759296952940744	-0.818468088900785	-0.899182265419247	-0.895324943142229	-0.93080373836279	-0.924858676184814	-0.937639374118067	-0.97271957360276	-0.898032919499259	-0.857920804558866	-0.890672286750464	-0.88523840574907	-0.851343564703979	-0.804791284324933	-0.792237946105125	-0.779084157661493	-0.700796004230534	-0.63375022229763	-0.607823354045081	-0.551210030670202	-0.487151975486894	-0.475252784812216	-0.396936420269853	-0.312836686501801	-0.309279642199972	-0.282065670587552	-0.189048296290975	-0.182426238200974	-0.0965805660821257	-0.00543400307667131	0.0481584309486328	7.14799387394543E-4	0.0497497587226439	0.0966924771546046	0.138006093479396	0.122614593050631	0.203778976883497	0.221683316399192	0.271631003765798	0.309435413435007	0.283286660330753	0.330225819581799	0.307709844845721	0.364984795340341	0.335988543872617	0.372764968709712	0.336336862579779	0.372559677062895	0.408393581020699	0.327408242626324	0.359623370119979	0.308511031962379	0.248904808379853	0.286068719743835	0.235568820084483	0.198737058948215	0.176536387045497	0.180604401587518	0.131283521975503	0.0995983797693019	0.132582890217679	0.101842887055926	0.0699765714118115	0.0996574173656421	0.124864761915185	0.0606710935709257	0.188406912745938	0.131063345959103	0.203796879958412	0.279438667328995	0.285149073913055	0.386981859499763	0.482046699502381	0.641488731528861	0.634003773106853	0.768457272725184	1.00252522072106	0.791682060963373	0.690200282932318	0.760689902679998	0.88300902079028	0.659562638787824	0.708591296030162	0.695260409140464	0.691086828708765	0.773470171190187	0.645838194385642	0.711635604537083	0.664414661582644	0.792159764309577	0.708680681427508	0.750641983288314	0.746731465230591	0.864170085480521	1.03427122397891	1.01851719453307	1.21692267338673	1.20684935085061	1.21159219736944	1.4115564397117	1.29124067899954	1.29202552270412	1.19669033329522	1.15020398314495	1.0929461920358	1.23643842023357	1.16214590761363	1.06511655874106	1.06627081046481	0.994252312119192	0.991200330001439	0.994742992691389	1.09614017265667	1.01086855139813	1.12280265723008	1.01416395544731	1.01471140923144	1.02240393888221	0.950892265176521	0.969855861366222	0.955259393913108	0.985569860357739	0.86724828429104	0.847781298923538	0.73382248233646	0.726681703596933	0.762393910681479	0.619548519834332	0.634649443531494	0.524615444224551	0.622565376956281	0.503186313513381	0.500768810624361	0.401608345505941	0.434224263016789	0.27138574411556	0.388380207800569	0.343139575425665	0.195608340110788	0.140752270078227	0.149355367467481	0.111205957570803	0.0446754371408955	-0.0136183677675711	-0.0465411746811145	-0.134621145093756	-0.1943816646279	-0.247378042684972	-0.328359697427751	-0.402696522266226	-0.380764519714512	-0.50681059402387	-0.520706085199705	-0.574506995428248	-0.576601614456569	-0.663862816302665	-0.665877763066406	-0.688872295620272	-0.688520915053805	-0.750691186718026	-0.750920057593943	-0.804407906956252	-0.853644628558549	-0.868425702407928	-0.91872107109845	-0.949038831254007
-0.535950363948904	-0.564712620403167	-0.64969744697718	-0.753110704103646	-0.855001823713788	-0.871760184494214	-0.897784952354906	-0.923726135426498	-0.977656433472837	-0.975602521591208	-0.98488582826974	-0.962198638489497	-0.990065428497457	-0.96618439025213	-0.931824396031337	-0.909346212347384	-0.89302883820327	-0.858943590062288	-0.797195717353859	-0.753237031942257	-0.725152997107464	-0.70241386318298	-0.650600126114255	-0.629202226242587	-0.601106103955326	-0.544805165252735	-0.517879716219062	-0.490779886818876	-0.424072573269599	-0.425322946554392	-0.429851834751839	-0.370112145640356	-0.330017357443687	-0.346041107723325	-0.313727417948675	-0.285682567130606	-0.250614707845265	-0.271732575905275	-0.160740809718745	-0.188658491096433	-0.131743809223941	-0.152698017664774	-0.123669024748278	-0.0987025612694879	-0.0982120691300387	-0.0977260933352084	-0.0563117351469857	-0.062593670241736	-0.0384520056023077	-0.0166587094059533	0.00342520659257089	0.0466161283241486	-0.0235841196491981	-0.0551379475187366	-0.042708086533844	-0.0366630678659617	-0.0564150614107793	-0.0554317305935749	-0.00223380553361708	-0.0985210709028287	-0.111620988879458	-0.115122065716716	-0.119749522244609	-0.139816885181269	-0.0762861845827658	-0.0357856187798976	-0.0864245561040109	0.0316650248190562	0.121332958495863	0.1211500767501	0.231896495524698	0.302767435478204	0.413293561370597	0.427718324548415	0.538077059425379	0.653332919259644	0.820071021935548	0.914550452278006	0.947828361626836	0.976857288247932	0.965037027979274	0.892851508813168	1.03712125047255	0.792445368801752	0.821008785711367	0.728537392069841	0.814579191177955	0.938873595290619	0.87325876774458	0.950857056537345	1.1032555390079	0.996346382199306	1.00278559738957	1.02684147362778	1.07535703515345	1.18404473383205	1.21600418245155	1.17685627526076	1.14879029558447	0.994611598276527	0.864005395152975	0.94822543963562	0.986233484370686	0.820183125066415	0.849682471258599	0.878763458228232	0.910669914868258	0.766226945455597	0.816053652886705	0.653894091276214	0.744875788063167	0.763010163928597	0.686287708252218	0.68158651166233	0.809365041186234	0.738439413287156	0.579678175573319	0.669176687634203	0.662505712080631	0.614315368609983	0.550914552703415	0.549849278403412	0.560241049071044	0.483964672520285	0.509899784325556	0.48460373244752	0.458727512528486	0.463281832788541	0.365144975830834	0.302926553918549	0.304105540306838	0.192670584047349	0.219362932540905	0.172741979677879	0.151321717972258	0.122301567825315	0.0584752195717698	0.0425534316188027	0.00450987616801697	-0.0113468732950457	-0.0755930552844592	-0.11934666183016	-0.189987608990018	-0.232006253816873	-0.339203906649706	-0.373992042931083	-0.458454604049002	-0.498029920661564	-0.588913774892162	-0.626286988952613	-0.649019444589311	-0.674398127388117	-0.680816443258948	-0.724719344350811	-0.735735365958617	-0.774371261738105	-0.774171541127401	-0.812013606330643	-0.847449179060564	-0.869090613010651	-0.889054442651396	-0.910266301689849	-0.931678173385641	-0.935508052112873	-0.932709561463099	-0.909408575417312	-0.889962340232983
-0.441383293848448	-0.458005759462624	-0.498147473481457	-0.599558157981719	-0.661740675263609	-0.769519361485974	-0.788303640885416	-0.838161472573949	-0.89021677072043	-0.921426772579007	-0.94859225947932	-0.960306784789402	-0.966130990554123	-0.966852548480408	-0.960990952286296	-0.945440918093318	-0.949263738443318	-0.927199871381614	-0.91683392903575	-0.906680755166789	-0.872418866884899	-0.868939769252058	-0.853861210625006	-0.831222527802682	-0.797758083774368	-0.772424494006242	-0.787736623422304	-0.774010941062637	-0.771230185617604	-0.755545183973043	-0.735924977494721	-0.718637157353836	-0.694163138937637	-0.699339310848542	-0.665722983397539	-0.644976329641854	-0.610982434507508	-0.560270055577753	-0.575812499251126	-0.55382893984842	-0.548860186373036	-0.505830382832242	-0.48570984684589	-0.474090956453594	-0.454194333767283	-0.467463933636259	-0.426985675950034	-0.422647627480778	-0.391595819671683	-0.353236929390318	-0.378848767332703	-0.333756473286071	-0.351175765649968	-0.332074282366606	-0.357085860585001	-0.364190482542179	-0.348668526068052	-0.360405614884499	-0.387695624357189	-0.383345020859697	-0.381225109132686	-0.384899097060094	-0.361758644988394	-0.31455804971348	-0.269853758156438	-0.291301892771762	-0.258265686355751	-0.191505992431808	-0.0709244911399084	0.0611022809188719	0.0514296197812222	0.291806035540621	0.367736610928867	0.431984220682938	0.44414395157594	0.585754017846706	0.597199726535672	0.575396455568751	0.763964107720353	0.910741987583028	0.953800595996394	0.837074153882286	0.91211608660269	0.934352396174768	0.907861517416115	1.29354596636616	0.918836876136056	1.06873282658908	1.03744287749993	0.997924386198033	1.01284826023953	1.04992017599113	1.02285741822488	1.02056621892438	1.0070417308428	0.987481647383127	0.978047502159725	0.845861928738857	0.767493456079494	0.689946384985509	0.627448336493142	0.609276829880131	0.465274452017796	0.532204264648776	0.389249472080761	0.379214585640011	0.356708537488152	0.344111224053964	0.302654215109962	0.265034252015035	0.271164968936377	0.285309317436894	0.325929144995107	0.35551745814162	0.252833239886278	0.333542148499491	0.249683669002041	0.222784851637614	0.219123727793759	0.258304222340208	0.131282212290447	0.182114543386494	0.205157607109709	0.197975510933454	0.158678767217902	0.0920328590913321	0.0971322606552975	0.0799954345276856	0.0244191065092389	0.0169681867271707	-0.0581425040818838	-0.0939082527598453	-0.106781212196576	-0.122233625916055	-0.195538384463517	-0.206589145509038	-0.213772940287077	-0.281757451852645	-0.323775322978937	-0.316934242668628	-0.422138308839434	-0.468507724672641	-0.519186061896133	-0.554393802128984	-0.631806411240504	-0.67464132483425	-0.681627826725895	-0.749996432372651	-0.806555603708229	-0.80360412345254	-0.820029126200016	-0.842408977977855	-0.870277690244655	-0.853829720539051	-0.896619549631357	-0.899950703418064	-0.919842851716404	-0.91838625367708	-0.918365062333592	-0.927624977416434	-0.917215889132626	-0.893715245775532	-0.883502067235614	-0.882293760839015	-0.840339431227705	-0.772261536472851	-0.762546147684314
-0.205302626728916	-0.274254040931549	-0.331039184733791	-0.347870263487384	-0.541763650345115	-0.564880211651889	-0.596864355253232	-0.652805495005911	-0.664199543030872	-0.737887174543356	-0.785729442093676	-0.785779653865847	-0.842589342110243	-0.860392865055408	-0.847311688694023	-0.855324074074074	-0.83184991009836	-0.859263589144641	-0.857091498754106	-0.858125158280516	-0.865997017255655	-0.87621429161859	-0.889310568142082	-0.89800126314132	-0.893989865475163	-0.90065504935135	-0.881959934423036	-0.887567830285157	-0.894320367587392	-0.895294968123677	-0.898757669851654	-0.87201212857581	-0.889947411142638	-0.859416674174503	-0.871976579906366	-0.888007249384511	-0.844708779131712	-0.838954603907563	-0.821702038772238	-0.833866042585295	-0.82303173543332	-0.792738108795481	-0.774644336818664	-0.755253479971229	-0.742309797124555	-0.760059383778224	-0.739461604971963	-0.708105105566859	-0.715127385678404	-0.685155011997	-0.675815727345866	-0.688113927987403	-0.69594020204366	-0.674526644183037	-0.68307728235501	-0.687012078460543	-0.672349923627216	-0.634999341938781	-0.646156497186091	-0.652190347966376	-0.650331326786505	-0.618005845655173	-0.607924748962583	-0.533773711272207	-0.517746843164314	-0.472130403930549	-0.358767336908459	-0.362836778304146	-0.250481760086069	-0.206258283583678	-0.0428580635558305	0.0246007112463646	0.0867425971710093	0.0556493202729993	0.14262066173298	0.334418546604092	0.31561682266912	0.493610586586727	0.517204890381052	0.529923796244189	0.593770628544419	0.83124246343583	0.711807983411472	0.882449772043009	0.885220982574157	0.720640471092391	0.901564318954081	0.806925469628091	0.826751076569152	0.972095416924046	0.822687661442906	0.950485652298473	0.641599113263292	0.715136735030943	0.549198724130934	0.520150925159013	0.424951138006075	0.441457186230136	0.320724516599237	0.304029200614907	0.280123599093741	0.0769244978765036	0.0789403460989966	-0.0156362983293961	0.00118593009864377	-0.130718948336608	-0.101087195385905	-0.182282160766661	-0.171481134256161	-0.22408552436631	-0.185637017070867	-0.15378275110207	-0.2126387606315	-0.130058044888023	-0.140270536337279	-0.166835653764309	-0.149973938553768	-0.101996056835397	-0.132246516383981	-0.101536571142068	-0.140104338748291	-0.219442583293151	-0.261531927418674	-0.231888135806873	-0.234418638469615	-0.243302799954056	-0.294796136176786	-0.336286380823507	-0.354526948788307	-0.37597696379125	-0.387795347128851	-0.477920991017994	-0.473297318500448	-0.518940138027041	-0.553355302307961	-0.558215782054788	-0.56237065418474	-0.575322898198158	-0.622208912522173	-0.665997481582856	-0.698278428979786	-0.733936609938495	-0.777694051200484	-0.78500458602858	-0.806998976133245	-0.840627243893876	-0.880306206746601	-0.907692725563245	-0.926908819362329	-0.933885910425052	-0.940301788561817	-0.962430978706208	-0.94340595675723	-0.943086205896751	-0.946367811079934	-0.952606195411258	-0.926541119285117	-0.901110124711426	-0.898104257981311	-0.862464245140708	-0.830802361258079	-0.830360149027343	-0.786216740828772	-0.764723054004087	-0.71755833607963	-0.679146796485161	-0.57768955631424
0.328852842858841	0.344907407407407	0.155027969464789	0.163763204297256	0.075487286275213	-0.00701970476620062	-0.0779240086194296	-0.160616274963932	-0.208627386185396	-0.272479295439035	-0.364655019046692	-0.436745441646919	-0.416420336957483	-0.472644116854679	-0.504433921955807	-0.561226022565188	-0.579287749430507	-0.633779388702696	-0.655322373141323	-0.704048818074762	-0.733450214336977	-0.784325327544128	-0.798339201062245	-0.826365527229434	-0.882480861110228	-0.881917952887993	-0.884434985843095	-0.907921905665128	-0.902391359993215	-0.933940460705538	-0.931604658593704	-0.934681062048414	-0.937436042278479	-0.964589186799031	-0.963447569345912	-0.940442459049527	-0.95629677553168	-0.950038062124885	-0.945227468036116	-0.952330142614944	-0.950868057552167	-0.939496808401935	-0.941942320701298	-0.921171358665543	-0.936029616558754	-0.941070454924462	-0.911282661184073	-0.921970949592569	-0.922176935418629	-0.922810254873792	-0.922877796329661	-0.931702087080814	-0.895135871006256	-0.911320603897803	-0.893678811986244	-0.884627738409659	-0.854834917537472	-0.847630947528339	-0.826751681889403	-0.811883074785327	-0.80429645925871	-0.782037290410312	-0.714656019772651	-0.701963150422536	-0.600769351124585	-0.598245347399002	-0.589416898893945	-0.560409096497965	-0.432079282609047	-0.445024674281968	-0.373969778273229	-0.255489731251577	-0.354125021347457	-0.242177273898004	-0.123004161070518	-0.156117176780375	-0.144750403513569	0.0336315261710675	0.14319406637633	0.23250763341343	0.374506353894654	0.477537301019869	0.449399630005369	0.611295430456019	0.606864491781484	0.545363387128883	0.564613436450257	0.68098192710646	0.56500745606971	0.55241037321341	0.514276075969199	0.398545188199148	0.299358571905958	0.158355161183466	0.104602124091808	0.0999958353289031	0.0260336642020953	-0.0773059163280727	-0.0716705906651908	-0.224520773693184	-0.26174927721846	-0.316366462412111	-0.394164764463959	-0.387744649296128	-0.418369746373768	-0.453064009833949	-0.493100472862424	-0.52382748733011	-0.517380932601217	-0.550239974505576	-0.537115566552196	-0.534252442077891	-0.535619476179576	-0.505988714513015	-0.474597935969499	-0.49612591467203	-0.49781904366117	-0.485603157319195	-0.492113662612567	-0.505958939738654	-0.521339332331716	-0.538136216957374	-0.550095117151824	-0.584234551629658	-0.63534434176353	-0.646449866166185	-0.637772451887943	-0.670909831670844	-0.679258717325947	-0.74006065445113	-0.722285436974527	-0.781110994060614	-0.746727007825615	-0.775181035598477	-0.784035153095585	-0.805876426881657	-0.789396459842332	-0.814417755744688	-0.858151676850279	-0.849308118693257	-0.857678134115512	-0.884105891417472	-0.900614948958771	-0.926775137377169	-0.933895814177952	-0.971247716671377	-0.956622964664953	-0.940180881659337	-0.966756413201634	-0.941172011731765	-0.949439241728528	-0.941384946655028	-0.916830253259371	-0.916363122854029	-0.916101695122729	-0.892407248854466	-0.893408877662043	-0.851733690471275	-0.856654477337717	-0.7854224679984	-0.737962423539701	-0.684614894923641	-0.63016168813888	-0.469305887319791	-0.389268287711723	-0.235649477445488	-0.0622031218082027
0.846045976783713	0.782120641427746	0.589236169853121	0.644272418143399	0.5171932804575	0.500440976631703	0.238156799880166	0.277272821303329	0.228593888251772	0.12923888169498	0.029781167876507	-0.0521750542247926	-0.118384861260659	-0.198112148787906	-0.253845825308755	-0.338627040849757	-0.402696194002656	-0.447013146358666	-0.482530139921574	-0.504860166822061	-0.55164104142223	-0.548249250106091	-0.61656817199755	-0.681617399264398	-0.713393811695621	-0.724789034545442	-0.772175619137481	-0.778782120285636	-0.794414881697777	-0.808404842699772	-0.821264239732424	-0.840763675123275	-0.812695752930417	-0.845087193552007	-0.866377366821341	-0.857722556555532	-0.889183773743491	-0.884249589069609	-0.89801841176827	-0.947435917197315	-0.907878594182358	-0.932975057795286	-0.945673905439236	-0.964096816399004	-0.981550341473235	-0.973736530782395	-0.992068922094359	-0.981974288806399	-0.995056258861409	-0.989386439837403	-0.986237492374995	-1.00103063210544	-1.00200944826053	-0.993214190467612	-0.989642505373289	-0.961772811360531	-0.945681105089508	-0.937702041248166	-0.915214334896892	-0.899308755658388	-0.862150740284831	-0.85312134262246	-0.800828953533925	-0.783158281950012	-0.749868784443079	-0.75847536037674	-0.682066648342194	-0.666993401542066	-0.66346449640413	-0.629736303756606	-0.629836657297774	-0.573783612330698	-0.512673924445541	-0.505694300427432	-0.383955730891039	-0.256401150770721	-0.223160680915281	-0.265075486177493	-0.0473319139431249	-0.0313214519959416	0.109696070340287	0.00529969167290745	0.117427848075255	0.0583410691538928	0.114795918367347	0.185147990519346	0.0617328213743318	0.0412582471201046	0.0123315905916748	-0.0269607843137255	-0.0690065559342354	-0.179965764823046	-0.239768225150276	-0.291453331731813	-0.341707623358095	-0.352883626062437	-0.472232324914507	-0.526678888698825	-0.575938449044148	-0.585742975868798	-0.622761278555167	-0.635200529264592	-0.662013994684497	-0.705027923405316	-0.713473547187918	-0.746222017199023	-0.764779084082414	-0.787734011388861	-0.780058186247635	-0.777174145143705	-0.778756083587843	-0.787898836933547	-0.791084611848188	-0.752078322724564	-0.749279663360667	-0.766592524445126	-0.762779767914543	-0.762171518476564	-0.790534817344319	-0.788892534471363	-0.799018290384966	-0.816837748794927	-0.831857175558584	-0.831658063438937	-0.832859197355688	-0.86440484026413	-0.877174729091326	-0.911516282728421	-0.905767545875636	-0.916036257702792	-0.906321010289278	-0.927743581693627	-0.932846118722193	-0.912566790926231	-0.952902725096364	-0.923080433641058	-0.927417297291346	-0.932319725446387	-0.931190419842798	-0.934071258800572	-0.94818373582259	-0.943744096257609	-0.947437939741163	-0.95093412450536	-0.928167353694826	-0.928917348493207	-0.917878287623143	-0.930350400571107	-0.898244599645304	-0.914627907870763	-0.898435384713423	-0.912648570772457	-0.886272437575761	-0.873293356789113	-0.824620036933542	-0.815619339977668	-0.745315734540328	-0.722605642726521	-0.585050341886891	-0.521684527122433	-0.410794938813544	-0.326278134246002	-0.16066355842342	0.0266099591773603	-0.0416517902829864	0.154680502204761	0.244824095873934
1.2075557676046	0.983442044882119	1.00784994980873	0.753410574956818	0.729760001113519	0.690745841423761	0.648589701790277	0.448134956983439	0.498580292689577	0.393080221556246	0.396005878307043	0.294827432663834	0.28036045241482	0.134413443987561	0.0763783979681289	0.0568223555014362	0.00801939832791625	-0.0508368552965728	-0.119092840386053	-0.120938489333004	-0.180630147415051	-0.168123380891063	-0.2531368148011	-0.269924765381155	-0.351686875730787	-0.427442923526584	-0.441181537296699	-0.410898636004848	-0.462872516065348	-0.468567326408906	-0.486891788356474	-0.531491896337908	-0.557126587139445	-0.602003015997756	-0.625436791932244	-0.703357960125848	-0.69625034846301	-0.754407606906968	-0.776795332354832	-0.785976831984575	-0.804537743461738	-0.841607034426366	-0.851904384913787	-0.893050693714353	-0.858992925796512	-0.877886523952496	-0.881739272208266	-0.884567722896884	-0.903095490781677	-0.89359080531351	-0.888692003540052	-0.907004528983389	-0.925088949378431	-0.941485832711229	-0.939846565211895	-0.940620322122064	-0.934291651690868	-0.935240512436721	-0.916929183898721	-0.895471273933946	-0.87692052964294	-0.853582006987756	-0.812578437440339	-0.800379798851863	-0.775798603608344	-0.722320029586962	-0.687631574751611	-0.623332145718019	-0.580365107729127	-0.633798251586139	-0.570141701252876	-0.607292251976217	-0.505673929236589	-0.337414611445217	-0.34234682273983	-0.503721016060522	-0.383372846869305	-0.397070560486994	-0.470490392407198	-0.473252298517657	-0.391933402428267	-0.356593109996769	-0.459946106595178	-0.464020786696205	-0.561996513309166	-0.545776822909815	-0.499443099836301	-0.479590158812822	-0.541530742812079	-0.553340906987972	-0.535557827847195	-0.582698780728861	-0.58660098727416	-0.627070245927805	-0.706685368957313	-0.71072899371288	-0.719785175679856	-0.756015309067309	-0.821187551065194	-0.874100349499407	-0.883582983116433	-0.891241210986749	-0.902895484468583	-0.904805608297569	-0.936222584527072	-0.923694191504526	-0.922085352853149	-0.924230113043755	-0.927044612128208	-0.921831710187846	-0.928469502771773	-0.93601750522739	-0.923258886815691	-0.911431871537487	-0.920494363548795	-0.907012682239268	-0.899373051825797	-0.885878321668725	-0.903992164202347	-0.900157780327443	-0.904213900145003	-0.918024103988618	-0.915861342225705	-0.947976547549502	-0.938098467983071	-0.942436339613679	-0.950341364927505	-0.967804263857432	-0.968126984686769	-0.949024881595941	-0.98715735876043	-0.977294903484462	-0.951967194077817	-0.937711647907525	-0.930908456784513	-0.949667836116541	-0.91535749159549	-0.916470525630047	-0.897311918135345	-0.873722732807411	-0.860917136568259	-0.851278105929135	-0.861485019641405	-0.844935937735117	-0.869600154024214	-0.845276828808178	-0.871248506090948	-0.848312165482067	-0.839264914315752	-0.811919179573628	-0.792097795110247	-0.745159195621119	-0.720468223521273	-0.646492675349771	-0.542882933436475	-0.463708396436074	-0.360837658235034	-0.245788936629882	-0.191690914819005	-0.109722363206899	-0.119908899773735	0.0250069280865955	0.00897769450352173	0.123235418837703	0.0878262270368054	0.30313055963073	0.227643258672355
1.31941069974235	1.24868593223656	1.12625208719887	1.16528404466976	1.20318869101221	0.966580934833872	1.08508177635482	0.956910344900403	0.871831568684782	0.894639502452097	1.0392774292627	0.71704730642622	0.814002879623227	0.653314003196814	0.693842730116578	0.634099934618958	0.573901142773223	0.471802292321946	0.380471400522854	0.331699426897186	0.27230224480559	0.28545934485498	0.152835813935341	0.0523058843655413	0.00350627342658673	-0.0575535211927509	-0.141161441237832	-0.174588256536699	-0.199202860706293	-0.231298389413608	-0.252073386819513	-0.277827156151046	-0.313705618300455	-0.355822665846258	-0.384183238535621	-0.440746810308974	-0.487461520633661	-0.507659486976054	-0.540886559754636	-0.553007249565762	-0.568931498124223	-0.568425685883381	-0.57363057663342	-0.615047682516702	-0.613401619904592	-0.640970260238878	-0.620509803889155	-0.645995912524974	-0.627029880548933	-0.649715253835156	-0.650246334046746	-0.673779654812975	-0.711854991333937	-0.742691528387938	-0.761838804690259	-0.765681580060504	-0.781820256538722	-0.810451698876452	-0.800003426553841	-0.807865818606448	-0.78486105112835	-0.741028891877102	-0.731873691111836	-0.673291907296459	-0.548814949469681	-0.491143369981972	-0.561260521674815	-0.428441351727303	-0.412954975220071	-0.452195705350312	-0.360055761674704	-0.404106004295703	-0.487054351540877	-0.544700287266679	-0.55860968860658	-0.635509571240677	-0.648439219917264	-0.567712053029483	-0.624016269795969	-0.712858287692565	-0.779054986689418	-0.80985159589678	-0.745196997501377	-0.78298488276158	-0.772625125736093	-0.700857545226774	-0.71254453542524	-0.720951143995636	-0.721524576880205	-0.628816491816594	-0.701414415754383	-0.729732166575575	-0.779861596795095	-0.811360517848593	-0.914087397225394	-0.923695284061862	-0.951378396809979	-0.944330537265258	-1.03162657665706	-0.972847343350026	-1.01483401036217	-0.98958362037288	-0.946174268406176	-0.988119124216476	-0.96219653516788	-0.951891864542448	-0.951648610325223	-0.958222434376377	-0.940879419573399	-0.961125642238906	-0.939895480288476	-0.94135896918952	-0.918796845745346	-0.916575760138771	-0.91339795714673	-0.899335397339983	-0.910842501400591	-0.90289519270668	-0.902357259820591	-0.885491513014967	-0.896384668822748	-0.893690398290303	-0.905392420502428	-0.91738436774605	-0.904226568473951	-0.894452148160265	-0.907744113700059	-0.922169079970217	-0.893523048663161	-0.878960684391982	-0.844541481980966	-0.852952470139605	-0.832644770983647	-0.833484499109858	-0.785862926838941	-0.763556086026243	-0.778077242423864	-0.760141547950673	-0.751876423172493	-0.731771761102025	-0.743003943297225	-0.747112639103087	-0.726516598980605	-0.725600719976034	-0.722009564678452	-0.676953035582491	-0.647375639952439	-0.601676029562666	-0.540330250945978	-0.480838362595738	-0.416121071981928	-0.328271125491225	-0.278602654020198	-0.16891973808335	-0.0988145731978136	-0.0831012232693617	-0.0475731850950497	0.0514699738050182	0.0255530768380414	0.104077845529715	0.103067970519069	0.0389248320187579	0.14616452468448	0.209862586143731	0.245227870851584	0.434483292326578	0.537149900845274
1.47091622718903	1.38849505924864	1.36991903471243	1.578798270172	1.43217745747029	1.48071921149316	1.30431268565565	1.27316370482063	1.32579191536789	1.27700687787591	1.27489071460492	1.31398167506305	1.16709785615154	1.05655245682259	1.01510229827371	0.930500678252152	0.83940983027045	0.756871113970916	0.700434404907146	0.57643468931823	0.580042256651471	0.489197597220394	0.36800367430639	0.371315667757771	0.343921066289749	0.218795171569255	0.126800649665893	0.162204358209579	0.107966878301819	0.104829619747227	0.0991673308704994	0.0915640136983518	-0.00328596828344356	0.00955776810385096	-0.0847814811980145	-0.0240024385365014	-0.0626244902755621	-0.0731530746795238	-0.0854105615762886	-0.0961583261055088	-0.0904347053823453	-0.101426985581356	-0.209530200311665	-0.194243254906872	-0.28727531367514	-0.30002344024694	-0.33595649515166	-0.280912440779293	-0.343672345213861	-0.352908351985962	-0.340611696374176	-0.422883858358654	-0.399005420437181	-0.435609311676662	-0.496832621526912	-0.523257669845131	-0.531841227570813	-0.57556420521003	-0.608022889153378	-0.596145683632248	-0.558024549528527	-0.55574089427274	-0.444706587482727	-0.381465359261647	-0.302210060170496	-0.296760439609181	-0.295753071865826	-0.249280152723618	-0.275618346896175	-0.253919742928857	-0.394250812564767	-0.395669954498369	-0.357638544899995	-0.556596427899276	-0.457111620114263	-0.5960523653789	-0.642076643163332	-0.52105277886055	-0.825452935678109	-0.612008272256326	-0.597496483781353	-0.603462958280628	-0.718760084714794	-0.742576724262957	-0.734779875954799	-0.77979208316304	-0.792363004451603	-0.799987674358933	-0.921352015458552	-0.80193167542313	-0.869429507338929	-0.983891444363846	-0.992930025686622	-0.978035261896647	-1.06426497295548	-1.02193115988585	-0.988048522995363	-0.93039164994558	-0.933096951094563	-0.924127815598565	-0.95072406011643	-0.911839041343254	-0.840168050416806	-0.866738728582082	-0.845211424116125	-0.813572103583428	-0.846740607003987	-0.859673097515344	-0.825737536240745	-0.810736097047041	-0.828208391379669	-0.816660892746323	-0.807744434191064	-0.790075771899962	-0.778656393312713	-0.771118597055274	-0.772397618900504	-0.778108121971712	-0.76663059368772	-0.760232838531385	-0.72791440498022	-0.751086930611897	-0.69493603069339	-0.715762745310853	-0.707084257677997	-0.658621773073909	-0.643346466537932	-0.669101990718459	-0.643473940130207	-0.643267520902677	-0.590731143599085	-0.595986755402473	-0.671018432710635	-0.624795755286502	-0.642304566979773	-0.61283774471825	-0.61126001373001	-0.541295529577084	-0.55792232414461	-0.502239251919275	-0.435146362014529	-0.427230679627218	-0.360869350212829	-0.308151900857959	-0.215484832328058	-0.197660698090823	-0.171247106816707	-0.158126295292695	-0.133424595036923	-0.099857695639687	-0.0452498526876615	-0.00422990651793323	0.0525083958300016	0.0587384943079143	0.0451170538417773	0.0956255060384361	0.133733339986437	0.144949809701564	0.150859328449035	0.207889495525664	0.247372950069427	0.366181325280177	0.375841973416939	0.593122982015427	0.85960947134222	0.819734181917498	0.807483555823339
1.58256083316977	1.41311405365126	1.33659285195897	1.36573454168226	1.3848634536088	1.33117186791565	1.41698852081859	1.30925052106267	1.28358827567639	1.22750931804078	1.28689713141994	1.24400907981801	1.23982554216445	1.19876427415586	1.1302659602174	1.1461166626379	0.994881843497438	0.958665753975523	0.870521936426288	0.877667520792159	0.808767253210255	0.769177696465743	0.728108348724013	0.631438483219786	0.656180622274914	0.635936430661991	0.524967717382044	0.615981266309169	0.567331750170338	0.569662582901644	0.556267720273054	0.525632193102331	0.455885109174772	0.393327051414613	0.395056481073132	0.403595973069358	0.358294741068247	0.344587400508728	0.31900418466833	0.274390918410567	0.229015899410166	0.198815411328347	0.17080369509324	0.084374327375709	0.0699568140574955	-0.0110895689837219	-0.0319659411217919	-0.0711185354632412	-0.0176968633382111	0.0097594517261226	-0.068345211396693	-0.0647313599408781	-0.0766178950671883	-0.103057593950588	-0.188445712608423	-0.171343898435966	-0.18057209838277	-0.218315921043047	-0.276133629926068	-0.281064392376104	-0.277896657586394	-0.272635785962446	-0.199816658663837	-0.186397991833572	-0.0955843594930675	-0.145905718176284	-0.0819512585133982	-0.233666151973461	-0.18017449340534	-0.289429053702143	-0.332792051536063	-0.228535032040091	-0.262060080655063	-0.22731992248419	-0.460080576406121	-0.454549517957437	-0.29919220214775	-0.443484296991812	-0.259636762620759	-0.421536168202031	-0.231813508895191	-0.45563680174553	-0.270614713628663	-0.440227391908337	-0.729292898544976	-0.717685871319523	-1.070073984124	-0.781398391605935	-0.92410299542521	-1.02114729296347	-0.917328644212008	-0.998842595711533	-0.970367748957009	-0.957561290095013	-1.01704545454545	-0.863526067787447	-1.04857499587947	-0.877019469847885	-0.862649712902976	-0.828420270298599	-0.802998147753075	-0.763857639305409	-0.713978728674741	-0.654181264804013	-0.676796142101733	-0.591887764553226	-0.567787244009988	-0.660824586171061	-0.590617203651624	-0.544997894661962	-0.535785119284041	-0.531180925785772	-0.545244209805698	-0.526411360526417	-0.491639036517247	-0.520980738396535	-0.464272449548078	-0.469172594306107	-0.514169716213894	-0.444312375197254	-0.351441240648639	-0.412683419791078	-0.357971778808305	-0.407268898363032	-0.381284246021658	-0.385458271161569	-0.369984884630327	-0.386722818501694	-0.375328868725709	-0.382972947291049	-0.394721101954124	-0.362677165850067	-0.367670633203164	-0.329059235994198	-0.324830026697086	-0.24234265930148	-0.170094861086638	-0.169879334794756	-0.0647597901910338	-0.0128513722865278	0.0296772981444773	0.124685534093015	0.135539774241507	0.194767497461463	0.183303289608316	0.11796496305555	0.11187685612978	0.126859124713244	0.111524934186368	0.0720267655701487	0.0984695909492949	0.111898531304958	0.200514228747559	0.219877641073647	0.298332220442481	0.316012191395552	0.362607764589542	0.398377275257131	0.501944659546252	0.541405468077058	0.593475716606929	0.715818153915271	0.694035649304722	0.849564406107829	0.853621277269623	1.0602457733714	0.902066350674589
1.26518002240849	1.15677213999841	1.19397308686841	1.1296106872837	1.16329506546962	1.15421859958962	1.12199534977371	1.25708536949359	1.22181084292017	1.17869056059088	1.2998192704761	1.17602821435019	1.19617155701682	1.20630029214921	1.12066710957503	1.14934930426153	1.251765487309	1.1288928546113	1.23702878425525	1.10180048140954	1.1705753507756	1.04378293963564	0.95136988453246	0.936027502709442	0.894821940853116	0.902949274297788	0.876569833011362	0.817984833262491	0.853382697159848	0.816619604056081	0.723021514260348	0.698245825803642	0.731380090950606	0.62240185217294	0.618507766345345	0.587629124153832	0.531275154203247	0.5202145536006	0.492484500568913	0.513295691477585	0.488359064159072	0.360668738776916	0.350908423106449	0.340949407683075	0.386703345395986	0.367140707929452	0.333878679739259	0.371233351287644	0.358831677514201	0.39584144772104	0.427012873293025	0.35108152276326	0.37100157387446	0.316023952251002	0.241617716401594	0.218900204255104	0.096784307204335	0.0918666764734349	0.013819529878185	-0.0335225278649756	-0.0277009373047722	-0.056631955588215	-0.122553714127873	-0.0392507470141185	-0.031923729549538	0.002373937826262	-0.124079663115314	-0.1052632643915	-0.176248739826015	-0.268257621316566	-0.0643198214484235	-0.104383350095883	-0.183541207224697	0	0.931746041006618	0.166765843507736	-0.17526420797354	1.09528286290028	0.241355396012739	0.432502013305646	-0.183554310785594	-0.32298759674997	-0.364900224599881	-0.410961772144042	-0.796532957232922	-0.554797524299406	-0.778545616351565	-0.817554143323698	-0.807135052308495	-0.8321286774968	-0.977585678529124	-1.07855038134995	-0.942729275260221	-0.789038926608235	-0.846243340067241	-0.829326133809454	-0.874361546795691	-0.70698304646966	-0.591958620826493	-0.50433160517242	-0.480096028809603	-0.391970625079967	-0.344393292110987	-0.26630804887395	-0.268946436835298	-0.145453485409977	-0.192595455782576	-0.10802153358643	-0.196745160295883	-0.169003432385798	-0.204072210835929	-0.12589127409268	-0.152168940958456	-0.183938924045171	-0.191400084528546	-0.143572834377028	-0.145897278723658	-0.165770919703014	-0.125274610113862	-0.130260060952356	-0.0853404836564488	-0.125905657252358	-0.11685599797807	-0.0998199546537998	-0.106507268415393	-0.14358547051304	-0.098735419730403	-0.0601130762510683	0.035881197729558	0.0640667217853583	0.0525904246584183	0.187472089377718	0.168565423201223	0.196429688892731	0.215188585528718	0.283899478823138	0.374487990031165	0.476886138140997	0.458327878181253	0.470812781717018	0.48265990452349	0.506111414466585	0.467689361958514	0.415828494703574	0.343294028812665	0.375880833098377	0.305081643639106	0.331666752127976	0.234868651204504	0.312149410767496	0.406402389087184	0.392655546002172	0.484515754779225	0.499178801279303	0.562792342894136	0.696551186722027	0.662120867331279	0.742073600036432	0.759129028374248	0.753745474571595	0.747322099528065	0.846393408638532	0.750327500335255	0.818718452017521	0.801034894403912	0.765810473911002	0.778021932881973
0.934783460841254	0.989954853564125	0.790028466772967	0.838547268522873	0.846942571435972	0.835319996801974	0.87947551711592	0.879940486400732	1.08801776370034	1.0419347578315	1.04591990171466	1.20083153077669	1.10458747075609	1.03200606042073	1.10322170375684	1.1393430025805	1.17283720167535	1.0938085270809	1.24952710075858	1.1039077869789	1.06951496440018	1.05995913108439	1.03455282091494	0.894121384956816	1.00273153133112	0.918730192600617	0.873050011650822	0.813203342267448	0.841830812433364	0.815839279294224	0.765205230813618	0.793214021323244	0.759508294172057	0.690799321596058	0.727894254831841	0.771357330195986	0.704704430104109	0.739991711602292	0.735095967484343	0.75873635948852	0.727035099442548	0.747877050858265	0.71323059457108	0.658398390509211	0.724281651869214	0.6879323404074	0.780025507766331	0.635864676711234	0.671678104750212	0.769807327677418	0.657666083603306	0.628236255436328	0.520598394015238	0.504098793159516	0.412435561977268	0.397688020356461	0.31110249232553	0.193045630044312	0.185963975691014	0.219957552721891	0.125136469694755	0.0637956098552073	0	0.156237794399075	0.112576472800104	0.102062072615966	0.241788209930796	0.00926084733220795	0.20299056326926	0.130012741873086	0.0124611196569807	0.152673876739215	0.156814040426404	-0.0041166557621174	0.170754722917503	-0.155517672736497	-0.319275428407051	-0.211950261485958	-0.204744989166812	-0.378187790294891	-0.523349520016768	-0.61403701621843	-0.709951582856183	-0.721838172461267	-0.701820356979977	-0.651607543928359	-0.74420261282475	-0.659722032845472	-0.709449276278487	-0.848568522371642	-0.806784296389624	-0.644484504189042	-0.813984781842526	-0.954295875712143	-0.718931756058634	-0.414363183394937	-0.304878368652371	-0.172619047619048	-0.188495262206807	-0.0513552591013096	0.250331812110224	0.0981973833933562	0.164686078159147	0.338107137238953	0.267602789964774	0.366224209568155	0.273974514762695	0.195860538075193	0.241223515324308	0.221952961872444	0.226021167873603	0.200902602550015	0.092879334181905	0.14217179836767	0.146572572622496	0.225237403834207	0.20668490448493	0.142963185536244	0.254725596062956	0.258269049312719	0.279104646397958	0.312269196929351	0.247939714796197	0.293928149228042	0.275249167128226	0.413247450825733	0.394269381291511	0.417065583657496	0.454202904189937	0.45695224059722	0.659871252386971	0.62096650348195	0.557359787855441	0.687245278125701	0.627963120974255	0.630452010739677	0.615770215608846	0.650857661596873	0.705110861053851	0.660576283179788	0.690151274204244	0.62218256403136	0.697118213811692	0.701611096546533	0.61159217744428	0.595742793143724	0.547323746749762	0.69432496801734	0.610396078455529	0.639324148901434	0.648504538350551	0.743714495157834	0.695267684119655	0.757733077274767	0.668879808412052	0.757686944227079	0.658064088298758	0.629866238438414	0.756232067272441	0.606879113534163	0.64388236539515	0.663388065763932	0.659483783721813	0.782487245414534	0.767145988357363	0.693606615622291	0.73243078017633
0.275640720583141	0.280359449380668	0.417794502062261	0.477473260965718	0.478841819172126	0.561546444048311	0.585505784318673	0.529239705244973	0.63242685119417	0.708080753798708	0.710509153404379	0.719331979909483	0.83365396559244	0.811961682701463	0.735577181157628	0.889859456166491	0.887297187713439	0.944623716493728	0.868288399092026	0.910630972717767	0.945528011264922	0.875467367546064	0.854179258718723	0.797939840452096	0.853576054152479	0.779042672944011	0.857928346749185	0.808075356628651	0.731515924748377	0.819271823205728	0.745841116010934	0.775587561342773	0.823276684125581	0.866841291354827	0.821779167436327	0.82609356402473	0.790396115133794	0.883910337149682	0.824714620804818	0.869181340783271	0.885091326742357	0.858368406694083	0.815829243026531	0.772145634535552	0.83600049459374	0.780572059937895	0.787297326211346	0.862074028798968	0.810145873697282	0.839229776060024	0.710447600194507	0.786960660517306	0.679284335854978	0.569777156056969	0.549691169403075	0.475357060445142	0.418189923958003	0.344815668139859	0.455926790473632	0.296055508213448	0.346606342021001	0.251652869923574	0.28221799009402	0.281094627650194	0.391143099232572	0.281422671475996	0.275080191030065	0.295332177953378	0.0493624064799244	0.0329634257372132	-0.249449017285722	-0.221113890449897	-0.334824765091213	-0.322350914935185	-0.477688800450942	-0.693503339730307	-0.709154589647815	-1.07148581018706	-0.803159137085051	-0.812078494297228	-0.753886708893875	-0.696437779331453	-0.621637295236755	-0.742617133212295	-0.726651207954668	-0.607471399045407	-0.61730941587199	-0.709796758309586	-0.664740434275846	-0.689694666524016	-0.516334850549525	-0.605952567382666	-0.337226636716731	-0.430353438039773	-0.451554897047081	-0.178773739507731	0.174832774721926	0.634697835577412	0.202776054915011	0.329110755263351	0.470240078039029	0.479506225151919	0.529597662580309	0.728140703479942	0.569685582506661	0.646424659106905	0.655273314642918	0.676637087055388	0.514609751758918	0.59554202075968	0.527548611500217	0.535400051399072	0.603316727231104	0.531014094696809	0.534470118163805	0.55745910100268	0.588111186395967	0.65943640374926	0.718883760506822	0.735780358753995	0.755240014085842	0.816235109572212	0.753764590982539	0.798218563048236	0.779376248102619	0.735284116215751	0.857278827262581	0.844949163505508	0.845178880076484	0.84971975670998	0.871020932309278	0.866468378633813	0.775019570025599	0.832369573491453	0.881075618196765	0.922236046445523	0.888925068218669	0.97586998260344	1.02753857135407	1.00127116247077	0.972443035488002	0.952642167829707	0.939382699909315	0.935530443734105	0.923136844722196	0.951043527020102	0.935922687220383	0.870913328898539	0.825433146618577	0.764814492820797	0.677693840616457	0.644530319139354	0.568608053405055	0.59411532435834	0.604030985050601	0.617785082701427	0.543577096019201	0.57767420633011	0.476250741649951	0.513772018380424	0.556991329074059	0.574811140450819	0.514766747143637	0.498050243597441	0.512733209719447	0.563300712149108	0.517434254997196
-0.0860017220262101	-0.0356575862453188	-0.0424630442907636	0.0089686117057744	0.069005895151273	0.076600291620798	0.181141060981143	0.225473087909072	0.274062553898896	0.364315066732194	0.355522279112509	0.384961609209857	0.415246938807942	0.518076082248774	0.435341251487019	0.458205393881043	0.532145203909599	0.543656297530164	0.55592911442973	0.597402078821454	0.560018308312942	0.586328370132688	0.598058572696034	0.534835767519178	0.599301766304481	0.584786014509975	0.557771799872083	0.597156808292695	0.596401934071459	0.671437763936701	0.596114864155262	0.631156528991356	0.749824041533976	0.650047378953514	0.700721653032309	0.697327068743531	0.719375434049508	0.676975547689463	0.677656740854932	0.753056221441057	0.758537931210353	0.714450385163398	0.666626519610325	0.720942972612099	0.736971626657606	0.727028563759437	0.830184169327297	0.745449948077606	0.854028594851689	0.781689716397119	0.83766528075487	0.751768879958558	0.696995245567404	0.780555490618322	0.748260858081867	0.760826328724048	0.641288267925688	0.64987297601278	0.600795934799283	0.469942074416222	0.485571434944934	0.473903058914915	0.347973378432821	0.327526518452075	0.291688611658561	0.243744433546765	0.129266165529484	0.0124671438872852	-0.0495073771488337	-0.469056003147798	-0.583296814515673	-0.82215299727943	-0.669519339802335	-0.656570669454759	-0.8112194579839	-0.850521598744622	-1.0824041017364	-0.798716239901845	-0.686182165594857	-0.746097949303463	-0.855764765185698	-0.729212626640763	-0.605682771099812	-0.743163361185632	-0.734517038087822	-0.668285346861481	-0.591180199152458	-0.548922228402109	-0.513382973541228	-0.457775252171488	-0.60332514077419	-0.547469248352446	-0.565974261028793	-0.545524751046712	-0.303048783238642	-0.16305559246347	-0.012714147387421	0.139511000029866	1.35508100919639	0.399655773652753	1.08397416943394	0.602809401761993	0.889532429191725	1.01755630885144	1.00810202480855	0.836441845179404	0.988114182148853	0.94437238821806	1.06808545521938	0.940704096133698	0.980803915460617	1.07486734336161	1.01242453014419	0.886134808778472	0.894891433295456	1.00276167330594	1.04138633966552	1.05890920440543	1.1006610573573	1.28098792634733	1.2168241771507	1.17756662637797	1.11594572172011	1.06737232924277	1.13829332105786	1.03381004592138	0.96007868561229	1.10068471234274	1.07899075794293	1.03827960510028	0.96822736476793	1.18883128694816	1.16051833514264	1.28839841888755	1.2331412905773	1.2632720607565	1.23305773278777	1.37841554186035	1.29673823860483	1.28909397680578	1.19065781208512	1.21013158086333	1.25626784023166	1.03488415606309	0.978128247143588	1.0726914246785	0.848374468502796	0.830210889055997	0.720680337948021	0.652024352110708	0.584725992215399	0.565540075622666	0.499424045992709	0.414189963806426	0.46285600023992	0.482883980120985	0.430090160308853	0.356887219987967	0.328137397051457	0.364650505914437	0.303309163789363	0.374196043004587	0.250423962471401	0.228165805284745	0.198874858187964	0.233250504056491	0.12429275160902
-0.417358137278575	-0.466495180707356	-0.406721932450461	-0.424841675033957	-0.353042935852838	-0.345893927530886	-0.312428782419509	-0.221880184084493	-0.216954538460104	-0.22283350615119	-0.206468573217837	-0.138797529636189	-0.0288867777348716	-0.0233377980218496	-0.0670455764466135	0.0185144588889032	0.0825549042337249	0.0179646494695481	0.10059876960328	0.112511368788649	0.149431882888445	0.162363897530255	0.128716976744965	0.178574614114517	0.252326076930062	0.298735965007208	0.235377818347027	0.249523947561188	0.288456690755615	0.18817273914787	0.298819444561253	0.299027450993502	0.382224753676598	0.423886108377238	0.311198836566473	0.401788112619485	0.453556309755024	0.366699246520448	0.358244116654823	0.527300554904265	0.531883118923994	0.547939032188622	0.557979579369338	0.62023551141633	0.643480893378788	0.665657221272595	0.615952039460021	0.76905077242063	0.719197740590807	0.71037070379288	0.710753374816872	0.696155376779962	0.717997608748995	0.60536100359014	0.660114331162668	0.585787895773123	0.571405494353467	0.560770622075536	0.60314280174898	0.514706040663166	0.384406719323829	0.391710493648525	0.570300550978694	0.282264442195182	0.213826124974503	0.10054995831748	0	-0.208203663349372	-0.475412120213485	-0.334107060271731	-0.532336856359482	-0.499584026550289	-0.500688846602215	-0.525785901171947	-0.572443969066632	-0.541379816084011	-0.535995000344302	-0.654712608693306	-0.646647524887009	-0.646231477856245	-0.547606622743152	-0.612403100775194	-0.557696325365813	-0.593764317406351	-0.595896758062516	-0.613849814044851	-0.593950218072702	-0.586896503823336	-0.561986962564528	-0.67765541942043	-0.555953956216937	-0.553394825063626	-0.471979496828534	-0.52908662006712	-0.390799143991271	-0.359910033735944	-0.197261341973122	0.0282400255488756	0.411568269987149	1.92847303959968	0.99366925380121	1.71439197925806	2.09717739144892	2.29332043929202	1.09583374702441	1.28623188405797	1.62191891264074	1.47039547730276	1.30459816609811	1.32131289579533	1.22113724888613	1.25320754284526	1.25714356101112	1.28772157011472	1.39863884458326	1.28719171114627	1.32784368795771	1.36646550606834	1.21492101619874	1.36338754336221	1.14596764872518	1.24019628080181	1.28188795116976	1.13933638385685	1.16265136063997	1.22823237597453	1.25320410861691	1.08587670101835	1.2072573943101	1.21515002713075	1.21309136386101	1.31468101838609	1.32073015532018	1.28057697062579	1.2968705704196	1.41433495646361	1.3740573544963	1.25606809676355	1.27786127723902	1.22631348463795	1.16771810808378	1.15219326074554	1.00669126145832	0.952444683097155	0.931071675013848	0.801562875958895	0.756545788036891	0.661567818481703	0.544815420134906	0.496980487399024	0.494458163031849	0.3881331566338	0.338698351473942	0.289146394100702	0.304052573650032	0.204056039829215	0.0642577630700729	0.147017161975677	0.132800869174348	0.118066327432249	0.041255695415626	-0.0165431970486995	-0.0996174172988349	-0.103181431581163	-0.138321864803246	-0.224527322249605	-0.205663042374981
-0.835190360894627	-0.818686977713655	-0.79036042173594	-0.761412232724132	-0.744513663567094	-0.704456233822749	-0.689148513727842	-0.656172414751897	-0.633694605217697	-0.605188253083641	-0.598927533283414	-0.571862613541994	-0.492259478757892	-0.456293339264377	-0.411986933351356	-0.465324045389567	-0.403884690727809	-0.37797028989064	-0.335546419373195	-0.296832562701378	-0.249524709945384	-0.205468591679196	-0.237568352963268	-0.219252607029536	-0.174024292558587	-0.177111931896793	-0.169248346397052	-0.138480033444566	-0.0770185399811047	-0.0928221385022556	-0.0925458871127336	-0.0776265998521925	-0.0104390210971666	0.00448501648140066	0.0114775678449999	0.117923083459954	0.0953457432927087	0.0566693535013693	0.104186740716561	0.217807327715363	0.248452121974894	0.283535577391078	0.318971438636395	0.421646911228051	0.345455761994662	0.417780562365697	0.446471855134024	0.470395076089829	0.473343223505994	0.530251604231787	0.447360303356933	0.487465852148436	0.48409265924553	0.455300045037013	0.462215594472252	0.470314451139629	0.495715430863217	0.418353359530039	0.426657159329176	0.365741705945433	0.323561498562232	0.28363526367838	0.407660794825726	0.228294166813314	0.425110246806095	0.25076077458896	0.378245478029498	0.12589139255741	0.021677749238103	0.0672652503125789	-0.056136089142384	-0.0879041519823091	-0.0596420051979227	-0.0311261782910769	-0.139856720255013	-0.183219414002427	-0.238509046721157	-0.300896502632573	-0.23049552640184	-0.348544839817328	-0.451106105724386	-0.526354614616295	-0.564811811992164	-0.479935883015474	-0.618414214138582	-0.614616679326865	-0.640475851917833	-0.530766570968381	-0.554561236855813	-0.554826208476754	-0.527903291451364	-0.474068332005143	-0.580019010484784	-0.513045278243796	-0.339760442768056	0.126057653045798	0.273444353627664	0.959145700250124	1.84575965491277	1.25061774157465	1.47474007087486	1.36725636886924	1.37284073532801	1.9066357199553	1.07190101400992	1.21846916562701	1.38534605175599	1.35546281935415	1.29710212573331	1.32185923152089	1.30330044735879	1.40800783526943	1.36513198691443	1.4783328757459	1.25747430360601	1.70885549857031	1.41076545806229	1.21434741992872	1.29885341873465	1.48053656445129	1.35514297695788	1.26194450631075	1.32606139853685	1.39425632997861	1.33194057897156	1.28196581531601	1.29199965651265	1.2643542660093	1.28481566704371	1.1746365735069	1.25735635638771	1.27966869123238	1.14956470845139	1.1194624916087	1.09220981530295	1.12488039162369	1.07470462835652	1.16558651657316	1.04024742724358	0.967641070676166	0.836391935989483	0.900965326309923	0.766537997032407	0.719243988486006	0.645341085224759	0.611756096029786	0.483029406594657	0.396055474657401	0.345065455120872	0.24418946966707	0.220161405539812	0.106986985977727	0.0744004556940791	-0.036998824239411	-0.0415699972800916	-0.0533468799427009	-0.0850635423814149	-0.147242295419581	-0.2136502579352	-0.179470038762388	-0.284144864626421	-0.372291153227569	-0.361655077555507	-0.43888341274029	-0.499393967750151	-0.534076358361879	-0.557299346672094
-0.963921909893566	-0.967695809753271	-0.94897630098002	-0.939723531838411	-0.912845299378805	-0.897510168784474	-0.873753447432773	-0.874836274095725	-0.847486399640333	-0.837097492043903	-0.785589559715719	-0.773929226462345	-0.763447961224836	-0.752737923638274	-0.734550016812192	-0.718736535077462	-0.728568848001228	-0.670395873774364	-0.662468116119118	-0.615715596544179	-0.598957475452147	-0.581089942370863	-0.542706274229728	-0.57677956315183	-0.581968239960537	-0.551546929045307	-0.573420647193703	-0.531815150456282	-0.528558792910521	-0.479194906673023	-0.456658007727792	-0.425978488643785	-0.373792168868803	-0.391439250422575	-0.387765750519996	-0.299291351461984	-0.291114857709562	-0.25978444092849	-0.2156108421	-0.192836383431651	-0.105614908583583	-0.0445170570692107	-0.070372596777058	-0.0211668571797381	0.0339234024853712	0.0444277851858785	0.0446790906930447	0.0811371713000949	0.158981465878372	0.132912648206837	0.132347791310528	0.206462223691748	0.1662757131401	0.19311830337103	0.264574436959562	0.25428127002125	0.241754061347499	0.40027016966616	0.395661669035971	0.305780797849955	0.332284860010853	0.482830553486045	0.406331732519705	0.459845899011996	0.619194737252756	0.474499103191868	0.518154035592904	0.896787567474299	0.287320767809562	0.447436411704959	0.265335505356766	0.233227100659072	0.256717529904335	0.23212672118956	0.136907069251429	-0.00681709032601585	-0.190515868883136	-0.223625657177141	-0.103639237117311	-0.163567935985356	-0.262672800515069	-0.315825184356459	-0.409789146254172	-0.412154964640219	-0.424010562912347	-0.394413743367213	-0.408893018224417	-0.413519554749093	-0.321316644633299	-0.246509039701255	-0.213152671989298	-0.147910732473376	-0.0490653381462658	0.0270611366569998	0.193341951924074	0.342679544175761	0.290048162117195	0.528305648327014	0.736134406041821	0.937239210504728	1.07376481844202	1.43470094463462	1.15961724356612	2.39416632684304	1.51258180212971	1.32399106237085	1.15014470317402	1.54456656855308	1.1187962032196	1.2737295464539	1.28960165326026	1.25723210575827	1.11045214914249	1.17434983267275	1.32822011561006	1.17010863976629	1.14037673924444	1.21921772313585	1.28097764614103	1.14567704009919	1.19543564916039	1.17529819731477	1.21000921921747	1.19803555245398	1.13801113238941	1.20572256817261	1.09568120595675	1.1205280570119	1.09175025959891	0.950422418854882	1.06793200809077	1.05825188999103	0.969640501785431	0.916038236330869	0.962717404387225	0.869371516564938	0.80206357013968	0.756697188739695	0.786006641875129	0.70894632737951	0.611478193776189	0.611816150540608	0.523098011427076	0.444493723376229	0.37090137668901	0.252397328691289	0.149209534687017	0.0838410669621783	0.0200050279584923	-0.0899356312516846	-0.160088067617328	-0.157695916146535	-0.253015788999082	-0.310151222863542	-0.382655169611042	-0.41234542156512	-0.447729198676493	-0.476346914753145	-0.572773680797422	-0.617726541729394	-0.689269315944742	-0.702378479262056	-0.74281747432405	-0.74345260569464	-0.752933499636934	-0.760167150537401	-0.766830220626699
-0.957222755223416	-0.921511323099663	-0.95619808782131	-0.937952975399991	-0.943847746508969	-0.933269112011123	-0.940075186858272	-0.934152745615292	-0.92415645586802	-0.929134773048834	-0.926776459994782	-0.915929028206692	-0.921059993666562	-0.920736081386093	-0.912158583433415	-0.915675036658969	-0.910620870923966	-0.874859348306613	-0.89010434503342	-0.882888965899233	-0.868430917394124	-0.853859980436324	-0.847579347553045	-0.829272555182776	-0.829250154968678	-0.815532683539109	-0.819409000506069	-0.811241176975431	-0.766977606988856	-0.796071818688491	-0.749634771275607	-0.752510446875158	-0.692626750530789	-0.704371759282224	-0.683008490318933	-0.679760187951016	-0.633180545040647	-0.609912875811882	-0.599216648742507	-0.528548828384799	-0.47694244492141	-0.455551041914127	-0.41944879228326	-0.386781104656828	-0.381539508020237	-0.326936146184276	-0.289613827324852	-0.253286137610315	-0.176252483435515	-0.175638953035308	-0.185641315368263	-0.0963253061960613	-0.0840216359672878	-0.100523973492426	-0.049360767283612	0.0464979694715509	0.080168277921852	0.154489482517302	0.327965634508844	0.34903181004013	0.238104308908358	0.534628330815005	0.483851789407205	0.749432043729668	0.692015270882901	0.653145533920486	0.756775335118199	0.497135985290509	0.64995802304242	0.534900607047973	0.597981481921451	0.484714041972429	0.536091404950454	0.513287169935955	0.335729660558535	0.334669688910836	0.175710448885831	0.162591609044233	0.160871725776228	0.301571920477279	0.264893294281088	0.113885809271001	0.0685755643653314	0.139882460286024	0.10114358216454	0.054892757767488	0.14066910224473	0.127250855869593	0.206080359307106	0.235060530446491	0.324509565725935	0.342872692991757	0.300241342782295	0.330641240829069	0.251003231807127	0.271594857878644	0.353658599162957	0.435393456437486	0.402798505029206	0.642595059695455	0.727274922504875	1.02557859428619	0.881403054810476	0.596541586590897	1.13285052213387	1.01089784859061	0.88952699449244	0.846203918873135	0.991721048631052	0.955259993466319	0.906310656796287	0.956227955357506	1.00855728860729	0.934656711880399	0.888504611475291	0.91345367480065	1.00039579547902	0.992855365188287	0.835971375610104	0.833402893595736	0.924919567278101	0.869054182668603	0.858524044460728	0.838163156030723	0.846904845421014	0.751864661680258	0.842887412419751	0.700443149713668	0.713549507819599	0.750306524007861	0.69666421983148	0.609824453364755	0.538504408089418	0.567114396405703	0.531065022980323	0.46535708027733	0.480821400550728	0.365643347038187	0.421195178474546	0.316179379853902	0.219751764670832	0.222849292566228	0.102900931393837	0.0210134660664307	-7.53477030886118E-4	-0.104627470095724	-0.14036370860921	-0.250486661092667	-0.343481056103238	-0.415085086882748	-0.429663276092899	-0.474001567459992	-0.552838439564283	-0.635393122280499	-0.677432939467394	-0.736955997301067	-0.778897024294629	-0.789652742946654	-0.841562116799805	-0.856762338336664	-0.881497833620786	-0.883559040924996	-0.916241410246919	-0.932757033418137	-0.915020343085808	-0.910755276233287	-0.912396340669494
-0.711435282056938	-0.717400307508234	-0.74899151143559	-0.789817576668975	-0.792053506008915	-0.797231933181028	-0.830217723917249	-0.832478641993821	-0.85611016004459	-0.845805213235628	-0.891139360308069	-0.879314172480849	-0.898103001146276	-0.897127904809741	-0.909962784796036	-0.914499364624559	-0.915361890314777	-0.934882939649781	-0.935949889405912	-0.920217048407684	-0.936296055095516	-0.95242266055036	-0.966127246205617	-0.944142651170808	-0.959548929845249	-0.955404291040714	-0.959129826997844	-0.941653672963574	-0.9651277167318	-0.943115989044628	-0.958658257819652	-0.94235778331694	-0.936491622535636	-0.925327589341837	-0.920488870917196	-0.915955952580622	-0.908840232249631	-0.860451975204847	-0.831162773771298	-0.820131983347049	-0.793214758293464	-0.785231373391329	-0.753552021738297	-0.706869416246242	-0.660534826677444	-0.625849548558382	-0.620558087119408	-0.595958637195651	-0.574108869324933	-0.501044861624953	-0.45440867865284	-0.421497006672238	-0.386729959960689	-0.318022549053252	-0.238024088781122	-0.207181985710284	-0.0691355911499204	0.0397547940056228	0.0733050158696813	0.189093023444027	0.246461125975798	0.392011142547687	0.627970580781546	0.605727735202727	1.03807686965814	1.04639901605287	0.808810886611828	0.863247863247863	1.19523907172391	1.18203931884546	1.03191200819317	1.02844992639473	0.89233053877544	0.73272140899284	1.06772629813626	0.70060176709072	0.881599750672284	0.840420722544048	0.622941519052991	0.766419189467318	0.756819301656485	0.732015819075361	0.598366073605413	0.602160438795205	0.542701582027087	0.433017429595441	0.434087612987435	0.34659639969847	0.432380680449611	0.384671288070774	0.327848813189444	0.386599289656017	0.395360883184485	0.44581393528913	0.414646942380749	0.399002036751265	0.537384905437807	0.70851154783929	0.827391373813772	1.04910863632782	0.940806797447926	0.74711835789784	0.957734073813522	1.08682233860872	1.63638236752516	0.692315693413623	0.676850119629061	0.60368770059417	0.467681695836229	0.543269454695235	0.397932157226041	0.507334529811063	0.445896321370523	0.399591589488537	0.613416113750158	0.573062904254856	0.572028550351409	0.508509850184751	0.461766589803384	0.528048731245574	0.551245910526377	0.522503548703958	0.497063571885158	0.435356272145469	0.416338866547743	0.446155187221959	0.352519194175789	0.220858930055338	0.258357082804772	0.262193296511527	0.221427902509822	0.0912671256838502	0.142839912585024	0.0694670797253942	0.0594542905795287	0.0576659644329375	0.056258318767799	0.0157273128872214	-0.0192806523377999	-0.0533136103307848	-0.164380040146691	-0.203744577662688	-0.285637918195476	-0.371351293055799	-0.39931155347241	-0.483039271271332	-0.543127509429487	-0.612559632327042	-0.685077433120052	-0.720576692122892	-0.791390558100082	-0.81855098093727	-0.842311145400462	-0.895347381645284	-0.90266722122654	-0.954386591783289	-0.967760012383326	-0.966707344081784	-0.950540655391029	-0.966916078750921	-0.969473267551225	-0.977559591852464	-0.974000817892832	-0.960743987672701	-0.954968678331898	-0.921536090207076	-0.909768416372305
-0.250102859498283	-0.321485017880713	-0.40340629518899	-0.44723030998146	-0.444752349893094	-0.537405754579298	-0.592682179470441	-0.586408472237992	-0.6241903260945	-0.68941743276948	-0.678142289744655	-0.753854452255636	-0.756971630948804	-0.765502882778411	-0.784930397487736	-0.806824753942812	-0.813056221897253	-0.840273872117856	-0.837595291913847	-0.874030688124432	-0.868967653032024	-0.895784395525416	-0.892664098774568	-0.885477536207149	-0.933814149929387	-0.911187367055881	-0.945383880610952	-0.942237575926537	-0.958283905438784	-0.953338136393382	-0.954840464169798	-0.960461369588548	-0.966445179660096	-0.966964935731558	-1.0123966994845	-0.979126052639883	-0.984534533581489	-0.98727026576327	-0.985006057234267	-0.969363102498331	-0.965010878432279	-0.98599314222019	-0.926445916285476	-0.902733241231243	-0.877729514009443	-0.864173810872638	-0.838087547626462	-0.795899049587805	-0.777861541315264	-0.745903205421905	-0.723468320100499	-0.658907281058152	-0.613882592376305	-0.576264860329867	-0.485495416792938	-0.438185480640351	-0.394939417083687	-0.25215745043598	-0.176795879918246	-0.0536772441776229	0.0249310712459546	0.1093735165368	0.308604450858299	0.463515492428907	0.761998024137781	1.02570349152575	0.781842340315348	0.999608631440368	1.04285714285714	1.07781451949751	1.26804568677703	1.0537864999201	1.13924163312918	1.28155773505472	0.9927652077178	1.15005894911	1.07694314653769	1.03170198035818	1.02071963736124	0.995272258949728	1.05581903109281	0.939928333378489	0.777402606201704	0.793056649250773	0.710555433214453	0.685815811743283	0.655855549517702	0.54650341777368	0.667960726537641	0.51032556658279	0.586195615201721	0.673578866554559	0.727202900931432	0.68793980469957	0.627375629837192	0.686935087981502	0.750091569501593	0.988198443721161	1.24043249267291	1.03719791265808	0.80330214359237	0.778066790856982	0.762659121869143	0.42133685688436	0.349067972269514	0.300817973185535	0.209285783281039	0.123249284676922	0.138081319048683	0.0455506805508434	0.0347942628155542	0.142090844495004	0.0892246166791474	0.00782960292686271	0.0483842997513423	0.151599248220994	0.0868535073389677	0.103949579939531	0.0343294364541855	0.100041460388165	0.066637280520806	0	0.0193051631999758	-0.0908904640284442	-0.0681098978617772	-0.154644705369662	-0.101969796034508	-0.123009920105986	-0.103037630669774	-0.139386660864435	-0.210513133817515	-0.176008632055999	-0.21384045867808	-0.257949351895625	-0.305046030048033	-0.327828888266014	-0.404821979448596	-0.414794160764343	-0.488024622462995	-0.513484026834648	-0.564043971351344	-0.641951566591127	-0.677742883940223	-0.716697819071043	-0.751440180166446	-0.820889807815281	-0.855423801367199	-0.8865122637079	-0.923603529883704	-0.930153327070995	-0.953905301415032	-1.01203217044687	-1.00062441307141	-1.02064798305256	-1.02474125599122	-1.01182032271443	-0.990286912045276	-0.965886861774695	-0.995729249521928	-0.949863533487786	-0.926585378969424	-0.894064889824341	-0.880128315562652	-0.830088416305834	-0.798815639689692	-0.746393478565737	-0.725062995294146
0.0284878318847296	-0.0769022484104636	-0.108884209668025	-0.110082704537889	-0.187588869294451	-0.268805871749877	-0.291783936848784	-0.354502799367052	-0.394689602580459	-0.404597083371288	-0.41010559544089	-0.459602928120913	-0.495910195040595	-0.484869475315093	-0.516929119691181	-0.520789335615753	-0.521058775832147	-0.525088312521571	-0.541931458571054	-0.585287513738831	-0.621778486649272	-0.611922802850788	-0.613876639391809	-0.658577184644749	-0.655022981164059	-0.707148255211593	-0.707964224218721	-0.751492011738221	-0.778716423732616	-0.792650825129669	-0.835569086228134	-0.827327770184641	-0.87698808077624	-0.890396789530624	-0.917508002417331	-0.945329004387748	-0.954262142493953	-0.997087763506273	-0.989694858828606	-1.00166365542326	-1.00914436146395	-1.0411953879576	-0.987656483937585	-0.982792161157685	-0.967475626500365	-0.94449643004753	-0.939175127253512	-0.924567525798255	-0.912798055267598	-0.901422239252415	-0.883030978664659	-0.855446117283813	-0.840307735951554	-0.773110067082415	-0.770371593617574	-0.702450751897382	-0.618222192972869	-0.525973741694705	-0.456449490142112	-0.299951507039923	-0.14978617237882	0.0437315199705682	0.165921738105002	0.503653755908778	0.499504705178089	0.665610424546692	0.811875413371236	0.971819655771756	1.07501645445941	1.04614075103664	1.27626332061809	1.36705422832984	1.13617812656912	1.13199388414761	1.1694544046117	1.01976069648621	0.985557922426563	1.14053408094521	1.23641753351712	0.949022097334798	0.974958552986014	1.09843693790937	0.850623602131906	0.871314678324625	0.80756965413913	0.949760713421912	0.886116564966774	0.979828917135642	1.0003779527694	1.25024626059786	0.946262243800604	0.930986377100065	0.931031222487951	1.11401705594283	0.82675403350049	1.053234304239	0.701424872114008	0.786920688801408	0.679871223381881	0.766358858904311	0.618218505134277	0.382395626405873	0.283794270869017	-0.0077239078152778	-0.222246492187107	-0.42648121593443	-0.289016560065527	-0.443217826514238	-0.380496841437246	-0.45270163615721	-0.506824462650338	-0.483886636774846	-0.403006539800704	-0.472357031962235	-0.418257656609355	-0.419081521331084	-0.341874735229244	-0.397439323781753	-0.386725541496879	-0.384271354233191	-0.370116605098803	-0.37646875488446	-0.390671437389102	-0.448231411490118	-0.441023006190906	-0.449633430559819	-0.463764153528217	-0.457074767729469	-0.455056071175443	-0.502587222326158	-0.470477056857073	-0.542346844544881	-0.591547655288429	-0.624590985701523	-0.674977883250938	-0.715860748349404	-0.74662861388444	-0.811667650337878	-0.793892887210381	-0.826862296740841	-0.873218061882255	-0.88462720935806	-0.925086258407991	-0.90766490666696	-0.922807879413398	-0.995060113724326	-1.00621062567545	-0.984394015031709	-1.05440150534374	-1.02279238786073	-1.03345366092226	-1.002320688048	-0.989512765129844	-0.950109419442058	-0.912545072722057	-0.889546953245064	-0.849281009851269	-0.79493984480445	-0.809066350393473	-0.731018508139754	-0.716034388021423	-0.681241789827666	-0.661452575995951	-0.652872992361143	-0.606191472826269	-0.58841353330789	-0.590349905693578
0.40908249149589	0.267465216762315	0.330593024560772	0.257587103475605	0.17652276336977	0.283849065133547	0.204109331621459	0.1081824166313	0.0105846243922473	0.030507823535972	0.0264824565013796	0.00316543764076977	0.00424810407605245	0.00531806569223339	-0.060621102572388	-0.0747079217027521	-0.135836101281993	-0.129457489256559	-0.114380317021131	-0.188027729660149	-0.224721194850703	-0.265970028199681	-0.322803134651201	-0.3228298244494	-0.410497480414358	-0.45614548852034	-0.506838047715439	-0.544528287780488	-0.572940811387403	-0.601972009795272	-0.645512324605493	-0.659681234995192	-0.666965335908687	-0.708615552942962	-0.771222909457547	-0.759420416593884	-0.783224559697687	-0.815378415758699	-0.831875016429216	-0.861713499590793	-0.871997992776056	-0.906314011507226	-0.897890003869544	-0.906451117742716	-0.903028748119851	-0.895351454604308	-0.912998436841317	-0.919322452895613	-0.900562368697129	-0.925998277155135	-0.905366284528971	-0.927142753131345	-0.902201984449941	-0.940330329481458	-0.894428462763946	-0.866948136135033	-0.79718261437162	-0.683315355931524	-0.595277141326578	-0.455170680414207	-0.347201673116479	-0.219390706087681	-0.0279862923126831	0.0550745460209389	0.0941969525162244	0.502669139995854	0.637517257114997	0.635496046379295	0.903295851992256	1.07972528915392	1.0113300173853	1.34602192619578	1.14702857748749	1.07465117893218	1.2102688017931	1.00772927676701	1.21084304663888	0.973032302796171	1.1131261376595	0.994354116779174	1.17058473433948	1.16857730981128	1.26090132181726	1.07889510398566	0.99497705443039	0.96425311518215	0.959963229647232	0.908055681347895	0.94563586442242	0.93542220266408	0.93843467588615	1.00258397247041	0.927350248317973	0.881239378053912	0.649414910175795	0.718453308426952	0.608607485539417	0.564501908518408	0.456485164473228	0.349030133223917	0.298870660148474	-0.0123353427872862	-0.229463523837515	-0.373685879317637	-0.66322967647904	-0.639385948028332	-0.773865634986142	-0.686851108869104	-0.745077681849115	-0.730563615902881	-0.798193550242951	-0.73931720318616	-0.770494045075121	-0.767886952153199	-0.779933839909376	-0.725097526790476	-0.759389051695829	-0.728972111226477	-0.732557223844593	-0.731639200589009	-0.756165973961457	-0.750717163079201	-0.726267746265255	-0.734428224371808	-0.72985638176241	-0.723580770903364	-0.75190148424052	-0.72206250698351	-0.743183726738826	-0.764959288939054	-0.794718459810392	-0.821504798638912	-0.835944703166812	-0.861086550152819	-0.884290995632572	-0.899166585683526	-0.887974449288678	-0.89640257860062	-0.93124860759642	-0.920029200184271	-0.96756167582224	-0.955142019012306	-1.00326423050442	-1.00187104394049	-1.02185992740914	-1.0259241692011	-1.01015867648135	-0.971040588777002	-0.933477611494061	-0.919683706358377	-0.881707063984971	-0.840739512896899	-0.758442092662625	-0.728222094551896	-0.677263289359563	-0.652974535527703	-0.599798516680037	-0.608274291380959	-0.544546276622033	-0.530305389525313	-0.474486284839271	-0.483493275360415	-0.467509277097686	-0.382439206395858	-0.315818232800311	-0.261750324740906	-0.222446322253291
0.786553727376895	0.97949851667751	0.828576007561534	0.822474502951703	0.803007992686094	0.713499089799221	0.635924567601604	0.537820881048487	0.473008851648015	0.584208012389344	0.419583627144896	0.347787471057063	0.29012843803311	0.292619031662096	0.310738378039218	0.263663102470878	0.16328691978315	0.169218009461125	0.140168552794325	0.0866541641915038	0.017780875871387	-0.0270744113447436	-0.0335777965624454	-0.0172131573128845	-0.0663430913324701	-0.14213869447195	-0.207127462482129	-0.244077639866154	-0.258493497900922	-0.254952503156627	-0.310409319235819	-0.308273121980959	-0.299589415865996	-0.316583910447648	-0.368470686930892	-0.425319047200434	-0.442411553442154	-0.472064748640165	-0.515558381905625	-0.557845916345475	-0.604343449912101	-0.646901964018311	-0.667308433197308	-0.661202038867204	-0.706097884801503	-0.718523694890499	-0.755104212762135	-0.786436709859446	-0.815333101542463	-0.844330190587914	-0.853365360933555	-0.87723881867219	-0.917005927418223	-0.871796181078286	-0.917114889427745	-0.885232489539977	-0.825797053024725	-0.826889897125252	-0.7255655301725	-0.713775935047087	-0.559557851192328	-0.428404572114204	-0.455451402299327	-0.299548941748564	-0.24237276828386	-0.134375	-0.0110810551794484	0.0981737248543125	0.410440009034524	0.557311043060368	0.670301489917397	0.492031428213936	0.631224584000361	0.651642271311952	0.668490861722222	0.824529769545218	0.670363090420247	0.856111721353532	0.974646762238148	0.839503124438478	0.869416541371595	0.937596924708043	0.861268955486888	0.915837826265304	0.894777120410597	0.87825983062825	0.8685591601096	0.934629618418204	0.764478589571778	0.681261457233813	0.730777156204628	0.677316146800427	0.531643565527089	0.612124694312182	0.499718711780079	0.403640358647714	0.442662053186845	0.320201576975303	0.294834188684831	0.116817514690379	0.0159872562015975	-0.192773544859855	-0.397857932332729	-0.627475935292911	-0.65625	-0.897408549805025	-0.906764700582363	-0.893395484356395	-0.965962472925384	-1.00184252097365	-1.00119395044172	-0.985636950791338	-1.00418707885228	-0.969158845558626	-0.949332358929602	-0.991183760578299	-0.960530376113309	-0.936330259239589	-0.928489969080064	-0.925548431508258	-0.919345524130577	-0.911008234967895	-0.899142582104296	-0.898874303017174	-0.88532267290923	-0.873438778132331	-0.894821559096917	-0.899597690725355	-0.894397830678308	-0.89442786428698	-0.903429524436743	-0.895118308108618	-0.911969729158547	-0.903382548468798	-0.923181904263865	-0.903581971469947	-0.945838384377516	-0.940003830405612	-0.920371940804782	-0.919018851291583	-0.88914241836066	-0.894685295017408	-0.863647685948627	-0.856511166571806	-0.833749622367351	-0.783407976605472	-0.78705676854839	-0.766136634030461	-0.72217720105478	-0.725808418239089	-0.634611493318781	-0.609630393559834	-0.560139887966423	-0.493811693014176	-0.480515681551099	-0.405927125052855	-0.405292258506535	-0.328888302320093	-0.27320499513412	-0.207667996596027	-0.234928944345565	-0.0203467910039475	0.0197988408001597	0.0591811427126996	0.239934285503228	0.264379436631118	0.388543670100131
1.12459786547075	1.03894839799973	1.16027338516899	1.03794173446001	0.929818208250494	1.01636357857701	0.863864749970819	0.715244877214966	0.714713933790321	0.703122219482041	0.613872327832336	0.668650793650794	0.580785292020093	0.575257405210166	0.540428668988783	0.503893530908133	0.486893982518914	0.388979469048008	0.470799852579706	0.442858231117812	0.40644921436192	0.429777731061452	0.391626128292007	0.427296831936047	0.364561840425614	0.333498064419906	0.285663445550466	0.278696813465739	0.24467509146446	0.222179029294437	0.247777415831052	0.221604013224215	0.137634122788107	0.0910518068221628	0.0330892133739162	-0.0191459895266871	-0.155894205329373	-0.11051973521569	-0.206729406497513	-0.264225287281736	-0.350927603858949	-0.428930195266984	-0.412431586817334	-0.441212453552051	-0.448262710028958	-0.477120395130962	-0.501885613228496	-0.556911363294717	-0.619964204202544	-0.612701041013899	-0.638035617270792	-0.680368829915015	-0.749567847846575	-0.789567568722577	-0.79356008551933	-0.797643588401265	-0.83137894180806	-0.838700886875638	-0.823921629617188	-0.837068514931136	-0.897959213636123	-0.813745863911438	-0.801575646201696	-0.70905967265021	-0.815586853414653	-0.502753139893213	-0.379540883240899	-0.239804658506433	-0.114569194437811	-0.0111327792686967	0.176044893055726	0.214779852535754	0.292054668664444	0.418085768602651	0.447745281307403	0.441048058588464	0.483139126283919	0.66898340985465	0.505257491702095	0.548429310056468	0.530330085889911	0.538623068510701	0.636976171618708	0.577936443671886	0.622901518951173	0.556950710387655	0.540759643853896	0.482163894357069	0.484326722684877	0.436651467151394	0.412130467568774	0.216366366222047	0.254389081357288	0.133085185210559	0.173861299605338	0.140746338006604	0.0512571170821419	0.051107539287715	-0.0974336361551493	-0.128484054162036	-0.171616690545095	-0.359183918914583	-0.410969711652944	-0.642269051649175	-0.899996875636186	-0.879154655329502	-1.01130441932165	-0.995482125513833	-1.03798269372374	-1.05450422790365	-1.12699113468391	-1.04013089868926	-1.07442127617217	-1.016283755307	-1.03486023677345	-0.972833304927035	-0.942793999920759	-0.906405162849774	-0.925036164016742	-0.904572609857077	-0.890752363671124	-0.898516134715179	-0.851041768759768	-0.863009484180429	-0.850339502943025	-0.847888177991567	-0.834036132179715	-0.858724968234591	-0.858190824666798	-0.855527512174998	-0.85089271283958	-0.844553668792516	-0.831151494815316	-0.795170369655631	-0.783349936009269	-0.746227249646295	-0.727750083036586	-0.717104963279572	-0.666916683356124	-0.611427379588212	-0.537756456923672	-0.558489780648917	-0.547455426743871	-0.515450668921626	-0.528918226871556	-0.500300112894071	-0.512907159489883	-0.481441593411369	-0.435986631877333	-0.430926000556108	-0.385230277921865	-0.313957760802841	-0.224360592728455	-0.192319304740438	-0.118391142188978	-0.00359535492578955	0.0452588571842829	0.0942879978508151	0.251854339314401	0.36599798571104	0.380169376334089	0.43870780185212	0.497687006463362	0.501844475829753	0.530775714405755	0.528966305919435	0.588953816853996
1.07148072306472	1.02554649141487	1.21101768883832	1.14510122058993	0.924753077295909	1.00151763949728	1.08701340477088	0.956929768666386	0.989245773350372	0.894321406565087	0.873640481943279	0.824075377493123	0.838803833834763	0.815898094035508	0.781965497572986	0.793956683566114	0.759260446912386	0.879552888060694	0.845022108361961	0.728819710852467	0.786373671029619	0.826442840847795	0.773688122253791	0.810678075076333	0.776235052459887	0.630618784340759	0.5894004786387	0.635692124862295	0.55962573687786	0.521935967333256	0.503773638440797	0.491431271175595	0.356796140656954	0.344200876305614	0.289073083107844	0.212646026334979	0.221377194990913	0.143211173379731	0.0294190966202899	0.0172862461176046	-0.00232614129663063	-0.107948489014603	-0.05571836998772	-0.0910765111078375	-0.0961667719204708	-0.0320113885561057	-0.077012830941679	-0.156774177234738	-0.20508703795774	-0.221697688935174	-0.308550483768102	-0.369550882859979	-0.365595820537304	-0.459229228682572	-0.530281775246596	-0.620739774909306	-0.712057821416661	-0.705549880298173	-0.754484135283807	-0.850420064270761	-0.865850435994498	-0.947038305119008	-0.998625428903524	-1.07253288871979	-0.956734611646815	-0.89633392866421	-0.740778532671621	-0.640218899690534	-0.37197981659926	-0.401832725062057	-0.265644606016517	-0.160916823477038	-0.0514372271505089	0.0790973075734745	0.102915232847123	0.0833662336991512	0.0848365491201704	0.141194928648141	0.0581827568711345	0.0968078363431765	0.0683252505145037	0.21246039521943	0.106624974355983	0.100024700506737	0.0963112520586592	0.151738337808093	-0.00178511100192103	0.073660992260639	-0.00189110605126519	-0.00371749780621225	-0.0171372932832416	-0.0951368424043713	-0.096130030282388	-0.117367394381344	-0.20356516898562	-0.160175603909877	-0.142079344415081	-0.15149375213101	-0.304085591743674	-0.275122766469874	-0.249464154158572	-0.440745071568866	-0.68356712913647	-0.78754220023388	-0.913563244537703	-0.991051274184318	-1.02199395508332	-0.969852568291892	-0.955831731176067	-1.01093198231945	-0.903656140014388	-0.903239648889729	-0.852669313153363	-0.838498798209531	-0.797657482363736	-0.801146263355199	-0.752406865344385	-0.729382436699673	-0.695292750693766	-0.73202758496874	-0.713345147879477	-0.695314131002443	-0.676316340573324	-0.681536429893229	-0.665436850159643	-0.663414889777341	-0.677278390438369	-0.67107486017777	-0.61928817553241	-0.630481980393734	-0.55753741941005	-0.534471264341455	-0.503734879168692	-0.40598065594916	-0.395875447178177	-0.291672989882155	-0.353353312559941	-0.309525172245387	-0.232356640666199	-0.27681028476101	-0.28538677871982	-0.232317105648867	-0.240409321870831	-0.264476614240698	-0.273234632514898	-0.273794614563866	-0.219099568738842	-0.126657519509449	-0.0388449852962436	-0.00849342129292806	0.0884944097432796	0.149817043374921	0.253932039679568	0.346500327838141	0.477370773508008	0.470882351065172	0.576505763270899	0.533858686112802	0.650934127027519	0.587805954694987	0.662818156217355	0.588571428571429	0.599526129962832	0.661323144136718	0.663609478996036	0.648460945259682	0.750493091341716
0.956137014208407	1.01915042187971	0.922105864828583	1.06239223387615	1.07406669404205	1.07043274579843	1.01440359478368	0.954094110398642	0.957463463316204	0.997689027830463	1.00231808724204	1.13074402632001	1.06131490391355	1.03660472245059	0.891984531931079	0.991948166989541	0.95578484107395	0.932295312555025	0.883579616323285	0.900153216581681	0.92709962671401	0.91067648987177	0.964449915787235	0.823802926680252	0.811629225401536	0.833913297041945	0.739939102795967	0.637144676424987	0.654139711290457	0.567569236314468	0.650207490033156	0.636406057554735	0.638991029276595	0.573164066306935	0.621393027386927	0.467820846254812	0.471711338475313	0.456058992855682	0.432012863021046	0.391902683051496	0.415708777044311	0.295340568749955	0.397835531983862	0.330569927383169	0.249131645355893	0.256008868089644	0.252093048548732	0.268779676370842	0.281558725716092	0.0977278808644549	0.10538022897041	0.00502933957070775	-0.0959765385234422	-0.183383220890199	-0.21305768860527	-0.276180905427247	-0.405301412454961	-0.614490927674732	-0.74642585876698	-0.892943686124472	-0.921601168141566	-1.04496376461991	-1.15883115838383	-1.2350385893836	-1.10360932278049	-1.09546573069099	-0.978910314291735	-1.01326669821395	-0.953487264459148	-0.815817823484065	-0.862221588150732	-0.749463178606137	-0.688737231721195	-0.525557469505502	-0.55348992424179	-0.445012366734504	-0.458910444303825	-0.437797517885457	-0.37307394474109	-0.353514222212209	-0.380625115996308	-0.389800430106356	-0.376191768738939	-0.356735291990914	-0.347341434364698	-0.345308230208458	-0.352688558269431	-0.39787286253395	-0.328728043954718	-0.330098815993131	-0.363173427275997	-0.360638292576555	-0.405191385575457	-0.436435780471985	-0.472073811985732	-0.397555972393459	-0.447950140354685	-0.497042067331242	-0.505012393824012	-0.574299918003619	-0.672606279868362	-0.754859784797582	-0.726246202593958	-0.802235092104413	-0.779677631334262	-0.826420812310652	-0.761259982072837	-0.815539935513192	-0.747674781568975	-0.64418468099634	-0.621909043188666	-0.59246217276143	-0.526290592632848	-0.546291808688329	-0.484683388627633	-0.469168464007384	-0.388131452370745	-0.342035181416522	-0.401546908696096	-0.351346334673487	-0.344933365753106	-0.305076943178229	-0.266057617992794	-0.318664413681554	-0.276361706649911	-0.317480261993276	-0.290857429329368	-0.236913104417653	-0.188702830187943	-0.214178894309569	-0.0993148341502508	-0.106304668579274	-0.0508916772133509	-0.0206822246780599	0.00807550360489634	0.0887927284521392	-0.00187503112870487	0.0477441033432658	0.0408938181073058	0.0841918644297225	0.0650818500573948	0.0637813807558797	0.144850505376819	0.149525679474119	0.162057353352659	0.305373606329255	0.328190992403918	0.335196434328615	0.491704975195628	0.546479051851149	0.584440498171713	0.614238322620483	0.6417903043877	0.646519489741686	0.673524234198384	0.792624527560622	0.685187236806974	0.768114449578719	0.746411013187417	0.760811607860098	0.775812191208385	0.702509041674259	0.744770296547569	0.794783912215002	0.813780031147073	0.865273689970408	0.842989472167634
0.720852367352491	0.645062454790792	0.765390517366966	0.838966128407938	0.819351395475558	0.800194028814935	0.911217836240168	0.86994516038558	0.976332816648879	0.950637096966317	0.998006097794464	0.864773843719798	0.888444429826282	0.881599374833471	0.900032872509462	0.878255763765558	0.83524195661624	0.893518594617484	0.920526132801523	0.85654912190057	0.876505827828266	0.845391580566991	0.916864337276756	0.896931813159155	0.88041388235125	0.804509873125909	0.859907008098787	0.818509318159612	0.792734702254975	0.831978923431293	0.837804179255458	0.864024687087158	0.877927728862517	0.896679583799072	0.720622682046486	0.79849141715532	0.684738794580971	0.742523088000963	0.707968793865857	0.691510355202735	0.630321479980719	0.609521831930459	0.527208643758737	0.460123871635442	0.558572907643372	0.548850441829871	0.478573862372776	0.456059508225906	0.451878606941415	0.363236833336605	0.308669409221277	0.323501499376865	0.14927406418062	0.219428890785752	0.10704917812317	-0.0767766075322333	-0.119631816082742	-0.255800629913515	-0.422681038746244	-0.675823104676824	-0.781193343269351	-0.911980757409026	-0.986510864789647	-0.984671450692244	-1.13416903572284	-1.03737633747442	-1.1925915071142	-1.04895601842951	-1.22389524563663	-1.09613314022757	-1.05577670808378	-1.05449202543421	-1.01385550986935	-0.950155286595166	-0.946714464194416	-0.828094248292842	-0.791017116459781	-0.787494915333438	-0.759145332649977	-0.725500383755563	-0.712354304820855	-0.686840040808805	-0.646234546887903	-0.604042552308183	-0.658530464312502	-0.621087041786558	-0.651798067058814	-0.63980681529313	-0.66408654316872	-0.62832495696421	-0.65332084524231	-0.64000162925014	-0.66741548959714	-0.720262665526967	-0.685961919297318	-0.715907221079471	-0.717415402886567	-0.775871978998523	-0.77439422753766	-0.741803193266192	-0.75527130311952	-0.739717203978921	-0.746192049748117	-0.613236253124897	-0.627286119750185	-0.554664203767867	-0.410681867691661	-0.431866429973298	-0.381965372333803	-0.213171895711159	-0.204085057506993	-0.145856125133634	-0.0957608490178683	-0.0935188547173064	-0.0452335428153811	0.026231030348181	0.0336896378695838	0.20662693390801	0.147183113139639	0.260643017571343	0.190445488362618	0.138444985084976	0.186318787432527	0.165685178775175	0.284334345237859	0.223690031252862	0.120404459939472	0.202405049654644	0.206128848066521	0.172293619867082	0.257537203062686	0.258796988509518	0.21437512601306	0.319775845427749	0.325524966767624	0.337694612058858	0.467007096974554	0.437086691766522	0.546375552457011	0.551224925348456	0.594698343906656	0.650331943130243	0.637246648935461	0.704242261882999	0.674858813186688	0.724434741558801	0.74148341683523	0.889828086067353	0.726190414838455	0.740136188279979	0.7781205181995	0.816837722328993	0.766194918849379	0.797596698731358	0.775660654872564	0.788876544973012	0.858774573025222	0.748782884440705	0.827784307771703	0.834395071785155	0.803918907973303	0.84888855846857	0.964672895916351	0.83980100300413	0.83556795370633	0.903908504135509	0.893393501273514
0.442033076826476	0.356997972609863	0.353782406616176	0.457467306465167	0.469080337316563	0.491148726696452	0.649450550239096	0.571609844482294	0.614341483978738	0.65496489013977	0.726249374842464	0.690066483569689	0.673146927107852	0.683180849347995	0.652051429101503	0.813409620633057	0.719550924404967	0.700492309785707	0.69276457297968	0.766336191859273	0.798874642179473	0.73086653203392	0.763000425499939	0.822944686608825	0.851502878447302	0.801842264649934	0.830768457534524	0.941868137558114	0.797918204369666	0.857677710135509	0.829224567420741	0.92714247190827	0.855872351766011	0.87658118601647	0.877928400829666	0.81326004086882	0.826230437981533	0.795888250992345	0.724448998346114	0.76708536331828	0.709214948564878	0.712365374657377	0.731479087212321	0.707296260922302	0.654918916726198	0.802089240624818	0.71815904171151	0.72504568424316	0.640810354658779	0.617649285072081	0.695498617327388	0.587540951146502	0.643796306459214	0.635678014769693	0.480427167950565	0.42699324622672	0.207052905286713	0.100797985429837	-0.0186979183071854	-0.149150785005255	-0.325343744499739	-0.432932380093045	-0.729087833576359	-0.803373779308484	-0.977791338089749	-0.999292577024166	-0.972835833394588	-1.15946412675661	-1.08558284038833	-1.06833382774552	-1.06400242824684	-1.12617133470498	-1.09661475387405	-1.02318131335556	-0.992392856405931	-0.969234553359927	-0.935091076405754	-0.93843577544672	-0.903918742039834	-0.882458648616874	-0.882093700458693	-0.868703302492639	-0.838980371967095	-0.862370359917431	-0.856437945829223	-0.860378072757664	-0.900879585784078	-0.85781308668573	-0.879829133521685	-0.86469748817007	-0.880461847374995	-0.861223292802125	-0.888570498993765	-0.852206303148804	-0.833988157599799	-0.857388891392138	-0.836666383949773	-0.788827486734426	-0.723092159783571	-0.736049619094421	-0.632709542561377	-0.596937398264903	-0.54705257647084	-0.416450047641542	-0.284145571386755	-0.212798070639573	-0.0977537948349249	0.131874794529848	0.10160900441191	0.179539124684062	0.362284418654736	0.470837393036411	0.561212841386444	0.402628166261794	0.547834453549945	0.546608166610121	0.693737278597746	0.662201756455766	0.566052860414237	0.559122658678769	0.606985127529272	0.663493330698372	0.619505999137336	0.556209714501001	0.570328062064601	0.521632933495973	0.52098630124666	0.491530184634163	0.556943167321497	0.547396839348481	0.524033776548545	0.552255648150394	0.742273715424603	0.768235909880411	0.846484732025333	0.909354527971132	0.955335892064496	0.944437003443477	1.02441382602473	1.14707293933809	0.957182959820898	0.986087739062085	0.965307553463057	0.938169810855684	0.854378998775004	0.838058118178684	0.8639001036282	0.782044889919868	0.845062418982051	0.872237668817471	0.864474560155583	0.849966794560243	0.765956773381012	0.841129839601326	0.943091605370853	0.835703886482053	0.852736361461913	0.800595863000746	0.802133295851787	0.780960337591079	0.731439300499677	0.796424369714106	0.759476653581593	0.696359635405917	0.720863337354591	0.754431365657042	0.643586026666683
0.0177559832336264	0.0386225634230838	0.119198329658601	0.15722051608367	0.0597305829606108	0.131060388681416	0.212984870902515	0.213704154524254	0.300783187757455	0.423835731400895	0.343254695238445	0.398168252225288	0.351757513559414	0.356960780731766	0.401388387563413	0.402793318759421	0.483210163947223	0.432672985566034	0.441924090645993	0.47999958682318	0.485072658327456	0.509055160004418	0.57534825084995	0.536068535186487	0.584334088478891	0.674530267307299	0.640614680689113	0.646805966137946	0.579332519563937	0.60453232398541	0.643051012693891	0.668523387958072	0.636536628539149	0.772933212007943	0.641096148328233	0.714229251767134	0.668197706405371	0.566288257861308	0.664553716143378	0.74073817780258	0.728973741993591	0.692585876877657	0.727910355721104	0.767638889836976	0.741850941470668	0.871905298848594	0.938633145849186	0.799243666789904	0.919185045849249	0.877038638736712	1.00186809483886	0.824249198053387	0.943525431687053	0.648116217142916	0.695814746234427	0.701428177431758	0.676618632047133	0.293706298952046	0.230221363414884	0.14276006018004	-0.00525820789589833	-0.14037088119449	-0.397070779704576	-0.572427406283305	-0.643849358549478	-0.801416026246645	-1.07570574840095	-0.884165389105309	-0.9262769712825	-0.933665628103574	-1.06048698527865	-1.0018880664147	-0.980693662598227	-0.987607365090878	-1.00659220205983	-0.95229151434231	-0.985068585961211	-0.976514813518838	-0.966167252712567	-0.951913494032315	-0.97625683482096	-0.962012901812462	-0.951906188612104	-0.937471987031857	-0.933535655411833	-0.944683058569623	-0.922213851498487	-0.960249178844532	-0.947692221289923	-0.913937230255409	-0.923932967383783	-0.917927155853651	-0.886468293508009	-0.871036798670417	-0.843362151582821	-0.82753028925937	-0.834008891968814	-0.693425240176132	-0.674852615045851	-0.506949327440809	-0.455194882388171	-0.250806686538424	-0.26807021488562	-0.123606422453853	0.186130866223197	0.25311274014856	0.4895934073754	0.540037419112235	0.909326673973661	0.716639949173433	0.691641116425342	1.21572744835582	0.871627946541204	0.947973768222416	0.865744458999909	1.05959043601367	0.90537318206494	0.991514206902472	0.880315515332062	0.823283261931826	0.916388517140261	0.913171166292152	0.788435058530728	0.934737709387153	0.92922361349583	0.977041437380912	0.885685365847963	0.949263392677173	0.977604809728114	0.981049614091282	1.06870036120804	1.17941026874838	1.10727600795417	1.10469202542369	1.13336010394147	1.11982089140355	1.17452241699911	1.18343981306816	1.13756607865657	1.09837709990558	1.17627265344986	1.01051869663741	0.949003840162612	0.977747675186693	1.00053867534144	0.965577588295216	0.986040952223191	0.902402401903214	0.863628657688976	0.92538657574349	0.894441685506533	0.921764196903892	0.909377845751261	0.89070267776933	0.870637165461432	0.719227264923171	0.73306477170443	0.695451353168184	0.610292502032622	0.578836358515694	0.600802316765732	0.532224020959952	0.48164735779053	0.416488146971858	0.429423376081834	0.371161698305884	0.240426983196191
-0.42698909259635	-0.334694382391211	-0.366931457684803	-0.367830974046728	-0.321148250578925	-0.294437712574881	-0.264100370083085	-0.196641626551779	-0.205155642855266	-0.13020709003039	-0.0689159915815655	-0.0125815728541037	-0.0391170667832365	0.0365330467251206	0.0516204326751851	0.10637499494586	0.146780723221116	0.128548522879572	0.105307452274275	0.123625495784785	0.112080004890623	0.152931776871124	0.277094612269179	0.297590816204021	0.262430585578922	0.277393826941915	0.274249416232529	0.315463237837282	0.309671326094093	0.352369929725038	0.361039235838116	0.419942174825024	0.328380779193419	0.441156510489196	0.415740100785906	0.442437513390524	0.436104175805434	0.531867707077271	0.552990253568845	0.570781276441485	0.63087865389537	0.846356669844811	0.642489468918181	0.777881411303159	0.834592222431628	0.819216632331314	0.872012522003462	0.93917633724313	0.916517039841899	0.959785989713062	0.981636129210814	0.882754187512438	1.06553753573023	0.775771954773727	0.808017399727175	0.87209230747687	0.653702907891133	0.617788110888218	0.529165052603636	0.412878496667667	0.368191738090154	-0.0565088105513637	0.0256420793312865	-0.188053010201312	-0.350999942290982	-0.342506962015146	-0.554949502470253	-0.54898230351896	-0.679976730083405	-0.6482424663799	-0.699390902124999	-0.739881480235152	-0.683932657317551	-0.745689655172414	-0.770534888461851	-0.841942202619508	-0.841934145825143	-0.880718481177328	-0.879631501719702	-0.858264143826092	-0.859871283597534	-0.871311019550358	-0.867223339211609	-0.875219887923457	-0.884455561799589	-0.876415939181004	-0.882592921143373	-0.872151961491534	-0.863725199446648	-0.851917190184403	-0.833297462216284	-0.772534024966801	-0.766079114883106	-0.740810367098085	-0.703546026347086	-0.691852122949383	-0.539767817701506	-0.487068584544887	-0.359993928303382	-0.366171723060685	-0.184343434343434	0.0454512066455609	0.084393660738824	0.107021586184761	0.412602792049024	0.654073772597556	0.591520626444157	0.67821016525979	1.2403112887591	1.14653177702245	1.2151560714883	1.13266417464049	1.1943476269715	1.20493528013526	1.30639264530194	1.355375562688	1.21257367452237	1.20141143492221	1.02177584654199	1.06463533318859	1.02620755683464	1.05546743013288	1.18231041031215	1.18706869290974	1.16349434228665	1.12122785062416	1.27086854976185	1.22447183924009	1.31735657887553	1.17921258814614	1.19025592034881	1.17262027609877	1.24185847076047	1.20275054795444	1.31341862392144	1.22517618597644	1.1640463324059	1.14623558476392	1.0111032395376	1.06196149505909	1.08829693686067	0.985416482611696	1.05283783396313	0.924795085805635	0.988619689469515	0.938444376433137	0.916082890924791	0.910236305892425	0.878259106911921	0.90885365008067	0.802872602632886	0.763469481443648	0.712832495846669	0.549911256797098	0.519278779291033	0.433669775714642	0.443907599805613	0.342226671456548	0.381728034253225	0.283919366445791	0.279919424414033	0.15910866733915	0.193711381807853	0.134926049726115	0.059914308924207	0.0116352508082912	-0.0487179868927739
-0.710595594696725	-0.70962869283925	-0.666437484369574	-0.67203585940528	-0.653308470667908	-0.605913991524095	-0.580597043875198	-0.574202685702801	-0.548556616153258	-0.505280914021983	-0.403105546277143	-0.371850288109343	-0.36848257594752	-0.34336700983697	-0.270862707234863	-0.24633254497035	-0.210776285687605	-0.185230926864328	-0.205726693095994	-0.243277010770423	-0.18679848793529	-0.170022229800887	-0.21681657042769	-0.176736771165653	-0.12166436446035	-0.105370435515269	-0.0700642059151736	-0.0967837207777989	-0.0880822886549371	0.010633184679497	0.0720712936901921	0.0441780131646527	0.0551730594246643	0.145320011366476	0.172709785581898	0.272869936744658	0.197109893555244	0.246575814614778	0.296256231084823	0.348820838903915	0.500213878133472	0.562744754902624	0.616417117639194	0.617644968911487	0.619488551888999	0.638900072842868	0.692972953562036	0.830531278527614	0.713791507723591	0.827960455376404	0.926117896460678	0.946190187137042	0.963915222425783	0.879298709450813	0.92183062824256	0.84109988827473	0.702380952380952	1.00037639652995	0.650180630821883	0.869075227182905	0.899425690567823	0.764959288939054	0.560910921020094	0.425434338386217	0.285753713180356	0.156150254134745	0.0630669771673144	-0.0184607270188437	-0.0257315242580583	-0.108476888635097	-0.204822007593229	-0.340811458273844	-0.445899418120065	-0.437872903836343	-0.519248086563165	-0.629882030893183	-0.667431556941224	-0.64430461564289	-0.681247491272444	-0.67026427376225	-0.692276102393388	-0.681657468943884	-0.673548339859821	-0.698484574596235	-0.673308340078934	-0.670256250749596	-0.682430629866044	-0.654276933863956	-0.596710839248866	-0.590523846615619	-0.550642550989881	-0.515390468803815	-0.466499551613052	-0.419029824323647	-0.343646644788953	-0.330186465055014	-0.323401248194044	-0.265199732455797	-0.211906513166683	-0.0777661942466839	-0.0356633743759094	0.0984798246447919	0.180941034842119	0.358055973227685	0.518606009092785	0.748178803380466	0.856988396977528	0.922704868655243	1.15152256961373	1.45230326812574	1.44862065044951	1.62553232907417	1.48593836363182	1.4255698521438	1.44031633282896	1.36661764697624	1.28339780393845	1.25726351868846	1.11803924883627	1.1329848046148	1.12862213905518	1.07899817988024	1.18782588891844	1.23279604811854	1.09887497223251	1.26148779076518	1.27534809043918	1.12186332600334	1.29597585056691	1.17523602180042	1.09252078194219	1.18163236394066	1.15294585088623	1.24854281088724	1.0448625353992	1.07976635843975	1.0616097424064	1.15337643395404	0.938784028406918	1.04141200693768	0.961451319086914	0.977656249238835	0.840491547946584	0.791294375685071	0.672465658914349	0.75376096252349	0.727347771587527	0.626125161500306	0.61766453888443	0.494253660195606	0.466809902783079	0.382874601160493	0.288129435773282	0.212957386268703	0.187891646920749	0.136078332904149	0.0981293512523674	0.123952315198496	-0.0182575312846638	-0.0850125793225205	-0.0787728214290039	-0.118121493320219	-0.177438401076127	-0.235968583773662	-0.229198058366048	-0.255996552876026	-0.326102459350528
-0.88165527124609	-0.875684395880935	-0.845828891195468	-0.837086113510316	-0.816849966177307	-0.857010774297881	-0.832752770312025	-0.793081198187779	-0.765822810363719	-0.761627699262704	-0.716822000332619	-0.702780654977509	-0.70630483944129	-0.641787550993892	-0.634989977677448	-0.620588371180615	-0.615729598550155	-0.618823524142335	-0.630547795464495	-0.638778915759769	-0.638016274719792	-0.574720486303722	-0.547247941381422	-0.540001294219529	-0.433589735814874	-0.437366690134207	-0.402602357239344	-0.410926365795724	-0.325025393600851	-0.361318146592615	-0.271016056281837	-0.230331773733923	-0.222975925102554	-0.173641002527342	-0.118812245161097	-0.0779926173557195	-0.0854337355793322	0.0251326269253776	0.0600136579954393	0.125443081658443	0.210858678061447	0.249392557948223	0.234071684281698	0.388276025603981	0.372621184736695	0.480122613496083	0.679476206623072	0.600046880493879	0.559473847649175	0.555112529362456	0.671455401249942	0.822635168937644	0.776738540574127	0.83426366300354	0.875697410781584	1.01174841231295	0.969143607571383	0.890861281290049	1.04301022154403	1.16394158048355	1.04938371926548	1.17641472827538	0.982134956380037	0.822396677426814	0.588573599694371	0.528628078486396	0.463067116728036	0.318963427623662	0.254260795636445	0.143692151366206	0.0233746963938839	-0.0471707795315901	-0.128811870540643	-0.196261753078795	-0.226463912995016	-0.301859076864063	-0.327483404005516	-0.355546264350976	-0.319642200990256	-0.320420140905085	-0.362248143417724	-0.35389851684151	-0.274959050750892	-0.297430844744104	-0.278243337456101	-0.247546221597255	-0.309021484987207	-0.284386562016625	-0.240640370688036	-0.258689902843004	-0.241117779001681	-0.227925660808892	-0.261350910687404	-0.205116232697801	-0.184535241406769	-0.183899629282686	-0.178478495891591	-0.150384511938534	-0.0968979472765806	-0.0185287193549132	-0.0263843977142321	0.376663386624929	0.329447464271538	0.624028477026182	0.810414521754271	1.10134597786661	1.34553848531409	1.04243903314079	1.44041679104171	1.17633396897499	1.07773310785482	1.32239868574735	1.22570999752354	1.21350494273066	1.20159333165144	0.979833658592271	1.04296488882335	0.99648185071242	1.16022138725947	0.971028827701644	1.02970206897041	0.954383135505456	1.02772242784793	1.02493575249081	1.01502692782719	1.0297416439277	0.938519035192699	1.00604683334337	0.969903248210364	0.939186099772663	0.925594663315347	0.978003220697064	0.888802811464241	0.949918745736286	0.897270857933256	0.950733495225442	0.938606815630497	0.907193701634952	0.749299273359185	0.705372342339845	0.68301411742393	0.629764465378352	0.459144997493273	0.515424728357507	0.392065034836799	0.32125410810762	0.280178496451264	0.159280737745271	0.157363527457376	0.145263919509241	0.0603252140947452	0.0364343357489719	-0.0550303486605079	-0.13053440966732	-0.216962451503763	-0.267788653077684	-0.329809845029281	-0.352596859657078	-0.367694035848253	-0.381711157249136	-0.447594619869023	-0.497303500013248	-0.514234021829971	-0.531028390495481	-0.567216477188079	-0.614158304050373	-0.585533942113906
-0.879656927999332	-0.914998176364502	-0.913778348783981	-0.910733934413457	-0.934098944474397	-0.951900057898996	-0.959211617573747	-0.935797311705188	-0.913174831174211	-0.921085178862698	-0.917852610390536	-0.911191560936556	-0.92149467107017	-0.88867271644598	-0.88827450983461	-0.866937560063519	-0.875477931513337	-0.855808340948838	-0.865263738148919	-0.8608039166596	-0.803555360121166	-0.790082445669849	-0.777291460848738	-0.726176644129867	-0.712753783985729	-0.647131129516602	-0.644519625681731	-0.653560628028942	-0.60759943957686	-0.595639052405316	-0.571983564524244	-0.549834226429474	-0.503936538287934	-0.456786756798374	-0.434223535636838	-0.391503106382236	-0.377502233778737	-0.326826601174476	-0.316134249005768	-0.31011223179407	-0.2370553228129	-0.135913217216004	-0.0657045681908838	0	0	0.153978716517712	0.187188818921815	0.249058598680506	0.347248804341671	0.458253566948936	0.488851776281594	0.540528775664148	0.651785316269734	0.641923079318128	0.777177852144906	0.774357845506456	0.892023834737128	1.07500376894106	1.04191106537737	1.10082223414456	1.20220837056177	1.02556194785026	1.20842346854033	0.960969587116203	0.874223257725294	0.844541763505858	0.581293425718566	0.617097297206668	0.564992009286037	0.575320596554544	0.514370741270554	0.424061093126949	0.39696301012202	0.411659362344824	0.288624327480404	0.207462909025229	0.140311642817681	0.10787797755923	0.181912466726856	0.124114099896203	0.146907882631121	0.0520083528269719	0.0252158223451184	0.0550810098255105	0.162757298086738	0.0997253963226879	0.120160741194111	0.111038320579768	0.0712041504737604	0.0868071532041482	0.0027718809702699	0.0545262674559616	0.013312793786092	0.0847800034129143	0.04220068977678	0.108312876166385	0.184628844439521	0.170450672038399	0.2678187402543	0.366491656543685	0.419113466558415	0.506449195151579	0.705042357382269	0.802619725976314	0.793549261298583	0.941625207334682	1.18818426416334	1.19929057043755	0.872231892574927	1.08792227628037	1.04033917528721	0.988280800403278	1.05254615249943	0.852295012188367	0.813836476529729	0.781623003771914	0.67963705851761	0.762454753095585	0.668664364589393	0.743155997120347	0.738734245743078	0.719230206018555	0.646744685733551	0.625953759759908	0.861730819725115	0.698067555212034	0.640802884197828	0.699448225275329	0.818226242910275	0.674756535738254	0.692045665447833	0.718062262567757	0.676104578809085	0.702113657216992	0.655621190650586	0.654151901690374	0.589602072755202	0.430823684089095	0.328345603832699	0.249589947211499	0.218301795272549	0.128316225643684	0.139833332987798	0.0741334164362714	-0.0878112331214034	-0.0161592153475475	-0.114566630025241	-0.140769425347229	-0.200034909403651	-0.273880572230979	-0.339806465843692	-0.36383779149118	-0.389886481304669	-0.432725518597826	-0.520620247350841	-0.555814724566606	-0.6371947935729	-0.615557971983756	-0.692587131439512	-0.712618874473412	-0.730954868677383	-0.786646681029923	-0.806719289776896	-0.84254564998284	-0.844103132130208	-0.86384677599881	-0.859315162736925
-0.767692890449444	-0.761575404830264	-0.792334302972287	-0.82890128829143	-0.853512450375737	-0.875609676855961	-0.900064163688781	-0.905799474830744	-0.924467701421133	-0.922184157327415	-0.9444207865818	-0.946728710828375	-0.953179092063739	-0.958452565688154	-0.943986957844127	-0.955501865103016	-0.940231420991068	-0.948882373565831	-0.949585986262599	-0.932094685048211	-0.927356914720721	-0.923347192548234	-0.920498165765605	-0.914609333072487	-0.897402688895927	-0.886638126650359	-0.879989453702277	-0.862346774297273	-0.856240915971199	-0.856840285865513	-0.849148601747512	-0.806391006928212	-0.776205639816688	-0.762100486833116	-0.727521746744427	-0.737218123855603	-0.697858191303449	-0.67915250876322	-0.683146515330322	-0.632558580662571	-0.576310672185526	-0.520059928053607	-0.423024591564399	-0.302896612850998	-0.286456894252089	-0.196251035929924	-0.141294491904659	0.0873244237252903	0.0694444444444445	0.112986191276188	0.154161069295632	0.265308112738622	0.348332323281751	0.395776946037021	0.41132355245492	0.717199425197541	0.584144341501724	0.757962360128657	0.961610491229222	1.12358162922416	1.087190927837	1.51662728658427	1.41825896924602	1.28384585497842	1.17178365028572	1.05712659114779	1.17838935357751	1.17647150965613	1.04632816629342	1.16734030685948	0.792409613350051	0.893218728809277	0.804034976719807	0.620414596553886	0.647009119745303	0.602452793549125	0.486043348194806	0.448355292554431	0.466758542397176	0.436857297347331	0.418415636665076	0.370298477482477	0.434455100558909	0.366588956670027	0.350397128165248	0.294540811920555	0.350702539918627	0.346866014609065	0.400209930624998	0.345231749946103	0.45345224311978	0.324809767920768	0.369666536968162	0.351926207353136	0.448852615252123	0.561938650412279	0.620833333333333	0.603866849904673	0.487797920032129	0.598683411967702	0.663537042700086	0.671111679792956	0.714287808127078	0.837204690497754	0.77370053712699	0.745295804150098	0.828218039195768	0.813733471206735	0.623982169258124	0.759765172074932	0.41886474805589	0.504259884673313	0.613974242444602	0.441263140547868	0.388637594129981	0.463695557327119	0.437939795501435	0.318468888516649	0.233588525175689	0.269781549424699	0.286635002072576	0.212369772493923	0.289092393757969	0.316597043074133	0.260611486266806	0.300266263977763	0.296459622938053	0.361344399869028	0.320377349368554	0.424064465599648	0.380523844960126	0.402886336511837	0.296655109240906	0.301092373609818	0.200692142745273	0.194387438651519	0.0250841732073197	0.0288183340256826	-0.0285508387701188	-0.152440005506856	-0.210855485873064	-0.297955135476984	-0.332127318056976	-0.398578908394191	-0.42792158859794	-0.428744923044376	-0.461716668811835	-0.505354550197154	-0.525538526361719	-0.587947407275738	-0.637586027246676	-0.673239200916206	-0.702683137988421	-0.729031223467209	-0.791192249425887	-0.822724133595217	-0.867640397328671	-0.888104707649583	-0.922982383830654	-0.912340962906569	-0.921247339357179	-0.933641468772653	-0.959154195735119	-0.954165586543692	-0.951255056437622	-0.961278337846301	-0.958721814608727
-0.520318175092846	-0.5883219123978	-0.654189540565468	-0.653845329488531	-0.684328160562913	-0.703563859487612	-0.716267314144372	-0.719266850198912	-0.759642143428456	-0.797000135223651	-0.832283381476637	-0.85162908763403	-0.866047770624391	-0.884826526194197	-0.85363334278469	-0.878493467107623	-0.885200733680338	-0.889948152273341	-0.893179632898207	-0.89380670726863	-0.918354820337361	-0.916443060935295	-0.905081696863	-0.921386642118484	-0.944990231336594	-0.950618852445031	-0.957087104553447	-0.947648575208137	-0.953311001158845	-0.957320174477649	-0.959017430532712	-0.956826155626042	-0.948165574860895	-0.944621885078105	-0.910478838617161	-0.90137788506849	-0.890376543187661	-0.854438098484508	-0.837763057130879	-0.794503888141036	-0.761493910730889	-0.713965230397204	-0.636359811016944	-0.596666666666667	-0.496652973948041	-0.459593282175845	-0.392040801563553	-0.329469249853104	-0.198614223083588	-0.191469083060022	-0.19198483136326	-0.0542708702792204	0.00998752338877845	0.170477110141811	0.288002516336943	0.320249296963227	0.351996430688304	0.648012357316736	0.752680778338481	0.832117773921509	1.10859961457213	1.17968805040849	1.11526756764867	1.25120419667415	1.28367656591304	1.18422031273779	1.44360135693164	1.37172937151703	1.09457768012812	1.35637622144097	1.03692875306747	0.964413571460364	0.947205980832301	0.868036409950414	0.932554366065037	0.905768537115602	0.79277156118413	0.738443959105253	0.638780868380955	0.624453757119936	0.597376052679838	0.674209115013468	0.638255840496808	0.647160283718902	0.728416083579477	0.804239882876269	0.631176876155967	0.748810454122423	0.728795483755805	0.671027665319281	0.710597386798683	0.688034039409826	0.766598764531196	0.726767773413514	0.725478528612244	0.760345466288529	0.736296911657893	0.808994932697568	0.67505748968446	0.81943998914127	0.772031891178875	0.782272682285755	0.752619636102462	0.820657649728185	0.755890504718319	0.612463474488492	0.66445931000665	0.553676726334565	0.658818726172389	0.211087927414887	0.0734018737493007	0.180644164421041	0.0292083182180326	0.132505979655118	0.132803520245949	-0.0400894339979231	-0.0311628613465522	-0.0275265621034277	0.0407211839685126	-0.0288675134594813	0.0192907541614834	-0.0860107830726456	-0.0417120133256182	-0.0213280851940607	-0.0787373132218985	-0.0782913040101581	-0.00178508824846518	-0.0787416341457844	-0.0461873964150593	-0.0827424555145195	-0.173135898970146	-0.149539028212904	-0.216667870380401	-0.232823243904716	-0.345698851357379	-0.362652256567636	-0.431372778727175	-0.456250188697082	-0.549518416364173	-0.584533597622045	-0.592550141916101	-0.628099346777019	-0.647057055455299	-0.662067808200626	-0.66739407186577	-0.700478001016335	-0.748058721900666	-0.768356940970479	-0.797340409552348	-0.827413100407221	-0.877880046742019	-0.869345732037372	-0.895263039671671	-0.931699374030224	-0.928401976220551	-0.937069874039101	-0.947915861235082	-0.95950875103103	-0.952048207302716	-0.958978748123116	-0.919341980294825	-0.945136588817212	-0.927240136305335	-0.934138020446413	-0.927709083174201	-0.923478752890878	-0.887558065098206
-0.223369877811349	-0.225572175186063	-0.278834657588402	-0.286524389166104	-0.362259081949028	-0.331397282761049	-0.300118722782076	-0.387227168548813	-0.352727547992522	-0.488545684497433	-0.476164950739481	-0.516828200723034	-0.517147812975281	-0.515261909790304	-0.544406653701376	-0.611607782296849	-0.608346434933672	-0.624114407419842	-0.663446384207546	-0.698482327329407	-0.733734046483826	-0.772894399045841	-0.825048088445524	-0.827886027768252	-0.866251979409483	-0.876135110551674	-0.898604757736646	-0.900641773474831	-0.928729134045609	-0.925891546903549	-0.936002578890674	-0.944304412161255	-0.936168769849696	-0.939169871680664	-0.945258694988	-0.954032958743755	-0.939714011402041	-0.930966513738552	-0.915148926294945	-0.903973269102409	-0.876630607841157	-0.855115053495166	-0.84934289635904	-0.77101158511076	-0.754077001527898	-0.67170279180816	-0.599985006809405	-0.6250909024803	-0.576351817954347	-0.494711829260908	-0.410675939505528	-0.345410621850105	-0.14156758555029	-0.0613824589586167	0.0710341942032753	-0.0526153202286191	0.295177642355747	0.368612121680644	0.565833246767482	0.64944246104184	0.985081019705798	1.0532423647202	1.01766662949227	1.12426595485542	1.14339718802763	1.27486554861401	1.18360066385531	1.20867920691139	1.20394317418501	1.180290816393	0.900631359751976	1.09366744971497	1.02679823914061	1.02207754552381	1.0770804527937	0.946915315489417	1.01929430915863	0.907191788926699	0.992373217608927	0.950504004515459	0.971956762330064	0.808653365652262	0.975177271109042	0.923483747899137	0.860457737823569	0.99314155661905	0.839678898040447	0.89083066314598	0.841601261243607	0.877783954530271	0.904657248724637	0.742318167162142	0.785544449254143	0.852154125335237	0.918783719124601	0.782415786556677	0.674646687651579	0.837078596075073	0.822615584661164	0.822289509770609	0.764077812962021	0.870094605272819	0.739778731661992	0.654474600430959	0.601202348060244	0.492552054996952	0.158520613874802	0.249737862987573	0.0958424387975492	0.0933774386511342	-0.158771324027147	-0.269003306170581	-0.111264278507345	-0.271127685483391	-0.208668288296868	-0.252499523990412	-0.271872808340268	-0.319486142589091	-0.363768070477417	-0.386076845503946	-0.436793681926421	-0.400320557995545	-0.315761008912219	-0.361849583972132	-0.386459117308221	-0.386116985383985	-0.435081396317232	-0.469893160109776	-0.51616849143653	-0.525396572544548	-0.523962465998891	-0.608453588747563	-0.620868475911061	-0.643451849956566	-0.646702519714046	-0.672934054001345	-0.720446736177167	-0.70586388486075	-0.761176590745304	-0.79349290816118	-0.803941690473421	-0.79940466787933	-0.868746755812793	-0.859584079206965	-0.87491435590728	-0.897842725889064	-0.915126177729877	-0.93333248724276	-0.937470615792913	-0.937600246367319	-0.934893465277691	-0.928545105796234	-0.924366739604961	-0.926249628745492	-0.909286206854253	-0.896993801977707	-0.87836015944139	-0.875798787703897	-0.871697768955506	-0.831587798875862	-0.819883499220284	-0.814457048198448	-0.794438085008382	-0.731888526822475	-0.710995573743151	-0.700040443973313	-0.637212286335335
0.344646570018982	0.229591836734694	0.199255864193113	0.189798698446184	0.146976858627531	0.147561076765461	0.0196353629306395	0.0609363856034132	0.0190668314048017	-0.0130461639480763	-0.0248069469178417	-0.0451769902934824	-0.103148983163948	-0.197871596025762	-0.298342418585359	-0.294677338615574	-0.309482295127702	-0.375836121439347	-0.38649516263908	-0.475237170806536	-0.512754977612921	-0.539078109174432	-0.572818465673694	-0.641524631021907	-0.646041583063464	-0.649181037551777	-0.699326714400295	-0.707535109372781	-0.771119413153949	-0.772667409286256	-0.778321810152999	-0.825653422539201	-0.836055602569731	-0.846752406517852	-0.863865988246006	-0.884402778110061	-0.881042822211676	-0.900420370338103	-0.908448226350238	-0.913973697373351	-0.897576505777959	-0.902730569228801	-0.902844061685635	-0.87104236182227	-0.856189235650288	-0.852771462539225	-0.808562129727573	-0.73853619484651	-0.667851283660499	-0.619267221158713	-0.599949278515487	-0.525486787309028	-0.389852391535613	-0.284619220731983	-0.243797915419685	-0.107206161642999	0.119188584542371	0.198554894365044	0.346503874530914	0.33301372044793	0.607504896509199	0.878266232674383	0.778917357371623	0.730296743340222	0.838742136829326	0.867258742014251	1.02062558740422	0.817763018063174	0.944429554724658	0.856937134625279	0.871942661455338	0.806453463652296	0.842843783494506	1.01299564815175	1.15317360387749	0.941651805506598	1.06952419330366	0.942302699417947	1.05506259045552	0.835058733683888	1.06024897807933	0.834202485732559	0.921353834960884	0.919547646718609	0.741494745947339	0.868142165496518	0.769821343965122	0.777702814462486	0.808900789229072	0.747306558434066	0.820901694257567	0.723359173113602	0.762577971152501	0.75299859155212	0.864470515114995	0.81395789942156	0.851218153754245	0.742365798752649	0.924162399754606	0.75429026531424	0.810071500749608	0.716487753457588	0.576837808290518	0.605380464870132	0.419074487045794	0.453501335426147	0.161458420930157	0.136480208421003	-0.0304245239694522	-0.213761284281654	-0.172690664392147	-0.379213598490452	-0.425053423441326	-0.500930730254592	-0.637257844969844	-0.630867110441485	-0.628957024349912	-0.696459774206736	-0.741202702137816	-0.700533342673778	-0.68442256013629	-0.780312694242132	-0.738761224015521	-0.775725437160283	-0.744598518470399	-0.786892668903102	-0.79322192013626	-0.793864776777033	-0.798409356370526	-0.802960397487808	-0.82741093657691	-0.850935534041065	-0.845743165836482	-0.855292949352818	-0.864752248863279	-0.874016805527266	-0.886003676096131	-0.907603161640331	-0.893352521553629	-0.905995122793368	-0.920065818794719	-0.92731728295118	-0.914204999268863	-0.912005627806193	-0.889894693530106	-0.911038466445862	-0.890100706016241	-0.858341064563672	-0.895131125761408	-0.838067376575047	-0.839354850929383	-0.838058925559663	-0.81931206667474	-0.834899050420133	-0.796123657017917	-0.768938179288088	-0.741197241133531	-0.65439432112945	-0.604091887750637	-0.524392169538753	-0.481991387420445	-0.43843186191346	-0.39021933160796	-0.249641686957543	-0.268757862494543	-0.217904178215725	-0.171225397498123
0.756477335839384	0.677971679715067	0.586608982304628	0.540318882238548	0.449853820914117	0.500279251627467	0.369361761551187	0.353521771568862	0.321048163797637	0.342654964563496	0.223765778785171	0.101183587731304	0.0551120122641387	0.0790888812566096	0.0261329846424536	0.0209940549476448	0.00369003969175641	-0.0377264097221208	-0.0424170130688191	-0.0348410590809071	-0.134064808137949	-0.148266804149702	-0.218118424489344	-0.215310015956565	-0.270767699366082	-0.334430618882493	-0.359978289565984	-0.366027685822762	-0.42376430654464	-0.483156025123281	-0.52591390832141	-0.567026166461289	-0.60276463120285	-0.638395474476607	-0.684347578358776	-0.688753065564738	-0.757885145726492	-0.770452970821582	-0.805848511567073	-0.838708875718671	-0.842578749130352	-0.868636279179753	-0.857879722212593	-0.879665608992688	-0.876126154623594	-0.859658963056591	-0.818119289830386	-0.802245420713526	-0.758628888437279	-0.743794101261747	-0.683164903748931	-0.680627481699219	-0.559904067655758	-0.517831312445731	-0.439899120202639	-0.391988642126917	-0.311436436228704	-0.130412648342623	-0.274201408809667	0.104492340975975	-0.0635650222433217	0.120775887328346	0.193315706477674	0.330945978045686	0.315022153310661	0.378573149544658	0.370552060285731	0.575470479395455	0.668143166389361	0.491822186687053	0.659234253087216	0.532307946802817	0.737978558932162	0.746759390069164	0.740121628259537	0.695153472733687	0.708071084855201	0.821366079792511	0.801012944473775	0.800596385090697	0.717234670762441	0.731055207646063	0.649082565633923	0.740519265476102	0.632234822257367	0.574358486690043	0.758735041252933	0.546921956494563	0.573561239795979	0.66932278565617	0.568984397801522	0.684556908208778	0.637499542157919	0.564726538071244	0.659856019745809	0.573067203437799	0.670280062599836	0.609913304460563	0.58710371507197	0.612828055976414	0.666955462113726	0.596396608861457	0.633231951501593	0.575206551461527	0.349292749542825	0.162743091256338	0.0958690788710379	-0.0324803936243358	-0.198385948290033	-0.253573071269506	-0.485346008187511	-0.504005789656359	-0.674994746060747	-0.71503891692878	-0.780690589191795	-0.82316574892581	-0.920231654911577	-0.885868533003334	-1.01351583499167	-0.929328540065626	-0.991528628185893	-0.935609204386817	-0.968554863758352	-0.982025399677829	-0.937671079398366	-0.957807405015587	-0.945731441900398	-0.944466753540916	-0.970246607484334	-0.947651348974872	-0.922157197937115	-0.933130094441832	-0.918068957514546	-0.897666852816802	-0.899652710772329	-0.880814017448254	-0.868270741760244	-0.852551307388432	-0.824427679431639	-0.832117347576422	-0.804136505271833	-0.800540212755032	-0.773723254431137	-0.79582331689433	-0.756657529357254	-0.755465147681068	-0.738141307952003	-0.704237307223298	-0.699648926335482	-0.715948910302949	-0.679996722915256	-0.647596591966635	-0.573895851580875	-0.534146832406484	-0.489690332709974	-0.4521731495791	-0.320295993921218	-0.235750234829452	-0.120113743200549	-0.061896996746516	-0.0851096493057205	0.082467981445049	0.0403434995739486	0.161859064503068	0.0997804213479833	0.14404078890803	0.134299973513911
0.907289742183617	0.850175299153605	0.770557236736234	0.690665355682745	0.693009493480942	0.718344841558849	0.739481036232639	0.762700632079645	0.785826440995406	0.622708520359263	0.509847475909694	0.537335352176023	0.437320698046884	0.466627492961697	0.385866006587124	0.483928183313837	0.597909136994563	0.586211915272125	0.477589778454889	0.433256473306661	0.354342946641789	0.266292715115637	0.227429413073671	0.173985120266363	0.0918139583923111	0.0877342986240387	-0.0546986843149712	0.030517616402936	-0.148742655885705	-0.192906622861074	-0.241135425603906	-0.306417650572939	-0.313559322033898	-0.37450180965137	-0.416125571903228	-0.496072217992496	-0.488516862816288	-0.546170952269617	-0.585896836727447	-0.652085491265579	-0.629146414736736	-0.702721098695008	-0.739349002475767	-0.752008804057047	-0.757151743472725	-0.765342478519505	-0.779099637078753	-0.77566294234684	-0.797700792679585	-0.748273717338561	-0.755790891506188	-0.707868816144323	-0.752238776737024	-0.700682963403722	-0.745777379292892	-0.652434222910566	-0.651975953736583	-0.636356392405227	-0.543195512075047	-0.476633797832611	-0.356292429692643	-0.274783318606964	-0.269791950170611	-0.0904085631032214	-0.0623916884553593	-0.0416811919119835	0.201023668781851	0.151152605972985	0.204738774430187	0.25538912592544	0.311460329811839	0.382561604271325	0.35696381868293	0.260453241507162	0.303394018206069	0.291553115326893	0.367567545378026	0.382167884469898	0.444151339152634	0.435276586444856	0.285734394401766	0.336818874044829	0.356141516724409	0.255665605543647	0.257198633302486	0.270638171237723	0.208325994541743	0.201384851244146	0.205658746036855	0.314976898202801	0.27193191776631	0.312933817557371	0.254613206142302	0.256013592270425	0.397326143227175	0.405833460846227	0.377519942687822	0.347375886235735	0.519176281131267	0.349044757463382	0.377887368872764	0.268530421760492	0.293230023020347	0.260375652938297	0.0714008281707369	-0.0441208277406386	-0.147585212588046	-0.295373728579377	-0.367275635015936	-0.405304158108143	-0.692219975841442	-0.706439384359044	-0.727069284210498	-0.890399819925559	-0.938957293078958	-0.929287336084765	-0.939370985254572	-1.01770466694206	-1.01546860719974	-0.97990082964972	-0.996963826652835	-1.01970179841053	-1.04478077426198	-0.979410046414341	-0.976579380092668	-0.951912221703269	-0.906299072323575	-0.969441645129769	-0.853460945643408	-0.862578208068129	-0.814395436531669	-0.80949428718096	-0.722191609456713	-0.708890990176131	-0.637654603786585	-0.634135363762713	-0.640544665385975	-0.635402952673443	-0.608280507647119	-0.659396113501852	-0.603309561867849	-0.617873926872875	-0.580456728457527	-0.541685250624085	-0.546043551449686	-0.481987327038385	-0.469489391656943	-0.379029296115828	-0.320257076604334	-0.345884587563226	-0.211017789784591	-0.232169114221645	-0.137313310691405	-0.128917384398001	-0.0557230780396702	0.00955113758435421	0.0718058631825066	0.107639734861157	0.263718557831653	0.13067616050146	0.212300000742629	0.298513149150766	0.278477147032226	0.315286531175691	0.396601044610188	0.297139169938075	0.502387848819457
1.07390378988227	0.987918425933307	0.931429066913064	1.08795365445013	0.998809748435201	1.04350279857661	1.00937771133055	0.959671073779536	1.09582119595176	1.06053137415698	0.979591426514774	0.894720749199829	0.940861563169398	0.840657020045698	0.853707852340473	0.825347200415374	0.842577176749569	0.887275635299547	0.778029064464307	0.740715312975807	0.626729774285412	0.574809431336109	0.550694770256774	0.485402896631014	0.348338619096166	0.375365092048471	0.328810215558378	0.198402280593899	0.135734215771635	0.144813782855949	0.0891238009228796	0.037517834690311	0.00651629678464565	-0.0770606443836559	-0.101441081416716	-0.114483765597457	-0.169648868051076	-0.233426948921517	-0.227322831490107	-0.309316380520585	-0.332499756835247	-0.385373534406401	-0.482567549229016	-0.502222305949922	-0.549157014498974	-0.598882422624434	-0.610666338474322	-0.626525561461241	-0.654153829020139	-0.705134442262597	-0.707529451824839	-0.795603307499396	-0.780610336725298	-0.761583703038412	-0.737201842254088	-0.822607042674631	-0.762577794887446	-0.74149948518549	-0.695449325562972	-0.763401147294894	-0.684103990486557	-0.50903275176177	-0.49627467081079	-0.432647247088248	-0.370465532504878	-0.333349294133617	-0.270382829204591	-0.286167841559769	-0.289530401711293	-0.269442345506433	-0.348601848065451	-0.29705882495703	-0.247280475911972	-0.208167204294143	-0.242715214564855	-0.160194174757282	-0.175082088973321	-0.198669642594643	-0.0620149334752718	-0.108849659703751	-0.15363733153899	-0.131959348120313	-0.130209903195989	-0.0991537224422629	-0.149989190677034	-0.133383507704261	-0.0991676369640807	-0.123694465152212	-0.147073645337418	-0.12011020039642	-0.0944949920933575	-0.101945854657625	-0.0550098455941299	0.0849411985729376	-0.00160573436105846	0.104393302345064	0.113783880187241	0.085172334362088	0.0294646014081349	0.0421289433784252	-0.018537835885886	-0.022922278536387	0	-0.18155363529282	-0.285256999413659	-0.313369316734245	-0.404639567896511	-0.396468502575985	-0.496919969638038	-0.599250521160693	-0.66777394140827	-0.713064364208497	-0.831504403265294	-0.83605158360463	-0.882255091467902	-0.948361873918621	-0.985933196880996	-0.951393931941147	-0.915415084589035	-0.924291809305206	-0.93809846798307	-0.917870716065796	-0.891871533478945	-0.792935481341987	-0.726432436982192	-0.655692504099795	-0.637130859591554	-0.61095598119159	-0.522774306208719	-0.546570995490716	-0.424936013233653	-0.466326406565527	-0.341683377140492	-0.376596919903325	-0.366727287757709	-0.350131642912044	-0.331239345851383	-0.321864793135813	-0.336035418696541	-0.307383914124932	-0.292231601787896	-0.257813522821791	-0.218472557007673	-0.141463439665183	-0.126007550905857	-0.0683446041121758	0.0281513354665175	0.118398816522171	0.0573676398774368	0.106465688375388	0.207850422664469	0.165820087799654	0.265758355160818	0.224892843953197	0.262912038532078	0.218197335535993	0.270493707950032	0.407316132115242	0.32868321403639	0.377348356331293	0.414843446897318	0.458108930633994	0.5580711327751	0.654938488502922	0.617660416675945	0.770419128317921	0.799661593939499
1.02453862108914	1.22625587248707	1.07910781862172	0.931933753707193	1.20788513442378	1.0911676781551	1.06699485544494	1.01793805043393	0.998577028301101	1.10430621891181	1.09624081845844	1.05259913227299	0.881222724757393	1.01064629122223	1.00481969703814	1.07675354797896	0.950146554100031	0.961430052582276	0.903626495672649	0.893118120451882	0.798274534903605	0.789843664092133	0.642251790630378	0.691937480330736	0.696968036581059	0.522591521268666	0.608651093632056	0.465170495925518	0.38031320729805	0.562940600297664	0.381325612959966	0.37156191595733	0.353200502173525	0.418941111698106	0.201277099322191	0.192935908285322	0.136912038460716	0.0846350292025311	0.0470633966865816	-0.0366588633289152	-0.0963633043050084	-0.138617110867417	-0.188940067088379	-0.322153327041368	-0.379577725185947	-0.381422341702719	-0.432196492577955	-0.473972993271645	-0.488386290505504	-0.509525824960891	-0.523732800792483	-0.51749110542193	-0.585436227887442	-0.67429870110935	-0.742969181815912	-0.712687786767064	-0.753973512550236	-0.7952876459688	-0.857397431205236	-0.801813932055297	-0.847358582276785	-0.838643675052086	-0.802437405302431	-0.799571857532689	-0.861660648685755	-0.769252083827471	-0.725167484112106	-0.79793279643263	-0.753461458235429	-0.823332138643446	-0.735612357920625	-0.704285215382551	-0.689015406072252	-0.674860889169717	-0.609321564908723	-0.615014165887603	-0.563121725504097	-0.545972154884642	-0.550143635544056	-0.478287104953025	-0.489866695157603	-0.453669398579216	-0.495725952476344	-0.516290246618658	-0.490884050890291	-0.488292292761777	-0.521411841667548	-0.476555079417924	-0.478483914297462	-0.484663754270765	-0.467580748915903	-0.434149176494698	-0.389610317590229	-0.392749968829754	-0.376494070591897	-0.359513728049946	-0.33613695856265	-0.309584536141768	-0.330315725644221	-0.297160819406373	-0.308087275881592	-0.448775846322614	-0.380124887028609	-0.431664137392022	-0.460737356380645	-0.543908977242034	-0.500971298007172	-0.607445303136481	-0.61106133021883	-0.620790837252418	-0.700732942075504	-0.713471231400688	-0.769755476526732	-0.769394462026006	-0.786968174189744	-0.784219633962113	-0.751332444452287	-0.785260173317395	-0.743277648413535	-0.561818491574352	-0.604794559293925	-0.45370105606431	-0.41453530905012	-0.392977085087866	-0.369865456364335	-0.157463536030983	-0.1877024951712	-0.108866210790363	-0.0838249796834745	-0.143699738345531	-0.0791812710935032	-0.0751674126094462	0.0302020224846311	0.0576777928979481	0.0938093034641563	0.0595668537373556	0.154118222900877	0.198226045584029	0.222034423330195	0.311132063470707	0.28361065854929	0.285300707068764	0.26527816836104	0.356573540805507	0.34404453046648	0.392404228496348	0.435448547516693	0.367737292562414	0.400628212676098	0.376126399709022	0.4590753537582	0.445170555154789	0.394273161188577	0.505703745631009	0.476016554648707	0.50893685664358	0.47556406452772	0.501854322038458	0.538019542358538	0.646998663541364	0.721602454091938	0.803855808380408	0.748617000482849	0.928572233449933	0.926014176028874	0.964856131165273	0.973154689099755
0.901093325121679	0.841679247254357	0.91605741103022	0.97306829646062	0.935009977260666	1.13644285137815	0.901892662144249	1.00576152399469	1.00359416924304	0.965875437363208	0.986343532050771	0.966520461525865	0.877749560236983	0.943561309405178	1.00194717069756	0.998686801797235	0.934875023597005	1.03929624222317	1.00698258224141	0.911853389569537	0.8983797084581	0.776891795594125	0.83736749024875	0.807700197734496	0.725277462258599	0.824639617683418	0.807282966509108	0.769037840955205	0.768612104182756	0.734557143069022	0.672812919566835	0.699507825373584	0.584492427412434	0.574621487345597	0.542792165861861	0.396004911428648	0.332590762149341	0.253503745127674	0.164640126333793	0.182248445399036	0.207388584697077	0.0840053345081173	0.0254811961915514	-0.0615749071807079	-0.00387882537784295	-0.161445334522713	-0.160626182771783	-0.216881904308927	-0.208224687248718	-0.276310474226365	-0.264796586005062	-0.323134849916455	-0.308515040499527	-0.407082745900847	-0.464008249108866	-0.5371090458126	-0.602634985316531	-0.689511134169811	-0.800248794108056	-0.801388379343486	-0.833567495836386	-0.936959245754653	-0.827270566580722	-0.909842165285437	-1.01883192911452	-0.938725490196078	-0.985933454817279	-0.991659254117963	-0.923877138344982	-0.973576528007414	-0.945414314260386	-0.888985275792021	-0.892897102002932	-0.847501082121835	-0.867994497613578	-0.880997345149689	-0.890776549292923	-0.814618279426917	-0.793090459843102	-0.795171756284065	-0.760671182691173	-0.74592669777033	-0.73756303017415	-0.74049778182031	-0.796085104388289	-0.788377131930826	-0.80419021373206	-0.771442201307437	-0.783428427496795	-0.758438861652603	-0.750994056711509	-0.723010895212983	-0.725084975874957	-0.717045507425279	-0.713999714724676	-0.618837725056345	-0.639775178191887	-0.60995675592167	-0.61179638528334	-0.617826542418929	-0.610344800603125	-0.619453928924936	-0.620844332294259	-0.63942495702629	-0.64586277104472	-0.651427066997656	-0.697206658906327	-0.711393033377363	-0.741823548941313	-0.695677348981788	-0.737492005629988	-0.694977262572953	-0.753653685670001	-0.681321978569327	-0.625480316829352	-0.482108339669053	-0.44526733638626	-0.379169013363922	-0.39438643651213	-0.30656331037393	-0.149612235456459	-0.0367754371624474	0.122460571955664	0.0623148881532413	0.228052245006179	0.27610294424525	0.312351766586029	0.326937053529383	0.338190451303445	0.372114435894983	0.344886684270491	0.453641869923631	0.481757344667371	0.582219275913949	0.613210343919022	0.67345175067065	0.631359882560922	0.685689257338396	0.715701516418334	0.582325136073108	0.652272727272727	0.638778076199893	0.615820200143809	0.549864897776165	0.499099829949984	0.600089961056838	0.533376397872542	0.664963159443719	0.531913926978958	0.620942557336272	0.626259979903408	0.694839156569881	0.669448782962819	0.72169501028673	0.733114346916985	0.671631395881892	0.869265340125914	0.848829410492854	0.806874416059415	0.853051568109808	0.819337579244273	0.859305928328705	0.844253758799027	0.882223017929139	0.818822190288559	0.754775787746571	0.782372201614796
0.516827854012567	0.537208389038091	0.576134025434836	0.704153071906438	0.686621228235315	0.704520137535532	0.793046934692751	0.745591231517358	0.807017543859649	0.7132997287089	0.860699382832898	0.762705259676721	0.830595849055433	0.781942257132555	0.781968330116888	0.790377265930734	0.906240521878491	0.911660429718366	0.946338447870246	0.844807838559106	0.851903673308791	0.876949022544247	0.906468957927392	0.807717881558367	0.906322260775185	0.745229740808079	0.866815871373613	0.797835595963464	0.799035770921543	0.737142828195389	0.729245459064741	0.667371475326504	0.641505978940483	0.622701911933068	0.649530323083839	0.53900981600331	0.463367854456727	0.516856433947658	0.410715892984272	0.437532917487842	0.335374145841916	0.266117264264943	0.329943724463073	0.318411635343006	0.141373367251349	0.090878060737552	0.0316076085890109	0.0470860038859388	0.288230676849157	0.0235977728529056	0.0524437858064269	0.00924026588693216	-0.0241166283405514	-0.0106843460792672	-0.131490175334202	-0.253025691221386	-0.37190542659625	-0.517892455261178	-0.620393617802996	-0.661476904824508	-0.711960123915036	-0.760934084781912	-0.761462383153518	-0.789867381551853	-0.885205273190576	-0.919710808167517	-0.93809909978494	-0.903508480562711	-0.972935056506828	-0.955621687864086	-0.96609518174136	-0.966008573875288	-0.969586455398121	-0.97417556390011	-0.990113853951646	-0.961568905875262	-0.986053786187318	-0.987537338899654	-0.9942683226652	-0.986881000185499	-0.948567540115807	-0.935677721313428	-0.930555555555556	-0.941768216867439	-0.945899604374586	-0.945005806045922	-0.92536418145115	-0.930651338822985	-0.930038318774682	-0.892691076366864	-0.916946158502313	-0.898008025116509	-0.903237329690981	-0.892517431332359	-0.850187975560309	-0.845641630376065	-0.824445395860644	-0.803603147023928	-0.846881193873748	-0.786037577004922	-0.81811316013613	-0.803916694242663	-0.801487588047353	-0.820601783937268	-0.790219609014543	-0.798259451814859	-0.76062600045509	-0.742857142857143	-0.812430218496315	-0.716046756449832	-0.765592099228299	-0.65769070900059	-0.580567944231863	-0.421057451293024	-0.423144766903395	-0.338537501303959	-0.0772142320942031	0	0.163287977136392	0.392905878274206	0.452509280982833	0.452939847886238	0.665674607601205	0.649975528261101	0.77341117105441	0.775510762896546	1.05862475528726	0.929295589713794	1.08783840276474	1.03932361210927	0.875117756669951	0.975923252718768	0.986463036045838	1.06844773183682	0.979664172701316	1.0555282500833	0.932437436593441	0.96616107116846	0.990304654494737	0.866536708990921	0.86942142139165	0.799459280656041	0.873182603420078	0.840691998071884	0.815949250100239	0.832092028056352	0.866099210964606	0.884615384615385	0.823968338816673	0.870626578565799	0.851249596696454	0.877907807669354	0.848412623441903	0.750257453118236	0.884929919605067	0.812549817548809	0.721168034048469	0.667355138617248	0.768323048939635	0.64010737095192	0.63977851205662	0.626108554185433	0.715184520911306	0.626372846508259	0.661201349076963	0.634823914464995	0.617445213696372
0.00670025210172808	0.0876062976502154	0.14866986059443	0.232825550546312	0.322547728308598	0.332900151430592	0.389343049642445	0.492094485258548	0.491867705339199	0.526808638008122	0.507459206490437	0.56012476225693	0.577559417577857	0.588709129162383	0.554029604915065	0.527251424615212	0.595862747999908	0.598088904300372	0.547856652703623	0.645430600665797	0.559898527586979	0.681458443941955	0.683000469330295	0.61932774542428	0.653555867452979	0.752929227978699	0.662801522106636	0.686889231839324	0.664355862673789	0.697590354295054	0.653326727372821	0.553543086250688	0.676069443701915	0.681304024642511	0.628375006907712	0.636609537156179	0.617187507925341	0.633657991989263	0.57750000300656	0.616906205676907	0.498665333360301	0.448378721909135	0.521093837166131	0.337909705290932	0.495000470868686	0.40741379735476	0.334099777508813	0.504366895139125	0.377689647715702	0.258325055838124	0.387688434681251	0.349106001094224	0.293933766048628	0.258498578243165	0.131699092118474	0.120791816109933	0.0701404214049177	-0.173205080756888	-0.256160743554777	-0.226873507227477	-0.254587538608658	-0.327560568304062	-0.408038099049069	-0.42605526637425	-0.478417008254792	-0.531741500846131	-0.613373024309569	-0.652929859908998	-0.673437144757919	-0.743050167972225	-0.779704783071225	-0.795082277775746	-0.918258658592785	-0.847483769404396	-0.875834988836864	-0.941016084953763	-0.929320377284585	-0.932044333406202	-0.924251430588332	-0.932281468620293	-0.93751982293211	-0.924704480418698	-0.942814764715926	-0.916337584250614	-0.933548940484653	-0.928697056631771	-0.925453945872618	-0.931941604906209	-0.944632065549094	-0.945590306908916	-0.943742023773734	-0.946615458244796	-0.931072321295806	-0.911126338049071	-0.90036663795731	-0.929569495737641	-0.926917613319786	-0.931379369970896	-0.938698083555949	-0.876226290320224	-0.903539275131067	-0.876610017026511	-0.921679815789495	-0.872464343025402	-0.841408771589994	-0.849561290293356	-0.821021392611001	-0.800498735891619	-0.714962709612952	-0.649248701503896	-0.641834624088602	-0.492877288305126	-0.442389944334921	-0.258541101812188	-0.0676757709234977	0.0728477819610871	0.321436771450804	0.558190130524225	0.392096789304999	0.637005591433905	0.786197805235881	0.850401767152107	1.02506022045921	1.15076714660895	1.10839161269002	1.42767026586438	1.3584394636728	1.3215868569144	1.27541358005273	1.2949494177281	1.41693486177584	1.25057616293469	1.16967794663372	1.26709417100346	1.2186659410236	1.12766661745151	1.20949431031256	1.1309817474088	1.03567863525621	1.02802030581482	1.16316606044365	1.11542732419497	1.18059242003334	1.01756968551904	1.00902856701187	0.931398767866637	0.996782090223075	0.947663101737719	0.99104192846326	0.954829671712248	0.821776102477967	0.85109115552418	0.777578751204573	0.751886923731509	0.684426798069502	0.686619050773425	0.590599230912571	0.563064183191992	0.612107668916647	0.492962490174367	0.432357619194077	0.402302511914428	0.386330292750636	0.335044691130818	0.387995193103458	0.281698603730059	0.22984937032523
-0.361483825886503	-0.327897223154839	-0.272643161555859	-0.178031600171516	-0.0835191380976326	-0.128544113952235	0.03396262667883	0.0244637446246687	0.0877116124346841	0.177995834391906	0.0970811975335844	0.246136792429201	0.214491409038736	0.243763224291798	0.261470326141066	0.259881734759742	0.255501099926652	0.192103076745811	0.280412613970083	0.272740343877061	0.263244445600796	0.350546258894786	0.350534092007987	0.301716663869231	0.306916040778614	0.391273127360128	0.48212277747864	0.55615005233174	0.566529422097643	0.487101917357423	0.51278243725424	0.448030461217721	0.473674397234916	0.609978585446574	0.528802559162233	0.571832073293478	0.476121607228633	0.569617691116402	0.560153964317134	0.60208811223274	0.532464922213017	0.502786755390673	0.441601178585468	0.612607702319171	0.493896300959128	0.613356127144532	0.522257492179388	0.488601940621315	0.631836892630296	0.513186078201612	0.580861122107287	0.565291488104546	0.535481725809726	0.582701983843463	0.493031801350437	0.354586628800568	0.312702262703323	0.316822429516913	0.198312206110559	0.271666543474484	0.277539566016021	0.10065768174787	0.175298959363111	0.0513997872156013	-0.0860894687236587	-0.0273199571142578	-0.193562774637184	-0.25506306403998	-0.330630364036188	-0.403775679539828	-0.45175965538065	-0.60546906315818	-0.631466547015754	-0.632386684213415	-0.718089743107732	-0.715430873596194	-0.647552389196766	-0.745004841580855	-0.697018936945716	-0.705369918930175	-0.704113780071488	-0.714388711517131	-0.736839875127467	-0.708649698975818	-0.730532625930482	-0.779401036613245	-0.766153085340536	-0.765302552076179	-0.804607225622767	-0.803732859277103	-0.803404095160127	-0.836695761413912	-0.822906046394021	-0.829152562952258	-0.852133847542129	-0.853415073791711	-0.837720331770851	-0.838462898810506	-0.842823029823496	-0.866719171240972	-0.836206334091171	-0.840516153786276	-0.840069997119021	-0.831680148719483	-0.775378057158855	-0.717306930600697	-0.629125894794228	-0.595500398528589	-0.530366917274659	-0.434935634288835	-0.313382329070094	-0.205737799949456	-0.130703226177984	0.171676028113039	0.398789517014185	0.336471969506693	0.920478186918404	0.927674455988836	0.986191083592965	1.07259444290588	1.08000933579039	1.3845062614436	1.05119248029589	1.3387693173024	1.30134505985281	1.33898139628744	1.33944016256206	1.50703498668254	1.41864144659846	1.58556186651085	1.47223104250335	1.58173751664658	1.42751623492561	1.30816014777698	1.30673820726313	1.18747058245837	1.21992677273603	1.18971456531505	1.20978927260412	1.19737004637593	1.12743172033251	1.00383687181264	1.07257388861737	1.16538719120346	0.996985188293978	0.962612196938342	0.842500190350225	0.885240888934468	0.825074024535724	0.725981968350815	0.714176772613341	0.606069769147907	0.5597269219035	0.487503360374251	0.47203651598218	0.364191318412016	0.254051876750214	0.298008330882071	0.220251160698714	0.15220376317433	0.0451062178696363	0.0134783130503564	0.0525673494292112	-0.00421774511013192	-0.0575115116192488	-0.14399056269198	-0.129648928842552
-0.654090490164573	-0.655385317603251	-0.592293060607984	-0.518369695238499	-0.493241799693477	-0.460846868644108	-0.382587057313697	-0.400073391391621	-0.369827025212618	-0.287968081083124	-0.256042023381101	-0.27520749710145	-0.220657441348549	-0.273941348105771	-0.25756402986289	-0.185449546754729	-0.172763714756206	-0.196407017835842	-0.242648667852541	-0.199463061151332	-0.0885269144794715	-0.084655551240816	-0.0456695700670855	0.0152203651766179	-0.0296276999093823	0.0568475120994529	0.116530627676287	0.0933087840218207	0.120492852275817	0.283147335839671	0.271354616390456	0.183576270983171	0.309668421984133	0.308955360816393	0.277967440074977	0.35511643148983	0.33576756141773	0.3253447362807	0.336093438894097	0.406572884836258	0.425463058062049	0.43140061107304	0.456605194334845	0.512787383297291	0.398920091533643	0.617663756274468	0.576415819107405	0.793326046158043	0.610396797794005	0.824342924141422	0.683221541923134	0.935476502019464	0.773815431857394	0.909588053654195	0.71371937681221	0.964693532326482	0.817346241227535	0.571175804317441	0.765043006638297	0.615899171398384	0.613741378190992	0.49531073001371	0.435559857402552	0.399418893297173	0.333069868733219	0.234467510298733	0.20967601062226	0.0905330358052774	0.0364061601249029	-0.0506708604316067	-0.133607927465184	-0.160566817928737	-0.208660237348197	-0.309654413951109	-0.334876610671656	-0.339935982392033	-0.25472981776512	-0.186903532029982	-0.254335732225467	-0.224801045447556	-0.275525191646193	-0.315670113963128	-0.30220658779452	-0.388152411850675	-0.39909529351507	-0.389225103628484	-0.447420757685353	-0.516525694387372	-0.553437424598846	-0.557393939506128	-0.615575800721216	-0.611817009105447	-0.655689531430927	-0.679115648137914	-0.701899117955094	-0.690245125715371	-0.708650532782891	-0.65721331987878	-0.700107845403555	-0.638917956250578	-0.659801784906019	-0.670268187959266	-0.626094645500228	-0.590748021743501	-0.575165209583315	-0.525360470723193	-0.435025788996773	-0.364629326103298	-0.215019519392558	-0.141561512533268	0.142501333729662	0.303611508835187	0.358565202995312	0.506162866027278	0.760865075194415	0.957746666430301	1.20507871961738	1.02087190311215	1.03846320010502	0.968182932226767	1.09090612101801	1.33681917806194	1.40383637645543	1.35269080750013	1.58492116828522	1.4556184596705	1.37841158821433	1.58422665865796	1.49626470620034	1.49040621710465	1.51313617880088	1.33875053083606	1.46821978244642	1.43148684568597	1.31861847781225	1.28925145591566	1.1772157428484	1.26445279293585	1.08581501215186	1.10021189847328	1.01195071028554	0.846122561424767	0.749031876414307	0.775369592192593	0.736471399592328	0.734625420749836	0.721735687355421	0.562314729773878	0.61213824490022	0.465398051685138	0.339878138849918	0.351202112038747	0.208733041129334	0.215128525207059	0.0419771706270802	0.100906322672476	0.0101920834943792	-0.117229220156408	-0.205492122753885	-0.143405172335213	-0.194178072893158	-0.242653652667409	-0.317745075541046	-0.366650601614418	-0.419753614397999	-0.446621299986598	-0.486096901138937
-0.895782082743287	-0.869909576340997	-0.875632727384791	-0.845632064323408	-0.799769338336928	-0.770908959714847	-0.767897815429103	-0.768373488146025	-0.749356364046094	-0.693119465143817	-0.674041150778986	-0.668453673667523	-0.640153171670837	-0.614217338954414	-0.586403004997101	-0.568290324589851	-0.53175233036785	-0.559209816603183	-0.463245937936947	-0.495751898638753	-0.46143310123185	-0.442545180095713	-0.398860398860399	-0.419561578852494	-0.392395341427627	-0.301679435221365	-0.319177693112303	-0.332855022317138	-0.187206939364715	-0.211240736333426	-0.115470511964253	-0.0912870929175277	-0.109114614306549	-0.025983614377754	0.0197873297770931	-0.081152595778896	0.0265483814900906	0.0234842283412783	0.0281160778557767	0.146986183948033	0.151220083360694	0.28477469298881	0.259080645871298	0.347152151839997	0.410706697309143	0.439799951393419	0.469194460995578	0.595722751285445	0.651665733291936	0.714205595101851	0.686538512317939	0.867272340447993	0.899613026355921	0.88789187216424	0.878057743807236	0.983119010347042	0.933080596941463	0.964683663294927	0.811019997550071	0.757883672438394	0.910177458282649	0.89904490085097	0.638655922385391	0.922631561420832	0.696818622498388	0.703054743220287	0.59702846906501	0.536455420517647	0.495399720838765	0.50455179201199	0.306670708865409	0.379425454092995	0.304375242437364	0.318211968773933	0.377202073737263	0.291884648059325	0.208963330716184	0.202030695898076	0.226371581023038	0.167070707663622	0.185230577132214	0.159386393495099	0.0598294968932386	-0.0332617129709707	-0.00674046687438554	-0.218352315847824	-0.170063871868528	-0.238589882573227	-0.257243563999074	-0.299843908888991	-0.314816712587176	-0.305192826983209	-0.432152073576642	-0.321633229435737	-0.347605260738719	-0.426715126939024	-0.389680323426899	-0.31753800076184	-0.392503516392974	-0.32233139648647	-0.376244045985083	-0.28479659420947	-0.259600738614657	-0.230517348072981	-0.169226455203545	-0.183858679718246	-0.0473003366044079	0.12712320904523	0.138487099953824	0.320076902348428	0.329276387049087	0.436476353874092	0.579911993950587	0.767837411992255	0.743731473879726	0.952127987701946	0.925303415039478	1.10538501699505	1.24424340252122	1.07243156848117	1.14440137473464	1.17407576616503	1.23687231717387	1.26263176297069	1.28765725147325	1.41666086364481	1.42653062063462	1.37694626742728	1.37326388888889	1.41613117306623	1.30179135062645	1.29861476265719	1.16262689405962	1.16161823887026	1.11702601390789	1.04015115564857	1.09952473889777	0.823381818873996	0.686633279945489	0.617174225144637	0.615157968445956	0.55408957788715	0.498228584389211	0.456901549267795	0.437797820879123	0.367067498303213	0.294219089957373	0.203058936333009	0.214316418225127	0.110266932510938	0.0610457568632614	-0.0434143500398056	-0.113018380975865	-0.170611268956793	-0.235101637344692	-0.295421814742569	-0.264820448851425	-0.37603053868012	-0.429169142425051	-0.49346431543102	-0.541400566583569	-0.584620707001389	-0.664336030639677	-0.674770777829502	-0.731340947487789	-0.796770222028877	-0.795849760292047
-0.925411385388361	-0.923307009742119	-0.940605493993031	-0.944736728433829	-0.946874936499125	-0.962177967100683	-0.962955976837072	-0.931573985240562	-0.911769941581949	-0.902280681047576	-0.897136094083905	-0.867557582529073	-0.852601926219433	-0.844003125292155	-0.79047794088062	-0.820980900959982	-0.805013873966223	-0.799272799850886	-0.783432930236739	-0.786868860198946	-0.7833080915794	-0.747918526349105	-0.70798848055037	-0.715570942137138	-0.709991193238591	-0.688200264082641	-0.717007934954613	-0.657214804273012	-0.565972513722883	-0.575790542675676	-0.528268300317795	-0.5275663986425	-0.485689930267825	-0.485021720154727	-0.384307569132209	-0.3024463672517	-0.289880390631009	-0.332467570113925	-0.28552562802533	-0.134281957831328	-0.0287833105184462	-0.0244599795235114	0.116465661144543	0.119609425369873	0.267087658877833	0.317310021515194	0.323482155232256	0.275958830544777	0.48532177978973	0.566122059318052	0.72979956779985	0.747371616777312	0.801624702377327	0.874594633154938	0.902891425474135	1.0096947476755	0.935492427894378	0.915795790263692	1.00370591317453	1.16886015765711	1.11831167544794	1.27050217545584	1.07586406366394	1.00859726642495	1.01251235984546	1.04558903638475	1.15001401396942	1.13630566897837	0.90935398342055	0.939435101239795	0.854799407348733	0.912098562038679	0.849073908560118	0.623109261057107	0.609861956977543	0.810789187570624	0.601793476594071	0.486728133353417	0.496688172125143	0.446772653437971	0.467236589315452	0.445350760099922	0.422265667427073	0.392862970488116	0.315526082301477	0.154385056798616	0.154784715420672	0.0867105896485036	0.17443769981677	0.184533509209799	0.109266049511992	0.131233367118792	-0.00540169769626804	0.0322906319797655	0.0501123777304576	0.0248124614109448	0.0287290874124012	0.0140004480215051	0.0214491549842863	0.119848171866612	0.0261018448831937	0.159324441182734	0.14482489925079	0.114611095298589	0.14786065014997	0.088506860428044	0.227111898225662	0.419604596957834	0.488563627549797	0.434684526367368	0.819876085965845	0.759716158997148	0.682441064452904	0.930688770806348	0.997929203935474	0.806061840586338	0.805454177620924	1.00464449782513	0.974108125248996	1.04642288961299	1.00046888434159	1.14577771762242	1.01964440822287	0.994237608314763	0.956577287495303	1.27231463498096	1.09870596196923	1.08280930620229	1.06638359894502	1.10195795204094	0.913030556158074	0.979869616929341	0.848950153217182	0.710046946804693	0.745001527852505	0.655948558480153	0.471850715420776	0.406422762176474	0.351038798432036	0.251023260090847	0.213178069737277	0.106549436375922	0.116370950628198	0.0359898361426887	-0.0647787133025597	-0.124340029398294	-0.180463236045183	-0.233753942158295	-0.247985346393983	-0.253853640958895	-0.304432622095252	-0.397386872075745	-0.429437196383328	-0.47870236100582	-0.535018797386905	-0.574410409754079	-0.607295021599331	-0.681757641117164	-0.726442852081116	-0.785832631526662	-0.825920654503949	-0.861636812829621	-0.905194125418228	-0.908711085352693	-0.92922057377495	-0.940640828682604	-0.918073157003993
-0.751714192385821	-0.798884351868687	-0.810522583389135	-0.85006321220591	-0.878281324841812	-0.89474191216958	-0.917412603623246	-0.932753134055796	-0.952943813048821	-0.961032587413687	-0.947836191494283	-0.929345550851318	-0.937392099053764	-0.940219585008061	-0.929012255634695	-0.909995365619504	-0.944846324474718	-0.919881424271909	-0.932416286386548	-0.918257262525973	-0.902831651544693	-0.932141347727535	-0.889761959927981	-0.899184225021476	-0.922715844354645	-0.913302054780589	-0.896391858751513	-0.923026326978753	-0.89309372318243	-0.869777118951461	-0.818809400338893	-0.776011644393021	-0.741051934508958	-0.72578006576093	-0.667900675092477	-0.671197191315023	-0.588327511989399	-0.606491240587628	-0.479058856055611	-0.535304486574706	-0.416922243166289	-0.329047878100931	-0.221059793482213	-0.137497229037846	-0.073793224686647	-0.0589012516585934	0.0279467158949107	0.123391911849093	0.13451840851504	0.257227183408986	0.205932942880324	0.358065289070397	0.572563909682002	0.5617475721406	0.682067346539816	0.678898176186979	0.933011474014114	0.894723225918398	1.03119491239958	1.0389752699879	1.06951955423285	1.11535812956272	1.2859319125041	1.29967485656904	1.22230011961776	1.44814530040938	1.12535992387448	1.25990408211029	1.25709922337544	1.18686166208091	1.1614161511535	1.0717295508583	1.0859847920628	1.22152518162294	0.974987942060421	0.763304037210133	0.843307231370601	0.855154421051738	0.897640511186262	0.805529785523009	0.852436353999663	0.822151701412722	0.651057675241778	0.666666666666667	0.687406337276194	0.595238095238095	0.565325036946463	0.509389374381215	0.552502297907657	0.56468592966959	0.481950328771529	0.476689651017168	0.547268773366366	0.475704225738806	0.41859061399408	0.359053426251094	0.378691801622874	0.368452173815968	0.35841961431501	0.442661415295727	0.497325334616088	0.388057055188883	0.575639597965222	0.470823615430758	0.496511835210437	0.500609549836906	0.569264571183254	0.762135977052595	0.755033118392644	0.704737159587976	0.880196396493775	0.721524540221453	0.796922299987401	0.739148823283039	0.854388556452781	0.762819781170574	0.746741954433811	0.782535074356447	0.782185621186916	0.854943496356844	0.996011642337463	0.725424068641977	0.70158029638859	0.662600348360848	0.776861729455827	0.796966027843468	0.662931103080729	0.659569184641012	0.62905740890017	0.661038379894891	0.580645664654103	0.473878063434955	0.300540099515026	0.306958998426177	0.280254639524633	0.12178470347687	0.0427700791963597	-0.00734658874230292	-0.113798123666486	-0.0990151505175499	-0.205940164546383	-0.288650581241828	-0.367461624346237	-0.398018939614604	-0.444845829062552	-0.513773953130756	-0.517990315717971	-0.603592131107518	-0.632434630976745	-0.668482781736318	-0.692214158041122	-0.708764851808574	-0.76771010113981	-0.813244047174894	-0.84069100637712	-0.853599718036785	-0.884251226384819	-0.900419124644795	-0.924743319409925	-0.92530849589783	-0.944335377731236	-0.961568572361884	-0.959272316544276	-0.969514004530281	-0.933228728669929	-0.941326530612245	-0.927990423307029
-0.43570327782962	-0.437216709086267	-0.501235713963676	-0.512672855041452	-0.638583938665319	-0.671977134507065	-0.708187846172324	-0.700646844237497	-0.789716486107534	-0.795837929079138	-0.803792422683958	-0.833508753466491	-0.848909657320872	-0.873649638608904	-0.884875655732699	-0.888823920573383	-0.914747936268946	-0.884807435556296	-0.883629669305954	-0.902231555258545	-0.900949803062264	-0.9243173729675	-0.915603618430204	-0.916551096327414	-0.949108602264932	-0.946028768118352	-0.935201509291324	-0.942927835640568	-0.941375706391727	-0.960492835789682	-0.942715542495039	-0.895289171536988	-0.893868731068521	-0.884271763364565	-0.879397139023364	-0.864579009548583	-0.844725930895924	-0.822541378670022	-0.788747885468507	-0.744236925242831	-0.645415834500232	-0.624764161886161	-0.543189094379696	-0.518724536250861	-0.429477262521448	-0.402296950761381	-0.382518294852528	-0.296979568508506	-0.234146452895424	-0.0948634899545365	-0.069641999360554	0.0303990663852587	0.213101313626322	0.370955925480982	0.430355586098617	0.495957615049323	0.511063267439534	0.664920320073834	0.671943087386862	0.766026962969864	1.04265744719673	1.15269782213767	1.05845226745324	1.05217789158493	1.15404202033063	1.10007751367999	1.15310462942587	1.13226363053013	1.10267502959966	1.07645502326762	1.10717373754041	1.11094008809517	1.13826978850317	1.13262880563918	1.18964626578229	1.35293064843777	1.00170363565519	0.996754481289202	1.08123387558346	1.21889534621156	1.01755632542915	0.931549707514964	0.937909158983135	0.902039474565949	0.809532787297489	0.856524497663226	0.748853197757426	0.72898121550932	0.797430332432056	0.694574600577972	0.745364524456507	0.723989004786249	0.74334298140583	0.754305438091394	0.662627919302517	0.552944796978513	0.639761967781601	0.759605037281823	0.708470735628691	0.666067338648947	0.697286960059316	0.734122662872081	0.704381889427778	0.694656108544977	0.605530070819498	0.667561248750505	0.736871707304244	0.878107606781189	0.546228450956855	0.72994645309223	0.57624295383611	0.637450376806813	0.71429622528004	0.329175902058481	0.477962925677726	0.468537113820268	0.352875435241581	0.390301792222593	0.499695979890975	0.392510178364226	0.348834446145821	0.330101548631354	0.252785192947658	0.184874217517715	0.151666833104984	0.337146900900609	0.13949791628184	0.0985090749522503	0.136344209960466	-0.00845169347173043	-0.048041939211601	-0.130740498735975	-0.135398270177993	-0.180729569633476	-0.237422324206794	-0.338893778769382	-0.33500810131344	-0.383597234292017	-0.47117431899156	-0.487323407097315	-0.564588618075916	-0.5933705785121	-0.642487650836762	-0.733511788114343	-0.740330251756213	-0.799125798785089	-0.83178009438287	-0.859496573644779	-0.903794346106163	-0.921069446626398	-0.920382074116391	-0.94034033363643	-0.947637262796921	-0.946517961559341	-0.967613949676048	-0.953915586879173	-0.962372101715372	-0.961254611822365	-0.95459069042359	-0.949756757448663	-0.946189261285499	-0.93496849762834	-0.922260819614597	-0.90860342385862	-0.868437710762952	-0.823859989295778	-0.790209667326373
-0.00584600982315469	-0.0441459546383842	-0.0691023319080643	-0.0967301666813349	-0.15903002600094	-0.214142836902322	-0.300736069545588	-0.395544320394676	-0.397453049050733	-0.467615690666376	-0.522312684516893	-0.591874190093077	-0.609227200628639	-0.669658798623892	-0.729934007605701	-0.737443424889096	-0.715390216962597	-0.718621452229335	-0.70794957860272	-0.714134010082563	-0.758878261557475	-0.741368270658588	-0.742478463341607	-0.710011600342142	-0.775248174115853	-0.810792546775182	-0.837301099017368	-0.829585672379092	-0.845071510407423	-0.825565921642081	-0.882539909308174	-0.872711716460756	-0.923553620207447	-0.899286107557964	-0.909540156820525	-0.916550662730782	-0.919877357861216	-0.930536164211945	-0.922061551094789	-0.932404444852387	-0.906944135600896	-0.814828747917556	-0.821142911082731	-0.765047576375252	-0.700869420282408	-0.703027390958426	-0.660417050503033	-0.545683794827908	-0.53343122535192	-0.36285950823417	-0.289609004989656	-0.327222093043186	-0.106728825558027	0.00879394903078847	0.0844019415756047	0.134894053420701	0.222173537322477	0.364145301625221	0.43138720983825	0.696383394959931	0.610927311548779	0.693687975619296	0.742165685710149	0.654813338760916	0.986049733838924	0.895145033514687	0.870889352867279	0.835270821426428	1.00373611433345	1.01366977958314	1.05408112332349	1.14054403091016	1.1847467703082	1.08361332081739	1.2727285792996	1.15272682104284	1.30037777023413	1.11260836551614	1.00526133236489	1.01424083472367	1.10664232559635	0.924632319714404	1.06368304561511	0.907466681273419	0.999827871108612	0.833238089795296	0.730045911547372	0.789124962218362	0.857436230091092	0.817834004561068	0.812073474120602	0.841642857008696	0.659572778454708	0.801224946435767	0.693419433635652	0.702135768098761	0.688736687468603	0.764856330643548	0.798469387755102	0.627368603866559	0.532917027882583	0.694931811477025	0.673513516050844	0.612798812274238	0.725542319619744	0.517818656205322	0.626586178560403	0.521310870310607	0.511498077909721	0.396283840881511	0.420665176885012	0.228799023792914	0.154779524888138	0.139081126203883	-0.0267912678983562	0.0275225496962004	0.0893208754917839	-0.0835668940512913	-0.00964495613339252	-0.0898819804691928	-0.123513257838495	-0.115596194259093	-0.222230001886571	-0.277493062760145	-0.300998033143163	-0.316622588042788	-0.40518219135472	-0.46619510512122	-0.491089282591644	-0.545732560940839	-0.552713363483027	-0.56326923721116	-0.598431556611041	-0.62519337302807	-0.669036913434178	-0.710155834954073	-0.729728363187138	-0.751866324802239	-0.789463002951655	-0.829283709313982	-0.846150142903385	-0.864759526427286	-0.89476806093801	-0.90997129507281	-0.917617151925218	-0.943445583512284	-0.97785506098665	-0.953706481327038	-0.951624180616512	-0.953613879632021	-0.97041901434489	-0.955426648977758	-0.944198757484089	-0.927658808573516	-0.90177075931192	-0.895682984406899	-0.888907875547204	-0.8420831859962	-0.828654614672766	-0.798168335757172	-0.760334169604675	-0.75298059062748	-0.700505898710985	-0.662764789135003	-0.630060984279146	-0.565126409367	-0.49117803428691
0.389584241284563	0.344502336413206	0.342988036967563	0.23017788266764	0.280486598856485	0.259327993817267	0.150488589146852	-0.0224600230467506	-0.134547794527446	-0.13487385859835	-0.179585200288021	-0.244410193075446	-0.290748179494102	-0.408320977776905	-0.388228451502767	-0.434680742422401	-0.406347630835483	-0.352036501036739	-0.363288047843421	-0.336891570537479	-0.285627718357753	-0.401800430473732	-0.355564830302039	-0.356760768673534	-0.391678962580482	-0.459665398598419	-0.560640279190548	-0.5389064147653	-0.509637907578851	-0.598875571810618	-0.626062529660398	-0.682673853550176	-0.697030838664798	-0.739326882285255	-0.801171796054978	-0.811001445603286	-0.878335298285532	-0.869095066909389	-0.901492914436187	-0.905613828939271	-0.922923345699525	-0.941546124467768	-0.886253579943212	-0.878002661860018	-0.813736132549424	-0.806424407088318	-0.759102641783289	-0.735939425229303	-0.723075681545255	-0.617144427308501	-0.663883885906991	-0.56081199811756	-0.552454542603407	-0.510738189315932	-0.415839953664258	-0.287863347661335	-0.0791276227355867	-0.0695536801812494	0.0869045245267026	0.0608998457205863	0.179557927390378	0.317489847279223	0.283256259872316	0.478516441088036	0.59405225258532	0.664245051615319	0.646106254478549	0.731420583689164	0.765943757445722	0.756534542718075	0.894248520019087	1.0638780872206	1.09033497784805	0.916919015793083	0.960497468618769	0.937177170808487	0.90636064145142	0.889862463316613	0.829022532066917	0.86544129447036	0.883617049401827	0.635543399240975	0.789238288045541	0.679721566515898	0.648260020280351	0.683751982579614	0.610288885010943	0.718769083783095	0.727813862213942	0.733037873659219	0.728255601053926	0.673409527818595	0.631390630436433	0.694429164356981	0.530545958415172	0.644013596347861	0.677350932809043	0.665879687725644	0.623851777432964	-0.0118546709444495	0.130151617489712	0.342499728783442	0.52898323249177	0.392046157682129	0.437754450892299	0.302338907590934	0.291164596537461	0.119555983522667	0.0362704239602094	0.0834415047732626	-0.0863144550613072	-0.117229643338326	-0.193402670286752	-0.305814658367737	-0.454695839446094	-0.534167386260183	-0.47120587575217	-0.602344024695132	-0.517293526532657	-0.66131282770309	-0.5597477204496	-0.658470960880123	-0.672192936434192	-0.74545310869041	-0.753223244523573	-0.778729040757386	-0.783499240871619	-0.808852089060417	-0.86769224473751	-0.817250792605525	-0.846935704491129	-0.896788154473006	-0.866129736883642	-0.881577846751119	-0.905768515313841	-0.906748302441102	-0.904982530498094	-0.914816004735845	-0.90587521538756	-0.90913729009699	-0.895650220153194	-0.902463843071869	-0.910533967659559	-0.910890165806603	-0.920950592844731	-0.918100635573527	-0.907093175837458	-0.903897264936496	-0.888889613816246	-0.864196414617635	-0.84296430159276	-0.837058808796195	-0.783796786826022	-0.711920751757517	-0.663000359011047	-0.638321177999016	-0.595315892928665	-0.582596005984646	-0.505155260349301	-0.465877229736337	-0.476316442937191	-0.440981482323622	-0.410054086888578	-0.360045008439258	-0.312633319581397	-0.28724216263354	-0.245141355643691
0.621087678478126	0.662682029120065	0.654205337490842	0.641315065746653	0.606991583151347	0.667473555694283	0.527123296463765	0.459385610418986	0.484524538328338	0.393778476745965	0.273327517738828	0.276592438710049	0.199282188310597	0.199771400441128	0.0528418029874409	0.141385566952607	0.212552627349	0.0531931472524168	0.0842749828079053	0.133547180035834	0.175847162107143	0.139998845014293	0.0299878205697319	-0.0193984521358139	-0.0373691451515316	-0.112271821724228	-0.0824491171127088	-0.175219317834598	-0.202458248975747	-0.27823333060825	-0.358026213349544	-0.392778549747692	-0.444473918398043	-0.511937432259003	-0.505206864542859	-0.564257792026467	-0.6054879121518	-0.696616742354644	-0.746142784766071	-0.759824978965704	-0.815973066649214	-0.840727663292345	-0.833804108545403	-0.891846889576002	-0.883572463754733	-0.838645960709162	-0.862488598282802	-0.862284455825698	-0.887249685430569	-0.867186209821008	-0.835714247390329	-0.837888818764615	-0.784512896634307	-0.730663294497968	-0.622473285301895	-0.594580975404401	-0.555134890189418	-0.464545748332258	-0.355994655367659	-0.198016827862558	-0.0869549280801627	-0.0760639538890551	0.0341874098345814	0.125192554671267	0.259108217940234	0.317286987884127	0.440454109242441	0.425007635541875	0.479363399478078	0.514525731041655	0.651215579335469	0.532363761480134	0.629857324239472	0.57686489687248	0.579774982881901	0.647480715729903	0.447969587798499	0.405809071110456	0.441850966219717	0.510002685998836	0.416626674591158	0.403251078223569	0.466087661380739	0.343901368414848	0.37129641404346	0.453412510251865	0.332019241419371	0.476516617454106	0.464376605583546	0.484911813002598	0.415391826463245	0.463178937138838	0.494166211107401	0.462245986542843	0.479377517784685	0.438263341292158	0.309855834700385	0.412328295486349	0.3961544734473	0.410953648026103	0.257510867796514	0.375828923121846	0.17780252164915	0.0827605888602368	0.0217279022900169	-0.154827746885608	-0.228675151180343	-0.170388550274119	-0.271477036275887	-0.362669109160867	-0.373958603067184	-0.487003167377612	-0.582219776191484	-0.589625302851619	-0.635108405562337	-0.758578007700351	-0.760086240131325	-0.829755682140269	-0.86602965900887	-0.866283466106244	-0.91250458694422	-0.877514701462062	-0.905494758244846	-0.986191375592948	-0.975343159062058	-0.961890168754235	-0.957347037861658	-0.988360539380202	-0.950470535906085	-0.940328970806199	-0.978512624011438	-0.938895081471312	-0.915374014383171	-0.889516338376826	-0.889703374410329	-0.876450114250725	-0.840537403393285	-0.825703276712438	-0.796187420435674	-0.7725644624589	-0.768564595169187	-0.736025927854318	-0.716583733533638	-0.716556095553355	-0.714496361435837	-0.718331450413595	-0.694095602267192	-0.659491557523079	-0.615541122970906	-0.608312534746874	-0.507284450005146	-0.474534621888694	-0.39230827863395	-0.365159458233504	-0.256507348628646	-0.240711852469619	-0.257012886132863	-0.182489133355388	-0.203147797547347	-0.134993461412565	-0.202716096659644	-0.194054430494311	-0.104422472305685	-0.0730548322533102	-0.104889374644362	-0.0547408725983213	-0.0219594672917444
0.813229079141035	0.816120246416407	0.907860821449494	0.950958153435033	0.988688970830998	0.810716215251156	0.937416118507851	0.903923150950209	0.799824390334899	0.738081122745217	0.798429322324717	0.698710803471709	0.691773943675978	0.554821180369446	0.52323991106278	0.509284135447508	0.487013110324471	0.408054374306569	0.396347820490864	0.449495397847965	0.438718807978633	0.42204582284383	0.378949724947671	0.42025064704997	0.363587466364463	0.317397533903811	0.308092820537934	0.20894795109174	0.18924562062001	0.0787295821622217	0.0347804171820126	0.111148310798885	-0.0758098043578903	-0.0690322423508832	-0.117627240162738	-0.231317636955187	-0.33235341484346	-0.326728141711816	-0.403485504994507	-0.521168654532356	-0.560797325915154	-0.644550286954071	-0.697253215774811	-0.710356336723218	-0.798799893559597	-0.777363973205992	-0.869658409932137	-0.875834637652293	-0.858771557953722	-0.893574615968249	-0.892822282192881	-0.957452738898491	-0.908493109745743	-0.888956636984631	-0.912492962311754	-0.767316546011226	-0.722806322324201	-0.703246604624961	-0.534334929539268	-0.533915156305009	-0.460782469012283	-0.404274976542694	-0.29222600774736	-0.22321091641662	-0.124688518653955	-0.141977607319157	-0.0889319698726124	-0.0149608173299447	-0.0487088187047052	0.00919426052737529	0.0233769955820461	-0.0640452292884417	0.011783541985573	-0.0503528743177355	-0.00692909021059284	-0.00452743677611681	-0.0304290309725092	0.0309640561111316	-0.00439502062533081	0.0173384518218779	0.0413261648575106	0.035643673548329	0.117339189815674	0.0720442472597111	0.0194920293896363	0.0353063364868388	0.137271404663193	0.0523190729117653	0.0975329563582256	0.107067276675535	0.167244557676992	0.0772710125233398	0.159258043286873	0.0831941850257063	0	0.0458648045200218	0.100131139069117	0.0782914293563659	0.0300222139978605	-0.0695570987267679	-0.0477870439125315	-0.138942503594182	-0.222429297235287	-0.306147643206126	-0.418460758382457	-0.432967650370286	-0.50907039509039	-0.595238080906232	-0.621092248803734	-0.703430046122025	-0.657671193644141	-0.653429398049874	-0.803609885167102	-0.867699871546707	-0.936361697450474	-0.89689705866175	-0.960634577738231	-1.01956677711919	-0.942654959215582	-0.985329278164293	-0.938223079435687	-1.04386268787944	-1.02696886759369	-0.97347747904297	-0.906874803062479	-0.896430500299008	-0.870791035224311	-0.82793871030875	-0.831801904179383	-0.79981843691857	-0.758809401082489	-0.758037767672358	-0.740283861193859	-0.734184346311122	-0.699205898780101	-0.644024742814315	-0.598957449060803	-0.542082552303177	-0.48274833415095	-0.507355376377623	-0.430785428465552	-0.37194776225058	-0.365206131331557	-0.29515258155781	-0.313815619689483	-0.277785933104147	-0.180560789866428	-0.177831841579619	-0.172634622835523	-0.0641549192076226	-0.0481318081241076	-0.0326057495568614	-0.0253311529215307	0.101902857410277	0.055005672752519	0.0196149667862228	0.0268500930220344	0.0114416065455376	0.069442304366956	0.0971613455201084	0.0798798904926409	0.194380079215904	0.193383447626745	0.346873450029944	0.305943471519124	0.44951378537161	0.401101090468984
0.912698089658255	0.930330477354012	1.04155841169471	1.09743584654488	1.02511015044931	1.06594356892223	1.04359346535128	1.06052966488347	0.937531699973337	0.898482778776577	0.870295805158574	0.873031476037205	0.94465302181996	0.934365422054589	0.685724203319194	0.79876305038491	0.675527305976413	0.747447097590008	0.655595760645688	0.649851862212804	0.659203767306065	0.626961937110928	0.695297807833864	0.682863875401031	0.740371680314018	0.782388697439072	0.554250334171056	0.614297352662883	0.558362415466506	0.60817870234359	0.594727068311448	0.511702063691458	0.434346586609732	0.302361676186113	0.275438482906516	0.215322168769582	0.0744373842328344	-0.0253637413587535	-0.143721418248829	-0.222092939407633	-0.276833506714067	-0.432239082528819	-0.463753985402937	-0.560975422606064	-0.580813223280339	-0.653563567911789	-0.713531988835314	-0.748666769385939	-0.769378684003645	-0.81083795536913	-0.783869759494029	-0.914660596853543	-0.85988578937723	-0.899141934397072	-0.903889431346834	-0.874329993975948	-0.909473546405505	-0.812408150378319	-0.801023198972635	-0.763870880581972	-0.72012708461946	-0.701127046855234	-0.695410478692307	-0.658154077729581	-0.622448400274612	-0.611044426678856	-0.502707789014825	-0.448026851671827	-0.574290627782278	-0.511425967465909	-0.519860141367986	-0.512827729241335	-0.536564732821904	-0.462996007967325	-0.406545301164335	-0.319768238706959	-0.374870578080701	-0.358438265302719	-0.341656917371817	-0.351595645842603	-0.389035034862696	-0.348637954793751	-0.296679340497825	-0.360480574493451	-0.282014474349616	-0.222007884876804	-0.223289632584118	-0.292470157628857	-0.215452538671041	-0.199227182017029	-0.213959908054438	-0.324008379684233	-0.300433327345414	-0.340675514021965	-0.305323396301647	-0.333701794669041	-0.429403869094439	-0.354669660105635	-0.352742620080056	-0.403299124342913	-0.404376690491057	-0.423735726156668	-0.515217391304348	-0.563658564210864	-0.613981006383914	-0.67960987422597	-0.709304368487351	-0.705848956091292	-0.805935243009672	-0.830471644171087	-0.935337367361857	-0.943246918646532	-0.819167834331514	-0.944005064714795	-0.958341533701653	-0.879034564717441	-0.927532768286617	-0.95769026516996	-0.919751552831317	-0.832559668208781	-0.792467595117568	-0.780854251814488	-0.74849548731885	-0.77567175188134	-0.704664745440906	-0.699821152670511	-0.604802191194945	-0.551325655399319	-0.54732111999701	-0.496609893454167	-0.378582897067299	-0.381757187485906	-0.294692655553146	-0.271268514709772	-0.252824948423716	-0.232236858440393	-0.108712065258518	-0.131555461485314	-0.0342064914163647	0.0240800557435314	0.0508438967561015	0.100168472125802	0.105045146287778	0.0913844773861917	0.0980838228469162	0.159862414025181	0.198994172260729	0.250958042871911	0.256114627730198	0.227308228132868	0.316176055011252	0.31525756938057	0.368367194319059	0.33381437262794	0.494374835714365	0.393339626046594	0.424227098676445	0.450917370061047	0.476522118067082	0.489114375341536	0.549811027156881	0.568483601923513	0.608161923331732	0.607845951164319	0.621724940586773	0.617119163083986	0.674000274929394
0.587944735792131	0.735537991461147	0.814739423705114	0.836743362234761	0.942503708131344	0.839224408534407	0.983250993474332	0.999756254782179	0.959905966369354	0.951850693678829	0.918502447079474	0.85124115244242	0.949391060341021	1.01839793295461	1.07069877144496	0.91269478506697	0.920287051568271	0.910187961901855	0.875970101322285	0.893030637905607	0.868242216709049	0.800503942438258	0.930269013184803	0.883883476483184	1.20102040021518	1.05250311038988	0.920939860045876	0.792106922495684	1.01839148274188	0.860749396008901	0.829603878634849	0.721021944628542	0.493225967524681	0.619160551999331	0.554778175509601	0.382154140577082	0.374597375005221	0.173427798463029	0.16845267727548	-0.0168368184535372	-0.0634466208774166	-0.0479827371538854	-0.130563093539283	-0.256516747650971	-0.18013952142608	-0.308473380631564	-0.404711500840421	-0.435679964496588	-0.50079188013047	-0.529411764705882	-0.655628874094861	-0.788075354727283	-0.754596922408759	-0.868114496643933	-0.834882885882526	-0.897600166504981	-0.917826675140983	-0.933339654753512	-0.913986466506512	-0.937139482217945	-0.914170024445211	-0.881950374048639	-0.873055942889514	-0.877143001432059	-0.876169774214085	-0.847671445096787	-0.850555083730891	-0.839363821846735	-0.813595043356028	-0.812077963226884	-0.806801509866797	-0.775675815576998	-0.753041478574307	-0.694762622556763	-0.719174876097511	-0.622919016225379	-0.697115384615385	-0.669582531568211	-0.630807319548636	-0.688672089316491	-0.649928126384289	-0.660459583555038	-0.676930212691506	-0.666133261185215	-0.633187538801416	-0.653685566155769	-0.623920738272621	-0.62811221906786	-0.654776161806571	-0.644581952444317	-0.623157628756549	-0.610509285427144	-0.588281105813548	-0.652219667888913	-0.601993891693748	-0.609582432128569	-0.61949600660201	-0.641401599152989	-0.580087170330473	-0.619615888930322	-0.626039567903315	-0.649422743353627	-0.648762692376506	-0.724779771005617	-0.825906070029497	-0.868748030401942	-0.841244499353373	-1.03754460191321	-0.906768030352617	-0.969396938111538	-0.982269503546099	-0.841372416103045	-0.846766482579826	-0.86554120572714	-0.797187540162543	-0.76322732059931	-0.623400097415406	-0.662273688595915	-0.616525696682333	-0.547196034756673	-0.507906229561853	-0.504883241077487	-0.451667426205998	-0.361111111111111	-0.422949853867546	-0.325831582016142	-0.296809879959622	-0.0848774837637097	-0.132961112099352	0.0133030172891269	0.124435663032084	0.244218311275397	0.176491865513055	0.321422495066413	0.393393123117968	0.357993917871262	0.430820218427665	0.473975628407321	0.408229892199338	0.498074745555408	0.463833019657051	0.518404932547009	0.464788631828483	0.553476837126521	0.381805436493514	0.517914707713774	0.657051050268911	0.628141520629617	0.744056511473669	0.746794991411515	0.74789179351724	0.622784159704915	0.923446813745927	0.811141302247507	0.788046775311972	0.877039115474892	0.830662386291808	0.86414472601126	0.840840840840841	0.766650294152861	0.772597795975208	0.69848891124571	0.814349438658429	0.631791956422509	0.664043566960252	0.548295186727422	0.677326843431524
0.321020130693102	0.43361002270494	0.396614380473224	0.436013971793852	0.561894835758092	0.557386103030243	0.636425496623814	0.710498812070487	0.720514063395417	0.788759968563527	0.740365797196734	0.851675944484999	0.904028791143598	0.915541285191211	0.930714160554659	1.02629454422444	0.820133418109444	0.990077352814901	0.894018709501752	0.938110484991657	1.05994225868323	0.973163173056375	0.971521970040619	1.1585554152358	0.96355502073146	1.02774146414183	0.921225658718658	1.03943939277999	1.04264537355709	0.882974285369842	0.990515452025158	0.975213232985326	0.839646636323072	0.646737622980929	0.785631974281671	0.583819381677703	0.551323322769982	0.658710353339508	0.456502181174961	0.360822999149134	0.316303611129633	0.242575816790972	0.208690428667663	0.186084299184717	0.193823572302889	0.126891814420985	0.116883116883117	-0.0364438258305318	-0.100832548454124	-0.224704769140061	-0.314216739091694	-0.395294937324171	-0.495888080053032	-0.565085511945756	-0.577788675190816	-0.686770717338543	-0.781317637764726	-0.797039954023822	-0.805216620269348	-0.800927199421092	-0.850648298705104	-0.868144772699025	-0.924119025664048	-0.904187375834897	-0.932042080071705	-0.897067888107909	-0.942712785326528	-0.912961487275711	-0.918324684331194	-0.868937002248844	-0.983586224214795	-0.915281224653061	-0.902948124376653	-0.951318529433988	-0.858520327553612	-0.904869637163446	-0.914369500309895	-0.870642071610187	-0.896559866547114	-0.916759679225293	-0.921651443622964	-0.874382899275515	-0.904515733985531	-0.877514701462062	-0.86252788474395	-0.87107975660067	-0.839560328210722	-0.793206591727127	-0.808739017772757	-0.779981881706935	-0.776350956718369	-0.750148391565929	-0.750576633139563	-0.715665174399337	-0.740551420943385	-0.756037535926897	-0.779442134989688	-0.791521335212378	-0.798785701686073	-0.733149464993894	-0.760955523551495	-0.710159521364724	-0.74915165787575	-0.84172884392453	-0.790063250026841	-0.856483742236572	-0.859227698510541	-0.805024724142463	-0.754099198095705	-0.78047460249263	-0.707883263927188	-0.62044208831154	-0.653143510286694	-0.587058294730289	-0.542614435283945	-0.508912252496048	-0.454704840787314	-0.462831437327352	-0.264024908433236	-0.232737334062816	-0.151428744162886	-0.0834128119716499	0.158486304964915	0.197065694285381	0.130353714768812	0.21766702961939	0.220513782319452	0.2513655015801	0.277735671822915	0.415363334864121	0.550001245408887	0.615530303030303	0.715623654570154	0.632997359820279	0.835013596549193	0.944936214560791	0.765752669037486	0.918376023851688	0.926507909454319	0.82675718189851	0.890933282824607	0.942169686505124	0.925038162222642	0.997678222241301	0.923617286266895	0.969739843034644	1.07963836779123	0.903461411633327	0.951736706375127	1.14746421986507	1.02142110306726	1.12071168173849	1.04792928705837	1.04718377906588	1.13703813924973	1.01898105831284	1.04909121828807	0.992367704173751	0.77490197327474	0.884453872977476	0.772302798715132	0.789759308051896	0.667626527216497	0.729744513517296	0.621027775367986	0.626897213834415	0.474121557128188
-0.108222085842927	-0.0222516119953809	0.115715268117467	0.0774489480882949	0.115317711211298	0.227700809674811	0.180054587321427	0.307186413566226	0.420596031432595	0.485511658590431	0.516983056468167	0.598691187278175	0.58661778388804	0.607636268729487	0.625125151197429	0.702647261007024	0.78473929783844	0.714540841694931	0.798676219042399	0.769248106477174	0.955819707727191	0.730298709037251	0.829553466463937	0.865006269003846	0.99733840548903	0.996821239468774	0.963778697630595	1.0475186419675	0.924360805073535	1.03088918037922	0.948289692914329	0.871188553535686	1.06926804768665	0.850231969177767	0.846210124058432	0.767569315816634	0.753033449412277	0.692805599292344	0.659004279065014	0.580328594329501	0.564098163830553	0.590083374742878	0.484291656392563	0.416734500068283	0.370678563451675	0.281374392779768	0.438572512357818	0.137638881121995	0.142280597160842	0.0284772028723091	0.0263342581191294	-0.173079054487377	-0.13966974371376	-0.178032433194455	-0.293087106199137	-0.379031373602404	-0.472701845662589	-0.537104703771639	-0.60168125499185	-0.546934580464289	-0.694982216644637	-0.775174665205676	-0.804845951035429	-0.887425511500283	-0.89402707487667	-0.860942754467792	-0.892023834737128	-0.969966806527669	-0.909086517336779	-0.917865139927615	-0.949369429329007	-0.973346669209965	-0.938667971636196	-0.960504142405289	-0.940339334545875	-0.948408522948736	-0.936575214376244	-0.960202211925089	-0.944856547819424	-0.987267201471613	-0.96591959955091	-0.948530261302299	-0.953661206597866	-0.917694275894322	-0.906868932917716	-0.903340322842064	-0.891558184059834	-0.903197639290109	-0.875464795968368	-0.87774155157867	-0.882200460781976	-0.843140447523047	-0.829552634129854	-0.832864531720031	-0.847773484836385	-0.886479321944564	-0.860903584197553	-0.865872887531984	-0.838293243626615	-0.84253104573274	-0.801914239444529	-0.825608434791545	-0.893776394142583	-0.748794488097818	-0.873115767096683	-0.886471720607573	-0.703833282324853	-0.641201766021651	-0.571507746461165	-0.552657094637709	-0.51500869855644	-0.349366793207099	-0.328351933183769	-0.222778411022328	-0.141743868300937	-0.100195886573624	-0.011277677488692	0.102821895677106	0.0685923331006659	0.219508854850448	0.219363480292205	0.425532248173495	0.485492867927207	0.531348261352917	0.570240249365451	0.477670403190848	0.592639008389858	0.623295561640572	0.883069954794796	0.881486050593623	0.963998824295947	0.980252053083806	1.01075540094597	1.04006654629906	1.13336445100695	1.18595995357487	1.01416563786787	1.19079268202538	1.21773265466549	1.25698418033622	1.27725001165137	1.19189437870907	1.11766205097244	1.27862287669282	1.10071972288908	1.24113688283942	1.12077222127221	1.22690243882047	1.19062404263478	1.13762221207554	1.0915379022829	1.14250183042362	1.13042528896319	0.970645271305517	0.910176043170761	0.911892611499698	0.839860962416972	0.806324209086351	0.6780828280007	0.612689087558386	0.605496982586267	0.506784138090967	0.48239718142662	0.489226618519911	0.363469955548122	0.423544366635273	0.286802450537909
-0.439937820516832	-0.364104553474296	-0.309237080597494	-0.284805608446545	-0.250607677220647	-0.232514593134674	-0.180512034559056	-0.110073860593413	-0.00896662307224681	0.0884824805193581	0.0638273794260018	0.153872680492028	0.215169812081849	0.263963444649979	0.303174425033664	0.44136172913576	0.45029576277565	0.461070451031991	0.407399257256859	0.492891216680365	0.508362216197411	0.631202663432059	0.685886001709479	0.800902264852099	0.655967531438867	0.738052198819695	0.840410003228191	0.838232578173623	0.750185527135223	0.869529129302558	0.958918655681026	0.900477394176021	0.874468744050948	0.904565112571065	0.752644662798659	0.804860695312789	0.754690790758157	0.723665775784221	0.796024691628788	0.603122387046455	0.636709118328298	0.501963917317971	0.49109091707593	0.518180623158605	0.582035593498169	0.569202528161859	0.550595238095238	0.503700970502595	0.569052600097745	0.497496519654163	0.297764633320327	0.257793812977827	0.319288909817486	0.254952016302238	0.226427842419246	0.108323721701118	-0.0918037721258739	-0.0782910961476653	-0.211779362400755	-0.351034009436942	-0.298327721966859	-0.43044767688435	-0.46997407855941	-0.54108048986703	-0.579962009275944	-0.690209308028289	-0.698878568698157	-0.734089595506678	-0.761103524763152	-0.779795674331612	-0.849550403571219	-0.808162194210862	-0.803384031321157	-0.815639640488197	-0.833968202001929	-0.817736515705726	-0.825125206886534	-0.870005975114512	-0.889247943355454	-0.851934206146235	-0.849289481049245	-0.833101350783672	-0.831502568161565	-0.823357196645465	-0.83862850544646	-0.799190516831173	-0.792095012831746	-0.779757787265272	-0.820855614973262	-0.809345613802067	-0.834427449899785	-0.805866520846256	-0.804830575927318	-0.830593860949368	-0.825319735047046	-0.796779689730604	-0.773882409900836	-0.844959032780447	-0.811456895928906	-0.751810109756424	-0.758689217835954	-0.731466992311038	-0.807825575000206	-0.643263639385981	-0.704297140371066	-0.444261658319319	-0.538903555462718	-0.467879829107117	-0.42202673306537	-0.0706578246842113	0.0221138898701738	-0.038880789567987	-0.00605449349620604	0.196823354323692	0.31954109800488	0.213896315973249	0.410383867147477	0.481007069132753	0.377789930007044	0.489637354861133	0.553117894623952	0.610644467605402	0.637205336777527	0.733796216829727	0.795805189527851	0.851236454151431	0.912215091933111	0.945487228385289	1.14566329268194	1.1080421409209	1.16417437998589	1.26988320477587	1.28408621733934	1.39025790217557	1.43747553882269	1.47109667436742	1.35991729865459	1.25699453716302	1.33331358595171	1.30852066379613	1.44479029224628	1.30170231445419	1.32308323455653	1.11656756426317	1.02072843770301	1.11990805361543	1.12681618414192	1.02101970023878	1.10427674114104	0.859219101991522	0.88291981330328	0.783832323966861	0.809137176439836	0.812760286468092	0.654202065717089	0.733808839872765	0.654250790899362	0.624986054937537	0.507272454502134	0.456917802284734	0.4069640111614	0.281772910611298	0.21872060737092	0.154675016538163	0.0185454075603082	0.0579962951336845	0.1087456017545
-0.70600960085614	-0.659494511881188	-0.705360117058543	-0.652794860781207	-0.608218768150137	-0.593105599960861	-0.558113489306887	-0.492569938867493	-0.423778348525497	-0.339199976194607	-0.31398966212051	-0.280131276369675	-0.268686039466889	-0.171828332770275	-0.219047353271672	-0.112779866313159	-0.0613391608304315	0.0124611196569807	0.0386178861788618	0.137010017693894	0.185301617160343	0.116096080627648	0.248589892927891	0.31468960126906	0.30588692055491	0.246070620448716	0.354006671444043	0.493478013215045	0.583211843519804	0.573123933705071	0.727139361882649	0.514978925661478	0.60016262446443	0.715143042914305	0.613562594437649	0.672112743010123	0.780213368997413	0.60817350471391	0.745866606607982	0.708177012955317	0.691300980213894	0.654881653108364	0.659003576838331	0.656926428359805	0.637990704316359	0.671110107359541	0.6875	0.779085821108391	0.727675153331371	0.636501478154556	0.623333577244729	0.66220055399679	0.590839156700797	0.679779684722234	0.463600216831108	0.449659226237801	0.264707391243332	0.236261353628564	0.145885292176867	0.162683489571669	-0.0504427968483093	0.0822086753889433	-0.12043808454169	-0.187020168921791	-0.22215409333602	-0.340659057343825	-0.388255325291486	-0.468349710609433	-0.474347394459915	-0.507534678759342	-0.567575247891381	-0.551303054397091	-0.526521740392572	-0.503004486573941	-0.547129661816997	-0.532028340548864	-0.545247305945549	-0.568178779187844	-0.603294044766336	-0.546869232268982	-0.556683890017502	-0.597143648735084	-0.517603604972225	-0.560947409458936	-0.586831952769426	-0.579179239269836	-0.633838253120326	-0.646999488582996	-0.712542367306883	-0.57941674602288	-0.616129963698531	-0.620682100053027	-0.635959582313322	-0.552023007031899	-0.587387942678376	-0.644263188373111	-0.555755353790675	-0.588852904185454	-0.539319371630006	-0.481678222143025	-0.398313753407846	-0.307923006065262	-0.414142429831544	-0.260128022495425	-0.247392227043255	-0.150437033787775	-0.0668004013380169	0.0964645897834385	0.210244407462785	0.133668980036005	0.127340358662391	0.268826549849049	0.365829489849941	0.429897837026166	0.56360383420892	0.374834340039188	0.533616508964732	0.614725182223082	0.455679897949834	0.606630283934438	0.60760021751955	0.530726948570225	0.926375644447393	0.733111450658126	0.953466458809937	0.933450835695323	0.931544463352897	1.12241908244613	1.17708742756783	1.15737024769608	1.30746700094631	1.33430984974241	1.39876831356414	1.4411359485835	1.32080141105734	1.26174366267975	1.21834779253011	1.35828096142176	1.22195544157731	1.11635382465165	1.18547125744441	1.16708183290601	1.00655876933407	1.06648077159657	0.911414651296011	0.859326971154495	0.876646123588667	0.854480224741841	0.590568600445043	0.697628633682154	0.544037460582886	0.480252829727864	0.300929013490354	0.377854327451589	0.302565230045541	0.261851106354996	0.202266229101808	0.206856371995827	0.156408227797623	0.0767344240898893	-0.0414157683281291	-0.108028985880511	-0.143878460954722	-0.172810535641404	-0.222033401049332	-0.287413380466753	-0.361892362401001
-0.908796713764406	-0.947457610869857	-0.922170679458058	-0.876424260404483	-0.885983307154519	-0.841340186354747	-0.829781906102987	-0.7694859843605	-0.730578576510903	-0.727913878267991	-0.678800139786163	-0.622036607481576	-0.547102477079267	-0.576415120605602	-0.472766148576967	-0.448633399068083	-0.42591738029505	-0.408132039438682	-0.35890200382128	-0.257019339853913	-0.228900950936641	-0.193502142195819	-0.0644378865179938	-0.036961686937033	-0.0637364212784066	-0.0724862984259291	0.0448096432762596	0.14652829841814	0.188256774185738	0.165406386008041	0.283291709854202	0.275322347510043	0.423384598293666	0.318556321101032	0.256787687281159	0.335396924353961	0.3277691539206	0.33803365858254	0.432703377993886	0.381592986763606	0.52478357140599	0.631111735845078	0.602550298516049	0.559413239953182	0.67795917813306	0.7093248888634	0.871798190575904	0.795856228422608	1.0179713874328	0.915829999915153	0.803389645328241	0.774890178449202	0.832601422770203	0.826674049743357	0.813705981604132	0.847041228322944	0.761907846409772	0.476675011628693	0.558533885723076	0.414926003512074	0.380474244175594	0.339176392352924	0.24716168183349	0.176853258466798	0.16771729437453	0.0062925862890183	0.0500473260872631	-0.0259847413317318	-0.0798408269354977	-0.173002186961537	-0.169621655518285	-0.183099880032243	-0.217902286256124	-0.166391883232148	-0.0883067408100824	-0.106624495019092	-0.144774150349655	-0.161231053239869	-0.109105562681504	-0.196172653600022	-0.227943172750217	-0.30187377150906	-0.348946376833207	-0.404303044221937	-0.388231412799066	-0.443928003252861	-0.387413584834458	-0.431067859680221	-0.417499087119166	-0.461755528068548	-0.402441857609934	-0.469220401554429	-0.298293088137721	-0.224232062651948	-0.255917074376113	-0.16944363213741	-0.0304651592499683	0.00769572371247118	0.0427095826893851	-0.0174280220395836	0.088652272833069	0.117022998604141	0.18508786777364	0.333333333333333	0.211500689015619	0.441261304060914	0.316327218831223	0.478494938562712	0.405918638593057	0.438823159341221	0.571043174088292	0.290752770155269	0.62446794774067	0.468743025916876	0.53290097723371	0.550930130354565	0.623350339973075	0.61391424446647	0.55917678199987	0.633331539762255	0.65296110830219	0.73917986715443	0.770275489379532	0.816011029675102	0.916552119412124	0.789186159329592	1.02502793191629	0.901636638412034	1.15331814222947	1.09628359956241	0.998533782490793	1.1474529315351	1.02551020408163	0.879145933537085	1.17498938476207	1.07104785107559	0.83097918886441	0.921916308711235	0.72166077883529	0.649398224713587	0.772046455845956	0.748331573279367	0.607810891315704	0.628895689652954	0.363484597028767	0.350630116100863	0.259641056322934	0.211250103972721	0.199165488961794	0.159234269846516	0.0609809948043459	0.01650676916332	-0.0827152214200086	-0.0993479714757476	-0.0749640367483021	-0.155933580951067	-0.203479756883377	-0.160806050441474	-0.276393905775223	-0.274110583564112	-0.373722558360416	-0.507199465449342	-0.505181485540923	-0.576975635792062	-0.630005040060481	-0.66860092000663	-0.750910950183557
-0.898832080110465	-0.96767716493374	-0.960435350782554	-0.926362283358319	-0.979923907786673	-0.948817063569692	-0.927797859470877	-0.918075872572738	-0.912827333534039	-0.897164606619599	-0.85858029376752	-0.817397552888065	-0.810197978908441	-0.775398114535266	-0.725568584841146	-0.709982426617611	-0.685469257614382	-0.656372633497998	-0.61398801366924	-0.600124986981879	-0.501614592482288	-0.446635466822177	-0.503611727736057	-0.457439267299537	-0.441280302015944	-0.465788035526108	-0.388885106699349	-0.33867885384263	-0.237820466633941	-0.197142032993153	-0.160714552354792	-0.149504064792366	-0.125679307311925	-0.0409891147364971	-0.0714537179075862	-0.106558453460672	0.122653412708831	0.238557696241581	0.113803429311344	0.342477321628645	0.403517736029127	0.450243170336904	0.313154227680463	0.585672623878092	0.52993942252276	0.708872343937891	0.783084660687549	0.928023664905187	1.03201360617646	0.862382754428444	1.06739901599199	1.03806849817175	0.921290799729177	0.734074489455707	0.898187309338056	1.00922144662846	0.939149475251389	1.01766333291289	0.87125385187032	0.716285688283624	0.74174577821641	0.651222461512837	0.675973286313182	0.673856895322321	0.562932103139947	0.51548972430365	0.382577132934435	0.548200859561504	0.389593920827841	0.323074671085115	0.318863575432257	0.260141073412221	0.314170312657297	0.210795990941602	0.191863213064863	0.243114469833464	0.192113975222786	0.209946930262407	0.10493027539419	0.0800445131266827	-0.00405360252742261	-0.0488808813348559	-0.0847221881061859	-0.0787282543229502	-0.069641999360554	-0.071223754430683	-0.0320201576975303	0.0174731919348825	-0.0160467551863468	-0.100027066135556	0.00703075652549643	0.0659925854896182	0.194569121026803	0.172112742782056	0.350813938523218	0.358428543452172	0.512692103290357	0.677700602411475	0.527973670769128	0.45079222061909	0.469533928033974	0.488704241527304	0.510031541079998	0.53587454122161	0.623168573154958	0.629714694413177	0.486893390723706	0.683704957862377	0.61185648844553	0.622274160551483	0.350986286329499	0.586389637495147	0.439927486679559	0.700285889331911	0.544929298095518	0.706135645422027	0.683491439909746	0.669769870134225	0.702609758200816	0.561598760305175	0.526659144012942	0.686383051307135	0.644678275358985	0.814592190093401	0.576881450379719	0.661299880111269	0.716614745307313	0.708288246974828	0.470521484868636	0.655789237338891	0.657349722600613	0.334719743826992	0.541316894312855	0.408450915934493	0.562865875330647	0.431228292846548	0.383374238116769	0.367499238193277	0.202546920814147	0.232633291625886	0.096585213247993	0.120793113320429	0.116526324534084	0.0572832191107083	-0.0484581571266545	-0.0930851945030417	-0.0904123162018368	-0.114301331340431	-0.196151324244931	-0.213860327955064	-0.348893142147446	-0.415665705993385	-0.482456934909084	-0.492175109053033	-0.538779859864313	-0.573950781163677	-0.582239992217621	-0.605990165157454	-0.657938357965914	-0.707696716522403	-0.766469300645049	-0.787376621636872	-0.840752273772844	-0.860645353621586	-0.853827880673998	-0.894799856753595	-0.901874696193039
-0.794920155753177	-0.826159598709403	-0.825990734428375	-0.889456734828924	-0.921279079218445	-0.907189215332398	-0.945108018517813	-0.938674507499371	-0.9486081041933	-0.962621086285744	-0.936091365195084	-0.94983374656402	-0.920904630391324	-0.910488890940005	-0.901140328763532	-0.882851833260251	-0.867105140213479	-0.820906110161944	-0.85759928881237	-0.823119405479434	-0.832218996163099	-0.807376667406095	-0.803291155892482	-0.807964737809677	-0.792843303979909	-0.719464378985501	-0.679494263117175	-0.675260487720894	-0.59097692962017	-0.532673945343624	-0.530858818415757	-0.503283334683092	-0.490653381462658	-0.41579487189487	-0.396086428964741	-0.328320940977445	-0.315147964760319	-0.188599143134905	-0.158505739577178	-0.026947074027651	0.11143742932065	0.102277530049375	0.246667824363706	0.394633949193444	0.414754544213671	0.556104252534291	0.45191404381538	0.614059415298912	0.716810165734312	0.734463292580442	0.898119602155924	0.879249507863937	0.84080999159032	0.986975920055057	0.975837333888367	1.13725987198193	0.844097150806707	0.890547411952878	0.871063219627796	1.02080542012453	1.05388491450045	0.847663460611437	0.964155698132502	0.916409757928069	0.769691593085083	0.80360412345254	0.802626825293305	0.607938362921526	0.637070433799092	0.540811520547289	0.657304939517535	0.698199286964819	0.557241619766068	0.545647853400428	0.410743627407559	0.535239745181006	0.404271411491908	0.359090155299143	0.352669350819993	0.352793741934809	0.263152442908287	0.512307932688921	0.456908574792955	0.398492529787318	0.344310021282702	0.502974881854238	0.564249543284946	0.463024853803016	0.429381381762549	0.333485716283982	0.665012963965547	0.561386025436257	0.53802623105397	0.635726758329673	0.814575637004801	0.949355716407857	0.885735412315875	0.850058829636365	0.68482997360652	0.826797971216541	0.705400263453623	0.656482693431661	0.781678214739779	0.636866707244138	0.775946443042268	0.572919247947928	0.721920169167031	0.752096274485096	0.979157893926316	0.644830148994781	0.681401574467961	0.456244510525552	0.745799524816778	0.730557934879155	0.57452425971407	0.601191749906313	0.66930097930974	0.653711044343296	0.43507650395254	0.369748665043543	0.348807848164514	0.341024146292356	0.338245814971472	0.47245662113636	0.34008706223561	0.130663715183356	0.118988815576979	0.0318261710242503	-0.00957065617902543	-0.123351081747088	-0.12240180103942	-0.096869441004664	-0.12400408446645	-0.114546052273836	-0.174407369596582	-0.182067642734048	-0.158169915335383	-0.176636816580665	-0.163215032661899	-0.188028940629162	-0.282248932512849	-0.282762545423321	-0.349864048013442	-0.415424918086948	-0.462884064208209	-0.4792777763202	-0.483438297123709	-0.541988503819235	-0.606062435420729	-0.641003696644212	-0.708779136750967	-0.753414129308408	-0.787172886015298	-0.824482300874824	-0.872048472957799	-0.890713063012261	-0.864590228123432	-0.86634993006899	-0.901448489380241	-0.909646968896221	-0.934727309051199	-0.932649473868118	-0.948079995723133	-0.949999086890974	-0.931330235790415	-0.906446732879773	-0.931221907690464
-0.449283511248837	-0.537942984664809	-0.543439006015885	-0.60982635380575	-0.689746509970056	-0.725608731646913	-0.764709249076838	-0.7999750661008	-0.827754235676848	-0.855458126071329	-0.866541108186096	-0.887233760902995	-0.892203111943619	-0.896528120879044	-0.915266910130188	-0.915197143984278	-0.850439236832469	-0.91848989120258	-0.930341802791663	-0.937843613187758	-0.890641492895525	-0.915010495938707	-0.921576465717467	-0.877391292703615	-0.889456187887883	-0.882453222614661	-0.872022911169334	-0.84880963127215	-0.797417517497766	-0.740057555319304	-0.790503542491463	-0.727097404011756	-0.6483355481931	-0.695897452000285	-0.676108586750635	-0.642364054837573	-0.538409369821866	-0.487370523162341	-0.481707317073171	-0.375624113212674	-0.279513008991207	-0.131725465167203	0.164864421115561	-0.00754464550354321	0.019567111313017	0.268035913803606	0.393705537223571	0.433066838630806	0.439733324269442	0.552096646009414	0.791435188018092	0.692885336899324	0.645253410487867	0.770821472711932	1.02203384510031	0.907568247694686	1.08341010831187	0.907649123897454	0.926138667860672	1.05363295725399	1.06577277219337	0.956357115520069	0.979863710097199	1.00727870503173	0.789473718337237	0.926940929424427	0.781729766268723	0.773172802452948	0.819584988900404	0.928209507614297	0.895266022499757	0.769615928453915	0.663158038252707	0.62376604506254	0.746919904850778	0.600281596045268	0.779582435518355	0.68652048159978	0.733811015053934	0.626514834642072	0.799752643027064	0.852670551167056	0.713759284835692	0.697191344199651	0.746590969703052	0.752910157989744	0.584813661803029	0.787612965199917	0.843085300591864	0.786780143654894	0.811454657552675	0.917401020382255	0.884785319676377	0.844486328389447	0.882421442453516	0.882470231338606	1.01584618225849	1.13198823413334	1.17605843241626	1.1283432465978	1.22848800290346	1.14207426365074	1.01234614658075	0.830662386291808	1.08295677172479	1.16336277453199	1.07155916732885	1.08949791031813	0.972687415140321	0.636983647131603	0.676022628646281	0.636220148295781	0.591486465794393	0.5626758636904	0.5235876963018	0.568454946008059	0.203349744924249	0.255134778654368	0.0451912238501059	-0.101942948717472	0.0213185212540271	-0.255168743164285	-0.207716645253465	-0.188509570523324	-0.162897595242	-0.524787536450635	-0.5975172093118	-0.554641432498572	-0.644992732517197	-0.650387753150018	-0.698541316978153	-0.534830443235519	-0.641409542604003	-0.562063016684077	-0.542991984140001	-0.528837854626772	-0.547734955448907	-0.543357045661839	-0.61382765369428	-0.62410453751147	-0.663655545831867	-0.666078003040758	-0.707742977057959	-0.765290301606208	-0.756990616728129	-0.806533999775833	-0.845069741261071	-0.865221504728997	-0.884290171783085	-0.90260406230619	-0.913006743579151	-0.914147231381559	-0.914064877970706	-0.937127170055732	-0.93524499779619	-0.970965496383894	-0.927032783887942	-0.939829297456983	-0.937844793964272	-0.910678067176317	-0.881717418188125	-0.88154316132647	-0.884853534090777	-0.83129159782463	-0.812270776125319	-0.733945527209069	-0.679010101030175
-0.0774557152027508	-0.128153648657514	-0.168531148339107	-0.309693465120938	-0.443227446073591	-0.449132631428663	-0.523204564926355	-0.560557167930992	-0.577380952380952	-0.662377880823129	-0.700124632779408	-0.718407929161875	-0.773075684372881	-0.76031155828547	-0.777030634321764	-0.82481061852919	-0.795060270939669	-0.818452854674115	-0.799908946886001	-0.824439632272962	-0.895405327368624	-0.856812105497456	-0.876938281698884	-0.860933551007311	-0.863938738356459	-0.873837682258884	-0.913711508722463	-0.883422706830923	-0.880039634159506	-0.905334011008561	-0.830564981023319	-0.890138338631162	-0.85141035840162	-0.837402862872309	-0.933683644228837	-0.883191366892423	-0.743594120672395	-0.743225730796368	-0.697130016798554	-0.636216579826629	-0.553289590955391	-0.511062041311777	-0.411210957612745	-0.346019646150113	-0.184045529938893	-0.202370372699743	-0.0917531592991724	-0.00665042988105511	0.326178486512049	0.251257705916871	0.320910708739492	0.351012154006252	0.425072727613584	0.582293224146415	0.772691139493392	0.659505532736681	0.551211537315695	0.855670139173588	0.82145488956681	0.749795953528041	0.90818978381704	0.650396335756231	0.829441504318185	0.927136558443154	0.819952331209335	0.782184520948389	1.01081761425433	0.933402026875227	0.936090717028441	1.02930201065464	1.07818482059384	0.83848284997519	0.897549110408119	0.854634553068296	0.931203670806398	1.03100134244139	0.920282502259497	0.858227969732202	0.937407815849736	0.910089104725964	0.806269549648444	0.857688331713969	0.844059837136922	0.853132805285997	0.790736332331928	0.765897125955334	0.916811266397703	0.877656681168668	0.928443523973488	0.819366317055138	0.845164493169021	0.644948829422504	0.779091432519817	1.10422227070476	1.05890438901138	1.02348996263505	0.99089810699262	1.23419950894201	1.18474761548561	1.08748019233652	1.07972478923311	1.22003297905855	1.12072785627692	1.0998236877744	0.982091614044229	0.962691290222601	0.925824376463061	0.982547898292739	1.0326385415943	0.608891218274056	0.632962104427292	0.592094742738864	0.329739145447434	0.408198915345404	0.131880574394317	0.0997965409896352	0.239091267398752	-0.0914031336441098	-0.324833787350481	-0.306047137114922	-0.559158201886409	-0.692577224889206	-0.859213120050386	-0.748599119038782	-0.931983254115432	-0.949119716265343	-0.91354730584624	-0.898833360755951	-0.9682468417169	-0.909352450847886	-0.885990693064392	-0.894438484201235	-0.888170582015989	-0.926200322834889	-0.897277325311016	-0.884201809762787	-0.893618037066842	-0.899261746218957	-0.88248007262133	-0.927105069301107	-0.901822395301255	-0.92267556781508	-0.92246329745365	-0.931781655895611	-0.951714630894773	-0.939545043094111	-0.935850325145521	-0.944989466995984	-0.945318618193827	-0.928366559412446	-0.941077441077441	-0.925684371852194	-0.918491692188068	-0.87147078159026	-0.868137692311747	-0.809863216937536	-0.807184175980897	-0.768067671625141	-0.726255826181558	-0.652155685600985	-0.695837698724377	-0.586652524251389	-0.523030288579533	-0.437951146572404	-0.432051603849042	-0.347233513818207	-0.319728744187122
0.235302599006624	0.261053728746788	0.0844094219929087	0.10878831866777	-0.0119280456713796	-0.0449274280122673	-0.210263347164342	-0.248332826337553	-0.300564897333657	-0.313150663615145	-0.434311853425604	-0.487124901700231	-0.502591382797949	-0.49525725529819	-0.533252687928125	-0.550201318628392	-0.558394200108436	-0.606900490301503	-0.555723597368201	-0.558181515033418	-0.605971480754648	-0.683870012039033	-0.76230646349778	-0.740774892044871	-0.724109910521759	-0.726247247798617	-0.765207910270943	-0.75171840734921	-0.841173838802433	-0.855505621851183	-0.891697279147474	-0.969001332321759	-0.846651552441641	-0.878964294663052	-0.907794155804092	-0.850516898970144	-0.892512141505441	-0.859134945105569	-0.884459734379768	-0.826470588235294	-0.73997129168876	-0.726156574566751	-0.686054183448561	-0.61504869666477	-0.590008799093344	-0.387897404328554	-0.427141071485165	-0.325059490946951	-0.23041501838735	-0.0654130575402149	0.0635240816804284	0.0193502161508617	0.160128153805087	0.300283956523579	0.326904325997935	0.23206881796199	0.399031565764152	0.245030153964432	0.326470588235294	0.673802788914717	0.591607978309962	0.644778021620045	0.665793897948288	0.713943410321794	0.725389758039733	0.666211750474033	0.825527124479133	0.844396361387151	0.910895958735264	0.702989867050386	0.702750628503232	0.758069523622193	0.90459826391171	0.768787134099883	0.735082526214792	0.979977575275381	0.730633156481509	0.750167771066498	0.694953251245793	0.657547499943266	0.817097155976367	0.884825045136929	0.697865164303035	0.710866297028745	0.836059796866075	0.747203222080077	0.746441775810629	0.887206719711528	0.621698724014977	0.662382064974589	0.937950083530783	0.638080827672222	0.980592754437841	0.802128128488418	0.962027508194964	0.989519820419043	0.934382768616736	0.921021678932087	0.964042282859803	0.995253387815238	1.08733701084251	1.02458401921378	0.863543996972859	0.973998815122721	0.865730871881519	0.773500282748234	0.84954712656227	0.752923923475336	0.748892988326504	0.501485887376799	0.363485777366484	0.250433651670236	0.108873542588923	0.0435142634576337	-0.249104627463847	-0.214598768819738	-0.28510722047614	-0.366761097597269	-0.538536841659474	-0.65404722901162	-0.927889142553983	-0.998456797530841	-0.901351891971511	-0.972704398136374	-1.11025522591279	-1.13290668817099	-1.16310085763983	-1.04885417000855	-1.10928736598319	-1.14944397267766	-1.10008996659161	-1.05470028715556	-1.01070127486008	-1.03204009259858	-1.0612759278607	-1.01276859720347	-1.00678952755035	-1.00312477166127	-0.990289115863703	-0.976422549439621	-0.945983472704711	-0.910369262436724	-0.924951466243407	-0.905621320982918	-0.886591808288198	-0.900466843558117	-0.856933849136226	-0.851690197669587	-0.842396833645757	-0.820562366892535	-0.78796923949356	-0.742195274261843	-0.682388951507684	-0.609889571887589	-0.529355158472543	-0.459372740591512	-0.395908959414555	-0.325463569524639	-0.336948828254822	-0.193582195436568	-0.158155766907591	-0.147995455562854	-0.129956776739634	-0.0884612491460476	-0.0694775334879878	0.037370465934183	0.0682565035748608
0.750475938704695	0.6768198331728	0.609582089829471	0.501146579824518	0.406088723394757	0.320910860986741	0.230263207726635	0.178302770783734	0.123887512300424	0.115887299795995	0.0211553170628247	-0.0351973663124967	-0.160936147718215	-0.184222356664787	-0.230949151206004	-0.225403664959949	-0.229823170481564	-0.255900880504544	-0.270414637487119	-0.311202695673553	-0.4006546649225	-0.400320384512718	-0.421920257944347	-0.454516430049768	-0.522232967867094	-0.521697156165169	-0.618758784876978	-0.615756829207495	-0.633726286596139	-0.667691545924838	-0.75503699414909	-0.764728314799639	-0.788789378549256	-0.827038897675285	-0.796463642264577	-0.801132990385901	-0.810706056365485	-0.854796529402535	-0.830932114719192	-0.847749820799487	-0.829949645257011	-0.747583996189172	-0.754857178225626	-0.783972188103174	-0.707822024035922	-0.648720238301638	-0.609740827319983	-0.601083797335213	-0.318077618903798	-0.535447985760097	-0.224698710475851	-0.239002175874739	-0.241177505400513	-0.35522337897872	-0.102431492144083	-0.0840895838913378	0.0235382230023348	0.0820520034637094	0.0659262039542403	0.10034107223236	0.233333333333333	0.233925066971838	0.384940608027633	0.443865742715879	0.308987575573621	0.303712228140417	0.393783735287706	0.418892557594814	0.528870602941373	0.479151637628175	0.487179706608981	0.481000237851874	0.521537070351587	0.509070495895281	0.500695168914094	0.443151475708916	0.418925039124898	0.365158389870359	0.579032633149576	0.37018117175337	0.426747911714573	0.434035028780153	0.585136694624922	0.507399955706395	0.538169108762283	0.410378486432741	0.529398864651915	0.616729170476451	0.487030589573923	0.489903556330728	0.499575541108484	0.553971170703868	0.574065784439401	0.688176463423348	0.588119693312978	0.84760095477914	0.989771296034184	0.886105033607299	0.823570204771845	1.01468313542673	0.897693603904333	0.776186748102405	0.879151250885395	0.971643108157673	0.693852381283312	0.642850911169331	0.399721489508566	0.368164956004445	0.137416591917551	0.0771431720135896	-0.0720690340728355	-0.271323619318427	-0.281022197263943	-0.400550906961681	-0.42203053090844	-0.448937112727852	-0.524422633520437	-0.522171225794846	-0.649643789666851	-0.832050294337844	-0.959597472969839	-1.07434397222668	-0.992523867190611	-1.02710469620199	-1.11242275110222	-1.14000457613307	-1.13639153299008	-1.09222605099809	-1.09443068057729	-1.06672634381672	-1.02383362619014	-1.02270513277437	-1.01150938134739	-0.960500943387744	-1.00238092570421	-0.971827814326849	-0.919776426529583	-0.896158338020477	-0.871037887441639	-0.846475403324279	-0.839234335245594	-0.774266065385688	-0.759075426033586	-0.753177283964651	-0.672957993983262	-0.659625819898792	-0.596977722255272	-0.554589111775087	-0.515158935589921	-0.359288914319616	-0.364088713129473	-0.300285604253544	-0.195011839233884	-0.12816265346693	-0.0768909454421811	-0.0477676253517592	0.0783147330813372	0.132153134878447	0.233126202060078	0.17263647550762	0.152362350055011	0.253731920049937	0.300928153462368	0.269271510383738	0.278356206170948	0.412430175971547	0.487966157287661
0.900219507281598	0.914330498917149	0.980018254838405	0.784470202410448	0.652519697082852	0.762574476047967	0.530793765014173	0.452647753776488	0.429082332285733	0.329763349830102	0.216489093255998	0.30533599757445	0.184262850816621	0.206828396598992	0.11923857422398	0.0578355183330956	0.0607754304582394	-0.0206713957204726	-0.06157425869272	-0.104991304950704	-0.151311423440661	-0.0455149563681756	-0.195654456995479	-0.220680908579652	-0.184003271198343	-0.203189519762101	-0.239805282042533	-0.312771621085612	-0.339341711067242	-0.244960175274015	-0.394024625796056	-0.502686131539635	-0.43631206083577	-0.57226638028242	-0.542524326955794	-0.619889124331409	-0.611244110316371	-0.66907630687868	-0.708809971404678	-0.714810935611562	-0.727768463631313	-0.714666368785691	-0.684306366372411	-0.757485067558834	-0.776669863842328	-0.672939565622155	-0.719740858177146	-0.77846982125617	-0.791830566386251	-0.588445677202505	-0.576964069933233	-0.459689175485266	-0.501593663859317	-0.475275588321424	-0.485086288010762	-0.46026572997822	-0.394604271026722	-0.320975522388088	-0.300400801781936	-0.0977004765838191	-0.154017125731304	-0.162427051104464	-0.176897536787978	-0.0667267416499687	-0.0324536023875316	-0.123588389641623	-0.0908469029806375	-0.0191583193026391	-0.0233785950059759	-0.0214886123740101	0.0517788942125376	0.109916659808325	-0.0413040101137383	0.0662266178532522	-0.0408184516615085	-0.0947719245719682	-0.0852695296548501	-0.0615747345043901	-0.0348441691458143	-0.047860587966723	-0.0406483168388582	0.113564623799554	0.0841334141263091	0.139235756852788	0.108632763855224	0.180702677493881	0.189794150591306	0.199696819730127	0.136208941320799	0.107964091925297	0.205531192001251	0.186543653868296	0.234673300096647	0.27073253753141	0.508281065185743	0.430924223767572	0.423467023789484	0.570377252494624	0.603305869473551	0.391425762288186	0.463842672243721	0.369390127822897	0.33478504873008	0.382235393578219	0.175763483059307	0.258367714641347	0.0956578962788804	-0.0634180342687035	-0.0661179604907286	-0.166193852475254	-0.26750101600249	-0.496663907690483	-0.399245482759058	-0.382015882152606	-0.596268956332271	-0.636638666915342	-0.727990906697273	-0.771941671425607	-0.951321813379751	-0.975498307239908	-0.991080675813616	-0.985364710829791	-0.958318920296775	-0.97903058872287	-0.987441962255141	-0.969623376123649	-0.966237025598432	-0.866396372061801	-0.855778937284885	-0.863409506191894	-0.861835532620731	-0.860416014939282	-0.865791068872859	-0.792742622838351	-0.737514277837935	-0.698323710422547	-0.691479055056688	-0.680557047378721	-0.572335683119538	-0.487286731133497	-0.465446697409738	-0.397217165440572	-0.389496208397552	-0.334128656543108	-0.27140302539242	-0.216875501002657	-0.107934243542066	-0.0751416746637395	-0.0450450761448997	0.0448121870166976	0.0979913771382011	0.179865441356682	0.246358911976424	0.260194850656377	0.327252977747713	0.445774754765014	0.496435368004819	0.487234564064085	0.587263331928678	0.777447672551469	0.622752368779528	0.604462759524939	0.8048185156526	0.857577990235913	0.716412224579321	0.771804787699051	0.773364265411588
0.996934730569491	0.93808695911261	1.06135902020313	0.962358717563476	0.930582648521274	0.85602229543054	0.831920927585914	0.60241464493686	0.709128355655118	0.636179165832803	0.568873897731947	0.628485199194373	0.530965822701698	0.490900615375643	0.445159376982034	0.256725488533757	0.306069056947689	0.414661995665994	0.252113731625585	0.238809546466756	0.233778128123224	0.198800871187087	0.242481340562183	0.149102418803911	0.122594266617311	0.0881947727404847	0.144365128174979	0.269581933008596	0.067806350362081	0.176198046623641	0.10231524610759	-0.0859152186294086	-0.103250765734585	-0.219723209815468	-0.331493776599605	-0.289265003801432	-0.495961713462733	-0.489565910298844	-0.56695555692779	-0.543048224122998	-0.701392742736707	-0.679200680025039	-0.74333013025148	-0.682937938456029	-0.759685487601849	-0.669703370281699	-0.680295798418235	-0.710656635336817	-0.708945627905927	-0.857816446918438	-0.873519492415804	-0.650142083750959	-0.660294639527697	-0.715203375200961	-0.77446820440207	-0.767827626498091	-0.594763066108627	-0.712726013618363	-0.573488618815119	-0.50678517163694	-0.488312241178212	-0.494123118348557	-0.461163109433213	-0.543913379563168	-0.497376731123343	-0.492790150990312	-0.507248035777932	-0.480000228435618	-0.393810742155525	-0.414592659406256	-0.37709455046243	-0.380589821565457	-0.357315860586048	-0.36496855542799	-0.383990858734732	-0.405605359750024	-0.449774150816804	-0.406207153679844	-0.380403668996152	-0.393777944753095	-0.314134691644457	-0.348792593710623	-0.300415481384713	-0.341658287823225	-0.318024529147676	-0.224020070387117	-0.24819395952741	-0.122264553472571	-0.263992876934695	-0.253916687538504	-0.244215534273574	-0.191681543916065	-0.192164366476788	-0.122572584461365	-0.0729641848643896	-0.00542262352727971	0.0261715546464135	0.136412358793517	0.0720576692122892	-0.0102189889914161	-0.0366889658400945	-0.0365297503133004	0.0387029876384225	-0.00832357683164661	-0.0199862998043062	0.0257547958318203	-0.160793037004292	-0.111240517540709	-0.20800121019238	-0.341776385167918	-0.474317697215051	-0.72491207221139	-0.68946148758081	-0.633064306389685	-0.541176615325593	-0.855442321918688	-0.880014367698802	-0.799612738126058	-0.83763704179256	-0.851457648498156	-0.916852337163559	-0.7201345948715	-0.844702418619821	-0.7410731589686	-0.66612593223695	-0.689953121235821	-0.69903050578544	-0.677087875533358	-0.557196895733149	-0.631417170571057	-0.544730578184377	-0.539188521321765	-0.437549591330433	-0.424095285455416	-0.344189769514668	-0.35190225492046	-0.172778050598572	-0.119488029849811	-0.0184302445193621	0.154525590273436	0.108869481961494	0.194116355365255	0.241298333696586	0.21500681238974	0.289952805706067	0.220748604806608	0.276005688363351	0.247787383762727	0.452872351527612	0.483856598501457	0.549734362495994	0.622245294287755	0.76503685223745	0.837234458477157	0.765586529147603	0.771790489826881	1.05748978611244	0.94995398972746	0.901636638412034	1.05939106318198	1.16263671795236	0.990404895365489	0.952649701134992	0.915549606194922	0.98902912571468	0.964135774575414	1.01372741285559
0.960158884137325	0.950655734532144	0.997493687760552	0.852888854232223	0.915765934650233	0.736539730705513	0.88675175918425	0.843794437681942	0.751490853063763	0.756034598193613	0.783185378300433	0.786010103204318	0.719344768905512	0.696162077554686	0.635810757339742	0.64933119482924	0.692838780271118	0.681271722966223	0.602672663594606	0.689053202323313	0.61192427593412	0.536339048054573	0.5877837136976	0.562719941652327	0.51736835151396	0.607211990270035	0.559749956069684	0.49712662470176	0.454082673965574	0.382617820280755	0.393345509102133	0.262155691626102	0.204542004717831	0.0935856383268875	-0.052816430110102	-0.144212493748521	-0.171097883221291	-0.216625794322289	-0.269176844807438	-0.370529725683188	-0.373672868853428	-0.406283547102151	-0.372293593882327	-0.406145710182372	-0.471220387122103	-0.555063523782545	-0.551434173614266	-0.493113939511671	-0.554484713721368	-0.544438959801614	-0.466513946190358	-0.525987535381945	-0.560928931273355	-0.658540582880584	-0.702211256923904	-0.725398338253468	-0.699196655710047	-0.681516166876682	-0.740993444735216	-0.75200178400968	-0.863380559465069	-0.866057585475752	-0.82355361727661	-0.816533917580051	-0.933772916619423	-0.846920555484679	-0.789752818399555	-0.768961058587453	-0.765736727598346	-0.799609046971767	-0.734174969934598	-0.719434427253479	-0.687338507388977	-0.771440854207521	-0.697353922652135	-0.675362587864725	-0.673009046351227	-0.704008449648561	-0.736261158003543	-0.728815161213345	-0.693375245281536	-0.669984302779996	-0.677080759148234	-0.729706836365883	-0.620072608679946	-0.663040925913001	-0.651133260011339	-0.598795093154207	-0.635122738768065	-0.600254242512282	-0.563001847838629	-0.527743844722303	-0.555557810240735	-0.520222691240791	-0.385774952594886	-0.385477483640183	-0.362471518298899	-0.341051155790716	-0.226830320841494	-0.362334566640957	-0.272796240811933	-0.326407806393729	-0.346007726987005	-0.422701747898879	-0.439453208268017	-0.449203304184827	-0.351763235340724	-0.486225174751188	-0.531844286759147	-0.642759962079515	-0.657565864875088	-0.758370059556703	-0.699220833811529	-0.725033962260017	-0.66998481754087	-0.731569665006199	-0.65660534055733	-0.638120114105657	-0.721182461099246	-0.652825202314888	-0.61003806972869	-0.529439470088403	-0.37352581048768	-0.335847327263516	-0.286938146596487	-0.254099594026553	-0.213570535742583	-0.216006912331794	-0.221626001935453	-0.151302484647362	-0.092351419307922	0.0175578076774127	0.0063819965088957	0.11300839717834	0.257341883884529	0.185792338891109	0.331478012687713	0.246433483431887	0.334831004003865	0.425473193006811	0.520235648158681	0.576949748663316	0.59387305838986	0.604454236272091	0.61685382312117	0.60502776873707	0.718200466474322	0.761090990464688	0.998485929095071	0.888090465871872	0.957354859362879	1.02611727724791	1.05579639658406	0.98526498631737	1.16725035572201	1.11509341910592	1.07190967049746	1.22304528832608	1.24136254805904	0.959359909322402	1.08725116217429	1.11297526462221	1.23227429802661	0.996177828743274	0.884428929000186	0.867436020738121	0.836871671302753
0.797102189701199	0.690476190476191	0.784982589894761	0.80236042702955	0.77403293313332	0.711648025920064	0.897638789092502	0.786287404713259	0.659269307641089	0.788857681678084	0.766859712426314	0.783521312229697	0.658253644282019	0.811076491759724	0.764200162053679	0.810281079580763	0.797393687928609	0.679430131901915	0.944096767782173	0.62987012987013	0.623233047976692	0.796956090552507	0.801975821310151	0.773464350868155	0.75058544753827	0.625141299546564	0.580276288586369	0.571806031624272	0.624306710823775	0.591934796730266	0.679437578737097	0.420265840419343	0.343158694744305	0.244300970310658	0.220459527677492	0.200341902745657	0.275951712233685	0.22182699803789	0	0.0152689551710299	0.145918294986426	-0.114949111087336	-0.0791467279516629	-0.0332159860999542	-0.0377964473009227	-0.0708214231796511	-0.0297294195005282	-0.0464172209913347	0.0999500374687773	-0.20299056326926	-0.249675113572944	-0.340848576292317	-0.303573258566206	-0.300208224399052	-0.47380641760905	-0.517784480083381	-0.57063212239435	-0.638295159734762	-0.743277648413535	-0.806573190890891	-0.828835010730295	-0.870270285813764	-0.825826824094467	-0.941271057679168	-0.897050862685503	-0.912348328440141	-0.907096748155821	-0.930704914862865	-0.93717246229297	-0.940361514734281	-0.948435075806592	-0.897671223848758	-0.932525282939279	-0.971370716755046	-0.936170637602931	-0.923957698646788	-0.93260927841655	-0.953904752324948	-0.926660474751076	-0.948482426470233	-0.884808613121259	-0.922081961775786	-0.912215602101348	-0.914063322309755	-0.885100450937199	-0.840307278738967	-0.839433970151258	-0.84065951119154	-0.803559299099831	-0.767177888667539	-0.78375122250397	-0.776423250792714	-0.751924937920077	-0.727000566838112	-0.728613459339789	-0.680302098536843	-0.722595947379697	-0.739136767239232	-0.644925535109101	-0.678620892538296	-0.642032759566391	-0.72390764441708	-0.742078913964737	-0.73354461584542	-0.752167122311136	-0.806779311300716	-0.686419939640248	-0.662813724886793	-0.685857154076114	-0.682317484296953	-0.641508238410593	-0.55406155702489	-0.632594263568431	-0.565889681300589	-0.677469938256584	-0.398880748361642	-0.487927515913046	-0.345737808222694	-0.486951805079645	-0.267657478218824	-0.310960493586289	-0.178006888950868	-0.121628193141832	-0.0372120233907589	-0.0760249603902598	0.0529694833013603	0.0647456044284918	0.279956889702224	0.273014470150387	0.269997400794699	0.527101635791222	0.538726207303996	0.527887916089508	0.461292792461845	0.470364797440895	0.443932328844334	0.559564455316888	0.588415684446598	0.699885953803128	0.796956314590777	0.741565996925107	0.916516525028549	0.989950503712191	0.825443539247525	1.10278743707623	1.26381257400859	1.06415093989367	1.02998952832809	1.02998105518971	1.19463822717472	1.17900097117996	1.09753947158992	1.25818139590647	0.955060358181505	1.01360606759923	1.11006770101754	1.13140734870431	1.09830063911582	0.990800172428821	0.91917706273465	1.07652194870001	0.821458923011696	0.797194669851925	0.68492705150519	0.683695643735221	0.638065849440148	0.564436980361729
0.437992701808611	0.332046972690246	0.375205713332664	0.314970009477456	0.425120202192024	0.560094462295854	0.48499434707462	0.530759509635983	0.513426667810111	0.552353124684411	0.602959995447645	0.611486970811813	0.571013477554486	0.56876906516905	0.655282238947551	0.646637695631224	0.716817722687834	0.85588527577332	0.753594987646153	0.967852807036045	0.701975213738731	0.573629529439516	0.625634720439014	0.654817610583434	0.679433614586471	0.751973986818156	0.778789490457785	0.742735696395288	0.934320003557464	0.612192405577044	0.800024748322653	0.528236515611256	0.721395064552593	0.531100741095187	0.61892133769705	0.673554213137456	0.443609022556391	0.409566368592349	0.30009090122276	0.35891478759388	0.283752010035939	0.25283027885347	0.443043992845364	0.213656016438014	0.30586777135732	0.270611366569998	0.085349283549115	0.203533266242159	0.246352005653112	0.282895705187132	0.578807724855967	0.154150680141429	-0.130203344123088	-0.101056510431805	-0.112929774818254	-0.125326407837372	-0.138399812295382	-0.273118887215206	-0.382742424184055	-0.395680457848913	-0.547345570530272	-0.5935256753273	-0.664408816640969	-0.700443822543562	-0.735849177571829	-0.820678519417394	-0.835582726775328	-0.82595253081327	-0.955258527151328	-0.900767118414771	-0.942343003664958	-0.942182578857271	-0.975405342663021	-1.00059548415024	-0.939531126627354	-0.998383481425183	-0.95366118450948	-0.96246435338663	-1.0268034850084	-0.984814142982193	-0.990122009947405	-0.988598444940017	-0.963348912789666	-0.932341501752716	-0.911141405079161	-0.944237533620525	-0.928335937795816	-0.885415499976831	-0.932771976059548	-0.896653060533145	-0.856105079716404	-0.866025403784439	-0.806833266202445	-0.855135678482818	-0.884582652346096	-0.835125293170791	-0.831800391856058	-0.797681127219951	-0.796463642264577	-0.758327368615278	-0.818078027162395	-0.826219512195122	-0.794772993017156	-0.764719112901872	-0.739867137831187	-0.691454762537655	-0.697714938024058	-0.600123347923594	-0.550848496352732	-0.527473355995795	-0.360011520552989	-0.360736950617737	-0.344601218802256	-0.359898446318978	-0.242870696287567	-0.00612219399972876	0.0565052919684009	0.0437897880984439	0.14785392294279	0.218465724376326	0.43359120943395	0.380830151625935	0.465773230107164	0.442508981377456	0.397281398630298	0.522111633223005	0.529605263157895	0.623303790061955	0.569052411870159	0.708834806200315	0.707161197038041	0.854906034590769	0.700112659164869	0.825974023274577	0.690124214128497	0.733740655913284	0.837592601022034	1.12224777330395	0.995842050171054	1.20454996561188	1.33996577352994	1.19685752648029	1.05957625423052	1.18030263085744	1.11555646694231	1.03934556517688	1.21418571279474	1.12836056871911	0.959037098251276	1.06334354508081	0.88183070475547	1.01645492727737	1.04242939823394	1.01360895911819	1.09463765953303	1.02719204701306	1.03648992605145	0.938471702468709	0.739964995867594	0.755928946018454	0.736920644623333	0.675989303511186	0.668803418803419	0.443700702527181	0.39564579004917	0.364995074140069	0.254519299633522
-0.243200311296598	-0.0776296679652776	0.0551265487063149	0.0288732886948015	-0.00822959327831323	0.132461304988897	0.137445032978015	0.28217562967682	0.231833730789872	0.229377481065201	0.287253705298036	0.261446802198357	0.376231324356237	0.396629539979411	0.486513159672571	0.545445040672428	0.382107402092756	0.582085777106076	0.688158630200544	0.566105791356668	0.613321502399942	0.591082804679326	0.649728693792421	0.791697994367621	0.579206138078148	0.904847329665119	0.582935271596603	0.788277797535722	0.614173337819942	0.759036470557485	0.545152282610974	1.05274834558541	0.703933915047192	0.734941715006249	0.597727837557334	0.705696035886357	0.671360068793957	0.596013358304817	0.384905926254215	0.656500983269206	0.597787640312734	0.510988276790314	0.487638475803545	0.539241734529407	0.394372861537214	0.673118240697318	0.700543791869055	0.41811898509043	0.563969474405812	0.560917227584175	0.695353495365115	0.631601029628022	0.473798115388475	0.227643658279708	0.382818130696015	0.296327624961791	0.529934136170945	0.186963102222958	0.176853205447502	0.247316209956487	0.136029411764706	-0.0538381902058166	-0.174871982855753	-0.341599092350023	-0.368856395241237	-0.429114350303217	-0.514169620148797	-0.627251429915432	-0.608767522031742	-0.659786526814318	-0.760479715623535	-0.813809145297071	-0.831231381152586	-0.8316651179871	-0.881645621310773	-0.80792041482253	-0.848579878865573	-0.803938740384603	-0.830551916893259	-0.832630559521237	-0.8521112943875	-0.859547242087846	-0.864848153589475	-0.841759823672733	-0.868885147701966	-0.828905052286227	-0.862541135511459	-0.845753115370436	-0.8428631847045	-0.791800743345282	-0.837186027628477	-0.738223777502778	-0.787497844334353	-0.733522907077863	-0.731763168230806	-0.772422672864633	-0.75203043662032	-0.729466067088837	-0.686400319520803	-0.676958020584076	-0.665827711205129	-0.659218012390193	-0.655834830727559	-0.533744996164116	-0.488627274879958	-0.42611935452234	-0.339467369916602	-0.190406621859483	-0.283149689378266	0.0724116405896448	-0.028035081501016	0.17871268342683	0.199359102903776	0.458164910174366	0.447080634713461	0.403578892006271	0.696819002818577	0.491178593035578	0.727687796743583	0.600022685596545	0.423057237870211	0.601684681973656	0.529430500391101	0.622128777639477	0.678934739833205	0.556348640264187	0.773299310093978	0.631202287633116	0.709653496924829	1.11718525035775	0.946555937784399	0.860229748555981	0.797636637349746	0.973975337854044	0.922805730043005	1.0492930570457	1.05014961419153	1.13747004941045	1.11415750941978	1.25373330366694	1.12045742293106	1.09279341699577	1.29246065528299	1.11379972534504	1.06781427458614	1.05673053049603	0.861173392686854	0.881193924309761	0.699425346714016	0.790372026024328	0.778073414302191	0.759413045510105	0.718479231443079	0.603719570091946	0.62925988477389	0.757535007512334	0.562725304082718	0.586124809037744	0.489495942304979	0.375769113840817	0.385482279465682	0.235006809201473	0.258998254118789	0.148265660643079	0.103807770494687	0.0240325139531753	0.018746745639132
-0.552832378161977	-0.475899313036215	-0.389372676733181	-0.433159484399744	-0.31207300144827	-0.368007317086747	-0.291870386358775	-0.266808254482366	-0.149976917959049	-0.187358538023784	-0.0478296471880013	-0.0311856332993229	0.0312853695522849	0.0545560962765025	0.225950971965452	0.184369533252545	0.394890014754102	0.352624311106064	0.365414635156666	0.468450952675465	0.345764247059215	0.402939495179295	0.351195650989009	0.561581256715111	0.554051251343814	0.667808251542718	0.699807879136385	0.586352166272823	0.671343631492098	0.640512615220349	0.602692240698126	0.707581234257698	0.737835116963165	0.492912230004425	0.74931016344381	0.571282854590443	0.514349359332896	0.516547156758481	0.41868608838167	0.706619625234001	0.682118168260495	0.702647261007024	0.721473399448726	0.941978738434139	0.911903707576054	0.802611182151423	0.847173742087358	0.935970975333459	1.28856090378456	1.54347404653014	1.41096024874176	1.12588589458215	1.05251585567691	1.06377520895019	0.768612547003246	0.987346096235373	0.689844434360757	0.655524179513274	0.701768053198016	0.445757133386913	0.536833607368577	0.337570218884439	0.200194416449523	0.124679400833396	0.0554942243710775	-0.0555853383560015	-0.158638838521132	-0.171474443744438	-0.282105328616786	-0.41661753300631	-0.373317333627798	-0.394588830008068	-0.407644553578154	-0.469567897072366	-0.378343842530611	-0.537446971151868	-0.579998555972715	-0.582935906521447	-0.537810719417577	-0.526518637773352	-0.606702926236991	-0.531489593972326	-0.545467882892848	-0.586025085915272	-0.590440045880284	-0.587749900195706	-0.626777994244986	-0.599515212181681	-0.621572528671046	-0.65121282137115	-0.615233774186061	-0.576050807111752	-0.571614365048179	-0.550196719215113	-0.501787569474861	-0.523114374347187	-0.477872490886076	-0.562790903507644	-0.446370590800346	-0.387121221104806	-0.349734397337544	-0.18327011693631	-0.157767007984367	-0.241659726093475	-0.134055689611312	-0.0158755159936622	0.129957523123431	0.170794275862248	0.2934870013268	0.351559309413772	0.401571133854377	0.623182288246033	0.600393964467734	0.5778677473514	0.69822616570923	0.575700599353404	0.552999819397118	0.628654727904987	0.719608320167146	0.975492604223898	0.940335455691622	1.05583198122838	0.697863157798853	1.28317083260875	0.747287808411265	0.69601583340167	0.851299961106511	0.93771876834164	1.30019114094698	1.05537987743252	0.940822787219094	0.868376055205955	0.955676125927474	0.68177781983817	0.927287899156756	0.878134018512335	0.850627762421195	1.0668010668016	1.013093534631	0.983538756149693	1.08741808333183	1.1427790622357	0.940976417196564	0.798219376415318	0.697761476321041	0.675408746320801	0.604903085551332	0.577271810309514	0.574726060739704	0.345913324470008	0.429873689832623	0.387068197753135	0.236248693607449	0.197642353760524	0.265229149051397	0.137833736646063	0.0726521465082653	0.141398192709211	0.109083974538629	0.00630274355112013	-0.0438930313464472	-0.116624917826958	-0.170777554859884	-0.325444508137054	-0.329894803525869	-0.378223974909355	-0.456326658767188
-0.839410306064165	-0.846002756062477	-0.709111684941399	-0.710683755247936	-0.670996829086357	-0.685505629491526	-0.594495748540732	-0.537865125276709	-0.518869367629965	-0.39975134316677	-0.459918527190298	-0.405477664657414	-0.311921636424344	-0.234218550983232	-0.111997396893351	-0.159972007347857	-0.0588237217960963	-0.00518475847365213	-0.0560531840323095	0.0883262889050445	0.116930853506256	0.0159583498642714	0.127411797859406	0.135002472303262	0.319072492600732	0.23911685584312	0.341757716516155	0.335378585466459	0.380198765217406	0.384552182678451	0.327706793699408	0.082965954615644	0.214667630957306	0.0920013424933846	0.244008995678735	0.33982184135402	0.31443609286654	0.433229370758364	0.592845869908717	0.633482229228264	0.856793027985155	0.812919610816958	0.94720444555663	0.823500147339769	1.23796892118035	1.05857897108268	1.08553645658397	1.33442123463565	1.20520274041514	1.16941636694283	1.07086782076331	1.15340761315792	1.15868465207021	1.13150974531897	1.11943990252458	1.3558159022323	0.992689379105987	1.06473254600625	1.04300286633094	0.900612624948315	0.784194528921256	0.783914186722765	0.653423453284565	0.70127489809781	0.643951266223457	0.627387008019233	0.397520298927868	0.289396428110293	0.280821826320545	0.259317505958453	0.155988614725396	0.0928489759094876	0.10483424395374	0.127934573180696	0.020774245927223	-0.0651285345752502	-0.0695461642874986	-0.150826509222577	-0.122247090132833	-0.127650050480124	-0.168128426513935	-0.225818902200292	-0.288686577016467	-0.330785077515602	-0.389035034862696	-0.40015178832741	-0.437925337476905	-0.445755826748916	-0.33650295313832	-0.330323178208638	-0.279410146327153	-0.227669550465973	-0.115851493850753	-0.151203684189752	-0.105810222441929	-0.168176002996436	-0.0495026379227669	-0.0131080626273269	0.0919009091981373	0.0852248271463392	0.186087449485895	0.280736324452386	0.232658761147376	0.231039977234828	0.218153774503674	0.401444152289465	0.310395598957764	0.431737256700797	0.577518206320579	0.512778199609207	0.679025217812344	0.912559933891232	1.17852588742324	0.934383237166798	0.947197634012688	1.0379094132477	0.681665965095	0.834548762375846	0.58906809792265	1.10353152115461	1.17369386261597	0.859638369976598	0.905654471698556	0.769335850661769	0.892268597838513	0.990184829807604	0.964525503164158	0.86381558797615	1.06131028147006	0.775185249739006	0.794197708382491	0.746142843519952	0.622295014168543	0.793928412336804	0.744266295449049	0.666420533710657	0.592385671160831	0.567210265925853	0.570433766687232	0.490939025501705	0.514769959703403	0.543681081776702	0.650084988501137	0.459476682548576	0.369758041499984	0.344235520656886	0.36609321445081	0.30604652797437	0.0866085550702856	0.0457832654473274	-0.00689904965237533	-0.0742640743757677	-0.0763559027226908	-0.154897821755733	-0.127838660055145	-0.158263541236914	-0.2871325904963	-0.40291148201269	-0.399451861320341	-0.510990323891863	-0.532617891345961	-0.572452646277311	-0.606521119061709	-0.688700925849829	-0.682768655807802	-0.767743710821132	-0.811976410041959
-0.809101116342869	-0.861242282021177	-0.931027854307848	-0.8953037142797	-0.903239551587625	-0.798667872378982	-0.886469524790064	-0.854771321147158	-0.760445093506225	-0.708646218665804	-0.693686455012324	-0.654405718102108	-0.578310131480572	-0.545647843391788	-0.51323982914573	-0.441873741974055	-0.381025633982758	-0.411089970156423	-0.385712646525435	-0.348210494336213	-0.240149315322234	-0.300270337424859	-0.250794914565616	-0.253915242477723	-0.306758929768582	-0.116810105679382	-0.214598768819738	0.00325362003934596	-0.136845553666374	-0.112368960175917	-0.204688805080316	-0.29843434226661	-0.160661462809714	-0.0881928700460043	0.0459908538396252	0.176642577587298	0.337684667024481	0.400642294672417	0.356382665968681	0.598357251954201	0.527740672617345	0.763809766032261	0.862588926556794	1.06836383029629	0.957640247305943	0.996810875655008	1.0542722676607	0.855314808610788	1.09774358736754	1.34164078649987	1.20987842489069	1.23608177063257	1.14381910617501	1.3291400728792	1.05629977432909	0.985760185733009	1.33840306011409	1.12287755683048	1.38062612495852	1.11905112571126	1.12142797080646	0.897926289553223	1.08697888485924	0.97281108008002	0.884849678877493	0.826013975704574	0.740952091596503	0.795219228291781	0.797708200164728	0.642077506790408	0.696809399503567	0.650815971743269	0.682752046554182	0.585698364495349	0.518062423915978	0.478759283840249	0.330113805191648	0.27557462611773	0.15475463645821	0.157834547447689	0.124006845947015	0.0721886135671906	0.0491750688997837	-0.0753030759513457	-0.09476128352181	-0.116488037466808	-0.0365378497267789	-0.0363509541291416	-0.0608800516576707	0.157167573279398	0.0929599298918784	0.284363892252403	0.275965477625246	0.283271072827546	0.478198689339992	0.443784744073699	0.341497088271514	0.4436750364973	0.426836930833192	0.393010423897566	0.604715375581439	0.655878294157005	0.524495175046054	0.66798061139887	0.561275759878629	0.591973528520429	0.712696645099798	0.695957364800713	0.819615630124744	0.783946492068098	1.17897481637525	0.907119634612285	0.905080131206119	1.06134818521996	1.55248551284887	1.4806231900638	1.13770947104337	1.13095238095238	1.17254411780241	0.857012467869759	0.957359970190255	0.806324209086351	0.682995351259634	0.630543063694	0.595854023068337	0.627519507351831	0.608696572698727	0.526065500367769	0.477996875155296	0.511759762233075	0.448979606818062	0.44862319599881	0.415692391647579	0.39458631773974	0.366652372505826	0.234219841536278	0.234083603222329	0.228268823563608	0.0750528677567643	0	0.137960362402405	0.0243531484529821	0	-0.0448650335111964	-0.102095640146101	-0.120075591365739	-0.225045200597589	-0.264017142326146	-0.277389066555631	-0.415391006064637	-0.386474732764409	-0.488026804231431	-0.48129031295702	-0.543392667001664	-0.594618725379069	-0.637437800404404	-0.703979516264183	-0.76065912812886	-0.79474287236488	-0.822463134682386	-0.859946302648343	-0.864575602716289	-0.865351005312027	-0.897888845883522	-0.904907029292874	-0.922975202447067	-0.904324473213883
-0.672066114644632	-0.72078597957782	-0.764000430247534	-0.785947014806999	-0.779798272190714	-0.774530092117468	-0.84651144862492	-0.824507452171296	-0.83251070401015	-0.820008410385801	-0.854891464490314	-0.776350690811615	-0.734161453413969	-0.760093657605939	-0.711726023382183	-0.784937440241133	-0.759116867814406	-0.762403782413902	-0.644973069003861	-0.689951547865181	-0.723060590189075	-0.683417959320358	-0.620967321264714	-0.576551010053469	-0.671888122943056	-0.653150739306741	-0.581242336301109	-0.544426523495235	-0.472701597834446	-0.450616498968009	-0.507203813832792	-0.427741194268222	-0.352290339753283	-0.436182453624904	-0.264540325458593	-0.273971268537492	-0.0396700479330305	0	0.214168018619344	0.20297317125702	0.505250322953348	0.390950607188404	0.599480517199781	0.357525471985677	0.689221629830677	0.537192945562959	0.820391465276664	1.02143100581439	0.939255900215982	1.09650394579344	1.08209414334041	0.935922446557424	1.15838464915515	0.983949881882255	1.1864352006017	1.07921540127675	1.17607394195413	1.1726573438876	1.30506878708639	1.39998235698128	1.24605747122008	1.38352983730259	1.22931841097304	1.19463926172695	1.29635939262571	1.22842092910466	0.896388144547672	1.15459570539284	1.02976688979994	0.91122945148697	0.9875	0.909421298358979	0.861127531580115	0.874913491318884	1.00556793782846	0.863436764321373	0.834618350801849	0.607625362550866	0.484203823423963	0.583805106492624	0.486037377792246	0.513275235661666	0.502474876884218	0.498487790876717	0.354675499607514	0.511834014932711	0.392993466616524	0.303518495808568	0.425432076377661	0.306254826614101	0.496359591664766	0.511040633703826	0.471188230565931	0.487708634565983	0.438581263023776	0.585362491597103	0.640830901505318	0.617534781489437	0.733529450360007	0.805798710357311	0.949073622402783	0.718250251937314	1.0000213599906	0.884005827111983	0.9837576207515	1.04341251546038	1.01470588235294	0.872229246814245	0.974576152499342	1.13674151630896	1.16407684727729	1.28881578426375	1.30476113536937	1.05993254061025	1.38314604403408	0.906311204829776	0.866666501549608	0.747525087559492	0.590087722815272	0.594543138572939	0.518189304778656	0.53187141380217	0.481980186503022	0.392376975055553	0.322098531857896	0.221157967571272	0.198386675368661	0.174301751353753	0.144583667335105	0.134461647345183	0.290648472034568	0.0736076320349546	0.0646224636483679	0.105624943106697	-0.168085102443354	-0.0936259840127143	-0.147265982401778	-0.376592113457065	-0.367161891717713	-0.430331482911935	-0.399346847251995	-0.486135912065751	-0.516797950166467	-0.523713225913242	-0.591704905624841	-0.57960310100081	-0.645725274975395	-0.684247239456014	-0.676363017333836	-0.767004019151401	-0.796106125968037	-0.776394607304572	-0.815673084418728	-0.856119687889071	-0.851763187083352	-0.926855114181588	-0.908240335997683	-0.930992319345048	-0.917638091815631	-0.92062306042039	-0.91286103044778	-0.921067541784194	-0.879540553066357	-0.885898508650211	-0.890765201205211	-0.863247863247863	-0.79879335527369
-0.204184887427959	-0.45615413820455	-0.35426262579071	-0.395712968434867	-0.483475811014177	-0.583400302317348	-0.631338091880683	-0.52783491655488	-0.677681015855955	-0.688486991102637	-0.760125650988707	-0.770551750371122	-0.740243112916788	-0.847168691537975	-0.83433617205124	-0.832556682539747	-0.887477963223593	-0.823494028430493	-0.865625	-0.859869176095992	-0.92553614627311	-0.847378374550832	-1.0224256566779	-0.878316045413183	-0.908215496825863	-0.813848424391773	-0.845394261208367	-0.690073458399243	-0.850577360131585	-0.704086706124061	-0.734209215050728	-0.76366280517484	-0.779265831239334	-0.64705206431318	-0.755225945451594	-0.592478821575015	-0.563271974516146	-0.42686980745884	-0.28111656741219	-0.0299029727524486	-0.242452073690326	-0.085144869522128	0.112737350592459	0.160825084122128	0.253081034943359	0.327843327723122	0.569141897079689	0.49328900694076	0.596101295670101	0.725950056354125	0.757338999372228	0.902006691454432	0.855675155452118	0.979456307038866	0.813447164916652	0.943584903932991	0.931027854307848	1.15366310722893	1.14107303215152	0.983569946094808	1.10239637961025	1.10828071357821	1.14842202068937	1.09848954534282	1.27956116919602	1.32156524937706	1.20594113609356	1.18341157800782	1.10064798106253	1.15850799527964	1.12104466468367	0.985334643063557	1.08922947622409	1.01002750460915	1.00666934420175	0.952448810811658	0.819306010337031	0.924383167678685	0.851935545057448	0.77896290001964	0.755350269281761	0.758135724197006	0.735207446551093	0.748095936708273	0.555171412673982	0.537016902424875	0.647700647700972	0.593142836181303	0.428916907874962	0.433956031719303	0.504556925445606	0.670167120482448	0.663878989619657	0.635692656953936	0.670469556604586	0.716662414023493	0.663924690941579	0.856450199628936	0.914465388198648	0.922736063904161	0.753253388463076	0.983458886817113	1.07540204507496	1.22382331912684	0.946378276300521	1.20681105963844	1.05397356500993	1.08567893607096	1.13892956085556	1.11444607305659	1.0883041876621	1.13982914043824	0.859422915789438	1.09555378473085	0.853573911203588	0.576510486535389	0.579962009275944	0.555323461004002	0.507803976750387	0.187188279086172	0.230752695368689	0.318816476156936	0.152829577002881	0.0228191322789328	0.045418173389354	-0.00384478907450541	-0.00342361371283398	-0.13065286877943	-0.134880097466753	-0.181330539521358	-0.192673821896518	-0.244934481542496	-0.351178190986799	-0.404215225855486	-0.433492523839783	-0.517015338349227	-0.712127171061521	-0.694242320445947	-0.805312394252018	-0.83313761563384	-0.821567015172908	-0.845029065845785	-0.930771837885624	-0.904038432523337	-0.929792012995301	-0.918318013586364	-0.912675939730878	-0.92804113215244	-0.961642861896214	-0.934482234172656	-0.953999574492793	-0.92939557657726	-0.931606503728045	-0.910720381036687	-0.921054148462796	-0.924305687629423	-0.915380984451535	-0.879598994267085	-0.867553056063285	-0.827815519369183	-0.793324995506245	-0.738308468843106	-0.74294173645414	-0.692633113870097	-0.638650526228041	-0.577188429851017	-0.563842484009669
0.29031955964569	0.129067843515816	0.0919737585374645	-0.0634541047024228	-0.0365902032681784	-0.217011355431213	-0.144532863215682	-0.152140126849694	-0.188408199123719	-0.234472884320674	-0.387386187255334	-0.427751680352831	-0.526194443947447	-0.520400400004201	-0.59205050862035	-0.660525943706509	-0.746149790567067	-0.746752804850973	-0.830693185177351	-0.752464012822098	-0.831303327213374	-0.863519365648141	-0.948448111607966	-0.857499731184949	-0.859058418537195	-0.87646673736268	-0.995252923145519	-0.982569160036747	-0.97672344779233	-1.01243127001428	-0.92871389355116	-1.03075535567347	-1.06109335953396	-0.991689850795336	-0.937542288079826	-0.895592599601184	-0.860375014598783	-0.886496475680103	-0.61211438822081	-0.661531790159978	-0.415564106799653	-0.396870956286872	-0.405387986968679	-0.393337867563245	-0.221020511134886	0.0318636603128234	0.105278870768251	0.21109157211437	0.269259555103856	0.331566120877412	0.513133678473121	0.587540155323198	0.406138466053448	0.49221064805483	0.631723836489561	0.73264073636307	1.01322603263523	0.789682609406225	0.87788817379416	0.865943591361245	0.813941029804985	0.960245877333985	1.05779217504714	1.07549407707885	1.13699545202729	1.12902559544978	1.12336414574658	1.17747257491475	1.21162868781446	1.05606746980524	1.02694896220083	0.988777203780341	0.96988662978842	0.837379039564308	0.880629917674044	1.06423206320079	0.921710640480995	0.984638960242518	1.0008179372275	0.747590792179258	0.739031533150315	0.689510957243586	0.655584509755107	0.724775414316466	0.636653089931647	0.582315609696233	0.471586495135116	0.496946893228306	0.48391032185182	0.660304960613753	0.671658162748568	0.820933334305992	0.817522437160124	0.691793585349717	0.727462852197023	0.696938256405181	0.849230270880715	0.795408356398882	0.740292534270377	1.00000497570612	0.946021856448436	0.999861620424163	0.979504887461724	0.822482311883572	0.827293665464204	0.838617158832839	0.882834464595791	0.728556191168642	0.780266309427002	0.748615073520355	0.743540664681753	0.50706748833111	0.380841796027624	0.447919852418901	0.269008479781697	0.239438566374904	0.126929551764398	0.0264504605946974	0.0239616919149262	-0.143782865926291	-0.157464541936314	-0.215626792757708	-0.138708396429413	-0.231086724487599	-0.238607964418124	-0.301115903840677	-0.365504787930336	-0.441269591202869	-0.471416720543128	-0.535028420979121	-0.563798136355552	-0.643122505730478	-0.674673021675565	-0.684531361628801	-0.787271590444175	-0.786387160111822	-0.908295106229248	-0.910479882519991	-0.962825756120401	-0.951789805812806	-0.98526965979929	-1.03507957020912	-0.997715086213708	-0.982150836640984	-1.01403942568688	-0.951522683697315	-0.892262598649428	-0.89158396856615	-0.895103567831194	-0.869267120656187	-0.85482341329405	-0.776612521096981	-0.738489242189787	-0.724071605604001	-0.677594984568935	-0.682124934400771	-0.674949264604718	-0.641883824843437	-0.613875266157644	-0.532970891338817	-0.481315094611195	-0.41877433032165	-0.419669748301079	-0.424892186467129	-0.389872768261311	-0.288111521532907	-0.21609490656844
0.63968818069666	0.61196469624419	0.633321994662143	0.471357911221831	0.530375999927128	0.359745587682002	0.570479121941749	0.421459032167606	0.231981529206076	0.391541300324422	0.0915469914900447	-0.0346471145802526	0.0560138393685276	-0.153288755149368	-0.245346347531227	-0.348837387622532	-0.417042965814245	-0.444616011501383	-0.52965804703406	-0.524021772035826	-0.58785885726463	-0.631883501829476	-0.726636411407591	-0.833428679335327	-0.711212535548641	-0.890783530273008	-0.893509507542636	-0.934041144382668	-1.00520875449115	-0.99035881743043	-1.04185383391336	-1.00865602069541	-1.04405604625004	-0.979419634535075	-1.03078564651939	-0.944401439171237	-0.999531198699097	-0.933051190884383	-0.817395091834597	-0.809883929614825	-0.726151634062868	-0.731129051153758	-0.515663738214247	-0.489535463898379	-0.466962194695853	-0.409262696434157	-0.409879568939522	0.00689671573835307	0	0	-0.0685797146211989	0.00483865932742817	0.148735887827005	-0.0119591218308735	0.100972687661179	0.356416880303186	0.140248138062097	0.342498450751197	0.382691393557136	0.33381613149681	0.456175118014254	0.497485315156123	0.492065971616082	0.636261380997642	0.71227515758983	0.597522356931494	0.851954188828603	0.774126657732371	0.747138775679502	0.79879020155607	0.789385438571913	0.699228594300721	0.637588890530106	0.572176569665796	0.680120090096292	0.647618259952059	0.529748865210938	0.666207375097623	0.598834996613066	0.497838668882445	0.477997432363718	0.568603648237203	0.443935829485115	0.506878363787286	0.547722557505166	0.553681339048088	0.468873574966524	0.426533240184404	0.488080663204093	0.427170929984928	0.518613240668798	0.507378980327695	0.588407270459295	0.513878850786812	0.623330291567472	0.597371474521029	0.495201581226624	0.66068747264341	0.848940467817499	0.666225678948284	0.638632382420259	0.635555804249527	0.638451143795435	0.576599976125158	0.561060583204533	0.529171261489162	0.323637334466151	0.346109327621586	0.325791882767501	0.366078439157595	0.259394204899326	0.274451975106167	0.0982801043342142	0.088999560152021	-0.0116083912047114	-0.0672693873714972	-0.181858205877573	-0.407269434974575	-0.324324324324324	-0.40475441884235	-0.355662026499411	-0.422571850833429	-0.453266735766723	-0.463283471738223	-0.651359254343652	-0.558049704101255	-0.641286316682984	-0.707592264787295	-0.716374524424466	-0.645722883254142	-0.770339039346251	-0.895658476362611	-0.952382070326329	-0.991714110914879	-1.10115025666578	-1.04613014554174	-1.13092888924637	-1.06446471361073	-0.998175998976157	-1.0152298797109	-0.965187104029667	-0.879854952160926	-0.792829317413478	-0.831986017404358	-0.842856256042864	-0.748222663107149	-0.73496325275602	-0.703721976165473	-0.702648052522944	-0.596044566449471	-0.547913201751984	-0.569641586856936	-0.531039734672022	-0.471974273146632	-0.472668681067721	-0.386683916415913	-0.288395095845052	-0.315172739619678	-0.204634663416539	-0.233694251311356	-0.106966141111075	-0.0820119434353112	-0.0565311810756199	0.0312538153958997	0.0438919640513233	0.0793708683838763	0.195481344150729
0.676811307716341	1.48281410997099	1.04403340960367	0.896274339869045	1.07512915734324	0.957037767287327	1.07352137213358	0.971277401642171	0.999056906364511	0.834195551187699	0.756287243670608	0.480086733180021	0.522289446855835	0.360319257956767	0.379014358343395	0.136635420689798	0.0530551194961802	-0.10982647982205	-0.0775862068965517	-0.173049819475787	-0.211701837579925	-0.380482475283269	-0.397390437753264	-0.435062967244986	-0.498132958817733	-0.583550087701304	-0.669646800841237	-0.729907310249051	-0.723099002319384	-0.77763786756592	-0.872046254357453	-0.911816544448493	-0.867226915162491	-0.959185169711965	-0.983528019798572	-0.927041936421772	-0.935889334967222	-1.04232007156747	-1.0391825726441	-0.958716534706616	-0.825247510028141	-0.991287670432555	-0.933333333333333	-0.932558871191239	-0.850131003271098	-1.04083299973307	-0.773385606686781	-0.606175165017196	-0.712190589778511	-0.612625639111905	-0.536302388011503	-0.545623286230571	-0.45677542715176	-0.54908579958965	-0.374598235271445	-0.427611938112906	-0.262763282978715	-0.290669136886148	-0.155439190209661	-0.192607856534734	-0.0142044164845687	0.00357782325617577	0.129148653735621	0.0567014215224566	0.209262098979025	0.268667691577318	0.314364337470448	0.250207014881394	0.477185143269426	0.271903400817649	0.539319371630006	0.374540346508656	0.237767639225972	0.241315810564584	0.152943822580375	0.286155756906554	0.171537518736314	0.156584697373752	0.210765293837292	0.150499078428218	0.308590242216793	0.315126495482972	0.267122793921734	0.138668707451225	0.270179687404283	0.266290401576262	0.253187822502626	0.29255081988197	0.160348742376947	0.24663316477668	0.191531818961072	0.306892833778488	0.307364957222005	0.279662835420379	0.264114723728921	0.251569061391517	0.207972582701926	0.0836377635148138	0.208983522561866	0.316138136528709	0.24902640567584	0.222764584596331	0.219938275040035	0.216743744814486	0.146598867902093	0.0876644109157563	0.0681057843913756	-0.028915746598312	0.00292778387100839	-0.0559230038086256	-0.022196400162643	-0.15452665843383	-0.212390527891886	-0.246914582329216	-0.250024116143402	-0.375500894969051	-0.400127374523268	-0.549181690427248	-0.589158635398032	-0.605829692838457	-0.596011643004667	-0.68723347196717	-0.639231874505479	-0.662302217831538	-0.743102497282238	-0.693935302740657	-0.91686302710132	-0.81910544799785	-0.842978208227454	-1.01827077748473	-0.858214417574062	-0.97941188930032	-0.782301923391542	-0.835020488591446	-0.834410429515854	-0.783243557991194	-0.85116983806999	-0.722314669474381	-0.709725624651601	-0.738306976213543	-0.669737534572337	-0.568087357364908	-0.555708424086252	-0.528901065087746	-0.553099076292956	-0.440181521547731	-0.437609881588164	-0.464090870985172	-0.386559518033182	-0.32129012926259	-0.32035788172333	-0.295919538702567	-0.15867833511039	-0.175693182922679	-0.109544511501033	-0.0242274489358849	0.079716615389688	-0.020820193418224	0.150733743963152	0.144784461571598	0.237097590924311	0.242223620243817	0.298188417282256	0.294579673706291	0.443242606999339	0.463817615587282	0.403045559422305
1.0285912696499	1.4018260516447	1.09194128341379	1.36108930734324	1.29977949338298	0.942203564302514	1.18067226890756	1.03169099923739	1.05856855039554	1.14140724841435	0.887992673328129	0.987611839656512	0.784899464970698	0.785129485815949	0.651560583256141	0.430530848909618	0.384764601314614	0.380819687586897	0.303825280404173	0.10492846317386	0.267928097238787	0.0411475599898912	0.00281343210378965	-0.168303110834053	-0.138041861605658	-0.265961209301304	-0.174206436318019	-0.312310962682593	-0.277177685619883	-0.472832919553773	-0.475805638993025	-0.595484905541083	-0.741334820412695	-0.587613253123424	-0.681164995206806	-0.859660426219745	-0.869862121748529	-0.905762851878925	-1.00890289158217	-1.0620413220411	-1.07827306887444	-1.34291067867863	-0.946942649458223	-1.18058387272696	-1.10129966051445	-1.04461789120684	-1.07787711901408	-0.986721380015176	-0.984671787493708	-0.850369748022794	-0.989809459519759	-1.01604770615187	-0.772871639053625	-0.666421686724794	-0.670743034039249	-0.574161521347451	-0.605226791875775	-0.514824382660158	-0.51063594044134	-0.516661782707318	-0.467918909169113	-0.478943657322296	-0.382437581052596	-0.314640782708946	-0.250192529870661	-0.281927179044977	-0.317666612357234	-0.272181148472663	-0.277780017912114	-0.250051138530163	-0.236468196153749	-0.236682315601564	-0.233177360427485	-0.150727157881158	-0.128738114054833	-0.16057657196891	-0.121890983634189	-0.149345731326469	-0.158469510268318	-0.146970080284994	-0.129897513749398	-0.0539392581420754	-0.1189336733856	-0.0225391959340368	-0.0814758585559852	-0.0326009931138234	-0.0744786220986543	-0.0770611213407084	0.00337230249917337	-0.0307031719243172	-0.221511434221065	-0.191138212885652	-0.230892176558863	-0.239133076418257	-0.206342794520215	-0.246812032399622	-0.164532909873291	-0.378099904838773	-0.237048124251536	-0.270711280828925	-0.280280330831797	-0.183393873931844	-0.213290129857117	-0.189230661373208	-0.161221855053394	-0.278809453669781	-0.254086134796294	-0.250101871217568	-0.357507847383376	-0.322620765630239	-0.40370236892058	-0.368985412640912	-0.412188051620847	-0.474712663277541	-0.529465054422611	-0.542738229143303	-0.677501139308996	-0.657921626587723	-0.639135516533238	-0.748054686164096	-0.750406825260157	-0.721661872239575	-0.74535599249993	-0.793907670366979	-0.769233891102556	-0.665437733412511	-0.698192843621337	-0.751593770731591	-0.618852517247374	-0.592858715352927	-0.659286804743649	-0.603800873042987	-0.446905786923903	-0.519356355808177	-0.458831467741124	-0.321879518638987	-0.285697627446148	-0.385605810780257	-0.184052543458078	-0.280925456987578	-0.211855655456729	-0.117132299885631	-0.0223150503076117	-0.05	-0.0164463204697418	-0.0103059928737176	0.0680404497915361	0.0271532936339605	0.156817369976456	0.00432160027025422	0.0798125875810997	0.177324759503458	0.0999084972565524	0.18078040717217	0.287859216486789	0.368885949032918	0.360292465407978	0.388066724775602	0.462204101816589	0.455869748379683	0.567269664088317	0.516024720924339	0.665014973884679	0.570091509324888	0.574771284833732	0.729433782745804	0.696442005492122
0.991968252616374	1.51479589035581	0.944085708215157	1.27088777183012	1.0957414615909	1.26523739232578	1.08676139497803	1.57527460677211	1.4624473533841	1.23299240479018	1.31622799710038	1.20791635918355	1.10842793156549	1.08338288647653	1.18875392610224	0.725075092286941	0.797249525639958	0.672282861596547	0.75947340913275	0.753230837009063	0.664597810696932	0.519599796608538	0.470824952995948	0.396984381308445	0.361804502439502	0.25926036755293	0.330044742431167	0.0852651571947977	-0.0110198831134544	0.00425258635899857	-0.153633062661462	-0.283237929754869	-0.311246718927291	-0.449919205437884	-0.439848563353514	-0.653989481002228	-0.629838781905108	-0.731110286693397	-0.929509174671047	-0.909297443883653	-0.858745894138845	-0.926121971246841	-1.13579103437507	-0.930301170323837	-0.911939123892749	-0.965804384059675	-0.971470317999772	-0.93132956805929	-0.896593829169873	-0.790501035557035	-0.957890604443004	-0.751523088357968	-0.677632093415934	-0.746471845823068	-0.775390023269716	-0.804594171759931	-0.719270114996973	-0.783252347580436	-0.763386285369115	-0.769831600183243	-0.76140229569023	-0.766130877682874	-0.68054465367162	-0.719970108427285	-0.691703270984839	-0.768121529291221	-0.710283820447898	-0.713884758774467	-0.682065155559078	-0.595229763646064	-0.621878636349636	-0.543203565834342	-0.6078270061663	-0.558964551296416	-0.514276351713815	-0.535350225675151	-0.545076197806944	-0.469254166373074	-0.481203347274644	-0.448437378711898	-0.403483032987718	-0.424897482003797	-0.409461512426663	-0.432465259058565	-0.396312417325816	-0.407453308106855	-0.444647804987891	-0.562256048987687	-0.510079351849245	-0.607644797926008	-0.581723651244397	-0.665659984099264	-0.652614660483827	-0.676679896138924	-0.65016371041741	-0.696697785723056	-0.673749745669462	-0.608697642933518	-0.668435826934737	-0.626176703844602	-0.648244582898247	-0.554321761189586	-0.574551178246852	-0.568745494522141	-0.554218828497564	-0.530455444616609	-0.551064711612149	-0.623656484828624	-0.685375581273441	-0.686912287828306	-0.658207367400348	-0.713004305283916	-0.75437125423006	-0.74037772189325	-0.699105463163457	-0.78044207633582	-0.849394767744346	-0.71589463264593	-0.873814317143135	-0.82357537451986	-0.799044909439775	-0.74586648432495	-0.689831102337594	-0.597081434026532	-0.609756737304742	-0.578263834213377	-0.38791346639377	-0.359622784730469	-0.272224609908761	-0.23867967013151	-0.1078624628442	-0.0421165579766057	0.19063160494795	0.100858941307485	0.133622829764709	0.143362729689061	0.211796116434435	0.247141182288846	0.186158677736189	0.387104361141875	0.415559980338654	0.258764344973993	0.402083223185632	0.36020446471654	0.444326505438869	0.473779369679134	0.489900006532	0.606756018711012	0.437570814216071	0.441285940672655	0.569989438794156	0.489469344883047	0.681818991193511	0.531735617987591	0.577753306075841	0.555477085463807	0.688152888873783	0.684841814488221	0.615185706476876	0.728435124745748	0.741575069387551	0.771480033993709	0.757106736087664	0.638890953949728	0.679442197101544	0.800368947232724	0.751480373062988
0.523678460923096	0.991180249911754	1.01190615212355	0.909550631617559	0.923186182344995	1.76201810212262	1.44533613994799	1.30494308223633	1.1269808249797	1.28675925556683	1.11562767665462	1.15254899484232	1.11082454203013	1.09048109347937	1.24166666792637	1.05341675111869	1.11235502107745	0.872938088253311	0.881459776734176	0.927324225972312	0.894686320739027	0.860309002014607	0.733430304728501	0.720246477276169	0.669341287604664	0.509228559185555	0.481889846497486	0.414911916837993	0.322889761571394	0.41453891927359	0.237030611184079	0.111119579623079	0.110687414096018	-0.126187361748756	-0.197619708507364	-0.231305374978331	-0.363162924729082	-0.359013106945839	-0.41164532264773	-0.341116147806621	-0.584464875149398	-0.602078129201786	-0.778352439914978	-0.759368627151605	-0.798705849786239	-0.942078220731348	-0.60428145016993	-0.655429786772708	-0.654718613287444	-0.808025675148132	-0.574225318377796	-0.604310314100853	-0.621328731496557	-0.618813158066626	-0.719741436195588	-0.640221618605802	-0.638397083114212	-0.672976059623064	-0.770886869002623	-0.796318196958636	-0.807512286193545	-0.794988282571983	-0.847250730413814	-0.851880282695998	-0.846524416924685	-0.969345491462245	-0.87154031886177	-0.836501912571304	-0.882496131459649	-0.87301398151517	-0.896742748689955	-0.953161436711076	-0.871741260971417	-0.839196743104317	-0.878482585742076	-0.844003441826355	-0.860470507287184	-0.848256738684331	-0.832933115518728	-0.86035470023137	-0.800994154286945	-0.805915556892845	-0.812255523923709	-0.787709842497582	-0.816496580927726	-0.833672032618952	-0.854044005770841	-0.8601484379266	-0.909743395368469	-0.866638883461418	-0.900456755441955	-0.888759932397255	-0.890307792317779	-0.880056620300329	-0.869121859705268	-0.83685648926895	-0.895359921202494	-0.870249672492285	-0.876372996862426	-0.840945509863967	-0.868074991250411	-0.833855081663757	-0.87123614651072	-0.87945762058644	-0.863831595575867	-0.809870228903562	-0.837170193758769	-0.875	-0.79364715742635	-0.874962399118056	-0.891133529529835	-0.923602847244075	-0.902456829778869	-0.826832591466034	-0.883603549126596	-0.796661066295608	-0.77090403482713	-0.756453714527348	-0.78752767387778	-0.661303862114742	-0.599490649330181	-0.559812317217543	-0.374662877990033	-0.1982611693933	-0.0908797568787996	0.0901262652189165	0.35833597260211	0.345332563445511	0.27179141610907	0.452441603638972	0.415913880746186	0.464177257430596	0.417387632887877	0.557320090765974	0.570530959287553	0.459989171953184	0.552972079028318	0.710918853047204	0.892878904676979	0.901704353004022	0.726545697548436	0.84786104212914	0.579090852786502	0.836462631882284	0.745214334918797	0.888903283086488	1.03406825450594	0.868722765994159	0.888146147500223	0.897733934214644	0.894407651081784	0.831216295437791	0.910005966864233	0.823078153846606	0.855045917338186	0.977650895871067	0.728572252329317	1.00680911610558	0.98146146895057	0.812910958571791	0.777608959722054	0.750213314111817	0.687795391086623	0.509863505188455	0.63195934458033	0.489450014800693	0.513781564386986
0.297401502063461	0.312893109387372	0.738548945875996	0.724983231874266	0.727886609639213	0.799689564149178	1.10376128460099	1.04439571245541	0.85430538511974	1.07068014897866	0.856653144721149	1.12709974283506	0.86609750647408	1.04019407351472	1.12463403145448	1.10563347142456	1.24022677266764	0.984549613208977	1.12358926442566	0.919520851051566	1.01894137487087	0.79206085577099	0.862244897959184	0.885700299523564	0.826375650886968	0.881077497192762	0.677784097921365	0.632381836518686	0.514345704367731	0.640839513549185	0.464633746146824	0.316512096460399	0.344260327964761	0.214073836019924	0.148470462587242	0.239247553449271	0.203739512997912	-0.0475382688541528	0.0580449696424888	-0.0888967911771108	-0.265754794779307	-0.195674484480504	-0.0773678470914213	-0.516202728390294	-0.304237792406463	-0.336436917313044	-0.387154704601109	-0.231273293169324	-0.399103026154045	-0.432081887277194	-0.43819461322141	-0.437203150899938	-0.429362277805079	-0.323564544247702	-0.503741839413811	-0.453146643308632	-0.394711415402792	-0.414691304072844	-0.401204421311367	-0.548701600442065	-0.63523823634337	-0.641500299099584	-0.631780600886558	-0.693515554939528	-0.875396121451908	-0.751791957180501	-0.883025155060866	-0.840303524433422	-0.929196887764768	-0.884637015204426	-0.908256074444256	-0.886502186519633	-0.879192314781063	-0.866529085925573	-0.898034236958934	-0.928077915022333	-0.941337225340675	-0.901185495601676	-0.951328063084465	-0.964301480283705	-0.941279457020063	-0.946554733219747	-0.939571076711244	-0.945847725131053	-0.955393631957484	-0.947640044585095	-0.983294817489656	-0.900937462695559	-0.945122099349528	-0.943929969795847	-0.958367289692041	-0.923822441357686	-0.935485202694018	-0.930539454279101	-0.97282558271259	-0.929680116567595	-0.919641464429978	-0.925862089935159	-0.924175858106722	-0.928120323185277	-0.935418186645976	-0.907387042956561	-0.893123958654117	-0.892437788016314	-0.83815807612495	-0.875985554321427	-0.926500405327386	-0.847056811016916	-0.82807263633378	-0.87276078830169	-0.701754404499246	-0.802841603754167	-0.668479346517099	-0.623570359269093	-0.614711639304721	-0.524488054485749	-0.517598094134138	-0.379562123183405	-0.342181101168837	-0.374008761052588	-0.0508840148664569	0.0870388279778489	0.0596004295196253	0.221039954903044	0.638442398069061	0.75206611961706	0.643902745462415	0.841659262047483	0.879674383460023	0.81630363836495	0.769992907847196	0.836732258154819	0.712100333028088	0.759981476790426	0.855736249898619	1.0474052491754	1.14587172174472	0.954265928268414	0.953946571812194	0.919558561247775	1.06774963625107	1.2073469250309	0.947775825620276	0.922481030141678	1.06431293877964	1.20850731081779	0.938803946237807	1.01673813216631	1.08327753411784	1.05132851106891	1.26210314468592	0.860666458767131	0.908922243767046	0.846810007691609	1.02256659258331	1.01409833482375	0.710103184507473	0.799221748327868	0.9003474232903	0.680619226340598	0.656653339158636	0.460238586443611	0.486594240476565	0.392744519440582	0.304169299180946	0.268769230836389	0.133998750086076
0.0825122952480562	0	0.131287623295411	0.29183607027867	0.307451074956131	0.45019621690005	0.410997468263393	0.70499981675338	0.613168985682618	0.549266304768438	0.788975239876717	0.818025491960908	0.859911830833552	0.993874919857544	0.730579658239655	0.892691182267164	0.999343920582368	0.852683249338619	0.983361132741917	0.910848176225289	1.04940494781127	1.01364892530068	1.02223479057191	0.911150801532068	0.785945379124032	0.878441615816017	0.941406551990168	0.732809176922097	0.804394205188787	0.683796081665549	0.568788809716903	0.652089900963091	0.749085950728296	0.610786450033698	0.494395240196303	0.474849173032564	0.568986660123059	0.398941813951956	0.472522748026963	0.424094220405065	0.466708153679832	0.311611630517011	0.09298956298171	0.0460046711311611	-0.12215549196716	-0.14790199457749	-0.0467433141644491	-0.1726272190004	-0.263949189205269	-0.0533202129851518	-0.302723157661181	-0.264581645970194	-0.24695874189659	-0.232588286763467	-0.0537256957300637	-0.0292031935021026	0.0329134199280862	-0.069003203090372	0.00840128515887437	-0.0924939623967311	-0.149457502743602	-0.0906283931365834	-0.241108283314494	-0.458349248514106	-0.472758533834273	-0.602556894621583	-0.567492751142136	-0.583692868655099	-0.613991697739295	-0.550253921276518	-0.681481557654891	-0.630850167529175	-0.627705618193288	-0.630406967847878	-0.617036795044373	-0.684050091953716	-0.671475483980815	-0.716997991641764	-0.784323432283168	-0.81261889121875	-0.835998570266962	-0.873370258616434	-0.858558371417358	-0.874037506899728	-0.856198129915516	-0.82312350211958	-0.91433236508628	-0.803664124239824	-0.815041223501768	-0.815363127660682	-0.76842421855778	-0.757679999895898	-0.800409464932968	-0.806863604508719	-0.813935352614346	-0.79059078727051	-0.811695285436816	-0.827791413190175	-0.808281639677376	-0.834801690368427	-0.805474349272303	-0.833821630367335	-0.841935003378618	-0.805813268951311	-0.810829013893358	-0.755256898224116	-0.734264331645897	-0.709382615360901	-0.61040747114131	-0.652717179167229	-0.557086014531156	-0.393412829516545	-0.43728928026349	-0.259990760416928	-0.157748330432056	-0.09808164772275	0.178266936163442	0.166053516951022	0.476491369446743	0.242280916534932	0.439967910768324	0.524464118702889	0.621762637973231	0.708225303163144	0.943656543497286	0.810073919139464	0.866025403784439	1.48312102535875	0.920924136844499	1.12268279877562	1.15884364872745	1.01437833900086	1.23873280299064	1.15257144161666	1.13369933251904	1.32668543169453	1.18551801198266	1.27503313459849	1.27177961113031	1.29181313258045	1.45550701300049	1.07777001737279	1.2210822775016	1.1140122112217	1.13825141913185	1.21879451485656	1.13500285527459	1.05776645718346	0.975354654121618	1.04667311032693	1.09045380332457	0.763298612414186	0.799448891609089	0.769427716007555	0.619318181818182	0.416612018274187	0.650272102639552	0.394186387233417	0.344236303707565	0.288243265265595	0.215553747369235	0.165601855811036	0.153098797896988	-0.0100030013506754	-0.0710669054518701	-0.15632276846948	-0.182504673483084
-0.407079503779638	-0.213170812334655	-0.347135604999837	-0.309872383646181	-0.10270075586613	-0.158970161079422	0.207880460155075	-0.0161937568907824	0.35498732657942	0.172898432394653	0.338088789083621	0.344095171411701	0.418140057930986	0.461546541622872	0.452500922673361	0.295950173492619	0.545746891513389	0.592648405895929	0.535163724412957	0.690544363522255	0.668037212402568	0.693386352703227	0.694857234672401	1.01299572435067	0.911380587278141	0.761035889155691	0.776957113260056	0.604840317100021	0.830205992571476	0.670519985350517	0.677167741207908	0.757899449895342	0.743609628697469	0.677597828716061	0.718385083127131	0.882414629669963	0.620165218664676	0.768165313307308	0.560953798048973	0.421974736284861	0.323379648065307	0.600734345041921	0.460092027609203	0.33531516610978	0.319744306790973	0.502544545695367	0.187810000011441	0.22080920281276	0.304835117615271	-0.0267567207944973	0.412000854325857	0.55246799322145	0.0995214625600758	0.187577144623713	0.289463195611064	0.369409417021778	0.134149689662575	0.312847286641711	0.347538511620817	0.217198770175779	0.354053969436407	0.191273013919001	0.0141083161995775	0.0877808603970979	-0.137711651587195	-0.173004963601388	-0.252959130906781	-0.210392960238415	-0.247351063863669	-0.18199260560841	-0.308456854467462	-0.250837523283994	-0.166378196470125	-0.12347607601735	-0.227278842505572	-0.163758613602578	-0.348520345310581	-0.352663419885767	-0.392530874472086	-0.378823266362837	-0.423108708278356	-0.438041353300775	-0.518373628788535	-0.461725803427946	-0.487458310107518	-0.479061582680139	-0.589535648938061	-0.476287055586732	-0.479460191748698	-0.485125621358486	-0.459759417676111	-0.444171660583123	-0.428052409544227	-0.509812741934582	-0.461378307878974	-0.574097896632364	-0.630292837959926	-0.574700994622399	-0.639509058595226	-0.695832129509459	-0.683170118778781	-0.661265340260212	-0.647318734875923	-0.617806537317859	-0.632793809532596	-0.47943383046212	-0.434191676403983	-0.42485291572496	-0.19818104619098	-0.108910673202179	-0.165227199032203	0.0838743942912112	0.489283235779974	0.258425016390777	0.332090351519473	0.493092793384987	0.797233974804142	0.57344289571256	0.509524665365068	0.496711297941707	0.655310757993857	0.901660851392289	1.0884347697493	0.850170808743986	1.08112495523467	1.04291771915495	1.44374935889172	1.04685652948357	1.1145138299938	1.10129100199074	1.22477036115446	1.24253327797449	1.02819768342011	0.937159454320755	1.52043968709885	1.44586831040854	1.31501323614138	1.19773790769888	1.22834178037375	0.886833992494631	0.985616058210383	0.996625306299583	0.825192355307585	0.845432220286017	0.677787984346239	0.83208154798775	0.854057745216777	1.00123403558602	0.722726502292518	0.748061177282293	0.661171351762142	0.399845835862373	0.372679771325501	0.27050865259632	0.267733778747517	0.217329571980306	0.113151569317777	0.0193373117038441	-0.0619885295506894	-0.138675049056307	-0.19211684257123	-0.300385037523648	-0.387305805581374	-0.432215378736372	-0.471227857801987	-0.519489429616119	-0.53132144397062
-0.64553015705966	-0.774287016353139	-0.61896338473434	-0.889965822715897	-0.968062855195869	-0.687996483159006	-0.615084789131404	-0.585698447679435	-0.360964771830248	-0.368577793753318	-0.0993363061902906	0.0363561255432808	0.0234403615469248	-0.00763381020690574	-0.158146819970136	0.0281466887280499	0.128806051160781	0.227831500005174	0.240702196481284	0.210786074565587	0.212309918432827	0.334029228314872	0.36686408046762	0.472027746606442	0.538218217703264	0.56529740650073	0.466509221767899	0.322031901299461	0.556988996681481	0.629108536825836	0.465531499170117	0.579339737624146	0.521510820631783	0.723568051144936	0.792053334598425	0.616083114975897	0.619035704964818	0.873692803258923	0.493728171165877	0.800061802941287	0.635475690741658	0.698925000953556	0.518229509028637	0.687145161266685	0.564340965749947	1.13744308966914	0.965172103198137	0.774338599379501	0.598020070047593	0.840780694732794	0.503878749757031	0.471813021102344	0.784092315364258	0.662554354621025	0.40905150391932	0.501911735009427	0.632040554370379	0.802375145951292	0.649254498066034	0.587540802861458	0.631372471958596	0.613419171032775	0.455393014966713	0.841901790946089	0.465652370297735	0.33673612498551	0.279101368903825	0.460233401713909	0.856506077968486	0.480422912606298	0.672193619647704	0.534681544231234	0.472015104725031	0.463185211919099	0.432526223641709	0.393709597334439	0.286634433306629	0.270442072645459	0.347155351123023	0.21523650802307	0.0775708243157016	0.0242224139837587	0.0969124900799384	-0.0893826583735576	-0.108116005840384	-0.204822007593228	-0.252269770172665	-0.227162346951863	-0.281848563071918	-0.189408434012978	-0.224316286992651	-0.182909518923642	-0.216209123008443	-0.220104386045103	-0.243703208535355	-0.252334353909414	-0.266547900035189	-0.344377101787117	-0.287005957814733	-0.359176525948473	-0.335658238021181	-0.289263738878032	-0.245078329653232	-0.321274174817391	-0.176973150288132	-0.00753158117252329	-0.036010067560426	0.233298466742692	0.0997140305395281	0.239537016247204	0.228404837330754	0.281927930811906	0.28599613283036	0.464392925906832	0.599455288131016	0.578640727369047	0.781695675723297	0.845929270255634	0.695874045843846	0.909599075957854	0.673174818055708	1.21666746495487	1.23392521190363	0.878463319666046	1.26008999574857	1.11065750378006	1.28966872879316	0.899201065088874	0.998724140553996	0.897509660301056	1.0309826235529	1.32724378745047	0.846574631154154	1.1274849353874	1.08346201529742	1.27377850980828	0.753763760269356	0.924184855458487	0.900574529263748	0.756494503125001	0.616780742393574	0.789450231330776	0.478495673501457	0.446127317667133	0.36204208054466	0.421844915190999	0.657773846140475	0.233142862592508	0.293001697548055	0.105526113266563	0.0632127846972322	0.0459366825458299	-0.0920305719216408	-0.140242048501269	-0.324439723755267	-0.293457833925738	-0.378117143712465	-0.443812682299297	-0.545239771423748	-0.498469219248349	-0.616561009826979	-0.65133894727893	-0.722209603497004	-0.712138960555895	-0.754026251239043	-0.808522076275963	-0.830994370132848
-1.00869501146842	-0.898802394679081	-0.823509807335516	-0.865971715095023	-0.934533392714273	-0.839181358296689	-0.762173296988524	-0.786357099492785	-0.63535523191813	-0.463960235229793	-0.549584398207125	-0.363803437554499	-0.323796014234974	-0.350071450444758	-0.39298874594593	-0.281224596333049	-0.312545677724796	-0.0651863362957521	-0.151468496220323	-0.0994264598335508	-0.0568994904728608	0.0710607997853395	-0.0200160192256359	0.0127391119161249	0.14885757295964	0.0729902742415039	0.132831411093973	0.193587831856188	0.252001311749976	0.276799884166285	0.387073896828677	0.366107761979086	0.324504781513845	0.546072640851974	0.610319163735343	0.436250593514773	0.634777514352611	0.651533070238884	0.818987988264258	0.474116067441212	0.769798031491329	0.466970664358962	0.606420231526919	0.802691413573496	0.894770080485772	0.842509008006104	0.653663376256641	0.608228737015764	0.843527392286973	0.810345859962259	1.43353659664239	0.715673771182974	0.683157774935297	0.527926889299959	0.286623985020135	0.611840631482851	0.477090078002819	0.982707629823991	0.928930569250233	0.928855552357171	0.935467850917443	1.36337991069126	1.2701538309425	1.05898828396116	1.04370715180858	1.06486270677006	1.35796739215302	1.01942729691913	1.06591199678009	1.15862216735008	1.13067492431004	1.10409075416952	1.33711300487317	0.962995399708711	1.031558178976	1.04437138468292	0.853871700041267	0.760386851177321	0.7905746041909	0.716822148161496	0.569882973704586	0.46093525716582	0.589014476135642	0.322087935888302	0.253565123939593	0.198145766965744	0.0973884825160042	0.146094306366618	0.180266343462238	0.112006515346197	0.175693930899859	0.193653709813211	0.249758136906961	0.203727691067485	0.21320071635561	0.17994944279584	0.143497129677435	0.106122077707666	0.160843262029599	0.175050294583593	0.237856999028313	0.249470555861705	0.270537963091475	0.214228292741652	0.25557234751196	0.257085478394593	0.356163062166933	0.376459856432748	0.492365963917331	0.473520317650753	0.736117788269939	0.428800548865054	0.616581230490439	0.708270397593763	0.621568952234943	0.746138046708262	0.943701430841551	1.07991090559648	1.22232490287158	1.09995805336703	1.02422071123973	1.14947619801426	1.00651603187106	0.939328250796283	1.44971616838072	0.942384573841959	0.848912213934589	0.807307630617503	0.830014093521992	0.604270108566516	0.638762536891201	0.606810236814905	0.55995391515443	0.407552383947131	0.527817182325535	0.435155934146486	0.437184095074206	0.277158226696974	0.288054181984647	0.150635472169923	0.176608996369275	0.0603986038986779	0.0737507971300465	0.0415668661241536	0.0217303297608771	0.0691389230315754	-0.164131529945637	-0.193878871873929	-0.30099549929906	-0.436083401177308	-0.476463141628135	-0.457544365987438	-0.60381461906516	-0.617566217397846	-0.639816519168421	-0.712091737821663	-0.683094093208284	-0.741041737787324	-0.768888682533974	-0.798622646243734	-0.848166804635616	-0.864942496939856	-0.912528926480835	-0.883492999228942	-0.96051298131321	-0.966905472568278	-0.958735167179145
-0.854849235348904	-0.859507158921448	-0.861278022354815	-0.812768767210698	-0.928926846376279	-0.909735200691254	-0.984349581896026	-0.728918266392371	-0.809444502758052	-0.716876530605439	-0.766957681600396	-0.60774326409447	-0.579998476648539	-0.636994809303116	-0.657670564061944	-0.66917242774523	-0.617609914322619	-0.516260883464225	-0.506497226254559	-0.463768358784795	-0.399332806962677	-0.435240782459338	-0.27142299946428	-0.223825484157013	-0.233353408331834	-0.267080988811787	-0.209829009353197	-0.196484736323013	-0.226081041581636	-0.196352277469526	-0.0430650601593472	-0.0777798014597893	-0.0219705060836202	-0.0741106809822014	0.0854597612126131	0.127292908359074	0.2862390139538	0.290451950173649	0.199233387541306	0.276805046271001	0.449586566926036	0.574244565761911	0.541749077979892	0.616034055275831	0.745101955530941	0.563189097213235	0.495018750453094	0.776772093978396	0.535361158703108	0.434405029285572	0.671859743746547	0.358928484329044	0.312002942265293	0.45378151927819	0.632430465924555	0.729471587109772	1.2024172566434	1.08357002045015	1.08556937043536	0.749025340718831	1.55068317867019	1.32232481550371	1.06373005899165	1.30254084991022	1.39319187715023	1.49266790979342	1.04512764648495	1.81152570375785	1.70728154723167	1.66282145963166	1.75315342134324	1.3952631505416	1.49750726873871	1.33588917007219	1.38984246873956	1.35601557964024	1.19246831250499	1.13370545815199	0.802099050686938	0.960178290286721	0.941245755882317	0.804605057018611	0.758667748385356	0.813677393833077	0.718472942426799	0.566330962974529	0.578310131480572	0.702764221499934	0.400009028724684	0.460293249454596	0.611704316917173	0.431928014287079	0.643784660782384	0.667335973545037	0.512855243617855	0.580888472532496	0.580157886732458	0.471780073972357	0.501337383783392	0.520397369837431	0.568674303652245	0.494465234135419	0.409363672487192	0.481543412343077	0.506813947711764	0.609824172926526	0.733457032187562	0.793586281547557	0.94077668517331	0.835228759334579	0.914392083656164	0.857277863657759	0.992370431980358	0.741557445448964	0.940081751097185	0.984820748455099	1.01061750263169	1.0096375546923	0.845297435150866	0.850277397091038	0.689379820999735	0.71795694204777	0.621822871202558	0.515041840474917	0.586098000540984	0.470597335380854	0.569067729676811	0.288761037032243	0.257402427368867	0.13254022021888	0.156389488002461	0.152432937202673	-0.00377382673925909	-0.0402242856197067	-0.036129582063505	-0.154830884321333	-0.255262061338684	-0.273428402562391	-0.337861842753695	-0.417762718493103	-0.368681700553594	-0.355170972845093	-0.399642923786533	-0.426971107558056	-0.503967773258883	-0.509932013596979	-0.536702887705624	-0.588776637806509	-0.668821235035263	-0.682103162513397	-0.795914846613557	-0.835598652598907	-0.826029965506524	-0.867320643152932	-0.871693008526128	-0.869870762262291	-0.916972469225096	-0.962322869041652	-0.970659544686406	-0.986462203956596	-0.989203894203837	-0.970858284868006	-0.946355778354855	-0.925948469517318	-0.961960085775572	-0.919877341866101	-0.850878070488926
-0.802288907906108	-0.807487129640754	-0.81242680496943	-0.847186893057815	-0.726499088730279	-0.811346274543763	-0.738509031862625	-0.900983171199315	-0.767141675881217	-0.998166918199893	-0.726630455509311	-0.800895650450081	-0.809345613802067	-0.834455384950978	-0.900720865153615	-0.815917360522467	-0.797163047432425	-0.798833348185329	-0.725157794518308	-0.665913264765372	-0.713533615126847	-0.734255739262112	-0.663258419213748	-0.714544622908107	-0.602997588014472	-0.585058031350339	-0.575170934094529	-0.593509910614414	-0.493739609352256	-0.493097058358428	-0.534439583153159	-0.410961371446541	-0.335257973020981	-0.325481821953681	-0.13201967239689	-0.111088992844522	-0.0844926112126242	-0.0359283047455326	0.072575386341595	0.0748964087903381	0.175730908172451	0.104665604246293	0.289450890794653	0.274906437279595	0.356465523119603	0.507826854937223	0.373785511310442	0.402863797358755	0.36409345769513	0.3405026123035	0.560953798048973	0.58751208885048	0.391813889069004	0.92622337146085	0.607690990830154	0.433786457616574	0.975712784272501	0.687963309601873	0.544581148637171	1.10167099846355	0.886106663365729	1.23215071527197	1.14373927749454	1.1228421874664	1.15495626283949	1.31306432859723	1.1089436535374	1.41871746495816	1.47228144697226	1.44504270204346	1.63252085724345	1.42357565614517	1.29997726319376	1.44977752387721	1.56521271690115	1.59727252764175	1.44614488913254	1.16264005087129	1.3616328865179	1.08515524915253	1.1140747128047	1.2277610092167	1.10827586866697	1.0035146946043	1.05820932961967	1.12786336746651	1.02926026710791	0.936383021536753	0.889000003896235	0.795684167714317	0.870442234302724	0.732041100181506	0.862912142823244	0.687513138906937	0.705882412662918	0.605879631338051	0.634086631973227	0.535111072254278	0.574951353762729	0.509455787410666	0.528303714010868	0.669514023182005	0.624068361787562	0.598571826829234	0.560906530702117	0.670232487891664	0.762349253985089	0.921900379729942	0.86371374443316	0.667574457012591	0.883625980955622	0.845523138573843	1.05911917911216	0.939730061761255	0.605236105236032	0.552754279773817	0.965909208801358	0.699896472675615	0.850540300878685	0.340420282343423	0.271142729194236	0.205653186415156	0.41478642886426	0.013116077953385	0.131791357733649	0.0300375704593055	-0.10890965920713	-0.106877396887878	-0.110629652536637	-0.336967416880776	-0.3606857753005	-0.421638732541522	-0.560121833917991	-0.55042815461839	-0.505725156532106	-0.604107095078128	-0.658834128491807	-0.662038441989782	-0.711165124428997	-0.693653206906364	-0.724077343935025	-0.688788877255105	-0.750598211684505	-0.777409962039882	-0.784616876618296	-0.783569482660667	-0.848942833026707	-0.91214034007931	-0.892608312036075	-0.984451913310271	-0.947641549388023	-0.874568859298782	-0.939387978475147	-0.915965039023482	-0.924566912151069	-0.930408254030612	-0.891252258347747	-0.850281294732584	-0.831724822375931	-0.875115474243669	-0.869074012275345	-0.839373665243986	-0.815340909090909	-0.832562915696321	-0.755011988943405	-0.639145291504471	-0.588261552084062
-0.79106871458258	-1.06070481142008	-0.725615751361202	-0.950519860418763	-0.82019013917919	-0.777518637965553	-0.807702928444955	-0.519518181913224	-0.707608382144276	-0.586942369717271	-0.610723166782074	-0.583427777940302	-0.80288735148435	-0.704661937220392	-0.723707233954216	-0.767881824470409	-0.760827549970455	-0.775957390976763	-0.730253416429481	-0.782000458499551	-0.815111513635415	-0.729299176865907	-0.818000259146129	-0.815335959756914	-0.79973242337558	-0.817926619820948	-0.776698699345646	-0.765487379888912	-0.741117812188958	-0.756233789183739	-0.79897901288217	-0.647688655551663	-0.770279793328044	-0.615466530142434	-0.498055515651024	-0.574653975926625	-0.390319127884405	-0.393484784986373	-0.370418009494674	-0.306948293340571	-0.219367654869145	-0.190902812930736	-0.0185695338177052	-0.0444825635066892	0.0536377470795685	0.0797931317028218	-0.0890374084392237	0.0436435780471985	0.167596702881547	0.149683525196529	0.0101681479347761	0.409603719769354	0.170940864689457	0.191821861572021	0.221519407392074	0.261426120570179	0.204897576810994	0.932996209912368	0.739963111706232	0.840896726675394	0.562679103798595	0.613904321256819	0.986894775377029	0.957659803617778	0.790752290227294	0.927695054991175	0.984588692610788	1.1028526434325	1.39027570021431	1.05808214006572	1.32284071228438	1.30263826374319	1.51711997170021	1.21951080950898	1.41027007406258	1.33323424275579	1.32996713768843	1.30157504943626	1.20934088987805	1.27062454202379	1.05770872384441	1.16410063704115	0.922565711856361	1.08190943946448	1.11767274541904	0.940197775132708	1.13427336868647	1.03931638200682	0.779417652401945	0.859052918631019	0.947533805465536	0.777378658166122	0.725704661798071	0.768942182366336	0.839386253071365	0.713289293274939	0.736853898648618	0.577541059409694	0.755538997792702	0.67005999146111	0.736680735657794	0.551001417565222	0.698736002123527	0.534654513586977	0.700299727280539	0.545221184160561	0.673519882600406	0.683193000433244	0.646398735534968	0.56053294909515	0.699030806042631	0.636910828755678	0.839924689986242	0.437424064913079	0.490708699884758	0.45704171669738	0.272805351410321	0.120056845100299	0.475188234830052	0.0720534058232838	-0.144459289602148	-0.339282233343324	-0.427748257418923	-0.547270454615494	-0.537927324651933	-0.576996825465537	-0.642613049804229	-0.581880713578964	-0.596161876351628	-0.682781781833556	-0.677286899537683	-0.730587494471511	-0.850370870684627	-0.823833385126438	-0.852764150384804	-0.899485827290739	-0.878979903912527	-0.875142346063842	-0.847063894508148	-0.888786294584406	-0.906305747360373	-0.933796691001854	-0.878425836665908	-0.92064824234604	-0.977175780984512	-0.940917124181586	-0.897528566904191	-0.882683654987793	-0.825896641934022	-0.846982829025332	-0.798063131528303	-0.777555659120492	-0.754061417542048	-0.743613156362762	-0.721889839782537	-0.747905193911962	-0.628306671062426	-0.613079016619402	-0.534815761773714	-0.443822341383046	-0.494579785697399	-0.436797433380301	-0.324049879006845	-0.317596567847758	-0.25021729686849	-0.213062817499121	-0.215463431130927
-0.508146018246168	-0.637467626037408	-0.587807568253643	-0.647447216450246	-0.524546289209837	-0.599008380859319	-0.482688684144207	-0.343032082715286	-0.324284847198705	-0.166151602586363	-0.244902683249977	-0.302150324305864	-0.515513686124769	-0.64293129939186	-0.593916281276343	-0.540931121107446	-0.47313004641042	-0.537545792888434	-0.523735916804986	-0.623366109616246	-0.553911709406997	-0.795254179576649	-0.742537313432836	-0.79327193561283	-0.866341875713067	-0.766540327169611	-0.814510110453206	-0.820313092520188	-0.768077459534794	-0.870254363587254	-0.871031011588077	-0.847641036042228	-0.899513848086147	-0.899197789066742	-0.937209408788907	-0.845578161719706	-0.885735457490742	-0.780559933990828	-0.733371629236194	-0.706259777351471	-0.544398616411453	-0.57635681187278	-0.443659514664705	-0.399197686644298	-0.369904097389988	-0.231597355095724	-0.320471486222011	-0.298142396999972	-0.208834266225929	-0.196606864393642	-0.0580992893774127	-0.170370822702904	-0.131306432859723	-0.211707579589355	-0.272326494998317	-0.128277916574121	-0.211503146938309	0.114484482367029	0.0962488129386273	0.287262129857035	0.320405949110171	0.428630569770534	0.306511421955528	0.796961480547219	0.706575434313961	0.568419806617454	0.750457735776515	0.829550709927898	0.897345126959389	0.968418229651511	0.905018349443297	0.972383546208356	0.9172466087925	1.10936612412419	0.86989831648501	1.13217868279504	1.03905371869136	1.0397737570748	1.06624785399763	0.997246020598799	0.876602333759815	1.00146092115878	0.913965220189587	0.853322456828875	1.03352133137756	0.832338167738325	0.8238858408711	0.906165233782754	0.808270364449269	0.752102046461622	0.730062876250182	0.814593428531287	0.736581972543863	0.772583875329235	0.783026627317453	0.573341292857263	0.545109712488837	0.625569569194749	0.555930507241452	0.547495583878569	0.511062903047563	0.596804552667404	0.476887737195565	0.736469747470603	0.495241803863093	0.703536071356423	0.578203932869594	0.506444011606175	0.475060621243916	0.52339591628063	0.297675497837433	0.42817037385846	0.359086039534733	0.177491194927489	0.152603272418631	0.00626814512037168	-0.286223770636399	-0.384174909963916	-0.458072417114759	-0.682147675587503	-0.632133097380023	-0.59907886029028	-0.691260377203054	-0.850877192982456	-0.764408755816403	-0.776114369474768	-0.870399840562144	-0.864319788335096	-0.938084476850131	-0.864728854199629	-0.890810935332204	-0.916148099014204	-0.918847097000225	-0.95016252781828	-0.951730984438524	-0.944156679524771	-0.955960993703657	-0.953885096083508	-0.919481970923839	-0.887651227431735	-0.886888008996509	-0.883800478832738	-0.96043434180514	-0.837493005123849	-0.878802483526332	-0.808693787121731	-0.759428159296767	-0.555498068528462	-0.631885574417891	-0.496024258703599	-0.583122111717824	-0.534922680721075	-0.362231832318135	-0.291882734546353	-0.219666406130768	-0.202739505263379	-0.21878138083972	-0.187589992285362	-0.0925545121498582	0.0152970661893134	-0.0459332414669423	0.0406445860952554	0.158020914797613	0.153312892976869	0.168549965615811	0.331856424964429	0.323424615056984
-0.211789077587384	-0.288888146637953	-0.217246545758122	-0.506523004162623	-0.25470793943762	-0.227429413073671	0.0569110393224472	0.130558241966773	0.170768851804266	0.168805926227379	0.163072982998207	0.0903244604661891	-0.160283489435479	-0.108484374900282	-0.153735011567023	-0.185519497848376	-0.221923728976284	-0.326648912669242	-0.15714003368791	-0.250797254568831	-0.253428574808935	-0.325077139723846	-0.43649764280735	-0.563138935732711	-0.506092940047463	-0.655870555041998	-0.690774674457337	-0.724812923163561	-0.698149507877873	-0.755391969067222	-0.805555037796251	-0.758786910639328	-0.865567068000134	-0.884707584392393	-1.00399203184089	-0.865870550623652	-0.904562075648376	-0.960659614118316	-0.828124551958358	-0.85665580257868	-0.772658081069027	-0.691083363287471	-0.682812910050944	-0.660581130264422	-0.501947403037336	-0.68128237530773	-0.680301343049808	-0.687910659535411	-0.529528632130564	-0.475983711058383	-0.621203733309224	-0.617707763884251	-0.731250861593096	-0.571187207712871	-0.506491450931724	-0.520303911651585	-0.474991495996607	-0.346410161513775	-0.33673612498551	-0.168874491619228	-0.263600633758053	0.0533360545584615	0.0970725343394151	0.101048363155334	0.191286883428183	0.192617364937231	0.236036462866	0.469010133882831	0.450257618949153	0.514379340502306	0.412916945100647	0.382994733026782	0.454012611036733	0.5883106943992	0.656557833649953	0.682422720002692	0.677349440922924	0.556636375545918	0.643863928570262	0.539948672213182	0.558581226871247	0.619213320895733	0.654297687173929	0.494184682884292	0.596880696366378	0.508311475126427	0.587653527938195	0.391353661858709	0.606387293065911	0.484758701933147	0.512373599629697	0.554303814297615	0.40145277815416	0.366662217298437	0.347032627976354	0.383182302457061	0.334388121531703	0.335871249540866	0.386542410155713	0.222200231894017	0.322215059615247	0.401271315734341	0.297651627289471	0.261854589708582	0.228662425876897	0.289908744901926	0.28129485288283	0.0531769984779919	0.195244207985486	0.197206214655552	-0.0860828462021117	0.0918397947963306	-0.207611570252152	-0.262626262626263	-0.399556294927216	-0.656903911066996	-0.711806072287335	-0.631809745456654	-0.695988179618459	-0.8186512999931	-0.908306808574835	-0.904885466297022	-0.922611782740666	-0.940957782335317	-0.91267803829274	-0.908689060133295	-0.943385838317621	-0.901262652189165	-0.870311467574406	-0.879927405749201	-0.984888649871125	-0.933074769449242	-0.882541623370327	-0.869214526242324	-0.838210256135956	-0.837147350901779	-0.847983718868895	-0.874074074074074	-0.744530580794654	-0.711622547152891	-0.704876657376495	-0.637069417961114	-0.539208806645944	-0.551575790126319	-0.407066009780242	-0.177284741712775	-0.151063227769681	0.0255554798357275	0.103230017376917	0.0179895690740289	0.143200496117517	0.0626633989716535	0.300920134357898	0.409732449102315	0.341311319023288	0.373651421267717	0.319510742131729	0.457509894052737	0.312864444698501	0.478475332591401	0.519983540973061	0.664045885311432	0.579315329546377	0.676244653144892	0.4695048270345	0.539674505939374	0.489565024326165
0.0779912654673741	-0.0051110959671455	0.154746115147543	0.551555512297781	-0.156347191994114	-0.0640898203382871	0.116131449170815	0.417365006184152	0.437704910098937	0.388023560801434	0.489015973553924	0.70764407376529	0.364246398192887	0.244128897166489	0.311259270097437	0.20450914577539	0.40828686814318	0.182774615603706	0.236096082324943	0.303108966485485	0.0407056005641148	-0.0681484527258105	-0.0781416946502707	-0.276250034868935	-0.276881251082947	-0.27699741727081	-0.290450493165842	-0.414030262063328	-0.39281938809824	-0.521974167629253	-0.563116350438588	-0.667244373347158	-0.627210394821856	-0.620451538394079	-0.728743379628134	-0.769310206128378	-0.802537256126854	-0.78041879650761	-0.729060644937493	-0.935920386409533	-0.887054452389344	-0.918591640046622	-1.00597912652227	-1.0396361858964	-0.97612725988004	-0.920897286754484	-0.98815447950324	-0.905453562501222	-0.937210153247525	-0.956792213201571	-1.08265487316085	-0.840014618651948	-0.946140550183116	-0.773565934694095	-0.868939687075738	-0.832231058460507	-0.539665241544231	-0.60918378437586	-0.618842214360421	-0.443394343934294	-0.411532644142049	-0.360444281297512	-0.262753983787454	-0.204615813897391	-0.283575795043644	-0.0814173684098662	-0.175344715866014	-0.122901973559805	-0.0643583580896898	-0.0919217048740514	-0.00752411581786058	-0.00410304969931109	0.084482591195982	-0.0920087412456472	0.11518763153058	0.0678052709095516	0.0122720173418454	0.140312152004023	0.0801562067219223	0.129369067530855	0.0378156316929715	0.155855390672888	0.226046128520044	0.297114180338455	0.281843376481148	0.14954670592292	0.0987953000900496	0.150655257268904	0.189821362518852	0.111095682226622	0.130158274691194	0.105176435053932	0.0623162085063924	0.0639689000522248	0.0522483019577791	-0.107417231105915	-0.0693040162349032	-0.0819452280709498	0.0178287395580167	-0.0775653010984697	0.0450890929701515	-0.0694341506966907	0.0827091048186383	-0.102146252014642	-0.133922420178218	-0.184202362403079	-0.280843798999764	-0.407750147815236	-0.397631737335604	-0.309813546832429	-0.445092130271564	-0.372650950421253	-0.664952300426439	-0.758967460878607	-0.615351667193171	-0.770032220130693	-0.874681223211112	-1.02926389435503	-1.00445676227042	-1.15841939032069	-0.935457591849501	-1.13664468095445	-0.915775491091493	-0.952870512307612	-0.889896480240695	-0.948063554468401	-0.840916034890047	-0.787506613728842	-0.819883036195729	-0.744807857347521	-0.717401718182199	-0.75203566820587	-0.710162272389652	-0.669749649721025	-0.603582858982918	-0.6357084917462	-0.633502207497587	-0.492729254540591	-0.320979367585325	-0.237445397788156	-0.307569533607075	-0.0389433906808988	-0.103119738923038	0.27438436592682	0.0907129545621344	0.402846858951046	0.637423335331562	0.597921978315958	0.653666313744228	0.810297207811268	0.643959925291986	0.711894055077604	1.05221460705675	0.999444906979154	0.994305075653428	0.735339208307438	1.03923048454133	0.747055641892332	0.862163118393757	0.888569645915824	1.01934458563683	0.877079157110358	0.914023938231494	0.783232977269954	0.994198859659887	0.821428571428571	0.809039834955891
0.206680522168865	0.283790261904241	0.662024711878914	0.247170482842156	0.841953452455723	0.493313795791855	0.446253467059635	0.875113012593303	0.646532742524277	0.64629055221754	0.53885453503016	0.868956124187356	0.519411381114874	0.607056315119979	0.637054992774972	0.57878706179513	0.812278827538833	0.603685861784347	0.513053396019799	0.45502228201182	0.362546772529842	0.538577838750562	0.174474640863405	0.214879426303915	0.106302508033845	0.0749152999483326	0.107740131974596	0.0438125329301322	-0.104418752284487	-0.0598298465514782	-0.156283389300541	-0.131148879663092	-0.271350016847248	-0.358463854351514	-0.398960587242663	-0.512802301541443	-0.525705818161603	-0.5757808219814	-0.611011955221018	-0.799781172506892	-0.809300721095662	-0.68150356960519	-0.826236447190916	-1.06840921834273	-1.005524100756	-0.89979622929344	-0.987450141121996	-1.06670215921557	-0.881218870879314	-0.936382183834624	-0.913216581023234	-0.992525614302651	-0.954775921067475	-0.928227309403105	-0.837423332984719	-0.793156497726852	-0.824543764152549	-0.772622820480519	-0.741009856368417	-0.753928836526429	-0.73039813421534	-0.660424781542055	-0.667305471964937	-0.679659059783796	-0.761176003637065	-0.655539586146425	-0.638095701112695	-0.65639766812127	-0.534787821385904	-0.489224548996327	-0.591413539223522	-0.618009756299227	-0.502563239596377	-0.492801203262126	-0.480911753033889	-0.481582949107948	-0.443311613390811	-0.32109368014007	-0.459896321053573	-0.37680734691739	-0.235469257867668	-0.230609160411816	-0.213929240827746	-0.249514062270649	-0.270635186739317	-0.211894503410399	-0.252762514801718	-0.230602886603761	-0.247050114952638	-0.309993571695856	-0.229817683804858	-0.322998078626452	-0.320074352981019	-0.401645835065803	-0.395931542820847	-0.355190376323642	-0.422648587097138	-0.421117443806158	-0.420941630394951	-0.388716643496027	-0.455897355780658	-0.477657575594994	-0.439275548318582	-0.489039481186963	-0.557491999444987	-0.595106964209439	-0.597818889612	-0.704554559256709	-0.607279941489623	-0.748708511748354	-0.721572950203026	-0.791726911145189	-0.827228245010448	-0.733388316609331	-1.02105494048526	-0.926814118921476	-0.973944636919702	-0.99218437024648	-1.02642396617016	-1.03504789827685	-0.941518405738695	-0.814604978987648	-0.915629126247401	-0.851101070342895	-0.744555014816217	-0.833309420986427	-0.65045184820831	-0.709443265267343	-0.582507221593205	-0.510484524985452	-0.420503605106346	-0.351418269614626	-0.332172453250234	-0.195392839076543	-0.197355707701396	-0.0500082665124149	-0.117938395022894	0.108884209668025	0.0964261423567286	0.305793687178823	0.616733015757028	0.618460859058244	0.62089135351887	1.03765492277091	1.12186507018355	0.948295629744564	1.03966018498745	0.918343702261204	1.2796999861256	1.38373148571087	0.999802195626588	1.15027449928534	1.07495868820278	1.28385030776183	1.0774546348018	1.17032835745896	0.984264386453075	0.857658311775536	1.01401080794183	0.964941677093174	1.03854866681024	0.904212625886876	0.914664457394502	0.948518731656035	1.01465694938458	0.903400168598193	0.902946054961808
0.232974311804801	0.401924320748472	0.758151838011725	0.24925965647109	0.329882323362258	0.343559000588321	0.383407993121152	0.669117647058824	0.884300748708284	0.445204837380647	0.718582141524299	0.992685094598418	1.1223590880287	1.06270096138723	0.994648410200155	0.958056158104591	0.876491833906398	1.04634948330951	0.878727501961682	0.797037016273599	0.880651716205376	0.682136406827388	0.546174799324401	0.347528963592694	0.451444424899361	0.413288583699271	0.553910460759912	0.54761165202385	0.431643227023824	0.302917321196896	0.456813152252253	0.25505224525794	0.27540790577452	0.221953630235825	0.0493926266343992	-0.109108945117996	-0.180195140402808	-0.206373879605435	-0.279510009429756	-0.449177255998434	-0.322430179546368	-0.48148357633196	-0.498692402628246	-0.703461302583734	-0.722116820675646	-0.923934799783139	-0.789930903285199	-0.928542037451894	-0.767112467935138	-0.89892163690147	-0.948080084085876	-0.952702279691085	-0.914952471873463	-0.981264982597695	-1.00668265192454	-0.871007112618684	-1.04486069452714	-1.05304271970991	-1.11857523627168	-0.909330198439182	-0.855386511071329	-0.977914399465364	-0.884851440096891	-0.913022824673167	-0.83260384737681	-0.933839097630319	-0.886471720607573	-0.859290620929788	-0.872235133126839	-0.819769071006201	-0.772519984290466	-0.766410352415369	-0.778316390015065	-0.752452346015172	-0.852887464685129	-0.782766750166511	-0.658664235569145	-0.740882994152145	-0.781508148233264	-0.708170703892974	-0.64798434061263	-0.690718721399929	-0.548193006513739	-0.694983745665227	-0.702007960504837	-0.671791319014749	-0.652883955619635	-0.695855960124924	-0.696263692607149	-0.66806887239034	-0.716933123414085	-0.698225024554038	-0.705836544993348	-0.723496315580288	-0.753702346348183	-0.742772612005572	-0.762921457318481	-0.729032572851247	-0.68626998829539	-0.695538232432733	-0.704680170707595	-0.715173215420885	-0.662623525496577	-0.709943440190184	-0.639834858606664	-0.76304974664076	-0.717678765307778	-0.846715686502594	-0.924630221852103	-0.864298531869189	-0.722117284806196	-0.937882887498095	-0.899424029829187	-0.818013141158951	-0.975362450390859	-0.976346606979197	-0.920931142493882	-0.977680498702487	-0.860977890728597	-0.828485069836817	-0.812253158121493	-0.760638829255665	-0.77570024837663	-0.647053804581072	-0.578236460795925	-0.503484695372961	-0.467443780676061	-0.370859088330991	-0.256758879269168	-0.193752254444268	-0.0180443987320256	0.119098266835083	0.295395419914189	0.317909767132858	0.371091418073152	0.520816948961347	0.425219717461551	1.00647255948039	0.508778774490366	0.839896634467092	1.51801591679472	1.15144020094005	1.14631023258159	1.41013918466869	1.30209472436242	1.51122595702261	1.54398025254943	1.26759557555607	1.36632318406358	1.43627637065079	1.24818464670925	1.15235119609119	1.19051516303735	1.23967890747767	0.957650982662998	0.953117538332806	1.40279156319359	0.98497800714816	0.987954522470315	0.989909799311268	0.966423097327405	1.08275963216802	0.950755624675406	0.77641619026146	0.784200892654613	0.921546779750639	0.608728168780968
0.382473154987006	0.677772085586298	0.217597069944622	0.442141065503433	0.433289122413121	0.261264972136582	0.365148371670111	1.0038893190925	1.02566855002247	0.633221783884767	0.86862928541334	1.82350903073859	1.11125111125167	0.86274555745435	0.876214435004988	1.25195464544869	1.26888325686354	1.10021557355838	0.972038145356636	1.16737748539262	1.03340510006838	1.08941661011971	1.25140771945317	1.11725884500087	0.913717355809759	0.889398061367702	0.863642417907156	0.893229931160899	0.741150214889341	0.807192679075343	0.801904261005644	0.683349433010658	0.626591932332702	0.547755750081587	0.370025435815479	0.553996261682467	0.263732533007617	0.26862421915257	0.281409013960821	0.318005388915397	-0.0831034478379007	-0.100617238323883	-0.311050670465223	-0.331822818652852	-0.292477052037178	-0.427547504031501	-0.504309730817978	-0.587167806853871	-0.656774139745152	-0.6875	-0.797424533034874	-0.682818389908529	-0.890727919409229	-0.870051577993546	-0.757012377476976	-0.916311512609295	-1.06643136230662	-0.97673053489231	-0.977207998646891	-0.944113452382956	-0.908325620233463	-0.942416378799725	-0.869784831188298	-0.904003571194715	-0.963194275662851	-0.918993735811758	-0.848529420645123	-0.910707724880925	-0.898793307525577	-0.898349969597923	-0.911823359087457	-0.883166726711624	-0.896088782573353	-0.878427834610702	-0.940067768960323	-0.915648470326971	-0.930144364776696	-0.938853970593837	-0.977330444399876	-0.919364540174983	-0.891083975322136	-0.939214114305665	-0.887244262282029	-0.919276156767948	-0.900234095531857	-0.896318914070134	-0.906890190570199	-0.91016225938745	-0.877586551824693	-0.875491963640103	-0.924116819652568	-0.904502660267688	-0.910772372539342	-0.898137027308183	-0.853590524120627	-0.864812242143591	-0.821435106380307	-0.832193317750648	-0.769670218411703	-0.770561848363157	-0.791269489220837	-0.750141763539684	-0.721111726600731	-0.703971468346628	-0.694895697069898	-0.696109696542932	-0.740065103927876	-0.747199554057995	-0.705603096802826	-0.707258172503703	-0.647812168123002	-0.646245079569355	-0.703696106446009	-0.674168393474213	-0.704214716792356	-0.695831766848401	-0.634541047024228	-0.643650304346789	-0.708704242709944	-0.642263577125858	-0.587256082846649	-0.676352125033144	-0.502544545695367	-0.455895099912271	-0.358533454846984	-0.326621236699066	-0.430508926790736	0	-0.0588445677202505	0.25180637108643	0.34561105973087	0.358954409750423	0.600909435914139	0.740147596857815	0.807439500138693	0.951336072363834	1.26672372799072	1.32994221167438	1.02157615442637	1.27721328064601	1.24835883421122	1.45208738697955	1.55068305012183	1.40337726077324	1.50872831062002	1.38009270356935	1.20310846029649	1.07309438040595	1.42914042175563	1.34865923137897	1.21273568765056	0.923378492769401	1.08013028940049	0.979766365967396	0.991881942185683	0.789320471923617	0.866610209823077	0.800388037243757	0.711805555555556	0.722695543505818	0.818512185806334	0.679320170983983	0.600096479865209	0.840864195710827	0.749447187954666	0.390813891840007	0.483886703127307
0.213791800383362	0.322189992050411	0.131054662928584	0.142724806429613	0.474588895145265	0.674620281685809	1.04669904003354	0.16916516233038	0.665556560315819	1.24205493737505	0.738988427584557	0.584870959202022	0.773134573645182	1.08915978853642	1.25988157669742	1.13575636856486	1.34613352669715	0.990262373017674	1.46681343059641	1.10641939588868	1.32869563812238	1.23228548157098	1.08381142177825	1.28022243460056	1.21766837275655	1.12052682125099	1.06205536640384	1.00207061096617	1.09373845120189	1.00230577082922	1.04935487936531	0.935667400761876	0.969495629445495	1.14185576901122	0.735733078287478	0.976401190541279	0.854412401576146	0.675995628405355	0.45144995570131	0.724764852147985	0.412870550978112	0.398526698493043	0.404287052374573	0.109149378302678	0.239246962431573	0.0271391228032887	0.0272232753240235	-0.134869320065208	-0.278576248271396	-0.188561808316413	-0.288228758910642	-0.446308519720576	-0.518011886782478	-0.589793114292833	-0.50756472613797	-0.713203605900051	-0.718117756685703	-0.631142077074195	-0.678125367906658	-0.75732497255693	-0.763803205872813	-0.750796590682932	-0.789115514611558	-0.83313761563384	-0.80592769337109	-0.782626613016014	-0.657170683887932	-0.707893097411352	-0.812054047839556	-0.797381532073767	-0.760506808282831	-0.75924239054557	-0.735553555110302	-0.869637893666148	-0.815983335827286	-0.847540131271591	-0.894582224145629	-0.819515284735178	-0.861365903383803	-0.859621926348027	-0.897776021576344	-0.869944819992629	-0.91686302710132	-0.90500502258777	-0.903509120964049	-0.896455228691021	-0.895958787830878	-0.914347053558519	-0.849127291319002	-0.860977733151496	-0.787915611987611	-0.831032721747697	-0.855610648997861	-0.85488598042411	-0.836331019794995	-0.790328534654102	-0.80124296643536	-0.762063612978762	-0.719232166304794	-0.68021402034163	-0.632158664649331	-0.645762870742833	-0.548884442550644	-0.570965019717303	-0.530391386513824	-0.460989870222504	-0.433141555548365	-0.469577465776484	-0.505254084734448	-0.495192134710575	-0.523832592337783	-0.426814412403868	-0.455591940416538	-0.434528421683232	-0.513190924071281	-0.407487604951372	-0.541963563961642	-0.471772853589088	-0.463271203457556	-0.57473696648568	-0.523465871044358	-0.385696266389916	-0.244601523019157	-0.188884697279275	-0.11330544300715	0.0195235804219141	0.0755928946018454	0.145968552030286	0.505813124661752	0.500819001367907	0.82001429886074	0.566577201624331	0.627415965409547	1.06733858991768	0.835871725554914	0.852711771383988	0.745498962946598	1.12133329742137	1.10780062385892	1.08820978663125	1.25020666281037	1.00077590365641	1.11405771806287	1.50240954211374	1.26083110256852	1.12249721603218	1.10947839442339	1.24345293987156	1.0050447088773	1.13780206012247	0.776372748400329	0.725719643480667	0.734624727204913	0.725756322533961	0.72670810632044	0.568631547431809	0.648562475203069	0.515239481171041	0.373419242431883	0.430620533495302	0.399861923959924	0.325111935243317	0.361658268669062	0.286055420482337	0.204673068261266	0.194529773977621	-0.180280682843137
-0.0711108961125061	-0.105509027491276	0.129672268296239	-0.0729922520029285	-0.0685155887202434	0.247246178790386	0.350109312375785	-0.0359721539418096	0.0813489216819961	0.294514695879087	0.093496961398131	0.141209700309912	0.0469091359747962	0.462006328987294	0.209173169117277	0.406266700061607	0.457917528442826	0.833716211062395	0.914347053558519	1.04179845575617	0.871044428152302	0.720831233411871	0.908547485107617	0.911755290592637	0.82085126024381	0.862199863977127	0.858699657085754	1.05020586696785	1.05348744854431	1.2095097797392	1.17452309662454	1.2446984595301	1.24901090811392	1.07578979776221	0.954617757375131	1.14290533519278	1.24834988086037	1.05685784273157	0.927795717160646	0.844403981392781	1.00808900149989	0.662980939571977	0.638839527603752	0.76771871540214	0.706605109054445	0.471685035258458	0.432102424293838	0.280975743474508	0.184894351088564	-0.0556702214268904	-0.176829299581478	-0.0274318858484796	-0.121917861662636	-0.149492480415171	-0.275009549108463	-0.378189384944043	-0.15242624470827	-0.306917211486501	-0.365758477979728	-0.379042833183474	-0.327971511028693	-0.466004145845912	-0.467170081538705	-0.436453492603664	-0.505033380146413	-0.451212604402024	-0.462211208214115	-0.506045399369258	-0.437884652236753	-0.454594325251107	-0.501499938802768	-0.513672666851053	-0.540843947294111	-0.6397632782164	-0.632395597448039	-0.626246596038067	-0.637653183902401	-0.70086313525131	-0.707915800886505	-0.697825542139247	-0.738098456693977	-0.663798987401282	-0.688638200819728	-0.732616409947055	-0.745553124569832	-0.715124229601245	-0.723047277851296	-0.654296407765548	-0.668845270119768	-0.628574466067127	-0.605906015259541	-0.514654263649641	-0.594301002286452	-0.606050171767642	-0.593145927198801	-0.537314654223396	-0.556793573929752	-0.527121996295249	-0.471301244522777	-0.463042366610398	-0.418780800050057	-0.353955557791765	-0.380983769934509	-0.315421039190629	-0.289450890794653	-0.250890653858239	-0.239356776939085	-0.235158540500886	-0.200277585143997	-0.0852943859531932	-0.30556616567607	-0.300909306283702	-0.351457113412098	-0.317227550854334	-0.184708643532221	-0.304316057442459	-0.21059304336281	-0.247648256027333	-0.165448994345864	-0.191626140607735	-0.154344428896826	0.126672264741322	0.0782609879184077	0.0194019369920597	0.331686361313348	0.205349391200426	0.224027067762583	0.437298185652646	0.383127047706663	0.570331009891897	0.941622579390129	0.497220580328617	0.616825423020543	0.704203602690457	0.977105341549645	0.508084495850885	0.736750816700827	0.756740173881318	0.814256411232462	0.786807539810563	0.65625	0.727555548153007	0.796368180681699	0.796495299361372	0.654890246416439	0.760558966824914	0.681022809682387	0.534207224296495	0.608378752968859	0.495659405726047	0.510969355024691	0.434249041724788	0.31470195085342	0.256356251688833	0.304290309725092	0.100996961770233	0.153322553220285	-0.106638233594946	-0.0043314808182421	-0.0754540909298938	0.0957537556751082	-0.126905188306911	-0.234612163685877	-0.298019780339635	-0.44410033070742	-0.435494170355693	-0.547472414695199
-0.448888010788172	-0.389960210171809	-0.397676650240768	-0.519507917010349	-0.325166238571545	-0.439021264950824	-0.863211341417233	-0.209118333642503	-0.458694629747045	-0.0803219328902499	-0.0551038768777984	-0.441261304060914	-0.069304624158791	-0.324699285069784	0.0545341883149212	-0.113182523774403	0.0197027601559775	-0.0199840191744358	0.317925158130377	0.410146247187528	0.583096171046119	0.664615791301624	0.524881806454379	0.478288643747652	0.674561677318347	0.985049253694058	0.772123549652708	1.07002028485616	1.22103789000864	1.14097358790259	1.13446044985935	1.06655864746616	1.38779851378851	1.15924728636198	0.904578372550196	1.09317816679658	1.1428812382629	1.01536661006018	1.2660155923625	0.855501189834036	0.784637583458408	1.1727285246865	0.962645945347222	1.02848497268134	0.656799046594691	0.666791571687904	0.56257814127981	0.553159183935711	0.514914597957145	0.477351634891233	0.509461966212014	0.304738095485553	0.275607003848796	0.384609521531297	0.355135292857784	0.275143487660681	0.213746685793361	0.294011373499454	0.119197375004713	0.0986690271720408	0.0366765706779718	0.0750269676631269	-0.0362438712601959	-0.0473244991296167	-0.177145294625541	-0.132338159024739	-0.141608323981933	-0.253149179422438	-0.274097103710147	-0.235481036303176	-0.20553160604011	-0.238415824271708	-0.339652044981048	-0.354741719938227	-0.251283236545582	-0.403044432239329	-0.402986870072478	-0.286477449827069	-0.358511805235441	-0.311402260320335	-0.365779570709365	-0.365360115745797	-0.351253102688966	-0.461318285998158	-0.375370019161314	-0.332946002439646	-0.209318974270587	-0.197633776091802	-0.140314348577358	-0.132879177580409	-0.0893332041642308	-0.0923136289828282	-0.123287786909218	-0.115988030720589	-0.0755142197099748	-0.103924780548243	-0.0211057941204435	-0.110847960070865	-0.00641962784570204	-0.018690228437106	-0.0468019290280611	-0.0739121139390151	0.0473795648239832	-0.122370516369059	-0.0177704663327728	-0.0579096070799328	0.114556712574897	0.0388367818690309	0.0592618486157221	0.15269773775566	0.0193952455150571	0.119697474409935	0.126335233141847	0.13576971323782	0.242204772481464	0.319452770482493	0.173567802499918	0.111101586349094	0.256310064898589	0.417420090110488	0.525965845775166	0.174041337569299	0.0461112334163388	0.349034190746638	0.160873495921923	0.268760581746733	0.264971043375312	0.675511502103172	0.493889338258308	0.294058817645882	0.470063395681472	0.352215268200064	0.552176284033142	0.47476573641352	0.41255634107255	0.343861148038616	0.310016290041333	0.354274819235782	0.42832790128934	0.429913693631786	0.356699847664499	0.377049524988434	0.527478540834585	0.246411417984002	0.350667192184836	0.265357066319346	0.170719295102245	0.0315109361926176	-0.0174136297579715	-0.0718106237026783	-0.0970919546725772	-0.194349413997984	-0.204325749375128	-0.225414227029603	-0.230960483160406	-0.250651325463325	-0.322611476587285	-0.263185009353108	-0.355689005125752	-0.388139228256067	-0.474018099171801	-0.421803274212935	-0.492088756821743	-0.606092109690733	-0.669102411115515	-0.662190213700625	-0.739795442874108
-0.634615384615385	-0.687269494033977	-0.894648119048487	-2.44779518032316	-0.95926561516928	-1.47572957474524	-0.93130474059547	-0.906183139995266	-0.582673947050517	-0.366034560134147	-0.478091443733757	-0.224636063478227	-0.502699717892727	-0.725589243841732	-0.478398662507883	-0.433012701892219	-0.366974379813822	-0.159840503272752	0.100523107318144	0.150095754877291	0.0695425240624803	0.101764370262957	0.193525350694573	0.181609371147211	0.219360005199645	0.343265382371883	0.491255653187138	0.301535503172777	0.645164882560222	0.520224594521831	0.643063088119162	0.678478070082218	0.94768700596165	1.01216371823538	0.78989224399306	0.91223884649974	1.0945301198259	0.866793217013268	1.05949947115206	1.03126474861699	0.992460006871825	0.923947521163862	1.18212106547847	0.934611992939172	0.968694490981232	0.956303366632293	0.911143788900898	0.895759572478875	0.820411276107021	0.866541253370805	0.893237666566762	0.844806315418478	0.713610518022242	0.648181216087669	0.759145864457128	0.495805198950762	0.706127444138781	0.618332096670377	0.643909787403682	0.374350648863466	0.349936997624785	0.27592113093902	0.18989144906409	0.129326532902866	0.093259641865388	0.224097036136918	0.0507115735800655	0.0223634183204277	-0.0379049021789452	0.0103569033124895	0.0686155807993849	0.0393560558179334	-0.0471027849120185	0.0191717753828527	-0.0124625711278936	-0.00280677497434364	0.169232624669193	0.10237854491849	0.056193965676498	0.178689454404539	0.278160235950651	0.127887216667327	0.203250860071858	0.151117631206747	0.187488906310081	0.247468440119579	0.228757725743588	0.305553244346953	0.322844348547183	0.362132644633324	0.451265080794233	0.442958134434362	0.414061650853035	0.485017652426234	0.418462511492949	0.39254643313833	0.301182960369334	0.510721038176399	0.39023733647281	0.339454136095187	0.369820562101929	0.512317141837552	0.424013247484737	0.344462387982627	0.281288844555754	0.403138598604635	0.624311060968375	0.361982728956772	0.431487846626763	0.387844980389794	0.430901651226507	0.518843737970675	0.466611123904149	0.301098617330752	0.598474969861949	0.541056314521761	0.50097943286812	0.383374238116769	0.801817470133481	0.584507485500138	0.545041569515574	0.251679348453346	0.324635905558743	0.640328557193122	0.172976340808904	0.114768287201222	-0.0815844166456047	0.153791562980216	0.0285235027807347	0.377123616632825	0.202547873416733	0.114056343784649	0.0768284256297863	-0.149984393695011	-0.20800121019238	-0.100313972515104	0.209358947339656	0.0529009211893949	0.0102771069329701	-0.00607456739230787	-0.122743937840533	-0.0916457862164628	-0.25412694213206	-0.375520472144995	-0.387771978352357	-0.413615263508126	-0.341374960954623	-0.577114590997962	-0.526613389111971	-0.536234761564135	-0.610210320268083	-0.696976227764596	-0.596627292001077	-0.753303930792654	-0.625795223346468	-0.723407596979277	-0.686402549080169	-0.615950372508072	-0.573244644538788	-0.553234935760095	-0.655166628451716	-0.53526436132806	-0.574598158262155	-0.753170883821398	-0.727803711816268	-0.757602972638666	-0.853935503455567
-1.07736450921417	-0.827992516222171	-0.918139583923111	-0.908720578788294	-0.984374038697697	-0.698115048497472	-1.00170503107615	-0.731118251929936	-1.32235920981457	-0.550019098216927	-0.481529053129335	-1.36677766326927	-0.776971427002806	-0.695310901015245	-0.88283624630732	-0.615987393089358	-0.957591317878077	-0.501398134824747	-0.531688167718925	-0.352107358396178	-0.340383978703504	-0.254140333596038	-0.322061180919587	-0.264228087812686	-0.108673470224696	-0.154645059215038	0.0322954643875655	0.0538381902058166	-0.034469857798342	-0.0218693283783949	0.395244629310742	0.401242987427007	0.434180283303406	0.565322157357566	0.588863812590681	0.447535123757396	0.665281912127467	0.676151454672671	0.735006962135884	0.943760750522091	1.05157122810657	0.926908929457468	0.799288979019873	0.832651560951228	0.781721250537737	0.722295383391079	0.946128710837878	0.779531249151329	0.914631530481448	0.924681021228404	0.713411532594174	0.847682498566876	0.883541261792749	1.10151444825449	0.882984560912095	0.755362236939497	0.778606814399008	0.822853645920928	0.831487631547174	0.641861423174695	0.577282192750769	0.511630730522524	0.467819643511491	0.423414048377027	0.467175963329305	0.428939762228047	0.52219119875747	0.524379824370082	0.45742380100108	0.311641057368072	0.413869895636097	0.458427874339972	0.435369212375901	0.385721450780092	0.443129367525598	0.658946527660469	0.43429280483837	0.373916730879889	0.376997442727672	0.63064147842052	0.632274060936045	0.524631249524723	0.394797603568273	0.73802536953494	0.444271400792721	0.502911911542319	0.781542414903003	0.77553066221709	1.06886858537082	0.696410885027506	0.632568138734832	0.759679002649159	0.995059600705149	0.767585314223684	0.90248525639428	0.751278028174619	1.04097661074134	0.909946837322515	0.688620212406567	0.687459771179413	0.748961577902819	0.859924409160474	0.812840474838069	0.79549453355476	0.749179260715179	0.626424265690933	0.715201002524797	0.552491106619357	0.709479905367556	0.682392164306267	0.70101711303924	0.677242346920269	0.499898055776993	0.640449445788532	0.47343477488451	0.509501912245244	0.670255176397837	0.485	0.62889770762533	0.693579469889703	0.560606097969235	0.570755113832848	0.284150711409031	0.413093291419421	0.1476004959385	0.299572344757639	-0.0162449580766908	-0.179712689361946	0.151185789203691	-0.175904164369252	-0.283924386632851	-0.445336424572267	-0.340579478088512	-0.322738666002585	-0.467643128728142	-0.512044642889716	-0.630396325486405	-0.691927525712172	-0.452145423366164	-0.599209249042378	-0.951053537323916	-0.729312543764588	-0.81391427435144	-0.807458132885933	-0.704870438091124	-0.926734490217427	-0.918294889387918	-0.969225223158596	-0.969800697492605	-0.803522964094197	-0.864023955756948	-0.820199532264724	-0.896709065104904	-0.781842340315348	-0.879584022751561	-0.807280241854642	-0.817613108180883	-0.596480908063461	-0.715323283333468	-0.662085042157385	-0.618038000616681	-0.644856665027812	-0.706256089554616	-0.604286155397442	-0.656787846956717	-0.655666444832972	-0.614037712625359
-0.825356489791589	-0.850407414763264	-0.881482554707053	-0.869944999207599	-0.79330969852749	-0.874173383533045	-0.7734375	-0.60940005009241	-0.621497539155603	-0.76124909267191	-0.613834422973001	-2.51111068172934	-0.966555841283824	-0.784301050665695	-0.707365179434232	-0.958762121801623	-1.00954870932077	-0.874642784226795	-0.731609017866098	-0.800001209832612	-0.682626991796456	-0.654561459471417	-0.697424162875766	-0.594309809078017	-0.673200379529361	-0.566720066806598	-0.495734230394136	-0.437698060725954	-0.498698089821854	-0.372297957596828	-0.191296607909917	-0.226357919794618	-0.153448726380857	0.0814680722027794	0.0695956408882769	0.0615328428175142	0.259115670810779	0.400281080441714	0.262742440170832	0.565572277197217	0.604263892728593	0.49916195206125	0.547457233943524	0.643314222082924	0.652579661845022	0.579586293330385	0.730695591416138	0.689637941383795	0.814750766037829	0.837784107081849	0.632795490286806	0.843285600664745	0.896129644944492	0.934720646077044	0.849781964087508	0.977887340697082	0.761753648017927	0.788992153847013	0.937619822721939	1.00314120572708	0.972588473488256	0.842545804416402	0.682988972840618	0.764498783139106	0.724296857936318	0.76674229420331	0.890094432582647	0.50852334119358	0.698553175921091	0.87821084540222	0.714159995221702	0.888241890273964	0.560477685687472	0.584037922668711	0.632355378974324	0.529511714112781	0.741150214889341	0.726637629543717	0.79146901446569	0.704952247998169	0.885449387913675	0.857639112934795	0.756344762273768	0.911044387983855	0.901408450704225	0.800748793403391	0.823234333795529	1.01420466924143	0.994797124228388	0.993340509872856	1.04221361476272	1.06621698236441	1.14422143332059	1.23245228716274	1.03853553408943	1.08705528021706	1.06713641137482	0.904903457491284	0.954806437775039	0.997781820776922	0.89938278084228	0.891566108838745	1.01858073298495	0.851367976243169	0.754192547488669	1.04073535603477	0.858792940720581	0.774010372138067	0.700079737397742	0.764670538428788	0.535318173733087	0.783726515337182	0.75971532956381	0.790892294130517	0.837913760500858	0.717921039121437	0.576452068426962	0.684319138214641	0.654252924528264	0.515407562323379	0.330790707851983	0.386873432315504	0.0537462134683447	0.182033962865075	-0.0147634648839373	-0.0800503942438258	-0.228664780190012	-0.334087416492008	-0.384949516148982	-0.462327381700178	-0.511101251999952	-0.748701297726933	-0.742977449341898	-0.791666666666667	-1.48540111245786	-1.32606520507894	-1.01988561450129	-0.792283282999091	-0.947804480540862	-0.978971337540117	-1.03696452821159	-0.964316218648575	-0.90894522559921	-0.905239765815359	-0.986894775377029	-0.89552142090769	-0.822185269515039	-1.08245535017459	-0.86045901745397	-0.931411110365238	-0.834100524044031	-0.78548061363674	-0.761339015665291	-0.750725672449077	-0.733351810558057	-0.592224212098918	-0.520988072251728	-0.551453229460182	-0.448613815436726	-0.366442966224692	-0.453259797957468	-0.330086225249969	-0.352427421521626	-0.393586011618838	-0.287494454249973	-0.187426800699924	-0.338156066639062
-0.581935697240104	-0.626411449725998	-0.717331169977403	-0.966281939912764	-0.762705138522941	-0.827069507771994	-0.755928946018454	-0.565440855134945	-0.800521338991484	-0.568713380174395	-1.08530392765557	-0.681778654980744	-0.60521830656902	-0.630020690167323	-1.05337621450048	-0.754286441272783	-0.868332495505796	-1.00137661888534	-0.920326029187483	-0.856095218303024	-0.91985225492713	-0.833846785836352	-0.862570370819038	-0.873025266305403	-0.799022203749489	-0.86296252804013	-0.788459143943313	-0.741007906083297	-0.645934422875202	-0.662507551774042	-0.636865590364729	-0.403440310959431	-0.569882275529367	-0.406883003440307	-0.286450367377458	-0.110464931125091	-0.151339686564492	-0.139695180449829	0.0536622276680609	-0.121487469938784	-0.0614602850288788	0.133622829764709	0.0676664952450958	0.273486895421359	0.317622895287645	0.318534148515465	0.284775646074535	0.396807259066888	0.500055700997221	0.49036518561902	0.485346601734991	0.592261957054668	0.491255653187138	0.658051000928935	0.704835588483731	0.686638806374218	0.768913348680761	0.970345152513895	0.804448908966907	0.745939562700656	0.914469579891057	0.719035971012963	0.923234699075525	0.750948174419557	0.865609013448326	0.665767102545324	0.558494542517129	0.518475847365213	0.770255314857636	0.653773167726169	0.670660606437143	0.621541202000048	0.739667541896918	0.627579423024202	0.619008220179213	0.870157586756189	0.909473457665849	1.02672368471257	0.807629248073716	0.776733279571391	0.908321571318813	0.988072926659373	0.868353985585687	1.01929023566974	0.978061232022262	0.96671705732962	0.97525576389157	1.19782411425704	1.07229987207115	1.01696969445672	0.98314622338424	1.02888680553696	1.16114004548952	1.06688846208933	0.824779176050516	1.03797181210971	1.18903032065977	1.05260223447409	0.982167937235665	0.94727222786424	1.10752581681566	0.798130753584129	0.753142411616247	0.857082294457911	0.686157914803858	0.845660887404296	0.655120280653682	0.658736619548309	0.571621426166235	0.581512210124148	0.659814599882315	0.612530651028675	0.607548251243845	0.555974260311678	0.751096248822848	0.542903063811207	0.54021693732199	0.521941345737728	0.479902662858957	0.353583209965873	0.313426497711644	0.170701316053154	-0.0155167801263525	-0.167360272984614	-0.306420087069639	-0.427919834332769	-0.601641452655843	-0.662841811999329	-0.668691475176246	-0.833521732728752	-0.893673568530449	-1.92133428214062	-0.968495996958186	-1.35051146871546	-1.55689716366501	-0.995540407304552	-1.00835544840552	-0.988023520059354	-1.10941816432516	-1.01478064177561	-1.09773423252268	-0.949931198058971	-0.963705812506162	-1.00531601410286	-0.897832506938224	-0.831915611398565	-0.869774021982186	-0.906234109641462	-0.596287687455628	-0.56236219652406	-0.564901955311025	-0.375327885688693	-0.337203621545528	-0.362579299312597	-0.484200124706252	-0.234377335563849	-0.230259404240451	-0.0573819041757005	0.111207687497107	-0.0483368244522832	0.0631753972713992	0.119557024964703	0.132809954314481	0.101703031304023	0.0910182054618206	0.172061800402921	0.277778905120367
-0.26214248585819	-0.318464877649241	-0.449337967987385	-0.425287356321839	-0.494782808329799	-0.51281164041655	-0.329983164553722	-0.502600367402983	-0.250674103442049	-0.127721342432427	-0.262683641321247	-0.148779758927976	-0.52704627669473	-0.410145659123344	-0.648401496441475	-0.627143165621594	-0.792242870796583	-0.826033187630902	-0.838054073643339	-0.704718169087279	-0.880375772392111	-0.988512403462713	-0.966154764109294	-0.901541941773658	-0.907730711479611	-0.985506479726406	-0.745929784726941	-0.823304171070039	-0.954410955029352	-1.07507636957351	-0.820347979894366	-0.831189323340665	-0.819344255109429	-0.838769036583985	-0.659244396717314	-0.671626829597929	-0.653073650608503	-0.580381000088009	-0.553187043244812	-0.463359449145664	-0.407589551380592	-0.330747271346267	-0.185124833648041	-0.178890972093161	-0.251170357502649	-0.196079939105675	-0.125954704756225	0.0555692780592984	0.0606046163770227	0.0377565543043938	0.247289011174081	0.271472362783734	0.150616019019177	0.305953110682132	0.315928894099377	0.52150176575464	0.552225444158879	0.486533632799841	0.615917883089684	0.610859780189064	0.579522341018295	0.522999561999361	0.590437709651183	0.552965706709679	0.572210951602928	0.560928895433971	0.627289812896157	0.449664099298357	0.304968772796417	0.489742780767404	0.430006581783766	0.468384597839752	0.478390790134367	0.277340248857543	0.296936462394844	0.397188662607555	0.766261028176921	0.582044909157598	0.713737838708414	0.883100524548782	0.939232530824089	0.824936166713313	0.778733734666861	0.938415956538576	0.84538906367645	0.749338082201	1.12200194278132	1.04634114156007	0.945243905834646	0.668401085294235	1.03001450116194	0.756196842112663	0.89422409731264	0.85683140285009	0.833086668172936	0.944892015773251	0.854302886533041	0.889084204845944	0.741529359127461	0.885737759259949	0.71964203933827	0.651059294633143	0.625356862827954	0.644526295318925	0.518470046204396	0.41921299172866	0.56364276369585	0.481812055829716	0.434571581004089	0.512904836486359	0.322849518427525	0.306760937420775	0.425571188192637	0.337450611895519	0.406145710182372	0.368663579149916	0.339018997298021	0.262366173837848	0.232926243878493	0.039582624666384	-0.0830812984794528	-0.139861168281606	-0.264036626267158	-0.502416189731778	-0.578410109421066	-0.814380468640537	-0.672321840570889	-0.9496642341029	-0.877575702464171	-1.04091556678738	-0.974574759676913	-1.16155640703036	-1.09868866760387	-0.823926946656028	-0.78848622455677	-0.922624714407957	-0.890470303170597	-0.991391518451284	-0.743700308389666	-0.781201023374011	-0.8896442134577	-0.654397467427866	-0.647469371384145	-0.666651087664711	-0.728557961521733	-0.522804076464807	-0.693417971641994	-0.547722557505166	-0.443582798948576	-0.320853187705587	-0.102438211875426	-0.112640889222396	-0.0139009609371383	0.0892100442303509	0.246885359939347	0.208856127965452	0.153947401737236	0.179315317495641	0.284810760408493	0.207843220205402	0.557541243219607	0.510197970042318	0.637225500139604	0.849940344415569	0.692415237391209	1.14474074004114	1
0.489365595290396	0.16182189151478	0.0474552608185798	-0.0716216906507578	0.104873511157483	-0.134855108595575	-0.288712137111737	0.103303433229577	-0.0226056456863672	0.0301785820141728	-0.0391430158454744	-0.0819673490921017	-0.0722148537355202	-0.167718201808876	-0.373641852221803	-0.326013394775526	-0.342877846165809	-0.546587166077362	-0.46092552765922	-0.644012296649136	-0.605092224892745	-0.711566773203522	-0.601407302676993	-0.741048272633357	-0.680665962646663	-0.883959999878547	-0.821387960419384	-0.827619191266746	-0.719778146778978	-0.850576684741874	-0.859884053111419	-0.986698558326005	-0.929268954921189	-0.975979145485667	-0.904389647729691	-0.955540669471736	-0.874890707035615	-0.885740363499036	-0.902812159439112	-0.829752326932943	-0.817488182052885	-0.765726787478178	-0.604652514097837	-0.534360938264072	-0.550333207220564	-0.531151403435794	-0.398230951813464	-0.309626141239618	-0.316158491248907	-0.184578257806051	-0.265837219348921	-0.0738795329535772	-0.131786596131571	-0.0627960556088692	0.0571496208118331	0.148492279037255	0.0934080897196342	0.255697410857604	0.275574713270544	0.240329006660124	0.213840707306317	0.138767419045272	0.198832461196943	0.166321481622315	0.183015872777695	0.134303827337563	0.135976485957458	0.160224382974551	0.129795820919647	0.0391363537714162	0.0127420991624823	0.0114161731040247	0.0431219680932052	0.249053804581704	0.131761569173682	0.23871251471758	0.0693006173426314	0.305930449340422	0.344864505375125	0.136223300629549	0.499137186587498	0.428400641564199	0.543367235375418	0.487257585006712	0.560907975710139	0.549405670619708	0.561471384662076	0.503900526951631	0.620953419285392	0.624211414685764	0.636167562793556	0.490701280746618	0.621789412565537	0.507316709144994	0.582219037505291	0.57482947850594	0.416246622485477	0.457587893478663	0.318707547397374	0.296755870336764	0.336977416260745	0.229059103080732	0.185980876379906	0.222256523715399	0.168254256488616	0.147028301790483	0.132554908742516	0.106107100328096	0.0784929133155236	0.102089077286341	-0.00323341950151852	0.151554445662277	0.0728044007545613	0.0390424567499963	0.0418762843194785	-0.135790516074567	-0.195936469128127	-0.162684589497051	-0.27021852892649	-0.32091106683605	-0.379292720248437	-0.485384204612137	-0.510455070402482	-0.494006216629364	-0.79460279787678	-0.884601402244522	-0.841928850329173	-0.821881612622405	-1.17656293554443	-1.13326883201385	-1.2569336318526	-0.678575609384279	-0.699073272163548	-0.627336621559045	-0.531553980583132	-0.532290647422377	-0.557581775076478	-0.469264589510065	-0.608838785976671	-0.508884648455987	-0.509936085236042	-0.434251210540706	-0.605903602103852	-0.403296754642673	-0.224928622846213	-0.325379781310249	-0.275576778282832	-0.0485929530749863	0.0609937545592833	0.182333072759223	0.0697863157798853	0.255726638429382	0.406299600146696	0.237356331638771	0.38112741077138	0.520521285229493	0.622253967444162	0.740387409388987	0.992193632342188	0.968026751621671	1.16346592903984	0.8638594966626	1.06683520607443	1.42151480272466	1.12513735425239	1.02354934258441	1.12143695826865
0.739180303123299	0.666720083330081	0.24874198269013	0.398182068806247	0.123741299745719	0.229408555543807	0.471284038409761	0.320463875398905	0.0461593091172498	0.320463875398905	0.403299643453399	0.284088329691374	0.0641747934815853	0	-0.116625977830996	0.0133797973083099	0.0292262759929956	0	-0.21633427838828	-0.273357632869616	-0.275993503171911	-0.341000366568718	-0.303504463672971	-0.417901996948859	-0.38107569497438	-0.500182715153185	-0.484154954382072	-0.607658531868475	-0.667697860889589	-0.62299580096958	-0.740697116806178	-0.687883300392843	-0.749686844898794	-0.789943858407057	-0.849643219940274	-0.94461697407531	-0.900761662663981	-0.930237691859134	-0.995970140987736	-0.953521559625662	-0.989747524977302	-0.887527535367891	-0.890049155945895	-0.815915047374431	-0.736600736601105	-0.733429212700068	-0.690649014755344	-0.686363636363636	-0.676673491382542	-0.685853291048534	-0.648514707548946	-0.623046931122514	-0.477606772335069	-0.422527597751771	-0.409315494196315	-0.483268104817883	-0.369879643661844	-0.172360259951435	-0.242982695692315	-0.241857917935485	-0.219347230543652	-0.257005795388678	-0.252755350635942	-0.30489080195293	-0.2805119214257	-0.268991771607783	-0.26235959209517	-0.39412809456553	-0.29995834201188	-0.206705763652765	-0.273677466879567	-0.225436005080692	-0.275463298345954	-0.21265601304777	-0.300160007823964	-0.231818181818182	-0.163720117286413	-0.143761157937048	-0.0870115934492002	-0.155737547966807	0.0314485451016576	-0.0759098473320082	-0.0476393067340331	0.0270632938682637	-0.0394555802774862	-0.0746904441103917	0.0884590458422476	0.0537329346013184	0.0119930460493526	-0.0203296051979219	-0.0924608377202941	-0.051578662723031	-0.0197882280036221	-0.12094157958139	-0.159196542220509	-0.0638288313608062	-0.20159606488322	-0.180598410957692	-0.221376593562661	-0.121455970602647	-0.232662581511828	-0.243266816399921	-0.214409327125282	-0.33403701436419	-0.334377627800508	-0.331174924530701	-0.250177746200912	-0.34474480692311	-0.326381050558905	-0.415103717140262	-0.388655675026622	-0.30087618199205	-0.376094684583536	-0.401609262841384	-0.404846714286982	-0.399758791744094	-0.434070896778843	-0.468618214633034	-0.407370130860975	-0.566053685002278	-0.626412318199756	-0.591082804679326	-0.630097247425675	-0.821006990307702	-0.605507228816781	-0.937757172352737	-0.799281657392163	-1.07528031601398	-0.825633527551242	-0.709623446795278	-0.405604323176733	-0.345019957701992	-0.420841690350702	-0.386809666174486	-0.312038745136044	-0.284573691413962	-0.329556530736201	-0.376433004967571	-0.316414606662987	-0.323292985957878	-0.288209373493451	-0.343777327761982	-0.267420278666703	-0.0558328125358648	0	0.0434828276739336	0.0822303667030264	0.161100558132207	0.55581080737493	0.765319727770221	0.441237198666121	0.99498955208294	1.14676435816199	1.11509482755913	0.915688018028475	0.929854193387705	0.725264215544586	1.13762606415295	0.820512820512821	1.18631189294212	0.919213363999975	1.25533511648879	1.89754464392163	1.27597005979605	1.74384784055413	1.42984070596848	1.3114877048604
0.903198927420735	0.868025669781758	0.767289253257947	0.776320005524678	0.437120555642593	0.509422627782115	0.445399334083044	0.442651431917453	0.358748001667088	0.699794779145468	0.541946407211305	0.444292837858139	0.399898990168736	0.323462263939064	0.461851114118937	0.501964644110527	0.291419701949033	0.205690220300022	0.490253883677013	0.333094838389163	0.197993565313689	0.0784653181782	0.154134927117691	-0.0236491884920201	-0.0558555568795391	-0.0818168018871323	-0.182614207943424	-0.320076219619615	-0.250507740974424	-0.295440024734363	-0.360812636300244	-0.434257054095708	-0.61891682455261	-0.603539258549624	-0.61263747463298	-0.626585415933868	-0.668235971345287	-0.779684096046713	-0.836140845580242	-0.857957214999833	-0.893478645255439	-0.993072751042202	-0.746646586813701	-0.822272778324995	-0.849550996819689	-0.745410443754158	-0.876118211318886	-0.834048036261187	-0.839203084033099	-1.07146639094332	-0.734293514276562	-0.748710608091907	-0.855390590221871	-0.84247919428209	-0.711265953251121	-0.694296674585458	-0.724112908936655	-0.634441268574515	-0.578873990926017	-0.525291909947493	-0.549091389187216	-0.541081487981405	-0.559337244888656	-0.531385404559884	-0.59029636891108	-0.630386800418787	-0.603707553304873	-0.701877182238722	-0.664222469780797	-0.789737992319088	-0.872724896814405	-0.879394183742494	-0.761613557186316	-0.852399394320679	-0.710269602381044	-0.836379621745235	-0.794372980230631	-0.646200109487701	-0.639588988393385	-0.574797222241196	-0.590437741480708	-0.55591245937372	-0.48133345857998	-0.452290729909885	-0.385642472231472	-0.382604989705436	-0.464207082548528	-0.453011059140537	-0.482807879260335	-0.328571428571429	-0.509678544252424	-0.486820295542303	-0.512426403462504	-0.597621274052139	-0.565002231996697	-0.537519736549546	-0.620632890834175	-0.60804836526294	-0.654552933293909	-0.613438146928845	-0.642940829690211	-0.617764565369582	-0.6243088944239	-0.641188735593824	-0.670691967044651	-0.690310171583997	-0.642102406958964	-0.63281741537491	-0.631140215445235	-0.63735377609875	-0.643489452087787	-0.598437535179347	-0.570842751438543	-0.525962835913247	-0.63813096067571	-0.533273344641221	-0.585420948373586	-0.652205262533032	-0.562988917954102	-0.666543244159515	-0.709478959470489	-0.895285893415391	-0.69891833722207	-0.6886124242737	-0.830530566504214	-0.756989899447257	-0.438828419175341	-0.321287731561	-0.490716492065718	-0.107324455336122	-0.185827779059859	-0.154455748369571	-0.194427776110914	-0.0590275251196838	-0.164222465851682	-0.0724329522278426	-0.350176341690469	-0.218197546942044	-0.236909516326025	-0.267007070440839	-0.0303658345782851	-0.308479779622734	-0.0559373851732948	0.218959499477295	0.108678533400333	0.372051429428322	0.514302850859452	0.777713771047819	1.08343402325681	1.11722871427475	0.826088370378743	0.925624510861576	1.26554375081294	1.07047949036201	1.42763457231824	1.07285693947451	0.961790973157318	0.983021291204196	1.59884697112665	0.77801853262564	1.14254180917561	1.16095607600661	1.0437155687678	1.16804259647525	1.25332941263227	0.845123980282085	0.795606941732814
1.00335922267637	1.117694941613	0.928712705108387	0.897656413689022	0.720382602476694	0.559045514922624	0.532131474001012	0.839862843288688	0.715123515091222	0.643376120127416	0.721724656355758	0.766555175839833	0.358295749292383	0.502720645827119	0.637279723334285	0.565825152115738	0.47970774635433	0.358360177168043	0.338843348488376	0.306457680818292	0.651990989908993	0.832241725738232	0.62284109890305	0.536222642399799	0.445438995393883	0.368421583619684	0.269993886255871	-0.0108122325272592	0.107751363972539	-0.0144017882370482	0.0268381839036493	0.144337567297406	-0.0838953638382028	0.0741267418650595	-0.199063311072326	-0.263004403382652	-0.249546690470216	-0.196645850816321	-0.32916805462732	-0.523611673179686	-0.581132905865665	-0.433280085943859	-0.621707696084565	-0.565716767466643	-0.553456358341991	-0.695819155879842	-0.744766212048394	-0.781752229697203	-0.812015749718336	-0.736798063137026	-0.695101021061242	-0.600360324324341	-0.710440836062642	-0.784059650905534	-0.615426416349994	-0.747573265770244	-0.773841333450679	-0.710395719016518	-0.74466871158614	-0.791001745057342	-0.710123776122216	-0.850849502031743	-0.870051577993546	-0.816437326485837	-0.856861921509506	-0.80164243713449	-0.920103145690842	-0.870138023482508	-1.03101772196095	-0.881358776956448	-0.986896891002512	-1.13358957277671	-0.994045381212002	-0.999863066845559	-0.911522970568557	-1.00575774674956	-0.930819550375194	-0.930183656966587	-0.922971987319924	-0.951632708483064	-0.966509914145434	-0.817146441896262	-0.861723799975763	-0.795081319129876	-0.821926284845351	-0.827563902660703	-0.850179376840542	-0.86230169521126	-0.803632455263418	-0.821873811561396	-0.823380213446569	-0.918360067733665	-0.910959562569073	-0.935952953551829	-0.836324156794538	-0.875454263835197	-0.884613184295803	-0.889516952737361	-0.882657334114235	-0.914581671471222	-0.87785635192357	-0.883297962528383	-0.859851655448695	-0.860981220661952	-0.848675363823431	-0.823105921547171	-0.854073588263574	-0.808970326829558	-0.775185243772198	-0.7902607796936	-0.744416107701302	-0.74407972030482	-0.743235487513204	-0.712101811149172	-0.615492591188304	-0.730188575266853	-0.721839754778682	-0.601275053649197	-0.624744845876282	-0.64262235981238	-0.674152854857967	-0.713775770196163	-0.472863953784387	-0.530391386513824	-0.413139698705399	-0.40074295974614	-0.166563059652821	-0.100528606469248	0.0914666153975507	-0.0736356528427486	-0.0204604249725552	0.0108166592347229	-0.0626224291085149	-0.0661570155031204	-0.158325124095281	-0.0939126193763383	-0.0336759941300203	-0.108414626980328	-0.104891538404914	0.0215565306779613	0.187419748208646	0.352322412603909	0.319197732661195	0.302997274839361	0.585636851249945	0.487619958619124	0.791535143806531	0.789086367801438	1.05227358300329	0.774643442990461	0.559205660257597	0.853118440229351	0.91114690321884	0.529555909705697	0.623241761679245	1.38270608376545	0.844790455897283	0.809392723164028	0.834633063036827	0.880268395990446	1.43512176071757	1.06129132933153	0.762362499862488	0.597035575905359	0.84194517720332	0.634126487474228	0.642623552137567
0.871254112344981	0.815726228288121	0.859496309229655	0.827305021601476	0.877150142412089	1.02153213047239	0.764791252811745	0.747058812199241	0.859249725189307	0.794255073320484	1.00208848812277	0.81876459246566	0.75608641481425	0.551578195496456	0.778774925517883	0.461740398457386	0.451642338368414	0.618794162804953	0.960007381861383	0.597879912551376	0.626224291085149	0.677716308761483	0.718818290981619	0.671656397423854	0.495726495726496	0.823318775982951	0.387758172520452	0.784686304283235	0.427563711739928	0.610471994720502	0.590743651568671	0.489925091972927	0.467176592151157	0.421805685048108	0.321151830603203	0.166552472294461	0.258557819962791	0.101362529946876	0.0516119178768332	-0.00410830948923073	-0.0965597416837246	-0.206835075998008	-0.270312291235873	-0.232883320033316	-0.338560321956152	-0.200804832225625	-0.333003528826603	-0.504450361793552	-0.33650248673487	-0.352402438439149	-0.47841596538734	-0.355083517907573	-0.407122086137709	-0.412236428245349	-0.399615133948266	-0.475324741580434	-0.499002990034874	-0.454620604658317	-0.5225248875073	-0.53472144995265	-0.661831423652076	-0.720364851256305	-0.789289349767991	-0.715547163384951	-0.780644107412038	-0.786598288598232	-0.87245380998516	-0.778661114550567	-0.914251203531007	-0.879191640756707	-0.903507902905251	-1.00127046734408	-0.935621025228372	-0.89201558634592	-0.954545454545455	-0.954310513485906	-0.956301799156977	-0.933512803257756	-0.977611940298508	-1.1607606848751	-1.08834424627846	-0.985343223509424	-1.00297782791126	-1.02411003796614	-0.971613658325827	-1.04147681156303	-0.910080899675672	-0.967440307430256	-1.03595703880541	-0.983108533419105	-0.931623601682175	-0.951757009093368	-0.990823141862936	-0.920190558053045	-0.967599136360205	-0.940156708652512	-0.921770036397365	-0.906379937874489	-0.927972032599449	-0.944970237626562	-0.895581077279193	-0.953161821371159	-0.892200397857923	-0.895207990136669	-0.884084741366667	-0.870249006510972	-0.835499694834137	-0.816997702182505	-0.779909249122412	-0.71148931893682	-0.686981112241242	-0.566946709513841	-0.651312632148633	-0.591018619055638	-0.536291614378012	-0.461905806409999	-0.497389016096388	-0.173062113270077	-0.249141495480274	-0.289740043211634	-0.228221024980098	-0.208130180351488	-0.0891924671161554	-0.21339479988816	0.0829184989234173	0.0534762454707362	0.0239731650742692	0.162520901665788	0.0745982512518212	0.0353463232899447	-0.0654031080295421	0.0318644466496566	0.253562376128157	0.113594444942297	0.269134544740549	0.138695218505771	0.143542312940804	0.253944880303075	-0.00569987973380641	0.218995079864773	0.238942736191555	0.197889870894157	0.477894819648232	0.19343495356415	0.407489920040359	0.369865016199604	0.530330085889911	0.501114828585796	1.11988657326613	0.506475166239268	0.784375362307301	0.538689103670404	0.38783587594067	0.517071945643633	0.236849236806053	0.188566981692775	0.413150429396999	0.398139779277071	0.535495642490722	0.336503117666049	0.556564739957815	0.267609012055524	0.234979201263741	0.401090314374712	0.334967243620391	0.440196426351798	0.169434748417472
0.402218317992374	0.714552601097291	0.696338309096229	0.602675225750617	0.776151483758563	0.598550271262109	0.597473241451573	0.390154795712793	0.52372635761327	0.490577890519606	0.41428396743509	0.57252631180495	0.638998465922349	0.568711986363329	3.9	0.537948752426507	1.48316727890983	0.727677234432953	1.16250063069713	0.655965016132018	0.854061881199794	0.932174609651043	0.708400255676348	0.840288942405286	0.860775046469823	0.58559581745537	0.65275336576822	1.09717792180542	0.596558759001305	0.883176861315692	0.322142091334279	0.693508296435907	0.453099921838999	0.504223914679748	0.551425951523844	0.584528327361193	0.411561315054492	0.4794935696778	0.518240618271358	0.367179011501329	0.341502898126952	0.254938281015663	0.489283172978887	0.434245773306985	0.26848761084738	0.371410380345223	0.215229016193832	0.206314650892124	0.260993364170034	0.466781935698106	0.292655725560905	0.311964145810188	0.191630120295041	0.340369011265402	-0.151304006583142	0.0450405900085692	0.0143384833669101	-0.163531219525011	-0.254036488550143	-0.236492986490163	-0.476715466627818	-0.490631541157225	-0.569756453701212	-0.608567282596925	-0.612078402060155	-0.56698174407031	-0.61275344095182	-0.719730010615516	-0.673760835314681	-0.738563192438934	-0.732142759967467	-0.665539191731289	-0.725027145092667	-0.716743049298028	-0.832671838904348	-0.755636764810274	-0.764597858760352	-0.677874822746301	-0.803446006672749	-0.893405147441564	-0.803589432399699	-0.854915546153135	-0.832197941794864	-0.773624623703718	-0.883215579105878	-0.785520687377148	-0.897341647109464	-0.846265244515472	-0.878488441948722	-0.905519668647328	-0.895215242113435	-0.800595238095238	-0.845594324664471	-0.865172596680711	-0.865905197606639	-0.855404043675643	-0.78980383095841	-0.790299293492106	-0.789905448318943	-0.832837848034587	-0.78278821481684	-0.802713110178392	-0.736056884809361	-0.686200313954221	-0.708538566604208	-0.636424850721264	-0.632885581989315	-0.548501629229195	-0.52704627669473	-0.437463131540302	-0.339424822837788	-0.263732533007617	-0.270599739623482	-0.251206042788432	0.144294679889745	0.111388308572364	0.0988030036569675	0.0769835272875521	0.216216868852801	0.0955538836119306	0.0878297909365358	0.207770482212111	0.336816534854304	0.157300186765645	0.591405837851393	0.296397377894087	0.448192992682236	0.401649145800208	0.325348159199815	0.369617505499601	0.412394235138403	0.473958435903989	0.180955939955229	0.563833888522279	0.454369467397652	0.635239649081121	0.691050664139876	0.264465074890754	0.164957219768465	0.113636363636364	0.236021177294598	0.0712950738260872	0.141838026463544	-0.171090039693023	0.218424438214306	0.331459606667265	0.461811803855309	0.0688102353203975	-0.157415805060418	-0.259827920984652	-0.0937315865330071	-0.197608333215688	-0.0192450089729875	-0.116637470953808	0.0358226186115733	-0.0579554622417715	0.0833179055199394	0.233532138292323	0.0734100171110517	-0.0301343977734683	0	0.0124053821260798	-0.036940471277175	-0.124316312101612	-0.0296841781089086	-0.0318788356531669	-0.0165809133107018
0.152498570332605	0.104713477072924	0.175828344424351	0.217146402419185	0.31983015132345	0.209203213777254	0.614370393486012	0.462076558725328	0.669547789982435	1.28487922940109	0.501031992842014	0.278334970370641	0.705981604709219	0.464880002066001	0.701357850179277	0.762440293526156	0.811440825933579	0.352991033961509	0.840740886418187	0.756944444444444	0.949614541919081	0.707339343857261	0.861098490492603	0.866121880741657	0.770357681170117	0.851598140494159	0.582419973713291	0.692345099422736	0.679342094837485	0.611500014810922	0.918450147412129	0.711938578870669	0.614982234800404	0.731943996626096	0.464951157738966	0.998162424045556	0.706126729736776	0.875090328921393	1.18943497580107	0.786259157786708	1.13347225739705	0.862867675611269	1.02437142517754	0.791563546205937	0.707553553696648	0.983192080250175	0.76852055693898	0.710568682510074	0.581626685731413	0.607347676320784	0.635759950060657	0.641479595176383	0.721381191970751	0.394631583499732	0.498868382950374	0.506167634049102	0.32332551876708	0.448785827346783	0.211761774943813	0.173157121436916	0.140832219824317	0.436398717435913	-0.101193884576097	-0.141987317145189	-0.161801429691739	-0.0787079025302088	-0.0244196057566571	-0.174121509755601	-0.297966443465769	-0.269205535283059	-0.158090373398147	-0.210756166003846	-0.189707462881122	-0.13562232376485	-0.184554926133193	-0.251129472587712	-0.382142857142857	-0.300485470978811	-0.42327713689681	-0.369257205421544	-0.516729613696453	-0.524663904365027	-0.475497835131213	-0.464449352613679	-0.550149311831486	-0.517657305023697	-0.534124846690221	-0.587926317401679	-0.564600465590337	-0.55474698070608	-0.604715039946103	-0.619483095946269	-0.534102792270723	-0.528481453326313	-0.47628967220784	-0.536056267418897	-0.502956412199156	-0.56516363815111	-0.489295763098757	-0.564160748367112	-0.41911497195648	-0.478969482019348	-0.284395264756118	-0.257130514745059	-0.211251155337474	-0.121889020159774	-0.116212745259994	0.0229974538117605	0.00364740091277007	0.13338725775851	0.0667436172515481	0.0864081621148669	0.317115671378468	0.411136004145471	0.382146746281079	0.604548812456081	0.299206360463967	0.47325219436146	0.460496540667643	0.579555770027692	0.449939487208182	0.575023629004099	0.615944603923146	0.821402886957857	0.777817459305202	0.617632472531232	0.730067165241681	0.66924645599253	0.583059310015556	0.732434535069501	0.483147611142224	0.646062462166717	0.550759121758654	0.444101905322695	0.357812108154313	0.973123680201904	0.158004499471973	0.293568281975993	-0.165294901226822	0.0384868504343089	0.00961538461538462	-0.176412582252386	-0.103133057584886	-0.132623972941826	-0.150445155641407	-0.270611366569998	-0.247467006598534	-0.439867448810063	-0.451365862955296	-0.556455620101781	-0.556038437485533	-0.454970570310528	-0.640245476291324	-0.434155676525638	-0.409524354318475	-0.371848900681811	-0.464095480892257	-0.367123816486504	-0.457266592407275	-0.415163658738737	-0.413670151996015	-0.48857924374594	-0.575	-0.502817857551162	-0.473337777123703	-0.557408774425999	-0.566064309587698
-0.203993019025021	-0.126534168839003	0.0446086149192759	-0.146446398939466	0.169841555121689	-0.0301169300968417	-0.0512063581761712	0.198867908361496	0.268122493203204	0.115986700954059	0.417337532596511	0.35721725415588	0.449867705421219	0.473816934651126	-0.00840365806816018	0.199462383147171	0.173012950824478	0.549819293250178	0.112945307614249	0.743197453167524	0.465198733150807	0.586657891163373	0.447089702695382	0.0674453873561748	0.422755700522995	0.469724611208142	0.877167055361037	0.444165069197987	0.778259026161112	0.69392137163173	0.597598840926383	0.465852744268747	0.518189683364312	0.839433970151258	0.645857736668763	0.891187374676784	0.924642634489523	1.4638501094228	0.86628007969166	0.935827059860133	0.90556621171517	0.979864855546486	1.17681354083394	1.10402501202365	1.04778382186265	1.00376873298404	0.888119056498217	0.922547520087756	1.00673408282104	0.973270555711034	1.24016591067544	0.91057871983463	0.841017400448494	0.965324540732885	1.09269592745304	0.797829449692352	1.08641715143646	0.762328363709446	0.765372176704624	0.957439196406129	0.767575700143983	0.429527943798986	0.697236753785588	0.759696698727304	0.648832987427538	0.540693109241078	0.37126414119311	0.578469148716332	0.404865120144217	0.425720823446225	0.59936068373989	0.269374527685112	0.330471662617088	0.219344496081117	0.239856478478692	0.0315310418252556	0.125736926060002	0.107628640936703	0.0236683167857304	-0.0108593060690767	0.0363149289910738	-0.00723669332609093	-0.0352427421521626	-0.0741850345963335	-0.192935021637444	-0.0515598694615191	-0.159584300245577	-0.109562622522319	-0.198701986891698	-0.0134913581799828	-0.218680510832059	-0.107956825902732	-0.0958819954846881	-0.137710658666623	-0.0856974458450856	-0.0810287391340663	-0.0813932656055302	0.00321465312421025	0.0102899151085505	0.0376544549800595	0.110594968302612	0.0531811190711846	0.0659380473395787	0.263732408293664	0.30800048107414	0.316165628341229	0.255696857756353	0.477247007201044	0.401751162844658	0.419565850562912	0.719013350376613	0.745251005388697	0.766899952671662	0.840878712054867	1.09692205799452	0.924107142857143	1.40078881432055	0.896348869328544	0.741504425545923	0.974581547111103	0.956513947624224	0.7827685482146	0.832450105880185	0.720322521288076	0.836536287714123	0.759428470451037	0.881982371994636	0.886529489134098	0.688582850108405	0.451113606269585	0.543992674861556	0.515393527543011	0.126570237541411	0.0382982190891124	0.0612348516299043	-0.0974354703692446	-0.256693344027883	-0.322552321337175	-0.475222507070915	-0.421211769587116	-0.274648340876104	-1.11340575024219	-0.437656588373392	-0.373965515270553	-0.623587010363166	-0.540518350955172	-0.767850126911206	-1.18180207091027	-0.765559002350953	-1.02336343850693	-0.909391061850738	-1.17233334945036	-0.98113906117874	-0.968891979991503	-0.868321426382283	-1.07501645445941	-0.829465608980227	-0.736094463610768	-0.897827957529901	-0.874092832041097	-0.829391009859753	-0.873835314755189	-0.742385589593685	-0.7184212081071	-0.650944554904119	-0.737678064451268	-0.721609811962615
-0.501144564821907	-0.438245916953199	-0.289175872411903	-0.27614590158395	-0.217732421580727	-0.299521148936577	-0.0669334631972321	-0.129968811227509	0.0323761954119088	-0.0405636957157418	-0.0963343294485566	-0.227429413073671	-0.212642285082441	0.129640744710433	-0.097720388124263	-0.229541375416042	0.00692842494342117	-0.0717496003334175	-0.00791559483576629	-0.217554813983462	-0.101835015443463	0.304985482956304	-0.0275658923209986	0.0630861082175188	0	-0.0912870929175277	0.0199204768222399	-0.0417139882794947	0.120455993218481	0.0384313843695164	-0.0473762958837052	0.149159904963356	0.240380986910206	0.605045498463124	0.520212374932277	0.241470343581294	0.701905271223964	0.876617135549597	0.879110719215598	0.753676175673464	1.00419247689102	0.727712956057519	1.08593060690767	1.06825079321293	1.27385182404853	1.11209923382869	1.33120837139152	1.41528814753058	0.898134387009513	1.26244790132398	1.26682475553658	1.45013261992985	1.17663925541913	1.32297966643423	1.39303565659618	1.37660195445245	1.35905153194833	1.27532320427503	1.10459269128841	1.44189625034541	1.12599056295072	1.00134395301941	1.02086197914167	1.07821566470157	0.679324417193454	1.0673708904652	0.874440973429107	1.03409580196007	1.06548656488169	0.986551728864478	0.666908272394792	0.833833898301743	0.827701084289131	0.718199329350733	1.08857705285386	0.640101177007762	0.596337915906352	0.442074380455046	0.577691391978141	0.517211476657913	0.650429173668365	0.563612733821274	0.288111699557566	0.495105660523572	0.369997832050304	0.327532104221293	0.285756277477128	0.357582314386305	0.344141463901227	0.289558795067284	0.267300884132896	0.257136025942002	0.349952661306625	0.408253435467114	0.473723297796616	0.333114071126853	0.294659906632594	0.394336973054103	0.431045316543387	0.489887212596857	0.444150422573262	0.610381323008105	0.84659899469578	0.90968442914252	0.849422250967672	0.712337398263995	1.15442905713768	1.04479055393285	0.998219144027406	1.02227606837212	0.847731048622926	1.03485931707966	1.14087199011451	1.02791083179155	1.08008438488898	1.38103853742771	1.17732589230191	1.61738651483291	1.28672467037766	1.20162722500222	1.03094547583007	1.20741262212195	1.00281588714615	0.896801303143337	1.00549862316329	0.520680577641778	0.620551530563743	0.603221019267502	0.536745040121693	0.157158894583032	0.246358014317755	0	-0.0686722842704485	-0.125506603242792	-0.495161412978358	-0.451072892286525	-0.625161150224273	-0.506491450931724	-0.630592625094466	-0.789205187252471	-0.513141828679803	-0.489955934938866	-0.501244464068353	-0.729757550799791	-0.638047439020786	-1.12081205391188	-1.01862564481014	-0.784024329301183	-0.988211768802619	-1.47212913126005	-1.21293074014643	-1.12721989955606	-1.52504896192981	-1.07030743384172	-0.918104932274447	-0.949124771438868	-1.07692353942344	-0.936091741486219	-0.883482054453027	-1.08073211405829	-0.849491072704399	-0.939272490513989	-0.905933159138324	-0.724707105410523	-0.757210266584198	-0.626330432081265	-0.534565312436257
-0.619384975065086	-0.472594528359453	-0.562156841053057	-0.448548963045066	-0.50097943286812	-0.310053986551167	-0.405479458818281	-0.188982236504614	-0.627586511483736	-0.385333152503232	-0.458444727996136	-0.535048235936752	-0.866149823784188	-0.460287308949162	-0.720201351208521	-0.941554471443387	-0.376301161441955	-0.317335470515758	-0.437833703984447	-0.290381603456251	-0.45716843306431	-0.27838999359355	-0.39878110432712	-0.561769122438717	-0.338235294117647	-0.385127834497988	-0.367284397794606	-0.599000904284237	-0.453512933874242	-0.506873890568056	-0.550960354520146	-0.292986808305886	-0.369997832050304	-0.195792826190494	0.119621762779848	-0.0520156486610299	0.0264850719234887	0.36068003838595	0.126357084250573	0.0776620129973027	0.437677758258044	0.252858174933433	0.810492929597375	0.703314066937092	0.761766585486886	0.781032162506255	0.820318952525229	1.45516322108552	1.00718898167561	0.875496451397315	0.954876766359144	1.07450478392603	1.73104599193242	1.21416368390186	1.16742496632648	1.28507902782561	1.2530768703544	1.37460353692289	1.10783107373102	1.30113136264977	1.12962947599487	1.40529452201405	0.969965524101794	1.35295331097131	1.36001009386237	1.50832277513302	1.22458934230777	1.28977366755416	1.34744228717758	1.09700118143797	1.08102572576988	0.972897449434104	1.18890674196201	1.0751059681768	0.927551978862967	0.949818017568907	0.828847936517404	0.920320979429159	0.708293020008656	0.966477992257691	0.822157239838145	0.635654298067215	0.712722760674506	0.769269491390905	0.676737155969885	0.670207610178175	0.525982400596037	0.482907937548104	0.509690607289469	0.460853387476818	0.563492063492064	0.496088060139159	0.805848641832309	0.694882292833965	0.511647962835536	0.552550377020034	0.525159172666325	0.838621757619975	1.0532310368485	0.756797219006899	0.85740575744488	0.663639709600538	0.866942196846543	0.787728424836503	0.931266323361193	0.920594805716834	1.05772161526277	0.968309270540974	0.978355233441771	0.880432279609869	0.997061410044066	1.12602269781184	0.970417460091583	1.15530615202213	1.15463639471275	1.15647277470857	1.08816374304374	0.985576923076923	1.28830544268122	0.831556552371978	0.93359807991619	0.72054451435225	1.11778101126306	0.658969330550957	0.640646041451401	0.435799206764538	0.240808673743391	0.284758058431836	0.257051274137581	0.0547946254699506	-0.0162650012158089	0.375960308870702	-0.414757531003127	-0.436826404527368	-0.849207775608447	-0.655435663665238	-0.772955879488311	-0.661518584475779	-0.797293228880912	-0.672691583476742	-0.870726502625921	-1.04208155464483	-0.740339557904525	-1.10362754354855	-1.08850086046027	-0.743625585566969	-0.911712875270857	-1.4907567773553	-1.11280827545475	-1.01415079898174	-0.930692982305537	-1.19559725229676	-1.05477764083095	-0.822387341424124	-0.930535981326651	-0.843657963933143	-0.855967588734223	-0.820948339832397	-0.728652416062929	-0.657023771915129	-0.722897396012249	-0.687254306533022	-0.552565291011603	-0.668436694500875	-0.488823610950152	-0.328797974610715	-0.294297717797527
-0.620716193518564	-0.400772744796517	-0.671591288201239	-0.395982072576274	-0.744776393792594	-0.574048704287029	-0.721219332427425	-0.480576838364791	-0.590648923170506	-0.618284022335312	-0.705345615858598	-0.50846149328255	-0.606779876216918	-0.708722343528744	-0.657128740672771	-0.488528994417533	-0.636020352976948	-0.55454553184384	-0.556851266796919	-0.454858826147342	-0.60271920514579	-0.411649906062531	-0.68401896497425	-2.08860339723543	-0.926371019249913	-1.03271595800271	-0.8540842936816	-0.862681971230557	-1.05922238212498	-1.05634123458241	-0.961762993373543	-0.898899108823197	-0.816259576242297	-0.795627029351638	-0.585292367169738	-0.550716121308117	-0.436167036800907	-0.32582688216415	-0.197940318162222	-0.277735039447226	-0.197877472944648	-0.0134481831162983	-0.0443958001428606	0.259584804604359	0.232899969312601	0.28702202793213	0.601115529355683	0.557360746322193	0.522388371223566	0.663723311599972	0.922189671355268	0.612494946937532	0.998545453775548	0.88005211537063	1.08639839988895	1.33508944393453	0.978435753192818	0.747890565571798	1.12303640294152	1.14806708676553	1.30823128585504	1.23060169468982	1.12349882723214	1.30264374790077	1.03151110101402	0.990258675749907	1.20262799841185	1.16185470436327	1.03945815741764	1.19247349854392	1.12505526708921	1.17576482367473	1.28930718815938	0.915293487674496	0.892565347808823	0.861642325628631	0.745784560202833	0.801806053015531	0.848390978620215	0.922216666920924	0.682248246530451	0.644804337116259	0.9897351461114	0.60884246694865	0.817356469158706	0.729210446805459	0.570723712924903	0.680304779872974	0.660219144853693	0.512785524613238	0.738350384521184	0.954451665689845	0.673435029701474	0.74441306602418	0.767251005099475	0.708700316087528	0.67214293537011	0.707924287817743	0.90476797468777	0.652391609921983	0.662683438142288	0.608610451102341	0.706879554476356	0.643507468483023	0.735236800179274	0.681206735256359	0.693440982110249	0.743636599223753	0.76721003778404	0.755806538286129	0.731181483778869	0.84603907882853	0.876957350891236	1.01759828635932	0.952894132218601	1.18879072154422	1.08333007939118	0.930600454802023	1.0015661111093	0.852056336165632	0.596546181731788	0.530279184287896	0.325863266857234	0.473602222778315	0.585886824992157	0.417399355799961	0.479430694915828	-0.0151272255204013	0.352834054363661	-0.0919600979743406	-0.136626010212795	-0.545414880360107	-0.621374287287429	-0.787850052479931	-0.662447166787834	-0.715664728308222	-0.853728643255518	-0.846801730472788	-0.885112373116249	-1.03623618210387	-1.94148211217054	-0.927968210662413	-0.845549094392536	-1.14453870504759	-0.846414739030318	-1.08677168487013	-1.09481391638978	-0.864844172526125	-0.682930974839124	-0.789675773965707	-0.762194920488109	-0.672134440333445	-0.752438804225203	-0.725826562966243	-0.642555872108012	-0.784025089204288	-0.442025681210254	-0.523113247260082	-0.423639898944618	-0.194370395755806	-0.363267766695085	-0.252474532526381	-0.351018925008732	-0.311665314801005	-0.188261352855796	-0.184509504017551	0.118177136713224
-0.251805077592667	-0.441497209613217	-0.513571787446745	-0.395512047899733	-0.551970680096189	-0.412482363750086	-0.714151339648908	-0.417188478601466	-0.411766052572674	-0.639555637620814	-0.401036735311454	-0.315793088469768	-0.589287938085112	-0.398616987402071	-0.410863007844407	-0.703132006691546	-0.129714314733069	-0.254000254000381	-1.61599683883742	-0.412653630624916	-0.913475279409747	-0.634591353208512	-0.820069437229458	-0.637982595191714	-0.758638731218837	-0.822854607074228	-0.938089831161345	-0.963875990148124	-1.20358045401214	-0.874600121846738	-1.08434915585679	-0.914542564336403	-0.814181095001123	-0.969185910080705	-0.894838138501957	-0.801309718172499	-0.733283654551761	-0.729561489508145	-0.675524487589705	-0.593763988680901	-0.46018836015238	-0.398128685215752	-0.309757219758577	-0.374972331869959	-0.144319951191001	-0.197385508487931	-0.126491106406735	-0.0431230818235434	-0.0520165791652055	0.303270158630298	0.219561315615345	0.220507752418897	0.484441734851987	0.53437039975838	0.651500177601286	0.537512668327011	0.415317771274144	0.729706590225777	0.85809867342476	0.688721167040939	0.923509290391326	0.98809882386039	0.858718258951118	0.724436845535481	0.858632746131689	0.96669698015383	1.00443129023401	0.803251926428086	0.943575064243978	0.890072152612388	0.963902897752827	0.882212688465996	0.934041144382668	0.870144486351584	0.844669091511309	0.767780013888818	0.910775877584406	0.823351145889412	0.666482050343099	0.745030534485529	0.771435795907896	0.620127561665043	0.61915128028343	0.71115900221876	0.631293346955756	0.701347883148066	0.498251507758771	0.520480038905884	0.55537832422057	0.585159742394537	0.593325242750924	0.536745040121693	0.446326098888342	0.560106266745377	0.506782136181093	0.75522125766296	0.424640648454291	0.520166182549006	0.428217286027623	0.572162048521669	0.370162705442146	0.36443550701144	0.50608940140398	0.554917888621391	0.678157741224879	0.493457454569976	0.414545682053155	0.529333062182787	0.474880367709978	0.455522193991928	0.349705865761933	0.470900360547803	0.426696237909348	0.326465583439488	0.378124322656048	0.570256409022099	0.332593940258974	0.715310726339223	0.153505911290667	0.148200017481554	-0.0536488098304502	0.0895978670381041	0.108707069184834	-0.133979982652943	0.0268947449440553	-0.22961668199715	-0.172565701367205	-0.309290118430076	-0.39405520311955	-0.620107973102334	-0.629882062317525	-0.390636272110287	-0.502045814642449	-0.630486669851326	-0.884615384615385	-0.763818213550187	-0.773730575737716	-0.982339351499144	-0.744023809142845	-0.910968497662214	-0.538660784181017	-0.659212138514118	-0.622209011186225	-0.487950036474267	-0.0764719112901873	0.0949070752956621	-0.174114300026403	-0.386763391914297	-0.379794111318243	-0.348311484400258	-0.308842613207823	-0.376282055021904	-0.397033333588372	-0.200882348087314	-0.15649215928719	-0.23931721056524	-0.136717185404933	-0.246926706786985	-0.0230021853114118	0.0485586378872044	-0.0740419528741011	0.0654731619588495	0.0830278087225997	-0.0159773495221696	-0.00563436169819011	0.277494441537348	0.461563399615157
0.429736392261781	-0.132954005869578	-0.291633046630596	-0.119728285652644	0.137281294596729	0.0990147542976674	0.0367111549107176	0.183147418598252	0.257662650560332	0.220112726581406	-0.0297569850321808	0.137891567933077	-0.126210948573501	-0.692349497065576	-0.153156937615037	-0.115184824780216	-0.476054202971328	-0.287504033885917	-0.461306453157439	-0.487992715564392	-0.345607355888795	-0.505533998689929	-0.607229176445988	-0.532406836954586	-0.66321159825515	-0.721916509666171	-0.751392758859782	-0.96392538542376	-0.939512205335672	-0.968533962086145	-0.997792232551116	-0.888888888888889	-1.05076178007736	-0.942726154777719	-1.00606433696939	-0.93327426811027	-1.08214188591871	-0.979715462600897	-1.00881520672064	-0.889032840953206	-0.696426900348253	-0.764719112901873	-0.716825925910191	-0.738828082495428	-0.784086543647424	-0.767388297676682	-0.651462341984456	-0.656013285195834	-0.60140653040586	-0.327939191912923	-0.377932375478448	-0.321526631188637	-0.387008586448462	-0.0879016052723204	-0.222108920023817	0	0.357157147499051	0.1904015263281	0.246358014317755	0.0788927524557326	0.423786585939828	0.480667839046709	0.434666827520769	0.499612949114479	0.56425930564112	0.428571428571429	0.451884332414458	0.629800003725578	0.556800527686946	0.410740138478601	0.467900435573705	0.519228859846274	0.531344562431157	0.42635199772958	0.504145214735778	0.577984371818074	0.543141179458868	0.369304354106911	0.478220556443377	0.540118451060942	0.490305779817648	0.617213399848368	0.359945177325567	0.332819586834301	0.300100548490293	0.17426523969111	0.227434682266159	0.292112144661586	0.14468462378587	0.0843190424666836	0.230558328535629	0.204223403270976	0.303559400621298	0.16154256712564	0.230992397976006	0.299945214387225	0.0749916911316424	0.105645677212669	0.125680265981051	0.0487950036474267	0.0173293829923414	-0.00939133900175341	0.0150678982504767	0.164088674797028	-0.0759950435960074	-0.127631867560658	-0.14238552105997	-0.0235111226722598	-0.0560132555839391	-0.0779683415530451	-0.0781322671038714	-0.129176266924338	-0.174479883412071	-0.203090598614981	-0.241241778100851	-0.085977093279874	-0.123080915654688	-0.119182823655699	-0.385699022897046	-0.229019847926117	-0.331420468630148	-0.283924386632851	-0.380924537388593	-0.492512479606906	-0.521749194749951	-0.476004834481248	-0.58191068132461	-0.581116234871624	-0.573022324252982	-0.670535277989855	-0.629655771373195	-0.645247306093954	-0.74389879463988	-0.979917571232914	-0.638349890295183	-0.762339503542561	-0.577401596057238	-0.692630812859473	-0.251748273047614	-0.25975852208526	0.058172972716315	-0.130846677759004	-0.0627764820574345	0.148607523353427	0.151396822691224	0.467534044644403	0.151185789203691	0.0832625619122161	0.160591013709393	0	0.111111111111111	0.367206522001322	0.247530503789241	0.177084400830287	0.307806162389152	0.223936088802917	0.22027597548608	0.25025866535631	0.131948774907457	0.358765761029573	0.242240697562477	0.300788064966369	0.33340880788051	0.4599331055039	0.585837296261199	0.770791888491174	0.905695562431931
0.0642101123712973	0.186338998124982	0.503639352515863	0.107072939663224	0.909337981771899	0.307510402676295	1.35144925703469	0.597340106761197	1.09807323989916	0.588810761796647	1.10679718105893	0.940640165827841	0.311376184389764	-0.108530392765557	0.0612372435695795	0.430861659234277	0.0529256124024963	0.00842749828079052	0.0572005394153037	-0.154919333848297	-0.108025205882598	0.0877058019307029	-0.162512696800426	-0.374567275983437	-0.027491715550629	-0.210845073836906	-0.330228451038851	-0.416025147168922	-0.666463508739703	-0.692289300613081	-0.814370373445286	-0.858899393480132	-0.800100003506611	-0.94772496541605	-0.921475597162755	-1.03485637836385	-1.0578240273553	-1.11558128567051	-1.03895294071577	-1.01776489760992	-1.01581727273295	-1.03140753653658	-0.946390674454648	-0.930831877948261	-0.967395591129439	-1.02809790103747	-1.00009920142874	-0.823035541008586	-0.806733007994911	-0.781839323181386	-0.732669081989293	-0.646014242652127	-0.482001542542124	-0.513400060510567	-0.495726497095626	-0.390101533236234	-0.481636665045157	-0.352272727272727	-0.339865899723029	-0.196549715706909	-0.0637212556890996	-0.0607737125462764	-0.0531147865999248	-0.0723646712671629	0.015401484235546	0.00380671426544268	0.0428730700987882	-0.0532184764048512	0.024285328807364	0.114215724586767	-0.0543835337859028	0.0472192164649886	0.114280946200579	0.203739380283243	0.0543714946166432	0.0613837732905799	0.0788493635246062	0.158531621868557	0.204702464771115	0.0794235539976327	0.140248859508703	-0.0201856648350155	0.0760024321167422	-0.00782900302624299	-0.0837921819237308	-0.172770501609549	-0.197548754905275	-0.268870891000896	-0.336657815047021	-0.202910313982364	-0.227022052164395	-0.24789375662287	-0.306866123172383	-0.319979526424297	-0.330302475362086	-0.405355243506666	-0.448966551367717	-0.415602297735749	-0.431602859546591	-0.437287512678458	-0.448972708009422	-0.413442812671346	-0.469180891259487	-0.519455829609043	-0.520828604434186	-0.539309928726095	-0.517156542107108	-0.551479213573546	-0.549763759154939	-0.488638755177333	-0.553217748131141	-0.42923047050257	-0.567042424185317	-0.57448221231237	-0.517522850547736	-0.648905800954922	-0.431103746078247	-0.457053044507123	-0.446981095564566	-0.74757427518526	-0.677111166769344	-0.595844389756995	-0.624695047554424	-0.685994340570035	-0.668472095329067	-0.671156055214024	-0.725476250110012	-0.651626464791793	-0.626937989147272	-0.462171166654085	-0.410001377606943	-0.490343918561192	-0.334229258497088	-0.431470479177972	-0.288675134594813	-0.180172011848973	-0.258856570050102	-0.0645497224367903	-0.0955258527151328	-0.0393749615479079	0.0967887955986477	0.0756912588524373	0.127277459000039	0.277836251155497	0.410539773581609	0.483068194371875	0.425754209535224	0.62963546860673	0.300516102702566	0.603209239102497	0.562571497772038	0.502477788093923	0.808135229794045	0.357914566453271	0.188922270697454	0.675837818383047	0.456970733412034	0.312088841862344	0.509180106181471	0.993291260267309	0.455661188432884	0.593387776667115	3.81916830103465	0.618984460590173	0.957087935362951	0.70926494947865	0.991227900682635
0.377228416861785	0.578571428571429	0.448448529330875	0.794472030757783	0.736367736204116	0.858651401888541	0.973308036304761	0.903337930940425	1.12366643743874	1.83803655523452	0.893819357296686	3.69230769230769	1.66360078371212	0.620505227994023	1.3228756555323	0.668557923421521	0.390244088159039	0.335300728542215	0.409722222222222	0.651228408890313	0.66592901147521	0.544581148637171	0.751270799650708	0.401587252572304	0.355303332401016	0.318527257383453	0.335410196624968	0.0257335689578317	0.0874342062272656	-0.22335448724071	-0.49974005716985	-0.520336429629908	-0.588573991041883	-0.496761814624961	-0.655473525344462	-0.722704724889192	-0.888177116229378	-0.883486657429539	-0.974442143388244	-0.963161239623412	-1.0105774384632	-1.08656011726468	-1.0844688843826	-1.11876502198567	-0.91053857874518	-0.975542118473915	-1.04495974463447	-1.11722871427475	-1.01534927861797	-1.04479106267911	-0.914783665121074	-0.959924262956097	-0.817434422943316	-0.818491011698897	-0.846877521124943	-0.872007930020182	-0.751596978041574	-0.719667155109579	-0.653058066423879	-0.653274579918488	-0.688998622004134	-0.665502749103948	-0.496545019223614	-0.471540343971451	-0.434230073123295	-0.321915096575316	-0.490714115662881	-0.501368146291667	-0.433016338499959	-0.412144246602822	-0.351209364369952	-0.410106191264231	-0.449132497154236	-0.472310197938731	-0.351324026261472	-0.265710089857069	-0.423637444078465	-0.330823522762817	-0.362151011438361	-0.267293064409639	-0.34472051990287	-0.381419232966694	-0.372178065963177	-0.547585367239039	-0.521613106559187	-0.62101239135436	-0.691442799549003	-0.721932821174691	-0.738783725949769	-0.670315202665025	-0.689233196395284	-0.802055078985712	-0.693494318109126	-0.69656828957366	-0.73252990024266	-0.751159172327102	-0.72878288810315	-0.766185829929626	-0.767145514915269	-0.737953943950307	-0.852848187499662	-0.746669574201227	-0.692527268123081	-0.795133398983876	-0.801363295520371	-0.866055983237628	-0.804716277832211	-0.858173319617481	-0.846466039556368	-0.792382332318927	-0.745303725975621	-0.806739048138272	-0.69378190617321	-0.748704885927146	-0.799820822705911	-0.727380317030826	-0.819279486952174	-0.692402557816146	-0.718360927251465	-0.666266551072775	-0.75707982733719	-0.617195038872033	-0.559582443495991	-0.563612367990395	-0.618080250352888	-0.493770719878694	-0.385233020567097	-0.27860868920046	-0.274584823682638	-0.181142209327368	0.227172055625561	0.295039307162765	2.36016085922912	0.136444205727454	0.44200897700901	0.625054110211781	0.403615664611477	0.323004914477418	0.169120356300637	0.528535393481044	0.328379335932959	0.610557994861059	0.474288455097723	0.660528634445985	0.315283883299993	0.537699267778895	0.57436652689419	0.595959152654057	0.794840051095413	0.770150901490866	0.392857142857143	0.760725774312731	0.74440480486998	0.620358220985523	0.721271997883514	0.482786398697102	0.656994371368602	0.619256215850568	0.510648513913342	0.898307500935778	0.716228714732313	0.699082837837757	0.841084764328796	0.63867714592901	1.39536393046487	1.15617739755518	1.47524732834971
0.419710824446042	0.649804957114172	0.598272108173615	0.637085250768829	4.19058177461747	1.3408563415382	1.19256958799989	1.95217202360758	1.74539780626358	2.2086585496252	1.30216962589255	1.01238875284522	1.20289479494849	1.46755341540301	0.900717119165933	3.64246398192887	1.25365969955584	1.2967964506748	1.02469507659596	1.11883733606464	1.50018900018975	0.936299736713461	0.731440513411991	0.817564481195019	1.06915101843788	0.806978217162772	0.773192141033858	0.70004883157731	0.54313115410158	0.71356011311599	0.0489115988044518	-0.148056053024729	-0.213386027747706	-0.309141119362277	-0.48168199453545	-0.503282034732312	-0.660133406989431	-0.634649932046224	-0.725157678395937	-0.708688659655504	-0.832270039607536	-0.800640769025436	-1.06181302814598	-1.06752535783015	-0.989192802025597	-0.928468142648663	-1.00764412969657	-1.05047365662641	-0.913621731216602	-0.992814182009907	-0.925319169118576	-1.02178844551353	-0.981173235715539	-0.998611808924225	-0.948840144095737	-0.974685476737504	-0.904101947916226	-0.924681021228404	-0.854972286190176	-0.837813812007998	-0.797655838305415	-0.713512786640861	-0.832005495248043	-0.723409779312928	-0.645797312402391	-0.630557056306455	-0.53176426097097	-0.626660396093866	-0.557746117990402	-0.546672273590534	-0.625200405187993	-0.649942330206707	-0.643258279157753	-0.755557097353062	-0.639219954739865	-0.731639313902263	-0.789219015333222	-0.646368331163856	-0.846202906748006	-0.717219138186559	-0.75997525524967	-0.782186390392692	-0.795542125859031	-0.804651446322042	-0.775751799130066	-0.886266792058655	-0.97978570168555	-0.835352478244809	-0.943660956611002	-0.970647651181982	-0.927001922233179	-0.928179160471611	-0.963766045744115	-0.92819751826397	-0.900318103352737	-0.900750156412794	-0.86625339520705	-1.0375691128442	-0.926164167516367	-0.959495526461393	-0.893369009983455	-0.912157469957902	-0.913550698092957	-0.90912180689899	-0.919016243404254	-0.945775206241283	-0.872563110661704	-0.891617349883007	-0.849668163172987	-0.815489430450731	-0.798576933352956	-0.860251066797731	-0.835171747810732	-0.839483351272617	-0.849760568193073	-0.754701400698726	-0.81216709156145	-0.81905747560355	-0.749115461421209	-0.609926937891103	-0.656610786197499	-0.579133017428206	-0.725866186311298	-0.418536749139933	-0.888604234931838	0.225017580185205	-0.0932655006325888	0.522708373489317	1.70131489202001	2.32448150900675	0.618022983599219	1.50900417363873	3.26829669476689	1.30017393502044	0.691300980213894	0.644554608839952	0.705139476018398	0.60667582410671	0.743181881911059	0.903328066744964	0.921147030457047	0.729462565781392	0.636495939898637	1.08821437516502	0.679910366525527	0.687108625672138	0.622954167997002	0.945381214404385	0.448865529037255	0.606421153231845	1.02286483245991	1.01872426583654	1.9340732326896	0.586547014627022	1.78740880799933	0.398492529787318	0.454237688583034	0.483377539976617	0.363376187333632	0.529009211893949	0.198216947831424	0.575671401785087	0.411596604342021	0.162922615992511	0.263573811002068	0.109707104793835	0.143267470773439
0.213896315973249	0.541109329024367	0.369800130816819	1.78736964992883	0.490915692832085	0.81943175523468	1.27810471947516	1.62662408790259	1.41787383880241	1.86666666666667	1.0989600564917	1.33262431839003	1.74189138756141	2.32798252093976	2.50446836854555	2.70468343803854	1.6000046451066	1.89021603703563	1.34478529460449	1.27391290018322	1.0270532734059	1.55400740808731	1.38259834047761	1.1853146249979	0.957663597103592	1.00346141568077	1.0029717747536	0.862439361864103	0.792300109555421	0.260035699146215	0.326488113396149	0.484676802965291	0.0856987408672746	0.2111037586241	0.0463775989431483	0.0935759634220988	0.098652724733398	-0.00398865643676521	-0.160624676403882	-0.297740080812655	-0.359193372338716	-0.411113225896519	-0.586923595645819	-0.562857552052071	-0.530740469246863	-0.603542078036125	-0.674920988937087	-0.660952168786486	-0.65530303030303	-0.754583816946076	-0.768221279597376	-0.895522442005792	-0.83245279380234	-0.873726742907239	-0.87109375	-0.876565848165563	-0.887997029579991	-0.878553332486435	-0.861527555989784	-0.782623792124926	-0.67690066520172	-0.837833799261697	-0.793076181269707	-0.843682744808789	-0.637808399433935	-0.682455267623961	-0.666879919075286	-0.68286385789264	-0.692827165798783	-0.750555349946514	-0.761212958260745	-0.789503238676955	-0.792886552872095	-0.788240781368082	-0.862350527416491	-0.84036157023644	-0.810317987438705	-0.847340369475799	-0.884385492081228	-0.83968111666418	-0.89557328337363	-0.953938070824347	-0.91300736728969	-0.860674762110435	-0.971927392937794	-0.943130010001485	-0.916390518354299	-0.908356817348402	-0.839162161740095	-0.983101059428884	-0.951587302694203	-0.904993090224781	-1.00203206553915	-1.04836321022857	-1.12956498944981	-0.971004327548034	-1.06153991850402	-0.938324995445388	-0.980417939564213	-0.874828810888829	-0.94675082603623	-0.90284278756622	-0.828597411560426	-0.80403025220737	-0.829235446199477	-0.838447461601213	-0.813370403547726	-0.798136606280654	-0.723194268678034	-0.738581201851636	-0.733830011595303	-0.675348578535349	-0.63398757657603	-0.726462662722485	-0.627042855937888	-0.62423126283562	-0.66235511510427	-0.497210158919944	-0.506914623218901	-0.56040127299718	-0.653329995306181	-0.189058835401161	0.119004138662177	0.609994281330419	0.413894056680499	0.631806631838051	1.02836258723716	1.22816958830383	0.94710358901935	1.37175669049232	5.27929614076872	2.15124035187758	1.12348198554523	1.57269623267979	1.29479531284945	1.85	1.06262972346059	0.857332683324803	1.12003584172041	0.839020659869512	0.604776990578621	0.884259517119845	0.977897823397447	0.580932066593961	1.01886384668587	0.91003151038658	0.699302558058353	0.572463768115942	0.709964839719336	0.843510152215433	0.396958130759099	0.733350262205142	0.455842305838552	0.37929130306813	0.232104077279828	0.304009728466969	0.312893109387372	0.274275804437841	0.0336431555126245	0.141594843960979	-0.27547580285769	-0.241774052695144	-0.121267812518166	-0.288461538461538	-0.379796877822871	-0.238953479640073	-0.341723576668266
-0.28130831293274	-0.0761049418562349	0.1875	0.873242406926754	0.562859080789842	0.641572321915299	1.68139906141829	1.33096155558826	1.3572218554516	0.85153889130933	2.02165194413148	1.44115338424578	5.05181485540923	1.45221764742948	1.87356782910478	1.89523654000053	1.29483099344559	0.990340058959188	1.11236633402409	1.00473647687064	1.42942399625965	0.932881527813734	1.42865769235754	0.712999337696435	1.36690334474234	1.07544776976224	1.23289157877797	1.00885212429555	1.81547130395111	0.950206744420843	1.08192549214942	0.888555392713689	0.924439054549577	0.69283679972287	0.919136425946977	0.526358267258414	0.496705307192336	0.381937966020435	0.391001906102577	0.130393841315405	-0.0813365659472262	0.0820609939862218	-0.16683911023754	-0.124322663057326	-0.228289508111672	-0.326368896995064	-0.39785032829059	-0.331646872491098	-0.411930922233961	-0.498382177180163	-0.491342902160369	-0.546093280938288	-0.621147323704584	-0.608942762070422	-0.487052082370771	-0.548818160229517	-0.557082951759448	-0.535895087030846	-0.614416581240224	-0.513451008064616	-0.462331814408122	-0.477474540778091	-0.547744289508964	-0.50768495088121	-0.388477327712109	-0.40477173313538	-0.440637504439438	-0.486864495560148	-0.550735261124948	-0.58848895588755	-0.525172282597184	-0.521374363915621	-0.611776452648812	-0.583900830564325	-0.653001088858171	-0.65992184583247	-0.672484419237834	-0.668235260224689	-0.691560812244054	-0.689685402786104	-0.751321643730304	-0.748336805510499	-0.785825277985741	-0.781927765178216	-0.757128358031798	-0.77529839128689	-0.799819582382522	-0.960395437532619	-0.833443518886285	-0.964533020436471	-0.757333007963039	-0.864390731212972	-0.728143096577336	-0.787670954088631	-0.803903132163098	-0.695644093517522	-0.713151332920509	-0.691363391237078	-0.707624657217647	-0.627114181404836	-0.632455532033676	-0.708554140762989	-0.639902699879465	-0.668978474357861	-0.63637718607242	-0.601498054581861	-0.576330178868105	-0.485689506269548	-0.567297081251587	-0.600937402595135	-0.54519459756646	-0.426287656679282	-0.47196272645822	-0.364629326103298	-0.28319332569049	-0.190791811017966	-0.149514204524177	0.0989860468793906	0.0651718239171479	0.182493708560225	0.469017647120966	0.387185469010121	0.228571428571429	0.804678470245222	0.850390405524374	1.38295123289077	0.922885717479308	1.65220578337484	1.31771611593511	1.21304223812342	1.06611704743941	3.13345825025013	1.00029757477225	1.38293166859393	1.13076141060266	1.19166666666667	0.842964045099603	0.860535488526893	0.658272841164614	1.10312187911596	0.695576240143909	1.20327189274214	0.899359083710948	0.76821522972098	0.613190568907246	0.941074729124135	0.576217517278792	0.335773588060503	0.20956064194071	0.165903012401251	0.330413569053977	-0.0550281816453515	-0.010309826235529	-0.0904683580569682	-0.0954427144463667	-0.241966959247914	-0.262612865719445	-0.293610109757352	-0.453050235182969	-0.633090492290456	-0.627959659001542	-0.655630037649784	-0.718302744478523	-0.75913410210597	-0.687359154181864	-0.600177663949335	-0.61825959370937


==> anc/Fig_3G.dat <==
1.01593119344628	1.00438711508506	0.998452416702958	0.978142365156692	0.981199288616752	0.982933875924447	0.968187862680213	0.980079444464585	0.990022762350569	0.996625996689053	1.01196062385528	1.0023783341411	1.00901455633669	1.0065462844419	1.01055390933462	1.01069206222441	0.9829631314728	0.981074340727215	0.97122897366707	0.964221219355613	0.962535920873803	0.963920649914452	0.967466731153033	0.965526602089003	0.966591991372453	0.968303476600544	0.986564658544763	0.958322227267159	0.965687831135933	0.977032633880326	0.954303157190322	0.953180760248859	0.929969504672351	0.923326080435209	0.932972669713938	0.946696916549034	0.958059580947106	0.96320997364894	0.960303153069092	0.949213567273428	0.967367781009866	0.976906000505803	0.953875999978106	0.941782991148523	0.943086970650246	0.918398613704913	0.901060519694713	0.897609710487968	0.90025767290004	0.875272463232724	0.874239480533024	0.879749841256936	0.900874876479671	0.909050877211344	0.911199930264886	0.913654600839042	0.930238250722439	0.934029103979923	0.940646114640384	0.946067725991194	0.94585090292852	0.956512310364809	0.95348109303149	0.95446726984217	0.961476054176158	0.976445322731153	0.950349159320923	0.973928547943345	1.00504520671014	1.02194312804509	1.01491261511347	1.04812679793776	1.06334310053341	1.09695710836221	1.11703252055229	1.10101976492465	1.09188846171138	1.07898298158324	1.06177200592231	1.04997348960586	1.03982329958146	1.0149662904827	0.990099321487895	0.990652318487935	0.974774138517049	0.979696623272949	0.966770330920034	0.965825201127075	0.962766729536269	0.968016739666458	0.946943810632768	0.943842146664177	0.954628822528974	0.96768459368905	0.941744140256762	0.950447123611275	0.972026971950028	0.970155617399013	0.993566702671824	0.990247699012461	0.995441004291306	0.987469241148766	0.980549583334042	0.962572872162537	0.960214649699768	0.962693860106285	0.950129198115908	0.932938951948711	0.928999105513434	0.926561894635491	0.915395823352736	0.905961191456535	0.931370513087558	0.93673220134881	0.940668391192037	0.940543882563373	0.956401229709018	0.951496788541171	0.967134950898454	0.965080193578236	0.971382002524032	0.962678244889412	0.980047857139446	0.999338807012634	0.981075542135478	1.00918679949773	1.03734802405361	1.02629329901374	1.05648460581357	1.03064365945539	1.04051395918251	1.01705042893114	1.03687271629911	1.03182832277503	1.00051325785188	1.00749366040753	1.01698219270924	1.00727472941355	0.998172090902189	0.994426897577542	1.00565289681873	1.03296666968798	1.0347201618679	1.03514752957953	1.0808142168438	1.08037672024678	1.10587427808796	1.09214116398094	1.09400148704859	1.06677631971106	1.02597383830703	1.01526179676133	1.00753612142792	0.968345940339327	0.935150267212235	0.919785957782503	0.889748157288518	0.888177243842492	0.879585706649852	0.910584602482729	0.914072059493206	0.910892770358802	0.931937125268826	0.949271119547888	0.989513156899349	0.98972388772266	1.01945388909097
1.0164715079563	1.00235932743326	0.975932022587839	0.996490726335955	0.985416904511079	1.00323062250527	1.01552195426002	1.0228507190011	1.02246384559234	1.05392933659178	1.04740053463957	1.07231059272048	1.04423702090892	1.06557635672952	1.05610849009302	1.05360625255635	1.02696332246383	1.05823735579006	1.06218089753963	1.04239474841637	1.03849982789461	1.04808201950081	1.0490578015407	1.03732390929055	1.039263652824	1.00367122848005	1.02327450934409	1.01901515115608	1.03617097073569	1.01804406084298	1.00091049607533	0.952842436222309	0.931161310739846	0.932509997319341	0.932259450346776	0.912260412022168	0.894766505504121	0.903826421059832	0.8969861934124	0.889978636917613	0.898715363396436	0.879022778675583	0.866700893856504	0.861685555790125	0.847389501815667	0.845235908182716	0.85604688193339	0.833458284903008	0.827028094977736	0.816402179202303	0.827012691035437	0.924198352698143	0.930714733179211	0.931797667250944	0.949769054350226	0.93960881701722	0.937323719049851	0.953983393656304	0.980115326922942	0.985120240219522	0.969150196124347	0.985321176459732	0.976056279935378	0.987336979353714	0.982576072283771	0.996510013984809	0.995459200004982	0.997219558304682	0.994654541716494	1.01016018976572	1.01615343943409	1.02332425571637	1.01871929641658	1.03968344991246	1.02565110123554	1.01293525860025	1.02552545343553	0.973308352056624	0.965731975639697	0.961277867574289	0.954073442143806	0.942838335914301	0.950926483901887	0.967939102046543	0.938104325616894	0.974364232737302	0.969234361213638	0.975032947679681	0.997983295197126	1.00158888946697	1.01527482256551	1.00184935828962	0.999550182156917	1.01750708449877	1.02488851709795	1.02072745121008	1.00916575266344	1.02402150115261	1.01947644972554	0.99081576234958	0.973287611204843	0.982981818032818	0.95968200276769	0.942430893971666	0.92641644080526	0.914859189069657	0.889652357974584	0.890244395302563	0.894431866910382	0.88616397648484	0.898689871384398	0.903521234425873	0.939366124686933	0.918891302265257	0.937646723165648	0.948072943701024	0.958214061639677	0.975082490962149	0.998362417383474	1.00937131671064	0.994777138852518	1.00394602401594	1.00883216173055	0.986364124073508	0.983505372208922	0.963471433593611	0.954866566742069	0.944088086082552	0.943330236438148	0.93075264378094	0.937462158307701	0.925809943251492	0.940464828023672	0.966462981927898	0.974088844720153	0.997533087611621	1.00980607359903	1.0178730333426	1.03434710799268	1.0805318843021	1.07938307793191	1.09588601614835	1.08142784436717	1.08856682787792	1.05358520243488	1.06020452163928	1.0537734241095	1.03399431644756	0.999913154609525	0.965647697439704	0.947694083855556	0.92111932061712	0.923013443032212	0.903936067296946	0.899989070911982	0.907839597602809	0.891443437651124	0.929047440917641	0.9297017958343	0.945111439095014	0.957686344924219	0.970622585274162	0.996207878785464	0.991195004320566	1.01142140777288	0.977993843061328	0.965283861827014
1.04582928019027	1.02034458013616	1.03448709403177	1.00488298680944	1.03485040084365	1.04293458911229	1.03471986442808	1.04441323285552	1.06553066400188	1.08002407433247	1.0933472296166	1.11177983213782	1.07861351238996	1.11062930377622	1.11046531237895	1.09420145839337	1.0927891445007	1.08090138562687	1.04416118264757	1.0476946107047	1.02145168368592	1.01136630673637	1.02452973831423	1.01029245944359	1.008445669072	0.987516039845762	1.00792090753556	0.99024718121617	0.958355233394464	0.970041313925417	0.927991825251165	0.946369532222055	0.907895455534741	0.902221607382156	0.895966652381344	0.898616417168715	0.888541713623628	0.899346678615764	0.894497106574493	0.909447491279729	0.901397737294789	0.896958527110044	0.915767142172134	0.891385280685722	0.897346734909999	0.917738280123638	0.896440324564123	0.882470229845458	0.878596844305748	0.887483151416335	0.87252934581502	0.892653270986302	0.912062220985886	0.910128533719686	0.936234500108585	0.948907232797937	0.952892020158167	0.950838044160507	0.961983479236451	0.960394371003079	0.955671345478944	0.940710241230047	0.932392721016012	0.929375625837553	0.915512780776422	0.903475356081161	0.897267665692201	0.92418763216543	0.924433953289694	0.93716497310843	0.958092062454306	0.96481435368167	0.96907495282311	0.982446885957212	0.985528817040882	0.990345110675069	0.989981927539844	0.948603890571216	0.935428972710666	0.959207494769633	0.968402369799042	0.971040257243123	0.98049127940562	0.991215254588802	1.01962339097758	1.00724406886711	1.01997829542538	1.04877697277737	1.05364724650011	1.06908829832542	1.03073152524957	1.02595777512607	1.01876836856455	1.00103451035989	0.988410830010206	0.971677252395406	0.949657038151336	0.941501567516863	0.918531485303982	0.914922332166832	0.903926593072431	0.901760480283062	0.867048069816836	0.882637131604561	0.864843636549299	0.883078728161986	0.8918156285728	0.907290981860739	0.885827193996917	0.923734710955391	0.918238772591805	0.923972849259148	0.932885693201617	0.93969670488835	0.959794615660938	0.945114639649849	0.951903686297077	0.938152974749189	0.938573147878776	0.948110566984472	0.919796240579366	0.907255856726272	0.891350984747722	0.888020892187854	0.865816366089934	0.888022241735015	0.876297009539951	0.889398537490588	0.900804656071444	0.917544635642469	0.946720540252826	0.988653349819893	1.00453661425519	1.01310807317235	1.01054027185474	1.03153066325979	1.051645120647	1.06198709430035	1.06455520100671	1.05743113171256	1.00769854512182	1.00593307436141	0.968557945861128	0.972292420434871	0.939230262004806	0.945227474080726	0.934407892701529	0.938200067895229	0.936429067086635	0.938465960231079	0.943932373417738	0.957436810563995	0.949056662134072	0.954009745995504	0.96840441730741	0.951622520709749	0.954524782836776	0.950613246552378	0.946933400088954	0.933827290640393	0.932200824902944	0.935815449084552	0.903268367164219	0.881095581546374	0.856994211862332	0.855137386267861	0.838225908442839
1.02845978705283	1.02223873786758	1.00819804376173	1.01354393269936	1.02895926290762	1.02694412433248	1.02576545597002	1.04471728658498	1.03805958246007	1.06550627817516	1.08589763711266	1.06901740053758	1.06791120734545	1.06007200634532	1.07455345117348	1.06981315918314	1.04463319238848	1.05628806756596	1.02348049325461	1.00148947891483	1.00660607179057	1.00710298014567	1.00477283394724	0.997995921120437	1.00776128645624	0.987847709067587	0.994482801129249	0.997626939206859	0.990911711053527	0.993003005099933	0.985467795770744	0.984079092775708	0.954225399950446	0.968562572433048	0.937928778012038	0.947178026089742	0.946192357213577	0.960008218980359	0.964347242456571	0.98431178798529	0.954750083062236	0.973746529037026	0.967265282533051	0.949782091132768	0.95593545575582	0.926701964363997	0.918580912042113	0.918289485444083	0.909386453818761	0.904614257183529	0.887175619890792	0.882651014064867	0.877253110844911	0.875978029543659	0.881983979653205	0.887793501734699	0.8858513818236	0.877099879956092	0.882115798479924	0.864456004019433	0.880399902693287	0.874945681332432	0.85508689724455	0.853919479982982	0.854628355507889	0.859350582040427	0.842580264539842	0.862225146719063	0.859254356841902	0.889128909243158	0.911538321546492	0.944206174405505	0.963597083294572	0.956969304976843	0.989791572003929	0.995440580201567	1.01567069495806	1.01096962244596	0.998807346971046	1.01762888295281	1.00830607345548	1.00683000041751	0.995658319746371	0.990495572711993	0.997108396906967	0.991151966050301	0.985595443207535	0.986972256274202	0.95428286676615	0.961831305808007	0.920998733552448	0.921470429170171	0.904769258068345	0.886877378826345	0.881448542040371	0.895976672707786	0.903261949790057	0.896069009854578	0.897783204912575	0.897821651131078	0.905467884308735	0.912629620199373	0.893843985824892	0.913316550628127	0.915624154112878	0.916392739913817	0.918356377898297	0.914622417993357	0.918335047023362	0.91478239373345	0.908094449260253	0.921617923963236	0.935164600591892	0.936650554583447	0.937377792674293	0.938424972644045	0.943016300911783	0.943737346385652	0.940804280970045	0.94815829548562	0.950512856503877	0.867618910096466	0.86957139200326	0.896400175597619	0.883556254426483	0.909253406928341	0.913128455421856	0.924553285317173	0.947758299641287	0.945545371713674	0.968057326366539	0.970799851501964	0.974707767035089	0.976768332262213	0.972358245125867	0.965433485033031	0.959069458298213	0.943120337522122	0.948558081835079	0.913625869651867	0.914829810649687	0.921514439082056	0.935610874325345	0.922357807606085	0.96291951068596	0.966426732208576	0.986271515957711	0.999994846854813	1.00373994217996	1.02197296632415	0.994430869002757	0.982569862009961	0.969576561388026	0.95000717381899	0.952089742303325	0.945730896127353	0.924506980830775	0.898550443310443	0.873802773506194	0.871655990847772	0.871944297575059	0.875813514101363	0.877025441394388	0.881149767940151	0.87525724620175	0.891035737584315	0.865984629054645
0.990828027807712	0.970875502238024	0.975629722163595	0.978529927525757	0.97427277154695	0.99421100072805	0.996834554057761	1.0047623857714	1.02095375533047	1.02367802815535	1.0394306203909	1.04705083732123	1.04379570055449	1.05078674472012	1.06743619718988	1.06357608568324	1.0628853972648	1.05484879515256	1.03370540331968	1.02708382553063	1.03647742116698	0.992657739656554	1.02859842004691	1.00840605063422	1.02858830886574	1.0185007092839	1.05475395714803	1.0112663263273	1.03385325834596	1.00691361435122	1.01204526257715	0.988148254795998	0.982478420498585	0.981067910056113	0.974302491013343	0.959192013195423	0.951148750809237	0.955854180544656	0.967427212637157	0.947117856371485	0.959130274072572	0.96180571959532	0.932459376407354	0.927764624212697	0.925307085113661	0.929196481948008	0.900426160759656	0.906028090520527	0.90686513577756	0.903002903127044	0.889448718729003	0.886234002850952	0.872619202973307	0.882211542062174	0.893168599694445	0.874318974211004	0.883987234992154	0.898046389180331	0.903031808530391	0.920302137110558	0.899421799612688	0.896009096113714	0.917978323206829	0.89989072251747	0.899748108313184	0.910688287989156	0.898394779989199	0.905164752089247	0.899081895796904	0.930664759050979	0.951982819245187	0.961126874369463	0.96354905994219	0.991494207839412	0.987404372441539	0.989121187867612	0.987017887403363	0.969494370447871	0.947220144930627	0.936851167390134	0.93451375399002	0.91980305126546	0.883022131394811	0.905431062412069	0.887969846843409	0.89165853803497	0.901909279766804	0.900918950363503	0.879065608816503	0.887417519988955	0.896031997202454	0.909459407440781	0.937556077252965	0.933208283186644	0.938604130480638	0.946737357665756	0.960841115070396	0.952346651092131	0.94969659595154	0.968183800363415	0.935750480150005	0.926360084666334	0.913469782705223	0.8867739574258	0.882984525895457	0.841601175555337	0.833840440916825	0.818674721641539	0.826707042264325	0.830653423977716	0.821678007297429	0.833619975997077	0.844354833904083	0.847284268903426	0.861256057118537	0.872832370136753	0.892362799349226	0.8808844084003	0.894459321970607	0.905023751110719	0.906292288797846	0.9351632075795	0.898566997884555	0.912152683389109	0.925235507272257	0.900896141302567	0.896192888438053	0.88762204924113	0.897334081140447	0.907151629421175	0.916130522091561	0.922227601985448	0.926376965111533	0.917603527905086	0.919128531930411	0.948072012598335	0.941646920057909	0.939327890494531	0.950223596712859	0.979389106778699	0.971562757721958	0.995237274849529	1.002208253646	1.02040634718282	1.01046340141614	1.05322868786723	1.03601061640229	1.04585785351767	1.05081333207809	1.0122942310989	0.999746833865053	0.968815847100916	0.978125596778509	0.958877792790719	0.947002953311894	0.943521637420146	0.928382549592385	0.914380172932765	0.958589467968215	0.957379825155913	0.932958286566249	0.918576424661033	0.929894586523856	0.920526111617858	0.904487728754648	0.870627395968434	0.865151885062427
1.00061001077721	1.00490955845906	0.996738895698108	0.974858000235723	0.976767853159829	0.996006921614008	1.01112244934764	1.00914265702977	1.03161405251431	1.02505680131125	1.0344517002862	1.04051421881105	1.03750629587965	1.03688839467132	1.04563741285887	1.04829424181913	1.05291596141833	1.02520941331233	1.03632670343781	1.02555456948958	1.00226408059949	1.00900044894893	1.01128657771985	0.987245439669714	0.974938816880721	1.00023304151576	0.984720962358828	0.994078511831308	1.00038493808263	0.982133390654342	0.968161433442586	0.942670590053155	0.928997514794215	0.929811348113206	0.937842156450857	0.922751528539408	0.937180095182141	0.948597482263563	0.941655694577918	0.946238765394633	0.962618806075199	0.938566538626431	0.964023704296554	0.952745718467179	0.938924681016427	0.923317650487825	0.949444277053176	0.956816953884243	0.937273367114412	0.940555506886859	0.941412127704435	0.924939196471887	0.944968435876174	0.935146638158148	0.946755505746574	0.928655826642026	0.927172533679823	0.926530445786658	0.927466303308048	0.931591970381627	0.935430600343677	0.90914880804039	0.90092267651981	0.892019090994728	0.882881950445618	0.865524573024296	0.880890156617938	0.886214000800719	0.882458777095573	0.88398752367625	0.916059872382311	0.918066189331432	0.910210896757894	0.926559473709271	0.930623854607568	0.931340233111473	0.935251992224006	0.924713383812067	0.935919157112025	0.91347278980056	0.926803181862878	0.919243832526885	0.918162268054825	0.91630325423417	0.943338696056942	0.948741938664208	0.962684427754274	0.963200661328651	0.962409690884997	0.978509775315221	0.987086444200856	0.983410442277692	0.990032614994757	0.994486815986934	0.970476832101445	0.960208405161029	0.954119382196958	0.950784494879379	0.944577963015928	0.89839872230429	0.890789858906216	0.854779632611002	0.839296968251204	0.821104675292438	0.823879262353605	0.816830837922399	0.822913198049088	0.813727165096655	0.825925710471063	0.848651487871556	0.860925834154735	0.882482526965425	0.889600840075834	0.900064998829603	0.897040831225969	0.896475945842988	0.91312444555049	0.900652430036613	0.903922329191899	0.922322156784925	0.890771445029423	0.87428148006388	0.88056990781405	0.874096926969107	0.849070901689665	0.84932957270669	0.862726046213352	0.858695410329644	0.873248620510749	0.881045396059769	0.911821299319046	0.939190890135887	0.963231368462266	0.969445791899181	0.967465769574659	0.990380143997865	1.00995342785793	1.02090806071165	1.05340370472145	1.0422701362126	1.06369670205711	1.04019260867656	1.03667625076586	1.02983909748514	1.02715686279476	1.04339854792622	1.02459503772564	1.03040190487781	1.0233308978385	1.02013514475547	1.01169279966169	1.01814707179569	1.01932298372261	1.01838914386367	1.0101214865263	1.0000157326407	0.98961622045486	0.971054863176995	0.966833087725264	0.947244360655594	0.933050078727126	0.918553308063876	0.911993895021426	0.85875476740336	0.833023413753516	0.817208863965993	0.806336042462091
1.0309382974294	1.02777633049027	1.01753470162145	0.989534487576098	1.00491394751483	1.0058315653338	1.01304567174785	1.01155297811195	1.01499112594356	1.02314659428004	1.01712054240711	1.00430934332765	1.00754683753774	1.02071686893319	1.03623093992559	1.00591649555433	1.00617208536925	0.998857983520925	1.00570662891024	1.00267414873525	0.976241721611281	0.984452748117609	0.965259066001521	0.946569342269303	0.951958428181389	0.945951572114745	0.948136801692923	0.964792688670482	0.932452500008756	0.932436036527832	0.938909186649139	0.951630825061806	0.950602775482448	0.954160658864707	0.961501671840706	0.96851675286124	0.980171930971501	0.963435429811077	0.975576881351317	0.974149582246934	0.970008017220785	0.980836733532639	0.975945889083524	0.967310335504379	0.960442982217665	0.970961990437873	0.973538997187292	0.971832798080101	0.956083418127272	0.963187582362559	0.952584909650236	0.949450299174299	0.946458264699395	0.945720709085841	0.930539281668496	0.927585257357597	0.917944537289573	0.912981785369583	0.900766080732143	0.881281999636088	0.89354146807297	0.870174101259913	0.864950064055912	0.859293741645494	0.862509765473444	0.862705458025886	0.863880596367652	0.873651928068636	0.885466205648685	0.90707996778965	0.938210557658048	0.937402073785845	0.953357279793387	0.9493767365512	0.965269003629014	0.971396734931845	0.984558818327585	0.978741750290292	0.995925159017347	0.989111111951778	0.98382960840979	0.982237097874424	0.992826461871663	0.987429682805764	0.996845240943065	0.993930051249025	0.997657075546385	0.989610073246672	0.994906745779709	0.99427243192539	0.973879208309766	0.949304306471562	0.960257416222263	0.931704301175754	0.935956314657372	0.91570596621257	0.923002366267179	0.909064732044492	0.89709491180183	0.886414057867019	0.877270208324623	0.889260703434446	0.866083438897461	0.857485271727428	0.861107448744433	0.879080887548069	0.887609802175091	0.887611762647231	0.886013117184741	0.901831948152232	0.89650506203613	0.911251926118296	0.93508071913638	0.917612286799019	0.906249249540414	0.90225805784557	0.889542906910352	0.881870575852401	0.882040021036814	0.904923804797803	0.88964538205061	0.890598423134519	0.908909488883823	0.902482035890064	0.904644510852101	0.91593077587019	0.926789716054426	0.952712269490067	0.948775405378477	0.973333660991689	0.992377636219587	0.993760901595176	1.01360960745963	1.02662576319937	1.0128704086641	1.03534549149572	1.02792222492996	1.03902026324329	1.02989072971221	1.03219851763684	1.03209201464939	1.04734272906284	1.0441758180064	1.0628085571664	1.07847171007494	1.07670963053017	1.05726403507857	1.07179665396092	1.04357673953234	1.03595228793168	1.05984777746227	1.04806048020906	1.03870488826253	1.02760991352222	0.987350590125484	1.01123761734306	1.01018505183125	0.962771850938888	0.947069335574415	0.930863610929476	0.907046595538257	0.900726797803678	0.893170843699595	0.866618456805523	0.862065822525615	0.847157949937786	0.83565933692011
1.00644822844071	1.02640660008731	1.00168386199532	1.005340987193	0.995265916906565	1.00434813056495	1.00169660706061	1.00099879911953	0.999901175769703	1.01338314352441	0.998755953941195	0.991433904284064	1.01100009641468	1.03405310464578	1.0312337304386	1.02615198976015	0.997882906889482	1.0073586859801	0.990920735159877	1.00290821219303	0.984237377820566	0.992043069816802	0.975968611030313	0.975752017550065	0.963905424151506	0.961531752846331	0.945069456840866	0.939295194893946	0.942804336841899	0.939695795007012	0.950221876359931	0.967287497552553	0.943925766162855	0.966873244515654	0.963438201354207	0.952925666404016	0.946969852553223	0.950229982540027	0.938945642708711	0.938720753017782	0.953564805323491	0.955142209642529	0.948955948730427	0.944470813314758	0.936346479703677	0.94175060590023	0.951139752017215	0.951649997067581	0.938305094498356	0.941644941308035	0.951540036535174	0.960001081072977	0.952483030921477	0.96213603033295	0.960022859531995	0.943144310013284	0.937713656406415	0.928927091813055	0.927287601941059	0.911698216084373	0.919338193248261	0.92224093826265	0.910324913155363	0.922192591329584	0.905406300543491	0.910806891838302	0.905279100524725	0.925267168972614	0.937957236138864	0.962199088480749	0.973747495042174	0.987511766123683	0.992733190491441	0.983607604156944	1.0029766285911	0.996174205774582	1.00990190723277	1.00636708816682	1.00127153791437	0.976762657859082	0.980385524689604	0.987660031822195	0.965204828487594	0.969946308697538	0.990976611724981	0.981709534965745	0.982994090641197	0.988955090040516	0.985041788097747	0.979325527818711	0.986793421913445	0.988247998717761	0.982715724088842	0.984868488021975	0.992316581730482	1.01114785581551	1.00047817853907	0.989615016566394	0.990694921524769	0.976500750825297	0.970508772289431	0.940533587206582	0.961354421576501	0.932606568916895	0.91931658684108	0.903452673682688	0.895938326270129	0.898690804935827	0.902888696552393	0.894958889388206	0.897155386853278	0.929603423131798	0.920694427757619	0.934341050234975	0.928263812844184	0.947891965458946	0.93407262726639	0.962212665663561	0.958344154590322	0.975266975680432	0.992180633300652	0.998701884647711	0.9987185439253	0.986294796938448	1.00666295204844	1.00473727975004	1.02028212173281	1.00560014664186	1.0155166674941	1.03171895705587	1.0543013477041	1.03800554486094	1.05338908595134	1.06741447867063	1.05505854864308	1.05895712389988	1.07667391492944	1.06343377047795	1.08308281709173	1.0853332657749	1.08806272598135	1.08490066961224	1.08388064490165	1.1143920773279	1.08893340918433	1.08134731636774	1.07289059882319	1.06933631236789	1.07395068094583	1.0414439179348	1.05675519132275	1.04526381786135	1.03056146224583	1.01411494099673	0.993343511185621	0.97712678073362	0.977470025546027	0.970629715084045	0.955836780065621	0.939869575954684	0.961841678462569	0.917437021664261	0.919779022420291	0.884039890372166	0.874587482538331	0.826078411573188	0.794415352354948
1.02085839906268	1.01309530562679	0.995445081732632	0.995138535561116	0.99361010068191	1.01115842935637	1.01877577352734	1.00033458357351	1.00698309860518	1.00217796826279	1.01015483604798	1.03074651322455	1.03294977345816	1.04708806841964	1.02299667634962	1.01720924674397	1.01440890149421	1.02753328932232	1.02001157682402	1.00564720602599	0.980894315647117	0.972607650536543	0.990225237680414	0.961762453845744	0.958810184504117	0.9416483324869	0.947886891614256	0.946419117279531	0.931309846921581	0.923515133960781	0.931825079328319	0.913379408831011	0.922760683573758	0.934335948491817	0.909754797128656	0.934052260565859	0.928614352695096	0.913514357001048	0.914255621993077	0.930323346091177	0.932112487180123	0.914183512354783	0.925800475474791	0.923941250059148	0.942048581887388	0.956869494581219	0.957256807052415	0.949342751758922	0.980011560065044	0.982009938712897	0.979505621591967	0.982200198813153	0.979964886696906	0.979862278932915	0.992364360330285	0.974220757604115	0.967669158836468	0.968399199498372	0.943334377108253	0.940519650092518	0.92450500199322	0.931836174348423	0.923074235171553	0.905587296929834	0.904864046692576	0.907977309616511	0.903271328795044	0.940622741756924	0.942627633198955	0.956803539172739	0.970140525079027	0.983114528356537	0.991698117194291	0.999737655106302	0.989367343012439	0.983246047423746	0.988733878606491	0.987350872604286	0.979701809355455	0.976903618035028	1.00435133616728	1.02025753689637	0.998525446006783	0.992890200279728	1.03964274636778	1.04543962021861	1.05601025254306	1.05510588492587	1.06379298339607	1.07352416188719	1.06651014270011	1.05474653204496	1.06504892617151	1.04623663434203	1.06780988328233	1.06000103681052	1.04385937905131	1.04145647366578	1.00704704686923	1.00141084514562	0.980276696888297	0.976444661275269	0.926709308403212	0.911445058619491	0.918770743596272	0.904427245167333	0.924793473261118	0.932109054876492	0.951764723033249	0.950408499684851	0.988572078062583	0.97411498219486	0.989977840340102	0.993788384479883	1.00559089276871	1.0147731412191	1.01772555127721	1.02229117858071	1.02602197113908	1.02133413130829	1.00513481390461	1.05060098099446	1.02017314736125	1.0093662786929	1.00954454003493	1.02574539401523	1.01728412977881	1.03066695891898	1.07210960352338	1.06588978015919	1.06598024410304	1.0993166554161	1.09981898900783	1.14675587114781	1.14285461429993	1.12458085701505	1.12170906894796	1.11727075666598	1.11763722346193	1.11618090950099	1.11732358184095	1.11368277669764	1.11697110078989	1.1056239618231	1.08907332204545	1.07830332564246	1.07587497988519	1.05736618763065	1.0294303919446	1.03140640858795	1.04132033493729	1.04074501873587	1.03931173681007	1.00729847566173	1.0210873641296	1.00441638571296	0.974352730205324	0.959705601500377	0.949842701292642	0.94542705323729	0.903940606910152	0.90219811230914	0.876772386684199	0.866399997925172	0.837656727098703	0.801009126029146	0.781156477587339
1.01315894720373	0.996940396339455	1.00160731202944	0.988895643950218	1.00290336714856	1.0147524196803	1.00710540722571	1.02400201932288	1.03760132587249	1.02969230516544	1.01792477874043	1.03210669957604	1.00626260734702	1.03500814770552	1.02998771087054	1.02592984120703	1.0430602588576	1.0197079384253	1.01434247817922	1.02252231770192	0.991680286791467	1.01654464381773	1.0140991883826	0.979985990515029	0.987144006422558	0.97516726027474	0.932297047907723	0.939037703568184	0.937514892967572	0.911142038336123	0.903017719034166	0.902951769685736	0.923577498821333	0.913251791876487	0.943274727427218	0.945622023242799	0.945356553758352	0.934890711978521	0.940018198971747	0.951506220574629	0.938723902159475	0.947807922965268	0.933986330265651	0.924281828860199	0.940115297898426	0.948236423285444	0.948146249905025	0.944758481440741	0.965994415863346	0.96572145858808	0.967544537000973	0.97444889877975	0.952942509524219	0.955995982513893	0.947859349169539	0.951238564875163	0.929608462113132	0.934399746302403	0.922303044427111	0.889579701622421	0.874297640225615	0.890363569557386	0.883348245077085	0.887568396658333	0.889488695673385	0.896813048616842	0.913146403150347	0.922990566439402	0.930324153236519	0.929155144505466	0.949671130433102	0.96141510368322	0.974434241464688	0.966108885531348	0.981870156409776	0.993346042418363	0.9874169763606	1.01028052024215	1.00925791368801	1.02137410200095	1.03472871473537	1.03206243117115	1.04157405761304	1.04110130365218	1.04075521750993	1.04658361501823	1.06810350042817	1.05962780380579	1.07538202465332	1.07092060959776	1.06858472855177	1.07874783899187	1.05065747645242	1.06971330463096	1.06987876146907	1.04553316838218	1.02138790220768	1.02674962868711	1.01134624469996	0.986037015570308	0.979590019600948	0.962557339496603	0.973361133359073	0.969357851010547	0.966279316683765	0.977226243931008	0.991842015262393	0.99099778169783	0.982004869875881	0.998157964533885	0.984809334541458	1.01601792997512	0.998982886917788	1.01047420458714	1.02073874167023	1.00152527395458	1.00061810220871	1.02409653672955	0.998719613558623	1.01355395795404	1.00543450950212	1.03985193298984	1.0290635630906	1.03781839060069	1.03873586069471	1.0631121040377	1.0716074818367	1.11408505790212	1.12645075179722	1.13931173253109	1.13411658301515	1.14639353059636	1.13517151345812	1.12440987419206	1.10613098460411	1.11221177335699	1.09768468910669	1.09444889066827	1.09069478686389	1.10488483806289	1.08438142202835	1.08530811105355	1.06932355065693	1.07036419545284	1.08502586369209	1.06741728172546	1.05393261706365	1.0401903246238	1.05229561517111	1.04639566532641	1.02043122987314	1.02557633082626	1.01268212922019	0.987362205965144	0.978299152174382	0.967178507075899	0.968553596706301	0.934141402124986	0.93823616230286	0.929357687636673	0.934176617334801	0.914194907491299	0.899729887315909	0.863299450094904	0.861366559861108	0.826758392664884	0.819768742029865
1.01160733757868	1.00973749235593	0.99840960885633	0.999576687178827	0.998036391140291	1.00867726325345	1.02819398601275	1.01175255539177	1.00795074672557	1.03541181600383	1.03843877274668	1.03208169888573	1.02491884114782	1.02644453066764	1.01868236146147	1.0395157664478	1.01666828139769	1.01553406124239	1.02677515277771	1.0040338931121	1.00340962338225	1.01542376015296	1.01527943746029	1.01395658518869	0.998598385410232	0.976495307254788	0.958643889637078	0.970066104478349	0.964668488272696	0.958758909249851	0.9317864710921	0.933253836929134	0.9480609094004	0.964274504461587	0.970429850672565	0.952243872383789	0.954902152488862	0.999356812892314	0.963092171524246	0.953123225427785	0.928965550567626	0.930072179226853	0.922922501684144	0.934293904840292	0.911482333917303	0.917424942728751	0.91565554552631	0.923418853349636	0.939853305874197	0.933664138621827	0.933142877042017	0.927696008188548	0.92698600093107	0.917022507097634	0.90862215625344	0.912752084188507	0.895857166221779	0.892818989974242	0.879106296270696	0.866911430393003	0.858031905657211	0.866293904628337	0.881569174480722	0.894622431091378	0.904648540773469	0.919900828119103	0.924883465520759	0.930944112187455	0.937242126786862	0.936320817611717	0.978182655729701	0.958058167634543	0.954028942051944	0.964156077104588	0.976486334501574	0.975591726019951	0.989609075527105	0.998505096775533	0.998967800830388	1.00423880877133	0.999625829831655	0.99252579346522	0.998320029575171	1.00630021513286	0.987075824538462	1.0173819120363	1.02496495056079	1.01865613765687	1.03292378977541	1.03055066569162	1.0346788945709	1.02800221032969	1.03786145679302	1.03738840392286	1.0430168382086	1.06127788051445	1.06550214487646	1.06320726236254	1.05340817484948	1.02860697778321	1.01562995840331	1.01324188271251	1.02468387114299	0.993671046225168	1.01341780509344	0.992580678333119	1.01227904470465	0.997697767443696	0.968153084414717	0.968709180071491	0.979105406639923	0.947852758799302	0.957766286538372	0.986224339996872	0.988851055156465	1.01224966122463	0.992977073998172	1.01636846013047	1.03147124743964	1.01318784956199	1.01278002124217	1.03436193490969	1.04707817630859	1.06857574939298	1.09190681526041	1.08574336974312	1.10050901743913	1.09386445078088	1.09059697892678	1.10835866350483	1.08067424178739	1.09837178241192	1.07238462104145	1.04758119979335	1.06040633362735	1.07210000666531	1.05252764257388	1.05363874191318	1.09017155352661	1.07633122745347	1.08605872740179	1.06813861554537	1.08343931177592	1.08017452062593	1.05748919133151	1.04515401095698	1.04064797056471	1.03273938105445	1.04815211326084	1.01870963562681	1.04477487219927	0.994496414787671	0.972117625322102	0.984757585005433	0.971667094746919	0.977290861462133	0.967283049492064	0.959044337929074	0.975635810013382	0.963922316948776	0.954585149016436	0.954078995010679	0.938333953434234	0.908883372956037	0.903042172087601	0.891196170979624	0.859617018407255
0.949822683511367	0.955941549195845	0.969981777324703	0.957061772605662	0.94686149848837	0.933052820076395	0.935186297247319	0.927774879092285	0.92725469312583	0.954894908097302	0.952222271024691	0.941218594454678	0.985285963565575	0.985895794450122	1.01132581452543	1.00753294785786	0.996767046174759	1.00496744296655	0.974907442142845	0.989149709392106	1.00104291134046	0.997695192772107	0.999559008921192	1.00468384436284	0.995089511662427	0.994783178063234	0.985798451813564	1.01073012751798	0.992250079938421	0.961008351734566	0.977111295629217	0.979975335737585	0.979554005705388	0.980521792999212	0.977796985762229	0.990691469934547	0.981380146778878	0.999137361746398	1.01830770366555	0.965601216854507	0.965809239425954	0.955722790863095	0.945249445276594	0.937712751073729	0.929247840880439	0.916227670930636	0.917243382037041	0.930187415401111	0.938493042016484	0.92011978433703	0.94441194827569	0.924556836861356	0.929693907054409	0.93917607025697	0.94130794665939	0.905397172217027	0.908913928653548	0.899798604406418	0.886325310181801	0.869786328764904	0.881881380694092	0.866606069578982	0.870062080443814	0.880389770541784	0.876082747264071	0.895150405615338	0.886617926387944	0.899729498464916	0.90076822147782	0.903491096198813	0.922992297581548	0.935621565603648	0.91925227078764	0.918277265776558	0.94298420953895	0.948308562217503	0.917708717034808	0.950177725269844	0.9404815738857	0.935146170985313	0.947268095828609	0.936467139415066	0.945236558507382	0.940145283773286	0.963638449344615	0.978237334093688	0.998236645075582	1.0138211369113	1.01767758924233	1.01024325279904	1.01103213102351	1.01591236142491	1.0372228161535	1.02750872464757	1.05888518110416	1.06787547813432	1.05700148647517	1.06034172532379	1.03655803154441	1.00722256311135	0.997453454066264	1.01035177897956	0.982313561300132	0.957613244006024	0.941860631676733	0.946744914396361	0.936169187124794	0.933363014725556	0.956391383870457	0.960815067705129	0.950664896913951	0.959231868881114	0.970447010202893	1.01323080676816	1.01612555610053	1.00917177134664	1.02142354446065	1.01787250748799	1.01549478933741	1.01708603628693	1.01999055537142	1.03039964061222	1.01075073065383	1.01862931012216	1.04129649202934	1.04838353221166	1.05247916966678	1.0613069764327	1.0371489759195	1.04756710384444	1.05424991517166	1.07997232532037	1.05645701904115	1.05989701155327	1.07327021218596	1.06275286045725	1.05444430922243	1.06387639109693	1.06344880599747	1.03350422051527	1.0401599189562	1.02274845001053	1.00048440721229	1.02441444955034	1.00089580841555	1.01459753663299	1.00648168678692	0.996302314826299	1.01191832735336	1.01776870029971	1.02333615273118	1.00614038325677	1.00942529264843	1.00413818325655	1.00913786737341	1.01839504822589	0.991430770400692	0.975790628671782	0.986791610850112	0.984222492541575	0.994362904095656	0.979315659441809	0.97476655040319	0.971277887338439	0.968968058640164	0.944206790864413	0.937432536571681
0.878341561570158	0.875879249556036	0.860623768521648	0.864154099782401	0.859382123348757	0.850737975742796	0.842639148485994	0.864387402711232	0.874753968318782	0.900203970672204	0.894492904722656	0.927247941302316	0.937299769310909	0.951796544979429	0.972347090147668	0.964787067185063	0.98910038546709	0.984889267531678	0.983588982179104	0.975172027440624	0.987912356571194	0.994285266272508	1.0097662085422	1.01787676895756	1.00101717460752	0.990541429093424	1.01718005453134	0.999976634172003	0.990936875719472	0.994541788013222	0.98769861634478	0.998408632144478	0.980783528510667	0.967892035111497	0.969091349480039	0.972947006940388	0.997430808340716	1.01715169160089	1.00120976117922	0.987418521703958	1.0048105764804	0.988251508989063	0.965743038103084	0.952999868622425	0.947657957507991	0.93725412019368	0.951542344611549	0.949773946245913	0.944529333779391	0.934062572788548	0.945610015853508	0.951402818503582	0.948457841504147	0.940867051553929	0.926355424998285	0.922632987554712	0.903283965253462	0.906260161674946	0.874054269231507	0.861538591594548	0.849107839147233	0.838644169132589	0.824213281379586	0.84943966616292	0.846788991366047	0.839693288297995	0.848329159578865	0.857245240788142	0.861993278712413	0.873702744500895	0.871468714519195	0.873511987639949	0.893719502459986	0.885956193098909	0.899071379687281	0.904777958918856	0.912703196409038	0.921365516399367	0.938684954978139	0.934928736991771	0.939639393816022	0.948801832320777	0.950913344399436	0.945105943051533	0.964634376281406	0.964320810082817	1.00221138823966	0.983152655552554	0.995065319189586	0.988063464410444	0.978707808909995	1.00232220533742	0.982252458581348	1.00904157844057	0.987529466010183	1.03038929693854	1.00749246894558	0.997826091760529	0.963227129658442	0.97173484424927	0.941548829047916	0.926851883325769	0.930496041554246	0.936839059391483	0.913010055713943	0.93691911417181	0.932711232438984	0.939753532998104	0.952448586621209	0.958024451239654	0.963433803944359	0.960343377879362	0.980828293571735	0.992639498894517	0.980806293712624	0.972455852845826	0.988693048512054	0.992223892523942	0.983407650198201	0.980228582749886	0.981835702440106	0.975977878867444	0.976251612803922	0.995441577260201	1.0190846763887	1.02714110260368	1.04344667755963	1.05268905192678	1.0563733944934	1.06690337386155	1.06990554371064	1.05134239340653	1.04570760418933	1.05121067217477	1.02902250274463	1.01597568762914	1.01185820535651	1.0083038378836	0.988732702701834	0.976711610811064	0.975284514003416	0.985813801929171	1.0102821907664	0.989337728330875	0.987180519113369	1.00739894876889	1.02770037670588	1.02750731511736	1.02550283481073	1.02037574784881	1.01126370698872	1.03004383586169	1.0021704113717	1.00675321589211	1.01306863187839	1.00893418024213	1.00845884232759	1.0171400449416	1.01986777808175	1.02072698342803	1.01441519262139	1.03154775809044	0.984860798997855	0.976852945233784	0.986558432008041	0.95498317292674	0.928954391951534
0.902061263433245	0.894930248506633	0.895102702196278	0.875634703381635	1.04521574048459	0.890812349671013	0.86658949688843	0.864611227664427	0.878903663222435	0.875994088988655	0.876808287584784	0.902732743439474	0.911999381690673	0.930112467511564	0.935018676851788	0.98015872295952	0.977037985756361	0.980770438643384	0.962590221304015	0.982742554800994	0.95834812460174	0.980862817433123	0.957968730623708	0.974624406140012	0.978726768226495	0.967585621323846	0.97077427198323	0.975686266802658	0.95690507009627	0.954363605110791	0.956302822963355	0.952880004711676	0.961041948672635	0.955186778105462	0.96498019235637	0.999814563414536	0.986651527274424	1.00418125030191	1.01238298369008	1.00251891269412	1.0019038237911	1.01064744718104	1.01063284102661	0.99849291979539	0.999408552257393	0.994097203115016	0.993967166776785	0.973334776206364	0.969770849149066	0.962810605598579	0.977117742644733	0.965242477514805	0.942500727659152	0.944189223387004	0.939333401247486	0.927405589583489	0.919432912065072	0.911161060357438	0.877073902972248	0.869682537076585	0.840027280368721	0.819834478459122	0.826241129363943	0.838726260425966	0.84861144124024	0.851112170819699	0.857317524288404	0.874430541929743	0.880912921094029	0.901387209293658	0.883547770244308	0.894122447403692	0.894277211300216	0.898256200479805	0.902901512691829	0.904830393169761	0.901392741119054	0.923414817726166	0.913740436029882	0.913092841717817	0.928943024357369	0.929919786163986	0.915765882356871	0.939239206701451	0.955170589520299	0.958115208260912	0.959523285052673	0.961511654206994	0.957953373192495	0.954038171494633	0.963933181114807	0.947656358332756	0.939120479392802	0.951997774957366	0.974480733133381	0.974272740791387	0.960626695003243	0.965851557983438	0.962972535440449	0.940379946947156	0.930923116789495	0.927100451157861	0.922537112959469	0.927149156131798	0.920235331436229	0.913623393201899	0.917091588127098	0.904918212105698	0.916912180869148	0.922751792779924	0.926004247204098	0.907203191998704	0.940707309293251	0.957997154704201	0.947858852221287	0.929002002175278	0.966245447099015	0.963049167016403	0.960591392069266	0.970491053908553	0.977838185150424	0.985259842891257	0.98766489350796	1.02451440825659	1.03683887606012	1.04447644094468	1.03194947780385	1.05394254335315	1.02485296376114	1.02699642566886	1.02999673343042	1.02336471323792	1.02499560743093	0.981093109209915	0.971984101191745	0.966924391082188	0.94054202011419	0.963046249632481	0.948838782556794	0.984923688175288	0.958375878920465	1.00968896309347	0.99698193131072	1.00435755046845	1.00687919468499	0.993250799147919	0.991704401642757	0.969241925952804	0.988689631193623	0.996353174957383	0.989109446876512	1.00306392770818	1.01247359082225	1.01716162979045	1.00531985178081	1.03518667130004	1.03155061838374	1.04154603112243	1.01997176618386	1.03125380433422	0.99592417423427	0.980914602638417	0.956287586889123	0.936935063094097	0.944697540321674	0.921787197817063	0.898881296530013
0.964936901699879	0.974579190768644	0.965567602851673	0.961503840491711	0.935553395938159	0.908221054992031	0.873496919648171	0.85686303204872	0.840628591365626	0.841960568484622	0.857017731061133	0.857756706064184	1.04227874945027	0.882607501689462	0.900845543162911	0.909950516185326	0.908928480731348	0.899014065118283	0.884836076929192	0.874460099622471	0.885823961663993	0.876444053924544	0.885903880932725	0.880136223042331	0.881366009793331	0.869735021670334	0.890245380848703	0.891976146703148	0.903129736417945	0.923783135611542	0.914227762434918	0.945123646561604	0.943276546836606	0.98007621911468	0.979855347550736	0.989617568940547	1.00108380217724	1.02231552822908	1.01784810197152	1.03573132048933	1.04282320368544	1.02690759868153	1.06210003641505	1.05784707562501	1.06212317087267	1.03643464253207	1.04067027241896	1.02340203178493	0.980580964458375	0.965556754077274	0.977004928766431	0.964714785591122	0.951534104572391	0.960927068392828	0.968487990229879	0.935500652091235	0.927549973315274	0.928892243204183	0.921470822218508	0.907297346499092	0.877167345529183	0.868925013097792	0.877176432669777	0.865449503754045	0.873348721138691	0.870818915354125	0.892695334385202	0.895519884190797	0.91152162763922	0.920873459388045	0.910450985960302	0.914858029949527	0.940169570198084	0.931098699299488	0.938185135268715	0.923442855377231	0.922582430411872	0.910309993917514	0.930300340016057	0.934686676615676	0.926104184804326	0.914401346803995	0.917576842954061	0.904146285659216	0.923147565325305	0.941911624126938	0.956882565367597	0.94924919957786	0.9667762525338	0.973819568807226	0.975967125925884	0.939740604245526	0.96582673060597	0.973951395595592	0.981605808543964	0.962321799798347	0.962054697604874	0.951586750654104	0.944764559616199	0.942466862765387	0.943024247624757	0.926396241065393	0.906979183266878	0.926339235131388	0.903510664058601	0.897555767604071	0.886052729587751	0.905965326066685	0.890366759928416	0.897651937584726	0.892411828861576	0.933606853920762	0.934211680182206	0.94656464153628	0.950461232386653	1.00328339861873	1.00229111006857	0.988315427015415	1.00927639696014	0.977771071222434	0.990038881734783	0.993075364115812	0.995680877562172	1.02157673045157	1.0068072904606	1.01634153380338	1.00533713679815	1.00101492592845	0.972340569671022	0.978290483387264	0.993902781131078	0.986149869220978	0.973905286378661	0.968725756967827	0.98153707595426	0.976673649061848	0.962409266304586	0.973914693673136	0.964460108211973	0.971316775301229	0.947362167473698	0.932287656100148	0.93852880779349	0.951712204909917	0.947517029752217	0.964932799976277	0.981774141820986	1.00431944102691	1.01111080889294	1.01513454579551	1.0157553132599	1.01970968358055	1.02213272411432	1.019957919551	0.989448422972049	0.996502339713119	0.979000217040142	0.960216935943862	0.947861829634523	0.948227955437099	0.934199958420596	0.921496637822006	0.912457102159806	0.903492729221148	0.910997824762517	0.929781658054247	0.929915794406508
0.978344894883866	0.974599238825432	0.981058820687049	0.957282249668962	0.943445376019734	0.932423331280135	0.9104222622127	0.883214126405553	0.876909906731255	0.884539477551101	0.882125665595466	0.875182177790841	0.88319556516551	0.891122882025888	0.892301010551363	0.907380339914725	0.905576379554141	0.902526058645595	0.910734556909426	0.894907220679077	0.887293486651234	0.89209809427133	1.02098347403762	1.01527087708623	0.877313144210805	0.881366320345146	0.900642080342318	0.902340093229308	0.922325807784225	0.942996377639316	0.95786250006547	0.957512209000447	0.982539226614476	0.982893156209182	0.971114494509794	1.00466440492929	1.01199893525847	1.00110915023493	1.01271087597093	1.0239072153575	1.01463139493464	0.986925106673791	1.00676204135099	1.00004375198324	0.98846295074387	0.973422487715507	0.995616185906592	0.996065736133542	0.980390633113246	0.972742517715254	0.945490294595706	0.956541358749378	0.959372845854834	0.974146469080417	0.965708101689584	0.958749143829259	0.969137519166184	0.928053558804252	0.933816892035667	0.924574991502176	0.912523217031041	0.899388977245815	0.898677510726622	0.90137448269713	0.897985221012652	0.889223633250505	0.886947982374902	0.916294788494623	0.906897827818056	0.919486522391192	0.924750839617409	0.929409875585127	0.939935802594535	0.941389462332161	0.936367634722153	0.963024474783337	0.944077113546752	0.929454792785975	0.926643302543796	0.929823429027775	0.935751591884502	0.910059190666456	0.91713279221306	0.939436533970212	0.952699716466884	0.959997864449303	0.977985070381794	0.962225334594928	0.972303268691336	0.981927842144191	0.967856193991933	0.960853798054639	0.963392800607566	0.980410992468117	0.963929350744214	0.980274268726241	0.973343062495378	0.965624913562679	0.957646584671143	0.931743454737569	0.920235907555121	0.923996283982826	0.91743281665549	0.917880453497551	0.900166391652828	0.877961951640809	0.895103320015467	0.90921466633499	0.899327568585676	0.923205961804413	0.952993370025771	0.971203510642885	0.973476097126884	0.960481769215557	0.978476108996476	0.991958294833777	0.978280672905478	1.00452922132365	0.983095834759501	0.959572236212999	0.962904888217332	0.956787459059401	0.96878861141083	0.990118797612837	0.967144110202647	0.962026293103468	0.968269780993346	0.9691494457944	0.942221529609098	0.959362831110867	0.943555773216407	0.926527356005177	0.92558649383609	0.928966599054962	0.92272339506604	0.911921779264098	0.903254117588405	0.92238818945384	0.908098066059372	0.916497640814854	0.915204268122432	0.938828276121107	0.956296302454305	0.946530915236929	0.972875770441168	0.962675130057493	0.960259581244253	0.980925998222163	0.965335400684292	0.963744043030099	0.948493114093041	0.961654948831743	0.961800518293708	0.961510874165119	0.954244661529744	0.938098990013043	0.935756326726815	0.940922944124335	0.934077441032836	0.941186635308579	0.970432089684197	0.952107035648345	0.93899695959406	0.944067108485934	0.933350448381642	0.940329332631192	0.918784522176276
1.08493426531247	1.06989422356602	1.0316133341557	1.01692015190299	1.03357778877041	1.00459884915225	0.984094006573	1.00254285412535	0.980797418730046	0.987614724555652	1.00055461668546	0.967750899771723	0.997856068732512	0.992471185865364	0.995027779809792	0.996902594546687	0.998107910625316	0.977302551013217	0.961265094631803	0.960033758071035	0.949835145275274	0.942372342667657	0.921398212309989	0.938397046465271	0.908996679286015	0.908904070659839	0.896699320130228	0.893562641865354	0.891615060682284	0.991926202615781	0.988308257667747	0.993170658646252	0.915584339419381	0.913458876269733	0.908208773749332	0.915123961274182	0.917673704333127	0.912182933947013	0.914695780902539	0.915572356277689	0.900259285676211	0.924199623470271	0.937337515889014	0.944317241542056	0.943617099976738	0.969185457066993	0.968021461325088	0.964629895402274	0.979332765866754	0.966069859908632	0.969248205944749	0.987011645021803	0.986550970153353	0.990413124899208	1.01345508859347	0.987831331310041	0.993420305154112	0.982473143910831	0.968700084951624	0.94795409042459	0.924548144895628	0.931890266797797	0.916449688574002	0.906172738605688	0.91049650114008	0.889294659876195	0.8795643575335	0.879791812492178	0.911190444633976	0.917652854314299	0.921088034135094	0.923471762947656	0.919889484385426	0.932572679293984	0.93938928243761	0.947294650006382	0.929390175903752	0.921481729579152	0.942908640254168	0.931397803889968	0.938035779717293	0.952803654666877	0.973339440165366	0.97902085806888	0.989047716361902	0.992843667754203	0.999766183223655	1.00418034253265	1.00507744679491	1.0274167187251	0.991385822162809	0.989839623757662	0.996096874451641	0.994334285474217	0.973920201218781	0.98073524290665	0.964476202181267	0.97488120209276	0.972282765021218	0.949080875514351	0.925843166571741	0.933971649546759	0.929611267331184	0.923978403707547	0.910021636897977	0.929091740936995	0.927525479902317	0.940741439294315	0.945608228112875	0.959725061236331	0.988073145064295	1.00449590578305	0.984517486575243	0.984422357790439	1.00820332849603	0.994905228240458	0.988597848029903	0.975500333146134	0.985147581749147	0.979692580946165	0.981995730176671	0.955354097513318	0.938319659586696	0.944237204778867	0.948834836120464	0.94154224834836	0.95194036791679	0.9330199550682	0.949634819582175	0.935981718655318	0.938078405766022	0.944983971250529	0.962455423463433	0.959433636875175	0.973833320814701	0.941759920399472	0.963043921936401	0.954553868926574	0.954258756696964	0.932984956302564	0.932973655190935	0.927194765606681	0.904342775104906	0.919460248758786	0.934124210246671	0.897401269040033	0.878044026020214	0.892051139364724	0.886393045141986	0.909014290281819	0.904290416341295	0.92387960167123	0.932325245959047	0.950097738686653	0.947532689823839	0.973367997765338	0.97807325824112	1.01122957836495	0.979968871659413	1.02407698141797	1.00952579689404	1.00284999088252	0.996855027163659	0.91328579905719	0.888553878076275	0.859602435322332	0.852847374449213
1.20502637888474	1.19407978911003	1.19585767608151	1.1745562829974	1.14634541487911	1.12786949272139	1.11447295024186	1.1082954511706	1.07125760813881	1.05010682813518	1.05722408377456	1.04212287516979	1.03138801887588	1.01352490627649	1.04480480432132	1.03551381707888	1.01300379413291	1.00198921169661	0.984893370683341	0.968609439420796	0.948837579710072	0.963828684022178	0.94864408973774	0.932837656650505	0.91631985149628	0.900219567764069	0.877330600867904	0.886671969189073	0.873065564018193	0.876588553724885	0.885844062254089	0.913385751750883	0.915245383912304	0.910868956763248	0.901059626430939	0.893873226426251	0.89820439149892	0.892579565851008	1.02390654549521	1.02080968321138	0.919171897142078	0.9361624710221	0.936669182244907	0.967050683390778	0.983572436722644	1.00636816325788	1.00243549631267	1.00074769525146	1.00720218186779	0.987704773628886	0.999883307425602	0.994983234967866	1.01157441290369	0.991167575608116	0.97192538799906	0.972069820807004	0.970262762629727	0.967511195279185	0.949923850113411	0.924006901755512	0.89289322936577	0.887479159791233	0.875587779152632	0.892962615104615	0.888387377710146	0.894813705161206	0.889806366882716	0.882761980469009	0.897324312879223	0.899143112666551	0.911783860468503	0.927207922429929	0.947536459993903	0.962965915738338	0.96093241561018	0.956937166538269	0.944645826732968	0.944230774662103	0.951305394588586	0.975156509516254	0.991733535207855	0.993194405660155	1.00602405104757	1.01821350186398	1.01415836021233	0.993990601696506	1.03257554499567	1.01912246956107	1.02257390568168	1.0086239884365	0.995832985798519	1.00936753937058	0.995850058897456	1.00724354727326	0.99553484929978	1.00051832405953	0.991823028654154	0.98819807503797	0.952587030775835	0.980456987618766	0.963261034169666	0.961841371588385	0.958356681035066	0.950499838489967	0.956763114467868	0.950760972209555	0.959098885695654	0.965850138585432	0.983486649557104	0.993201077337031	0.99717379238683	0.98497990360015	0.989053794397776	0.980416109912947	0.96399338243377	0.948295419306626	0.934569860614867	0.95092779434174	0.953163701426427	0.98396719924068	0.947263872708356	0.93727234451684	0.954260975126918	0.940942723600037	0.968438550604228	0.961904669569365	0.95396261213897	0.971436855050941	0.984568250924173	0.990457418152902	0.993789449764311	0.990465193221244	0.975736236332963	0.973086773587264	0.963175467732023	0.943140493412646	0.934861004450253	0.908967503779498	0.889399454183809	0.893315451967291	0.871605207580801	0.879979255236864	0.87507603471461	0.873318723243997	0.876030829074146	0.874857224428622	0.880106598713264	0.897097698351444	0.896477297056082	0.92732782503123	0.925791674956925	0.949749908904382	0.941119873937617	1.00011973920803	0.999585809007431	1.01973308248995	0.945274189350401	0.924154358399817	0.908210393244288	0.928784762521449	0.877848112805486	0.881641464603533	0.874805866401507	0.892536954040401	0.883226310204205	0.872588273144957	0.871629485020935
1.23476253545252	1.23945576881982	1.22742359899136	1.2267172542033	1.20846684874629	1.18687527964977	1.14111803864667	1.14407774033091	1.12256833577821	1.12042436248594	1.11001362693151	1.12495920079805	1.12752217421179	1.0791970751557	1.09569517026613	1.06563483307557	1.06755550986737	1.06920488640631	1.03362226906518	1.02213774631889	1.03197512129921	1.01310525274264	0.992477603339677	0.963258998750687	0.949203378624725	0.962081967428938	0.952414414595942	0.952810577210962	0.942644264916778	0.940701508163753	0.947489992121583	0.945292183974249	0.958782661561452	0.967308905670722	0.958604602913167	0.971442318676517	0.961591114275004	0.945921154370268	0.965776028877692	0.960840566593509	0.959237496596326	0.941729935487134	0.925753651634635	0.918235372092339	1.0073993187926	0.990886845850507	0.940044073489733	0.930030207298418	0.920172894136876	0.924467647746101	0.915557408925572	0.919234880754591	0.91097896530702	0.8976024538694	0.882408708387674	0.873839704753416	0.885738966151518	0.867858559794837	0.872903492033939	0.880232021092512	0.865636508959176	0.896987622946504	0.882705956755341	0.916789678317305	0.904443330099639	0.922233455536185	0.904002172101466	0.907197561561788	0.933359086020151	0.921645056459255	0.940195613789514	0.945925449404133	0.939566358264004	0.923164208206414	0.922967584548141	0.933116186331346	0.92499388910535	0.928731800015387	0.951983676996795	0.944427579322525	0.960831300098896	0.97097318424691	0.96677478381678	0.971364220627445	0.969078142118121	0.959279661656368	0.978710509592345	0.976005086896423	0.956773800329166	0.966631201109177	0.971771040890601	0.95490401896774	0.977895743150238	0.980860785840805	0.975600062020776	1.00270072222174	1.00519433873796	0.988894579978175	0.967707974483124	0.994477258031681	0.973993730705069	0.977176340003746	0.965316548133504	0.971542287540899	0.946668125587595	0.930713913997523	0.945958778038742	0.948405890570992	0.958531926412405	0.962886408104994	0.980330259167719	0.958436355276546	0.959134933351882	0.952846501642483	0.953183736805697	0.94743927607382	0.954739707067773	0.947326335671448	0.945576704175645	0.962514748378959	0.971112702197107	0.971287483481373	1.00069843960676	0.963372718422904	0.962330066127821	0.972315328933354	0.937124964055576	0.964587198646214	0.936619329311211	0.944825180559955	0.948869722773499	0.895430393039853	0.8665925967627	0.85261061444603	0.844149299481628	0.841438124214877	0.832487673923829	0.835028096480993	0.830446817635542	0.84176721581047	0.851613721515232	0.866004422098641	0.874760257312242	0.898687819476661	0.894486739564632	0.895833697767538	0.914331709168201	0.903348733797313	0.946718517483979	0.956697968354628	0.887292772387729	0.888272538563652	0.920203639921187	0.88909189000259	0.895918715312923	0.904421321210582	0.90451092569232	0.917522045842562	0.941574218988733	0.939494647049726	0.920517792800238	0.925142936619252	0.931082975999705	0.958759089477236	0.958302051592119	0.961110163841441	0.970259228053402
1.23637282877451	1.25224412287714	1.25681758780326	1.24765597974854	1.23077538815794	1.23111705906042	1.2551124086484	1.21155346983094	1.19162534471806	1.22360817900821	1.2292626892896	1.20462946248682	1.18543296899467	1.19215517160265	1.20457270614669	1.18321747619371	1.18607247592158	1.17897263467133	1.14802562357763	1.13668939562495	1.15175321274894	1.11243368798168	1.0821310753474	1.07526389627384	1.06395601185428	1.03754544694108	1.00495958679082	0.995875670435775	0.99012150541777	0.984478121777225	0.988918075002224	0.998039791207943	0.973728205982421	0.957626445508546	0.965927117811453	0.958310349714729	0.965926223583601	0.969774451364143	0.937210794504187	0.939718077390899	0.91297051466574	0.894374737187612	0.881027831177514	0.875460063430499	0.872130296935643	0.868647692766302	0.877828227350194	0.879692817558407	0.877719421976967	0.896538020998418	0.901544598798696	0.907195993561293	0.907850020620769	0.89672832071304	1.00433748361797	1.00001652902456	0.882230486284203	0.894092974237833	0.891385821682197	0.896164287396705	0.887606419328598	0.891230357565891	0.91856037861797	0.911729288228256	0.931600935280097	0.901559143329701	0.908884441517787	0.91018072785779	0.891389549741119	0.87515212392681	0.857243441174606	0.865911964647222	0.848491864357562	0.852565878569358	0.860001439763896	0.848562973178319	0.85477661590226	0.854198754734152	0.880948120249994	0.876604780688838	0.902342393755085	0.914244561009043	0.913333106060656	0.925516701917004	0.94112167438123	0.934857793302758	0.946285965572649	0.94358419164072	0.938224716241563	0.942896687362477	0.950077202565278	0.970871089568751	0.970910216006539	0.978656104475594	0.995349405720535	1.00319604373441	1.0120423127315	1.00993542307293	1.00122702250254	0.988551701749961	0.975991676833705	0.953973749504572	0.945063582466116	0.924803448043106	0.898294525099806	0.887125828240437	0.906413285714277	0.904214096409429	0.914973978001204	0.946753746008038	0.932611274799005	0.96135082945953	0.965820684020744	0.951980436485474	0.956739641432968	0.94410178886656	0.941181453732657	0.949902967212825	0.964231478826338	0.951218361379076	0.968103990001774	0.967046073589607	0.944460582980593	0.950311297454829	0.923800405279556	0.907744939296759	0.867891921788142	0.870201057221143	0.868309758140348	0.843590119233046	0.825416076859043	0.820688787111831	0.81745512968002	0.830074698720639	0.837658141250899	0.845458796409178	0.86332187154388	0.866735383292895	0.894859445958651	0.888375065985289	0.883574502840453	0.920479456074673	0.922280518084845	0.9230832720866	0.923753438822808	0.83630764942691	0.832479954664558	0.814789914443478	0.808321043435752	0.82055246592328	0.841925839644594	0.858375481992936	0.879758327716684	0.906290578909069	0.915655449496473	0.951578076676951	0.9678089882466	0.969238506567853	0.982183134872662	0.995561099101821	0.99765213200343	0.977691829501757	0.997052550497052	0.992903415164492	1.0032901755118	1.0117376668949	0.99629984623088
1.28449687439549	1.26511122240497	1.26772849637968	1.28379095901788	1.27416593773767	1.2614850003285	1.26745258315222	1.23936796508847	1.24549895712658	1.25875287814866	1.241841041723	1.24392280746976	1.26598149833918	1.22857130185115	1.24557429327852	1.24568991116423	1.21152485932364	1.19118205363796	1.1648412084257	1.12735184645928	1.12119370127839	1.11235598317123	1.1011553531891	1.07736153163052	1.08229630935172	1.06988463416084	1.04957098790844	1.02302531312901	1.03224312269313	1.03432129556188	1.02031351636063	1.02335420652091	1.03543416737752	1.00246096705104	1.00790577675913	1.00030926815849	1.00826922028339	1.00153987261315	1.00826210603631	0.974165833263244	0.956425773408999	0.963081801643215	0.92989435766711	0.94693969628936	0.954942675105249	0.946481555887176	0.953589252834557	0.957139265567994	0.972758857315894	0.947680954969751	0.982954201182674	0.973312988031074	0.988454127508262	0.976452482343684	0.963500155021207	0.945156636075597	0.912407241065448	0.910598287432271	0.894742245115454	0.973511201882615	0.947033562786949	0.940706287939913	0.926291176975675	0.922455118846621	0.920202943962083	0.920537625064291	0.914607320537802	0.911133097978964	0.822833004147923	0.818626997201777	0.816860753842377	0.805172370978097	0.939575865343664	0.939498188678627	0.947219689671747	0.949247795854896	0.945482209467083	0.936994922771959	0.956161140525598	0.965385511849769	0.979098955321934	0.987093312141869	0.994006641843049	0.998131773631087	0.991305932350639	0.986749850684893	0.991531153658184	0.929113516093111	0.918420259156851	0.926924915495244	0.938458976776412	0.930686013496782	0.955611810820265	0.948604012089365	0.969165235524194	0.967108932362456	0.949821903500136	0.941671901479209	0.93777443111006	0.925333925523888	0.921933510331215	0.913644059719577	0.884134995057224	0.887123621505256	0.89185585478265	0.91816998980558	0.919966869252521	0.908637447005231	0.918802097157142	0.93996334833546	0.94552493306823	0.95246333503833	0.953064091937214	0.927811865774382	0.914430087894608	0.905395997462294	0.89160448313423	0.96818016620997	0.963036598485769	0.967451448820803	0.969824721477954	0.954407172207643	0.949701928285219	0.952109276013632	0.967031821039758	0.956945972734195	0.95989293172201	0.970814913638535	0.977271217275837	0.97314472678704	0.979508715079771	0.981630812195015	0.978392277183685	0.974315423280031	0.983245431171234	0.961352236053672	0.958785351727399	0.944136086465318	0.942401423672515	0.862629892585396	0.851435206168113	0.819578768754658	0.820457732266445	0.816554491072831	0.812702529765647	0.822327901445388	0.83276904298825	0.834293802801435	0.845448107793646	0.871439470400832	0.904925895200731	0.924583349539473	0.936419148692902	0.96856643531372	0.976788433258651	1.00196232576112	1.00375662040049	1.01004433258785	1.02146449743512	1.04876603880782	1.03011168871709	1.02124577329947	1.04921917227061	1.05638569686182	1.0364617487128	1.06875238019763	1.04743884629931
1.23164194947146	1.25291810107367	1.24413419160162	1.27381821952865	1.25256201050383	1.26105938914241	1.22450590505501	1.21784155465784	1.21222044450211	1.23148931944391	1.21677423346478	1.2266985868438	1.22605802304819	1.20369015419123	1.19225778724052	1.19851591277112	1.19679515392072	1.18781494861278	1.15294236761622	1.14560169520893	1.1260011333169	1.10806383394379	1.12329447305339	1.11751504741598	1.09633228464302	1.10412095980301	1.11556470814476	1.10330497588297	1.09309559214335	1.06788155958197	1.07655949137478	1.08230189068052	1.09019323416283	1.0748995055426	1.08472996821638	1.0867431506952	1.08661005478365	1.07364089328146	1.05713299028292	1.07082266639883	1.02868814039098	1.02022278546397	0.986598334412205	0.981252758825111	0.973857253492691	0.964453415589878	0.992496483810295	0.973305695365579	0.985165913613407	0.986033278951597	0.968727303244977	0.994531392687552	0.992283130523443	0.980748828585488	0.957786058697473	0.937513227626697	0.910513061784488	0.874531197196349	0.875078541920391	0.843493541878278	0.825130046337492	0.817847892715801	0.810258178417978	0.827244954466371	0.829829690384883	0.845038560256829	0.854309661871652	0.849960966774334	0.888915494073596	0.873819370374947	0.864778739983024	0.858794544415428	0.856018421644391	0.835894510198779	0.826906684548047	0.843756243448005	0.850666657537862	0.861223776632667	0.860069819300122	0.889572680747512	0.895641376592684	0.9028988273579	0.918591591751858	0.922360066143157	0.907646213952117	0.902639572091513	0.894378583895744	0.868860689704448	0.865000674992219	0.861444868612516	0.869641032978441	0.870564893220334	0.872507030641725	0.885347612159072	0.900821656130636	0.901045061662842	0.903135086657436	0.910916268985858	0.919723722416586	0.898454475855236	0.913436671677314	0.914492947025683	0.910819793656371	0.914718908965341	0.900594217916517	0.910071927250896	0.917199701303369	0.893541339024453	0.910962155103863	0.894527989639777	0.907097651634845	0.888441270789942	0.883347585741716	0.873326365745728	0.857375876119949	0.857142427432207	0.850946348833479	0.863759356789652	0.855968311688609	0.865597503140793	0.884558442544939	0.884330825334683	0.88192171016869	0.90222917352678	0.905932320933716	0.930833543999174	0.925525613924057	0.917255995241273	0.925168595385834	0.896466897501318	0.912942780065322	0.911937143281827	0.891749648747994	0.86429454398696	0.847410161452488	0.834786991353123	0.830660346751324	0.804661835146908	0.791869618282914	0.787160029009939	0.830791594763111	0.834436461624777	0.850226251608732	0.865828302658106	0.878792254101065	0.870291302823285	0.883125886387359	0.903894499357235	0.917941216233195	0.934323516935381	0.943098713093222	0.964493824527679	0.987519127708705	0.994792972176939	1.02678652801821	1.04528099318552	1.02730338927074	1.04901174538455	1.08948075261521	1.07379394388716	1.09390940911381	1.08861596134502	1.1076943045811	1.11228399973138	1.10547432645028	1.1148012907203	1.08496396863767
1.20707752171818	1.21554588620343	1.21288558691954	1.22306819609779	1.20289561493825	1.22915574559369	1.22060844513178	1.20862248309051	1.23722384005449	1.21684963766048	1.20723984146062	1.196545874675	1.21338553793674	1.22052707565893	1.21304857658511	1.18673965827525	1.1849706553229	1.17150845570371	1.16988309350086	1.15621280562503	1.15684020175232	1.12971284724848	1.13344837288506	1.13982776783154	1.13236428262478	1.13361715031778	1.12914212404404	1.08813629519501	1.09200590032782	1.0599143505745	1.05131797947874	1.06817444941796	1.09017286090358	1.08912516016458	1.08202953750519	1.09507924805603	1.0785921173382	1.08122320484936	1.06822492855509	1.0497178376014	1.03337636994519	1.01798454034876	0.998485972226946	0.987234834843797	1.00515390006116	0.989236837564578	0.981942234996674	0.985818311160301	0.991618792852461	0.990456739468005	0.979841154867724	1.01660916113499	0.995296237640539	0.97806430359519	0.979231539627258	0.992980746017498	0.954981525053987	0.959797353187606	0.949906353143534	0.938122206398655	0.921240140565532	0.905623699335009	0.921263368840195	0.904853089888709	0.890582858870159	0.908624551535128	0.896023368357507	0.901115702543105	0.907102428009694	0.913572246408537	0.887805112966262	0.888395989669002	0.884527745702357	0.857755652649056	0.862288701084624	0.84418456306203	0.843060233015533	0.851149223834352	0.875651591977199	0.876053967386319	0.879478832817291	0.885245846034725	0.878428852584941	0.897587347965676	0.878461974664531	0.896761029422079	0.870640290839358	0.870444940501168	0.865248807154492	0.861599271094321	0.879174298847729	0.889604725182413	0.89380074249025	0.903761696640599	0.926589023312899	0.91677501688124	0.92653249101565	0.950239954062598	0.936022587195668	0.931078368951913	0.928727920382094	0.907916703970654	0.879820891830229	0.877419339759066	0.870078198874204	0.861767402261017	0.874595559605686	0.843338201924559	0.86367184188462	0.855980394141617	0.859663318600697	0.881657247472057	0.887055008106137	0.866685112246765	0.896907790535394	0.900730829619759	0.924403015695424	0.924273551345955	0.914041738818352	0.926500015768491	0.934371270592106	0.942511303182737	0.94104016846031	0.938617156370001	0.945081408969582	0.915667624282283	0.920602764270987	0.921314458237017	0.918644103044483	0.879875427194539	0.853995552109829	0.866172768957905	0.864203487143627	0.838797139401975	0.841240270410504	0.858544305464546	0.852910597679124	0.856944596407212	0.891186909295841	0.898653941812364	0.885014243678205	0.899479592583998	0.910071322771873	0.912368594680309	0.891484637178536	0.888253942362473	0.889532154520575	0.898398142668458	0.89248664412549	0.913589767657519	0.965696104060244	1.01428722779853	1.03714730169364	1.06118544636488	1.06126999613935	1.08205395704507	1.09276487457568	1.0893312236267	1.0995176250254	1.11058067847885	1.0999121615583	1.09911972385098	1.08834790332484	1.08300115256343	1.06319229426952	1.04482866952354	1.06751885962724
1.21321810837785	1.19735304991365	1.23947028056228	1.23921897521249	1.20921036806307	1.22601933926871	1.19461071849955	1.23900952475662	1.20655311590293	1.22239629717531	1.23114767035969	1.22677114971477	1.24697158967869	1.20301568582742	1.20964404085702	1.20438099641337	1.17448553783511	1.15389400437796	1.14790392027817	1.11586973870322	1.10821828360196	1.09239735535134	1.08509922961144	1.10886574317615	1.0841241456032	1.08536688144476	1.09057891094351	1.07473350740674	1.06347859246786	1.03335527673886	1.0336707608687	1.04222238656623	1.03954676388388	1.04952433811942	1.07885718675177	1.08781274505829	1.08124627029275	1.06923230469327	1.08459178513013	1.0670304024881	1.05647162859935	1.0512075148622	1.02682815286885	1.02243298941954	1.03401179860556	1.02222008445525	1.0531872323275	1.05699573542784	1.06344358802918	1.06417192679566	1.08732929486711	1.10521756614245	1.06896931654618	1.06961483151167	1.05895520456159	1.06050489494144	1.02699208792671	1.02620455055718	1.01628603204404	0.999156840111103	0.978251153065727	0.954783583160811	0.937311259360376	0.926478911365196	0.904349205142422	0.921954990691421	0.910344338787159	0.915851282186521	0.900137068050498	0.894161157947216	0.909549454438341	0.909963344045832	0.915542262313996	0.888428150254308	0.909565355702998	0.897493761171132	0.916670868117866	0.897712779682157	0.930434730303043	0.936588443160442	0.953739470537063	0.96721415341537	0.963666034826061	0.959025481847611	0.949751928102576	0.941696799632521	0.948809294085374	0.926150198112049	0.937574188567458	0.916347214038644	0.925514770930671	0.921917026915973	0.941872278842495	0.94640135606115	0.927209462021876	0.952595820780285	0.927183596325704	0.924560262401313	0.913850951992391	0.905968550659718	0.903322406901112	0.902002132024801	0.875017315665795	0.862605139959666	0.870958941831451	0.86700464064419	0.868167990262518	0.886933093554673	0.904828034882336	0.900246334647547	0.898491145183832	0.902599547812397	0.911695146950636	0.940524921538858	0.947178001851453	0.955767361218878	0.962965985155776	0.969453878344974	0.955414624121418	0.935096222663448	0.952399224342456	0.921181006571657	0.910647158649748	0.924817519752694	0.938517260287691	0.900080653129662	0.908300977558218	0.928541098672615	0.917226958802505	0.927676189883524	0.9338941621367	0.945132755256589	0.9464740930571	0.940454149380663	0.971262696034391	0.964352238958562	0.965616422944082	0.944298552215604	0.966494647933226	0.952620930358265	0.950365959782662	0.916415189986907	0.918411672008295	0.913973329670376	0.896529137424857	0.914467017324679	0.937124216632547	0.959437361403746	1.00013977543192	0.997569288096757	1.03078902971748	1.0425625521079	1.05639405562641	1.0441873055572	1.06023125487716	1.05429274060625	1.04428482748067	1.05799568267245	1.06176334234145	1.05990047193145	1.06501801789457	1.05798795339702	1.06364106277358	1.03996922005749	1.05092475660407	1.03655468731284	1.01756222721672
1.16407273622838	1.18360633079552	1.18696087735027	1.19289729296469	1.20029317459119	1.16132045763738	1.19179621666327	1.20769224151094	1.22034747621855	1.20931506959708	1.2088082832276	1.2176560334372	1.20546164686422	1.17408422146476	1.16512308468099	1.16468562214438	1.13561252315692	1.08633391736045	1.07556056252519	1.04872840977794	1.04012746819848	1.04318924826135	1.03596002067852	1.04821888758691	1.05992030370235	1.07617700226177	1.04239622500307	1.0529788896615	1.02355980492299	1.00820024991555	1.00726070095725	0.99732027672833	1.0059633680484	1.04504629911623	1.0539541803525	1.06077040051495	1.07158244431213	1.07453743369143	1.06561227105007	1.05552031988174	1.03661705797647	1.05981563030113	1.0066941932715	1.01419304228672	1.03650163392996	1.03974083328526	1.04039299807332	1.06627417402968	1.0636301319269	1.08889989931492	1.06944857605077	1.08384024767336	1.068468129082	1.06629387887228	1.08378986449262	1.07570246867361	1.0566698410613	1.04450428891267	1.05267418887688	1.02292697523925	0.992441723820669	0.98867214200981	0.97581598081569	0.964206210310987	0.977578691855684	0.976087144528342	0.978714218947833	0.966127316768148	0.972730360657035	0.992709662368035	1.01649879904026	0.992624719271953	0.97533525468133	0.974026009427878	0.9789917049362	0.9952656057038	0.991221967113746	0.984554407164423	0.999995796956595	1.01839929083241	1.03288703582553	1.03516103482507	1.0329970413332	1.03626725274388	1.01226572472575	1.01846833365634	0.984973592328039	0.977409141200297	0.95106220076229	0.949860701832282	0.96587603446012	0.949224053812241	0.928076146251998	0.952237616591649	0.929170552281229	0.921687116671197	0.940402473020477	0.932437104020114	0.930591092117011	0.933101163739048	0.933584730898499	0.921329925327617	0.92564101150807	0.923568393063178	0.939534094566445	0.925822605431579	0.919421885674869	0.92439927299616	0.920829198677691	0.907169595052418	0.929407762657406	0.943577348772599	0.943573878261578	0.924626965774572	0.928930432357997	0.94094294423232	0.957115045903935	0.976838659007032	0.958420486646084	0.971049792432921	0.997640058684331	1.00382124022876	0.995579919777515	0.998439655922929	1.01233663714665	1.02425631988939	1.02536776927406	1.05026174576238	1.0576548397945	1.03846358045641	1.05227284265205	1.0459413290517	1.02890335588124	1.02428713327702	1.02471024010382	0.996156291444011	0.97162005757886	0.968724420939595	0.95945283587606	0.957392169383619	0.958530908417189	0.951791718444409	0.947866523165107	0.965714361303694	0.984360796837116	0.97861068431528	1.00361690373482	1.0051014971811	1.01551817856032	1.01282059377707	1.01004962516659	1.0176410185383	1.02422185412874	1.00527809217834	0.999687388787457	1.02062494864748	1.01002899288743	1.031540083838	1.02341458604675	1.03252143559465	1.04889384974713	1.06651371183607	1.04258191147626	1.04612455911697	1.0128833691933	1.01734053014769	1.0008582099493
1.11318868759861	1.12734138601135	1.1401045190561	1.1327907781372	1.13602431256489	1.11827643146576	1.14460162738687	1.17790041611203	1.16543714428218	1.18236371810917	1.19231046213348	1.20878414205485	1.21304271042055	1.20793741614525	1.17840237509697	1.18085977078289	1.1454628831248	1.12749862126995	1.10049043859189	1.09494697083123	1.0631012070194	1.06526900034911	1.06618366048027	1.0735881435923	1.07414420123954	1.06110870115739	1.04518991077777	1.03584434229148	1.01745614855144	0.980952503375932	0.958406525724573	0.966207373282197	0.964341966620885	0.97859216200845	0.984807597192503	1.00223573333679	0.995002293203022	1.01821141438826	1.00121406572658	0.982854729998015	0.993902029150748	0.982781204405816	0.977025462741608	0.966219718192812	0.990093145677632	0.98474543507748	0.993019002122885	1.00554869916079	0.999184496935767	1.02069443634599	1.05406889114329	1.06199743981033	1.06416850517248	1.07851181585062	1.09246202429762	1.08375719031386	1.09941118337579	1.09043277975189	1.07326572625056	1.07678406246868	1.0624220437237	1.05057527151441	1.03987363280689	1.01823504154389	1.03540314799394	1.02650746926478	1.01743681539382	1.01558124261888	1.02759064174103	1.03247479441291	1.03825609764806	1.01614352612603	1.00684416263595	0.997805484272317	1.0347595553353	1.05013926121503	1.03752149512879	1.07221358222508	1.02940512341037	1.06699983013649	1.06645633003102	1.05801172799891	1.05727727599451	1.05081075574184	1.0528797338941	1.03382712529228	1.01862833150078	1.00439515494834	0.999803022032532	0.979329096038135	0.976058414345064	0.97824589365867	0.982534103875754	0.983765760160157	0.991200636747803	0.997198242623989	0.991443321263912	0.983514630878794	0.983850237162552	0.968302066137108	0.983058493449872	0.963670235215056	0.96495504611609	0.963696515540292	0.936319937461117	0.940657196605642	0.933542833143124	0.915605608872629	0.940391822348109	0.918401559510973	0.923845775408999	0.950614466295693	0.973493504985285	0.990142615137068	0.975890101228584	0.995435922452265	1.02015189285308	1.04151964381522	1.06368093352882	1.07143068748252	1.07588716152383	1.11479291417729	1.09648895494759	1.0945111169129	1.09596433813389	1.08550865794009	1.09155184589167	1.08919037038772	1.07323036422534	1.06128155447317	1.07222986863092	1.04522647629626	1.03399722679677	1.04939951528202	1.01949859370547	1.01167247662212	1.02500770748308	1.00699519341464	0.996977024954573	0.990238683769861	0.994951600477066	0.985338794999516	0.962171803104397	0.956379449459918	0.975361642676892	0.961480897386247	0.950319336293437	0.961544835940638	0.952081583560359	0.977247647673576	0.984673507148653	0.964539431562807	0.972728357735527	0.991219950225581	0.989031399062227	0.978176833835979	0.996700749096039	1.02685171482223	1.03288397535897	1.02650333751757	1.0381591113872	1.02068555013348	1.00768949992939	0.997173621721415	0.963643369501417	0.946105184608205	0.925896125361717
1.05329244153779	1.07990614508072	1.08559607510826	1.07192928908596	1.06804515501782	1.08261657288763	1.08861371104691	1.08921477727227	1.09341590600988	1.10196417040485	1.13040853252316	1.14584030856911	1.17191766853705	1.15451839662292	1.15724771170412	1.13782122497802	1.11394516706237	1.08504236227105	1.06219656982096	1.0639691741532	1.04707473975956	1.04018684629953	1.03212743146144	1.0556196790692	1.0445362257174	1.0193268189303	1.01243091543506	0.990677439029837	0.981350746141236	0.955325304388437	0.924534148006245	0.952275850806619	0.931020322347231	0.953333403755539	0.947303431566194	0.956634453519361	0.962366023139955	0.977130837113256	0.958854449635983	0.94898070856444	0.954131314451174	0.955369026323501	0.954821539840294	0.969140886609575	0.960172204922128	0.980255560121103	0.976295390948015	0.973149279784679	0.992859304759415	1.01347523434611	1.04299401016454	1.03341928921498	1.07011171545616	1.09410953839431	1.09263989798694	1.08346618621576	1.09405571385195	1.09921880789344	1.08144007076178	1.08425296011074	1.06235896596351	1.04552556749457	1.03055797786926	1.00989727607007	1.01883449072805	0.992757481686359	1.00955785067055	1.02095142271119	1.01083286509934	1.0214094257653	1.01183405243372	1.01891224835068	1.04594775799958	1.05995330488799	1.07038668645139	1.08030351951551	1.07570888250424	1.08971099460382	1.08514248977856	1.05793350886786	1.06623015612872	1.06461046761552	1.07785088352055	1.07244720169754	1.07191622556178	1.05310722751237	1.06279171562632	1.02140370960769	1.02934834141449	1.0248741153052	1.01069504471972	1.01726284026418	1.01801499674362	1.0052658002857	1.00160084833486	1.00892927286278	0.995786160871846	0.983953788302789	0.96542377572622	0.956452571973623	0.939295237355736	0.952523798412809	0.954022728085264	0.912679083996337	0.917417985207105	0.913097064108098	0.920624486354094	0.927766397292144	0.936137057594359	0.962496420290734	0.963863298279419	0.992608868252266	1.00840151492869	1.03369685646057	1.04596637911718	1.05675586467719	1.05094630476004	1.05543833555999	1.07351968142352	1.0963426987758	1.08160288447597	1.06597581069539	1.05806902993977	1.05908050407786	1.06833141037867	1.07181668030643	1.05870259916542	1.07276532326261	1.06043678439086	1.07874378324913	1.07861850282004	1.09582292508489	1.08356129644994	1.08191312046425	1.07478692103339	1.08169965699599	1.08246610482705	1.0609385783353	1.03026507469391	1.01227780590237	0.978304940725326	0.957339474734719	0.92296205993778	0.930449869289126	0.915145770507236	0.890360411796571	0.896018143614973	0.891058004456082	0.922391015070141	0.941061969661765	0.950343497477773	0.951624558895997	0.959380150718696	0.952577829867132	0.966819326601952	0.954877369764623	0.948464567534789	0.971861822442204	0.977321030995825	0.970917438454504	0.957751794780993	0.937227257143064	0.936074091893461	0.927089796166791	0.920922432280616	0.90836235275251	0.922566789636428
1.01458334009372	1.01944542735612	1.03823307176325	1.06018182858593	1.06119895132649	1.05603154928847	1.07041552712001	1.09982857491397	1.11515816136776	1.12794445802178	1.14092524340115	1.15086948660803	1.17584456744498	1.17424415791584	1.17107938148908	1.13667303690804	1.11342919476483	1.09446400555926	1.08643843336841	1.07320443596578	1.07564703067009	1.05728437004665	1.03825084338228	1.05522602954816	1.02924498367701	1.01554051055151	1.01617192620057	0.969381652427594	0.954231664987111	0.937558895255993	0.935245906842499	0.934749382465154	0.960647897332876	0.957723577450819	0.955182231398798	0.970777766632306	0.968232818381656	0.965578982913438	0.946438377895285	0.947541868285778	0.940727287675035	0.933575263285127	0.938117213279755	0.920539948493734	0.941406562100487	0.945260901348664	0.924386381094727	0.953302479153505	0.946267211357093	0.942496335978369	0.945414499972019	0.996904271914225	0.983359493304235	1.01418240747433	1.0110889266575	1.02805331629747	1.02772499321518	1.05032069244874	1.03251832526501	1.00488756477454	1.02431727902417	0.999561564922451	1.0208530183563	1.00014823544867	0.979926274283322	0.986880204154178	1.00575074944211	1.00452133493219	0.993764456650892	0.998780676500239	1.00565847319619	1.04188654919541	1.03682871951669	1.05628467777537	1.08382498754245	1.06418379411616	1.08165302706206	1.06839382669192	1.07569229690002	1.07702236225853	1.0728784031738	1.06795516913199	1.05877006242891	1.06677667215874	1.07020413137127	1.0764957003431	1.04429836170888	1.02975940097157	1.03249140543973	1.01868684437742	1.00775804593096	1.0052791623189	1.01330716355461	0.97924158463307	0.970551275025349	0.96323772932351	0.96180099323651	0.969412403904101	0.953796578516186	0.95227485807703	0.946370575997666	0.926797985005544	0.930224519741924	0.947349467401625	0.913065433618065	0.926972583104049	0.9098831396947	0.941787403987682	0.935658614411481	0.957125661908458	0.956610789286546	1.00594118222098	1.0054138179169	1.02187148035808	1.00153511701733	1.00766952716753	1.01361664662642	1.00377468372447	1.04073661016998	1.04280468677163	1.03078658194422	1.04194790454081	1.04874933397037	1.06940624273809	1.10188228263554	1.07894865785877	1.08348280154551	1.0987679071732	1.11379159938984	1.10407842990589	1.13049932477883	1.14393876974425	1.12228362081427	1.09308658743662	1.07337817772751	1.05977338029747	1.01804613040946	0.98143509450861	0.960235981525234	0.926062791386892	0.908929452699447	0.8914158896743	0.880499252482158	0.889808812788735	0.889012842251321	0.891867583431372	0.919850773524025	0.917644445563219	0.921887909759877	0.923284290346813	0.923238751449246	0.905259564031803	0.911506240865839	0.891632476975142	0.885190254205519	0.889204288612867	0.888415866972958	0.886676538591322	0.893390240352202	0.90259741319903	0.919751831790011	0.925977341308843	0.922814416490146	0.927401718107917	0.93026040831594	0.92842083867068	0.922794093641755
1.01299979876766	1.02872445392224	1.01691617430342	1.0383364306521	1.05283626514518	1.03467608554858	1.06884516261201	1.09643488108373	1.12612412170445	1.12829135446612	1.1256087821163	1.13317062828088	1.1298958663545	1.13075750398496	1.14205416611069	1.12074957242411	1.08882278803815	1.08506423721796	1.05370882672197	1.05569338811149	1.06285767980787	1.05143792308916	1.05914143298737	1.03198409243393	1.01389324558647	1.02101818308158	0.986134454887348	0.966060935639493	0.950915517005123	0.95547048649811	0.958495782879223	0.983591953980268	0.962754889639212	0.970438285196799	0.980445996116423	0.945404183089127	0.948140445679028	0.931447092917386	0.93507419594605	0.931767240304722	0.926546832729148	0.898970251194876	0.893966527927152	0.893594423556784	0.870981400768039	0.877845542208163	0.866431324882132	0.858830996564192	0.871974002993648	0.912615867453566	0.893950267781748	0.912155060548936	0.911749641679223	0.942395002564748	0.957357623093343	0.969851292690589	0.991138244631731	1.00086473953105	1.0131975187435	1.00702533136669	1.01614375937702	1.0042541042676	1.00072519528899	0.988093651303377	0.98114308271648	0.966207624174637	0.963292266731953	0.976561232004109	0.973737901960035	0.96638959227304	1.01051049879333	1.01874361091786	1.03111806520767	1.03001602607005	1.06809956605303	1.08371625696371	1.0785259893733	1.09194637957689	1.05407910855896	1.04629476072856	1.04759997476907	1.03803917592558	1.06425129918447	1.04165725049759	1.045360474808	1.02344372125312	1.02602445178779	1.02726366261675	0.998836238190287	1.00241969020782	0.982055641841412	0.978912485302842	0.965091986910446	0.971546225716045	0.947159848051973	0.944924527264036	0.957669284888256	0.95011012597877	0.938740772941762	0.949445397529826	0.931890498393821	0.941208612741572	0.930198458287805	0.906910004700387	0.883054244568239	0.891766491820131	0.896209526818098	0.878599608018086	0.91342695049799	0.926592428831486	0.919248272729656	0.933089422109453	0.958988498935526	0.946357054675656	0.958194139584187	0.962521923280098	0.978139362979388	0.999673913383366	1.0202554434589	1.042225147033	1.05448886743083	1.07729148671799	1.08303191196772	1.05292453656181	1.07280056897843	1.09983100000557	1.08980023421456	1.06933516463039	1.07326252230436	1.07473536165647	1.07019199543779	1.06837588868291	1.03689253507569	1.06548115041096	1.02032767804097	0.98393224285328	0.980397686681676	0.968904691406669	0.941367101564499	0.930573591423635	0.916991818782916	0.90971518767935	0.910233759213652	0.911226812396557	0.882532066918531	0.89277242527411	0.899016434912896	0.877065896435516	0.875590832405196	0.879595100715591	0.854195287629181	0.868234224563056	0.86720419073673	0.877481991870884	0.870268435224931	0.874266198634512	0.89334977848135	0.900373256236075	0.904075690131468	0.9132175119541	0.935763299375112	0.934949535513341	0.941549271930953	0.914941025373206	0.921311453396406	0.908273277429586	0.902403311516246
0.984061378147497	0.974612008880146	0.994634140204847	0.968655649076078	0.973967162664873	0.992774942897226	1.031795166924	1.03235292816136	1.0401570948294	1.04704387146648	1.05347814111549	1.04632402745333	1.05567355448411	1.04961766184404	1.04696111083205	1.03641058978307	1.02202611750761	1.03151012494795	1.01244341239706	1.02484470512374	1.03523619808435	1.03444613494638	1.01691658417755	1.03744944028891	1.02375242317773	1.04771814421117	1.02712121748419	0.981167367103758	0.986062343736786	0.988527609866882	1.00812693941066	0.985719605950069	0.991212990169687	1.00048478998697	0.987330006932248	0.975667889707297	0.954541064419679	0.943129629598707	0.923635926675588	0.902366544591704	0.895402203777192	0.903388983795081	0.914173437626859	0.897322277660283	0.890065997246543	0.8689760697973	0.887091659777455	0.866977493096203	0.872268294558966	0.851248775781965	0.885564275498697	0.887838701869168	0.906939605322033	0.918744699080074	0.941746326275805	0.935833030562612	0.96541334403705	0.999058451402241	0.991260834410132	0.999540565858424	0.990421893320532	0.977068755335474	0.974351721034485	0.954785066666866	0.917671732754789	0.909402071419881	0.915982456694954	0.922027001587226	0.920542343518462	0.93688662997718	0.969503572117395	0.993085665364911	1.01653568835577	1.04192812288589	1.0470874411378	1.06038502103763	1.05531597916455	1.05132673459296	1.04083865149147	1.02074821487308	1.0225875048657	1.01033168501164	0.996563060061089	0.980478846410451	0.994691422740018	0.996288587670864	0.991163473025965	0.994633213006711	0.97487958390795	0.951459202061064	0.955379911286895	0.952584256806367	0.935480850199658	0.930576756012023	0.920607397833479	0.919718351793551	0.91174264515888	0.888228934188144	0.900089205986381	0.881572059144455	0.874432983924544	0.860796866990484	0.857783574904201	0.854806521429971	0.836199789893502	0.829037896997762	0.833564292097683	0.837340500306432	0.862915605827908	0.881221132519548	0.888671233354281	0.918261610091095	0.922464860375784	0.938211787717284	0.95464580041614	0.976526863757576	1.01507558435236	1.01788194233639	1.02919506079219	1.03925561293235	1.05231030156072	1.04921027137491	1.03384818476954	1.01144199019793	1.01898215441395	1.015345454609	0.99517858470082	0.99629802170964	1.01389071081113	1.02635830950084	1.02512443533346	1.02537954363215	1.02500288269509	1.03813888135578	1.02667254584747	0.999461533839345	0.97533059982331	0.969373593541671	0.949903882115472	0.921190923900807	0.900771932257327	0.884301277568378	0.85420929975483	0.849001899272997	0.833644155782029	0.83820227347875	0.829418042904356	0.839819274963667	0.839472363317117	0.841301099249665	0.857466921170623	0.853030505792687	0.86768074956574	0.853004439309642	0.886290294514678	0.889100211820488	0.89327287457477	0.90855296850302	0.913550599490603	0.926706625312278	0.934029233818656	0.945468243207273	0.947011556154847	0.94470307405304	0.951740956367126	0.948312204238253	0.93818143136094
0.984582643338379	0.989629692237859	0.99824719479466	0.89271059967433	0.889138943972171	0.927437232775498	0.923422139212473	0.932492928834258	0.964471431763496	0.991382981789873	1.03100787210615	1.02199418142197	1.01939535096253	1.02773396784321	1.00204376643664	1.02394342893506	1.01607233962477	1.02108794541224	1.04333870770602	1.03274101918038	1.07116098678502	1.07021021221759	1.05642300180622	1.05256269651086	1.05563413199242	1.02444696040549	1.00489436290951	0.992631670622245	0.990660001940722	1.00406637338967	0.998401791843019	0.973389007138749	0.965096313956429	0.980742814009771	0.976345626814994	0.960258061153344	0.942283526165727	0.943109028670575	0.914034409916215	0.903851247054808	0.905591213099819	0.915528304768987	0.913957886129839	0.90616954844713	0.881955643345748	0.892714989010643	0.893876156905312	0.903480771845855	0.901343374481872	0.89038812347444	0.885510942718744	0.903141202657875	0.893485569639383	0.905857883097228	0.908090112013573	0.934367682408389	0.954353008749893	0.955108264157884	0.945259139363194	0.957551552224255	0.942267649394681	0.933614274002358	0.917994311194531	0.890328014014457	0.875734917386325	0.881237478227954	0.886927479491432	0.893383620510948	0.889688322049901	0.925279925784885	0.952926884478271	0.974342522320782	0.999348079191104	1.01940734821378	1.06110021529183	1.06408639685248	1.04884624956925	1.0216247556602	1.01717308539654	1.02675467186121	1.01813859016308	1.00191493362226	0.994616871263745	0.989343250680682	0.992423175873747	0.97213190300392	0.975522326882361	0.9741637744861	0.979364409140914	0.93173464266921	0.936220909304012	0.930993107608498	0.912481857458264	0.916823389533723	0.893019708467273	0.879246505301757	0.855293562176862	0.834903306434282	0.829855409421113	0.818834512080096	0.825083357774629	0.828870241278118	0.796268638712522	0.817091573571782	0.815320162003874	0.820113576714634	0.820105301786286	0.830913807988951	0.832778388741898	0.860339578947337	0.870559171298273	0.9080007701329	0.921720476392244	0.9319713593033	0.933621054639496	0.957144033599128	0.979653391583514	0.956214868174503	0.978138435286578	0.988425226175876	0.987861484808542	0.956062453426719	0.959709182440124	0.968591160581585	0.960419712346364	0.961778578848897	0.970352593217094	1.00770772374403	1.00720344786767	1.05090455997085	1.05969326678578	1.0527768416495	1.04850419006636	1.07375523269387	1.02152441827991	0.995480461529679	0.97302530349363	0.942154215529682	0.914317135715509	0.861082255202107	0.846561201049866	0.839751207907304	0.835427516917512	0.815989791014278	0.811392062265131	0.822830607414956	0.832453954463771	0.837390900990679	0.84787073020284	0.84592239640132	0.866601672284742	0.875178863345941	0.86644744119381	0.870321451753593	0.885098696237014	0.894646787781865	0.898342190721231	0.9122891669009	0.916803047341953	0.944198451848707	0.938862392530145	0.926997263181369	0.942044530219211	0.967370089187988	0.939584949269678	0.922139954189493	0.894307696680768
0.890807013549463	0.881738895104976	0.898801713369018	0.89775559866545	0.908995386155393	0.953962845633725	1.03222924074906	1.05760355576336	0.999999318063289	1.05516786511499	1.06630051569174	1.06966768365869	1.05158566636135	1.03519772685193	1.01820127388447	1.01226553423667	1.03068191472038	1.00538791579	1.01806567528258	1.0286286419484	1.02561192704757	1.0407760011556	1.03633706922332	1.03084781038491	1.00811364241357	0.989018210502929	0.960771398666674	0.941675498111347	0.937302536440527	0.923258168337238	0.907492296486805	0.920530475265961	0.932388045470925	0.946857464241847	0.935138220663692	0.946784519388095	0.932580605321427	0.933727940652977	0.928402681203431	0.926908945246542	0.932771107239645	0.926767274241607	0.90339138731698	0.913699799799313	0.902396451205999	0.907115622682139	0.913465271406975	0.899145147753143	0.909035975957329	0.924719984042702	0.931857858820623	0.921210301260065	0.910279297582848	0.922893327052916	0.933326967345446	0.923078660104628	0.927529786948453	0.925771996152109	0.941338517238201	0.946654767039765	0.937171901789315	0.925165439198393	0.910489879287479	0.916426430363445	0.899825272431475	0.911361973190831	0.886378176994384	0.895002814987307	0.913305501874382	0.93083926617037	0.931334395240822	0.934141537570952	0.965585324798336	1.01207103285748	1.01582403249048	1.04838447300534	1.03671328268404	1.05775034026153	1.03925417337044	1.04642942629284	1.04164926391908	1.02483072454691	1.02149906988901	1.02895771802872	1.00523851713266	0.990130315085445	0.978509757128704	0.961487310844662	0.968456521059954	0.950945963013854	0.9501104674646	0.916576274112116	0.900301102456456	0.892384601666715	0.866854580221818	0.869030279725477	0.857964358983	0.850825091875909	0.854226665419254	0.849870573194789	0.837325306310415	0.834372558342004	0.825949731522468	0.825531118806874	0.8152561871652	0.830698527168669	0.813192961408533	0.81811520415711	0.828989204729669	0.842888358592375	0.846258512790078	0.872501969224195	0.881127471325057	0.881906793277426	0.899690410450949	0.910567187922953	0.916509965804854	0.910204116950345	0.949984241927532	0.932637774924503	0.939810785222914	0.945533530312889	0.970820066119572	1.00630746696484	0.980495927261587	0.989022913734894	0.987151084458125	1.01467619405604	1.02050032059064	1.018210119034	1.01264521304494	1.03586113660056	1.03270003192322	1.01183156949729	1.00132437437113	0.984964486091035	0.948377615762842	0.93925772233647	0.920199797630304	0.90521397578553	0.857399757585739	0.856847839326182	0.853723707870538	0.84891707541423	0.858429747377653	0.866532709880084	0.868361755401237	0.873948263759077	0.888183729292447	0.878461433479558	0.905369011220109	0.893883688486627	0.882270549880688	0.9156975846069	0.928516275409947	0.922492426380455	0.91389167599944	0.909551341069924	0.9375730715539	0.941784546875777	0.91023117610872	0.90411085133965	0.925045648088905	0.910238600084628	0.880262681984153	0.886523225996659	0.872047873364953
0.914031744829271	0.926271591508052	0.943686951746342	0.931553766543361	0.958849774005459	0.939959417337225	0.980194987122833	0.990807919723387	1.01145704191092	1.00652581067826	1.04547989700279	1.02262688476982	1.01623007040361	1.02150590863343	1.00590584478313	0.976321645980358	0.974910744831502	0.950068665764093	0.947629292687528	0.941053407988246	0.9372502691077	0.946417789383911	1.05225770686582	1.04340346669644	0.946294546174947	0.925992599595756	0.904955342765928	0.901261569275939	0.911666842814498	0.9078159638708	0.907466082757756	0.916652932035402	0.928246354227717	0.939445982551306	0.934556915319325	0.94656360530586	0.95179396590697	0.972735109317757	0.959824999327104	0.954632838794287	0.950977172639259	0.937679519620351	0.925145359211452	0.932731920458551	0.926137661050764	0.922807496907333	0.905017035615585	0.898311644764832	0.929127557270325	0.934703797331402	0.928920460091242	0.941369297633943	0.934945859365887	0.953016323385393	0.956563992552569	0.947985096378622	0.939098767111221	0.954388865722682	0.956649385420323	0.947331661212521	0.935249070653858	0.948417874596151	0.936901913240906	0.929918324785709	0.92500072433088	0.929874206090876	0.903608641675673	0.916943785655095	0.907312051127886	0.928971701055824	0.929897759506404	0.949081818491114	0.99109792162631	1.00434222749292	1.04509357038891	1.03958256742819	1.07507863266935	1.06694028234303	1.07850558823405	1.05875390403023	1.06037654001523	1.04059734920332	1.03955623893318	1.03371750753471	1.02445062636316	0.982888555304206	0.982045675557087	0.965545309318656	0.93370845977721	0.954672252115503	0.93454337676693	0.907165273922992	0.931284046807635	0.908954298038764	0.917708990759105	0.88111732704272	0.906810891862733	0.887792197432952	0.875309707571115	0.857132616988388	0.849694685377446	0.836604775914696	0.837492298221511	0.820816584863946	0.815770842119493	0.808575270099491	0.827291447496695	0.815990114393295	0.826033248424221	0.818853511944739	0.824545211561665	0.843359309393522	0.865510482423397	0.877371858883188	0.906137699643071	0.914866858930093	0.934243276504111	0.946793709885003	0.967868545446389	0.965462338026583	0.996085505262518	0.984196429635155	1.00711830411986	1.02267020058639	1.01959344053794	1.02078884727756	1.03139976697472	1.01831444936691	1.01261143649143	1.00548288804915	1.00128235572821	0.993215953059066	0.991139550852398	0.981719970916354	0.982415022281473	0.969915288205538	0.927153131811195	0.935212078499745	0.925105531603883	0.913588664064169	0.904322404456025	0.909870643405332	0.897890232130584	0.907338228495991	0.91417943811857	0.912607696385067	0.897096152440534	0.919083981972886	0.916251269775321	0.918412694972985	0.925690278196051	0.902630997029873	0.90428640857356	0.882471437639232	0.885028582791652	0.887169157586332	0.876953653948871	0.896854744999349	0.89580772413781	0.895009075521623	0.895741914916997	0.926151627840586	0.948544095781612	0.91999202848358	0.91661030062576	0.912961366695441	0.923279681577005
0.933772479374656	0.915336036315896	0.920751826172819	0.907923917038506	0.913762133345224	0.911899032182141	0.925868649948702	0.94214912410794	0.982620906971873	1.00332598789383	1.04621030711081	1.07428921196428	1.07710669617137	1.08253754239347	1.08147319962753	1.07874590494323	1.05644220377622	1.02891192352415	1.02663908445328	1.01649021689774	1.02312100297654	1.0115226640679	1.00122477100319	1.00668394558953	1.00383938797879	1.00466631051013	0.98871450970182	0.967851768595764	0.936344516078503	0.920963380125083	0.987506518708717	0.910369094720844	0.961650297956375	0.938108981998422	0.928338432470994	0.931372694007458	0.940153420865993	0.953987307393155	0.953700866354553	0.918484886388043	0.91504121372291	0.928769313076424	0.902924726047586	0.892244892615644	0.882927563223962	0.869083634565971	0.865071126995486	0.860380247123574	0.891196335791145	0.91397155565358	0.915841778878572	0.934683753182728	0.932692384392817	0.958583635177736	0.966631424017526	0.961217884633474	0.975295844831246	0.969206006187585	0.961854471171821	0.932008281756488	0.9395654700895	0.934216349834469	0.938364366220182	0.928365414257905	0.923125802120655	0.914041067420941	0.926463782284619	0.936849750260288	0.93822907294853	0.944972529598499	0.957239837522866	0.994443124633105	0.995023854627757	1.02204855291232	1.03600697172272	1.05507242831808	1.0663059873776	1.05188472717285	1.05039570457851	1.04236145305956	1.04356210194497	1.05052624671415	1.04696046319469	1.01223029750552	1.03454574361068	1.01405469261598	1.00612547310334	1.01234240674169	0.973747657543811	0.993647644575231	0.96508112817929	0.955167819327512	0.932219430984098	0.943922888873004	0.928294979940658	0.912796278817085	0.918666164922574	0.911970364758244	0.875405944861122	0.866013640160899	0.846192141061182	0.84121836616572	0.817365046053724	0.819783865563902	0.815593072343051	0.831231534782168	0.834283384666618	0.848358716545047	0.86159981096206	0.864378487108085	0.860611341551997	0.90296195618529	0.913223290512093	0.920336271253895	0.956768765745424	0.967829902014718	0.994491061449611	1.00546880334238	1.01959095912072	1.03250721218655	1.01766783283464	1.05736049852312	1.05569963700134	1.02326667823012	1.01288829616461	1.00711993067808	1.03551299907648	1.0573877641262	1.01454217602382	1.02960696787715	1.03995024111691	1.01362349951803	1.00944806679153	1.02088553453403	1.00126475221189	1.00902705906834	0.98541846683709	0.989184628075707	0.980338882863392	0.994953657669311	0.972713971778156	0.955471272747294	0.975845376389595	0.984508595018557	0.950698776585315	0.941427484667777	0.934417517494241	0.913355797140812	0.922452914644314	0.876392085095287	0.857157630744777	0.858596902902352	0.855346916215044	0.834314731260032	0.839179801454626	0.853773293530734	0.858191389436018	0.888970222039708	0.904737782703501	0.917640569295291	0.961591129010116	0.94509871902906	0.947114518157018	0.945976390221421	0.939799731338935	0.938287921352879	0.90081070134749
0.936682312347348	0.943831160198695	0.948407806134307	0.952096008669532	0.968616223759771	0.942563389681519	0.979322506896725	0.988182232903389	1.03402854375727	1.06663103416009	1.08756497505009	1.11606528255457	1.14507497791303	1.16256147755171	1.14358096364209	1.14500366392297	1.13950500963778	1.12486452022295	1.10935394028866	1.08710797416966	1.06002762753181	1.04555324710102	1.02592888377954	1.04216644675724	1.0220742325444	1.01619713452533	0.973781837940048	0.934440006643564	0.932320244001645	0.907095028272446	0.876051324329763	0.84164117579458	0.855200565489381	0.838411314353953	0.84375197574327	0.852062471110751	0.879021789245601	0.930675883524746	0.910410079907847	0.903285913469169	0.856474846534311	0.834877309678624	0.832174428490482	0.82925695913636	0.820714709753677	0.83448769425296	0.855043088982447	0.856736372366111	0.866968795699059	0.892718663216835	0.925019729703958	0.959328853159524	0.971468104563939	0.982780696762818	0.981029742237817	0.992760638926222	1.01612777690824	0.998510825208635	0.989175713799027	0.968824151062723	0.958416866219905	0.940974727500273	0.928089900155662	0.908873320327622	0.897360619311073	0.897500976406531	0.902172067633403	0.903461110100299	0.916844679749708	0.926469647603036	0.947330387643021	0.956567955360505	0.949341411236643	0.975124918166186	0.962649037328088	0.994489975908505	1.03566085867207	1.0145441033555	1.03572797680022	1.05575562029108	1.05341515260975	1.03820623609899	1.05279896030127	1.03753686475861	1.07298016319141	1.03575493335314	1.0324699200681	1.02433191904751	1.00584760266723	0.994116154242843	0.99875458884019	0.978475630118459	0.944125082456398	0.919128185680087	0.9032846327164	0.896912561269998	0.887854876889627	0.878722787711856	0.877879998795973	0.876306492683412	0.873561656233309	0.881009044723583	0.869827397028876	0.856945123848952	0.867581394203352	0.88124466749759	0.887110424513417	0.901870480545253	0.900161653132993	0.909916421648519	0.932432970606606	0.961155258214925	0.954595091861491	0.968459998754073	0.969913412310387	1.00556630794343	1.00885036059044	1.01967185435798	1.02401783032664	1.00493876224646	1.03416809144768	1.02167333086492	1.01223519814487	1.02414068402938	1.03414290044819	1.02967523267377	1.02532084925153	1.04070779905169	1.06447713326494	1.06104955932634	1.07953234684055	1.09150442892714	1.10624411828965	1.09349595233237	1.08773887854886	1.07103538948961	1.05918628805635	1.05855342609986	1.054805584476	1.05162793328788	1.00040588590591	0.990273257472773	0.959038613292086	0.963283439656442	0.937162419972906	0.929282257943891	0.897314891973491	0.877195391038978	0.88357340387835	0.874054836917183	0.861662699969663	0.856383492541129	0.859757258697757	0.862661835397792	0.856535229006818	0.866733317433815	0.870841271349523	0.899259510620817	0.897109348607535	0.918599180057098	0.911376257624971	0.899886379509306	0.902280456340339	0.865699022842351	0.891463694787562	0.835461802323416	0.804658265894353
0.99950480189911	1.00142908589508	1.00408034661144	0.997168352777471	0.991478725077866	1.00445101250563	1.01033376636749	1.04596853415235	1.06575619085336	1.07836310902064	1.12470483370905	1.13347327636189	1.14969750955435	1.14894006610411	1.1586370195485	1.14485495401718	1.10556790720186	1.1003929767613	1.09945258930696	1.0935688875196	1.04791748338681	1.04638651759587	1.03737969869863	1.02412602010217	1.01316698841392	0.978988263711924	0.970214292376981	0.944764259517433	0.93731707694933	0.913892655836158	0.894130564780638	0.880442468568256	0.873728136717364	0.877002657145535	0.87287615204802	0.888332630636449	0.875475031872613	0.883220483817714	0.866961759674072	0.864233144486821	0.888569125173039	0.868098873081177	0.896883570525992	0.899076108950047	0.891765747821562	0.888537605447344	0.856632418788511	0.884870569943604	0.879376365555202	0.907765125990624	0.92808819329227	0.938375839388049	0.960863962396141	0.972747967851214	0.957536196042144	0.990022458302237	0.9721294570724	0.950221996817309	0.943246960833845	0.917467380936739	0.912630829705106	0.89692492904679	0.877842914476812	0.848522989615556	0.851501089727349	0.888249295886114	0.893283709755119	0.89860435761421	0.90636554586857	0.910119334028234	0.94698908775544	0.938234169653869	0.949312444633579	0.962539883799815	0.973407340369275	0.983418684733691	1.00667775102919	1.003121397799	1.02868717887876	1.0180378388991	1.03302660240836	1.01128092265949	1.04312675071917	1.03617440078798	1.01489548024485	1.02015442061346	0.998306139023564	0.983199032005985	0.970360378978102	0.966572346496049	0.954567283829826	0.934280203899294	0.920203139122056	0.893623653804635	0.896331124664747	0.906305475496263	0.912420150252915	0.90347026065476	0.909285786235318	0.930424947260902	0.906924070465463	0.898530688011155	0.915387446595842	0.908328618846889	0.895695417723193	0.889152447033654	0.906626857358577	0.900284321188814	0.915599274753064	0.923372778502045	0.920349969172629	0.931864225619202	0.931482626499096	0.954127516433473	0.987843323870134	0.974551441269913	1.00099094825589	1.00656001538741	1.0037312216391	1.0105786795977	1.02203958882254	1.02143817430975	1.0141301169627	1.00752315107399	1.04384440169413	1.06681613178821	1.07927824930881	1.07822059308636	1.12323612829743	1.13217391210149	1.13332590465085	1.14163134701567	1.14185863103012	1.13257142868024	1.10864530334139	1.06940352152043	1.05250811753361	1.02661613519124	0.984456999639972	0.975163259971373	0.939052241494537	0.910425296362764	0.921044735520243	0.912493510545895	0.909939057938816	0.908264808588389	0.918706259195398	0.925056189793835	0.904291861569124	0.910624586723804	0.898025831910776	0.890905580410456	0.872855206775054	0.858540341936944	0.847939861884446	0.820635482448698	0.874081753889794	0.878033126050255	0.80322219390565	0.821263846829204	0.825647020870111	0.808695528845842	0.809693918947386	0.829764561526635	0.820756607959332	0.823376608784962	0.806903451113886
0.983037481422562	1.00277843941217	0.976184391942533	0.970008856475148	0.985023753828503	0.966308176573216	0.986042797697572	0.990405356934056	1.01516240123774	1.05401685274081	1.09089584237238	1.12736925050665	1.13080496964648	1.14722119679258	1.15890358967246	1.14290816604434	1.15231791658199	1.14534252554033	1.13434191889071	1.13162202847504	1.11517425760754	1.09462805508937	1.09559311159972	1.08005431396074	1.08881989718634	1.05001671669259	1.03182723627491	0.99616540749586	0.987298939239333	0.96941581958854	0.958295400112781	0.957191491162086	0.943927153016391	0.938378960061035	0.922877247374352	0.92469004297624	0.903420090841518	0.898907548197947	0.894077802332895	0.877579200191555	0.885346984018308	0.889451501725416	0.858764885149045	0.848589840470304	0.838871213962924	0.832356977618712	0.81328992030486	0.814495547378977	0.878758020625237	0.887327371685232	0.890058784887144	0.901195114174131	0.899404117271855	0.910719246375788	0.887806169003653	0.908590158888561	0.897630968246031	0.903435821644539	0.899494156459073	0.905687615264668	0.876255716380555	0.880046821932655	0.878674053741422	0.875442247881494	0.889166473949955	0.893948972380722	0.897954066816236	0.893677668338932	0.914221813399093	0.921754771260596	0.923843948478576	0.933210658900304	0.937193932354231	0.939321182219552	0.943909300876549	0.977083179860617	0.959321377117204	0.947801566217688	0.924443643560543	0.944887910240488	0.924589361878714	0.919679628331496	0.943466880175599	0.958232779401037	0.939523539759956	0.957772123215945	0.958632348115871	0.959763248852072	0.951330423672973	0.94105468073292	0.919436818205007	0.92470125953341	0.892600174664125	0.896948550335451	0.886489420868986	0.876678995315272	0.905348809990719	0.88873541807968	0.879356631561348	0.896493206837321	0.863586845625872	0.85827310761237	0.850748326878322	0.842862287842862	0.840881817230691	0.842241578370907	0.849711291181545	0.857040981023198	0.863074365540502	0.884878654916606	0.885743908417741	0.908693277704968	0.946514649651316	0.96462305824155	0.974238040926192	1.00214684803735	1.02443647273799	1.04072677640399	1.05060182980637	1.05241843333276	1.06759610484369	1.06573257832248	1.08291079982716	1.08717206528592	1.1007126542501	1.08940562961274	1.0891188325333	1.12178330688454	1.17416780495897	1.13436199658507	1.09883601199869	1.11295281631651	1.05013669188338	1.03231282513295	1.01033909126106	0.97686109484789	0.953714008146602	0.94827318193398	0.942793425768479	0.954373399812433	0.968953619603459	0.956173678236678	0.980319129568756	0.99059947182403	0.962734724568594	0.955276600765807	0.922206782917364	0.95039478817175	0.90450876108601	0.888544207339108	0.873889373376469	0.868177783221197	0.863819938564883	0.760076482829196	0.760615806678028	0.742026386052206	0.77445741155305	0.781664506354347	0.812320283541919	0.822740459558769	0.832465312147846	0.855000937106067	0.885757646440509	0.858973365589258	0.849100680048015	0.827792969142472	0.851210317995843
0.974823837388512	0.951867332196758	0.939327010237163	0.934990570523964	0.93841932054051	0.951165230481013	0.97311756154578	1.00571973388681	1.03749856845466	1.1003026250593	1.12181043267658	1.15526540058879	1.16776431965809	1.19076160482172	1.18684061796027	1.20188561783354	1.19401770405018	1.18724471822826	1.17546895287534	1.17826490505994	1.18264390523445	1.14481860821921	1.14927729847968	1.1384479669304	1.12463349808344	1.09617997897441	1.06415332132761	1.03549088966696	0.999859408963257	0.989686134810077	0.985201943468411	0.966928044044286	0.946364734682992	0.956450179256322	0.928823352702108	0.933834141586776	0.912428193265851	0.892954510541373	0.885605263727257	0.864799690268943	0.851622267277002	0.839595379334529	0.825394218646696	0.809987235146217	0.799584869903886	0.805970721924082	0.77278970043966	0.77316771163534	0.802626047178185	0.792445655711256	0.795413186396745	0.816695793440408	0.837025016180262	0.864934010409448	0.895600829721961	0.896457592842346	0.946368258140845	0.935397905985384	0.931409013666836	0.933466241194361	0.922104369597969	0.901277206646118	0.885326010374657	0.880193693370925	0.877283010693412	0.870446393024862	0.844272813930486	0.856833330969179	0.868109010526759	0.88287184627103	0.889497361811879	0.894129702377137	0.913108928071478	0.946936008938289	0.959553384718863	0.981427923499627	1.01163742530837	0.89671942646494	0.902436600979116	0.914135471004461	0.902341422839104	0.949105945365629	0.941889003989242	0.944646676353156	0.96522383776011	0.965317705586663	0.94659785882469	0.959467969233264	0.926965424111953	0.936287537820259	1.04607942203165	1.03448318861621	1.00641746411739	0.997856517755651	0.985338241594886	0.846380119929648	0.834492717661976	0.818370877533051	0.918116597602643	0.904602945120921	0.891842348616707	0.893604132926389	0.870393597326542	0.813909168157607	0.814585221107264	0.830801538423961	0.818623338416917	0.840371733118604	0.8664014901161	0.876021050608294	0.897996993936454	0.938635213696688	0.967819695887069	1.00760145674378	0.997593895486899	1.03801713814624	1.07627970118237	1.09692532624163	1.09707088452668	1.08166033625515	1.08307808745412	1.06853947401906	1.04564489070315	1.02127071901799	0.997132610679312	1.00160515302443	1.02257474431314	0.998015358758448	1.00051115450133	1.00489372804364	1.02076752544158	1.00502531325943	1.00234426126661	1.02688923950804	1.02908054926319	1.0260400355384	1.01329406913019	1.00217415580792	1.00097807170533	0.9971711372146	0.972980804670741	0.963547754175148	0.95355081528721	0.946266591984009	0.932183295331548	0.926657839985471	0.925241386334328	0.883782064864362	0.841150435113796	0.806956474961989	0.789909383702567	0.784815587496595	0.760240381394192	0.775721411510032	0.788686136792421	0.792491198814554	0.819900592414262	0.840710918935949	0.841464539180364	0.845575979473633	0.858358432655831	0.882061004567202	0.871746213858365	0.86196950456643	0.848485948641287	0.853497181272661	0.841437748082389
0.939088891635423	0.967344018097931	0.964543064342183	0.963143345584638	0.954532326012106	0.968776861224062	0.984224922841267	1.02154981015828	1.05256499578937	1.07677856677533	1.11306487827828	1.12576350247952	1.14867563642992	1.16160128350867	1.17728234287937	1.15686560811988	1.16862261442893	1.16467267334246	1.18194089683325	1.16268670248895	1.1475498678922	1.12593661883126	1.1145193568742	1.1216569616532	1.08566929614949	1.06923104949851	1.04242545881814	1.01940951809125	1.01403063130306	1.00717619201482	1.00403075671298	0.985285712571246	0.991424117047115	0.982621445430306	0.993624098494971	0.973845254210073	0.969030707308472	0.952912054234057	0.913597964784486	0.917583771306384	0.9099925514798	0.90540872343914	0.879134134330147	0.872636236826721	0.862259339560603	0.85314362544116	0.839307620114805	0.839666979917372	0.843368824744182	0.837680055688009	0.848111736706657	0.862988919047444	0.875893082413357	0.8813821608886	0.900747534044195	0.900974490657023	0.923299593909895	0.893810144408771	0.902889525386715	0.878557655783282	0.86892541722037	0.861089499252717	0.838321449538616	0.843939395369443	0.800956057241475	0.795373415878353	0.783871648927189	0.794857907770546	0.804805945397055	0.797740324347359	0.817612161031118	0.848340076830999	0.868847070520299	0.870434360075923	0.88109691505264	0.903108060608298	0.904275207547654	0.899816897598753	0.912543309355998	0.953025449100901	0.95774129465717	0.961046020368769	0.982002861809639	0.993748044670502	1.0158800852167	0.984556278736526	0.965833678190613	0.978428487489823	0.960823779099593	0.936380204984614	0.890572048535952	0.90220841869091	0.872450735494501	0.855980594380014	0.856087412321936	0.856932591064742	0.823765171091072	0.828870255165706	0.838899047894442	0.833718903229336	0.851529851381892	0.838795008742735	0.841754561878997	0.834040413538292	0.829561734020914	0.844565311059335	0.97124736660459	0.97705312514076	1.00173586252191	0.905101849063115	0.906986910638404	0.924699951894483	0.975185886947009	0.982785226948362	1.02596077255232	1.03637190776046	1.00247501545643	1.02264862751478	1.00721571447793	1.07514007093071	1.06855327575511	1.0612985660421	1.05041632823588	0.904755868169245	0.921605583567636	0.936015841985386	0.950489717353047	0.985738008434363	0.997285684037424	1.03001464128252	1.03424886389165	1.07171742392765	1.06014644284758	1.05322145973867	1.04941159329176	1.05988509197421	1.01225889856417	1.00703271375482	0.985359112118391	0.95997337497681	0.946751015216129	0.873660024171172	0.846643897170967	0.861722747974524	0.831260454351613	0.857500838410182	0.858701585222069	0.865364389286196	0.861240419485628	0.877146319617555	0.873390263732244	0.847074683772306	0.836184247257427	0.832148771104459	0.820023024234832	0.836530586658064	0.84898016459636	0.833680737361454	0.846748806331528	0.85209029799157	0.86566004091446	0.886376398949001	0.870285433194875	0.871989483290824	0.89752119925513	0.881803972365654	0.882830765899944
0.937236675313237	0.932685245299447	0.940180740889545	0.956432929871652	0.945469801284726	0.944557544566258	0.954732792519692	0.973720688774168	0.983450759894072	0.991431127848514	1.02659138184918	1.06927445146656	1.07610229709134	1.09949893842509	1.11038722874074	1.09852802051641	1.09881026223152	1.12204959693377	1.1164784718744	1.10095356919586	1.0838148591753	1.09196482680256	1.10721723435896	1.09693250408672	1.07325756063913	1.0710355275851	1.07070813520782	1.05307708419989	1.04770161456954	1.05942415376772	1.05347335243766	1.04442455431642	1.04229748876008	1.0445133735153	1.01351682926541	1.01916792366887	1.00867195365997	0.953679254729273	0.958256042117731	0.930019577572789	0.911946658546208	0.901164644166966	0.879863401245388	0.877236478715604	0.876269539468882	0.835872352291338	0.844531615316397	0.843398546139993	0.844383422811377	0.838731190561335	0.843374306252399	0.843379988049564	0.851116717554285	0.846114224813317	0.838037379087254	0.862317755084676	0.862204518379389	0.860068892563911	0.844186204899821	0.853164559277619	0.850113916167598	0.828775917400666	0.842361403851705	0.811433867533294	0.81168257844196	0.81508738247335	0.81348230783054	0.80032726332967	0.803950900359132	0.816237423846839	0.833297624979337	0.839268949071649	0.841689349739036	0.861750467466523	0.881991473080393	0.882651822359817	0.915472638925306	0.93578411802234	0.969126829025215	0.977959552046524	0.998413206034292	1.03515273804457	1.02141964849664	1.04793460029	1.04889311651396	1.04143565972338	1.02446862465883	1.01689820878506	0.994742050503333	0.998194710562935	0.984331756183459	0.9503290073135	0.924036099366569	0.918635761675706	0.912982307817384	0.912253004105421	0.90242747641031	0.885508057084119	0.888359651383775	0.880136548698274	0.891134480792235	0.87317658238943	0.858492244712111	0.846282749397521	0.85038239254072	0.845054174476173	0.837797353567131	0.819788766637022	0.84019358601801	0.840323435019959	0.862987129573001	0.873748288036897	0.913500379893569	0.928118617443249	0.938857658578485	0.969785085940485	1.00229095630203	0.983588075263472	0.970491652154433	0.98634772846368	0.968927772023287	0.984786618187895	0.980412373421484	0.979253161256438	0.974198921569449	1.00834763141008	1.02060209656801	1.02335335993028	1.04674716408172	1.06275399735687	1.03881060495643	1.03026915129312	0.997241008424603	1.0132279917238	0.968880313910453	0.963777106147734	0.930923591533236	0.917221942463057	0.923298325078722	0.916716573783084	0.900238338583036	0.900300210861187	0.925676050786978	0.901091513404406	0.902300030341109	0.929044057726318	0.917585635846523	0.897392010610187	0.905523364145983	0.904575597870041	0.86978986850962	0.854354872676683	0.837398454082444	0.822015029625912	0.828348260308545	0.829542269373267	0.856501521014504	0.872045680770294	0.891663603198573	0.924167023987255	0.941210318437331	0.937606947675116	0.902515229791576	0.934418017086467	0.919255016387645	0.913842645386229	0.907683370223293
0.8966526576485	0.901278632960077	0.879127052022396	0.913663400391896	0.917512597516852	0.910091991798302	0.929298772806733	0.947094517176816	0.950425645913231	0.970711819763622	0.994760111008107	1.01102748280042	1.05107084157459	1.06146599109994	1.07439902175305	1.06904881745391	1.10216570056555	1.0798532846636	1.11556274408184	1.10731000154853	1.11665454165181	1.1061143777775	1.10087843798957	1.07641201972259	1.0591959826053	1.06125641318112	1.0405471381966	1.04908180276264	1.01606338899241	1.03224706770651	1.02192225985551	1.03490196014841	1.02179075053178	1.01525910635581	1.00583129908603	0.98946697704255	0.969342596315681	0.947208985814003	0.942526580986389	0.914740964288494	0.903908580224399	0.872303239268204	0.870806162282112	0.854048639692736	0.858026370099798	0.853750688160311	0.855305126863834	0.834155655671572	0.850324766628102	0.86190294319461	0.87209859432636	0.885347417830288	0.878861507774432	0.885162802126708	0.876707747309348	0.883900083636566	0.896649180676599	0.878577105898705	0.873467533863557	0.883374266776651	0.875091400361441	0.882528625380982	0.869981982131259	0.862348002905736	0.846862154189028	0.839130242182941	0.827325185412003	0.827304650963472	0.8260043964714	0.819738766365573	0.819074103178656	0.816216940069777	0.829947577676501	0.872711943431958	0.890393478980204	0.91242042917714	0.954954154846576	0.982174632173996	1.01957800664774	1.05721924956921	1.07383788652735	1.09017307263991	1.11913894779359	1.11280393854541	1.12151710946384	1.11433046298888	1.12760881787979	1.0930694954001	1.08071706990565	1.05135875612767	1.04798437968732	1.06152735048646	1.01406783397198	1.02703684956275	1.0236063046043	0.97664135238679	0.964874307653942	0.931009881319756	0.909524494034724	0.897759571220446	0.875133902782334	0.880324167258171	0.847815360229652	0.84293898785147	0.840334300137981	0.829997155391613	0.838639029260228	0.860124044994936	0.89007518228345	0.894995183051811	0.946621548841243	0.963403329747522	1.00883833240307	1.04934033663417	1.07208893012274	1.07757505260478	1.08871091730614	1.10057290123534	1.06511056792422	1.07388399332068	1.08668507871668	1.04783981651878	1.05629691803165	1.03281924795668	1.01844910903535	1.03572585005541	1.02336391124009	1.00849149573571	0.988799956161473	1.00463086276264	1.00308187845253	1.00167105963805	0.983819391296278	0.984316698614214	0.972181981238177	0.984870699281124	0.976291918655861	0.972740922034024	0.992504008440899	0.967858381772559	0.950332103341692	0.966845792426686	0.944806782234352	0.917698249371395	0.93499588639238	0.926079773092481	0.939727825888157	0.899960952042703	0.873807495778421	0.854796451418118	0.842919716055429	0.857128360275878	0.858247975388483	0.877224727382108	0.898790017011502	0.897103530983427	0.922495131088049	0.960745533171736	0.94759701425373	0.963594033027841	0.942013570467232	0.937625251840827	0.89248063491999	0.896639765062196	0.88773915894746	0.86923643879163	0.854880244003649
0.892429002255055	0.913701172869195	0.910980858598562	0.929651363475687	0.935067681678996	0.949611806515943	0.963665265807252	0.976301129601045	0.997435258680005	0.988627933284671	0.997344984123461	1.01814666777978	1.03321442189919	1.06496667764577	1.06409990505286	1.06269764688112	1.07619062078135	1.0754608267277	1.08621703552661	1.10520471326486	1.08926321839702	1.05961957998067	1.05844204003069	0.988738696555781	1.01024315877377	0.982477649596998	0.983245244574105	0.958410174017183	0.946560230338298	0.943517067024029	0.981460144309476	1.00812358623873	0.995649096506019	1.00797636873518	0.986122765389564	0.955335900697323	0.953763775034203	0.933208823948985	0.925029359599268	0.918542681890997	0.895758710317272	0.899297380949096	0.891736711835723	0.871772060772197	0.886912999004531	0.894827095444766	0.887457324757007	0.902825278915955	0.899250233282151	0.905265806915571	0.906910520895956	0.903438206629741	0.912372882267338	0.920157359214675	0.913341186223718	0.906881892976139	0.897400230147298	0.895297686646611	0.901138335832938	0.897453017458223	0.878458720199447	0.851266964794541	0.852589152006015	0.848462355621507	0.835062871118076	0.83572054069705	0.823424570877531	0.814365540197117	0.817206204950487	0.842331277616543	0.838006559769077	0.858215303439525	0.878122868745011	0.917858621242688	0.949164050844438	0.963728860594779	0.989628700337245	1.02582449832456	1.06808556656388	1.08998933343428	1.11116542415357	1.17699415507011	1.16213229007397	1.17478879735104	1.18218102913658	1.22566028137763	1.20995675189941	1.2113696431173	1.20173841108208	1.19234778224196	1.17249759141978	1.14276195453242	1.13525750905708	1.10133814690676	1.08616704911819	1.06415071958558	1.02391241941582	1.02101474114959	1.00965595271875	0.978332076418929	0.972481694390003	0.97186495355808	0.946566585993918	0.964193278982838	0.954580555447387	0.960912709272118	0.992700622957498	0.996601306376834	1.04327426091334	1.06773618540699	1.11650163743598	1.12152779561526	1.1549447017595	1.15504111374907	1.18041735655677	1.17856851985356	1.17923854033899	1.14168882187347	1.13830860802636	1.12200456063679	1.08338878465102	1.06485456014977	1.04920087193111	1.03039008925882	1.01520701735879	1.03881410538343	1.02283728250952	1.02370964283595	1.0458996002245	1.05280677962717	1.05450961330929	1.05897600463171	1.07297069891875	1.05246698967023	1.03775881613702	1.03922699431452	1.03227960297145	0.988217647022083	0.976263811041044	0.974244576128648	0.96847125765721	0.941600694053838	0.934512489232808	0.919576083889642	0.905876098375589	0.909841844237736	0.929505309981425	0.902205427718875	0.903109575727644	0.884523364512526	0.903773480210989	0.904315118405356	0.916130490300895	0.918059949533472	0.924428756570761	0.908166335127506	0.910534617522163	0.922087993506715	0.917748040336511	0.928690031127313	0.893663231775071	0.908190018782949	0.898223832953029	0.873499217589851	0.853643599037521	0.872722714228143	0.885520995435187
0.947911038341583	0.955569568208261	0.969263350301976	0.961520765920384	0.997402762647535	0.978670061857685	0.984106051801195	0.991430267300859	1.00226663353378	1.00338771283945	0.995316604074261	1.01995924119028	1.03845182379774	1.03720926890663	1.04117790605784	1.03607401280428	1.05840512508544	1.05535773662006	1.06799190030982	1.06242601953631	1.05828032437296	1.03832668257488	1.02404655640968	0.990194999909146	0.976989242714469	0.975381399776027	0.959935343373317	0.969594671294369	0.968519455894578	0.982199719337512	0.998129690049352	1.01862935540641	0.998375872405027	0.972059386665926	0.978833910827755	0.959744777348198	0.950353486454613	0.947755172682115	0.930014430889971	0.907338492465335	0.913390551948271	0.88361905187228	0.870365402426378	0.882836906871789	0.869578999129155	0.881122901261225	0.878477159064173	0.885900525718787	0.892449568513739	0.887888631582562	0.864955890999637	0.877411652446993	0.884870187415388	0.891622630261111	0.88664282648132	0.876350114048868	0.881279259169451	0.875749730630874	0.853879278313042	0.857730249934799	0.850125521232771	0.841292374355818	0.855348141124562	0.849853123712242	0.845260973640558	0.856599528407874	0.858154147070171	0.845037052336768	0.842524894926237	0.839148755451777	0.852030647599042	0.869644695093141	0.882201683929199	0.894834347792232	0.907756851350195	0.934155121560661	0.953578646124949	0.993369944928583	1.05410783253407	1.08260747728701	1.13498756009388	1.17782945578935	1.22501540910277	1.26471897983051	1.26156369895743	1.26343199369862	1.2811965764567	1.27541797667695	1.24161416503947	1.23661315151673	1.18832345159713	1.17453623894361	1.18431287662886	1.16112071990029	1.12481898863656	1.11867111468754	1.0928951190507	1.07639458307256	1.05696379605017	1.06228153744408	1.07801099329755	1.07063854999382	1.04280546576578	1.04213722593458	1.06209006137062	1.06441529605569	1.09855156158887	1.10945639245214	1.14790826128823	1.18430917112873	1.21573820373568	1.24915970305999	1.27563065102708	1.25627724954234	1.24681236811473	1.23416674631539	1.22222926574584	1.21319913882506	1.16113833153204	1.16303828124189	1.13461663809918	1.13722819884397	1.12609912590484	1.11905262613549	1.10079238945989	1.10975614972543	1.10676966054081	1.09747402673958	1.09753631878796	1.10865985208245	1.11272412231152	1.09723186952125	1.09880755111831	1.05066657658423	1.06411945763253	1.0344607974142	1.02433724458817	1.01193422816335	0.983107939434153	0.970129441435526	0.956106765258546	0.947413201308909	0.951404288112716	0.970309838527177	0.940546962986466	0.951803283156282	0.942196714411837	0.948397044948345	0.918062935279992	0.920277092025448	0.89769990619669	0.892495752190355	0.880782883847198	0.876777069168836	0.880316123358611	0.853743340842544	0.876843243432235	0.893966168124399	0.894371926265795	0.898672169536512	0.897070933717127	0.88748719090176	0.896050098850842	0.878268286544027	0.882883706101846	0.886590860447815	0.884375212725444
0.938592842969582	0.957425144727516	0.954980897413258	0.974435709460367	0.987290503339719	1.00093408677718	0.980832756051937	0.996117003937094	0.973842846741092	0.972682843878484	0.999699013552738	1.02569158213371	1.02301672365139	1.03575614592959	1.03057982799487	1.04186490345243	1.05785926331427	1.05139091471024	1.05831570294342	1.07607447441915	1.07788696180955	1.05789652235659	1.04069693023294	0.997767351291927	1.00916103866346	1.00767207310633	0.982367874269376	0.996729079994775	0.998786235491033	1.01180619274073	1.0217969896517	1.00148401994942	0.995874424609436	0.994878214257555	1.00926483235399	0.968055742752932	0.934684351129924	0.916714237950087	0.88098252018089	0.873673838012673	0.855388948900452	0.861200920050201	0.82010011199279	0.826676223801077	0.833703334219192	0.829607852318724	0.837613638225712	0.812819376769696	0.816005409274942	0.834601662517972	0.84713617953176	0.852590744364302	0.862094214120045	0.883045101551181	0.876072869894314	0.851717833184414	0.851534210159985	0.888390773297681	0.873843326217411	0.874697347477505	0.880399882671398	0.877174424113189	0.865089431865151	0.851546437381408	0.837532875200195	0.836783045450207	0.820439861492264	0.824560926000422	0.80967534435869	0.817897798135408	0.804268737607646	0.80485277415997	0.819929847241223	0.833853471838636	0.862051190858525	0.888880328789567	0.941865943524411	0.990699591327373	1.0481781918951	1.11142683904136	1.14592231865285	1.21699396584597	1.26654133324488	1.28230141200794	1.25342664173308	1.2668126213222	1.27341500387444	1.26304483723436	1.20624892039425	1.2310601778098	1.21072480079381	1.2271366087608	1.2044396890378	1.18647319072687	1.15969083109159	1.12252352920291	1.11270140338518	1.0968612255985	1.0599857161507	1.08079381835113	1.062674331804	1.05836463097572	1.04306072556903	1.02118814390508	1.02858493353107	1.03665489793185	1.07094787501019	1.10998241206612	1.16317736395638	1.21471618565583	1.29481966167067	1.3453185014747	1.36155960825784	1.38147329719261	1.38994449893846	1.37656916066671	1.33276983917477	1.33352196077321	1.31377054363307	1.27535437146525	1.24497998620167	1.23808133880292	1.20093371562295	1.18518984690519	1.16720652374483	1.15182261135237	1.15102136500501	1.10112483840499	1.10356323943529	1.08766781244451	1.0641232030398	1.08108933921407	1.05250872949961	1.03813293379602	1.04978817537729	1.02265445373752	1.00555453387002	1.01915766554682	1.00216070676007	0.982956776075836	0.986043288562629	0.966145053659293	0.957454680209817	0.954792805214905	0.928468546677693	0.923996672419072	0.90900630283688	0.892541646325761	0.867269884573194	0.87251664418726	0.846933771688944	0.844280833443041	0.867386731234701	0.853031980748286	0.840006868590727	0.882263012081395	0.892805690110562	0.912128283669216	0.908045645794178	0.903611320018096	0.917812202027039	0.901721342089996	0.883423987086278	0.86625378461834	0.867749400474194	0.871488929162105	0.852473045813866
0.925511063090416	0.922236864983901	0.947315301196601	0.954145325260288	0.940495264556308	0.965562026118377	0.970559155027891	0.970735816406949	0.989218372750425	1.00051522603737	1.01071163135594	1.03175938488756	1.05633557673921	1.05899591531545	1.06673369034069	1.08081576743471	1.1068095460055	1.10298776494763	1.09217800909287	1.09912079347602	1.10581683520745	1.10354730052041	1.07146673932923	1.04519623955044	1.04361011415941	1.03523699379106	1.01069318211926	1.01431840221368	1.03270271148998	1.02758517622603	1.0350535745285	1.01170862875894	1.03315994384984	1.01447722737202	1.01612773712932	0.970230915734056	0.9375511739545	0.915493800154176	0.900374527283713	0.880215061643079	0.853346001107951	0.827323430434331	0.847097595943639	0.832774176612751	0.818200451233631	0.840945131420043	0.834190640852748	0.825501464823804	0.827962286574785	0.84585465387699	0.861036534377867	0.863643677879901	0.844069989242455	0.863480780151338	0.847293773678565	0.846773863268626	0.848398577158172	0.841180998536492	0.839361508233026	0.83172197144058	0.839780085244198	0.82068031067203	0.821766095793023	0.802453520490556	0.802358537781872	0.781770210977262	0.774423796878751	0.776101889671812	0.771359367173309	0.756766023462453	0.759823582859838	0.76788672463731	0.795874219448256	0.816681822573775	0.852756903999366	0.883381047356897	0.926698531426075	0.97296784408273	1.02656175494458	1.05403368251966	1.05576595201336	1.12579567998132	1.14394720826906	1.19461825204469	1.21300865351091	1.20678157770807	1.22212547046555	1.21964665694318	1.24767046086742	1.21137552373047	1.23722802458122	1.24468175052439	1.18335498577907	1.16488066931463	1.10873112737609	1.1191262354699	1.05537455196042	1.01494470961662	1.00144285159619	1.00517548257621	1.02080150059457	1.00676189659969	1.02332393410129	1.01898036225551	1.04269310324553	1.0724417595983	1.16217061839076	1.19627669373548	1.27848593028986	1.39915672761145	1.48362743785929	1.52118601498478	1.55192194458336	1.53361923104809	1.52621267175237	1.52223510596019	1.46296619879811	1.420984464244	1.36970886281888	1.35725416406064	1.30747125699256	1.25313307158002	1.23802361881283	1.19215712206298	1.1762897380263	1.13350704249448	1.1060936684633	1.10278666423646	1.10884407604941	1.0816785107911	1.06400901690323	1.06195295657255	1.05623717419592	1.05506971736882	1.03920961863193	1.01126630497326	1.02160827588309	1.0287883220373	0.975529878932679	0.961484561261805	0.946323642976558	0.933389677222102	0.905049919913654	0.885031654833542	0.866556437509056	0.856526685681699	0.843300098892209	0.861158247509519	0.842272129175912	0.849501000948296	0.865295355646168	0.860986898402217	0.855238408496539	0.884338350439236	0.853157224544317	0.864892175400181	0.892360614981803	0.889651611850483	0.885366193572374	0.90605095976082	0.89419080958147	0.887989485398534	0.888838353860452	0.879875587288364	0.88163806299806	0.870190035293609	0.83291550382184
0.904034345440171	0.934915138090608	0.93065280085095	0.94631164729683	0.951127024512993	0.97264043149943	0.99024001787859	1.00162304640842	1.01288370732206	1.0160349665753	1.04426220200494	1.05317444235871	1.06637439502108	1.07894764178816	1.09148751461743	1.10235481805341	1.09757635149035	1.10942857848355	1.11455460609736	1.09768320179499	1.09552985888559	1.09242147739425	1.08858595716308	1.06009041058597	1.04233360883768	1.04213543345531	1.03007398529877	1.04048028932614	1.06970677636531	1.07713837007528	1.04935466237417	1.05964666567204	1.05689145399027	1.06055898644152	1.05648398546884	1.02889087544547	0.984125709129819	0.973254390038564	0.967309520980023	0.926566837948364	0.889633038366691	0.861253427038788	0.847773482630341	0.843456225829242	0.832996539570108	0.847776577421602	0.845697174815506	0.836602559866227	0.841845394658499	0.838233259397623	0.830356663966575	0.819258415603983	0.811430006981674	0.789962669860758	0.785612983345968	0.785730092904033	0.787623681271018	0.793221349513097	0.764013281245194	0.793284436950207	0.788728201507925	0.780256566210703	0.788171946287817	0.772276716032495	0.756649422625046	0.759757265575884	0.757155910531407	0.762049569404965	0.757701215195067	0.750023179493774	0.76233736350693	0.758643366204152	0.753701340993865	0.780552318467095	0.79322223359698	0.797243261339541	0.817540943220168	0.866807225280481	0.877266035796299	0.915975301010381	0.953618284020419	1.00447689286016	1.07651015443988	1.13027705362594	1.2272264415768	1.24316133383148	1.27640629433248	1.29760653233144	1.26706793962757	1.30142099955776	1.23012903946329	1.2020048242628	1.16085456072873	1.16406407368484	1.14232777269993	1.08924535807729	1.04405570317483	1.02125846155725	1.01986036876748	1.01262877646026	1.02936994237212	1.03116440445912	1.07703817477836	1.14653806821369	1.1781227163811	1.22154461529705	1.34892298739888	1.41586773256692	1.48537323131329	1.64745052359728	1.72410002940103	1.74456938212195	1.73069102936306	1.70636914628849	1.65320942191049	1.56125564747558	1.48913307825024	1.41053067034814	1.36641070652911	1.32210515379953	1.27622654637545	1.20244140077252	1.21140329141509	1.16603476478982	1.14922150822793	1.14001299415987	1.12369673963649	1.0885890784759	1.10062545166906	1.07254261079772	1.06586920273553	1.04319242347301	1.02824085955008	1.00159471150293	0.966513473171769	0.998385064202236	0.966696027335842	0.937191452372998	0.907539363729776	0.875261569034697	0.902970432249335	0.870186890526856	0.857239823275416	0.845322046155246	0.85121983890655	0.862234625418201	0.855311203399774	0.884944710858638	0.869056072317259	0.849593373650525	0.853235540766896	0.871057039498798	0.872466102412263	0.860660789211885	0.879271712993758	0.888532428751626	0.882687332778933	0.887053537130815	0.886614626368491	0.899260036868733	0.884520120309836	0.900035283234959	0.878987655490214	0.901064740224685	0.881420611351368	0.876296248468183	0.885402597740258
0.893486193820741	0.933326267655434	0.9478972972442	0.954204477318731	0.961591057459606	0.976974555969907	0.983204782403194	0.987388520874794	0.996124831616387	1.03022769212022	1.04327653638837	1.0508319324309	1.03099284349124	1.05588970950113	1.09122492567444	1.07268825793888	1.0780649428007	1.06740272901809	1.07128270357636	1.09214259289895	1.05787070209444	1.05059952401751	1.03546815515537	1.01799689660438	1.01778828683546	1.04841094859989	1.05206472839983	1.05739172732418	1.06554768432284	1.04111921919117	1.07658722071472	1.07931606172731	1.08968872952687	1.09018786011199	1.07162524673583	1.05589179647498	1.07878109173985	1.033998668242	1.01452571648067	0.963749865635306	0.919855766945797	0.909471747575978	0.863435984807397	0.845784140628065	0.842101558307836	0.857087184921675	0.84888943430153	0.839619511577528	0.841403510102195	0.836510911346341	0.827374823727652	0.810602189965606	0.790693149205025	0.774889389323751	0.770607678462754	0.762367507931307	0.767352349503465	0.76114155248515	0.774116023497401	0.765997318834931	0.777401745563102	0.786314913720357	0.784276042989382	0.771698041214959	0.760936132017009	0.754888166531642	0.749628471882644	0.734872712131647	0.732633440409165	0.724422419032335	0.710167116533407	0.693769331067869	0.668836663027003	0.672454765809935	0.667091468130206	0.691597408732844	0.703654164475503	0.754836129100698	0.801900339638525	0.881164295175702	0.999123996479939	1.11616662616482	1.23902265794529	1.3422785205638	1.37532048315669	1.38287294074376	1.37608138143832	1.35115359013687	1.3362513987437	1.26764142127477	1.22049205697209	1.19804312133896	1.18140822630203	1.1718743315581	1.17604570133355	1.13179640525642	1.08698329474478	1.07781584559089	1.07485318489324	1.04478528810425	1.03200157372588	1.03202615975864	1.12164397114551	1.15099836061922	1.20554542003277	1.20779219148782	1.28311353399348	1.39809467135003	1.48140574051805	1.62358042819853	1.64737470210267	1.69447708380318	1.70048592516563	1.63174532832986	1.56019036548309	1.46290715676827	1.40703916999127	1.38776974626082	1.34422550962227	1.29036750182909	1.25406894142548	1.22847707986562	1.18557541593644	1.15677474893736	1.11586380254372	1.09775264448284	1.06630389516207	1.0476860165599	1.02204968420575	1.01144315308738	0.993780485597747	1.01306204917926	0.972943017761175	0.958958146946743	0.960454398040115	0.923449403087044	0.928515030707712	0.898291584397094	0.897856466915629	0.889622751324726	0.892109586688677	0.895835444116273	0.876817784270201	0.878822974401126	0.863195918894446	0.862511384713685	0.843257847939416	0.842148413405611	0.86085932858423	0.845684128418117	0.865722736809913	0.865583781889143	0.854994416742801	0.878518863019025	0.867471960407267	0.875537098949047	0.873409352567237	0.895506532426788	0.90775051799542	0.911974859410387	0.908209054596066	0.927152769138917	0.911593730262375	0.945502862998951	0.936210787641475	0.931073840580963	0.95564773813182
0.885242554923515	0.915497002362007	0.907248702732258	0.906842356457821	0.923441796541883	0.914911622266714	0.913558510482687	0.920452613597764	0.93941345774001	0.93148803675078	0.969336767047644	0.96913511169444	0.98909326482345	1.00140802330724	0.999401655481364	0.988464198868774	1.02207275529351	1.00222533508402	1.0075753932967	1.01457788078693	0.999797534738361	1.01685560968999	1.01127139621989	1.0317727547973	1.04020674358971	1.04901536747899	1.06577658147006	1.08391619516889	1.06238156518231	1.10051751452258	1.09933139577824	1.13489576626302	1.13916982818226	1.10566378277899	1.1121017797427	1.11168324596206	1.0919432067506	1.07038742773594	1.03982122307738	1.01895939108872	1.00272021751671	0.955381751710467	0.92424954032501	0.900339509681144	0.892074334802684	0.879659738804301	0.867191260384001	0.864999270902452	0.873419677969309	0.861016538272427	0.864474721187333	0.850530656856947	0.839358393432123	0.838025285732537	0.821732423811061	0.812101787792494	0.806945744310894	0.789604656002551	0.775240393716057	0.77699580507478	0.761061671604971	0.753966747322161	0.752027634199203	0.745944720206953	0.735512858726565	0.7209398601408	0.702831140523021	0.691685810890682	0.683291359727105	0.648742239993072	0.62690969613157	0.609421175116213	0.606208943265045	0.597788485108579	0.610617278513651	0.641485439656031	0.702757987231036	0.768213404533106	0.874802026069111	0.948450773091574	1.04095963412628	1.06721433897005	1.04832216864964	1.06920092062113	1.10400276881178	1.14436829822547	1.16127659233387	1.15835181089537	1.19095908617987	1.18769984308288	1.1659864256328	1.22547350631982	1.2224472705613	1.222280680946	1.202728706314	1.1471292762786	1.19419213865017	1.11749184712425	1.0115484880856	1.02020458453127	0.965550446222947	1.00548866280798	1.04287888317507	1.11267752311858	1.10533910190643	1.16152068627103	1.28752169192344	1.35078135467427	1.49293369407686	1.56347350050502	1.62075623972833	1.72055001285365	1.69470998251764	1.61118879092317	1.58890209044261	1.46111217767497	1.4131347031675	1.43456056953364	1.33661670497774	1.28519678650084	1.21159716381138	1.19503872156244	1.14407397610567	1.10455969793535	1.09586710059807	1.05650316717546	1.03091612358093	0.998874672089951	0.979300305903154	0.963655223584133	0.963801420724417	0.949697373802337	0.959441946598007	0.959949239281479	0.969228792093233	0.930786435555501	0.929399401809722	0.913572705168136	0.944959143966144	0.910896085665681	0.888539541247087	0.865534027750842	0.868973978940854	0.869850075877907	0.875401671407089	0.862407219398599	0.85013451199534	0.863230016154112	0.874327839721725	0.862342868227737	0.881108419748935	0.864514191824472	0.889178789796466	0.894152926844737	0.906819593426092	0.893178954766052	0.920811531963807	0.951992716564712	0.959487177694404	0.986639554417275	0.992368806319917	0.987846790062876	0.988744458447173	1.01139317010622	1.0004728563016	1.0001849835679	0.992497441160576
0.848205795511412	0.863335439014374	0.873924861839246	0.890780647529894	0.8907679103192	0.904715488149988	0.906568476464717	0.925293756097186	0.911163036065308	0.92148481638268	0.923702628191564	0.958158618570771	1.0637195153817	1.06923180174789	1.07144044823099	0.990180365683481	1.0015807406983	1.01998841524243	1.01487754723266	1.02413041052982	1.02660508373073	1.0280019793111	1.03371747337926	1.03795443794625	1.02304272262604	1.04615795545392	1.07207556714145	1.05785419311701	1.08273343944651	1.08322512799945	1.11673256602591	1.08897370909286	1.08170676897496	1.07651808477747	1.08239569605222	1.08276949629678	1.05287526071575	1.02821969948864	1.01592290068068	1.00040618106133	0.987237044496212	0.976370745316414	0.9631700750917	0.947752619894452	0.930249573730439	0.923940552461343	0.926531381443036	0.91694292259005	0.933480695886026	0.913478907982365	0.8957610717842	0.885751151990909	0.875750718437845	0.876383682142581	0.846390594566938	0.834508362164486	0.814466292007013	0.81995496079465	0.797082271553928	0.77587481071294	0.764610420692565	0.740143156123307	0.740576705203578	0.716106952451342	0.70693085497696	0.698612569517197	0.669790396732856	0.666596343747856	0.634467877787916	0.618667389947807	0.618106932924683	0.609405570114557	0.604062284194046	0.598565880267221	0.605480722922542	0.615975624664301	0.642698781920892	0.66127758014098	0.69966345690586	0.717136987446901	0.748853466306923	0.795667848505096	0.852525406791888	0.899849756718224	0.966110915641011	1.10365443051531	1.12955414337224	1.22184910913857	1.27845055645824	1.31317599725147	1.27690757588702	1.24684266933638	1.2408304845125	1.18235029977278	1.11369112602416	1.14165597763338	1.13593255300126	1.11021971613534	1.04370715529297	1.035542861034	1.08951596612657	1.09235703083292	1.20607046138414	1.30266736048483	1.44309365984994	1.61448835324505	1.69478649885204	1.92262561066593	1.91617717394176	2.06262085757184	2.05768934225768	2.01584381455916	1.88347498502715	1.8112154239635	1.65939050176002	1.57888806857467	1.50300306817878	1.42268501119535	1.30402999895472	1.24558971499886	1.20870781856744	1.19308185675458	1.12278939065627	1.06508869060692	1.07853884201553	1.056478458253	1.03080432020157	1.00487524368569	0.990029080757319	0.999823754735466	0.984742698702784	0.970048948454393	0.968958732692159	0.963041438442529	0.938689472899715	0.946887100742482	0.929390219903474	0.927274687991625	0.895332212346062	0.888822240487987	0.879274086055119	0.870286148452765	0.881970195178705	0.872956367567657	0.867233014678124	0.857781481531627	0.869587025986333	0.870384140238733	0.878954903608465	0.916169074083408	0.905073308249971	0.943200346903194	0.944213823488371	0.948208346899002	0.941231848465787	0.978972495080769	1.00284476486724	1.00470915203706	0.979897248324069	1.00509508806027	0.998936866152494	0.992747787397981	0.990417182516183	0.961925002720075	0.951348212778209	0.937436725815722	0.916974179970856
0.896434890759775	0.925436636113765	0.936189838074462	0.959529943157471	0.9726860549365	0.97055713639316	0.975272666188454	0.981671224615134	0.971936452772348	0.973919348210593	0.978215127316564	0.974768409628313	0.977597894186626	0.98401165977601	0.992202401748199	1.01337653386549	1.00607050096577	1.02182898159006	1.03053737251738	1.00459963698774	0.992349176793628	0.977275000381578	0.983131402228378	0.972672167229687	1.04160787390792	1.04497419406414	1.04746435476844	1.05478948178534	1.05929462143375	0.973100967447518	0.986585002891686	0.983261842238847	1.00026635342668	0.99829515089739	1.00484493194278	0.994047844911314	0.979556500790517	0.976616282487264	0.978110501073346	0.973245973853335	0.992649725334046	0.988908776667045	0.959484434417347	0.963430493010957	0.965293045390561	0.977263324996361	0.982970691270878	0.981049852028391	0.949634132916034	0.949126513975656	0.939537925088965	0.925082490101326	0.897586364048499	0.892725701226434	0.866815668957687	0.855892632456476	0.846375275160648	0.829923431014818	0.803367156007604	0.790448457436645	0.780797027661404	0.764250014398252	0.742581652569518	0.720993270118477	0.71679364913585	0.702616292096364	0.700051740962831	0.675024362839855	0.659053460630127	0.648910207438736	0.637724437729553	0.614933032111219	0.604311287075707	0.59444939768966	0.582800776610172	0.555015543096809	0.55126521387459	0.540807549508446	0.536563762771071	0.559217309505077	0.560042719444672	0.569718593460284	0.658203891626446	0.773237618047101	1.02287155913143	1.10811761950672	1.26938740948747	1.31994236137085	1.36852308129479	1.29711467488419	1.31928982496217	1.27321348115376	1.25546785290665	1.20311610148889	1.21899094807821	1.25246557431718	1.2559754126528	1.2960365376192	1.2502122155741	1.31031068193571	1.27620234951987	1.4708552180751	1.60165547663974	1.88865960228518	2.12532317169509	2.30672797963048	2.31086655484645	2.62795940280629	2.67984771824257	2.63671946870489	2.54678341945005	2.40060632907607	2.19035826511698	1.9560036411261	1.75528277195468	1.63147688211745	1.51542850876817	1.38174503736534	1.30766881480968	1.27374482311673	1.22530531207651	1.18549971016529	1.14392154731954	1.11378651762852	1.09404502311089	1.05184945948	1.01514575792304	0.999633050837973	0.990516089131232	0.986423638868612	0.97349332835819	0.9774962748169	0.994564306993329	0.988599145797702	0.977012190761255	0.965272565677069	0.960024594394019	0.946194405795443	0.93185959425224	0.90947172209036	0.905658887127792	0.905334182602111	0.920449384165192	0.919454415194223	0.918929445898643	0.908460492037747	0.942113302442051	0.943687502014143	0.92066149135686	0.951257773791795	0.97945257912919	0.97947600134667	0.963203393833532	0.975077972319954	0.975401583063718	0.987363274036284	0.984620400148612	0.966517227435775	0.936859742672112	0.946499054531565	0.92326426703549	0.919415955657978	0.917851169445262	0.902310099673584	0.915316930332102	0.910435912594995	0.904710275550426
0.932876937936048	0.976892779192599	0.99201863747463	1.01035951435769	1.0273056105528	1.00833380093427	1.01839321069209	1.01341274209549	0.994239056406165	0.992718258133745	0.992167947032443	0.970612366646918	0.963441466167774	0.980559882573511	1.00650358465575	0.996891621575984	1.01172853109925	1.00537072592439	1.01361304300212	0.998759593063586	0.99056373662127	0.981280441089365	0.971080204272752	0.985313985409256	0.980730434744149	0.961345132224254	0.971676759063984	0.980457499875413	1.00775613637135	1.00033730061627	0.983663160188829	1.00053839566298	1.02097593063707	1.04444656366008	1.00431970126965	1.08165836192374	1.0622773842418	0.981274900889029	0.997757832405737	0.97775061791806	0.974549242535057	0.956590775771153	0.975748667217996	0.986896494769987	0.996110303898533	0.967606443518856	0.976798561207106	0.971617749890151	0.944351799110212	0.917810454606013	0.904507573012871	0.891169647771728	0.89836600207306	0.892645680073146	0.894950002186337	0.879123644330151	0.880294884717229	0.863454191273919	0.865400390545115	0.840703757865245	0.832718177151873	0.818574199940311	0.788925756033862	0.771871849044819	0.764750251606905	0.749495474214266	0.725477522407874	0.707568634853035	0.696716574640753	0.674917371281154	0.630559064217695	0.617456968918109	0.600636812721432	0.567980285260931	0.549923552328465	0.535002647773844	0.499923569644741	0.483838695562923	0.459453648115848	0.447196967884532	0.463371915345036	0.519481268493248	0.623920830416904	0.727977875896329	0.855400489222505	0.936847984383074	0.86368392682758	1.07382818972019	1.07108951410834	1.0853026788201	1.04844300852341	1.10883253221035	1.13457696524818	1.12850070068766	1.20967130536075	1.27359414773022	1.33572930687145	1.45524675234336	1.40667575052244	1.39582085060855	1.56937728670172	2.03239506948803	2.32064147963118	2.5167249210718	2.71284488740256	3.34137698924931	3.05390434640327	3.37694886411174	2.79592977800555	2.61241212882131	2.22051987725967	1.99328419182376	1.83843355981318	1.67798810328569	1.59925588532527	1.52175684447721	1.375023491571	1.31354723686213	1.28657587792161	1.25132260611851	1.23049388927813	1.17299524842537	1.1495016900392	1.15299190956871	1.11846101907509	1.07486059312645	1.02746251713621	1.02638292377962	1.00803756956426	0.986686524808801	0.984169486136389	1.00612516364556	0.999313295273377	0.982274451157611	0.964762608435473	0.952622767356158	0.935810646909947	0.932767139045018	0.930390378371402	0.913975321982385	0.918303071060104	0.945716028197622	0.950094125163007	0.954655910702346	0.963113217614587	0.980345964033461	0.964625266334839	0.975134351603735	0.97078138524473	0.979090994283051	0.967503996495446	0.952241992455425	0.946940901931135	0.947457043634381	0.941847357907942	0.910551301490937	0.909249580312547	0.907787943574405	0.911563915710055	0.913055179518285	0.93315698228072	0.939393211338015	0.94685118145866	0.964727959896188	0.964643658035147	0.938895110534108	0.931050001622785
0.969790511270082	0.972463482025477	1.00643464446046	1.01220686121731	1.03175742601737	1.04795889750774	1.03297639241948	1.04870207968584	1.06188909369824	1.04677825868634	1.04750763542175	1.04442545770732	1.04805642040767	1.04729202163131	1.04278117240051	1.05370127316121	1.04311366528358	1.05140122750642	1.076233413042	1.06507192775488	1.05531037042105	1.03202563175517	1.02920927578053	1.0258090768742	1.01617916848525	0.99503648545922	1.01779477745507	1.02076106493062	1.02457559636008	1.03593327448122	1.02808779557899	1.03824992037001	1.05910354382149	1.03968649129794	1.03200561034288	1.02300048245197	0.980773588286773	0.97837066180222	0.942041425016341	0.929850917302886	0.921558894905101	0.918530483732744	0.959786333937851	0.944541235411905	0.931778375085044	0.910272725480875	0.888044983066859	0.875053361821725	0.910094373640769	0.896826696501316	0.876610497082503	0.874629433766355	0.898781535297981	0.895772922020208	0.904246097462115	0.914791564911705	0.891299131144037	0.885152218731877	0.895364334941402	0.877325561146368	0.86562618000994	0.849712208308303	0.823385973540652	0.820875625726205	0.793606820585627	0.765459659067498	0.747281640638453	0.717049321171115	0.689542703136753	0.657260692512492	0.635005172058969	0.611339745586761	0.603357077990919	0.579231674826679	0.557451915058677	0.531542899368729	0.515588160674864	0.503508516516289	0.49220280981483	0.487544800792534	0.479405217457606	0.465222947971057	0.456135197399494	0.455247407532984	0.463123412812212	0.462004611109543	0.486557123973714	0.466686440457474	0.45886545974056	0.49165954385558	0.305516990146409	0.360162305986718	0.414321685279575	0.483572355540814	1.03229866356862	1.03893616464973	1.07527095155358	1.06268208396135	1.14885202378345	1.20186770166876	1.18265319688454	1.28963341124933	1.45589979949503	1.64670392227381	1.79288210132997	2.04430326783654	1.93532440876566	1.82867746394441	1.88259840808071	1.92840114350179	1.88500282757449	1.73592647405069	1.68208296911462	1.61587529375809	1.57153470029737	1.52601292310339	1.40069390147533	1.37859629426379	1.33194665437893	1.29474102624958	1.22837220041803	1.18975782143035	1.14335144099697	1.11282199377889	1.0726937591477	1.03985185284742	1.02338761254625	0.998293694768328	0.997494846733986	0.990779441883334	0.978960022553149	0.980513300609122	0.948552053069681	0.956968834424506	0.955232980694056	0.978478194185183	0.960340933772788	0.949288617930375	0.955715164702357	0.935436104092993	0.961778347743884	0.974604180325248	0.990385933029011	0.946144256485924	0.956088155900067	0.932407257293146	0.911554228709855	0.901360043091404	0.89687037854337	0.908964757724452	0.891234490450177	0.888838681285884	0.88986080151129	0.911011992482508	0.894765210101329	0.923404791430305	0.936930153459835	0.948302229895131	0.922746817174957	0.930438215120946	0.935561629146695	0.954218543774777	0.946162803796843	0.938795079297577	0.927709054039324	0.90197762284954	0.87895276221457
0.998291541603496	1.04088666161185	1.05802336819818	1.06286344552773	1.0966005450126	1.11946232234781	1.09953708863634	1.14240663823473	1.11389025427681	1.09296290063944	1.09302837789743	1.09624475298019	1.08411166935884	1.09169162825664	1.08475941556533	1.08843186283609	1.08422606002869	1.10170243532513	1.05627618284193	1.08049155031219	1.05595085227145	1.06819538598785	1.05211708398357	1.0510168359714	1.0311924564157	1.0243352322592	1.02715459832255	1.04295814879064	1.03570624940793	1.03921692765387	1.06735655965401	1.04197712297469	1.03809732689313	1.02969133157725	1.0267042276152	1.00043295522599	0.976022661054429	0.947982311538738	0.928925681851258	0.925669422141083	0.914838545770872	0.905074430672812	0.895383187129404	0.904167533355965	0.901792299085547	0.897195616756667	0.906596813999716	0.926960332424985	0.969289103418978	0.954582778506256	0.885706952395435	0.908138681890549	0.919391936515587	0.894478813168347	0.918183373200375	0.900144196051554	0.904384807970442	0.909448908324559	0.895046599845268	0.898245853433123	0.882205728711873	0.850410974699509	0.843276211134762	0.801044802815187	0.781686151007794	0.754822577014753	0.714337153821859	0.681032590548375	0.676797976576404	0.660523665835624	0.647171553936571	0.630162405607514	0.622832893867614	0.610081473897058	0.594894661815918	0.592026965627559	0.592821805455496	0.561388645503895	0.552546418951455	0.5083935845305	0.479914237238682	0.444576862932062	0.142348380520426	0.204784981716626	0.27158588986654	0.357485643356324	0.516264687662853	0.614378072162201	0.707856251752508	0.749126431289219	0.774631172460266	0.801219699089908	0.697386070267813	0.542466120855121	0.538694491512463	0.561070027366389	1.06543259120269	0.996465699753629	1.13805254070871	1.33692972382714	1.42621456891234	1.51196845454919	1.54184254795505	1.58917694319525	1.64438742118639	1.65319555813901	1.64585328705598	1.63200537722489	1.70706543769569	1.81407032366504	1.76404543451744	1.71746750134912	1.66859476192342	1.66385115349433	1.60754621797028	1.51135238433333	1.38360348465018	1.33182417913854	1.29333455228965	1.22502967978215	1.15037348389405	1.11382607962433	1.07836125169393	1.02828751128359	1.02874319001121	0.990325677613897	0.981002049332097	0.964804745869868	0.954021776489423	0.984073557669333	0.984193640866624	0.992711906554503	0.967916250123468	0.96832948390119	0.981469759220734	0.988342481988193	0.959928082910528	0.932629163406612	0.932324110635439	0.909133717189533	0.911669176588625	0.91514001592485	0.889883237393736	0.859479600818578	0.876608312744008	0.877690844776344	0.891083482624488	0.893294035158411	0.892429975587146	0.914675911376957	0.921260163340286	0.90891423649552	0.915413983863016	0.92401610625573	0.939572789005252	0.915412341535652	0.918229522385236	0.901672862978032	0.892334298075645	0.877172059800918	0.890684316539765	0.883380459429741	0.884895670919936	0.879231539099176	0.864485397228633	0.878622163282644	0.885861219265914
1.03289486218629	1.04632943403797	1.06526328991008	1.09873670657409	1.11750716913154	1.15932395307712	1.14970688079251	1.12861386448794	1.14468143055679	1.10097826841083	1.09587753122517	1.0816365840714	1.07415874406673	1.05105803930184	1.03773683013278	1.06904761652066	1.07049194399905	1.07720464588332	1.0648109007083	1.06470327700212	1.07320209688709	1.06768098079357	1.06590832761034	1.0645252920883	1.07511714354282	1.06501516194216	1.08056410705259	1.07832776170041	1.06621777563893	1.09827196371652	1.07669667517512	1.08996999957814	1.08362513842388	1.07102217720071	1.06344694858316	1.04838005293357	1.01538191150912	1.00100675588579	0.982902691031991	0.961590970417458	0.947405494222842	0.969859480227939	0.952221205340848	0.943598258745286	0.939677883923443	0.949911713430619	0.935611079413867	0.926536564518833	0.935465272151133	0.917500463035681	0.888453226744729	0.873361112385589	0.867021472102331	0.844626139971125	0.858998217782932	0.877106834454423	0.868832151559882	0.859341969663422	0.858471587256194	0.841105894381096	0.842831805801882	0.834093902238505	0.808759347313155	0.778464654171862	0.769642756515041	0.762140963570022	0.754810130548514	0.722897699081466	0.733334686637753	0.706405170201727	0.698323146537483	0.691142741396403	0.674153472465392	0.653867026526781	0.659544420236073	0.620113366881442	0.603882041960444	0.573649691778183	0.549286269135694	0.510503059653875	0.488913539564227	0.222921438041489	0.250820268627749	0.326375720561788	0.460366793202525	0.554880017624498	0.647543143367803	0.637299522637734	0.580160741553745	0.458921950419419	0.360973370078627	0.298929627685961	0.198569279063867	1.00785798583241	0.763810698328155	0.861554038253158	0.997183591281249	1.07297324306774	1.14660024129588	1.25418805578813	1.30525578349155	1.33014180589957	1.32127005122453	1.3630293151861	1.37446090583561	1.40980237252554	1.45434132287994	1.46179309514371	1.65802839739203	1.62103006862319	1.63411012254653	1.56895763360043	1.52358469276028	1.49203953834365	1.36588167984393	1.3439758782921	1.2778117482813	1.21946306444787	1.17566311588943	1.14747499156991	1.10635883375972	1.08982628911724	1.04801293494784	1.02101038872941	1.01278489422718	0.990265187427816	0.98660213042685	0.96393729967057	0.977187788643578	0.971666767473378	0.970669021181843	0.942072341354083	0.935802385260286	0.951845272164235	0.938145223649626	0.929791414952805	0.926170478678245	0.910653041073329	0.90947680439009	0.897352049439278	0.856001922417239	0.849968563154423	0.856019700349139	0.867892904451749	0.87002821461195	0.873921421392358	0.881846635328172	0.896440101331014	0.901273717834766	0.900810101778814	0.916786013123803	0.915574922538234	0.909980701499641	0.884761604304114	0.885707460977332	0.87603131159745	0.8626068506917	0.849683813792	0.862736833788312	0.861027018246156	0.882874074751737	0.891324595738183	0.911679830235907	0.926261015054592	0.934561411023388	0.942145914546359	0.938521829800774
0.995309487929876	1.00239951998052	1.03086928359247	1.06449039713051	1.10829084173513	1.10949405614606	1.0940241045183	1.08147245514173	1.09670101812185	1.08726962565511	1.05322110819456	1.05503152523309	1.06230629486801	1.04277815790542	1.04406894375283	1.07656166126594	1.07308854641219	1.07011325653851	1.084474887367	1.08556197274156	1.08812214232977	1.08625017491557	1.07737797032664	1.07342964464451	1.08386873440036	1.08546128125168	1.08581301956932	1.09953277948276	1.11482426965761	1.12106001014162	1.12916600059121	1.11811947371538	1.12517969843037	1.11351787707467	1.11289670391271	1.11067835232435	1.06300332696763	1.04474149075249	1.02236818280105	1.00476172967294	0.986144610110595	0.978446639691081	0.952567803850544	0.95051537524877	0.921770070387296	0.936737971545873	0.896636957639587	0.901547982435788	0.909137567245292	0.89846483229972	0.869885435649929	0.862160708021355	0.848420087347425	0.828061323804614	0.829031169174201	0.823664913534353	0.822593903925223	0.8079556984402	0.811728707056516	0.818472912898191	0.858411396181068	0.837826142179051	0.815664614796662	0.8067623643039	0.785389475827103	0.782190287892228	0.772117511344651	0.743744863206417	0.730285757167833	0.693083176063482	0.682824288829504	0.66590337179059	0.662165068266841	0.649165186821166	0.620548272023954	0.5906272737254	0.578263574142537	0.564420294898056	0.506201151982358	0.475188842653772	0.540093337819765	0.389863565976331	0.34040820973041	0.12449632683155	0.167201584538424	0.212689063050004	0.269834590170324	0.952065131865254	0.550696851618518	0.620325621498571	0.689943651246036	0.743846546787336	0.752718261318284	0.813022476058917	0.906800100190966	0.948287164012945	1.02771403655703	1.06281414980444	1.13198400883094	1.21642389383454	1.19360976750379	1.19347709413035	1.22421201534833	1.23734921689813	1.2254465513235	1.27136883200059	1.29190698947657	1.29754671610743	1.33997947602775	1.31882965654717	1.28218242069564	1.28683976552631	1.25819327236848	1.25315804657762	1.25187748598097	1.24663135201354	1.20690537137981	1.23085017763793	1.17903538237252	1.15666380113316	1.1321177730758	1.10932892442027	1.03338300915987	1.00492372724868	1.06540906855321	1.0303668698745	1.00593809585584	0.990641445441886	0.910751604496268	0.893882527779591	0.897483446278622	0.864013409817287	0.873995127619998	0.87231117637304	0.851043804058499	0.866176718654387	0.854458290193288	0.842973208437571	0.881449783463427	0.872349809014988	0.880996571944129	0.885341000469643	0.877440184876774	0.879354883631471	0.863929516164322	0.880707294106186	0.868937459842892	0.87570045412352	0.863012086890315	0.861380883757503	0.875432714448851	0.875814300542257	0.868052457783553	0.871719561482378	0.887916850632941	0.875798352022144	0.889716613386071	0.90427695092412	0.919977087096959	0.956259438969579	0.94917599345516	0.951248690412083	0.975386706889187	0.975754791424988	0.987329577174125	0.953928357944046	0.963193945243227
0.960499983483166	1.0044017108261	1.02274336944344	1.04747160068418	1.06900338564348	1.10289366487759	1.12997185733207	1.10945572796447	1.10797412307571	1.09108389455474	1.06537333099054	1.0442937470225	1.02299175706014	1.04904978836354	1.0547741587652	1.06019419857625	1.07224419890973	1.07250279435283	1.08464681273343	1.08998652000745	1.06554491167053	1.05919258658001	1.06483869900392	1.05779317732343	1.05477664801548	1.08318214212216	1.06422961683205	1.08529240183419	1.08564731816755	1.10392642672376	1.10490284128151	1.11226247776901	1.1209809186541	1.1135218760624	1.08942391632802	1.1117526241746	1.09807259285366	1.0921063114476	1.05225142185423	1.04756845602638	1.02893851193451	1.01913030793871	0.999157916484151	0.979557436823253	0.983019521419756	0.980007995401183	0.986940942001795	0.962012655743749	0.981765680528691	0.966744269228619	0.947627829735415	0.929360816375037	0.913002720150694	0.879489165563389	0.862179381791087	0.871378300214888	0.861123788172867	0.840902205601426	0.848052527246718	0.853760792882414	0.832196926923991	0.817830960617025	0.813028641990872	0.805048033969963	0.784940359743614	0.764317628617649	0.73741671194969	0.707540016743987	0.688118289353352	0.666422696853358	0.653540088137755	0.630527961783785	0.605118982450234	0.604617208246939	0.589618574885831	0.596657176430837	0.588032643580694	0.594496947547667	0.586588556241068	0.577522284296713	0.572914121144438	0.576482630094675	0.578436887423028	0.571315991316088	0.587030589437362	0.616229694057929	0.662229357682784	0.692311835036954	0.739370868576172	0.790235262393592	0.804760011908804	0.808515336288168	0.83908839178046	0.874023083165634	0.905974721745355	0.918672240674014	0.943245078005851	0.960202622781381	0.979330560553042	1.03485658331685	1.02668706855828	1.05222379472561	1.03807222703449	1.05649772696747	1.04818124240214	1.10763545498895	1.11296249212246	1.14355137730647	1.15832669052691	1.17018369215504	1.19579657857222	1.21251425771669	1.22190990406092	1.2089547868935	1.20679612338252	1.21009811928208	1.2072279768125	1.16086271711454	1.13604905106939	1.10621965606008	1.04542238726113	1.01118987197261	0.962303629412934	0.943246500816153	0.909242608975871	0.903662916432417	0.881252336894044	0.885649606010334	0.878228453059348	0.885509719450452	0.869420252698186	0.901581669317894	0.86907310920252	0.876674475310658	0.875593688219042	0.861487837859825	0.864725294086414	0.863522317605365	0.897921029188113	0.868839964937971	0.867125637865897	0.873254611692623	0.861397347318424	0.838118369357302	0.825084251678723	0.852417938683733	0.848499019402729	0.839250116377343	0.851431726821894	0.86138295498002	0.865391126702567	0.905952732661726	0.917484815457053	0.929967134703916	0.935654789955922	0.945669363852254	0.934347703622225	0.932230100054632	0.948760297963964	0.951232112736775	0.952205022205048	0.951855516288708	0.961971236607361	0.974963867111187	0.944924588291465	0.955594350545578	0.96628295147221
0.981995253941052	1.01737614197047	1.04441312788149	1.06972044085807	1.09079423960402	1.13350768474861	1.11923665128925	1.123970271525	1.10564841050957	1.0747664564173	1.04683217921072	1.02721980679664	1.04977137678969	1.02112830065009	1.03652211991561	1.04110094993531	1.04776317099684	1.04097143220766	1.04405631638685	1.01067374070311	1.01347873213633	0.996625283854814	1.00352007986944	0.99219749665048	1.00955130002127	1.02046571410935	1.0302588801927	1.02914730733433	1.05206299582268	1.0759492077038	1.07742923226383	1.0860471810601	1.08280779096588	1.10781946525658	1.10583730863012	1.12990127395072	1.11626350346722	1.11080241998858	1.089359291058	1.08572216276131	1.04767358256174	1.04495537222838	1.04461671352446	1.02973836903193	1.04716738453278	1.03224960713498	1.01768817712318	1.04118824726033	1.01227590434516	0.988981422838386	0.983132905200051	0.972910850954187	0.94337227798216	0.902442825425373	0.890720253153069	0.875238124219055	0.862365457857873	0.861750812196544	0.835035892033397	0.816675958365444	0.805673124689921	0.792112186830018	0.772867243091416	0.751308781971461	0.728204145981658	0.71074830408903	0.676681908527806	0.685115460787839	0.667449364952941	0.643527307550249	0.632606769979294	0.670024517892042	0.659569947992392	0.649644279878465	0.650355674622257	0.638873124045882	0.636264340070281	0.623362479294804	0.653295995424083	0.684792394598686	0.685894843353723	0.685047610328684	0.714497249309852	0.709247642858414	0.721482105107287	0.731027799517153	0.759311470351208	0.757642494329118	0.732153566269856	0.749477557911943	0.754690529045675	0.738366581360563	0.76850129620223	0.817720473504619	0.835290777051052	0.847819673969398	0.926577321150841	0.952768879110985	0.980932502534432	1.05337187010224	1.0629741732301	1.06821703759437	1.09726399283558	1.07421360107994	1.06939542822146	1.08736959145037	1.10948113229509	1.10998594903212	1.1148980670185	1.37426932268908	1.38667932942045	1.17114755433768	1.11811753943126	1.11878187372529	1.10650946726891	1.11869408102612	1.0957986029847	1.10649842371734	1.09613204421409	1.06923597106419	1.04844341583952	1.00384465734658	1.00142328043603	0.961962579597916	0.931370788717363	0.938822831195181	0.928958378981418	0.941731863813155	0.933249184723064	0.924261878685198	0.91112908330289	0.920941479426694	0.916713721511947	0.903928027954953	0.88253899833828	0.887446419887971	0.88891128416612	0.873493058906925	0.86618818785838	0.854672508612893	0.883855981073379	0.877962531928218	0.869057808089461	0.907913770902458	0.89518653872054	0.89210346685227	0.904134582666838	0.919854382003426	0.918671780561366	0.929893842652605	0.935123639279415	0.930815626059257	0.900813746852221	0.90371090604093	0.932751528012575	0.933163209362031	0.936872841954339	0.923619007871188	0.930487584940359	0.921959584021426	0.919592674163988	0.936084873813821	0.950273498824934	0.964021449760349	0.959606632949938	0.961187846518434	0.978985994842607
1.00338545651529	1.03183477201531	1.05303022000833	1.10047932602063	1.10494473483122	1.1518457405181	1.1359216289253	1.12141883794985	1.11288892589811	1.06272191394762	1.05019052496813	1.03340585922948	1.02698169776664	1.01744051838836	0.997416289408997	1.00191058836385	1.00718648491688	1.01133923692709	0.99994464863443	0.967029952659602	0.988883362852433	0.976770121948891	0.979487848685281	0.986547897091298	0.992976198209242	0.981468632482223	1.01655472148362	1.02764127405185	1.01614709512915	1.00263696470935	1.0419934737012	1.04586301572693	1.06517355262914	1.06066190324407	1.08762934126697	1.09166784893546	1.05999446625894	1.03703794422699	1.05837438139132	1.03114432368141	1.01112957269882	1.01296271558326	1.00688674601272	1.00520113823784	1.01015320567304	0.999391857553031	1.01049256552611	1.02107669532083	1.0074213359155	1.00043938330707	0.982237027158112	0.967328171371444	0.970936399507334	0.931699490968376	0.929515889397906	0.89817293681201	0.886292988503779	0.882239444168406	0.879755744394731	0.843693062299572	0.841438975839591	0.816223410002919	0.813871267941971	0.769664138795574	0.771888350417302	0.752913114832224	0.740468559115849	0.717659008875134	0.703124854899409	0.692100586891477	0.676526073931508	0.655757290533929	0.643197605559406	0.670720768164849	0.669145257715819	0.652119912765351	4.86647583529289E-9	0.634139242929603	0.61238295925946	0.619892901732572	0.623944390862947	0.627798214405992	0.624119517716828	0.619032040572703	0.628652784429875	0.638753581112854	0.632845274966099	0.656665130085332	0.666887053820243	0.700292896400261	0.73036708243233	0.75997625801705	0.816397635720896	0.882094667648466	0.904662560527184	0.885181326478352	0.951472503911909	0.991200861986971	1.03315587839113	1.08562871292106	1.10607803322166	1.1076679721542	1.12083006579621	1.12565986846938	1.1225964970999	1.15018810013185	1.0147545621859	1.03246891191245	1.03776236224028	1.03425650885068	1.08871085206644	1.07858971695441	1.08950859403598	1.11121215981639	1.13885703644033	1.13333077761618	1.15033308143757	1.15175822539267	1.15546506498497	1.13803046497228	1.12347216006868	1.1216635080434	1.05904310300171	1.03639374396162	1.01069444473062	0.990994867320617	0.975029048954089	0.956611666087818	0.949558127054486	0.968051434203964	0.938039367335886	0.943342418275607	0.935894402772203	0.924838369511084	0.928267097063497	0.913823906890023	0.919935389242896	0.890157560545929	0.909469057078338	0.911288645071472	0.9234259916763	0.913435032518282	0.917375630913839	0.903630745432336	0.916919810241106	0.909819106327123	0.903706054720389	0.914651771955634	0.919850977769334	0.888788909949896	0.912120946004366	0.883619034155214	0.891085456312802	0.906988790316193	0.897646922067499	0.908963222203336	0.919983921677676	0.934657998129636	0.926944675876525	0.948756083702672	0.938509074956672	0.937785674462885	0.951420443940638	0.954341894789794	0.952933065186291	0.947498815046776	0.945061990772112
1.02773243700058	1.06747125924345	1.08213502768188	1.07661285730675	1.13797087965898	1.15809086289605	1.14799813152621	1.13438758003975	1.11948889438822	1.10278796380307	1.08223885248065	1.07392224728817	1.04731831612689	1.03655282243914	1.01466186582892	1.02747959301893	1.02785860108773	1.00549337943585	0.997776494916014	1.00257140613313	0.983151488742195	0.968402478699168	0.959075027570591	0.961530491217673	0.972186927120241	0.976943485866243	0.958413988720556	0.960685806570978	0.954846973990894	0.960689614748406	0.973411792355703	0.999348046703622	0.972751881040383	1.00988754971777	1.00955899844429	1.00203922837271	1.00793222662907	0.998365670559432	1.00157111830159	0.998546045948119	0.971899453422907	0.971531854859134	0.965063263429107	0.974391816934043	0.992932817085136	0.992748640232944	1.01228507673381	1.00678166438352	1.0119791107804	1.01278771112139	0.991499982894981	0.982137322758031	0.985838910225211	0.971120784258713	0.975397291351038	0.958096145313417	0.936206226949163	0.943098550023179	0.905294838816397	0.895157117505121	0.89386225172287	0.866794750464671	0.836475461670162	0.811880754871673	0.788841448396941	0.776452812192536	0.749618012571014	0.725190593007372	0.686820180476879	0.661429474594494	0.649853237054789	0.629171145311562	0.615068284613905	0.595935611365474	0.603325635105915	0.592512770982926	0.580581045726494	0.59169310000278	0.577332871137532	0.58182851588177	0.59365182761347	0.59546811840844	9.31004459707669E-9	0.559605594867981	0.649313408354654	0.694144901597561	0.714184225099037	0.807819219754044	0.723372131504562	0.7623231689355	0.786573274383081	0.798644626802481	0.813401642563863	0.832156707212033	0.877629667195836	0.898502417003415	0.933828240142538	0.985092845997724	0.981525931785538	1.00996318641352	1.02117306648141	0.990489056922938	0.997341537913219	0.977987585012381	0.932689132633529	0.946882566952775	0.968485609301884	1.00379309835455	0.986872615621363	1.03232385114836	1.05081715712119	1.10794781750418	1.1467340229996	1.15705205732388	1.2065238546055	1.2108334185243	1.21921616556714	1.21297554033227	1.20795979036226	1.20238887013007	1.17630172125385	1.15311648287307	1.12098603165549	1.08234682745033	1.05978705125944	1.01576016620352	0.997873204786796	0.981277497131781	1.00871758493936	1.00279290096112	1.00637776133971	0.984641029402723	0.978456381375956	0.986266465617127	0.963567830212303	0.969091892947955	0.94672372607966	0.941381442038408	0.935199199580773	0.933146114395174	0.943429646144414	0.925306078743554	0.89661287417358	0.920308657201827	0.911154039927863	0.897719322028797	0.90037052034369	0.900055457260288	0.905033133559301	0.902798504419367	0.896287181937187	0.909765580553726	0.924900078503267	0.892238530204863	0.917147730014272	0.928310452828106	0.915223349438757	0.922915882508362	0.915449379158149	0.92113810919226	0.908472903932872	0.896630776307387	0.90010715057444	0.902398066828566	0.899187240881439	0.905817267336886	0.891065735833371
1.02577973663068	1.04701733118329	1.10501279302622	1.16989333741868	1.15937364481666	1.23919512674972	1.18092214558327	1.19653492488513	1.19104332664933	1.15519900432868	1.14763091959732	1.12703196363085	1.07602897287392	1.08988869772765	1.08969943277159	1.05435908818286	1.02442760726009	1.0351192915925	1.00226115117765	1.00935201646635	0.984410356387194	0.974815520884292	0.971856155927674	0.954228263854807	0.976610057982185	0.974087191487269	0.959492486738657	0.969816948543127	0.966930959872487	0.968035085673048	0.971017347544973	0.974812860589176	0.963623870265165	0.981728826259521	1.00913157999643	0.985782930306487	0.981930339604003	0.972263021904948	0.975679510152158	0.95596643118488	0.9604246342275	0.949188822646157	0.94828125717592	0.950817707507472	0.964124710405895	0.982315632590623	0.979072763091762	0.982608209927033	1.0097971985011	1.00394671067719	0.967591625649254	0.968207843324257	0.973146069317862	0.949359960212463	0.946788526740147	0.937974172534671	0.933098023123774	0.898323901619753	0.907603245288155	0.894989414920014	0.882410047434634	0.858152902402244	0.822889616296959	0.808759909047885	0.775627018984094	0.76053546619581	0.738430040767435	0.706887562249086	0.699312297223371	0.686476954470823	0.682130389500688	0.651438550629302	0.646398657371898	0.646451582611609	0.645026630484382	0.650362564965919	0.649634631124397	0.657008233596772	0.65313191122968	0.674916901725083	0.705812719578801	0.703827509550527	0.705376455794245	0.747992078434032	0.784283900360036	0.799156597782573	0.810608676835574	0.814363520396168	0.82763288043751	0.854212723397332	0.822233236596192	0.838257410124269	0.822026227025613	0.836592884784242	0.850404355212403	0.871444242850161	0.881877207588839	0.913759778552435	0.914294911730258	0.933459448060535	0.943434684388895	0.912449856895197	0.93784976930422	0.958927264229407	0.961783184015415	0.956824613377849	0.993886644577192	1.00235551184313	1.02137296922831	1.03012604165738	1.0799392554493	1.09525025170742	1.13414840795414	1.15283825310816	1.15763466740979	1.2305967309891	1.21711880892546	1.25027632245935	1.23545339363888	1.25153556935468	1.22235812590792	1.18284728168994	1.15749522994164	1.11331654995169	1.11571868863047	1.09081917659398	1.07032964252605	1.04367494798699	1.05913824265993	1.04911289786662	1.01173578022771	1.01409852624077	1.01230203217754	0.985208186149003	0.972845102870834	0.971246610671423	0.934821185626277	0.922357283617009	0.930541829219541	0.91316527399478	0.879463412415177	0.903466284394677	0.902766042726656	0.89012669251983	0.887107862397989	0.887275209080015	0.913374756289295	0.893517825545468	0.90469288605003	0.905752163656829	0.907448747298444	0.89307356819183	0.877243200458305	0.87564606882334	0.855185327831074	0.832127643840938	0.842199625011584	0.845263553098834	0.851187635619745	0.849887685464246	0.839491252642344	0.852436471479395	0.871741080135444	0.863742895115807	0.862711571678761	0.882154894527424	0.91130830438993
1.04656808878494	1.06319711197848	1.12185651510636	1.18468074584108	1.18375231926372	1.22894444776676	1.22799359769152	1.20082085662005	1.19029866134689	1.16904768537249	1.14698712039713	1.14429954824857	1.12859473884789	1.12446950347756	1.1051974551278	1.06702100555366	1.04963113722458	1.03383478128405	1.01838574740324	1.01415073372241	0.982490048055415	0.969101063617457	0.975547065197151	0.984180924686962	0.952085465809478	0.972677686998085	0.991264310428703	0.959912862443065	0.967433788693035	0.97909780505493	0.967575557304077	0.978234592898136	0.978083935101817	0.97538493475957	0.978126756148465	0.979953693052769	0.983488970394329	0.991265063751515	0.965654581330812	0.948944589768638	0.940506181760676	0.934662301069046	0.949197632332585	0.941953099788663	0.930982813004432	0.931879803205946	0.931555212657298	0.944256734683016	0.952124730043897	0.930175086904155	0.929282637098277	0.921865137436208	0.938480570642841	0.914744201131031	0.907491493769341	0.890669205652456	0.881387019619804	0.880780517894214	0.877588112142391	0.863413953156708	0.84998608309461	0.846404491674038	0.839322425090138	0.812815444114669	0.797372817909296	0.772958787355985	0.763935967845199	0.763365335020461	0.744122413629649	0.736557845658359	0.722569359994078	0.70735437393495	0.694894768264664	0.68817703647841	0.701956985952654	0.692989598708606	0.698718881740787	0.701403346300365	0.690735722675971	0.693298659475558	0.727271347003045	0.73656641182868	0.760860680338894	0.752322162213689	0.754525418575383	0.738556289892033	0.757869811183172	0.735525332898246	0.759244163931998	0.750900092452132	0.780105602231507	0.79163152231747	0.791334739428154	0.814246919095279	0.858568452332673	0.845150280104125	0.880517384444255	0.913776980826859	0.938558174185605	0.923028177471735	0.980595130253403	0.950592653949033	0.986666253483965	0.962632630142446	0.962787086627229	0.97884016405966	0.982133706834569	1.01050069269563	1.00782873485728	1.0318508568107	1.06862250516854	1.10510030749593	1.10555627419396	1.16529996672976	1.18871127329346	1.21187882574246	1.23374982105581	1.26189027384927	1.25020514921294	1.26106482549699	1.21206760038332	1.20332151847046	1.16079117205181	1.14253007817754	1.09800733768666	1.09210665786492	1.06279645631594	1.0512762392145	1.02204670235796	1.0394664395196	1.00951955160287	0.97695780534719	0.959555431671809	0.957445577138157	0.962278774780686	0.936118363313507	0.921900786314888	0.924863271836534	0.914554614610849	0.895948979796903	0.894252740502316	0.904863687461143	0.886921312867879	0.87833511176309	0.877991028320596	0.869598491801086	0.87586790469377	0.874439009530646	0.870221651237123	0.854626049852775	0.820200639739393	0.827150835963359	0.80870399771877	0.819266976678275	0.80190088300321	0.805229542483925	0.803423842907812	0.828276413271893	0.840431568427801	0.848348270195488	0.868229568895424	0.867763304597551	0.86636632924825	0.888776394342712	0.889155678910695	0.917882826604936	0.930008101212536
0.96835208382546	1.06964427171019	1.10666980205549	1.11611190168093	1.1598544857775	1.17019288515596	1.18031944957816	1.14606279585843	1.13984399654007	1.14969556229698	1.10565123150256	1.08381030193229	1.05958078922354	1.10682565358113	1.06177976117096	1.04810034542174	1.04203398667985	1.00836856685921	1.02846857910849	1.00470667055096	0.967294974910764	0.972094981359003	0.976529816034417	1.00031675698718	0.97105885781098	0.963351288247149	0.95832687517926	0.962049411241013	0.963738316519622	0.960693155658624	0.970992254430274	0.971597880261255	0.983105798092296	0.98785877305166	0.980320344450311	1.00538689391257	0.990338482199098	0.963216300369507	0.944114853998388	0.934970321495563	0.944180709589198	0.944891817860274	0.928492173263009	0.916573006920566	0.920802273471412	0.922282316324415	0.930531314025772	0.942932953505692	0.94274902756577	0.92884685872111	0.925362569288005	0.92490980315319	0.916601986963654	0.90062658255772	0.886373883903304	0.8841932545141	0.881819657330742	0.874577831184796	0.854467900092864	0.844447985021924	0.835368060445714	0.84198931500623	0.832526640356467	0.80857780144783	0.796586948672938	0.747982057571245	0.757205873552073	0.731191326446066	0.736534778282825	0.724142502738067	0.717890485628906	0.710243390753828	0.684762746496192	0.69167382283304	0.694531352650596	0.704749411745958	0.711286068359428	0.69708363874181	0.703308693243817	0.700191833109726	0.688083120829845	0.696847684933666	0.702275122319716	0.729863079109541	0.754785282953937	0.738704820003739	0.760370651224171	0.751578304942093	0.776849741642719	0.783420630863484	0.81787255596385	0.815606981377157	0.842532766353981	0.834785632576062	0.861827257841244	0.885733823543179	0.900475003365102	0.915239074248847	0.91548108925209	0.948874724589826	0.944851451637884	0.956460334637835	0.951171943128023	0.939628311650838	0.927691444613275	0.940741031941622	0.942549994191271	0.968243119526825	0.985211127376767	1.02913481064815	1.05368663525298	1.08440508118324	1.1202847808731	1.16123007872048	1.17744679339472	1.20139209397464	1.20713743205495	1.22475228173964	1.2188891209633	1.22836640586857	1.19157821881312	1.17524364310226	1.14942316943548	1.115394006751	1.096477443463	1.05061918561867	1.03292679268965	1.01212340905459	1.01070621012046	0.98716375183067	0.985294779560503	0.950517728136298	0.954804521553614	0.957445745150305	0.947261894643025	0.907685868240394	0.89785758628893	0.880423987951987	0.871197321422246	0.87403536970521	0.866003489942078	0.85321185588789	0.842986799888663	0.820091230907587	0.813923067683991	0.817987245449267	0.80616739523468	0.812926491604441	0.827805895052618	0.814743261826839	0.832731754283913	0.820081389332782	0.836796180954746	0.830918582915846	0.842509754935575	0.847074394871028	0.855065002900525	0.859702195773317	0.864522830175383	0.86555489457886	0.883511931064721	0.904350598853368	0.903769649013452	0.905751670531618	0.924574470576802	0.936316130844628	0.942212504735965
0.950859626660812	0.956066123019747	1.02020301518163	1.02493196963979	1.05556424139556	1.09328350361325	1.11810506313765	1.11571044072655	1.09253481192035	1.08966184600902	1.07216214313619	1.0646989409159	1.05456007168506	1.02779481908304	1.03974510541215	1.02117126533811	1.01616661431657	1.01624157619581	1.00217338841958	1.00686383576417	0.9921076276361	0.995405570966119	0.98663572673456	0.957038340755869	0.958029214009389	0.965891629422709	0.966591237365734	0.964880874574362	0.968118986355553	0.977259319232639	0.969815338257299	0.958888763187589	0.972158470475418	0.971360233488452	0.984272225198789	0.965385646006014	0.972720340185549	0.957398529618895	0.939365662953322	0.935655638770862	0.927660756015322	0.929666723548056	0.93014073677113	0.928110991601547	0.943720859148802	0.948484809432008	0.955165029229248	0.959064360550055	0.957889984805803	0.958827085109911	0.954005505041121	0.937218713141258	0.933608811711756	0.936006528960461	0.927963630877401	0.922339652457052	0.904922823694683	0.8952142158554	0.849101294875568	0.81510071693325	0.826290565877907	0.797924110757301	0.796232176531948	0.762235382884674	0.75154254987236	0.731400081099745	0.713869670570288	0.718470735558713	0.711996869811908	0.692107189734922	0.689339610691247	0.679272405638933	0.695079590277459	0.698666175518558	0.68897398402007	0.709411002198306	0.721622048475195	0.736611333428604	0.742528905963181	0.753142892141537	0.762680939750782	0.777202313459858	0.788592292482538	0.812746982214745	0.8201694923547	0.820305320504608	0.853916561683248	0.835321607171873	0.82657106418084	0.855311160986353	0.833716878413632	0.826609642757263	0.819267150802727	0.80679563704752	0.835916589005778	0.841316439783522	0.863878842642172	0.876986693120589	0.899308068506087	0.927286106279606	0.937103722230063	0.929985849025426	0.935188840376835	0.932287464678406	0.959780852497722	0.939251777818153	0.959508576325054	0.979028084336911	0.976797265497705	1.02834785721603	1.01457219837173	1.04584052061598	1.07074456476446	1.084335150848	1.10953503214295	1.14445755536287	1.15874253335087	1.16621342922655	1.17971204007981	1.16628591782323	1.16588188620007	1.15295148510848	1.1295057432262	1.09357253809714	1.07943882492349	1.06074138509167	1.03922894099978	1.01704850615483	1.00605061463917	0.981644671858912	0.975827442308826	0.968108749702171	0.956922574744775	0.944656092686991	0.889103918866902	0.896634866323428	0.897069324015081	0.869207147877954	0.870419253300123	0.844239892042451	0.84808245756842	0.82642343361616	0.795947417388744	0.816909125934813	0.81870991714781	0.818256545794911	0.803982617214299	0.820753250065097	0.833638227155333	0.839345293004429	0.830722615604366	0.841887602056872	0.864488217458796	0.855982073369419	0.861435049710241	0.876511310569077	0.880646122742312	0.887589897385628	0.87413988191368	0.913767435014166	0.906792983462529	0.888035004736315	0.91866309825195	0.930235563113064	0.92293885573474	0.95525654794646	0.968153958289733
0.946779182434961	1.00610446858499	1.03846907547221	1.13162907845557	1.14346948561027	1.15393053882683	1.15832737673575	1.16168301760118	1.16054991846111	1.1295223898515	1.10286936800331	1.07239552880065	1.0376823542864	1.05098954281533	1.0392053338969	1.01733427029883	1.0110332758152	0.980750269060947	0.973637686508237	0.961318597376971	0.94982992793417	0.936263283238562	0.915719939819613	0.905082114135948	0.903122797264087	0.876820211718706	0.889905787615829	0.892383513124039	0.898307592984491	0.904562686212413	0.908416784830692	0.913698766254192	0.927669309028129	0.923611559315149	0.93024926660133	0.916828412148021	0.93380299492444	0.931887767197445	0.954359283982702	0.94217505203875	0.939573458921882	0.94591022591709	0.936204213937321	0.954336666490856	0.957534640834023	0.966897017845435	0.977445217387565	0.95473372009979	0.982064970057814	0.980998112159747	0.965614112199346	0.958793503711352	0.959905640103804	0.95833130792865	0.947650155810381	0.94718395458548	0.917135545045364	0.879402983231461	0.840837982408507	0.843198336350206	0.824914485409827	0.798101792643528	0.792078132563956	0.773130251145135	0.775993842952247	0.75323003736397	0.741037910511061	0.73425633020729	0.727212756158655	0.71603387708711	0.717388606442333	0.711068766568279	0.711293535310668	0.713851066138081	0.713884561185111	0.717537952901388	0.728730684868945	0.752970011280815	0.750471634847039	0.751947208508424	0.785451304376636	0.790244527259447	0.810429803408753	0.830771575191261	0.831630228480826	0.848711827733283	0.842976585982785	0.829674417566873	0.831912486850198	0.798744967531302	0.796580297049047	0.799845811660443	0.81650874011139	0.818610597772577	0.83825340676169	0.853105160902348	0.881029255257268	0.88424910436323	0.901964961842247	0.911534194815385	0.941570221398004	0.925741581833127	0.920684616916417	0.942358769839485	0.961331103084077	0.941576546145067	0.92429061089371	0.920654277818896	0.925244908927765	0.953483740930562	0.974828941861085	1.00240451445093	1.02029856066099	1.05528729106299	1.08909117094218	1.10742532471687	1.14917696531877	1.17373536204105	1.15065040636779	1.14748273738303	1.13961300033258	1.15374065982045	1.13560521620445	1.10054073446008	1.06685169815502	1.06482113084975	1.04437500427828	1.03450800840923	0.984759845785602	1.00493964409344	0.965372538775773	0.9601527880223	0.963075477164863	0.915300324948585	0.922715920488274	0.905787756410712	0.903219987055373	0.882352461440364	0.863451433799875	0.859508099523452	0.834925582595403	0.848428827928813	0.856746492902052	0.850289140995997	0.860007530489655	0.858286807656103	0.826935340246865	0.844825451117259	0.82799474716058	0.83009642399869	0.843990215905674	0.83288379775961	0.859537617931003	0.870483825246346	0.857744206069775	0.865532538664504	0.884593669667181	0.877538082278972	0.897705364056824	0.89130506241799	0.89430226527356	0.902741499520326	0.911304390516835	0.924324121575902	0.913165918593674	0.928529248261698	0.962230687934938
1.00364071006139	1.07858973016488	1.11803365597706	1.20979189019366	1.23381071047864	1.24466633602999	1.23571513722537	1.20267600955695	1.18404893480752	1.14541028550522	1.10957440297023	1.09612264198048	1.05618037486296	1.04555596782462	1.00491843607361	1.00168252247289	0.986595277893036	0.952111310216377	0.955902886438378	0.928810533183211	0.919557627285475	0.889763103518308	0.888025076376384	0.990710914611704	0.96772184631872	0.827093386127635	0.83639877116586	0.852613439151959	0.861755620688607	0.87649536220063	0.890411830275702	0.885764190084221	0.912527131009604	0.908371666526961	0.910966317950177	0.9373735406944	0.923533667719361	0.927112121869942	0.923399480151489	0.940613399948705	0.956086907004465	0.944783555709022	0.946113503979277	0.93417003277327	0.953447413017045	0.951309151985151	0.948772725137615	0.981184463051552	0.979128481421048	1.00271999116165	0.981158660215772	0.979975174016806	0.965201753732338	0.944588799692593	0.965500102394582	0.928841792488401	0.911354365681777	0.919864015172126	0.910569677685008	0.877653928238289	0.855426968853055	0.844360337346759	0.8481513165482	0.833193837485397	0.815527326441886	0.799648246009642	0.778187868324893	0.772127319617869	0.773001458072409	0.759260048555795	0.741479715233339	0.742536101340337	0.737191796352798	0.730201857501687	0.709783708336223	0.699193252106643	0.709732638727943	0.734264110927378	0.734783400360768	0.729417554390413	0.741644500049403	0.742203627473238	0.76615816728321	0.766410894580439	0.795299796129833	0.792587608883193	0.815124163043121	0.790100863204486	0.783713011520735	0.803919255867665	0.792290472558938	0.808050092951756	0.813664794844492	0.853986599817928	0.869627231040062	0.875332259630252	0.875305613640208	0.890104467721619	0.889507712987391	0.903873491014526	0.878658420620321	0.888406023199139	0.893434591617062	0.887066518442406	0.902684265242471	0.891855283499939	0.905295489047075	0.893674753820264	0.892682358738882	0.914282231000272	0.949080651583696	0.996738528188004	1.04694603321906	1.06714841796239	1.12153738545101	1.13722594173713	1.1371389791246	1.16238972748577	1.12189294627385	1.12778307365353	1.12343430266969	1.09465091597062	1.081526522588	1.06636042398298	1.06148938983055	1.06302087746956	1.02948599189133	1.02105834581483	1.02375092320788	0.991166704433014	0.983297954814892	0.964064815453804	0.93473119407136	0.927446256876495	0.934467315454858	0.927527145384616	0.895383445467083	0.89806250380725	0.885842633542309	0.878576926662467	0.89480398410973	0.857128697085076	0.861761269008369	0.872355206732038	0.863493572283049	0.872489888170491	0.856816248638851	0.863523975548337	0.852826086025694	0.859918243426714	0.86543965979084	0.847501237088828	0.860709761513182	0.84700837753714	0.855287332975784	0.8617463054818	0.864812410609536	0.87441611416045	0.889123948589907	0.876033872572614	0.893747266759566	0.895627782022322	0.902142986369546	0.904926113303682	0.91796327848243	0.915344282571208	0.943558721042214
1.0474536110333	1.07521292901045	1.12441820785915	1.20127091362152	1.25446357589267	1.28695569118401	1.29749794505133	1.26329433264163	1.24925928883749	1.21100622839924	1.17499647006409	1.1702446192249	1.11948564123262	1.09526963113664	1.09133774665065	1.07702377598822	1.03746483538536	1.04443960749702	1.01473013915357	1.00037452964287	1.00105566388054	0.960376234515315	0.931850813228932	0.916093448147233	0.878986518987455	0.87324364256781	0.873909663336025	0.875877159350509	0.880883573446395	0.89168948063781	0.898582538999832	0.966002887121445	0.967879882106597	0.887721504499464	0.878674050576335	0.898651013796095	0.864306094381831	0.842009588134769	0.839524962267577	0.822622843792422	0.837742000684212	0.849559585951683	0.852403250934381	0.8565318201837	0.877646573962666	0.889045599055074	0.910719390523021	0.938676609630629	0.946166940727223	0.94702662955557	0.927576743172659	0.938919950696668	0.942558714449207	0.964708044947034	0.956074444522707	0.955673828281505	0.943365464921499	0.973157130851411	0.93949023330608	0.928117461351854	0.91374090146423	0.888338022622092	0.864302952235734	0.852873106684268	0.82793071695069	0.837048701361768	0.799438488535892	0.785343692082256	0.777121618353629	0.777577069411936	0.760100444671202	0.75000617293969	0.731993634712136	0.71986706032709	0.717928143390751	0.730584447602699	0.718725281245621	0.733947783836869	0.733051397349541	0.724209965481866	0.73031023974211	0.752382149411648	0.779732861241489	0.773553805136766	0.794961583424195	0.792309930877204	0.806417948984635	0.807763421976148	0.813887002894492	0.80958930032626	0.784369293062175	0.794734989737572	0.79761896489483	0.81210547852255	0.823196719350342	0.830830089203332	0.841394316302011	0.847860155481923	0.846924870665676	0.859171586077281	0.854569060392146	0.869868806501595	0.878011619700182	0.889126573870669	0.884132904059643	0.89663821980496	0.900245679341903	0.909365271530668	0.937090290262379	0.947866072953571	0.964093540332761	1.00741233551403	1.04257994064945	1.08223360313467	1.08416534890392	1.11556815843054	1.12408625901407	1.13062448812138	1.13453974362673	1.14020674096134	1.12392438975832	1.12098812579612	1.10899078728773	1.10791303820955	1.06965379104252	1.06119259100829	1.0385376710875	1.02510855635984	1.00052393182969	0.994410185133991	0.986382213324214	0.993032312017129	0.966721066545302	0.948793705514123	0.964258218401377	0.966541169344831	0.938410827838112	0.946030850627041	0.945261884596742	0.915720235474913	0.903148444516006	0.893807196396693	0.880569757099597	0.861534830275641	0.863948082004298	0.851541968022491	0.870873122839523	0.866436802838238	0.843139827447305	0.836187401320052	0.856948149892436	0.859645019934871	0.851863874989598	0.875604860555416	0.861977029846736	0.873751429507204	0.883730404257166	0.905449831804719	0.894635882975868	0.919623981394123	0.905699101099742	0.899899918157081	0.896574850696138	0.886605315364196	0.902210552303077	0.906055546519029	0.910237476671739
1.03154138133419	1.10622843339354	1.15861649561432	1.20902643238758	1.27203349936192	1.31593095163521	1.35635506813425	1.31725268912916	1.33128755194558	1.28563638007681	1.27299624573979	1.23735450367156	1.19997138283466	1.16451775123429	1.14431646051474	1.13953112997669	1.13125773211467	1.09877330833794	1.085134305402	1.04033570331948	1.00906976212239	0.984608664327629	0.97241408821288	0.931640385181447	0.912371561647096	0.908307662640698	0.887299484021725	0.866341693419316	0.878964534792132	0.894543155111119	0.885551735657073	0.872162556871737	0.86913570814722	0.857374907729052	0.84158478112957	0.836002078787431	0.816092545859079	0.813686280133387	0.804518584343246	0.801412663839942	0.799825929181585	0.934668663659274	0.922566391742357	0.845707438916135	0.840867072859631	0.876179823874926	0.894336645028984	0.930391879452195	0.944961346122095	0.96339729426596	0.954007029804485	0.971722612596847	0.97619323656934	0.997796542545974	0.984583443634791	0.980336716140491	0.97960850060134	0.960241215033793	0.954933812830179	0.942476128283562	0.929279978827055	0.908135113713727	0.88582236119797	0.883634325110642	0.86624018534423	0.843453713918228	0.829900575108003	0.813720069244004	0.803982078716766	0.792606050132974	0.796226202449847	0.774523448416845	0.786178992981203	0.776771025049261	0.773446699298461	0.788401829435602	0.789649884060437	0.788519653556516	0.790829874407196	0.790425674162996	0.815466522109129	0.799878674341144	0.799618969610477	0.804971622238567	0.806040272210334	0.79616496207986	0.784694367221516	0.786214159112935	0.783038331332687	0.784549035532313	0.78806596833282	0.76764405111393	0.782792075712644	0.794008248078152	0.814269633542114	0.81627223101137	0.850986086088433	0.851496112931771	0.844726275348151	0.841705798217662	0.871366737960944	0.88558529087692	0.888187240663423	0.897142160279404	0.88742672077588	0.891384700091338	0.911288280329834	0.913285347604194	0.93321262116953	0.951843962891833	0.96199134142607	0.957392147925915	1.0115858236933	1.04858467668907	1.09114057168186	1.11549291159822	1.16642800187976	1.15061969939765	1.13016604058	1.16298516583677	1.14489546188652	1.10520912147558	1.09512422829277	1.08967246246022	1.08628197577721	1.07192120833532	1.05955980931489	1.04336647678923	1.04495811166934	1.03201882040245	1.02529055291381	1.01368845147591	1.01569421217632	1.03538518213638	0.994901003956458	0.981997479184741	0.970253026264419	0.975233948658531	0.945725999555678	0.918730135537644	0.909426714821873	0.86331420603757	0.871975528386594	0.853501788625819	0.859711242743146	0.859624110286023	0.842625092858743	0.850914875551454	0.860385431507242	0.861272345224913	0.867710245986771	0.875927171728987	0.870040029886349	0.883887947413674	0.874181634904722	0.907202714244387	0.892533257592898	0.893889731507287	0.874414097762843	0.868791984756473	0.858576550092047	0.881433686176459	0.830818138045099	0.834688278421914	0.833785251043229	0.860519720522835	0.852766891968224
1.05944953029139	1.12967981903193	1.19137701694579	1.29746612652744	1.31835638153861	1.33981450985064	1.35895047635783	1.4187837298455	1.37971505902151	1.32911994467054	1.30574283337553	1.27228834107962	1.24661634968359	1.22108016130587	1.19064147869245	1.18276399181484	1.16226540456534	1.1171359319921	1.10557817366931	1.04464631080644	1.01221023811521	0.978592847200263	0.954607334090212	0.953273599942941	0.939554418958188	0.922681188098094	0.937297097877527	0.918476093414963	0.905614098895113	0.905686038859023	0.921786280683431	0.924210998057538	0.915156425217395	0.896913970866172	0.889121808743419	0.867693687176892	0.861635261581209	0.866366774209676	0.859524792886269	0.843749680145521	0.840719537165554	0.84894971858811	0.853099408563138	0.839108329003592	0.855535106999986	0.880832682322052	0.8727125319466	0.888305418283824	0.983773835602537	0.9897262048225	0.92231137914847	0.933372151737833	0.905005400526293	0.923332880565078	0.936803422431657	0.930925771839855	0.909560579321069	0.928103650976015	0.925422880325558	0.895475833088167	0.904494249554089	0.89061158544738	0.88436220933294	0.874794150595556	0.889420501112523	0.892120442487692	0.887728345941503	0.864365331447787	0.873373859269014	0.879539392329459	0.854098025372535	0.847188039987612	0.845380680576628	0.859071096302031	0.840229314574176	0.867873477284304	0.832760333688197	0.859183765654726	0.827829636251583	0.837972579479152	0.828470373994921	0.820424970794499	0.809322675858096	0.812393625037795	0.803538562431279	0.793471218198289	0.802934070968919	0.791465302594762	0.789609392175013	0.780757220659767	0.788615033275759	0.811415170095197	0.842394304783578	0.835646421023978	0.828196291336736	0.857104798843255	0.885049894370718	0.875063147064894	0.866291072649628	0.874560904103626	0.88444978428549	0.897063401381559	0.893589844762921	0.886352809011041	0.890196266265069	0.928823996296963	0.919035986717757	0.907771951067107	0.906863704242304	0.942697172945442	0.969108481745618	0.989047350040413	1.03582914827356	1.06446355887177	1.07811904167296	1.12931176064829	1.10069178002667	1.13330699394868	1.14250529678896	1.12984198798975	1.10924920812833	1.10913540341313	1.1090170753849	1.11709763943101	1.11152459185245	1.10474019796738	1.07278290270293	1.05744257473647	1.047087864172	1.01745743761587	1.01052214649768	1.0047177632691	0.989181059204204	0.980417386600605	0.96128636495026	0.948262915587114	0.92311224913578	0.908334795548433	0.880760643999943	0.867310377515763	0.854517493330387	0.846618623673697	0.835441997629873	0.842485634243259	0.856975706539244	0.855327238517581	0.877664423937241	0.862049161866891	0.865638507603317	0.864387948070674	0.876517491579141	0.866085488922085	0.871379717774134	0.868465692791506	0.868719839092682	0.822221224744815	0.803939579180685	0.81873583238398	0.810719815135106	0.815990620836067	0.801011022991844	0.798689720392503	0.827114808956029	0.835977619913215	0.850868896832172	0.863497927506935	0.86405343983584
1.06797504659713	1.11808994214898	1.17071021090317	1.24349452504396	1.28787851109495	1.35024119669397	1.35557141525758	1.34910171718556	1.33606381823401	1.31787670430736	1.29904104052657	1.29884543180126	1.25719648652035	1.23571831362834	1.20461679287168	1.22910254453189	1.21967926429021	1.17818084651572	1.15788526278071	1.11431886103442	1.09152302557024	1.0646563479449	1.04355876373946	1.02507237682974	1.00818864269623	0.984601832702636	0.998697707237956	0.96716969038024	0.987099166613669	0.979911851396639	0.946072367553447	0.948161766163347	0.932767732730887	0.914300787560563	0.920261827449829	0.900572488945578	0.895931074706597	0.908558290087016	0.903633281218457	0.879249754379558	0.857203480270815	0.845226018887998	0.841000274128227	0.864035142521343	0.863430034159198	0.874394884651365	0.87302473807371	0.888731016014511	0.879033348287261	0.864413914713128	0.873085840278412	0.877768773382942	0.875587977674419	0.875492228410075	0.884166486503143	0.98747624568426	0.95967013263576	0.887258100726187	0.891646291979144	0.91038170252889	0.903494768074968	0.916520772889853	0.898615471756425	0.916765422578917	0.923310664976563	0.937646184681985	0.938090099352749	0.916501029781197	0.935609800037612	0.918483774860157	0.899070030009659	0.898175183536564	0.885442071295095	0.887771998614168	0.876583319394123	0.891907888106227	0.863546753898059	0.898804491404611	0.877905568307391	0.866927907029812	0.873388077983036	0.854822933189355	0.841801306540081	0.825778515162755	0.820596853825658	0.82943522693425	0.817446525035016	0.8293164024418	0.838190266616234	0.828451902935423	0.844964589786718	0.855140342211848	0.865988004784924	0.870293275700798	0.882425373205544	0.867503647569287	0.883283676373241	0.8878260051888	0.877836732797162	0.887726618836229	0.903039205137977	0.896809597197793	0.888421130780768	0.87457441664488	0.911575223528393	0.927504961189452	0.912562239572603	0.923809109519965	0.938400324678103	0.942825178351893	0.968637446764393	0.974858465525858	0.983986830883713	1.02354644428982	1.03323449315835	1.05140231704479	1.09115556585119	1.07346950135961	1.10422014981966	1.12359559033857	1.12442035118701	1.11733523614457	1.13198502757222	1.11613927739132	1.07312926252537	1.04262072045164	1.00894196661923	0.992950816064831	0.9708083835228	0.944920518919852	0.945525743434596	0.930472945251278	0.92222204572989	0.906567243517175	0.989928951792557	0.976932029401501	0.961801275855598	0.966293053878966	0.95954089227076	0.945860916128975	0.943791514222631	0.922844480035501	0.86373814370378	0.842230053254683	0.843265292888055	0.849014717265412	0.830661647199018	0.829793062773688	0.810555716041044	0.795943363224095	0.806557299813053	0.800605524944356	0.790318074225831	0.811329451228452	0.808857845069833	0.815449767097392	0.830122668930535	0.804041466370847	0.819536476717691	0.841148256186022	0.836395580058693	0.831177152313981	0.828250496351608	0.831485369716866	0.847041193411918	0.861104180027795	0.868285011654391
0.974345850367235	1.05508479877074	1.12508267835703	1.17919355395868	1.218805706811	1.28467344021196	1.33913745324285	1.35211238883152	1.3032199694918	1.28236087209804	1.29504365715482	1.2769367469224	1.27469927196757	1.25913113795837	1.23645383686398	1.22419500837361	1.23347270763946	1.21362383899252	1.16063312044337	1.12767979957986	1.10819386790754	1.0906764290689	1.06367859101654	1.03975759216847	1.04037743147797	1.01360526343512	1.02740842516033	1.03101636914352	1.01616376544744	0.991572040907879	0.989392675802779	0.985363138873589	0.983487527127789	0.9768109175564	0.958761251980073	0.943841817211692	0.949067162503023	0.930103866149055	0.914402814430419	0.924788266915358	0.901445020550616	0.897918922715435	0.875408483623776	0.882118941563223	0.903421738444762	0.919398715622946	0.921216592776656	0.921854758815824	0.92210870981934	0.92155882664854	0.929651613662425	0.924507016329139	0.927050515068967	0.951711234550095	0.936516287192685	0.916194209837765	0.91966177009155	0.911034727853753	0.902681127044921	0.897485911774711	0.950985090741749	0.887916571089153	0.911504564972554	0.905701442193804	0.905932286048754	0.8988220717007	0.902167849292086	0.905343682240159	0.895526540957007	0.874570160193423	0.851840550308014	0.847838287953732	0.862365007290347	0.865310957832888	0.859776208361657	0.87931191786867	0.902098814950069	0.896203632965594	0.907578581018206	0.913568942528099	0.904281541362897	0.914317099196788	0.889402198275446	0.911115722672056	0.886290089609178	0.893943217832786	0.883025260197495	0.882339054590071	0.89261268038911	0.879210241949175	0.87503275242104	0.858638899919353	0.878335667814261	0.871547481716648	0.882788498369249	0.892696995690453	0.887474684606887	0.892339899536658	0.90856729060773	0.905817663077618	0.903907948136557	0.9199389313307	0.915248993785028	0.906811113817822	0.910598043025012	0.907028177232174	0.912641022137851	0.92194721162147	0.930880035861689	0.950124597201835	0.970064415784415	0.969621216506541	0.986617479152816	0.987128069395441	0.997312116972488	1.03824843373314	1.05546560891531	1.06184966830633	1.05711843869282	1.05933921838851	1.07233096547472	1.04968132159197	1.03910808978436	0.988202834825156	1.08599066501231	1.07683540362344	1.06109991427179	1.05677087325995	0.934112983026941	0.933859044883954	0.945523460397602	0.944567199300818	0.942164881298167	0.958971011559575	0.944850169774965	0.942143005998905	0.929993462304199	0.916794371309439	0.924986379621351	0.881991656068988	0.870185829330441	0.846074304312186	0.835307415511754	0.82440039910944	0.835725592725824	0.811052725132876	0.800023055163348	0.805889997251894	0.79820227907991	0.798401641536041	0.800744880572944	0.82050426876274	0.849939319910059	0.847662438391254	0.867094444773603	0.854324594293997	0.866846634244747	0.887349402684468	0.852635808891403	0.863795460814449	0.871209763273477	0.844255037998581	0.856451337180628	0.890825717372105	0.876745511128853	0.871545327257232	0.862298432006868
1.00030489897771	1.04865043882573	1.12758452443228	1.15839140657449	1.21660644323907	1.31905588212339	1.32578430400826	1.3111703933764	1.28039703745323	1.26100149937646	1.28403099305445	1.26180857677328	1.23855823167812	1.2027769569831	1.19342604357895	1.18472968469708	1.1994757632321	1.14894070582448	1.13639236924826	1.11292839133921	1.08600665660165	1.0646869577858	1.06329927155476	1.04299510576836	1.0467075730745	1.05422484212521	1.0424868782968	1.04423892923672	1.04604243458241	1.04086185328773	1.01905545004871	1.03494365714736	1.0188501341629	1.02377219642014	1.02428459861225	1.01713082255444	0.983769547824095	0.972846385069974	0.975715621562384	0.980207724049836	0.965283851616654	0.965178782456516	0.9485121326372	0.953831079697617	0.959865534286372	0.963917241993368	0.962447067362593	0.970976678714415	0.958430761740532	0.960232768069511	0.965545717871105	0.982264933974991	0.984359599156744	0.984541392246932	0.9561995742618	0.923228939464872	0.933264722725826	0.911060799467819	0.885812571670632	0.885903582917475	0.864744912726818	0.86342128105257	0.831928821535727	0.848894756042167	0.844835194543995	0.846479295435939	0.849164924303318	0.903047064793522	0.89674946348229	0.851864131303363	0.855162143355913	0.852878645761807	0.862829252273158	0.851878539837758	0.860394719134039	0.903370379036664	0.908822599181503	0.935933371268809	0.932322953658702	0.950460891663598	0.96143633824491	0.947455095337153	0.950890617812492	0.958451023669724	0.945696775133888	0.911934496482152	0.888102142930052	0.882314543807025	0.879961831759773	0.859793148093219	0.848555461864828	0.846992833778776	0.853705933477317	0.846458631939414	0.860762685458191	0.845995502052301	0.852841496673422	0.875659434752552	0.887737301830763	0.888332153784396	0.901142352251189	0.928187407569204	0.925936775586468	0.912014471144328	0.914810180765895	0.929840210361948	0.929231292344507	0.910491213895368	0.924315787598339	0.928894262961542	0.929259972914405	0.934803036815701	0.927742514087582	0.927875995519334	0.935537869207207	0.998223986317667	0.997398471148697	1.0792928130752	1.09511077394218	1.02342507957094	1.01057938741713	1.00679922885698	1.02729095485506	1.02896598327913	0.99703473884881	0.993985830346265	1.00005541894335	0.987521677901381	0.987714073139599	0.995850035794895	1.00395032785393	0.990434220503535	0.980602954463024	0.989922726188247	0.962772053114961	0.953843858483882	0.950524298960505	0.904681534291672	0.902925035959368	0.894375124005308	0.866044441611193	0.875391222709666	0.877307986939493	0.862457140293294	0.858926579394624	0.85060125549489	0.85843163367277	0.858115663412715	0.872235111669869	0.862593880881789	0.870137664818345	0.89160265287221	0.884517787937764	0.857511694164826	0.861565693482597	0.882509885825651	0.883214873572578	0.8761189914646	0.89936663964546	0.893894638050554	0.899211634853753	0.890703202450612	0.897595019265435	0.921827430478503	0.903324907534934	0.90894857997143	0.895542601619378
0.948094818570409	1.01688584759962	1.07090774523427	1.16224739195928	1.23462873748276	1.25680527891152	1.26132115647477	1.23419518623999	1.23196884419357	1.23082394524067	1.20487124115213	1.19133841291872	1.16338480313388	1.13533699133305	1.16784284479912	1.1541643298136	1.1185378136921	1.13680461659892	1.09781686419607	1.09118990480318	1.08725751896165	1.10121499156213	1.06141232066996	1.04893371686019	1.05475087783262	1.04688896342982	1.03349656075856	1.04872933241957	1.04436556138719	1.04126664213797	1.02182186084242	1.01565474296384	1.01387523358127	1.01782246633123	1.01324248887138	1.00380260219046	0.994426218463749	0.981491455599494	0.967527523088262	0.989881203842422	0.995443219540428	1.00450890052042	0.983423662176817	1.00137766819046	1.01246779506277	1.00550225366062	1.01736915423769	1.00865740104182	1.01547112919076	1.01495394789909	1.02412968280884	1.01461716210634	1.01616649052061	0.999603380353217	1.01116544072729	0.996677293820471	0.957988237354042	0.930409207138466	0.910170333901665	0.897089670747974	0.904631594077533	0.910967502560637	0.892908598822821	0.893350957020942	0.907367533065891	0.884120253738453	0.895377628030848	0.886853084157367	0.870475226279742	0.873750474842499	0.862050253202245	0.875266178949427	0.905908996772208	0.863733666597224	0.89893387852411	0.927134707399643	0.934974007895598	0.926951960835156	0.93040227101308	0.904587001347381	0.932711911266409	0.927624014685684	0.912991810584305	0.894131910199714	0.877189626856038	0.863784353637217	0.851269116554643	0.826117914556854	0.822986318737506	0.835394723020089	0.847381991124028	0.828890959751577	0.839257437702729	0.843327557584035	0.850729446717441	0.854136109067913	0.880641628352176	0.895746005172988	0.896602076887233	0.905514564895172	0.901737319392096	0.922431030075909	0.933709847301341	0.922337412384986	0.91299938915437	0.888811782546452	0.895824958326454	0.885558887886852	0.873836244842784	0.857253834164739	0.865930082277202	0.924283780030047	0.95763140384351	0.892185012334452	0.902905695492871	0.908958200200204	0.963518235766492	0.981658597705893	1.01191450813282	1.01290309436314	1.04167762865947	1.03256983108581	1.0606274717054	1.05248580847145	1.0430123222061	1.04013598508856	1.05188636455025	1.01730389331486	1.0252007146084	0.997220093532105	1.03312983705947	1.0103280174857	1.01247489557987	1.02771042388324	0.990260474381216	0.968209564974602	0.981092272779652	0.985794212623008	0.980040291231871	0.967039637731446	0.954234640922092	0.958955688715572	0.925355173094709	0.912929742143712	0.901710100689452	0.899816526522703	0.890845108311281	0.876955891621359	0.89494114101817	0.86569976277226	0.875051992620888	0.86609891473282	0.880753703714588	0.898858874217713	0.900282123842571	0.900832710845419	0.925918495329082	0.90464864008609	0.927700002078989	0.915230006471847	0.917974988673592	0.912902238083485	0.923785283163804	0.925037682961425	0.879747203093672	0.867428942016703	0.882479523393605
0.95743362608454	1.01546579829551	1.07975081316833	1.14060702307294	1.23167126279109	1.21554809995605	1.21412235097414	1.23976638903475	1.23860275472863	1.24819682750827	1.21422021940718	1.2171825361292	1.19801505289096	1.16319435862644	1.16249020799127	1.13460545295807	1.14250654944791	1.0990654875045	1.08791469560867	1.08147676572639	1.06750452305513	1.07578602267496	1.03371425334303	1.02827162567394	1.01655011373499	1.03225438661489	1.00575421687861	0.990564654928981	0.997412595265338	0.97051007612166	0.985445000132075	0.991354399015965	0.976962273473513	0.987308212916824	0.99377935642079	0.979215956086302	0.972231225769757	0.979597125638146	0.96045499550938	0.968263998396849	1.00073144581908	1.01038229567351	1.00063116547623	1.00609005244371	1.03384355335883	1.03168371020026	1.03503178880433	1.044730177471	1.0593928548973	1.07775135507001	1.06543054765743	1.0780471288594	1.05306291384441	1.07322439946699	1.06873267755261	1.06871206814667	1.02597246258572	1.02082946033912	0.990000469849405	1.00000682728787	0.971537020110491	0.961836630063942	0.953952265558389	0.949121667505611	0.9429432453337	0.923223050537373	0.927076428298536	0.91239339773647	0.892695757669323	0.875110929054787	0.863137579694412	0.844984620974825	0.836452813547308	0.840825954162468	0.843455401850594	0.85979062664103	0.835426582852723	0.846714757873146	0.843285236148619	0.857998651684273	0.849555525203664	0.937065810645291	0.924857393003154	0.920866142857632	0.903260248467192	0.900942409492254	0.893126709261504	0.87816263693857	0.868069117925293	0.858098746868932	0.850363159171985	0.860568038832722	0.854441184613145	0.857176282030768	0.859382392359774	0.854973636234704	0.886406071300811	0.874831019553312	0.852182937406116	0.837036118480561	0.833000185286164	0.877183403768358	0.871686786303413	0.874411302233113	0.882188543946037	0.878413909007796	0.880477737056133	0.809475318590922	0.811849166848148	0.822063908653721	0.820603155516971	0.849561369044106	0.869036193224448	0.890664126574298	0.915300132154198	0.944150246099414	0.950238875521839	0.982198500112922	1.02573721544411	1.03198739801203	1.07041808890216	1.08216890363231	1.07566350147568	1.06740113266881	1.06184042048638	1.05308182148064	1.03806528781466	1.04879861501932	1.04250676233209	1.04037183526331	1.06708079427503	1.05947031499295	1.08442869165808	1.0816755062464	1.07072979893278	1.04545023790196	1.03231855733755	1.03528464845857	1.02701875971212	1.02210686464707	1.02297898734269	0.981486337944663	0.997929200604452	0.945760123492268	0.954383807660599	0.9459172508026	0.914464787534983	0.892559631101484	0.889826611922937	0.911357413141074	0.926806428061963	0.931937103286826	0.932262225342279	0.936562347163462	0.935700044800201	0.91575885998744	0.942043383636065	0.912953919692516	0.928821142204897	0.916882982124672	0.921610014975186	0.897724075326899	0.89292624891923	0.861974512641844	0.856439821598485	0.837345552953951	0.833090181631094
0.92000392128568	0.99682288048981	1.12141407685588	1.15725513122427	1.21092704239566	1.25755689787704	1.29322388040753	1.28143664111649	1.27928113400711	1.27399728384834	1.22781056408455	1.21947157523024	1.2277584869786	1.19626492741144	1.1787362370567	1.16072482313637	1.11294402129286	1.1074891171491	1.08017008407688	1.07849110674819	1.04078212434733	1.0208284143657	1.02932001123022	1.01117172280785	1.00279298221049	0.998309568489847	0.997956087913761	0.995925284249948	0.983586596274551	0.97877048519969	0.959796251609883	0.980573696618099	0.972099703996422	0.984051694238439	0.981187063251992	0.977161261606227	1.00725439470757	0.988641760364845	0.963081031163328	0.972415329336577	0.969430119559467	0.98576237341666	0.989975175800409	0.992403726952003	1.00716122822294	1.04281977695538	1.04274074964326	1.03015684459113	1.04682082198008	1.06205798149591	1.0696058552846	1.07199830188524	1.09000699072109	1.08373340263323	1.07842468086233	1.08355365354129	1.05410444783028	1.04962716867293	1.03957667610404	1.00322918137124	0.989382462565218	0.997716285066053	0.967081217849366	0.968238942104552	0.951761885623842	0.957978522252561	0.926869589983035	0.924503679186967	0.913429031617341	0.885292858105821	0.876866663867997	0.877113232618085	0.874219017264282	0.867477075821038	0.870667346682074	0.88065811863596	0.883708391788006	0.898078523827331	0.885509717178049	0.883916783218289	0.870041471000984	0.877857856709095	0.884170793000452	0.87221035568174	0.879893429597695	0.875617816111905	0.880548898725536	0.860040375417344	0.85150540277944	0.830738543890449	0.831322375834213	0.806910203195678	0.819420005921074	0.801320741213697	0.799775539121045	0.787688653639828	0.782355892444663	0.791709013262832	0.799266714094039	0.806452389783444	0.796469099324448	0.815909373882219	0.80933294760578	0.820414291769086	0.802625009882416	0.813045910129187	0.829393676239302	0.827710432976767	0.847529411941587	0.846566970666766	0.8582102647764	0.864227601923217	0.874443290506537	0.895000696654053	0.908763401071892	0.963457329586005	0.977318915455047	0.979328262983023	1.0249725908678	1.07788560095713	1.06587800743869	1.07923241081811	1.09446156929429	1.08483426852574	1.12618647274312	1.1211459936695	1.10823688887014	1.10980984487141	1.13179622832683	1.12052107324094	1.12825259281923	1.1352179133265	1.13033020913957	1.12321938149053	1.12909542352673	1.10211994584172	1.10141327526427	1.0920320476112	1.05423573579275	1.05581985982454	1.06296163197055	1.02820582749971	1.01831617384714	0.983554147365064	0.950151919287005	0.964229008999064	0.97102056174479	0.969130858050973	0.961096631915116	0.966589628903399	0.963357876416641	0.961825449667318	0.970407693854879	0.938114212402351	0.934203257878838	0.92863525051857	0.911201883532533	0.913353578833584	0.891206936694692	0.891095297855489	0.871963064157268	0.875127465492121	0.8601971365615	0.842068599164926	0.82794341777413	0.820726470675795	0.816842590584381
0.977099029744347	1.04753837023058	1.13318989896397	1.21733575219023	1.23393412031082	1.29479669565443	1.30288598811838	1.37112472619121	1.32180225952599	1.28144213415992	1.24371424834708	1.23995194297617	1.23304602357791	1.24744821945515	1.21076762384621	1.15903303682197	1.15724201358678	1.12001463207116	1.10525729750125	1.07468145296766	1.05071439640338	1.0395733786965	1.02552316590074	1.0237078362639	1.00409126153632	1.00959232711748	1.0278044968918	1.00731338268283	0.998329661014192	0.991499290255886	0.990921963458836	0.988302953733356	0.960866846121104	0.963930138677063	0.966540865094465	0.96648495129567	0.9329365957188	0.929021209671388	0.901024489240891	0.930371035645223	0.92463013056894	0.939350341213362	0.913726106986183	0.930091295652544	0.968435689215509	0.96782265112258	0.975245203243233	0.980020417411658	0.991254404636863	1.01309783940748	1.01967635558365	1.02240114751705	1.04360605129989	1.05282918685734	1.08067971684042	1.05575187690612	1.05789371397437	1.05540914139618	1.04156518439413	1.03749563834499	1.03893457602198	1.02456187827546	1.04066157749072	1.04832761612637	1.05782473255695	1.05874898786914	1.02900840161554	1.00959917929533	0.996212884326038	0.972547594869541	0.960370816097141	0.939913920948736	0.928293272291182	0.939949928704039	0.944472520662231	0.963858187919473	0.960574953671096	0.950735809768014	0.939649702075203	0.948362360035975	0.900818455917137	0.921466454251985	0.908798571362809	0.906474725771172	0.89233838490876	0.86417131734782	0.850213786444962	0.826919906608805	0.817348320941617	0.817703450141535	0.796735807409716	0.783183711342068	0.807346521070145	0.821491000345071	0.838422057148395	0.835940627571728	0.824888755384954	0.835737762632592	0.831592813513067	0.833655671995528	0.831701216507824	0.849377525891987	0.837604727676945	0.82708204569199	0.828947842461217	0.830520509800365	0.825842020258959	0.853600082091929	0.838912119442538	0.854249090935561	0.839403209673505	0.852800310140083	0.896692078625434	0.894520621448306	0.93422983586363	0.984066607753062	1.0206677590303	1.05391629597147	1.08279916753197	1.07635132214975	1.11235665711235	1.12522639620869	1.13391159123555	1.14550052648042	1.14382760793964	1.15272931150987	1.10845068832359	1.13235897525992	1.12807601011357	1.10542606699485	1.14929812861935	1.13478673823699	1.14729298190307	1.11310823640037	1.12494168492218	1.11966445235126	1.10352975107088	1.10562057661804	1.08138679846534	1.09189512419028	1.09334371047155	1.06319013245364	1.02661968230229	0.996324889025928	0.986873858981609	0.963116127849241	0.952672639793472	0.956189201684938	0.944346670110702	0.961599778285407	0.93567946035273	0.932279139758738	0.9140413008182	0.908892843013564	0.895757809569505	0.890955202024956	0.900538980689005	0.881861566795409	0.884742949602507	0.869066194717988	0.859246866813277	0.848598670534909	0.829190831903181	0.806880839582265	0.801183171998751	0.791586901675711	0.770745509259136
0.951953467384396	1.02860919734814	1.07333838308936	1.15499275753684	1.19473046478115	1.29557769004201	1.31449118350769	1.30708424941918	1.30057966033382	1.27862985838696	1.28101068895025	1.23377024828706	1.2585554317065	1.2140236201663	1.19008641433604	1.19671797062816	1.18517705982035	1.14740109592515	1.12882476100072	1.07855638696778	1.07603268462831	1.08239230674637	1.06453955758263	1.04910243250682	1.03957349188203	1.03629034655967	1.02117208997685	1.0181258605377	1.00520100284285	1.00090288417814	0.971322504376688	0.959591569357831	0.934555101235311	0.921447251898269	0.920203418399865	0.893225343114913	0.898259108833457	0.883484850766172	0.892305455876345	0.89505065079637	0.885875900714398	0.894343655679479	0.891335654159685	0.914567832139948	0.91460851978008	0.926158184495602	0.931362914552294	0.984138135878891	0.982151393682661	0.983545583958667	0.995375191276694	1.01501668339677	1.02037083793821	1.03023559880163	1.05188325067787	1.05190172399264	1.05304977836771	1.04685755076682	1.0440821246733	1.0404596714629	1.0494906430806	1.07216585536787	1.08712963634192	1.1018350236535	1.09415801033529	1.0845612414363	1.03391486251173	1.02643899497601	1.03799417085961	0.998762157666757	0.98398728416176	0.993234594298371	0.964519962925925	0.947283347226716	0.970304954989501	0.951455343829521	0.983654737064687	0.983598254219615	0.963371278260558	0.946048354444602	0.9492107905551	0.957520367810207	0.942120211058608	0.93957458661949	0.914176013209688	0.903106867091149	0.902045036062984	0.873808500209141	0.847540633624762	0.855144234699011	0.843243336004616	0.861056465196358	0.875079930892912	0.876816918751965	0.867436563794105	0.869069448594303	0.862220817606255	0.868549785783492	0.85261327978694	0.845986904413472	0.848147416070381	0.829495616061609	0.824504351171034	0.830496803941373	0.834672175164302	0.801748876730445	0.835296526222311	0.835898086421809	0.835070184518328	0.85748351000908	0.856826257399364	0.880428994413833	0.914017557591337	0.925301675247652	0.97278889694182	1.00191769996384	1.03091783794816	1.04421991870403	1.06520506102795	1.0989828136423	1.08246867496142	1.0994403732072	1.11938995076168	1.13899930384907	1.14225516289679	1.11059957289263	1.09408523389716	1.10736339709867	1.09430122759266	1.0896612092068	1.10895803507267	1.10656391269141	1.08155632305027	1.09150377620371	1.09318942840298	1.102956918369	1.09011144946025	1.11697647685278	1.0928033513197	1.06500622618601	1.06772669402511	1.05820547760875	1.00870213469826	0.972348855243791	0.966896857296047	0.974017863573595	0.934763664848223	0.940252685297177	0.946146437684775	0.919461972378481	0.927396661542065	0.916529357400236	0.924125866681442	0.922746219224421	0.91479110926711	0.922345836993377	0.88041665487432	0.884094849448826	0.879798334213712	0.873072261724299	0.857595848303886	0.84673617952497	0.816690267642979	0.814745189787469	0.803909897874476	0.792719537908787	0.779945522530358
0.861777799026774	0.952228252479375	1.03067709230393	1.10475385797625	1.16444602958621	1.20480721022753	1.24115018926025	1.25647846082492	1.26684655555537	1.25263036969227	1.23773391970059	1.24932562831226	1.23796718597488	1.21089846414848	1.19866715016705	1.17877880702446	1.19115747336877	1.17848411644186	1.15240108071294	1.11676047105911	1.08858494261139	1.08324311415437	1.09254835000074	1.05357724657496	1.05265515177614	1.0415491778899	1.02320285878845	1.00948014926958	0.984785270473393	1.00161236108097	0.980597941485353	0.966665339343603	0.929227640013009	0.930887972635903	0.922586455554052	0.914867311663335	0.909889062698375	0.904024882010234	0.897035683154212	0.864302151041678	0.874653724119975	0.905905897239196	0.898229948744658	0.887358599909895	0.904919391126218	0.904536425253124	0.938303250241817	0.928905117321676	0.927639056646998	0.967998420993271	0.957076099748873	0.998675789688654	0.962914957062577	0.987158409279287	0.975722997839384	1.00221303924214	1.01759562149218	1.01125367434405	1.0051888756148	1.00396215882117	1.02147258445766	1.02083093853494	1.03053555660317	1.01790012632227	1.02184841525147	1.01606023113559	1.00348889116901	0.995633123052536	0.978527609948856	0.974073726631671	0.976264879040918	0.96195058889699	0.972926632198356	0.986648786095266	0.982012211778481	0.994846873330235	1.01632367701699	1.03986409156964	1.03521639460514	1.02348674950904	1.02941355202909	1.02160284238482	1.02610585613848	1.00699574697623	0.991978037224244	0.977284326110832	0.969990015750523	0.927186590513269	0.893932891071065	0.901244090178591	0.886897901250429	0.87726272785224	0.889335632190959	0.873307667980843	0.861752293525139	0.874895376128008	0.863538283442696	0.87298431352136	0.84154116112268	0.843281689687658	0.846741315628317	0.862489470483331	0.85857266947682	0.885762874528377	0.871908734066442	0.877373620879113	0.861411160291769	0.881945726381016	0.874202977707247	0.870833173615886	0.863453503699322	0.875716208091911	0.891215809081747	0.90423593393523	0.931449787090584	0.942936298629003	0.993740492571303	1.00349855294237	1.03477817134814	1.05923928956241	1.06810143360849	1.10599077495841	1.08883318153864	1.09663213748491	1.08414029744222	1.08619044962081	1.07019492387997	1.06896159709276	1.07071170584929	1.05958798455473	1.09097736000849	1.05781835692886	1.05079698931019	1.0738409900972	1.08791933917619	1.067128428819	1.06654585849453	1.06161424806926	1.05982250098309	1.04770603204621	1.03179890170161	0.987823222708028	0.985859062127615	0.950548213276911	0.958294626202922	0.940812672115021	0.966503277194499	0.933125560000444	0.921308091402694	0.941027819952789	0.942580683907756	0.9421872833628	0.934040550457648	0.91561022035976	0.893323519343796	0.899432080525327	0.884209249697698	0.877056525908487	0.879409623718604	0.883976614391184	0.868965913457473	0.843945685966433	0.834008403405565	0.845470600593304	0.824697792393997	0.814221742255665	0.812488284095751
0.846922969957399	0.913735473462292	0.982774117688881	1.07774217221339	1.11609027516856	1.16461470580974	1.13617266702306	1.18093375274967	1.18035986098183	1.21140624840623	1.22738703842314	1.19497845977755	1.17765910136223	1.18980375664771	1.16768713418494	1.18244226021643	1.16585961051571	1.14842279140957	1.10294547174082	1.10500908737836	1.07973772706155	1.06122829921703	1.04856013078531	0.997379340607397	1.03013656885441	1.0170389890107	0.980601930419669	1.00089468518859	1.0069947768471	1.01383841941253	0.980698368702649	0.963380855770341	0.956186793344049	0.954414182261074	0.942131237818068	0.924961980943845	0.914074430414659	0.923015490231281	0.90211337787934	0.893081740220669	0.906409396101186	0.892660166975115	0.904725937175983	0.885914311108933	0.895664086478408	0.903273577822899	0.909516486718296	0.890787554974514	0.911039041383671	0.930723903662564	0.955950064102662	0.960567742645142	0.958599859488547	0.95617718516246	0.952059015292657	0.958842179164719	0.968637213301284	0.94575154670744	0.940928702039677	0.938170208111187	0.953969486834445	0.95895597016664	0.963502074636595	0.967878019154952	0.964253758609278	0.964449467248536	0.945667006966477	0.976802964554076	0.977626438073292	0.957864436529886	0.976129133333646	0.976075515711233	0.983716328323097	0.987612800874517	1.01591442295989	1.00490320565861	1.03245883782454	1.0684944253015	1.04853471595968	1.07776876296388	1.03382311577148	1.02818642334451	1.03422907155921	1.00637946403006	1.00844701647296	0.98214647088871	0.969380512876537	0.93537387395335	0.910740739390387	0.916530590766677	0.902871868557518	0.892483406687177	0.880379969538239	0.903388851558291	0.910731333763709	0.914480601432183	0.916311465838868	0.919036666302328	0.910154873644669	0.9127661007987	0.89808492043213	0.895057435328122	0.90793724300185	0.899202087003825	0.89042704945672	0.880946815831423	0.890033316904195	0.845386689962065	0.853244656777321	0.845891828005388	0.843111886318419	0.851099284344459	0.875053257393252	0.886920424085718	0.898556695231297	0.92146138053051	0.949102344766513	0.989220247329044	0.991286272768041	1.016475319883	1.02184640886928	1.02659188836328	1.02902492720617	1.02888511380839	1.04398335766147	1.02533358927014	1.04239749055508	1.01595087699163	1.01803825043747	0.999499089446991	1.01008115998197	1.00502275011958	1.00615145848965	1.01368888790271	1.01619370136531	1.04093115182423	1.04931835046663	1.03255231842631	1.04682079553625	1.03017308139715	1.01697842101244	1.03681045578012	0.995011304786988	0.987994845069643	0.977614729339652	0.968482025506158	0.953616812466813	0.942900652874472	0.954939084030629	0.952274916514585	0.932871530498056	0.926849464970512	0.922891781672088	0.931635479347932	0.905013107190021	0.897353142527065	0.926676447646821	0.919375965444915	0.896350700111865	0.891483748875776	0.883647940817074	0.870506672364836	0.868363131427157	0.863439965887945	0.852315989473361	0.853493608542155	0.877208817979452
0.851382808914956	0.927276345078	0.997776239328716	1.05539972310272	1.10953020168865	1.119216448022	1.13842895997224	1.14880217068821	1.13221748648997	1.12725441862119	1.12499802377604	1.1359699481216	1.11291064207384	1.14924022955579	1.15265320836661	1.16788379535243	1.11944965971228	1.07244879136699	1.04847301052596	1.01953456551284	1.01501419583004	0.996997600188499	0.9947774984471	0.989124355231247	0.996922139906481	0.971449149493132	0.977150399121836	0.987175034648035	0.994223572564016	0.980882539181666	0.989393673931155	0.969178707297511	0.975962209379947	0.950729023635457	0.939563284930491	0.934802437762133	0.92812304018309	0.920662183577267	0.897775047775219	0.920847906856158	0.906524055915017	0.905052276034687	0.899906685923798	0.8807532007958	0.895404980537905	0.904401985663827	0.901462093279643	0.896738964776702	0.933014439198398	0.920084102435703	0.961811032076454	0.965972141909155	0.955475213444744	0.956146159094375	0.948890576277168	0.954103390881512	0.945702726821308	0.939986184075159	0.917720429164793	0.923016252716958	0.934256829112159	0.962755362232499	0.978517369932331	0.990641634075042	0.975261994947044	0.994243970951931	0.963593921359717	0.944436593681381	0.949333566703846	0.939674398501195	0.959866447026508	0.952287867308033	0.944308721275307	0.95858894810176	0.97610392877164	0.983312134350639	0.984338471855692	1.00866304542054	1.00692717293735	1.00839298460844	1.00825734289064	0.986416113093466	0.968789636121322	0.971516211273857	0.972173317091908	0.977099823634513	0.969018113693107	0.968491650747226	0.948900191068355	0.941666394458546	0.940333063016681	0.933889615631491	0.955995227861987	0.953691912494158	0.938688659256367	0.948332328973408	0.936191052852263	0.926835798890934	0.906964408771898	0.906993239271604	0.892305964813055	0.869890770995049	0.866203048371858	0.876950511832344	0.845823424948164	0.846209357431761	0.836013884858964	0.814694146028816	0.805226402298885	0.792138156638506	0.789735831939028	0.825766851126487	0.848731708553893	0.87657923578487	0.88735393023231	0.911989903259171	0.933468238222999	0.94368004252486	0.961866849485558	0.961459225954368	0.964565773022648	0.993229268541331	0.978319477798862	0.993062978987501	0.998771259990892	1.01394410358229	1.01050715406701	0.969288113305433	0.979247816131631	0.967366358141203	0.940269441837912	0.95580038972229	0.982802624595918	0.988583448302051	0.988052543770218	1.01139238398016	1.03670874022852	1.05202386694774	1.03414219436524	1.05282327205089	1.04114456021749	1.00995917563873	1.00776134538598	0.99021045110951	0.986370061063069	0.964718958102426	0.999296176201617	0.961077422050987	0.964148074561632	0.974998217608101	0.960192225445884	0.958293449945869	0.9485389460512	0.949975276847468	0.960876583774401	0.941739667301385	0.973913314023605	0.956006811088489	0.933327094218731	0.910297719209836	0.912451850967554	0.907755978434668	0.907259065958722	0.897531674827142	0.900415410737091	0.884306617421108	0.864904200401564
0.903982514596343	0.993339174892802	1.00357002846065	1.06994393413194	1.13591391069413	1.15302738491534	1.16188302669319	1.16126126744054	1.15241881238808	1.14988979677309	1.10621941504005	1.14374796433479	1.12940823270557	1.10658460976708	1.0999378566962	1.07309351756022	1.06192601879806	1.03788148857892	1.03782903328442	1.02961175342513	1.04670209970917	1.01072951773474	1.00623829103737	1.01096169908163	0.992926827520886	1.02702990305011	0.994507445227911	1.00245074317357	1.01064928901143	0.992205357771785	0.977389306904231	0.967728543680291	0.958642187359554	0.945249173786962	0.932036687961124	0.909796821039968	0.89517274043596	0.889000651428533	0.862942414992062	0.870770983258643	0.846157052852646	0.844907565037946	0.854552067788807	0.860508545710718	0.872742159090511	0.859107071165265	0.860462834290419	0.881342971802039	0.905873650961538	0.912008678697885	0.938246295606091	0.937711035274503	0.959202454846779	0.953036409009964	0.925005985429258	0.942230292931936	0.953936504387096	0.966980272765431	0.939367273257471	0.961595501591547	0.968253224062048	0.944466528958992	0.964563171374214	0.980256460789918	0.978194269615142	0.947191328419065	0.950045623187533	0.928114057461666	0.898396135972315	0.891996735262171	0.897389129707205	0.89471371072642	0.890443826436902	0.88811212241583	0.894136693731287	0.911259548819938	0.91468340359161	0.949402998302263	0.955399121006625	0.965646870354579	0.976746159631458	0.956658448390869	0.978574125828939	0.962564452382698	0.957378985939853	0.945884650180568	0.950129601430256	0.939448468883401	0.948657828033999	0.918819036786095	0.92237638954824	0.923742348402973	0.917606797964921	0.932054149489394	0.90719321884585	0.920653223985121	0.922010142621429	0.884057128176229	0.875008729486783	0.853491442330958	0.870725961200685	0.8657997922842	0.855456292330477	0.839223775241325	0.843172978392811	0.840001371797741	0.829576582901991	0.815945320469374	0.812852948263897	0.809624183128525	0.802925192111987	0.823597210324862	0.829482802869019	0.838963201678128	0.826318951221344	0.86595728530358	0.873396529683048	0.882474864587131	0.905045517715272	0.892768925096675	0.918971071659804	0.925874212270419	0.920527669729051	0.955339989452969	0.965860233935169	0.983582265461565	0.965256700877311	0.948756537671607	0.935400168094261	0.912683161122923	0.935727545002202	0.944854295319577	0.964784022242087	0.983748453150457	0.968528771593263	1.01176631259755	1.00111707001615	1.03469984013669	1.02250287406933	1.01528032176987	1.0197101282938	1.02258321252599	1.00929640224817	0.976604964075582	1.0090993395931	0.993449090047058	0.991843370666034	0.96644235868881	0.977833382395031	0.990366272010061	0.990197095470926	0.994369342154256	0.971631262529665	0.991483628953801	0.968881086638993	0.967407439839692	0.976787376279267	0.981572086575526	0.972813693774312	0.93488210466138	0.93330431603001	0.943779186744249	0.910874716473974	0.874283456897308	0.875750193875541	0.84292252653601	0.835916761302716
0.965490084457295	1.03467609864814	1.05696556887503	1.14894786353056	1.12935360366632	1.19178545108129	1.21673500811272	1.2127545803979	1.25150491575131	1.2041943354965	1.23287689569459	1.20971802654543	1.1647911893418	1.15410563526517	1.11746542908409	1.07715766751382	1.07061064791136	1.04576440637506	1.04326413080918	1.02195337575014	1.02591615452025	1.06946331776606	1.0668592421575	1.0371706683486	1.03056426810936	0.968320569761809	0.963606212604028	0.941991582100215	0.928236905024155	0.908687866871279	0.906671114022984	0.905550144616019	0.87240645874735	0.853134605970461	0.841130073070892	0.828659761259685	0.836889355597129	0.839669481123372	0.833255567806506	0.8244330593681	0.817805423824643	0.804475017052636	0.813791436065456	0.8268692967082	0.844865833026905	0.825483118287641	0.841779399062756	0.886001787581148	0.88064467430559	0.89428447978836	0.907567602269521	0.917436901572909	0.939741744563752	0.94566681743631	0.938539660162364	0.961918747711324	0.971038306861082	0.99669030066261	0.976133568517022	0.977356883282579	0.982809948434261	0.971743920999994	0.945138276145875	0.960645891957761	0.962935842392699	0.965444445270877	0.936198995734792	0.918850593311733	0.896582290351009	0.90066595585877	0.877931853766655	0.890762198764056	0.891905585439902	0.874221554874545	0.908696182513373	0.91157626122293	0.922101784341015	0.936682905555699	0.951278244766605	0.935103695201613	0.956652733700339	0.964561795105855	0.958157907892064	0.940453767957095	0.934797753797283	0.937407436792981	0.921587880178531	0.932648522229943	0.914715965138442	0.892856038288414	0.890114622931112	0.874964229663823	0.872506279171833	0.87149069666947	0.900915295452624	0.885790521599596	0.881195087149714	0.891653168881113	0.885371811922766	0.891758280864757	0.883426298466126	0.868601117876248	0.859705797377125	0.856132153594959	0.847390646894488	0.831600657263636	0.820631942725372	0.817559163367089	0.796582900437577	0.780524942962718	0.785254026201483	0.796717573247402	0.796563695052054	0.806245888559541	0.797562078730032	0.819516664365396	0.843559743611478	0.843983638516507	0.84115422631011	0.886953133785088	0.896666722586061	0.923875557025075	0.937078280631814	0.929251118845809	0.943417760203258	0.938406621204286	0.933288268637685	0.92584212966218	0.929465140053466	0.943985705095078	0.958837769740211	0.975521585453413	1.01986610486666	1.00806901616054	1.05579268438556	1.03351378289448	1.05256443785203	1.03197680758775	1.03411767388448	1.0432388213728	1.00555292571635	0.999775600733466	0.987786976894765	0.991361492083093	0.952980693446566	0.961634586274861	0.963451182690645	0.967630948706885	0.988739956694752	1.02359136181196	0.997130579395748	1.00056849494775	1.01962213722942	1.03664907794221	1.01765080800333	1.00449018754623	0.981660472542512	0.953701567430434	0.921860778141755	0.882668860450696	0.87935973656239	0.852672749202661	0.840961485853884	0.820743617974329	0.8092122177887	0.811625768571694	0.791941740880532
0.967678090824095	1.06231695950255	1.0986237554476	1.15544066211826	1.20389264914078	1.19785009652445	1.25239058195203	1.2360819381803	1.24964147084406	1.26065220756068	1.24527509670505	1.26176256906464	1.21791990787834	1.15276333832223	1.12484633893021	1.09425403911587	1.09263724921005	1.06386902380874	1.03372815126421	1.02440998316742	0.982660096143669	0.989923014689951	0.988863523917792	0.968539289030388	0.946661066197559	0.945416768893492	0.939777023290039	0.928535047339757	0.903894510952198	0.898724887967138	0.889402282768327	0.866440183114928	0.866870583290451	0.862701679239722	0.850562823906438	0.920774356497943	0.902825764659159	0.840587694116228	0.837772131673332	0.8144275671012	0.814247996915791	0.846470094711012	0.82295554143735	0.819784566395048	0.822723772878068	0.82220333049817	0.848523586916061	0.844863400000015	0.857631194025309	0.861526269230052	0.883778635014629	0.893313806006154	0.89504397590016	0.89595049092122	0.918120834034968	0.93149895167976	0.925127616142695	0.948980298180591	0.957344086946124	0.968718842150135	0.950744511208077	0.965555041575496	0.988221862271538	0.989544986747997	0.991335109314186	0.971484194544677	0.959721682041157	0.980440388794236	0.966278230708289	0.962730600012326	0.945187056859516	0.932213627248828	0.92967913408085	0.952734964964402	0.950641028721887	0.941994536136982	0.965102935133289	0.955035368526289	0.948892127459218	0.971148619607479	0.956820617433888	0.972706584788262	0.943214230336569	0.924152395480809	0.907302474013506	0.917053442738401	0.894554054749729	0.903673100790909	0.887474754933585	0.907161539062655	0.898152481359657	0.924595924735132	0.918446367439621	0.898165080990542	0.908648181535776	0.920203619256683	0.932214248770284	0.906455519828262	0.907467334159842	0.907233574339674	0.877019195976404	0.857680893623397	0.858764573935085	0.853283695285832	0.832612757755131	0.818717283703514	0.797918949832684	0.798163902810945	0.783861274801416	0.792521219537995	0.798681939029059	0.810589931224363	0.796271495187544	0.810838190357276	0.808289826653651	0.843753453406946	0.844740701279493	0.855586372048794	0.884756246007487	0.892415703290496	0.917387339615293	0.916201086167811	0.940173067488941	0.935975372455123	0.977744234886229	0.965092093841919	0.948338653740759	0.942882643241544	0.983237686946938	0.975011164270971	1.0007747835897	0.991997250425771	1.00948495507047	1.01650727558074	1.03974397129373	1.00843826363824	1.00436323392066	1.01340638353715	1.01977493687084	1.01529024270929	1.03159664985376	0.999852523124455	1.00254189419987	0.988981251259638	0.995727650279594	0.991994690791529	1.01933883211595	1.04292139443907	1.0195805240463	1.00893646606495	1.0500756448239	1.04353806022494	1.08125929631128	1.03187621860503	0.990414208002644	0.986026297944954	0.927986804223474	0.882331093436893	0.912624791043341	0.909633904387089	0.897526525670579	0.890741473294334	0.831957978413362	0.803596158106617	0.802072876956304	0.776071698993458	0.774008258526083
0.969513242438973	1.04140268867636	1.0808667646767	1.13512700090061	1.14352194434326	1.20088151519949	1.21969449366242	1.28776881013467	1.26723449163313	1.28030964652695	1.24289151228114	1.27331681888577	1.18956340809876	1.16010776378131	1.12814510298953	1.12051715548366	1.08801303135462	1.05299217013615	1.06758332727355	1.01883892779052	1.01463731770061	1.03283073012709	1.04611224498962	1.02362172266051	1.01082309414579	0.978421777318025	0.980071929126675	0.975417983865954	0.958164859566585	0.925187179156072	0.921030748627075	0.907899414419392	0.897291253809245	0.895283446986222	0.880610480198567	0.848082538910995	0.830953860005284	0.826228989667044	0.842120790049796	0.823572163624499	0.796048990699157	0.788447716874309	0.843697917107857	0.835998516525802	0.838428886513895	0.834505538956485	0.842283978406599	0.844728988522824	0.869381755382111	0.806801712032105	0.824402288343079	0.828408709948415	0.841818248652743	0.829910669059246	0.856102448407524	0.878138357569892	0.887873763458211	0.899988398483874	0.908304192060706	0.917394219588296	0.970192743490364	0.975023880058345	1.00943194128463	1.00709672107133	1.01714032552434	1.00005965237574	1.01138254007708	1.02746742656071	1.00740896935572	1.00622838430621	1.00782760279547	0.967727222421306	0.978910365282928	0.991296345588991	0.974176748081558	0.95253684200235	0.972155629884434	0.98467355350469	0.985535588882348	0.969628456453434	0.983878901250626	0.979758256049676	0.965340570873122	0.960399527021766	0.93626860980144	0.950303760520284	0.94880392738176	0.94117122605138	0.949720236779432	0.95105765121775	0.95646496336887	0.949418652333664	0.944110771488225	0.966027190039691	0.946233681248336	0.925720478589677	0.932335481024088	0.927321869335296	0.921666819113301	0.924494670416045	0.906234536550483	0.893361151899089	0.880726355923231	0.848028373757057	0.830990547434215	0.815035319651438	0.825841154228065	0.810136452158749	0.807791690257877	0.803873163169891	0.838299759262154	0.843375484120227	0.829687729277379	0.825456803056474	0.848439510342175	0.831185547315835	0.862721900248403	0.871498506143687	0.897810809148057	0.913349214537498	0.917517273492435	0.937692837976554	0.959587597809063	0.986879862695431	0.957008090450955	0.954856203516387	0.952499559776179	0.95079461142207	0.94173985649983	0.931708713220146	0.948436029959396	0.938740336427133	0.929867750668737	0.945962363373499	0.966139397254886	0.958101462084838	0.994846099474313	1.00344343039808	1.03985517941043	1.05565255159998	1.04024260140959	1.05116835789601	1.04800378412062	1.01005551559158	1.01353571982769	1.01196877347727	1.0298039739167	1.01697847461193	1.01999187805603	0.982179830918876	0.996170253256492	0.992562048452521	0.965488409336612	0.986080329425787	0.990959262963048	0.979410873217682	0.924361792003776	0.908743032569617	0.901977313529339	0.89208709034135	0.849949261172556	0.845526792124388	0.857568032143886	0.810967815949852	0.785884316156779	0.786052877803355	0.754575364977411
0.90723904947955	0.984519581893895	1.04909780762209	1.10046497615853	1.13182784092919	1.17657017491578	1.19624695637607	1.23594992149045	1.26730030590484	1.28280347282579	1.29831050336324	1.25661645769325	1.25676414347984	1.22261232571164	1.20889216939908	1.1626533539973	1.14723007270335	1.13098733465529	1.12074416710828	1.10261234225847	1.08638599393868	1.08097109476941	1.04936717038871	1.05332326453727	1.02085774098524	1.01503137593534	1.00453422076864	0.985924530484787	0.975318501896543	0.941788661666792	0.945482232204394	0.921515151528798	0.900355403028176	0.870296435163583	0.863339685884787	0.841129448009584	0.831235493762322	0.830310168851212	0.794999984149021	0.789508687153706	0.757307319610416	0.761436508049542	0.741008431433714	0.74793014733181	0.742115782086599	0.748416258725575	0.764514871725852	0.761626623152453	0.786502289156982	0.810785648883742	0.825021030188472	0.820397927196871	0.909625989830237	0.907133111235279	0.896692767186162	0.85001114514081	0.85956598211916	0.87548529655527	0.864742108291316	0.912279923602596	0.947269874644668	0.983539722444907	0.968274823556387	0.987557345961344	0.970393010167434	0.971156801464389	0.977078846721793	0.998121905974876	0.967547256970289	0.968023622779801	0.958121237675971	0.971903662093004	0.95971261015984	0.966621925615354	0.968435874048187	0.971535434475395	0.993102381525729	1.00191228542906	0.992531720909371	1.00848091702467	1.01420477776503	1.01596773599975	1.0121572901028	1.02327900179528	1.02115281047347	1.01056188461532	1.01410274673583	1.01612922298028	1.01371955142662	1.00511683311576	1.00740364950239	0.973665905920357	0.989840635601714	0.978363059976354	0.973927545858723	0.969621318320423	0.952993744576172	0.956177455002774	0.95181451556996	0.93337171166774	0.923787731165473	0.889708246874331	0.888410798827085	0.867041288367451	0.869616361773227	0.832152193485094	0.860233317334262	0.837610359753653	0.859412077428414	0.822074910336447	0.847991819706564	0.843324676393271	0.837447431868484	0.81628919111633	0.834423449527846	0.835265777713991	0.841163310117474	0.893497108134593	0.890745092151864	0.903989114210607	0.911592543593084	0.911245272616411	0.903192692141416	0.940734591071253	0.899052885643009	0.892239301723968	0.913504468606061	0.896149889947991	0.911262713191904	0.91171239058129	0.894229508933266	0.91431174038037	0.916422833384921	0.947675296247292	0.971291817482151	0.9827769019381	0.998873110091325	1.00724579567208	1.01642177814918	1.02741966162287	1.02180226565416	1.03313027717247	0.984854920018768	0.979950780418432	0.986199250221109	0.986591632339225	0.990198287774475	0.960616161469437	0.950214285177448	0.946213446241006	0.970494301956934	0.975793277456714	0.960531885402959	0.976286091197277	0.977888636518587	0.959322183829734	0.941257945616983	0.928783540221776	0.939352602852154	0.8787369333052	0.882380374533161	0.842724931866519	0.83453200026437	0.821320618586348	0.773893113845472	0.748583695224215	0.748425929151292
0.919699119724559	0.988169369578678	1.03583843056101	1.10660579169468	1.13845063686261	1.18598221271459	1.22109811406619	1.21791911893197	1.27849554229767	1.27859830535728	1.26647529249226	1.2263867136818	1.21674564957818	1.20009188668025	1.18616829098296	1.157216853265	1.1556630969332	1.14432633461338	1.13047271102789	1.10220624683781	1.08898595847426	1.05241076292341	1.07696131745524	1.04440282167476	1.01860761082165	1.00037212664755	1.00298803715385	0.997254676291262	0.991998620281525	0.990937994225622	0.997684849199642	0.944009543148617	0.932444170305744	0.911646677201374	0.918241289137951	0.880575423331782	0.866522403755351	0.852270229572482	0.840154820478431	0.845628097657819	0.80575554953405	0.798056213429174	0.789647805341362	0.784263235978097	0.784939487274368	0.765718959922021	0.782519672363114	0.766653971142825	0.786625387363849	0.796418257256643	0.795521546265935	0.787445949493758	0.795540637915492	0.782475981790715	0.786179994472141	0.817998208441788	0.822228363079884	0.816508217993351	0.845398249518336	0.949231458042152	0.946991116574274	0.960274981946135	0.955755200055013	0.875054137088912	0.890891455917241	0.90206928621713	0.91787727448484	0.902874535828122	0.924530266560183	0.940574664857775	0.932361657620203	0.926042643082872	0.930373749641892	0.956337142285965	0.976877266988405	1.00532280182899	1.00764947134901	1.02687165331188	1.02260149941083	1.0645270005187	1.0575519462706	1.05899864073844	1.04968073318832	1.07220866032522	1.06290740719102	1.05942372321613	1.03762374208261	1.02872636819077	1.01540634223685	1.01233054856471	0.997786225840716	0.974937117765504	1.00505803211816	0.998946039878044	0.978568772063528	0.984650862164754	0.989491909142131	0.977115492701369	0.969419713545987	0.960479469732998	0.952164360542582	0.938970554404974	0.917350269585505	0.920763255611421	0.908189085583997	0.884147339115841	0.887354762339534	0.87088396937354	0.879110142216215	0.858791837156007	0.828691944373295	0.828122980362168	0.81593039080865	0.80543622249723	0.833011487886555	0.807011168223333	0.812864514840018	0.824057029027398	0.840994354815308	0.847810584737343	0.871580592875808	0.883646667580663	0.892595826974176	0.898728263414822	0.872315914389621	0.877024932283766	0.900909046281894	0.895769458163501	0.899932619868487	0.92618049083557	0.92415121268515	0.950094814904799	0.949802982357481	0.958411281679401	0.983968151160217	0.974223506788147	0.981639761198205	0.929982493273144	0.926734917726046	0.929601041325938	0.93158748683707	0.896903267980152	0.910728995457764	0.913243116969923	0.92210642542271	0.929118166129599	0.928032580794597	0.980376533498437	0.977854085210076	1.00962593977131	0.997458433192651	0.96958949786129	0.97589860359011	0.98945820736111	0.967722687266144	0.946614830807372	0.945719972281451	0.916723770446198	0.886165289312107	0.874760810916525	0.845840363545944	0.862406201606415	0.83535150832232	0.828742436175914	0.822084100702976	0.83020402826474	0.803735198012919
0.932030259817283	0.960746855160901	1.01547158826035	1.10048384794934	1.12360110666933	1.1502670453611	1.20752474432833	1.18023127876599	1.21293129672026	1.19591191171968	1.19441621631259	1.1772870063654	1.15174816327707	1.12331982719629	1.10162349280595	1.10044451029436	1.11033320519113	1.09165801780097	1.06015876320678	1.06220586636136	1.05157953796028	1.0399921175547	1.05351658105265	1.01761094816516	1.0582711708236	1.04920481234113	1.04241407165124	1.05469623754126	1.05478335258632	1.06044420112079	1.03337397367287	1.02508750923074	0.987087989565797	0.966428199467128	0.949947122599071	0.942757583954011	0.902583184283536	0.891776769065522	0.884353693932026	0.864642796165394	0.843573834525542	0.839155446689414	0.802306184084846	0.791289014653772	0.776480236352007	0.770918153588934	0.776926622253587	0.780130523759704	0.800647462579146	0.794682240706164	0.799720322397193	0.795506418332356	0.798585413025628	0.797585290346442	0.804965924529759	0.796211665601496	0.822377095322697	0.826509351116832	0.835671414655585	0.835179422101866	0.870538210858151	0.856030622188851	0.850883701617461	0.87956049987329	0.896575454164405	0.978374710194463	0.906707192953764	0.916161441413213	0.921657765041973	0.937927822523992	0.940500677953126	0.936552979719181	0.939608024654175	0.959582244143379	0.967518030181358	0.989983107402034	1.00311579109605	1.01060114993551	1.01985427363946	1.0286330652466	1.04202606321437	1.0282060243187	1.03524972973413	1.00493268085615	0.999734052941498	0.976536756000503	0.978891932650856	0.977502504202155	0.97753555217146	0.968402478642209	0.971780694994506	0.965838043916468	0.963354564155124	0.986723240348399	1.00456010582436	0.986554693106539	0.99971605183084	0.98951026376605	1.00146449572332	1.00743456067981	0.983743614150059	0.951986157963321	0.963591803971369	0.938671501163145	0.911142558910942	0.902880178244274	0.87364796501145	0.877556453547413	0.850645507008548	0.838919358003951	0.813967402235706	0.799043328029454	0.812266898062703	0.766548014217491	0.77303910867851	0.778467494844297	0.801497518503278	0.811252148305885	0.827510041311587	0.846147680275569	0.864300092089119	0.885810561620731	0.892534745019889	0.913404676084487	0.918171584925272	0.919177332925763	0.913232674089045	0.916470747519412	0.863609163512126	0.847622031346806	0.864512859372022	0.884452466654015	0.865509110737345	0.840744149507501	0.87117165632821	0.877104220978196	0.882278391617552	0.895034416841585	0.901383396336177	0.931809042653918	0.930617932286469	0.936700061609996	0.970003754252424	0.983668463470787	1.00143101046814	1.00334218883117	0.985219833247385	0.980504655661273	1.01954707385194	0.969292078194844	1.01279061591801	0.988519809869438	0.993349871934308	0.972299978506084	0.988991704853823	0.964522793204899	0.962312942142534	0.946119142212125	0.934656080530662	0.961993338546219	0.948165947351743	0.922297040771417	0.892853002469756	0.879516124694922	0.855927880625212	0.837289322246651	0.818653040823813
0.93253512522193	0.975937955348612	0.95333829384189	1.03534486065118	1.06049734890378	1.12030324535786	1.1851658242694	1.149033137825	1.15635677385902	1.15192940612147	1.16799250964779	1.15700139984559	1.1083549405568	1.10551029784165	1.08486212481786	1.06274442249588	1.07154207948717	1.05530002296784	1.03395329195268	1.0454777381083	1.01827409999341	1.02614455702958	1.0473544669122	1.053637931902	1.05543059314172	1.04697199522713	1.0303389768647	1.03251396321794	1.0253808524568	1.01872426388305	0.996227319755888	0.96913875423607	0.98014367946261	0.94188164229142	0.924106944120674	0.935165635112354	0.909067482184363	0.902212490927969	0.871561559030972	0.852562050115745	0.857274394449917	0.834666329773292	0.818026730633975	0.811443304942919	0.809088170075156	0.803594945407915	0.830284363802744	0.820703493752852	0.83799146878936	0.853589250333565	0.851005917380953	0.837956388250136	0.860060243482285	0.854839547815416	0.851887000118518	0.865489999303156	0.856247717425915	0.844678833654944	0.84620357113448	0.875029716922276	0.885446689484992	0.901590518748522	0.907025009182766	0.908414081820176	0.909387223173509	0.901678183015567	0.90475750252228	0.908014273680019	0.889773342511012	0.894890060320334	0.886212769871532	0.944404213290745	0.953270806876001	0.952178068458282	0.950588386568205	0.959339713354619	0.974521379936524	0.908146372395244	0.923995750049874	0.939023440507381	0.953285198721997	0.966258646845282	0.962223065960497	0.948238063194316	0.960220816186776	0.962172253104457	0.966890844762712	0.971866430278531	0.983177646287963	0.975224041306157	0.992601034839284	0.997370686406073	0.988777072142863	0.993295272025735	0.992092549427549	0.997841728143201	0.998123166351329	0.985761682725275	0.971081513035921	0.953321339511996	0.940998873387011	0.907009193279476	0.905387306195981	0.896061793355452	0.860048010705893	0.861279530242654	0.837626122849319	0.823696206345381	0.811111060356929	0.816944636421296	0.79653493528866	0.789587522872581	0.801248768841514	0.796289852035998	0.813924153172009	0.841122055795541	0.853600232095617	0.883661210362311	0.887349296488182	0.842458086561057	0.848436201086961	0.850590271487446	0.8706349544292	0.865709584482769	0.849078074479845	0.825252841448641	0.840497035681119	0.820312058459307	0.82890298647527	0.83191498710854	0.836932754801788	0.839319603480638	0.856483003992591	0.871831510828086	0.881074681172221	0.894113937390175	0.931227944189029	0.926518945002138	0.956819531135937	0.958817571348202	0.975627211265408	0.975422473356854	0.954992014388282	0.996850240432689	0.994363614744113	0.983463510991351	0.997766073163341	1.03591346021846	1.01260828860727	1.03982203426865	1.04085678815392	1.04572068678428	1.04369251357123	1.0305624333958	1.04508767658498	1.04397359252475	1.02501857907687	1.03001920148964	0.981523494554787	0.972702070269459	0.96207021981684	0.929046013570781	0.89906737731869	0.900952154717006	0.869550411520403	0.842004862899093	0.832472862108173
0.947831388274242	0.984069754484917	1.00906167930548	1.04929066795599	1.09555160792013	1.15651126817336	1.18930273428518	1.18839157410062	1.15276575542845	1.1368116075831	1.1187256216399	1.1323234713931	1.08714798436629	1.06805562365469	1.05589473172815	1.03961669816148	0.985031867296969	0.995546334794084	0.992752189853348	1.00771951436568	0.969545803837104	0.980414590951487	0.992099691110291	1.02226279015175	1.0004145623252	0.978302682319514	0.983074446781167	0.969753272312671	0.974803689374696	0.95208986207729	0.931948531566453	0.943100131897082	0.934981563219943	0.918051245558798	0.932141716137484	0.919911658975335	0.919796641595291	0.90687006316397	0.887982380322514	0.900187078926116	0.889089731715301	0.893882931858116	0.865892377853478	0.860655556972179	0.839047323337528	0.854965798225866	0.852706279768011	0.860630344238624	0.864841780154395	0.856068297457455	0.885400701878456	0.88292521250225	0.879499516428131	0.874989670679424	0.871338423034508	0.887168549615354	0.896271718980852	0.876755981905872	0.888326615698668	0.91967870157138	0.895602108662829	0.925293109362259	0.914622079280856	0.908564085423658	0.901900596669232	0.873930429875083	0.862869672113341	0.861322372768284	0.862860754391707	0.85162599547002	0.843081231712074	0.829467764003584	0.849405969550272	0.861430189933302	0.860360254235647	0.883153528540589	0.8911367370944	0.910997930401644	0.921076616222659	0.956965150222783	0.965477768083551	0.969125891888919	0.989030982107594	1.04281291522141	1.0478696391773	1.03814120591636	1.03692242480332	1.02948249355554	1.02448731434952	1.01893361809645	1.00936043748999	0.984191832178262	0.95212883833049	0.945407739853642	0.928147665385457	0.902429237581766	0.910340473054447	0.932192758855882	0.884501553181216	0.890234728520226	0.887812483045162	0.935727727210135	0.926580636863328	0.921165706455294	0.908940818706878	0.899865037790106	0.905160262534881	0.888561599327394	0.88836238016413	0.866185407951761	0.829736119223308	0.789333665973431	0.793040302805245	0.775445925345813	0.782388511236355	0.781240019792752	0.786175022520177	0.788040095240134	0.810743860918236	0.813360988906926	0.830475583870688	0.82110532912583	0.814439269263335	0.83142116358959	0.859316606937571	0.845877009014671	0.866515448362178	0.858863139363292	0.850639201025168	0.867177073456001	0.862852192096859	0.89151297622788	0.896387186910489	0.910359510282699	0.918262590818968	0.929162403858585	0.936498874080352	0.931872029040129	0.930600907717859	0.947217680586082	0.956189197368198	0.949960703926371	0.966384929888107	0.954986425082364	0.988353353100653	1.00781934204363	1.00773252457788	1.02420647053447	1.05649700953051	1.07990478318066	1.08243551241426	1.08126366463646	1.05370989150607	1.05071773095409	1.02400089807755	1.02418154124805	1.0023223373295	1.0053029405543	0.985522048654553	0.956396741423713	0.943529141192137	0.922580784400628	0.904278397780497	0.865408161689607	0.861256658194889	0.83389981285146	0.828324667983934
0.983430102669066	1.05194309187608	1.08316461574766	1.1338593888202	1.14039066409455	1.17580765212057	1.19692747201162	1.17778754848991	1.15110331098053	1.15051794705637	1.15150357712203	1.094485984077	1.10484498801462	1.08314069951418	1.07090247148583	1.0304664470332	0.992657311359576	0.973628100476475	0.990673800291984	0.965472254283517	0.94048032449072	0.9583860115526	0.957395202749332	0.959800513303541	0.957228655333205	0.930349572750559	0.952106228303513	0.935003786241511	0.944055730570732	0.924628001638549	0.933770538301763	0.931563872402939	0.908445990145976	0.918797183370767	0.911310897104594	0.910817073416094	0.939061493085373	0.925796953334507	0.919244111700918	0.918832810664153	0.908444323581755	0.869925992835245	0.838854595967456	0.853038177203027	0.84670018114931	0.843430814001364	0.843416946250967	0.863905721461235	0.861822402752891	0.890484538608933	0.885694323280977	0.877298318112388	0.863687950966403	0.869874319930949	0.90593684098761	0.890653863195376	0.880775904037461	0.910439433042338	0.936264803812477	0.931171405164513	0.958807897991929	0.978507855846792	0.975038582521783	0.942985315397139	0.963356511562526	0.945189217551436	0.931987636326777	0.906512393653384	0.884252809414502	0.894148140288135	0.892672551272814	0.890934187727782	0.908222311673487	0.902175145765693	0.914218839814972	0.912151632856432	0.935795075109974	0.94445952958625	0.946328460896936	0.927569491589361	0.977309335276098	0.982209964455995	0.966170471693348	0.981153296595446	0.961816996735738	0.950030466135166	0.933300738715696	0.941518003393342	0.951661938153082	0.914759754471355	0.911420261589782	0.908155579716332	0.912370440277711	0.89754836966582	0.930345471650497	0.940413365859554	0.936101664993161	0.941915920999166	0.934374022710443	0.918128286416421	0.919211117736195	0.90415009376397	0.876233082453879	0.868136890584068	0.863231147794839	0.860142964881368	0.829704133488014	0.831953518101047	0.809635477894121	0.809145471371257	0.775219572386545	0.763209174548621	0.755085565219726	0.757387968570485	0.752804175783344	0.761130099837932	0.772127632694701	0.804908768573465	0.835068125281798	0.817740921491271	0.837318293340929	0.853722381977669	0.859179628962443	0.862204324181259	0.861103664011567	0.885537222016757	0.869602980352366	0.887015661496407	0.887931038452318	0.881024823773997	0.885216527001834	0.891667278416234	0.886267070232429	0.898709324693628	0.922073358142604	0.925779576761283	0.933132498939781	0.942778160607662	0.977087169877091	0.962033224618018	0.964194509471588	0.996035624015487	1.01282895884937	1.00851838160442	1.00013584373003	1.02278623397508	1.01282142400741	1.0098420548791	1.04567039837596	1.02731337353633	1.04264645346284	1.04132647135972	1.03494216991593	1.01377128402409	0.996022846206217	0.962960551527561	0.972867489248975	0.987001434241597	0.962510682902662	0.926066145786744	0.9434722615256	0.922868866583893	0.896177068592274	0.879530691519401	0.830774668300609	0.829653603031743	0.806941058508262
1.03295684220948	1.05567473492567	1.11513072800272	1.17806698997464	1.19101167251562	1.1978326211284	1.1818000795516	1.21157103245612	1.19038270896634	1.19235368134713	1.18634467525681	1.11610792747177	1.12693280862173	1.1253473231371	1.06809533909988	1.0169523647836	0.987727884489174	0.990386312449842	0.978742262418438	0.952841305595217	0.978677527043931	0.950983101703829	0.948537396715981	0.958862135095475	0.946032407702027	0.92186296182247	0.905949947708521	0.920139508988934	0.8959055753282	0.890137310113786	0.901790427283163	0.895849622026964	0.910496355980045	0.880185909585223	0.910186251375904	0.88855904900836	0.878296627378128	0.886928221777158	0.875624899721955	0.856342812361108	0.837298964779308	0.825731466651034	0.820466999696811	0.801693325480048	0.826058207823789	0.817920957658093	0.819075590061745	0.861074995760347	0.884822759867055	0.880628720122167	0.904590123805784	0.891707317390299	0.889741746800844	0.879279404665111	0.89432379127082	0.920673606544909	0.916699194207686	0.945731841096276	0.955263791590979	0.989702052501669	0.975570292029707	0.988161156617077	0.977218334189189	0.986218733290597	0.970199515727709	0.996765776306003	0.961826810588448	0.94882491833533	0.949290098877506	0.931364995510472	0.918237858705344	0.915727468800627	0.92699101030629	0.908473655837486	0.921170295356068	0.933075440852257	0.943736093538922	0.944738394944562	0.975748287252565	0.954446082128965	0.956493940961227	0.987192996583695	0.975241864996585	1.00479539391734	0.99468294438891	0.986613378638717	0.975763366922993	1.01032584882773	0.983945288943581	0.985707651546603	0.980121103930464	0.980306094502216	0.983711527126071	0.976025245724871	0.985377399403479	1.01119207359428	0.996898749335183	0.991761389788136	0.955348150764178	0.938919045311523	0.921196449132768	0.925334765762108	0.908274608220481	0.902504703150722	0.8838815042602	0.881299527406774	0.866770778162769	0.842909848182925	0.836197277422345	0.807671125474759	0.797562075906734	0.804277418916836	0.785749025755244	0.810391346911245	0.8275720071919	0.845791145160801	0.85065236808983	0.888450552548709	0.869559450776345	0.879069919913494	0.868354400034189	0.892713772775209	0.867855871152297	0.868559145006134	0.87683035035234	0.871223812327989	0.882489502486875	0.885190073917625	0.895739465981676	0.882271521116547	0.885684669105057	0.895091407902666	0.874368829015943	0.89564902091538	0.892949280166312	0.917507579270706	0.943331502199741	0.95734112255408	0.978508621217493	0.985743583316866	1.00817890500592	0.985656204466053	0.996672014520709	0.981987502471423	0.97828779295213	0.9904627373105	1.00985705721317	0.965007108453335	0.991036058574437	1.01067823374988	1.01211401007048	1.00228055561563	0.999426496794184	0.983926568556182	0.970098286319924	0.960979118936127	0.972844976609849	0.97185589639647	0.956285269328606	0.935910906398353	0.919875223807642	0.908774316123027	0.861247985325863	0.830685568356866	0.823857461828806	0.797164478005931	0.775882109227885
0.966762689303595	1.04313241688657	1.0806888606886	1.117246953116	1.10319479201432	1.14835413986424	1.18413697205117	1.15568254037788	1.1608366277418	1.14644522307955	1.16071598377297	1.14823843507146	1.17053190602672	1.10960858625433	1.10163298144036	1.05935375808411	1.060072058037	1.02430010469747	1.01719853557244	1.00637527690369	0.9755949761789	0.992310579896329	0.974195394949129	0.966600326050353	0.956004732054426	0.935929544168212	0.924554666282329	0.902424305861323	0.885157913762446	0.905458422615068	0.904776294240775	0.894942633170385	0.874342728227843	0.885246439105091	0.87975530653841	0.850512146231693	0.844151603805296	0.842808390407849	0.830950231521676	0.818258123332508	0.811355194973551	0.804718065889668	0.822437415776466	0.831137975116643	0.859018365336066	0.839874455514717	0.845343113762069	0.85892149834157	0.865518551168939	0.867239209858263	0.873290162915095	0.861187879000434	0.881673429500551	0.875829870707737	0.873762555459534	0.909346215288055	0.922557986325497	0.938380016424049	0.951883089277578	0.972639507162987	0.97687492337719	0.992454231620257	0.973288613023655	0.987967235924685	0.986749623012839	0.993413587568844	0.979055750456419	0.943615826011733	0.958805797208474	0.949994923065108	0.94182172867328	0.922258499848044	0.947469241754946	0.942320346791297	0.938570628787007	0.980211136088474	0.989091414797009	1.00838123660509	1.01518076254399	1.03338477149772	1.03045116678314	1.02633451262345	1.03649338182842	1.02518305593197	1.05586128429043	1.04308256666996	1.04915141889692	1.03444372438113	1.03588301809047	1.0279948760272	1.02714540986036	1.00118801098177	0.991438602794282	0.995411619522008	1.01140026882548	1.02356210512924	1.0079605742598	1.00031282036457	0.982339483775556	0.961227526348433	0.939474733762938	0.926381639626487	0.921226441036507	0.931980057598563	0.916353840799841	0.937149673286276	0.911702558100809	0.909922745926068	0.879086865601037	0.875562214730098	0.868579058511499	0.845445341733593	0.832263905781735	0.830387219541998	0.844232309728843	0.852245752991537	0.859863349926761	0.881198674622255	0.891281833876461	0.903701161852207	0.900549211126084	0.894903653007721	0.88712834925279	0.873873113586826	0.902953082060042	0.891907701706757	0.910682268290649	0.916361042983743	0.90696759330885	0.904457003251518	0.893735387220866	0.902583281152612	0.885399339089584	0.883476534385649	0.920317860226315	0.917000522157431	0.928931607550001	0.929833290532827	0.948720199882705	0.954731208011565	0.964026012465542	0.949978185169632	0.936064613406083	0.964150443607712	0.960212015397448	0.954234801826625	0.968712457046668	0.979083550739741	0.984189908252272	1.00356751450253	0.989299679859869	0.993865696917935	0.971255449475331	0.953956101489535	0.939950964574125	0.9166403533891	0.924837551141279	0.929505383730846	0.912624166900174	0.920470161244058	0.92635985489401	0.853956064872704	0.85509106978091	0.840317981228358	0.826678685291421	0.812100510971153	0.815040973138585
0.94088208126877	1.02089301621254	1.03044716673995	1.04892083665449	1.05154113912748	1.12996402501314	1.11987631314735	1.15571047015603	1.16191724499767	1.171647231694	1.18036509535067	1.14347453864927	1.12692471121775	1.13292761987228	1.10084691632034	1.09935673362403	1.05152779273679	1.02606285376043	0.989989637159378	1.00546206353489	1.00694888579952	1.01385448954173	1.00019723352087	0.977996065338749	0.939130569941876	0.952460612120463	0.949991328757257	0.950671293404665	0.946660045083965	0.924698242070833	0.926259004096849	0.931602239408709	0.916922368273844	0.917073138485798	0.908975778863929	0.914891473211969	0.883923870830081	0.887661740928797	0.859252847179513	0.865617306672365	0.855501289982956	0.853313840030932	0.86230211699513	0.860534041534774	0.850548355253933	0.83094155620501	0.836113143314106	0.843808285715486	0.811825299464325	0.815852071908641	0.823940873596308	0.825798511416611	0.82432694446271	0.824637759681201	0.833063658902085	0.854554178433647	0.859436229422191	0.905546605534134	0.901017614328249	0.941997090450806	0.952161912146722	0.955145804673369	0.961840096165096	0.971550174064523	0.98914562703553	0.977081357463622	0.979481534670762	0.971588626738497	0.963518064492324	0.958763309013491	0.958766278945648	0.976054724289055	0.979369962835877	0.96977258845727	0.990157602330277	0.980650220618286	0.989172257810451	1.01353278155276	1.05077009745799	1.05092070565592	1.02167200725273	1.05068084568426	1.04007318181473	1.05058094283316	1.05155705475427	1.03949664916404	1.04681179149794	1.03863065866999	1.03294034564411	1.03029221467814	1.00510646475651	0.986976294045421	0.990965543980412	0.994181209186868	1.03329587132478	1.0066038103479	1.01938582268265	1.03078196716086	1.03376040116603	0.988018823381195	0.98445259259423	0.987850467934746	0.979335038004214	0.964878224243742	0.941603986670448	0.946010945273212	0.961350412364918	0.935829322256317	0.935840435410852	0.90831266958449	0.881894554215907	0.859996618970827	0.873531764852154	0.859489277254884	0.875920613160655	0.87911619760099	0.915992448850655	0.929115600472717	0.920974019052549	0.924061689384806	0.91054107260812	0.91910386674009	0.918452583271229	0.91080982399748	0.922906341433793	0.923021015780864	0.913981795114378	0.906352702121095	0.905556977854069	0.897274023662124	0.885632507330541	0.873793634871278	0.875126667343025	0.871772174986691	0.87468985592992	0.901556498036325	0.876769088904264	0.891628743371799	0.917714748544838	0.902989510901105	0.910723288695071	0.937675825141684	0.96274153155262	0.936868894801175	0.93562263088976	0.951524943004366	0.952041471279265	0.955221847773026	0.946953324009532	0.954853901829559	0.948812779260984	0.930528939088542	0.955997415424147	0.933004623411174	0.934825677628122	0.921706631993226	0.890724309724005	0.899659644161215	0.911807860375236	0.919737435994445	0.917629191152694	0.89985581336231	0.878882561445876	0.889372400443621	0.903610761760888	0.859087416724624	0.888889071223832
1.04834769818722	1.081977761859	1.11782913692102	1.02039306234683	1.0533449194967	1.04737444816423	1.10424792150912	1.09656540672128	1.12568771842176	1.12350138594473	1.11755417968044	1.11707016982302	1.07205119470746	1.06492437111083	1.04548160167705	0.997764078222349	0.983427080006032	0.959369032143149	0.984334928653868	0.982565866830224	0.959980052946993	0.982574167047274	0.970882337007512	0.97312982675779	0.967863878247963	0.967147345182963	0.957969388919973	0.964724082089217	0.975143382174619	0.963703337400214	0.952592812984111	0.953707071410297	0.962750233513957	0.958193287605325	0.931558327504519	0.941910515326652	0.919146652352725	0.90617765106732	0.908670866097752	0.89984314653086	0.906611993810346	0.896102264962079	0.879085805065794	0.861964736814325	0.86657249597489	0.846123159063801	0.839580867913006	0.83041755024044	0.80926700764621	0.807410904521639	0.801608856216775	0.79146610545566	0.810814682084388	0.797479479887975	0.81163077259586	0.82440470569855	0.86186399828794	0.866034136358656	0.862543895449236	0.892018599838944	0.921792179853285	0.927390460741199	0.942112931520378	0.942049387692048	0.956605700996161	0.952228044851013	0.955594356354751	0.957404763369328	0.939676377822295	0.956553289917377	0.936695889410434	0.949030775021361	0.963029611699952	0.97042253302133	0.957376754174706	0.961860600004795	0.967182387951851	0.971327830576004	0.992162701003921	0.972877251261204	0.995775716595477	0.999036194764386	1.01876162851551	1.05274059217145	1.04502347916427	1.04788656143443	1.02980334381991	1.03232812195411	1.01225246357862	1.0028766335628	1.00295075057128	0.998520777641337	1.01607068895906	1.00515853201354	1.00628773136452	1.01532496510039	1.01001782641967	1.0294822176562	1.0164012362698	1.00100991125846	0.984817939097171	0.968193172676544	0.981617976926725	0.999376538999553	0.973674240605502	0.97151565783905	0.973300860037325	0.944868428999126	0.945004141603569	0.910688816536513	0.906141912794135	0.888605410214063	0.892060782963785	0.88620174961821	0.922020812687672	0.938198763892953	0.922097272168805	0.940541142024479	0.929026407879693	0.946379214802018	0.925667470778543	0.924298434263139	0.909798242118105	0.915034224171937	0.911770583549493	0.887115562913435	0.887270844864552	0.87634692886239	0.883860573823378	0.871215198666955	0.838254112590252	0.839791437748663	0.842599423327354	0.853549699173349	0.839728592206752	0.861255049597968	0.851483632899493	0.870400907022961	0.868648788025266	0.901165325822567	0.887875964459699	0.910010770632441	0.919878699009732	0.92342210385126	0.917471015733032	0.927669585830282	0.934245925522344	0.913027380100742	0.923248085417558	0.926595300380447	0.922484403439438	0.919192138782101	0.93779550663228	0.914872295838374	0.942582687552826	0.922684335200471	0.917318622963046	0.937900242711918	0.946220311716276	0.938805088973841	0.925865933450185	0.936937658683412	0.932849948863792	0.951925306631816	0.919692498275879	0.925475517792146	0.924749356355501
1.00438182114682	1.02993043521471	1.00469790417264	1.03980511105891	1.02015438097743	1.08387972209282	1.08489015503377	1.09554641003572	1.07171333264124	1.04201584174356	1.03599862799336	1.03480920200713	0.993368451678134	0.952018983685503	0.956844632593054	0.963274896281305	0.950243867295418	0.96698677236947	0.970178984137807	0.975873267279563	0.988658268512638	0.971730554983822	0.986295218049736	0.96799324263915	0.981981281834888	0.975860927793763	0.970460964728232	0.957013884403288	0.955285244057222	0.951964033042555	0.975656666191115	0.982973054809538	0.973228441664318	0.95072261329338	0.979873443518713	0.957024162153058	0.915120626656699	0.891747970641918	0.894910683580665	0.910563898265917	0.918370289376741	0.89133697807323	0.870819034867311	0.884300524324691	0.879023470889678	0.853518281093558	0.868282150372407	0.848756002362669	0.837965673277769	0.847801618226434	0.843897347628206	0.842105106481668	0.840468933943583	0.841555982999082	0.84726810611036	0.852475183546332	0.8845647823282	0.870731726882566	0.887944266170253	0.918050056792881	0.904877386272497	0.92344954882169	0.90411421534539	0.930621480125619	0.936930309835132	0.935029835985383	0.911003062489211	0.925503237256439	0.913534740231136	0.894772926628237	0.904605546513261	0.903801774665469	0.894198540453733	0.905963792988202	0.904488957766045	0.913679793251773	0.900894017153457	0.937600305864581	0.951575867564079	0.943623334640783	0.971777155073326	1.00989331440621	1.01466197538756	0.999291616208254	1.01695371903076	1.01066384283499	1.01575409713071	1.00035244975296	1.0070272505657	1.0115549943726	0.978343244970095	0.974813817085877	1.00439801417522	0.977893626439449	0.989652866153632	0.970519851239713	0.955553500895944	0.967481540660639	0.955693338266145	0.956883558256367	0.953339740909384	0.948225117674517	0.954200683223248	0.941460027149319	0.938895308999049	0.952147753754099	0.964934168615584	0.949828130123123	0.934364782496294	0.918755484401597	0.919899403351504	0.919177679094565	0.893650585564715	0.903210846542178	0.892984598469391	0.899290192597558	0.918421988408237	0.909120196098594	0.906732342349073	0.911469067397475	0.895646210875226	0.903638959611983	0.889426371132476	0.866708516268495	0.885030872974057	0.85656626985334	0.883927192193005	0.862850489494488	0.851192629260695	0.841614737926834	0.834340180684117	0.825819818374137	0.837311538441306	0.837561184052163	0.830606551323678	0.850934626210538	0.854120283324719	0.851878707583495	0.852674802787114	0.861708748899392	0.879943474107809	0.87428805091515	0.901614197071622	0.903775017115086	0.899569068354307	0.936355824992947	0.936521741147417	0.974197106051448	0.927436214195221	0.962285320658282	0.956750263919788	0.937909036190699	0.956227489104735	0.951742431052108	0.947899486397396	0.929051457181745	0.933883597661624	0.968920685309855	0.956277848276175	0.956443597684224	0.990479645703636	0.956670168415954	0.946408819470202	0.930980537647259	0.916723642463331	0.91785479654133	0.91229565231273
1.04989359859547	1.05417611041836	1.09805993394165	1.14124723228578	1.15831561142605	1.1453599583541	1.13379236225251	1.17461775031687	1.12935840250677	1.07959934055645	1.08012075159732	1.07047793363966	1.03335802169772	1.0121544259057	0.953873265205079	0.957775503785671	0.95936496740623	0.973830101019821	0.970724140075278	0.960195556930069	0.979820725602001	0.980971663347105	0.955308284725317	0.952384842716117	0.930066667875441	0.932123359125865	0.920358314458201	0.922605856342038	0.929394838267508	0.930831012762895	0.924140532619122	0.933562891627841	0.947095667439663	0.910759631856444	0.908233346431016	0.901949746940936	0.907051645068145	0.901535979532889	0.909049859645478	0.921975406183552	0.909727203969067	0.887002740760703	0.897859330664599	0.912361102763666	0.915311324474269	0.889082243370389	0.918784385901859	0.885279814133729	0.890001423093858	0.913012917892091	0.89335174678549	0.893022772213708	0.854697000005832	0.87029357911571	0.873208530020695	0.879580553978811	0.878662894490379	0.879064865037716	0.933349166928948	0.925913426501663	0.919360809562151	0.929178371955073	0.924555113102022	0.923689815253097	0.929211090472839	0.91380101488494	0.909076378160807	0.882644061677557	0.891544673146852	0.878635695406309	0.859700311409446	0.843062518943689	0.850908912444458	0.863293041976213	0.870173392757944	0.880542076060877	0.88405489309524	0.914608164061448	0.912744124391369	0.903894572685622	0.937783040030599	0.965793203813997	0.95288548979548	0.941170711328095	0.947147190742255	0.945832377582174	0.954687103785726	0.954700965193092	0.948681612054306	0.951291334812054	0.938566928328183	0.926427189883026	0.917076993908417	0.915352392434105	0.916822404067335	0.906976010859022	0.920995236647576	0.930764648102008	0.947842707165347	0.948898339923234	0.93274463773911	0.927881485349809	0.937344095800357	0.956732377143181	0.918783603542226	0.936460528756514	0.936607362573522	0.938921431493099	0.93179705117234	0.909429158850377	0.911165722339606	0.89478482153646	0.868647190031185	0.875910192260707	0.875249608797449	0.865769988862601	0.884980272776916	0.901313086546794	0.88762228137046	0.882170940261018	0.875900860308044	0.897884910915542	0.8852857256612	0.875490791336963	0.869057077242501	0.879381171999979	0.861822234055173	0.845965791472766	0.851410724477757	0.87005673230318	0.83987719594624	0.813690547064279	0.815538058644583	0.825370401665714	0.826747998768723	0.851025560582839	0.842220025591897	0.87272585021654	0.872248352803705	0.871522265828377	0.865171561333587	0.898916213268669	0.91156458411645	0.92054846058353	0.938482374506552	0.933844049111677	0.949248677460366	0.970547254728227	0.982746968684194	0.979487684545244	0.965126094963177	0.943075886212451	0.941844432605782	0.954331182934159	0.959579401019037	0.956832438775492	0.97814864093902	0.93977174584777	0.94482030766287	0.938954652926025	0.980417047392156	0.931471623496901	0.902886436389482	0.914337059939159	0.930634075349522	0.897102357136703	0.894019377363626
1.08916865004885	1.11404393519151	1.13647086045022	1.17234791526323	1.17446470919564	1.20463676991437	1.25589102316922	1.22759619459396	1.20534069552727	1.19363869051267	1.13349737130859	1.08373850572831	1.07640392200492	1.0366539302601	1.0248184894715	0.986264257710519	0.968210808655481	0.938413585140522	0.926640836395557	0.91595230623389	0.900441258553712	0.891284591835694	0.873286662785702	0.866741974616282	0.945867949693129	0.95493566250047	0.831437599000851	0.84631449260562	0.882521362768121	0.882550944723647	0.894180504965416	0.90856400764653	0.909399731486067	0.913636532888887	0.897573049885174	0.916112059517248	0.911826463152205	0.906598554819649	0.928673210272764	0.919474171592414	0.938804252037855	0.962251236204947	0.956497320225658	0.949824354241053	0.974103121894729	0.961125941037271	0.9509075780718	0.945012890635525	0.965416777668524	0.932901438297976	0.930528135965628	0.883460922452317	0.900877741338046	0.875654238617047	0.899129918913771	0.890726514838079	0.900560820107991	0.895433694354425	0.916520437271376	0.94704737751932	0.9604926010312	0.941219246810233	0.966238961510905	0.962791122227139	0.952658450306339	0.953483703217718	0.932364868230433	0.923452300685126	0.907118596678654	0.890873016481894	0.8807554723456	0.900697578488681	0.89498639121722	0.884733986951161	0.873258925342354	0.873024793375601	0.877525086157271	0.871362263921675	0.857627457359861	0.876186994768033	0.872216759465928	0.866935794138478	0.891070339880124	0.895205052817603	0.921053142960288	0.909793127122266	0.921377449146645	0.918575757109458	0.919470820643897	0.909017782780259	0.906046124912634	0.887508289009384	0.873208558810534	0.897887786954135	0.902334927037385	0.909076226978584	0.907401142611173	0.921109995781863	0.924949781732167	0.933099731235825	0.907036502735629	0.907698838233221	0.907656457246323	0.918092229807479	0.92309978646559	0.920310028405619	0.912794264062748	0.883421262656305	0.890098626408103	0.884379654082435	0.88041207004856	0.885116482879169	0.899619709103416	0.910159869390494	0.911484351290849	0.911289230737003	0.918686139390736	0.935825299225094	0.913716036975463	0.919323823319661	0.911308395116593	0.925847546583323	0.913891563853541	0.896653865455327	0.894447244790346	0.896326331866675	0.898670307394304	0.895961845937529	0.875185728896625	0.896095306527664	0.868914425975424	0.843989777426564	0.844944775296849	0.847851748443504	0.853309830737687	0.86449301548723	0.864646475295286	0.886326753503406	0.893873477861056	0.898943641217184	0.900454992195652	0.90919394107368	0.898239847008638	0.917881851088318	0.926813368904644	0.926972521269381	0.938896114569737	0.948139097922209	0.953206569250539	0.967944160351988	0.990733383794204	0.949623310833556	0.950913634209432	0.920058709719441	0.920675404106766	0.926931238482567	0.918692977925336	0.912184031767906	0.923030756995716	0.929289353212409	0.915270425883802	0.917264431143856	0.918451383367646	0.915094784411241	0.899484907140551	0.899981580186243	0.903143508039503
1.08783519782148	1.10624928544276	1.13655034348349	1.10223956818648	1.18098182101976	1.21078431604408	1.27257249560273	1.25136672985235	1.2144284321195	1.2118995996996	1.17895361017772	1.16246686124039	1.09221601562895	1.03737307078946	1.01284550792314	1.00903209013122	0.95961200339366	0.985988682904522	0.927238165850135	0.953419082060368	0.931089126981755	0.915728662211574	0.900577336450606	0.8845039999124	0.87535677654834	0.862423918168661	0.870994725571305	0.877697516751419	0.89941622006971	0.894593663855731	0.910095774911942	0.960192523074138	0.96533275662718	0.912646675160422	0.909399408108451	0.900497658602115	0.908429076443502	0.910421844768773	0.910806451717643	0.90308257456925	0.9233681870075	0.919653468682314	0.931720404868879	0.923211512400254	0.932097099245355	0.942959045739725	0.935207296505899	0.930295133459781	0.926095540638489	0.912959629274424	0.900030719187055	0.869471927905997	0.901334931356866	0.903233759133529	0.911241774459813	0.909212510566786	0.931860593702638	0.92161148847988	0.950886028730294	0.960800450645987	0.970443725790511	0.980481870585927	0.999615271167399	0.990571427182484	0.970383895111865	0.957490962009292	0.995044290990461	0.964545213973417	0.949395492423805	0.925419475670771	0.930551336703999	0.914405990290025	0.90611167373953	0.894800810836177	0.901161109121012	0.888455189432831	0.872217809742359	0.8497841165154	0.870731358845865	0.884875155909301	0.866887795665061	0.881471663749095	0.896609077882482	0.907781124104227	0.907145623773874	0.889595724451074	0.918122860134296	0.920491031956313	0.9388227455734	0.912033025562647	0.909141021287786	0.902797878139443	0.9065396371624	0.927278954477783	0.904528420252011	0.903059732733278	0.904800715325299	0.889072878873126	0.892834944152496	0.899655273953729	0.900316517072763	0.912876926046198	0.916835628332861	0.908067578633525	0.913425495404369	0.909079256552454	0.911890304777325	0.878262275183488	0.906521767279511	0.911053431365284	0.899718256181238	0.894295228697429	0.93227145062421	0.919107949612875	0.944049069366954	0.949100095480249	0.946525612222821	0.951909267364355	0.983987224105636	0.952702288232641	0.954619045213946	0.966685039541815	0.953741634736031	0.957641786215182	0.948747838205561	0.933445357628228	0.941949129518931	0.916141126740916	0.9076507543717	0.895969693824912	0.893873578600782	0.867198499279514	0.874014916339491	0.874777552347732	0.882484670331994	0.867044436411692	0.881731203383428	0.891521161508746	0.881239605654486	0.908639726397349	0.931935948225031	0.926895497071597	0.90180598366589	0.911600264201341	0.917710325449103	0.90851073932408	0.904880951432627	0.910740927023031	0.915932352516752	0.918579226695443	0.906015196338035	0.881943970915105	0.876043280993572	0.903435040537197	0.886849794116839	0.906478300917161	0.903899609386928	0.923859951800805	0.928257723294548	0.929210054030478	0.937508102125181	0.927300283700613	0.911573901313358	0.897160926521381	0.861641263423129	0.849554438517814	0.842101373434798
1.08705042821654	1.05695236946613	1.08829566849481	1.12895169989929	1.1859676570398	1.23233930397254	1.21020237345243	1.26203683907905	1.2592259668418	1.22852642422911	1.20919336336804	1.16924693962754	1.14918384123967	1.0986480357722	1.08693163454405	1.08974698840403	1.06142370484857	1.03790915704032	1.01412587866382	1.010399426629	0.985230194251921	0.958858412220461	0.940313507923606	0.921047155660396	0.918686548220628	0.897130083661036	0.88617091322632	0.906673588732762	0.896962667218316	0.88807314343108	0.904971415077936	0.911934968664043	0.893184543770749	0.897379757418757	0.868073629190364	0.873669803382119	0.842758538914766	0.837625363980357	0.822076666574887	0.920048691482982	0.911717181861946	0.852544421729593	0.852460955262084	0.869962168958685	0.866955040771772	0.870966363456891	0.898698190037935	0.900517088783868	0.91433377221449	0.905876299402722	0.918654259651584	0.910176768369482	0.912492211872037	0.91559081997024	0.915106004482079	0.918460550674566	0.910791891051713	0.94140140982832	0.97296878814502	0.952143614817582	0.980515466242993	0.985139408281561	1.00709240140961	1.0144810517518	1.00323309013884	0.993052430261604	0.957524761509858	0.938976859696568	0.94654164632772	0.923164524346881	0.91309906813894	0.905364121235906	0.888103194374212	0.888272094868581	0.88336230129009	0.891860914037624	0.860272203711862	0.899658588983335	0.883667188964006	0.899907071167817	0.895530710723344	0.899839981793746	0.936529383293119	0.921673532050512	0.937707784851719	0.911370476028087	0.935391344725558	0.932126240130827	0.962336612317842	0.946926065299072	0.939329703283851	0.93521110110294	0.935394883730461	0.902833423568254	0.907404572579243	0.906102201744775	0.923648850668257	0.898416737773255	0.904733843714719	0.907903117322547	0.935395766119522	0.912844262577159	0.928849310400968	0.924809016932687	0.930145664215662	0.92599590960537	0.926951048592158	0.956472286336039	0.942482348423223	0.953934588805028	0.97530003899601	0.989068549670644	0.966660641419622	0.990957889442334	0.974532845674496	0.966975504494504	0.984852172218176	0.993463965490242	0.969393014509211	0.980746471954917	0.98417891388869	0.972881238996678	0.953603782665082	0.946428777568446	0.935152579969936	0.930723970036605	0.920740419052717	0.917354602459297	0.905709609603858	0.907648586641773	0.893288845840892	0.897238735347443	0.908000145891024	0.892869840523957	0.895150668733514	0.891610426612698	0.903915000374315	0.894500191029426	0.907475119202739	0.907139356531662	0.866143776251286	0.867981778493054	0.8574378347381	0.864843578249007	0.847343984156	0.846131137133757	0.840882867924732	0.835107010656825	0.852645341639544	0.917946592571511	0.916822460490824	0.913170683605955	0.919725770461705	0.923716031014124	0.924837730055583	0.884227014181508	0.91840852492477	0.911106941199827	0.912409606392776	0.886853825001341	0.876073509378876	0.877261099509926	0.858163571558625	0.865306517425388	0.871007786442162	0.822539493001355	0.843310844067117
1.10908828058617	1.08765615958144	1.10041857025058	1.12491530528164	1.1871319490705	1.16869940862959	1.24809969945186	1.29940835600461	1.24018235129943	1.19662073212091	1.16792628869106	1.16639757882998	1.15962418738964	1.1445465896525	1.0906334002592	1.08136241518352	1.0900508911596	1.07303581700218	1.03246721315139	1.01634548582963	0.981941079095691	0.961183451692861	0.937113589858559	0.918353903578598	0.909842205869528	0.919251273078287	0.921766459795261	0.896942010584606	0.910020307301527	0.909809291680305	0.911337597126355	0.890517834340823	0.879803879682669	0.867940889736941	0.870875780978666	0.868018113813054	0.842167990721605	0.840766588507096	0.864745712585067	0.846607574799811	0.84788482708138	0.851448883407028	0.855589093823852	0.873397722678933	0.880194804163296	0.879013672075669	0.8889279741664	0.940527538812584	0.908146688318664	0.903743125232493	0.890759726991231	0.923298383776738	0.886758651999139	0.893228933779184	0.870724296438398	0.859711005455151	0.867073599313831	0.865851412534371	0.874814433990594	0.898445102527045	0.920922297742489	0.933302635256108	0.952617323252836	0.959143924800742	0.959250803280938	0.916136482251251	0.918682158521509	0.8895490997089	0.913680892793804	0.921544300440905	0.908406925513092	0.923297912719084	0.930601497787263	0.923522709317243	0.890490457791475	0.908631080281346	0.904473004633745	0.928221602033994	0.942509310222561	0.954990898214878	0.938220099956633	0.91558627341353	0.951294600665698	0.951555300469563	0.941372576830333	0.92148923072092	0.920852776415995	0.928900782354688	0.916268838660491	0.919532698409797	0.91515248786441	0.916488201094533	0.934972970179846	0.950814081435224	0.928550184141452	0.922352709184422	0.922604324929511	0.955146465110395	0.940509238915197	0.941990893130636	0.957338117639033	0.985635130928821	0.997886250002867	0.970762397893818	0.980968979851773	0.979968503428946	0.992628384328269	1.00889122971558	1.00370119316846	0.994481763955046	0.98742750728522	0.994721233604288	1.00062249357304	0.9927040451453	1.00004966798481	1.00676649871261	1.01734700518766	0.980564628745187	0.975371435625351	0.987670650885654	0.969210178186395	0.960045217997489	0.996616611754164	0.985201189185016	0.969299239096406	0.967682173403635	0.952596294282224	0.937523942009821	0.903856817617436	0.886944850026437	0.89224966125085	0.879735806369895	0.862341205068341	0.870999566455304	0.858053981061551	0.869336383493539	0.842835136382342	0.850316785415561	0.854697883737999	0.851843946657644	0.857489881424839	0.878941218000987	0.88961466398537	0.901229658311609	0.817499217886046	0.820915264858877	0.802259843310794	0.846701983826083	0.855663823732638	0.836458253664402	0.856895438758059	0.859375783123477	0.872829041926835	0.876884198171555	0.852050337679099	0.860759718866527	0.866274714998595	0.876726884918196	0.884775485931635	0.885432444293088	0.877710903787083	0.849386859519238	0.888371636122767	0.894377478131724	0.86900454778812	0.910322651850311	0.896662524601069
1.10128647444488	1.11376473939867	1.13303270027072	1.15938670079581	1.14512944656832	1.19261015866663	1.21676751319113	1.21102217583782	1.22680585303009	1.16681264695165	1.16230625979699	1.14426492470638	1.12340232552911	1.08495998047463	1.07852294405096	1.10868320206452	1.08280104679996	1.05042486198786	1.02592447666179	1.00918224270054	1.00547769610422	0.992752309681493	0.984062496291805	0.978593788000404	0.966635144713148	0.980883419620168	0.974567577951603	0.972568997788207	0.973778557241507	0.970404788101497	0.962778706900667	0.93229713038313	0.953564216799186	0.937842955767277	0.929314340434634	0.91771065010423	0.915735453759437	0.904516715690404	0.885536288237553	0.868376097650387	0.879505251803924	0.867958113171492	0.877015524754979	0.91507788088067	0.88156145590088	0.907310221130588	0.879687937624975	0.886298741496227	0.883199253305339	0.86022486231851	0.874813684660089	0.850872976518917	0.840439221495257	0.817222998190515	0.836020463400645	0.822178420289744	0.817398808400166	0.831317220811572	0.849465886439254	0.869878310745235	0.97132306370388	0.92743011271244	0.933309526229247	0.936835118469125	0.941441312147474	0.96190427878707	0.941938074872852	0.956886503599618	0.944629154558074	0.940174859744922	0.9450381933723	0.936764276862285	0.930399600496244	0.917268622620298	0.904340515254353	0.901920467575149	0.9170566810179	0.914489610930886	0.920153383270462	0.894055015078538	0.890006433570145	0.899511129762864	0.905540352685294	0.912894897019401	0.889395941750635	0.909885664253959	0.900395226037293	0.909763090618965	0.899628435439715	0.901214301712213	0.92539518245186	0.909754822868453	0.930134004696068	0.947154458639598	0.944055256358767	0.924867211859651	0.942480911947656	0.969922670934849	0.951738019356109	0.974079930433137	0.977614096910339	0.956106157225896	0.979817770926009	0.983535729464986	1.00430857362669	0.994343945796489	0.987308132666115	0.985020079822494	0.955613265012717	0.972043836435706	0.970349081196017	0.94075319850594	0.964779593827624	0.985318877240662	0.985779300486586	0.97638960030053	1.00187010691546	1.00398254318295	1.01295112257687	1.02433993593714	1.00819692044411	0.995039340739849	0.98929234886378	0.980726514647572	0.989952902010359	0.934031629391627	0.934970284812754	0.892649896133393	0.908990536234153	0.903525058163949	0.894799906112055	0.877113787058546	0.809335915885793	0.808726195500533	0.784296055216562	0.790467481850114	0.788261946275841	0.789991114186157	0.806326545576309	0.814609335986644	0.816153661988308	0.828014291613147	0.831397941308771	0.83440841325333	0.828412327834634	0.825621568255488	0.839159794634111	0.825696356382259	0.809735776873815	0.815418725938299	0.826189666891124	0.846124753785769	0.828425568074974	0.842680181534818	0.840745592070781	0.85469667637048	0.864452797210757	0.881010280661444	0.885805056900633	0.894536426724704	0.910265966580549	0.914860015752469	0.939194255235985	0.924703952437802	0.905631820737318	0.905040734377889	0.902273079977608
1.06581247026854	1.10677249252542	1.12454479750419	1.14947830486174	1.17376388189858	1.21855077404775	1.23229778558768	1.24405221308971	1.2083854205591	1.16083410215171	1.18429604332528	1.14800475723523	1.12241446175046	1.0934040966578	1.12726080110355	1.09181359876441	1.07779947972073	1.05074724533457	1.03080846630391	1.0360932447069	1.01309524876257	0.996119522549023	0.975279267874248	1.0050221969305	0.995486155688929	0.995961730457213	0.990683337486682	0.975064671163952	0.96877016536108	0.977600310160872	0.989922488363641	0.971792835693586	0.971788134531262	0.985790755949947	0.969824413897012	0.924188889120122	0.928407312499821	0.933666542658667	0.872439623216236	0.912484323925582	0.900291269776356	0.890699403483729	0.902005341966442	0.911696754164882	0.916974219523563	0.90335516288991	0.902158458901468	0.891350491044311	0.883912772452315	0.878857452599118	0.888601688560384	0.878870229103307	0.863263313976462	0.865407771610368	0.863663154677401	0.860084008861342	0.862096012397785	0.870323457057047	0.878549443745071	0.885315969199313	0.89823900104303	0.900532775948525	0.896005233704519	0.924447916781942	0.929885602265251	0.941208994626825	0.936720974958587	0.970935034305488	0.959321491017423	0.897353212571728	0.927081719685582	0.883368408045306	0.843433847879485	0.847541766117358	0.834482425157369	0.841556072648998	0.835427396077081	0.829671652330118	0.857234378701814	0.847215396820765	0.875366607004773	0.877927017145701	0.871689917402416	0.875880772734095	0.879755298727398	0.882201009285899	0.885499774410411	0.909406020156929	0.909128652705255	0.900405272601947	0.91882217307855	0.913414726364478	0.918642475392353	0.935826916493682	0.935682569168297	0.910698471145421	0.902361397081153	0.914125459527957	0.922343420508908	0.922394977235004	0.922086768548747	0.919063118201007	0.9121077859102	0.919246193396293	0.936764088798691	0.90757761181703	0.921056540014996	0.911877928667882	0.942696664301807	0.953678042477015	0.947427482201757	0.94272670261327	0.96212102538463	0.978842562564953	1.01234524720776	0.994582596246304	1.00640582246257	1.00698369778477	0.985259919696107	0.997102805873153	0.956468743849906	0.980644037085009	0.956874494061826	0.960281056404353	0.94637014718861	0.880931148039182	0.883568053750106	0.852868787896714	0.864090543919326	0.852450175576008	0.828105415671323	0.822743269395099	0.813738824614771	0.803681781844989	0.792810145812905	0.819191854072529	0.799822797614725	0.816943294109419	0.8191010700331	0.802210499207878	0.822621330104111	0.807151780923567	0.807582890883803	0.818626209632275	0.832506534312836	0.846537587946104	0.838993521952511	0.840728799925335	0.836884470238257	0.837900908870342	0.853895508109132	0.874649934511356	0.879405375973188	0.881018276902185	0.900429845600914	0.881900504243293	0.899943419712283	0.907608598520004	0.924727676285109	0.927055102739142	0.923420862766353	0.897235027770813	0.891967431412729	0.884267858451538	0.878768667507512	0.88008429147504	0.868494218967607
1.07468305628639	1.09898686994952	1.15189566149937	1.22577917983039	1.20953493881851	1.21647561707232	1.24806939516883	1.27115234315303	1.21553297394591	1.19095115140662	1.17923013128497	1.13878626976732	1.09606472215211	1.0837817768123	1.03357660954451	1.01209793465812	0.988734412019865	0.98804582584099	0.983801881620725	0.982171939355203	0.944466804699134	0.948735369074149	0.967428565915542	0.937714805002235	0.967928249882297	0.956956643224303	0.954520890778259	0.923804837110002	0.951298763372559	0.950258828604032	0.932754668415662	0.971114973401106	0.967615013023808	0.938840275264398	0.950129977933444	0.96318466285854	0.962783803071905	0.947434613000636	0.943936608277994	0.935171137556877	0.918479964325618	0.928701024692916	0.943505135518214	0.952039864618904	0.966039621566642	0.962667857285095	0.952332129610807	0.95624765963357	0.927063896501324	0.942824358591693	0.938908334075003	0.926910320882231	0.918096440143843	0.878797632908494	0.888378816101252	0.86223727557878	0.874259838896826	0.887404893493486	0.892454809711983	0.884681932343382	0.895787438502429	0.911628109525472	0.899171456188507	0.904492841882423	0.910090054788558	0.916354010547076	0.894631144322504	0.860103273115916	0.848079923429362	0.851800734153253	0.865149982193908	0.833468087376501	0.833595766892637	0.851658573122403	0.83506428021877	0.858739071887163	0.833306343426664	0.921978552768196	0.920041164043736	0.930837603097106	0.871418960789325	0.888920877508466	0.933058470747167	0.925533318128194	0.895750271090992	0.922458499574542	0.928054829603541	0.921120884782414	0.925433591606376	0.917409885336572	0.917516797779897	0.907658332107874	0.918884359748447	0.845111873284829	0.848072080001221	0.909497948841314	0.912200859632391	0.921812731253242	0.929422180084121	0.933710698119223	0.945519070001331	0.951226438049927	0.955076679659287	0.96263511017611	0.97294188615307	0.975505671203114	0.974125476274336	0.992837791355407	0.991869077618928	0.996040725194686	0.994775308064579	1.00430293285742	0.989467016549437	0.990218650193271	0.99642259318237	0.947491490117844	0.925624129726298	0.932498332197288	0.918358147933472	0.90169725012465	0.89918632046626	0.890958122896572	0.881219583839897	0.90574549063921	0.887891791093838	0.900863474760726	0.886189043730029	0.90572232966403	0.88519868900387	0.882248871104003	0.859864434615553	0.865563955392554	0.861885610031699	0.843795513708405	0.819376079530654	0.821978686064817	0.81595683940642	0.814730708325573	0.814053927643916	0.797281172007865	0.812371882898195	0.83034135700669	0.846925902555374	0.862314036039529	0.874366915243994	0.863509541973411	0.880099370572221	0.896354147089064	0.885378335594109	0.892112456212177	0.891517974971201	0.897047877509313	0.901425784163113	0.907772233168046	0.891442187204986	0.898126763420937	0.90546533106568	0.903158019849036	0.886331091926724	0.900996837825688	0.874152190024089	0.888232411240236	0.896974489141636	0.882659266961595	0.876291332730269	0.880880596991936	0.874861907518478
1.11419885011529	1.1794632483508	1.23837142652609	1.22941867705355	1.26611809750037	1.25497438538016	1.29237124542237	1.29394567523149	1.30774729702938	1.28553754956103	1.23706912032354	1.1619029719481	1.12193419284638	1.08255762331961	1.05908213527071	1.01275984411228	1.00604961652542	0.966029270859964	0.951137202615419	0.960642718744896	0.927599366759083	0.931220304889361	0.921511482374432	0.891205920208522	0.883241416824571	0.895086829499904	0.913581835957036	0.941142893625994	0.938614502123619	0.920247391335406	0.935691923321321	0.9475137736029	0.967875723209997	0.955640252831255	0.970023683762849	0.948883656627436	0.947031324314593	0.933798708995955	0.930014645398303	0.921975405599108	0.942629959594303	0.94465319401327	0.942657194232156	0.954125782373661	0.978093258090727	0.995814781439409	0.978390149405863	0.975569790847512	0.960667166533239	0.960289215795999	0.955643651758476	0.930317917291499	0.908323007457228	0.883104176168017	0.880830559009537	0.888704287600445	0.915244564493382	0.911494897576722	0.925590286459004	0.926707460637416	0.952867208258637	0.957175480656518	0.948005459992667	0.956112285615965	0.964225084570271	0.946994160633497	0.94169972129702	0.915903557163849	0.931203567858224	0.906254720427425	0.881832990400147	0.874906707087177	0.888320881463239	0.849047477790537	0.857425342598111	0.843463426026256	0.846084953127781	0.837480580496288	0.822876618762968	0.826466053239473	0.831806658828041	0.85006567614064	0.826438305382025	0.856175320260512	0.830837922080863	0.82232701744136	0.812986051507624	0.806402790066062	0.807171956911141	0.817576438486792	0.814363101521912	0.797181661338613	0.801963186577807	0.812291346287044	0.841638746911245	0.841220026555243	0.840529521274071	0.864607777836785	0.861335067513217	0.885886115118064	0.868884939951076	0.884936050415791	0.905301329680301	0.889439513320056	0.907083584229931	0.922030294909088	0.942109506068383	0.950168404607924	0.935045494461902	0.944941072994417	0.934680986435409	0.939604363733025	0.907243091777327	0.914640949214213	0.897539887262557	0.918713548270717	0.918010664797389	0.923901181273999	0.914468653392375	0.946376328953009	0.931083428983962	0.921576360035884	0.925238732426666	0.937294690477718	0.938732778884856	0.937986957741335	0.913071978347534	0.909469040101085	0.913416323992864	0.902243118611773	0.893102254762059	0.887912378341173	0.87909355603044	0.851677248132908	0.850354084686122	0.832496856445449	0.851920273449691	0.827483829616727	0.83861577664332	0.839628707577151	0.851961089271924	0.877313360654908	0.901728322261017	0.90417428553506	0.909399513971436	0.892562894062775	0.893359657113972	0.857727470042047	0.872198264596571	0.877379221324063	0.887293320114596	0.883298209208552	0.874389968197357	0.861896694862987	0.877803118726283	0.890934364642944	0.889141658233636	0.898722435669327	0.896858986642417	0.905431078749626	0.891571281319592	0.880500480546826	0.875405510988174	0.838813565837142	0.838952532285901	0.848736252786077	0.84743161319746
1.22442311250529	1.18673316251558	1.24343235270299	1.23754156641554	1.31576515881845	1.36187359369209	1.38655995352444	1.41718373311075	1.37419341731729	1.33307768804587	1.24638282586334	1.22887780331077	1.20305384517956	1.12345815671859	1.1200346758216	1.06860240373541	1.07441870763401	1.01890147767524	0.997371961839856	0.98382893375299	0.973860556450218	0.967402693379749	0.918403259875255	0.910476358867271	0.885288095327636	0.887652503199323	0.896748683361769	0.922138758877638	0.912223884691781	0.914376832971579	0.911016889896718	0.906224279010458	0.913631745988799	0.915194380901288	0.906156285244225	0.877038388081875	0.877241158752317	0.872373900576257	0.887649881007418	0.873188268619665	0.892018474770426	0.87833194839743	0.899673231780707	0.916850342248105	0.942424713541882	0.959511227999134	0.956780285246944	0.943206645993755	0.931146903232362	0.944928408886957	0.940731314020728	0.941269439513994	0.938418291925585	0.931296887577174	0.945758166941234	0.965785441947417	0.949366418772389	0.953866892734245	0.987411870593695	1.02057407207479	1.00148871973517	1.02028988449185	1.02132972040314	1.00871718038193	1.00294308950392	0.994988768292884	1.00580591678518	0.987366946724685	0.966944085343522	0.94187394283058	0.930938448654165	0.919427477395291	0.896613144321352	0.91208581160118	0.856947819793967	0.823971376133689	0.819928961023675	0.821689435460792	0.839167379801657	0.836262580384143	0.829783113275362	0.832126209620703	0.830705278097362	0.860730531042361	0.845571884101404	0.865817615230547	0.870740225403611	0.863900536449798	0.854666140288039	0.86150917935218	0.864442239498216	0.84911645296295	0.851853766033042	0.843013302595119	0.858184081531634	0.859303868526181	0.890024203822255	0.870394277922355	0.871317191433917	0.876235421703536	0.916908386746372	0.891298479451368	0.911010021143379	0.910020284849643	0.909137263279941	0.903210066984662	0.916592087183423	0.926835477692206	0.950222532003253	0.929131370386024	0.938195441412803	0.956664466469787	0.938071094365609	0.958739652396461	0.970882204283208	0.957682039733773	0.974717773118434	0.988042347405661	0.983722134689305	0.992978908588543	0.969351470688931	0.964707033956558	0.946164941376425	0.972291649031623	0.940212150680402	0.948424066116231	0.946043532789875	0.910889032870609	0.939709337675424	0.919792113691448	0.923309365109953	0.909354493186932	0.906513053865394	0.877919866635846	0.890217330473331	0.874502550672641	0.878109885672586	0.883444408685376	0.872229194876173	0.887838915253185	0.92711856260721	0.905104061180353	0.900864084646295	0.895206163622043	0.884344231121059	0.878569929722533	0.866799550428857	0.863259247663897	0.849535154248371	0.85805527307058	0.866312260246296	0.86980923945891	0.860505227815522	0.869017854347245	0.87987630275822	0.900047018815527	0.913562015829512	0.880884647563627	0.874668673450516	0.873863496495852	0.85001443251067	0.851431495211012	0.810064906106807	0.805074162372232	0.762570490134189	0.76408800156204	0.754622249929653
1.19484165366772	1.20103918303857	1.22647934922483	1.32538958929358	1.36183458428827	1.38235006427219	1.38675793566988	1.43665155385817	1.4121575191013	1.3632853405274	1.32160457934306	1.31033817180592	1.24647664172582	1.19543080806366	1.19134557686471	1.15916287292759	1.10566425795152	1.06787569415657	1.03565129101839	1.03128965714778	1.01899096621398	0.978359733548747	0.939473489935919	0.925975993330262	0.93402572128816	0.926640675903413	0.909605309549065	0.916460151380925	0.893642964883446	0.869741599819997	0.860553815882956	0.848723425348354	0.840234733690856	0.831701724806512	0.848139095749549	0.823688321779303	0.820619505120866	0.829462868230265	0.808036648124038	0.824148502943436	0.85121589144189	0.834869289154183	0.85462173265804	0.893421594447277	0.909698980070194	0.926034474844576	0.92301827632338	0.946200577591151	0.947283136240267	0.9448249197474	0.915836315754453	0.911352445737939	0.937510019213397	0.955726956873935	0.963006190911289	0.940136401268889	0.963786425101831	0.976308428624695	0.991006015929019	0.996539158468896	1.01646736902761	1.01942545379068	1.02943770514471	1.0182358517167	1.03083095241635	1.01608263052058	1.00635585206493	0.992851116827281	0.974404739974645	0.964836294554167	0.933738025245224	0.944385652366353	0.912767281297192	0.924292672584417	0.902251636167194	0.917087811651648	0.906426514289218	0.912795477103187	0.900633316527098	0.90847411032009	0.896881187359389	0.909914632477486	0.907632104475923	0.90822389668929	0.905649480410081	0.91595952355521	0.92080253028009	0.899627679556089	0.892819655228057	0.893286191395203	0.890413038905445	0.874469321492866	0.890180596290392	0.868116718173637	0.862804704475283	0.889455208170684	0.870991561364116	0.890308518660875	0.903794927527087	0.914751554379351	0.926936675724298	0.938870891692918	0.928187774810076	0.951437894795498	0.973451995345494	0.981216715159381	0.977369506476983	0.965376864497142	1.00457615177193	1.0053061757279	0.987641006933946	0.995604807492266	0.987830564194929	0.984721772134757	0.993527207347489	0.985939760701782	0.986245848907678	0.972520244195778	0.984762766192726	0.971314424945631	0.983965654822996	0.971450609919949	0.973987617469764	0.964762012802161	0.961368019898539	0.979626620392844	0.955487840798444	0.956292150034807	0.976192449088522	0.928895870524337	0.933251590267862	0.934884880767225	0.94631175069682	0.920109034681479	0.912160103321771	0.874867747746911	0.879660568412724	0.880883992838842	0.872059682731426	0.875608264392187	0.872105857816438	0.866617935085556	0.87005494672043	0.864186686044896	0.889181456525688	0.907004057883753	0.87546263927485	0.870307750311482	0.882976778820819	0.881614496020075	0.860883948883909	0.86967005748616	0.861927712445605	0.855130900536711	0.843255803021142	0.834298531614924	0.863506418304881	0.82678424834436	0.832615984738052	0.815728379020268	0.80118367950537	0.78631834032547	0.781054135062739	0.766636892664958	0.786998278248376	0.787488802499814	0.769546968101009
1.17338347005014	1.18513187373702	1.2511502256586	1.23507699414704	1.32822302821809	1.34637793026665	1.37181444250953	1.42119807408952	1.36173040374584	1.37556425338119	1.3674762988956	1.30535799846134	1.25209806617809	1.19050362709413	1.22885200019447	1.18602572116358	1.10455758350605	1.11865289520576	1.06841647951831	1.04329776367393	1.06090256853743	1.00737613118592	0.990139501679963	0.971344859314662	0.949235654294247	0.937573532225874	0.916942532801198	0.952956457278992	0.91589443947412	0.914742361461018	0.874873407664209	0.870346203525526	0.85522855587893	0.862602065994684	0.85798760697801	0.845944613083106	0.840768741430346	0.832490357270355	0.828217413741677	0.849375570162854	0.8303342065656	0.851623247785912	0.84806322065652	0.854822931522756	0.906351435133536	0.890015954063606	0.898894821762739	0.896595154462012	0.888135380687594	0.912824477210513	0.911913784643751	0.90973455955804	0.899249018336016	0.903501613656709	0.892892219396255	0.91908428050587	0.930913977930666	0.935435529573912	0.966102252865599	0.96749435346496	1.00151879286826	1.00716204544927	1.0133933502177	1.00766368323513	1.02399496544619	1.04118542438653	1.04218005917814	1.0357656531407	1.01709935103388	0.996512839632683	0.980897636546992	0.970326527834499	0.975232999095206	0.972783320212527	0.974275260110859	0.98857230268362	0.970741705545917	0.947238542952267	0.953354840461278	0.959978332685641	0.937573265818837	0.927821680586606	0.936777794553927	0.920680543303409	0.915461280081442	0.94101476799395	0.93517266699252	0.923828837088052	0.930309260219114	0.909894586242217	0.925171961065881	0.904464704741155	0.914988988793091	0.920116773781369	0.939240584926949	0.920081676265375	0.93155870156768	0.943379203468441	0.968650710179483	0.970197227644357	0.96240572052247	0.967555467000808	0.965383383423236	1.00353113108244	1.00720090519935	1.01484155661876	0.999552965699935	1.04061078487287	1.0167166171121	1.03044037229077	1.02873267904314	1.03781714066248	1.00275436701016	0.992490894050694	1.01758065172269	1.01390071854531	1.01920274587287	1.00474485654059	1.00721929000234	1.0108111225491	1.01635955612833	0.983316417108406	0.995860587383391	0.994284678495783	1.01496491248196	0.976438857192303	0.988583717768993	0.960498306670499	0.975823807688589	0.956316012059735	0.943828515643782	0.873163105340061	0.904676898772059	0.876141643353543	0.878154348028446	0.84569389452654	0.842597136334431	0.852876562717263	0.844326236332796	0.843723517908112	0.847897826045606	0.843213235273291	0.877722616341165	0.868608847143406	0.877923622140065	0.86288909664381	0.866490942096215	0.85785712593213	0.842993048933261	0.82899959336058	0.819348513238159	0.81464810029389	0.834405394274264	0.810003278353296	0.795596248815731	0.796533674262068	0.804778747892258	0.799810673356538	0.816019855140651	0.790273018848131	0.794382379157719	0.786160232105544	0.773456812305783	0.785830118681996	0.771584166135475	0.803780202598552	0.784960338167639
1.16466903466509	1.19337103390183	1.24463786785173	1.32023140358059	1.34888322207445	1.32498272943605	1.33265635752292	1.29739329185837	1.26684837452517	1.25578784973667	1.22492550034585	1.2123199621544	1.15174474681318	1.16175983814281	1.11036943179388	1.08282358063765	1.08148021612339	1.08676497569474	1.08629999523845	1.08768779914773	1.0436756783265	1.01570913629697	0.992609747757175	0.979544326492551	0.981485379131961	0.949178711672321	0.95186870603321	0.952655663487631	0.948118849874939	0.920918197399851	0.931122425043701	0.913308701443528	0.893149364496131	0.883111365824681	0.884565758868101	0.87659242693619	0.848105895763743	0.859264042870261	0.848222736798106	0.854325789297252	0.855221039893069	0.851362509198843	0.856223484522134	0.878942491914748	0.882574530525679	0.841124327199738	0.857230140441762	0.875912727980096	0.875823547192014	0.884356485164602	0.885042898781833	0.907089985973564	0.90323127910543	0.889892169205408	0.898788949493433	0.910157634929058	0.92182839676442	0.942658110389325	0.944889314280286	0.980210253384304	0.992937245727582	0.983635730084952	0.997185797763029	1.01864550955315	1.03929901714239	1.0157521870604	1.0157754471278	1.01642438210116	1.01829684881476	1.02583176102793	0.991173625737514	1.00168772730227	1.00009241720639	0.994040320526978	0.988143652319155	0.97540761102571	0.960822659325241	0.953466032869991	0.957930288702392	0.951774300914556	0.922038749844003	0.943647590621923	0.930242615931828	0.942836159314941	0.9347497137409	0.940895812618897	0.927085412478131	0.940578359970161	0.948288886554675	0.93891023542362	0.938182855658134	0.934921925922956	0.941672365474946	0.975222919568996	0.942208287560959	0.966209229878938	0.953196635139726	0.949955799919479	0.947484100448704	0.967165305684061	0.934132977874247	0.984656838299185	0.978457110503613	0.991373803166207	1.00791192961865	0.992594859472578	1.02289443499037	1.02137386666445	1.00390955512887	1.02561576411912	0.993157615619916	1.00254482350443	0.993525197205527	1.00187327118239	1.02342099914416	1.02271289329882	1.03757089860671	1.01744389274366	1.01688215211871	1.00792517260279	1.01382430101131	0.996478860666594	0.989703205116897	0.988150925981781	0.969617236186824	0.954779711227673	0.954503233257276	0.952649316446179	0.938305180490676	0.925585872988231	0.893581193029245	0.881107358942202	0.866703359559279	0.845793956882344	0.849931765158445	0.870198184542117	0.868407302387984	0.876980954269441	0.881346211248596	0.86907807327369	0.864981947226363	0.882472934588631	0.882167583674473	0.864870750660601	0.866308841055449	0.872134829958314	0.864312771282752	0.834519764777723	0.82204607769431	0.819921216348984	0.825182644793206	0.823367251365092	0.826483072772325	0.825023047494595	0.821885865532855	0.819756525592842	0.817533684280263	0.810132490466247	0.825367467227282	0.804600862712022	0.817258994261498	0.806132610889418	0.801205822963061	0.778737186157095	0.795664943633525	0.784144039275921	0.803621336132297
1.19844525495362	1.20350991861313	1.21763830319282	1.3294527501006	1.33397148975891	1.26726935592791	1.30183932324764	1.28952988749685	1.26234033527762	1.27136711735589	1.19626750296715	1.16926117744711	1.13571225102935	1.15043884852817	1.1010963569909	1.05812326155191	1.08369891926992	1.06723485448529	1.07160069059572	1.05026709660001	1.03384085638872	1.04487066752185	1.00287233659024	1.00150536023842	0.995304443148786	0.999923508687859	1.03047124865315	1.00227449323886	0.972896080688056	0.948633867251068	0.958153613109861	0.964090723788807	0.910745706472394	0.915279519624967	0.882633098530124	0.872329934657092	0.877471577637146	0.866230353450445	0.866881710098629	0.863021065305214	0.863687702312946	0.860574221439637	0.857467934795476	0.867143487973034	0.853454282734267	0.858016123417761	0.860951300903449	0.85105075405726	0.848833724567632	0.8763845446768	0.858877572874436	0.881565912015128	0.883329128124026	0.893102527405849	0.912081613258709	0.907451639635128	0.889364297815458	0.90328627969249	0.92516350164924	0.940928179628119	0.963511538483914	0.958456327144875	0.969687790479979	0.9694668030598	0.963278264381748	0.97665185285209	0.962909013562364	0.979525037143897	0.987615225549355	0.974893673543399	0.96067714834446	0.94220545373798	0.946014928538739	0.939005711122305	0.907214504516041	0.913560122284	0.916896557771617	0.912129972655916	0.931977028690044	0.932657536420757	0.921818686479204	0.929010693536084	0.93807079051153	0.95306331522391	0.959180177758525	0.936482775005911	0.949449723224423	0.930249990321265	0.931777474158257	0.93502324086935	0.92742492938989	0.904566292508814	0.908595963661627	0.924176911653675	0.906759273388489	0.924350492533679	0.908539479453315	0.913343038003333	0.900605537247356	0.931203241380719	0.944668674091974	0.956992408222253	0.96067644493066	0.963075961208225	0.983916315891627	0.990482680793535	0.992385687934846	0.989666456796496	0.999704141684912	0.989059430927385	1.00484552752041	0.990920518648297	1.00026986291457	0.995692676853642	1.00546508433593	1.02265318498812	1.00942822462562	0.996725719864665	0.988088777098366	0.956566294173593	0.955553899176201	0.935424163587017	0.926956090151957	0.940408688556866	0.951981757876707	0.944987708547334	0.935971803538998	0.94302280660889	0.913406505082321	0.923165334941724	0.910819060070118	0.894220297116635	0.905141803826077	0.887739380561122	0.886510760205203	0.886577836494372	0.898914999365919	0.913934955464981	0.889309067399538	0.897683758798738	0.889373588620211	0.887835663757369	0.883770381368464	0.874121236968832	0.878210465165805	0.888463828159134	0.868409062936983	0.850109568037536	0.851972640811929	0.861545995922728	0.838269365278819	0.811355964544556	0.814639366687848	0.842495020402016	0.8319879145804	0.833922500341556	0.830850571147032	0.838552679088828	0.861443249864831	0.82941377558529	0.824408759531362	0.79816576972801	0.814481864356486	0.784576733722092	0.777615503093282	0.791723122194162	0.797108041695977
1.18573396034176	1.26141610092565	1.37197525401185	1.36366145452834	1.35645199701797	1.38565389581312	1.37194274378301	1.402079325996	1.37030419858694	1.31548087060059	1.26403398416027	1.1911178939788	1.17016070702768	1.17995349238367	1.13854299677796	1.11561363593563	1.07949269252744	1.07221520204767	1.05093661918193	1.02238412796673	1.01421717042707	1.0006151015306	0.969438866696516	0.961778657533799	0.954728876881807	0.957479687418751	0.946952454609219	0.935495315201911	0.924843715235851	0.918523880505053	0.919753669650175	0.93034365589796	0.891071398844383	0.880265044676594	0.862508022768493	0.862234106810372	0.873877703142483	0.901000116344363	0.852942135791013	0.877058826359942	0.872440580807276	0.880670413401532	0.875727142085201	0.872055448426835	0.874554642198354	0.867057862499608	0.891379771415556	0.882658784560468	0.895609167610773	0.897724413139065	0.877469503298741	0.903466452862194	0.89815073023796	0.928207593896349	0.897583374816523	0.910665885120793	0.908955043257402	0.901299473404394	0.888764527880973	0.92540923845596	0.901687993767255	0.929495977808403	0.937058801452452	0.947675723205479	0.955349395909028	0.962155816761968	0.972537859437493	0.958416125922392	0.944305621612087	0.983824802482017	0.965581841328685	0.955547472225884	0.957442846952334	0.92188506234069	0.889769880581374	0.883267736269209	0.911319749967045	0.921342770245673	0.922282223917985	0.901225757836398	0.890792741184864	0.917544990270884	0.906466858206622	0.919403202056145	0.934990886437086	0.913412338964498	0.936616772228081	0.910324175482491	0.866217769313767	0.874195145959255	0.872565519739015	0.863529988369419	0.873956367217234	0.86270742633858	0.88351020850109	0.913642491828277	0.913275760337656	0.915579261173798	0.906473682784888	0.927292940914093	0.930915170725301	0.918469205257517	0.938708214040669	0.924938344815138	0.963773424612048	0.952947537538595	0.963259246605514	0.960032698853137	0.95949755647302	0.961012706986989	0.956293864981476	0.947712594650477	0.963536352361722	0.982401377740953	0.965416776388894	0.977051945321323	0.956689104675055	0.925213730273007	0.942575504009031	0.908727834985673	0.887156801493237	0.863984822306345	0.886369535670018	0.910599702168136	0.931426902818312	0.941789880967982	0.923252795732557	0.953053547522374	0.915279581577872	0.929369700016097	0.93453281740218	0.920151047120958	0.909502028839541	0.883726364855521	0.917155547442753	0.897534577958064	0.91399211570709	0.904228698500701	0.919911482718249	0.906177032910318	0.910554975274542	0.907648394152289	0.881883976238643	0.891340553199129	0.900227895917695	0.896181788480166	0.887460867839928	0.874011905921439	0.858207554364274	0.867900953121044	0.851810062350647	0.831580566537076	0.826171706018418	0.833169356118043	0.834686783346674	0.849039480267208	0.831320637126505	0.821874540060434	0.814210073914598	0.790325586648019	0.788335133162245	0.778410142465042	0.755886309299144	0.754356348912028	0.775221742375667	0.779396539408005	0.787964675362331
1.26560916385268	1.32281503736951	1.37843097682268	1.39469729841781	1.41594341506811	1.39097548196823	1.40055182380848	1.32914655356116	1.3425112440684	1.28114081476441	1.24904580244882	1.22238668513247	1.21989270005805	1.1779576750067	1.1607256299228	1.09477390606436	1.07120479012982	1.04453385098096	1.018336265057	1.03255425153524	0.983570697227731	0.968037235395383	0.94453802414777	0.94029401836835	0.924924483049746	0.913541578367446	0.984983272386055	0.876809214254696	0.855499760693152	0.891623244463828	0.863959588345777	0.859154567516103	0.851150520075775	0.853316696863944	0.877160734371741	0.859098499030699	0.872166307810126	0.863815101076748	0.872170470065785	0.876761106418682	0.876756005364818	0.895189586761796	0.917944146594855	0.891508771183218	0.911192475172896	0.896791963027661	0.901609077744987	0.892921088024534	0.887739542900397	0.907476306824491	0.908600127908443	0.906583310885977	0.913859733234828	0.905206116890453	0.897295567269825	0.929673398537131	0.936633639089155	0.918601823256586	0.948405619412719	0.942418268921595	0.93508788835255	0.969895361577484	0.961271007118856	0.993505854434079	0.985789008732326	1.01578848047241	0.965597414189927	0.985843810742549	0.983705792716417	0.991395140618469	0.969537052519822	0.979963150937038	0.966640990757162	0.963004169441171	0.952900096893814	0.919861255930383	0.936164873432434	0.897875669158085	0.907258281587615	0.878865817220978	0.886281725382213	0.891338426487893	0.912645442190774	0.894945133232436	0.885373524033203	0.90199904006043	0.90826724397451	0.896748950720477	0.890455531975366	0.888777896011619	0.877309615396457	0.877072612488835	0.8883542353197	0.87779561155643	0.899887137104926	0.903579331482681	0.896002648025868	0.892556639165391	0.906999408295943	0.894775374791741	0.881224525559555	0.876215405446396	0.875004886760968	0.912423804503845	0.918267501666318	0.925060830234921	0.89295009688932	0.931995712815706	0.929816847287913	0.948353647401772	0.929750004097944	0.900537543899998	0.936621238586855	0.913959221331737	0.908550134819429	0.927598975599198	0.930827350120485	0.928903103199674	0.918173038546176	0.908836275883163	0.883129245654343	0.914213296553304	0.916379719730937	0.910865787901334	0.919020021123221	0.928256086503953	0.937566209024341	0.943996290338469	0.936191232046354	0.923245186805064	0.918852724319892	0.907353658693355	0.908050323470718	0.95837745654783	0.936612352970371	0.954028650294313	0.931266371276239	0.938442995454712	0.920817848848265	0.955775313725814	0.914413141710378	0.950387180831259	0.938644721085719	0.950158711020195	0.942694265135365	0.915127153803982	0.926023490616248	0.908653751125061	0.89521749157149	0.84975589764861	0.843927288423461	0.83553419273684	0.824206515008994	0.826610575654179	0.811631105328361	0.807977803415842	0.784698368950866	0.778221244900543	0.764248839735506	0.763116909064981	0.772214946238106	0.748541069048585	0.748229414393688	0.765590996821679	0.776022752447469	0.763953308544957	0.769836852917098
1.2769707226322	1.35994171069842	1.4036676448372	1.38269456367294	1.38277234769301	1.39452162216983	1.34139659758147	1.35520360147575	1.29564708660888	1.26293706675572	1.20859380213016	1.20976385346367	1.20841805519276	1.16752058056798	1.1791463291988	1.16363943668413	1.14771278308315	1.12089552923138	1.08528782747843	1.07957635918108	1.06276449801238	1.03435261993811	1.00169003251285	0.968252906357446	0.961261257262575	0.935390649857941	0.926588554562872	0.8998883751527	0.907528088115457	0.893711603956676	0.862290866295125	0.93902266245753	0.868346239257273	0.884479626557488	0.856988844984955	0.830653681697838	0.831278572767414	0.828103276434564	0.843544529390395	0.851100794041474	0.844853081775059	0.835824188122573	0.860042968668475	0.855874783384336	0.866220376621842	0.864081843253516	0.854055817708727	0.859131300719426	0.856232399631201	0.88651219558261	0.882649348265254	0.883498973423694	0.86621150836167	0.890209541841208	0.906900006753875	0.905420173471553	0.927742532167559	0.92183023361599	0.974626335143933	0.992884201134969	0.979234227790815	1.00306467640357	1.05685249598249	1.04141810689799	1.02399257171424	1.02483489715965	1.03606698814878	1.02583146113567	1.01459038228802	1.00877980654066	0.988160342107563	1.01535174688979	0.998953577212643	0.967373714753934	0.949324054959281	0.944964089302184	0.931348267055049	0.937827928691062	0.924118902724617	0.919709851931106	0.907703081761832	0.913045821563876	0.908594870608866	0.909538966532087	0.924582227748724	0.914279207175946	0.897349599348885	0.901683165903893	0.896427445352609	0.902092024480026	0.89441565388719	0.916792748920241	0.903566225148913	0.89857782060126	0.886691043041374	0.895301647478176	0.882017331561025	0.862165923066122	0.870060066049537	0.910173757828161	0.87589133326865	0.884524784914286	0.890149377746761	0.895713491712986	0.891032192794051	0.895298244357642	0.915540646254724	0.922258634716419	0.915028259400763	0.927266676015983	0.908474327718754	0.911865464233259	0.932185518195376	0.935415275989315	0.923023219904264	0.928250522492709	0.947167869422393	0.929750945873316	0.924328147827473	0.928417501713038	0.929323674366753	0.909806200817247	0.9097334399816	0.918802426816852	0.960787755747247	0.947498884591254	0.954517269581322	0.929031231245599	0.921090702955827	0.943695901187865	0.947469765266171	0.953260258260018	0.979942011609579	0.974403386628585	0.977627943109242	0.984886956847995	0.993720830680377	0.99587582123109	1.00324384918604	0.983801816591902	0.999887098926341	1.01002189306302	0.986289747964838	0.996172591175045	0.968346448018433	0.92891697946392	0.907560430926024	0.875042317639552	0.857008262286226	0.828068672975872	0.818144805266317	0.803778804417281	0.803275132682352	0.810689288179172	0.825079786297057	0.804113214610853	0.797848083648334	0.800327360853902	0.801859074670107	0.79854436965243	0.8184343199093	0.801414486599713	0.799776865436702	0.785356787046235	0.790421179120433	0.78355922866431	0.713513503959461
1.25750296043587	1.3012003285636	1.3220337064915	1.34372275255273	1.3394415583503	1.32726220316161	1.37807726621817	1.30717682207902	1.33542980517085	1.28607962286648	1.2772682726288	1.23808372697598	1.26027927774674	1.23454822997316	1.2472980358029	1.20350811198016	1.17597426291042	1.15787149339444	1.11155033388935	1.13515854169612	1.10506569511086	1.09539458974772	1.06894761737844	1.00660986606718	1.02619769680433	0.987014385366151	0.935789344611705	0.946899511217954	0.903807215479256	0.891203419815971	0.857365542205501	0.828126519558632	0.849143815903404	0.81716408752411	0.786264109141627	0.754789218909799	0.763182861082278	0.766871740857286	0.760862125543901	0.883008963112709	0.870143668405242	0.871819591634533	0.791663859288295	0.821287678467113	0.809961402803142	0.826525020438822	0.829040507681014	0.834721221741717	0.854165018717564	0.856216266302765	0.862603995798059	0.876567485950131	0.876353891735893	0.89823014376981	0.914022890236867	0.905508717593005	0.924356963538535	0.925074687140087	0.937549497542622	0.967639996515801	1.00943956328474	1.00208638567168	1.04648370857125	1.03255812693544	1.01126139779751	1.03128318517019	1.04526789372281	1.01110852323262	1.01174626323954	1.03381350983279	1.01654987328631	1.04391164736412	0.992990420133296	0.987105613737963	0.966754525864726	0.98898120472464	0.972315911860518	0.960446244450129	0.984254311472503	0.97639959338205	0.992429274356573	0.96312594880157	0.943054086360574	0.944266714858752	0.971482308967773	0.961106693656207	0.93816232247168	0.946901903227457	0.90778119975014	0.899943908638794	0.910529287666954	0.915606719306171	0.909319918448952	0.910667797746863	0.888123549767595	0.890270667516171	0.901195664914873	0.881818848598561	0.885373124855656	0.877456579714144	0.898839628462888	0.891561726988846	0.902355247759576	0.897053249658609	0.896346926605898	0.898395880456593	0.912511629536723	0.923363663159129	0.918585838601657	0.953903758618338	0.929421960471065	0.960769443138384	0.972221137431812	0.950256809454038	0.949064599990948	0.93786227987695	0.944299023090514	0.931907231509265	0.941526063604664	0.907575510190243	0.927701018127449	0.921010556519837	0.930072776239301	0.959004007648533	0.944868306759559	0.93791993349949	0.950819660773431	0.963479457276787	0.962349960508606	0.950538066080329	0.975158369998165	0.993549890152213	0.975710833366709	1.03500282940042	0.992775000955414	1.00789580704587	0.999578989525204	0.999075216478008	0.988130755688063	0.973783928379192	0.959540263076818	0.952720473824339	0.919581034929231	0.888756425074349	0.878865382055162	0.891354506853144	0.849364242934326	0.841852595631274	0.828685497714488	0.826709523366713	0.823566486828791	0.851871029373026	0.84827088371561	0.861759269430059	0.849520391969546	0.857677212038076	0.796658003192715	0.792603483176348	0.758367420550119	0.723534402543524	0.695388094495665	0.689321802176913	0.686308016154613	0.694808785052059	0.713807853991422	0.723434458787885	0.715608701718253
1.19665223596253	1.1790932966109	1.22607698810296	1.29148004263481	1.31860142920516	1.28439672894424	1.2693898665366	1.25565217696498	1.28613723020707	1.2209965728548	1.24414038549397	1.23438944351428	1.23224012154049	1.24844269356613	1.23359813624813	1.21957467920264	1.17505957858163	1.14565099754746	1.12728298753961	1.11537171240047	1.12274456969851	1.09531151186627	1.05233247354831	1.07802398971193	1.04758340141782	1.03855364099311	1.01229958568486	0.980144876378616	0.936750000017651	0.899877112692237	0.875543831150714	0.870544083576773	0.860141257789417	0.826958624177888	0.81796938756646	0.800517142909134	0.808936561153847	0.802651193781719	0.81749309488214	0.805551188063523	0.808281985819754	0.807272976883419	0.805273355056642	0.884838660198288	0.890278484169716	0.810531284797147	0.818542810700691	0.812691049629955	0.830281575707565	0.824553216763706	0.82490693150935	0.806256593378412	0.830516997953858	0.830126670851181	0.813132748866188	0.829103948530431	0.851067510432206	0.865665427468721	0.881800416614387	0.916089769365111	0.948816084419092	0.944641555599893	0.96088308664392	0.986498413533407	1.02629611878347	1.04270742228683	1.04913576588736	1.06412348375148	1.03651043358993	1.05704554355878	1.05932135317649	1.05995932535993	1.06719613832902	1.03976869370663	1.05173065116374	1.0341208500338	1.03339169384113	1.03482527590579	0.990412320165899	0.97701236539699	1.03520677402593	1.00654072797077	0.992376491117138	0.973422568643826	0.971617735107351	0.953232418852637	0.933082220546683	0.95847326766835	0.930582149151906	0.94299076746409	0.936632152803105	0.910821596133221	0.908664293031217	0.899648365488219	0.883164627226378	0.891894453563754	0.887309897579805	0.885557289566755	0.914354402143318	0.873736054111753	0.899361218335295	0.921892085460889	0.919924182246581	0.891390721918719	0.920298068646257	0.90096315049858	0.926848924100038	0.908773003186147	0.905513684965164	0.918636311517107	0.927256474145942	0.929461411882466	0.94756992056514	0.926363999446599	0.922228568534095	0.934297442359689	0.928264125292587	0.91036812518239	0.909244688807877	0.907957357800651	0.920321210155661	0.914296569748386	0.922867119687977	0.949658451560915	0.983230021996289	0.970031173865232	0.959193522951475	0.960250178548359	0.96177533644417	0.950778686458898	0.940372143373551	0.982227008580857	0.973680439053033	0.96473333081322	0.973917060002705	0.946536085457882	0.93930290290628	0.926619052857838	0.908435814093142	0.954869339716055	0.945626303575364	0.949026722140979	0.931055711032847	0.935823392870386	0.860239996824542	0.859408839485837	0.831835415611817	0.843972721330194	0.838339383251246	0.815363497011832	0.816718670391813	0.810826653383021	0.800095509512724	0.81707100219605	0.810309487702723	0.770523043853989	0.755779430441452	0.755833416106102	0.737535248362363	0.730580299442989	0.727329657220061	0.722663189709289	0.737596412742736	0.746030357133098	0.764170516613514	0.74395714945281	0.744992593951409
1.10645165265737	1.09108633108976	1.16211072195758	1.15311372502747	1.17571658784242	1.16308217443322	1.14472578276876	1.15048062727523	1.16121220999347	1.1396034046751	1.20321059164048	1.1627635939722	1.13808895031944	1.19513431401724	1.16922595862117	1.15847922552114	1.16325521526572	1.15235228949416	1.12847750144177	1.11462910948765	1.11274087363536	1.10998146559819	1.14066213645654	1.10888599376645	1.09642557143053	1.0755851058401	1.05882226502495	1.04566041517744	0.984596994098165	0.959124393043303	0.926847317310513	0.935658277724791	0.903437055314544	0.892013318491065	0.876072283917839	0.847190640871339	0.854084234660278	0.856710773663427	0.866348941926383	0.855025579322124	0.852438169863591	0.845495065629731	0.81141979857263	0.82033684186831	0.788118802252852	0.764489112030991	0.782994261862555	0.788201926275209	0.757375508523539	0.790726788631961	0.770149077931507	0.770453003275548	0.767328303084822	0.780468095800657	0.771370712718074	0.78293984827692	0.922770160714119	0.909984945023437	0.855474044040481	0.869729033894314	0.905154517644657	0.90519890643083	0.943369834925579	0.984008084152571	1.01917634730726	1.03952606220867	1.05415392345759	1.05322842210618	1.08222597447493	1.08401411694964	1.11521375451775	1.08337320087972	1.08947807436344	1.0574713992689	1.06551519530565	1.03833593356477	1.01152425587054	1.01188963305231	0.997982689781845	0.967727544929269	0.98295384315958	0.989458206761862	0.956968943763646	0.969875757338377	0.954118109810265	0.945727741481629	0.945675134785242	0.945496720771067	0.978510422869919	0.957273643222186	0.962282151454946	0.94715160833443	0.948224853796601	0.936731525742799	0.929487993574006	0.916233801777965	0.926912979192217	0.897776600561879	0.882826181258123	0.880658269211142	0.906933762044619	0.906553818971714	0.901520254331694	0.900663284351488	0.896779269863406	0.865184020493659	0.865541886131482	0.870857590881572	0.896428289856585	0.920625972345565	0.912557853775597	0.911150193081113	0.930380224244489	0.945314157794683	0.934784759678551	0.927001710209202	0.914771127746932	0.931648845758214	0.95474536235687	0.963402228919035	0.945996814743122	0.944850704074749	0.946590377854533	0.961338925904466	0.9319591989882	0.966216547458774	0.945607115619732	0.924889516783414	0.903202731305956	0.909424863633901	0.882600874149432	0.92221531237527	0.947385826725847	0.963936266456674	0.887563653313435	0.900501136250868	0.901900566034253	0.929084695131175	0.925752453818521	0.934916451176381	0.926330349617588	0.924140233619773	0.919301714479709	0.91755670407818	0.915512098011811	0.860230559059845	0.847944099319887	0.804915504785785	0.772785641066117	0.788544455903273	0.773654958786563	0.777659900696019	0.765612872354058	0.787628034615504	0.810484722980596	0.805726085109655	0.817026188121402	0.790239180256741	0.798746676769653	0.794849017876537	0.800431251833629	0.792143994514635	0.784725320853584	0.792745814132449	0.786104670653981	0.779240083182757	0.749841234549279
1.07385599170349	1.10551124233538	1.14045999234291	1.14095693962026	1.13204284480327	1.11662907214416	1.13131733008841	1.14742293963506	1.13529753766761	1.12439949098922	1.11404123170824	1.09007924045563	1.0873173430939	1.13990311823804	1.11949156031669	1.13555748976997	1.1393676508989	1.12008002859414	1.12015554566562	1.08736905623067	1.14027118966558	1.14679651187423	1.13395633791982	1.14728164447099	1.09373979247089	1.09032425660738	1.06876049555527	1.07702702223681	1.01335233390501	1.00253963904028	0.976715770367698	0.943032946872994	0.944954791791108	0.912938376256241	0.912131042735549	0.908127890367015	0.877744005214297	0.889780971305355	0.870191501347121	0.884390763675663	0.848574333504109	0.843553941562524	0.819055398252751	0.807549903226764	0.807634860592017	0.788967113377484	0.796424946371914	0.805337257431327	0.797450759060756	0.810186050016736	0.790613411031264	0.794959807788957	0.816351119691586	0.808537373646324	0.805576348925864	0.812832882884051	0.838755302838777	0.853932320716757	0.879919597674075	0.886363425607309	0.909029892162855	0.960970830585604	0.968263255702919	0.976254035408784	0.988050010157824	1.02860997519693	1.04889518483271	1.05151137028196	1.04556268411075	1.04177991600273	1.04187719768427	1.03834242126652	1.01129696316615	0.995349089320102	0.98447805793469	0.957518791273013	0.960869146765596	0.966457915072957	0.98801277788692	0.976779322121499	0.951495882689483	0.973088449754941	0.988554631444076	0.969452180694158	0.97040700725817	0.982377678568211	0.988814600208964	0.977885773627426	0.977852253419892	0.960445750153004	0.963145817656989	0.937828394559551	0.940415064236376	0.92476195570141	0.909429461748981	0.892096800828941	0.860507900057472	0.873733633015774	0.861405802989371	0.846431076522611	0.828835769210684	0.829237885731295	0.834105193673232	0.868474507685034	0.854406631357975	0.857580327734842	0.85865884643766	0.866864125886345	0.889880626996888	0.899216577312839	0.914406574495199	0.897271957199462	0.931240794585312	0.939657122633796	0.923383547045519	0.934018880246367	0.922835018290973	0.933397394109078	0.924888072696287	0.915394470831142	0.924639289893	0.909989015707286	0.894924710645533	0.908343427448869	0.91567194678086	0.915256119527082	0.869101452708061	0.876781198100488	0.8738110214312	0.857005815419006	0.879390007063534	0.89981131019698	0.899479933994372	0.902438178481448	0.916955000891999	0.933446396188672	0.944069065193368	0.92667162757927	0.933687316964496	0.943934861035662	0.939643688746928	0.937498968975752	0.907362377039873	0.879841020010146	0.864445344499593	0.861504068917402	0.868375386762017	0.871082689949759	0.838782373219024	0.838532588688274	0.852830309554896	0.856930231639659	0.847205909396877	0.873805813217886	0.84806757952499	0.866808935710913	0.868688070384764	0.839530759789405	0.848061141323607	0.823627547513104	0.831638274010712	0.809215571266788	0.798694453573678	0.785367414173305	0.802299599100943	0.779129670004401	0.778527274061347
1.08789486705373	1.09639451067365	1.14550779276317	1.16091826861321	1.15594226939506	1.14591806020624	1.13706514182944	1.1129038663194	1.10641811612982	1.09023405866631	1.07470025062692	1.06072917987987	1.10069666365984	1.10761101668826	1.0881683588256	1.11684643465475	1.1111699092957	1.0750415878022	1.06605341705879	1.06891778872355	1.07350922954179	1.09086792874027	1.08301390737475	1.06182240261409	1.03632700847694	1.03055305053197	0.99989247486589	1.00774692179428	0.976392895147579	0.960701144877398	0.975930579106155	0.961773446008956	0.949317849384943	0.946938080808052	0.954930537668324	0.928795539395447	0.929726132769081	0.92183988085441	0.904243489091285	0.907565197110016	0.895872056996636	0.90247979013444	0.879871243518614	0.853744237174157	0.876305618618338	0.867497184904989	0.851826979022277	0.849638525254321	0.887992825472358	0.845577834789462	0.841460435930004	0.857769403165706	0.839832599911986	0.840112232522163	0.85403229372115	0.853267226857796	0.860767773472549	0.884238750736485	0.902754340518327	0.896005636356425	0.93251047505642	0.896422912717477	0.946981885108811	0.956300338238112	0.93545743475082	0.959896450551397	0.97895039918331	1.00610332664075	1.00439558322453	0.983682011453185	0.984467375544825	0.969795868076452	0.975620035240816	0.971477133253765	0.957449899257816	1.00900399309931	1.00457478627306	0.9936754431434	0.97491286566712	1.00638925114736	1.00913321769455	0.998139859909311	0.991962768600852	0.981544549057339	0.984562485289914	0.964777453005525	0.953643451124879	0.942358916630859	0.92452170796336	0.907736405514272	0.900782187755354	0.882064838708235	0.854966931851324	0.843718839182887	0.881148858016246	0.882287968614279	0.889363995236925	0.875788242366201	0.885855946777451	0.878433670424761	0.888048205863865	0.893240401882836	0.891630751039287	0.895337308118426	0.90847740948189	0.892834887110096	0.909278407399126	0.901804283048051	0.901281678150632	0.880439938180382	0.886846316189295	0.880102301511623	0.887577261940495	0.895057010626572	0.915018051588036	0.915616299428609	0.92817095312023	0.915516208075318	0.92296601097387	0.851536013675127	0.866834990421218	0.866847070146106	0.870463507166582	0.87371924155548	0.887818147185768	0.881309583860862	0.893663719618511	0.901722595627292	0.888729009008982	0.906492523148756	0.909376904454211	0.909541718314471	0.91637086610723	0.931568150183893	0.935076090313326	0.94911858633061	0.944925497166312	0.931545229041963	0.940657247700899	0.948026926536672	0.952741365450933	0.946358738620168	0.938993746422655	0.940630433427865	0.935836327791466	0.915505975779271	0.926258919576289	0.909685703283023	0.935418986569015	0.932698149751432	0.92091703719495	0.907617354770813	0.905066552759298	0.897566887982292	0.883339290426122	0.880937931832627	0.865337430885059	0.871224399578076	0.843326874662766	0.836104262498314	0.837585927542542	0.854527284740536	0.824749017472923	0.835166284854576	0.809095733322129	0.79834905247179	0.78660849053521
1.08549777798462	1.11776076796554	1.12057668811209	1.16000580685245	1.1770109394322	1.11798876021485	1.17310374975973	1.12974839332178	1.11070919737522	1.11130747087364	1.06656453638893	1.08024314535303	1.11040697007499	1.05814222886046	1.05521421769686	1.06036220637631	1.04282062496718	1.06165856153293	1.03700676518152	1.02898144370338	1.00220530043197	0.992662297613262	1.01951131777096	1.00628051005138	1.04833792216364	0.995843800618364	0.944809536985583	0.971224938786801	0.949267584326897	0.952229293494303	0.931974490923653	0.957207266367496	0.934463381221091	0.967583792038928	0.930769766908994	0.920855583264195	0.950992699298864	0.947183355179983	0.939717782031387	0.91710159427427	0.942163983436268	0.944755037083731	0.924693289054567	0.922046184008942	0.899061200689277	0.90283102445232	0.89346723751128	0.892340602084484	0.89568988400197	0.89063845596775	0.880901291213472	0.885551430261574	0.885462741236593	0.881404570915924	0.890342447231407	0.905718408190462	0.896219295939203	0.879492038721421	0.922859023140969	0.925629177077574	0.935324466972364	0.948902751558413	0.952895437397845	0.98551281643347	1.00398540192717	0.998948861766946	1.03570885069278	1.0235104630775	1.01956135043653	1.01615290901729	1.01982788871716	0.997197520185168	1.01429600898123	1.00953643612563	0.97663127685191	0.970135773040294	0.970380754068215	0.961179551544582	0.958982725785981	0.96414085964065	0.937570031150473	0.950026242972045	0.921058145588233	0.91188474410087	0.911187204220983	0.903209916883182	0.877866358177041	0.883206653738448	0.847859419102973	0.863646712617065	0.839433052154745	0.850607900248334	0.858439039200817	0.845372770740739	0.847408426474116	0.831612157150017	0.85691135202792	0.845014845533979	0.834460578400278	0.81102785773291	0.816103738372776	0.824093136504316	0.813331159738385	0.840161318815362	0.813355735720266	0.836605783405383	0.818152938991808	0.837804084729834	0.79729391874849	0.820841081404987	0.805332984796287	0.823233619836686	0.818377829978233	0.80677595667529	0.827275864428406	0.821069923447998	0.821292393421423	0.84450785188543	0.856406736563179	0.867106305868256	0.892431464198935	0.873074150793631	0.906031294321594	0.912764815666085	0.895787296732783	0.896025919889683	0.898754569057541	0.89438528857726	0.915014524907095	0.9113805000778	0.922366352363228	0.92251351926875	0.939136678348127	0.974248949243567	0.966152812790124	0.973636197126981	0.995899925445949	0.99472793232912	0.992086655313487	1.00949808569141	1.0047957318656	0.9917125749602	0.96470040038437	0.961163873834355	0.97327635371222	0.95259369274275	0.934430161221844	0.928020274082515	0.926391878811668	0.913816008430616	0.898657009596747	0.918106121433962	0.911478554890721	0.917911151987575	0.909357663628581	0.885700724804881	0.8818511447515	0.87226950707976	0.861814118931034	0.86275375473796	0.896298207942536	0.858610423496769	0.832548906366454	0.824256727797844	0.817025423963474	0.807207211587226	0.76266959150969
1.0817952711767	1.12117958249485	1.09714362549057	1.10390487442357	1.12841688288021	1.10538240446496	1.18674405800818	1.14173917616382	1.12933997320875	1.09551886436379	1.11542762562984	1.12690430473082	1.08720402565786	1.08419177659286	1.08800890398355	1.10473401290762	1.06286806264394	1.04690104450265	1.02759157588478	1.02122602147559	1.02404670074161	1.00172940553392	0.983444433628188	1.00397276364515	0.977293340793631	0.970366301075047	0.960810222879374	0.951638795834922	0.926854742974807	0.909742187837145	0.899114476390419	0.896568058906243	0.861500998723331	0.895248322265167	0.895893417871036	0.912480840504134	0.901118860640421	0.903635232041509	0.918790617311269	0.900757417652055	0.927344058825011	0.899474337777144	0.894465422204105	0.91154083517186	0.90109212613821	0.90106897037434	0.904577527113911	0.877693689968157	0.89327692003415	0.879041243534738	0.894761208442346	0.906649621057017	0.923242555754217	0.935705410201229	0.929923619260038	0.930074643652581	0.930485175660559	0.920015684499749	0.95357319020773	0.963672170218326	0.965061750440601	0.963833282529742	0.985365504763093	0.99787376342629	1.03448373070064	1.03691595632519	1.06821842686182	1.03254241537812	1.02586910238257	1.02103167088918	1.05710467243643	1.00623167107529	1.0072875834594	1.00880177074321	0.970714529631538	0.950393211545423	0.934600759765349	0.964040320935118	0.956500782637212	0.94980481822022	0.913019201701909	0.909880086872604	0.903656822230055	0.93164352540611	0.905590754652483	0.898545225483349	0.899655232850619	0.923233947455362	0.917636619931601	0.897397540913347	0.903387822534665	0.899337581363379	0.907357597951036	0.88352024368067	0.883097355400927	0.862961616476043	0.845774691515274	0.822404453458963	0.823580910698823	0.822837530877849	0.80974321631443	0.797786311567549	0.809555370580401	0.80633894953818	0.82539409715227	0.812790529664618	0.811528830145289	0.820190396835291	0.831764081971791	0.833236334196015	0.847017482211376	0.840480310742744	0.844306781799199	0.841859828208282	0.853663693033392	0.857988343135062	0.873544163567496	0.85605616403149	0.872454168219115	0.893613268671009	0.87891120398202	0.897743792659216	0.901620450159817	0.894107644221486	0.877246826297667	0.887369991795435	0.873772862234144	0.869360112861897	0.889380307433874	0.914609050879329	0.939991219619516	0.905733813278958	0.962414293474964	0.948715273406716	0.991756544914498	1.02697079984774	1.01310738649591	1.00902367211816	1.02407609484576	1.02418925265709	1.01595258994744	0.956943797879998	0.962822606071534	0.962422524452758	0.926817763643606	0.90922977668484	0.90233936649568	0.900591149930919	0.95327244516361	0.929463188669604	0.900345595648302	0.936576955013507	0.909983737040178	0.893051535044787	0.889284632733675	0.869848349093404	0.864656280793951	0.856054117318379	0.85548073313823	0.846690974193001	0.837763889995667	0.832042062233929	0.818021448799405	0.8128414703448	0.771240349859382	0.781101296071004	0.770112335263976
1.05557555432356	1.0680635133722	1.10449689675228	1.09319512023463	1.11490217413259	1.12139928535895	1.16115628156896	1.16455446942742	1.12945763267422	1.10360985391803	1.1066267413462	1.14499758227876	1.09927512173426	1.1184235544582	1.10609369399869	1.08098319728411	1.05997163526513	1.0507504954898	1.0538335246892	1.0475903477516	1.07237418701109	1.06809142719599	1.03725089196139	1.0407701850688	1.00100537608659	0.997112497614887	1.00151052711224	0.980998751759631	0.934365813272374	0.900254447274378	0.877338089217202	0.886978055957926	0.889893805829314	0.868542109172548	0.864576740373917	0.87986564664816	0.868861154232087	0.871213763418629	0.874036297663457	0.866958788047205	0.872371221078082	0.876455623648462	0.880633295826259	0.879813271260923	0.896569273466895	0.869876018125089	0.865017452601389	0.875487217775669	0.881250139032127	0.886482808991257	0.908013985095051	0.904444759417937	0.929960103194458	0.94014430316363	0.93155035050257	0.919423105802681	0.942994276575809	0.933298267892694	0.949052726262669	0.984961869175581	0.979521878613564	0.981572498547404	0.994083352594342	1.03572311479098	1.04626972188186	1.02140586213269	1.04602743059742	1.03816415446838	1.04854663195631	1.03970138325636	1.03059390633866	1.00532687189613	1.00313650776073	1.00288394993974	0.996781943183018	0.993486392530829	1.00231046914371	0.994072005897692	1.01287683551872	0.976708326275824	0.963887083780065	0.963086251421059	0.968927271791563	0.985936856234146	0.95033308204193	0.92733380149181	0.917265158333848	0.931095922346735	0.917796731101476	0.919152549439694	0.929838265703199	0.895022258670382	0.884688485155681	0.857385789871826	0.863032679382847	0.836931835386111	0.872884423156106	0.840044219738525	0.848699223422406	0.868068912115557	0.851804871837583	0.862280390053401	0.847695628525189	0.865109873251946	0.891068691811657	0.865321403037746	0.884806851297262	0.865641311677914	0.885844767732728	0.895038639376803	0.878695632370591	0.894467743400039	0.868878232117079	0.870079293903411	0.882392698406421	0.885786220627392	0.902738660393283	0.892500126102133	0.892441922061764	0.88417391716484	0.880991336172078	0.875383030864519	0.879857259977358	0.887222112016599	0.879784898318968	0.888235668222148	0.891073774008905	0.914645722024402	0.927477847443057	0.917416909959063	0.927115163456202	0.960449764903114	0.935571850727575	0.96559030745308	0.992929593044456	0.994765024495606	0.976425699625294	1.00330026080655	0.999060820333122	0.986367633616783	0.972754458595909	0.927403785426767	0.934151086805634	0.919009112752782	0.903221963941213	0.886125042042913	0.912954621640047	0.902499827306313	0.879913152511892	0.914734137540212	0.945524461006839	0.939042982510848	0.907378427681226	0.883687766520972	0.867334918694243	0.889933529595223	0.848585183464125	0.849991187408378	0.841197295779768	0.835554249410712	0.849079609462222	0.839978514760342	0.827748261722707	0.809156668803662	0.784010498621349	0.786919238207487	0.771085790324626
0.965292928366282	1.04184599670459	1.0233944110122	1.03975860334928	1.04468338353402	1.08408019543886	1.10853832326445	1.08197857101992	1.12062988977218	1.07313252865735	1.09691963913344	1.12503703568161	1.15590141551895	1.12199035914916	1.14161267615572	1.14381634748396	1.10842555468645	1.10194639461831	1.08252488342008	1.07918317166062	1.06519447429149	1.06499345454029	1.08527960731972	1.05580518496305	1.05708098883332	1.03959415479947	0.998805307729046	0.993243976992816	0.984623012595906	0.958756312491822	0.91985533810264	0.943118177430154	0.92019519550339	0.906463589041557	0.904768207721701	0.900352112159633	0.891364476875993	0.884206403053828	0.883508360933403	0.886709493547297	0.873712924856214	0.862594194946618	0.867717867852903	0.873106945102643	0.859496795304699	0.840498036606599	0.823841376444575	0.826995792421304	0.835645136679527	0.86980033059604	0.892143508124892	0.895326324649816	0.912260083075418	0.907598707125774	0.923772480657015	0.927511092758589	0.94427480593884	0.934066390265877	0.961994765169881	0.973612811950196	0.992945716620341	1.01879642009159	0.99767315065199	1.0524173706505	1.05529054688789	1.02998069488871	1.05532618153657	1.08433197297423	1.09426812457979	1.05832565650984	1.05185755638255	1.05484134020784	1.05691256176361	1.03402546640621	1.03906656252994	1.01942752510796	1.0102810702469	1.01074566416054	1.01388097792668	1.00724020191176	0.972167517241591	0.968849820330022	0.964145890127309	0.948403500469083	0.92220893208251	0.922918959211935	0.911298465933257	0.908138778108432	0.93628850154097	0.952028858431511	0.927032200205077	0.9203669054899	0.907425359208293	0.910719195441145	0.890274575688163	0.91005491799108	0.896065995296915	0.895732611560963	0.894997036688423	0.894473135757589	0.902187104819694	0.897227405028209	0.896547945625803	0.927795387644431	0.926195950863748	0.906659114447467	0.912946224662481	0.909439154169015	0.895182421302979	0.887146142568689	0.898427655241646	0.861664594189527	0.900117144578133	0.897905003820947	0.906386339420682	0.904519254850407	0.937382003704536	0.927289349507484	0.948651369421176	0.936847484802451	0.926113677379869	0.911550651696256	0.903715627861184	0.911553042724679	0.903995773810838	0.906156084049055	0.903848718623238	0.897851465664648	0.908029810445949	0.901422098761225	0.907652428427122	0.894103146763934	0.925013960386533	0.886219090490321	0.880963081800264	0.907104946868617	0.927626927269993	0.957960812203297	0.961806841837863	0.936458922058793	0.941864537575918	0.942590869018387	0.9455684573179	0.908047885151852	0.898155091247136	0.91091914348121	0.917319536732014	0.893763724520217	0.878333880911131	0.895728039296848	0.90818698654081	0.91256436321414	0.877490069844481	0.876911961655706	0.878355765775538	0.865817129144164	0.858919808449023	0.880682247542153	0.887969463227427	0.863189323530992	0.865113339160774	0.862332344808004	0.842552767476457	0.845519818155309	0.833606698549129	0.81598116351887	0.78084371148258
1.01457315761058	1.00474910898948	1.04430675290679	1.12353694419017	1.12441697198966	1.11484434702896	1.04857550583344	1.06183666965759	1.07864431045468	1.06266284279075	1.07564651969242	1.10560847232594	1.11082337233609	1.09400057601588	1.06999521281972	1.08760503786176	1.04600597930515	1.04015976840573	1.07835382596134	1.06489034050385	1.11795998715727	1.10661502062935	1.10577354392739	1.10358278058837	1.03557069305515	1.05693470575482	1.05930588791645	1.02761469000018	1.01090718591908	0.999808051203755	0.989841104858366	0.974229374741082	0.955299042970107	0.961092690433564	0.959570827984606	0.943255567351478	0.921992865007319	0.933066801419622	0.900435464926961	0.929821999222507	0.896151458690905	0.873371111756512	0.871848438893664	0.849895552988639	0.841794437352418	0.821092618150182	0.81687415225163	0.791060685831757	0.801351452399124	0.83334675413395	0.827096585094779	0.84730806352307	0.857674601773183	0.90153545086175	0.926397994390647	0.929140581310677	0.896940294860041	0.897073814264444	0.945341681337506	0.926730881800076	0.964087294863168	0.968207313362542	0.975590624810514	1.00004501918875	1.00349455924068	1.01734991210059	1.02219099672528	1.02516602259846	1.00396143870629	1.01017280199859	1.0449954618857	1.02184966097522	1.03389452088638	1.05500155176249	1.01070864712592	1.01177621985538	0.980630253422008	0.9725300581124	0.965813033521158	0.947666770601788	0.943353902481215	0.942284900612232	0.937585094799371	0.94807448551022	0.92759515719967	0.945736063555248	0.958760322334763	0.94591613241819	0.963245801106347	1.00473836754823	0.983514254140383	0.969680207582984	0.958294447625263	0.941819340927152	0.938794500724573	0.909341958617468	0.886543166190819	0.885408315751315	0.889333331624796	0.904705959160176	0.895629279289317	0.914460979033759	0.904666177801772	0.907155904199884	0.893866338923037	0.899267391269041	0.913009510701376	0.91321326930124	0.900604797363029	0.904848302007955	0.923919664240954	0.921263111622011	0.911740548537345	0.896833231008323	0.922378388407042	0.936994195767995	0.934139245204613	0.951430760170257	0.947816968296683	0.927681730572119	0.917682130456105	0.894648735898409	0.897037466162484	0.881243017731267	0.866048918268372	0.834308708795156	0.854799110730716	0.842534434861458	0.848475006204498	0.852747826176092	0.849776581110338	0.861123057563494	0.886058940084132	0.860877242568045	0.870088165028102	0.875906335136925	0.893512573899176	0.894165357751519	0.896687595713386	0.900167400123011	0.924314032681616	0.938458769570299	0.917671110605725	0.905321721831502	0.882943335105667	0.897651167360953	0.892183927897367	0.858549776871054	0.878875640423131	0.908367315934296	0.906887678409598	0.910394216318328	0.920589639050084	0.896951456232126	0.878085141755251	0.915920312503558	0.922778518051227	0.92212822533653	0.911817655517296	0.904344603942902	0.916078173974627	0.889522464308619	0.892897195499768	0.885744196806669	0.872474863317181	0.858739153789372	0.825479517563213
0.948340171190725	1.01102735640619	1.0375344205664	1.05142819738306	1.0473689464937	1.07759027384964	1.05301375632099	1.04345364562752	1.04971238426589	1.04999513837839	1.01556804463705	1.01707528740106	1.0102072226778	1.0429018082689	1.03367960488465	1.06305437542744	1.07904712427563	1.0638318715316	1.06903095040453	1.10218202177782	1.12972786579396	1.1184979884031	1.09355275376707	1.10673151205095	1.06652935420689	1.06283642777788	1.05008776937484	1.05473735707596	1.04971650926426	1.02651318577768	1.004938066195	1.00032422179828	0.981273632661898	0.965860433595725	0.962854037422742	0.986093572275707	0.975116823887917	0.957684108463631	0.936852700738782	0.923859037205717	0.926869856405764	0.894128654627575	0.890592733920681	0.88475541944346	0.863146757937667	0.861958951914661	0.83417269625203	0.849472271579508	0.822237494994615	0.818597417199582	0.821058431510107	0.833153106833778	0.853334261666248	0.887204773598848	0.871895870673769	0.874186590723221	0.88006649362107	0.892738712829639	0.920967065183949	0.912125097063984	0.921339441575609	0.888744875640114	0.918303412370567	0.929448437158664	0.959446306978226	0.960303580227188	0.959224901221548	0.966040819414467	0.974422284377738	0.962634587791624	0.96696437685109	0.969234056915475	0.995692069331484	0.976242623019401	0.969294639900456	0.971647547723178	0.951121014441793	0.933599747216893	0.947133502816269	0.962131597464705	0.946196491159368	0.935502137684441	0.963962947580118	0.980790023431237	0.954237780378976	0.959321755618979	0.964635154063312	0.9831049683794	0.973465209882567	0.968099164728018	0.943244129325639	0.93451101714921	0.933388036157996	0.933924432292761	0.922191663373457	0.896664181366368	0.904197339292655	0.896816845238612	0.885896248674524	0.879301453462347	0.91133368417225	0.921882370108209	0.90353903153368	0.90648868258525	0.893019332540572	0.89191417803979	0.91818484082493	0.897468550621712	0.915204863244419	0.940728233340926	0.944622472437756	0.912905516085378	0.907814474702793	0.903541556298362	0.904192306276458	0.922760455468995	0.881684097353423	0.904227655750014	0.901299192095712	0.89494324561657	0.878440389380012	0.864281520563239	0.837290980982235	0.832971424695641	0.832723426756262	0.818105927087629	0.790725556642912	0.826144498392185	0.842397495298084	0.860634367033005	0.850274617047052	0.843304102601715	0.851175307095453	0.845819817374729	0.843306094850709	0.892856139789386	0.892633475483725	0.87992432965693	0.88815697263955	0.890559597605735	0.90056111895479	0.925218466093442	0.903537457422003	0.907588009589103	0.922607630912162	0.913925065921284	0.899073273563591	0.894542094198404	0.921350378541186	0.913976109529069	0.942438842285781	0.951411572918423	0.97192856915436	0.933503047035818	0.959322625579652	0.968262783099956	0.995257233102909	0.992539969088795	0.989735275216265	0.977369749147896	0.959075861179493	0.938717764528943	0.898814374377065	0.866447339441724	0.841246665354037	0.837903875406846	0.807479857812164
1.04867490454735	1.02947696926443	1.06083776502271	1.1413624516299	1.06337827934589	1.10642289428377	1.12924872531901	1.10819622067438	1.09398279629954	1.07475739170966	1.05443701784595	1.01948527858732	1.06458189908085	1.04052234973267	1.04469392910165	1.07321913445315	1.08381570656298	1.07626359200553	1.04954664813129	1.10349431043838	1.07021613289424	1.08424819401997	1.05168619762582	1.07244019167112	1.05957913909586	1.03524347717665	1.03848761322483	1.01338661890768	1.0007505359107	1.00934984208573	0.990499815048306	1.04811437520211	0.976192332567613	0.960819630891832	0.973808212008516	1.00427065339111	0.992095178606079	0.994741655028399	1.0052951388017	1.00429077640188	0.96824211161312	0.970317972319148	0.951609576154215	0.92298012592163	0.912726523110876	0.902810343530676	0.895769724129577	0.877663831431475	0.873437724585444	0.875070852893268	0.887868988560197	0.861788638268477	0.878130554363765	0.889548874943338	0.893913648451534	0.90445620709863	0.894935056106348	0.904026885519614	0.879432007518718	0.878610143809258	0.870603940663597	0.873215669444005	0.87621809412352	0.867939494818974	0.905662834739741	0.921353658001928	0.918593798356192	0.921666625818828	0.933192456875456	0.945324841360968	0.933760838011825	0.928400630005486	0.916838234638831	0.915931810712522	0.954727357103322	0.943086094260111	0.915131181659579	0.924936579262532	0.922581196275146	0.920502759053926	0.924199869021271	0.923795051559374	0.931078723454072	0.908767459239032	0.908867406283096	0.917931982369325	0.903728631779337	0.909427868508447	0.90000388377416	0.908205930294132	0.906910466801773	0.90144025786333	0.895723166298805	0.902511731660827	0.872248874298126	0.882205090743387	0.891156031439088	0.893260946883125	0.898447025653613	0.904208297587919	0.877248944584009	0.874905349929285	0.873758647796553	0.872692660031355	0.856928602451083	0.878471505559268	0.873770762079384	0.859587292747605	0.881878025317892	0.932237776159645	0.905110460498998	0.870921032574108	0.890460681395531	0.897650919382919	0.852287375422685	0.85532938235744	0.825055623063591	0.850311161086082	0.846532383476323	0.858413317325764	0.840948955887982	0.830822962623999	0.817841495811376	0.82868811564705	0.818330249863989	0.812770058265421	0.81406192392223	0.824984605858009	0.820621818421471	0.816074413052983	0.84232918307396	0.849183947084214	0.860826116068949	0.842716484898849	0.862300778975429	0.85989389824461	0.892172713974125	0.888344655748821	0.881886084665082	0.882409430786495	0.893437740619762	0.885338558048499	0.887778636196991	0.916622795800904	0.921767083267129	0.916561272857772	0.92026974102915	0.959013924702445	0.975694622968539	0.973701343410547	0.997263725056631	0.985678948081981	1.01610020791234	1.01414506154553	1.02817532776985	1.00773043487142	0.999508026921022	1.0050096931061	0.981554422288488	0.955848827932526	0.935624970038831	0.888532690544698	0.913250638882867	0.883507278473087	0.8291788599124	0.82094845147665	0.800225837794399
1.09676367459917	1.08745873539703	1.09628048527903	1.11629788111883	1.12149634797001	1.12515667695408	1.12342852970259	1.10014441163653	1.12572917138901	1.08268920287985	1.027083888382	1.05926813038861	1.01358840842871	1.01474907472907	0.999063094455835	1.00589602957353	1.04698860910975	1.02578600271272	1.0267500958431	0.993863155815448	1.00497194444566	1.01085127676427	0.981402497307082	0.951033946559054	0.968952786058846	1.04223738033931	0.970957885409473	0.988822202318868	0.996598297545243	0.982830497571274	1.00081896385539	0.995811797929125	1.00759915020099	1.00594217878269	0.993078341258531	1.02548251912308	1.01731268996179	1.01992311006603	1.03780414993262	1.01388802524013	1.02971310856373	0.992748773597738	0.948213835305833	0.960232023739459	0.932648820479836	0.938325724400809	0.92897820640132	0.870097297573694	0.857245993103095	0.871236201237806	0.855231751414955	0.872749674643203	0.87229291534595	0.869508708044412	0.889915582234954	0.866294794120342	0.910352593256204	0.89373714753152	0.880114365810812	0.903060684404758	0.918287595332243	0.897184436587669	0.890643042519635	0.910723265699838	0.920138271515893	0.926594656655936	0.940219957778367	0.944338685064025	0.943889499331918	0.904268483153406	0.926757595232993	0.9168034315018	0.891338771573037	0.890390927275366	0.886551666054786	0.918307477568524	0.916506772853166	0.925196481679258	0.896423647756647	0.904112314660083	0.908231244932022	0.899227026803735	0.882874026373746	0.906600591543095	0.880128224901056	0.876268689213578	0.895508827913139	0.879865050439898	0.873586477435025	0.87627769485257	0.891711474324626	0.8877824193329	0.915615937228391	0.899085242170613	0.899653963725899	0.915555575826873	0.886770177865488	0.871524363506188	0.872748141361159	0.870589789871783	0.881284248039386	0.856518457729198	0.852312246654178	0.85949380359358	0.845709668762335	0.851265042078439	0.860979075663157	0.852793867080273	0.883810481028059	0.897663025519623	0.88872545614723	0.918254982017479	0.892801279408423	0.900421420998541	0.863261627423154	0.864917072451745	0.851823834971437	0.862859911858925	0.843618992904574	0.854585662599487	0.847558241531698	0.838634343340301	0.826208444239571	0.821959780523134	0.830150033189425	0.833241671691619	0.825925658666927	0.835297817998398	0.809407811512389	0.806658322866089	0.822538185921969	0.82192493534578	0.81530338800713	0.816069168240131	0.8491978638838	0.853409040901832	0.860129727540605	0.870558973716159	0.889944409237701	0.903978689090185	0.889730025953031	0.913186514606595	0.936992413553417	0.924066192028894	0.924876261212893	0.936100162994476	0.943305238267941	0.947653556426689	0.961458130317871	0.96304284647107	0.962716673324689	0.970557284920558	0.949881625126362	0.981397231488972	0.988168425362943	0.963468346075094	0.97023579544376	0.951548445965631	0.95059923562315	0.956767034252353	0.935243990938018	0.900073123567125	0.907739399483425	0.8763912589001	0.854267619988462	0.837615749532714	0.823148534355979
0.997267274335211	1.04845436427077	1.07331398648321	1.11393921436583	1.07074371767621	1.11084954648196	1.11729036354546	1.08833418944235	1.07707140698172	1.08578944204993	1.06976156928462	1.06566392260528	1.04782497083633	1.03225585517628	1.04292889151574	1.02287353442129	1.07021754288954	1.0718183039724	1.03883253319025	1.01465655418706	0.999526385549037	1.02824695236073	1.00216982122416	1.027436589831	1.01871002231264	1.01389254230431	0.985834244332379	1.01513416663414	1.00894848141815	1.02363715341952	1.00951639979308	0.999348494475825	0.982474911563408	0.956421777006057	0.997544814072557	0.982333387596428	0.998300476795198	0.969464673546506	0.988526788060611	0.991714753701201	0.958326327200622	0.945507417450645	0.90445903679245	0.87651987048272	0.874377301106062	0.864974973941108	0.849625312924667	0.827805557999741	0.858832292390552	0.850211432154185	0.840442158648494	0.840553739971676	0.873621291732816	0.88617475173065	0.890735346318079	0.923594345819405	0.912144839912799	0.910403796256582	0.91325441599493	0.930096510437189	0.928688784738138	0.947823735598712	0.943185995996245	0.972425493651385	0.962423645999921	0.979185853361594	0.965699540767113	0.9296135669609	0.941216522139807	0.94223250091438	0.92466775927098	0.928684957588337	0.905467686057204	0.882484713548728	0.89386174206971	0.914301826797153	0.910102751867148	0.915490730212093	0.927992423794677	0.921768879449125	0.928230833604796	0.90300294994048	0.90247029914302	0.913022770026597	0.926359839490427	0.924953497001101	0.892689857435012	0.889554932518121	0.914588754401695	0.892033617730158	0.890026435449611	0.887413626763526	0.896811026434582	0.903167896069191	0.881067026170394	0.897908107623541	0.877302428863384	0.873108573548677	0.872119233048952	0.865107180998119	0.867290109635267	0.862768281571595	0.855058530528557	0.857944695519317	0.873260162468047	0.876389508019504	0.892758975860417	0.907093216905653	0.908374512300067	0.912278887864291	0.939072112007323	0.928818480098907	0.910878372647174	0.905188619252825	0.899218392865413	0.912098842870308	0.879897776321189	0.875171531973959	0.875861120825061	0.851936067029482	0.851442801232984	0.832587872994902	0.836849579454976	0.811154153528419	0.827166518302889	0.818258451045006	0.820094693697593	0.809381982255848	0.82778894774919	0.801443867193189	0.807395333224299	0.822723084856986	0.825075373356436	0.827289350951199	0.839972803813411	0.856321150344095	0.886757725028028	0.893480497556996	0.913523607355208	0.929957725894815	0.906190500797209	0.902757446204222	0.890927947081497	0.930542628999157	0.868498804296975	0.892275053804462	0.882381852132014	0.895251546584208	0.882603142203986	0.899323749248713	0.907095863403375	0.910265761219688	0.932743869370633	0.945531642612577	0.959284221038767	0.976296195768577	0.978468798684322	0.981656811048335	0.969611891845542	0.958622474641926	0.932439097235293	0.891540302036406	0.892521731099552	0.845430712483545	0.830281992963176	0.802367223866539	0.780415555793875
1.05790321579147	1.06579208237923	1.05573404058792	1.06053506206204	1.09031683808627	1.14338493133973	1.09767097958124	1.12046317201057	1.14244616578906	1.16764518166534	1.13248423787074	1.09755113742652	1.12112579519296	1.11119409541987	1.08984932796228	1.08492811064887	1.10782969760269	1.0856087733575	1.06722740193121	1.05526546105497	1.04467843107518	1.03882264319626	1.06377691458673	1.04739729131859	1.03159108535661	1.03186237457285	0.996790589398555	0.988698208697253	0.962699655720511	0.955305516458373	0.946510481128877	0.928344805927554	0.937676742840351	0.916604387037697	0.912524389021108	0.913079671489791	0.926175413741113	0.930583444731916	0.911611089181973	0.950940988578157	0.856357011043031	0.861055209511219	0.81850864596674	0.827047502791676	0.818821541324726	0.813288887357823	0.822357871590068	0.850245261477429	0.860788100446076	0.88352279815441	0.904724752182552	0.850019990498028	0.873822633759423	0.890009205583966	0.884443544892988	0.912972327889245	0.928837420319033	0.978654180547254	0.962960440256287	0.957035487259863	0.973659983570601	0.938735538723727	0.937315392419749	0.936529413695517	0.982803905567177	0.953225209688418	0.94874756311916	0.934615631737807	0.92249627165664	0.929739678301145	0.925075989822534	0.916265053269206	0.938488474505572	0.929024361978625	0.94772006503892	0.926896004812222	0.92335068562714	0.942141576545952	0.950043654076054	0.977487131981266	0.965527459431553	0.949760405512576	0.943615292484453	0.943280711204021	0.928019087920425	0.943509079606466	0.948076425158946	0.933112069797718	0.927458017272411	0.908753367299112	0.907768811559492	0.927114283281038	0.933992384032009	0.914885829069563	0.903424968104089	0.919379284216337	0.91278627520142	0.924087807830974	0.911100265667281	0.89153008054312	0.889115872529054	0.897827079788456	0.909624963530924	0.911732123709392	0.925747992828972	0.923934821090547	0.966722605263593	0.985033186657333	0.968983383150828	0.978503433418827	0.977365517179291	0.964529162913434	0.938094401347055	0.928543080015469	0.911886706872226	0.925978761122056	0.884409115555133	0.86428979903297	0.855004468711482	0.848333889045914	0.834959162440104	0.810573357071437	0.818939798550271	0.807675516103606	0.817272933354559	0.829447584395262	0.81372737483817	0.83729704437575	0.825299794777939	0.820588756684616	0.819008944043418	0.818715127932732	0.856336206993672	0.823808964557525	0.867659518896005	0.836225207325879	0.856031135084028	0.876627323644546	0.865672420766418	0.85005388253181	0.851563571711077	0.852844342586549	0.843161401150534	0.909271818697042	0.914551074012418	0.91165918947917	0.918930171861924	0.879340629547244	0.921794968351175	0.942425247939117	0.960105018325349	0.966723411659346	0.966666497526141	0.989349327469377	0.993130193944918	0.971004320536694	0.964307953069065	0.95690184978479	0.948733736527488	0.908783866139775	0.859490197098677	0.838035881066093	0.856659158695321	0.821731748946897	0.802467980550645	0.766596954964093	0.772624001770254
1.01732299176303	1.05267384681455	1.04412433816233	1.05531114894349	1.06633604552596	1.0984548642378	1.09644803975334	1.13120809931768	1.12690979174539	1.12150914545253	1.11044877982657	1.10195534306225	1.09236958498767	1.0983678073395	1.07334428342524	1.09963547400491	1.05903593869766	1.06674870455652	1.06790587835274	1.05088323654016	1.03697706819602	1.03623548263224	1.04889529198128	1.0308702541798	1.00958152481863	1.02937664865875	0.981801998193557	0.990986212688909	0.994754982605614	0.95227160163344	0.972862301510995	0.927315715899628	0.935915522701904	0.940317875103426	0.952402597665806	0.949254532080051	0.956541437870315	0.91438480503782	0.910474813783646	0.920982643583454	0.882507933695361	0.867058860103795	0.843466914934374	0.854320973871173	0.839253129990525	0.811724849028868	0.911100565924723	0.825918851674393	0.833774536399871	0.848635893714627	0.831381679290628	0.830387089970935	0.82957348274064	0.831700560650127	0.850481749693035	0.872100609382109	0.852157347983623	0.890679264907999	0.905614345682777	0.891210123705613	0.898461850070535	0.902612020995829	0.886708934978286	0.892917033532972	0.915452374939807	0.953830777979768	0.953704959849537	0.954857831024922	0.9693413791478	0.952082590917008	0.965550505320168	0.940559786297319	0.943005502288727	0.952656987166107	0.939518513794886	0.947098689049055	0.971214847697381	0.999060786610824	0.989467869370057	0.985731648022852	0.967609826068791	0.956455854782461	0.957397333147184	0.964568481778924	0.95165787723944	0.924570833404237	0.925723569973341	0.943139869931708	0.926308098855693	0.926713383588618	0.954088971733408	0.950587100282956	0.938778717108533	0.968373821734383	0.956023242425889	0.941381897478483	0.980784817438704	0.969830401884762	0.938520718700405	0.955070657396923	0.974692732734238	0.97751840650147	0.964655272554582	0.962931285225729	0.940430999117835	0.99429521385754	0.974160790602694	0.981441462250759	0.97363666612271	0.9620526286288	0.961255758080415	0.946779545026892	0.94336956086692	0.908973125172096	0.91562576326788	0.900586452639127	0.862734050769514	0.865387172902142	0.837773183286193	0.856434094909015	0.83347500845094	0.813519744058947	0.820375260462637	0.855427840817171	0.837528283213711	0.842169782832806	0.815113510136786	0.80465249154963	0.795529738258445	0.78375651418062	0.778111147748607	0.778667298924544	0.74139907156019	0.759750733504492	0.765112174153036	0.776294138449177	0.79318883307969	0.866287768369302	0.880547114675619	0.817222657263912	0.846023985230904	0.844496771641965	0.837788624755373	0.882993892591106	0.89365187496197	0.881297491067878	0.928279752726696	0.900606544282972	0.892812128604323	0.915598096965156	0.953648739640547	0.981374512208516	0.997658450638948	0.987955112840725	1.00541257806373	1.00662226405401	0.991556037086374	0.977486604090934	0.932266265991402	0.916039197816487	0.939301957477692	0.898753938921271	0.873455837101251	0.844697460564926	0.834113547327637	0.831924968975413	0.83788737685488
1.02994836983853	1.03541092377635	1.0569314141496	1.02837035167326	1.07654975578244	1.07249496802736	1.06781656080753	1.05772049026373	1.04671540874883	1.0698514219422	1.02573737968032	1.04136745840756	1.03558817509491	1.06467699670031	1.0481583592474	1.07248208919083	1.04432531779334	1.07235175191773	1.08068043342386	1.03854159462103	1.05725906309397	1.05528885861687	1.07957795296978	1.06827570631087	1.05174047663261	1.04304401214422	1.06312958820078	1.04951700827861	1.04415460268334	1.02013117749783	1.01513795329184	1.01617310490822	1.01615315487423	1.03175128902428	1.02904415799446	1.01926402388067	1.01767630019795	0.962354405705995	0.945634024845192	0.92857979142816	0.885841375747026	0.8730860653909	0.847477020344191	0.822030812474794	0.826182367276283	0.804124900582705	0.768307847060568	0.805963873631674	0.792712374645479	0.789318305824104	0.801928573274006	0.824290515551532	0.829523509632239	0.817224543414465	0.843645394102032	0.903444623902423	0.924446474580752	0.857156006096388	0.867441317169381	0.879848854258342	0.884526800902477	0.887237270763009	0.90084026383377	0.899895984951949	0.933448190599525	0.957045053329094	0.953770920794787	0.94458199649592	0.96279256694105	0.980746790183999	0.973434574963817	0.955072561494833	0.964854034583943	0.944686570163372	0.959428714770806	0.942445116720355	0.940575022249497	0.954293138953288	0.933706739089618	0.957712195161285	0.935139649441965	0.951420909476618	0.950583008869422	0.950216275681006	0.956778178081154	0.939320502699834	0.950608495290896	0.961329011368379	0.950301922276457	0.970943697501944	0.972635291900308	0.982094801302672	0.979961284570196	0.98807689584144	0.993680399761179	0.983579890877045	0.997111666910747	0.999301056164105	0.999662467547769	0.985683453343643	0.96228735906449	0.976935521347191	0.933601070426769	0.962249247001171	0.948269154240736	0.957601879940647	0.956737211908384	0.945007742587917	0.957546859109393	0.947401029949204	0.945310012007274	0.923402605663874	0.910787009553751	0.908674418528487	0.917714812464729	0.889708169917826	0.889731104537131	0.879381508753233	0.882615044738994	0.875395764873988	0.87808031594618	0.871383251547078	0.846694905427944	0.853309329188373	0.837146411138626	0.797888695841446	0.770985483986834	0.753906557701239	0.745939508659711	0.73409507437056	0.796839041780749	0.803189207241838	0.71793162027026	0.730221768929431	0.726802726123227	0.74598094385659	0.79032634743817	0.796423869500045	0.827814265026632	0.846900113183913	0.864553393573561	0.884206612208186	0.889487295570146	0.899500587731576	0.878141381053748	0.901886501002048	0.8939106003957	0.900177478555497	0.89931164522214	0.898079779734821	0.93639813826583	0.958343010104621	0.976876744855979	0.98841358104281	0.97105819035226	0.984738246598778	0.982127789100062	0.987442199308373	0.969293657045754	0.957546029930682	0.947370457217049	0.93391018320806	0.915889743929123	0.932413680888302	0.886975307902032	0.843817711847203	0.848383531523243
1.07648327232071	1.05572579553794	1.05336263481881	1.01573078222614	1.02799450825858	1.01182987041102	1.04322389741102	1.04526879079786	1.04639823223823	1.03313729550924	1.02216084587919	1.04271022847715	1.03689524500342	1.00571660388868	1.01838184217203	1.04049720181172	1.03610657881719	1.04587332854762	1.0131518519227	1.0177829690791	1.02492510774872	1.05901801188187	1.04482177957158	1.06118151052984	1.06506937428259	1.02219293022556	1.02643033473902	1.04874816307373	1.0061350599021	1.0480961991988	1.0281484748271	1.03310529088288	1.02425360949705	1.0209046118959	1.02222789445184	0.996743747048552	1.00052654407973	0.960295667026507	0.954472353319277	0.907756308692675	0.869443149878766	0.855454829254329	0.85455338034416	0.821443576078173	0.846022100932376	0.832724194413962	0.850132089659074	0.827449036635523	0.833055638751383	0.841082363728353	0.840606999114473	0.826237198297273	0.858903213175251	0.835131085543556	0.835808347927262	0.844534943610126	0.850212194877298	0.852312561738353	0.863441754887821	0.868071524029853	0.854954670100331	0.865376482945285	0.874204786417909	0.999159288351017	1.00443745175572	0.907248378738234	0.894437209992799	0.881625799792956	0.883538582830564	0.898892227032427	0.884419361749413	0.884133166922091	0.86378096544955	0.852295547465803	0.864398983408442	0.880218929937188	0.888379054830302	0.885521699794271	0.893900881492644	0.896203761195682	0.922893110259882	0.936406725657366	0.935715226976267	0.959550259177439	0.950697156563823	0.943951997966188	0.980678902669357	0.972205635000925	0.97383982273291	0.974179251503736	0.991266417987938	0.965485380255732	0.983297813820468	0.94306395338819	0.959892742610238	0.950377020825589	0.947218854325828	0.910810975028501	0.895179075914093	0.936218602924622	0.942245399808759	0.902462805754967	0.903608976943546	0.89593550590107	0.934068130001683	0.914056825311105	0.929805608660365	0.934008616294621	0.953820645432904	0.97117232380858	0.952662833031754	0.939921177494768	0.939941884079064	0.912350874484127	0.908208448520182	0.885218108600501	0.856517209188162	0.863201124633697	0.857080127229536	0.846480225437888	0.861441453326634	0.852867428209097	0.855144128506972	0.838283550747305	0.759454008366045	0.731717400424607	0.727329694304562	0.747903715109394	0.736955634702056	0.742054415607802	0.744097708709222	0.73453784046763	0.744932861243733	0.746825010010255	0.76227344085513	0.786759421966083	0.791345756566791	0.797284085008439	0.853937310447358	0.856774543068817	0.867560803127147	0.879921165018083	0.846508231453531	0.89838761322632	0.879366739942407	0.859985947454426	0.913320574708418	0.922279622206571	0.91189821184787	0.922958787207866	0.959121243222695	0.980582802500291	0.987278223225768	1.0218408033728	1.0286709264679	1.03626344087202	1.01371165448309	1.02451685045964	1.00760097960285	0.995229515546223	0.983944264101114	0.953554247332262	0.936341235067847	0.909133952306066	0.885210526586484	0.891048788808551	0.843135834450794
1.06676408640504	1.05091091255575	1.04152795370092	1.07947958783283	1.03439602863915	1.04507281605606	1.09249834556163	1.00112260414499	1.030942041984	1.01208088569132	0.998047916608378	1.01074537814292	0.986711995858183	0.983050555310923	1.00656562861571	0.978539619282223	0.957663080187545	0.933937582730183	0.912199299655184	0.917136156457253	0.941681700160646	0.960636538155112	0.986122179289017	0.960296697135018	0.978699946383067	0.969673142077516	0.988336562518482	0.987656376202034	0.976267745689904	0.99723912917044	0.987781244274274	1.01894072273903	0.994000347920155	1.02980734230044	1.01743195677879	0.989315337705222	1.0178347731426	1.00533572012916	0.989630304331393	0.96785783201236	0.940642555995084	0.921285685678926	0.934591397446756	0.943155736114553	0.917332439521718	0.924380851432498	0.921584933757229	0.887105648391712	0.897915066985304	0.874091815542518	0.877444146499062	0.896686635443625	0.887606764139288	0.872431887203961	0.878867450489796	0.88233232178389	0.881312331403691	0.886476947283689	0.850044288816384	0.845755150377046	0.856469497100406	0.86786225817941	0.862403574168	0.814275148640911	0.835774401031941	0.853418381807434	0.859036863511595	0.852332024393059	0.848698124262055	0.861057737829695	0.859159076076504	0.846443915270267	0.863409052383512	0.860172819869023	0.883018040204318	0.866762074156094	0.87471776047273	0.891995621718344	0.882404345311405	0.897405664757737	0.987822124245633	0.973861686356692	0.964429153558054	0.9316156735679	0.949001398875565	0.942546342453689	0.909609252193913	0.921051073499032	0.91963295256529	0.955700356735228	0.961548485684378	0.956321483635795	0.956993833970216	0.952334419410038	0.951526399278191	0.956554720075167	0.962021669154945	0.957128674480001	0.949389085966929	0.94767835714992	0.939912054919097	0.947193071345771	0.938992339366933	0.936014154675655	0.938524054974095	0.953373091200676	0.957121757171543	0.965425072229092	0.962489418043826	0.962707500645582	0.921184882060742	0.918980175596031	0.902564134858331	0.859481808370937	0.836229464178342	0.836783550437645	0.807399866913492	0.811431184311062	0.804680306589384	0.795753352719718	0.800197013555358	0.792428149306395	0.807426928028191	0.78598382883261	0.77290771220678	0.782638128681781	0.783183168920457	0.783423746076284	0.782565870836686	0.771828783521861	0.767542956097224	0.759334475380196	0.772092346341032	0.766566003140023	0.795345846326012	0.813973950590435	0.81390103588495	0.847561683322378	0.867647865812158	0.871188436644042	0.902122219641899	0.907464253347312	0.924488554702712	0.914488856171842	0.934462841927977	0.956164471683197	0.943057098146536	0.963340052484184	0.980138880257404	0.970671015714068	1.02851267120557	1.01407943924399	1.01750627322605	1.07158963975938	1.0673257484729	1.07759694229238	1.07427894645879	1.02743672275152	1.00202460511327	0.989590551461537	0.964598558262488	0.931915109540127	0.929914700732889	0.930831435845766	0.917271595973062	0.876745167977782	0.873866539316516
1.04184314802592	1.0771012001046	1.06914510790285	1.07139618745328	1.0565574093118	1.0663867367665	1.04687514821249	1.03607486434784	1.06516459501454	1.07535776515072	1.03647846601153	1.02010284218643	1.00957363328423	0.962967286688068	0.960237355170571	0.930958869272094	0.892630558540905	0.901798446113379	0.87023665068554	0.900462724627941	0.913179066602584	0.895568220575143	0.929068916270747	0.930639760554358	0.907413979953766	0.93466052978873	0.937161265359463	0.920080746357157	0.954801667269075	0.963819448809636	0.981883454819105	0.992617959131366	1.01650904654027	1.02936230755069	1.03955808280846	1.04368537108119	1.03370460101841	1.03631041768622	1.01098112511187	0.98698291585325	0.973360427629468	0.961072174943101	0.93335399570081	0.943486680097623	0.96718406638628	0.9254550546809	0.898069399410765	0.917214859478081	0.884400232013312	0.904382825383087	0.9151134314769	0.891793780599201	0.876227227701674	0.896992283578003	0.89378721391494	0.889703780330912	0.911519507092625	0.922288930943425	0.919549099422628	0.927293554134828	0.910699914101503	0.906698277427797	0.917788411998083	0.922448242884901	0.932605146768283	0.917317938175685	0.928017033859546	0.941518578677777	0.933413791966469	0.916944716187927	0.924823356771013	0.929430302892778	0.923487954896968	0.930915608586941	0.90387554017357	0.917382678793727	0.92910774668728	0.907075544980286	0.909275769727363	0.91842223154683	0.903356756957795	0.887525827457911	0.895615361438187	0.907819573408233	0.884596738235536	0.878090113575449	0.889484339910564	0.885828384012013	0.881646834518901	0.897948065984206	0.913485946724583	0.903400161271628	0.91744554945513	0.896907558295775	0.925077174217023	0.930334508168556	0.921939941634665	0.944546117049013	0.921393529949007	0.931624049779739	0.918455121536381	0.935730771298144	0.871326167200703	0.888157339535284	0.882667433345991	0.895989049330877	0.902363621165924	0.888947289766272	0.880735743494626	0.866216809124888	0.853540064149095	0.835586174016862	0.855948737839735	0.840202352481359	0.834344453477159	0.848138845200571	0.863299341851411	0.827515432029871	0.837491802192362	0.861562204422192	0.867464274254946	0.851974737679719	0.838279171796513	0.824336934559117	0.836787323702238	0.82551830239238	0.793895335849063	0.789011519385126	0.795571659613012	0.765704191739806	0.76600233839226	0.772002947983606	0.770039539458548	0.798762754388507	0.799985791326901	0.807616043563964	0.834132952004589	0.85868576068985	0.882710098987536	0.887609734366057	0.875679375959536	0.911540162040109	0.933981226957764	0.931360220422429	0.946470807069493	0.940264236428168	0.909681522688844	0.937893945918079	0.965375939814657	0.990922985214854	0.979254109645868	0.954882280938662	0.992076743816757	0.966517643987299	0.982891573361656	0.96831279990957	0.976245072262327	0.997728298688921	0.94411075889204	0.987213435912404	0.954231890651497	0.915842723349077	0.92370697763271	0.88374292163478	0.893675203719274	0.87057314568303	0.877952802284058
1.02808742010984	1.00163245084997	1.01810211635926	1.09741555841719	1.04840037945149	1.08036895609133	1.12950998583222	1.10103921148642	1.05831943246618	1.05118916933349	1.04146253952714	0.996353269256475	1.01822194287574	1.01171908185371	0.951335274420629	0.952031056894494	0.953144439175889	0.919159452799487	0.916703698644686	0.915499865300011	0.931884995965598	0.898142946983321	0.914428357879612	0.905052314540379	0.905506721466135	0.894480402844323	0.885570440624798	0.912680002882319	0.920460493131688	0.916609541870505	0.923249487960139	0.944812616167225	0.992061730660505	0.973774071940545	1.02174605967916	0.986612654102292	1.00237432131319	0.954834012134094	0.975796363771526	0.945331261963034	0.944860567715302	0.9168232708987	0.893986363787266	0.904209703604303	0.907810579595948	0.923851011287506	0.916596620698911	0.913771789022027	0.893547203206118	0.919816348853832	0.949004642256136	0.940253594669525	0.965786873840713	0.973640634644242	0.95304987446808	0.934185575339032	0.96376895806138	0.986880845394916	0.987084877109462	0.988549158258788	1.00780357369296	1.01426061527258	1.02091385996018	1.02605522054959	1.01626562334056	0.995464199638557	0.99629027092102	0.992678028226606	0.990296082501137	0.998614514904521	0.954539762865949	0.970980543092989	0.973142303749386	0.973492092064908	0.951167950476601	0.974342482785809	0.955449067293075	0.955286315178098	0.962211932312702	0.952556348639382	0.919472199303239	0.943998064118823	0.929810817356892	0.939168603735429	0.9483807029351	0.9601006670649	0.93894829400843	0.969006199124026	0.941966447304461	0.953840613418698	0.951975160508762	0.936202162097206	0.982294512540978	0.936972197971746	0.940615484372276	0.936663328518395	0.919170165721283	0.890556102581653	0.898373912184173	0.90830914498818	0.889984516973695	0.863860289964173	0.868473551559676	0.860132774509018	0.871812019170519	0.849621829851379	0.870801316742919	0.86643477649187	0.882272435980719	0.919263791796908	0.927337037261072	0.928189305856077	0.929469811423251	0.89969439228895	0.905064194425214	0.905884273505814	0.881058446911621	0.878192198749894	0.871520748123366	0.869923891685448	0.851878462651712	0.859272725958006	0.854014455971772	0.832345517910389	0.820855901581647	0.819407359546798	0.799445104130352	0.831945861691653	0.810018446637507	0.791445097460749	0.79142030958447	0.796105860780982	0.811899338866138	0.799296669901584	0.822251294165706	0.834281060692338	0.846204492222251	0.876645240152214	0.895783232427129	0.886490185707483	0.876640013305324	0.905306924007175	0.896791067516496	0.895040726328833	0.892110995643124	0.913174866453326	0.910328762927686	0.907722661414323	0.889700758870276	0.891603416968081	0.91367647196737	0.899211517921133	0.881118630448746	0.913730025510125	0.898090704395081	0.938349114112717	0.904114643731657	0.942604757961039	0.934454733770869	0.923707062383395	0.898002658297304	0.884391244832145	0.906003787448861	0.856107158475621	0.855351528892621	0.844955855594809	0.809779589344585
0.962651004053363	0.978363110390948	1.04186678633141	1.0084118929819	1.00305900837211	1.03749058606524	1.08922695808094	1.08957181924494	1.07977641585876	1.08352211600902	1.08514067293738	1.05304662566466	1.05803582863383	1.0290342876554	1.03914105765235	1.0094102288431	1.00713657187783	0.998643829802189	0.943099360892973	0.929521418234664	0.923883090017228	0.940238052223406	0.907402106086451	0.88457745904986	0.886734622917759	0.899318976143092	0.873765682061181	0.870758540182166	0.883550136595761	0.892183563386765	0.914681988609813	0.901096479913905	0.898853571546826	0.962279887236505	0.961666881867783	0.937979760527236	0.928728656779191	0.90121846008826	0.908060976218484	0.874765854117242	0.872942798044642	0.886338796379003	0.911139442529836	0.876943316596942	0.893810869695926	0.889493486672726	0.906192826863093	0.900892135291379	0.89829551293799	0.915846352637477	0.937168551244538	0.946620754397964	0.978084562576632	0.944365543676607	0.99171800457805	0.997006743997111	1.00233397829194	1.01452617542769	1.01619692813587	1.02832038729547	1.06210955925342	1.07438491891638	1.06369776359528	1.06162702550758	1.0562566321152	1.0744039467909	1.05766265624493	1.02836373950578	1.01020476365636	1.03496182454775	1.05257847982661	1.04754823947289	1.04121101071776	1.03663609140892	1.01264797659959	1.02955965179625	1.01042420136228	1.03070033080644	0.991527761732759	0.974925409922254	0.995384359238491	0.99071096296498	0.953002609953421	0.993001589734932	0.965926787296005	0.971322153493806	1.00088430176335	0.99673948372428	0.975875938351554	0.985666101616112	0.994650341928865	0.955590865733261	0.953403718715574	0.938096927814483	0.949033399194064	0.955891980692058	0.938162214459996	0.933734809510542	0.929792213929774	0.959649454466031	0.913412952068091	0.924122111244732	0.920981887203559	0.906340091830198	0.943117543373171	0.936241603065441	0.945544816325479	0.938242619476829	0.953806521578421	0.95155115100982	0.965400331223579	0.948920340063037	0.942565950660356	0.965817150812463	0.914587682323453	0.906006385470803	0.923969051588493	0.915537390064141	0.949793699858349	0.927501793976584	0.907485386981735	0.909035756812043	0.91077268005087	0.901959015446807	0.88772572055339	0.866008881417326	0.8510330219805	0.865147346418365	0.8235907136255	0.822183270792443	0.814549109291107	0.80733702453727	0.802389645197943	0.793603265261204	0.826618950600629	0.824367869489733	0.840799403789166	0.836182684743859	0.861711373307267	0.880214416738173	0.89608837132104	0.902563270921249	0.863971352429125	0.888053432907912	0.866315237726796	0.853884302775908	0.833421697978918	0.861077101786343	0.864398454334877	0.863015026455762	0.86707482177997	0.892521541573371	0.874144272048393	0.864415661812229	0.867270100886663	0.87770754223922	0.905192316311609	0.893244873877696	0.868628992274352	0.876138910933496	0.869321793796825	0.884845097937294	0.873693546043449	0.884056656318939	0.87125745374163	0.85163347313832	0.836156752498072
1.02280566020384	1.01896643540582	1.01296177185924	1.01462815340597	1.07823699369668	1.06854725127052	1.10437988087892	1.0809412670097	1.09571947326849	1.09872749145851	1.12971986742405	1.05454415355447	1.04731395936153	1.03014443626128	0.992830314136548	0.974805478925542	0.985732910613268	0.939254919711688	0.935375378515379	0.921647547046599	0.921336148579734	0.921000352434346	0.916407510046143	0.921517840458459	0.914920691570539	0.907566209927894	0.906800701397756	0.91554804934644	0.892481369919916	0.913452321344255	0.894097395786034	0.907093996758814	0.911830194324295	0.972385475364779	0.944287474531677	0.926708848945335	0.909537830939503	0.888356929472809	0.899774814353852	0.894933349259478	0.898135004007732	0.900628069466849	0.893573628638059	0.896887103496808	0.902606430806363	0.886830845121166	0.872917468813976	0.847164475308945	0.881216779869822	0.905495900374512	0.903868771920485	0.891165476708941	0.910851502390576	0.886565169813101	0.9271897039865	0.914211327912887	0.964743525699517	0.956447756666137	0.95755429888312	0.967027018400361	0.985914560829773	0.968839903984941	1.00475275106576	1.01166569606919	1.01016751323168	1.03059855346888	1.02977815808441	1.03731441559234	1.02732638749408	1.08223877840332	1.09632863147863	1.11745944776725	1.11112571294749	1.07453373139124	1.07034403656743	1.06825276096463	1.08496183684765	1.03822485133349	1.03415761868429	1.05906900780651	1.0227668522437	0.998519522166749	1.00370137864716	1.01456380844846	1.00746974652824	1.01406766599229	1.03073314374552	1.02768969821613	1.02686644195601	1.00166857443707	0.989685817515747	0.991993685245924	1.00180051602475	0.987981099021723	0.99762398738872	1.00956571791379	1.01635336951966	1.00086167869373	1.01814314557026	0.984463236193606	0.982426662345005	0.989304687848425	0.960707234178667	0.963053117937301	0.944799684576403	0.959020726789177	0.942058816494407	0.956983020531447	0.953531101323342	0.958722789524882	0.968316917117866	0.946549550846536	0.976263474942331	0.955904730761739	0.948691918406558	0.961631034003183	0.964271755608306	0.963180964853835	0.949541247721015	0.968836487516059	0.955530208799661	0.959053645090871	0.929570758699406	0.910520086484877	0.93018731548118	0.887247420453999	0.893589704931645	0.861721955027722	0.826471432429295	0.806606219545766	0.778627346625404	0.797616698559438	0.773150987611457	0.770507026389872	0.797983743403697	0.79884708773755	0.818063666864017	0.819354665745826	0.84394553643891	0.833513756952476	0.848093628052857	0.838451751961655	0.834834505360734	0.848970019508302	0.832920221620394	0.829863919418568	0.829430401943672	0.83401709437978	0.830096211341142	0.841910461977272	0.822949921613375	0.841647024165005	0.836264275735963	0.826952108916513	0.843921366354511	0.828138789355359	0.835709292929843	0.880170743647783	0.887679062832965	0.87756202022386	0.889022622906432	0.88372945484491	0.900513012354031	0.889866270548475	0.90577132590633	0.898785810919754	0.951118355767541
1.02102170910412	0.992275062135966	0.978782802167142	1.02100839996082	1.01292601749487	1.01308423630979	1.07953562896886	1.06319830747834	1.01925603005421	1.0035151612676	0.995919064045383	0.956455873443622	0.956224392945373	0.925260753788432	0.916307054581972	0.916810853104368	0.90923493543838	0.901545893211518	0.919777576581772	0.920480745029671	0.912635867675958	0.948398546731313	0.94457165403376	0.933061595607729	0.942957059629556	0.936624707437465	0.934859715877195	0.941643649988478	0.933362870835583	0.938515386829668	0.913773510797839	0.953222642436718	0.987732778241919	1.00327676139304	0.998519750097438	0.954903672236445	0.940325659096441	0.946772904705211	0.916452801388798	0.916469159550833	0.881842896156148	0.914443563050673	0.888476129540444	0.905911485489242	0.901185957313068	0.88017668990515	0.895502669362592	0.889036377946843	0.825077424432076	0.830390034431764	0.831868628532423	0.814991509074603	0.819672924224603	0.842633335297191	0.815886829403304	0.869996855199432	0.899053226682512	0.88881250005313	0.911958843569906	0.927145161769544	0.94614255955651	0.9290830514285	0.942068532630985	0.967327894503322	1.00870911557763	1.01850669253014	1.01921428852242	1.01279273527508	1.06253145466721	1.05506421868691	1.02932600555862	1.08111500837075	1.06460419691397	1.06339851504612	1.03559955738471	1.038754601229	1.044497896259	1.04534215007694	1.00100347315786	1.02349995618398	1.00523894563258	0.994587796426791	1.01673370115384	0.997278795022221	1.04123774568258	1.03638967520198	1.0460289190929	1.05868993242332	1.04236627625827	1.04587128087518	1.04831705086282	1.01965636386431	1.03207253618178	1.01246524830196	1.01592156598458	1.00469212834836	0.997391064122823	0.990959727717593	0.98824669464857	0.970476697382165	0.948977208856383	0.927856193520739	0.931952157587455	0.883810605386171	0.908255121172496	0.907487070645734	0.929461865726652	0.918086401087833	0.93699550976151	0.935390368565133	0.954819883457412	0.971662490057284	0.971634591071461	0.949154768374151	0.954096397674997	0.969112611294873	0.960568853589579	0.963969745989584	0.950633557788832	0.945121217097842	0.93823226982779	0.91051275105114	0.898072881490401	0.90193150066117	0.868991453400314	0.868731047619333	0.841909989712358	0.826946630512921	0.801984949339342	0.78051850293943	0.785529537509025	0.771401501279133	0.757815909421268	0.764181134121056	0.765067916674294	0.77022819853344	0.774451451050875	0.786303883490941	0.7845031206607	0.793928012686992	0.802867392516513	0.816485200831273	0.805678510806621	0.813239080808401	0.83729430275392	0.808063740302704	0.82177241299503	0.812193137173721	0.802975012689624	0.822039092330291	0.823321312473132	0.794446023523224	0.785901928595227	0.816057751262835	0.854720674112134	0.843631836225315	0.861401522751331	0.872137690985295	0.900600765944095	0.914903448169457	0.932960157511868	0.939427348001352	0.913114320482651	0.943963194577234	0.91299599438905	0.953837686608594	0.957792062005488
0.994511460955024	0.982493300866401	0.964328568496253	0.953764750702094	0.990482189197762	0.980172279839828	1.00188116830477	0.988172789598865	1.00298688364424	0.96790781575436	0.976990302643292	0.974092316218843	0.978989949060048	0.942248266286524	0.921360367565502	0.934019119978796	0.913873797927386	0.933538269217087	0.919023230317948	0.949479544275382	0.955305128330566	0.962610595979587	0.956129544344124	0.955462492036362	0.9608400698342	0.959810462324086	0.934469244553998	0.932020834436639	0.933029238918775	0.94051939413113	0.95201223628557	0.97300762883557	0.987016870288736	0.997152981012856	0.970600015906384	0.93884081840348	0.939103748401932	0.929240067645051	0.923432721320804	0.885359729722726	0.889328059094545	0.881390168817335	0.898522123329503	0.90534495571085	0.906900388150303	0.903995151547907	0.889887156667073	0.879992297292684	0.857780969739024	0.857238325894871	0.859613369954055	0.864720240201721	0.883816283707485	0.871734408354665	0.873645677164507	0.88890239905782	0.872584668566786	0.894001878048019	0.85066045978299	0.874967916633564	0.903489697402254	0.923707249629741	0.893407991779603	0.951234517282515	0.965457204502311	0.964718041648785	1.00891234943195	1.01087880318478	0.958529628499496	1.01754906566017	0.976940769603279	1.00113122344921	0.987531036476575	1.01902446561924	1.00262090487042	0.955334530098484	0.975153303999282	0.963390491388073	0.981053880631227	0.995144180624863	1.01856702355354	1.03167840905124	1.01203811321373	0.994942656263434	1.01315868852357	1.05083437241449	1.04543170611024	1.02758738729574	1.01475921492757	1.01010116946643	1.02233446333043	0.997178153312243	0.987359051871029	0.946678921982362	0.989355354634841	0.952110908980336	0.960894823280348	0.932710256617499	0.933004273067841	0.92913380674244	0.920590114276583	0.909433708011255	0.901981085468	0.880343222655042	0.891015835631329	0.92172784042167	0.894676014864628	0.912362506992589	0.923006946222954	0.911177812412864	0.916597652623025	0.922601539841643	0.930798179655894	0.913421502009262	0.918803472728987	0.940393859110326	0.951838452113798	0.949407180076834	0.928640525014363	0.891514839703063	0.876975041974504	0.871650751909494	0.845895140399939	0.84886225814622	0.834023900244648	0.846136349219807	0.817085408531556	0.820390466853841	0.826290609545549	0.776880108434991	0.764268878135788	0.745928838860072	0.758070180476999	0.757349620472277	0.763905721700259	0.765241035428289	0.769486721206244	0.768611884937611	0.804177013597358	0.792695628250577	0.79039547498309	0.791218436203063	0.8192613837993	0.819004989326211	0.807128402847446	0.826993597360213	0.83650035236753	0.809830935712564	0.828215466556542	0.850168283283196	0.84852585407067	0.850419888273722	0.850516030409506	0.883246289569792	0.878435861106603	0.89154627368895	0.945393333473158	0.935545421033826	0.936668032983277	0.92539903097887	0.916437209448904	0.916171719020582	0.89447272231263	0.906243325887015	0.891632483623675	0.91736770606576	0.944667813583286
1.07397315591614	1.03486859596069	1.00515205453412	1.06414055358735	1.05506134792242	1.05414862718491	1.06021166380591	1.07268079556991	1.06101027591509	1.0451277637372	1.0494759672604	1.03220762904175	1.00842202176681	0.953906287940156	0.949650855717098	0.917165254765418	0.917481603101432	0.939185115689708	0.983247029542406	0.974611444335474	0.904235299123157	0.879079350719631	0.867810709317004	0.874137606006223	0.830327499241478	0.846342226368409	0.859867128124103	0.857515818011875	0.860578160808131	0.868712815653857	0.901666671806311	0.929328988666595	0.920721274707596	0.922697930539767	0.933359314871699	0.940518754877441	0.957349878320682	0.946970015137969	0.904168447877021	0.897081749619418	0.918847079425674	0.920357278174511	0.95054358353509	0.913392789978229	0.916042154172794	0.935096774365415	0.932451829527661	0.898933681403355	0.877180076031858	0.87635212439741	0.873665773981265	0.859302917646013	0.847572609532008	0.851004806068985	0.872110971403333	0.866197650785101	0.854423399748813	0.859331213855798	0.866898539297298	0.876492394153035	0.914148220296393	0.904624556640209	0.910744216162787	0.948651031742216	0.978755804966299	0.97514155730505	0.957220878149111	0.980932069934467	0.97166150356158	0.964666508505582	0.948772277525611	0.970320687353343	1.00131390220617	0.979602372745725	0.989173392069918	0.986869516894809	0.944579033646147	0.962329790488636	0.967877643744536	0.998632351251459	1.01200607605584	0.999880816517675	0.991018315525578	0.994994100423101	0.969375899936353	0.986111726667759	0.982243352402279	0.957956799524649	0.9437698042162	0.934497629088481	0.946750198389237	0.937755209439299	0.926970593739889	0.929899489460748	0.897337619180225	0.899331627031896	0.905000606427963	0.902991143259828	0.890624405867009	0.88533074477086	0.894464989952075	0.879783320507962	0.879927337288404	0.873467698879331	0.882301523906645	0.882349777935556	0.880469146472693	0.885699191413184	0.893786386273874	0.89347207536294	0.898715796917786	0.868721806318525	0.879878740183147	0.87636506837307	0.888502815366352	0.878293695680809	0.871389802435949	0.895129787206508	0.876161089137628	0.890034170824015	0.88600903246727	0.87198113984517	0.890277140264536	0.860172020918926	0.875196220671604	0.873009659361114	0.845610890410858	0.835855400312672	0.815749940345011	0.8288671017777	0.794886275882075	0.778240832236844	0.756179389641822	0.761575349435344	0.738303214283251	0.773966513609726	0.77654993059632	0.772546740404394	0.76356692086539	0.794482881428891	0.776039056132437	0.799672044976764	0.809773168480707	0.802074538244107	0.823024748402714	0.835932979490435	0.829147334215452	0.848672270344294	0.828444612260847	0.855664557231695	0.852945260172182	0.865877606150351	0.829097181081664	0.846623841200612	0.863685061670492	0.840116386836301	0.866097245655685	0.843148086084827	0.855792013891203	0.853392582777717	0.886728072697265	0.863333133796966	0.85774370211195	0.86213129512147	0.872289528502852	0.91391801051978	0.932265766265886
1.07230205288944	1.0791873615308	1.09904825292822	1.07931073144418	1.08430339333926	1.09391482884528	1.11847186126799	1.06173819047692	1.09357741874302	1.04044074543489	1.11709180344839	1.05313899129178	0.999817188710808	0.966427722322146	0.950550754188472	0.897749641114321	0.878119890933857	0.88914717625118	0.875363116410742	0.89831264645337	0.85127691035097	0.853273199536236	0.860901235787743	0.852523283942948	0.846758008368416	0.927556534146186	0.840717689239718	0.864323102746673	0.880645187579317	0.905586240511449	0.890450790298401	0.888401870761185	0.893657953038779	0.916636538939198	0.933584355469018	0.923696027185681	0.928629825189253	0.918726585501795	0.940461232212115	0.929531512364217	0.943799569452313	0.934049191285631	0.945379981689529	0.925176624283012	0.901759054951033	0.907897537680769	0.91203834981788	0.893001075414038	0.896294737651147	0.914094915142074	0.902907440380171	0.897594642232143	0.901707232432234	0.8897437908595	0.917843213841167	0.913183095903822	0.920619842152931	0.894539214347217	0.922415993619395	0.924803211272069	0.948921002774738	0.984468532696152	1.02982361086188	1.07480615556358	1.04562266526515	1.07535626234047	1.07133804905451	1.08172625843579	1.0405875149075	1.0185697052557	1.03079817260854	1.02674020175918	1.03341711029953	1.00356195534397	1.02619752793098	1.01872208936859	1.03078511052095	0.992342868248048	0.978563560194347	0.974782490472932	0.989196108251788	0.974252500128523	0.930998459732536	0.956609578787199	0.933357242412429	0.926944659136591	0.919785771389693	0.913608311964545	0.898071112051715	0.905245776889696	0.913363927833085	0.89962412663691	0.938113525471567	0.916333183349096	0.921224561475999	0.881377983741188	0.877306978885518	0.87206199952603	0.889588146951559	0.847454045406732	0.856744673010684	0.859183815687586	0.857842630711269	0.84567814202156	0.85969386157745	0.86058128104076	0.840887240520167	0.868093771803334	0.853185134836468	0.898975144171045	0.873931159511979	0.87511386238953	0.891420164289732	0.886819487697024	0.894703597173098	0.908752670493159	0.905936088740042	0.91387698084362	0.89128768335663	0.905474754779857	0.952613098306612	0.912824913661007	0.891999839762636	0.912472253517695	0.897228507160467	0.876743436696194	0.861434789494205	0.849510011991226	0.792467204136593	0.790533021086689	0.761975043255245	0.794499668186265	0.741383088918803	0.765525892841259	0.778785867340353	0.76459612118286	0.775980721912251	0.784338384810271	0.77189032309233	0.801567475261377	0.809106801620111	0.814305690467472	0.802746208356513	0.839800562698871	0.825725845832547	0.826209657500394	0.815306085416836	0.819748208206311	0.822384309436048	0.825377983742467	0.812753923526985	0.775829346214613	0.774580330931573	0.78848329564812	0.781373490013561	0.799915299897601	0.806671084561825	0.795788908964926	0.805274023737291	0.853076172038462	0.87159802323845	0.881663776282725	0.889715435963771	0.897036300744452	0.890021256435634	0.897397380995648	0.93357948273134
1.06084545877632	1.03868423294867	1.07454819410112	1.05681724750422	1.03197732829061	1.04731289526539	1.02328552056275	1.05394096360217	1.09169269855388	1.07531718333583	1.07879581915958	1.06879336180059	1.04497166421159	1.01484861338545	1.00052806796903	0.972063057463269	0.93264903131846	0.956827749977037	0.955507274125802	0.953968457541642	0.932491690748863	0.906825961630204	0.917474502140041	0.900534583235462	0.876000019661346	0.859174659039945	0.88861527188614	0.884365336292658	0.873160448023796	0.869993887530899	0.886260478071188	0.881935280944427	0.862258353261111	0.952720555905369	0.948502376312805	0.820957028623549	0.828446380617256	0.833635211650988	0.858492309008296	0.882181761922315	0.884327973759272	0.846640587626003	0.852961257227037	0.877775553137814	0.862398861388667	0.872616291919505	0.854196802709956	0.869914644050302	0.87839483473398	0.907128488985255	0.885542632582255	0.9048083714531	0.923684092729914	0.963998323120239	0.937524437474528	0.962030013062058	0.977563112249557	0.994757722505822	0.977548319940635	1.02256436124236	1.02224551196457	1.05455398581067	1.07794128530472	1.0370961961287	1.06407454053237	1.07106972517423	1.14351434743902	1.12240584160072	1.05651670671313	1.08382869594867	1.09758894639907	1.0867668901744	1.08964932362427	1.08383508119861	1.08218521411442	1.05606959628171	1.02080397922582	1.02564701983802	0.991342479603847	0.98041906536272	0.967806006826793	0.967410584894817	0.976762023547999	0.977233958515964	0.968769198448304	0.988802051302141	0.969990648336056	0.951442719603195	0.932870435105661	0.912281375295167	0.909371855344338	0.934252073651743	0.899049603191964	0.916916744386381	0.902211569860102	0.893451012651603	0.852426322128832	0.878569089890854	0.877436359894642	0.874540145380064	0.887550658680177	0.865909030466966	0.870061153293334	0.876911079389242	0.881442351027966	0.892605244784933	0.889121969590564	0.918813980441503	0.914233867695578	0.944112389819718	0.919060466038097	0.901605829601749	0.906743250372687	0.912945930118776	0.941532920444659	0.934209894543718	0.949636931210747	0.95740845835121	0.952701955928285	0.959156252898451	0.984343715621985	0.97394493645846	0.949605271912013	0.976277374262831	0.919165072079593	0.915115414008849	0.868398207802615	0.836807011375632	0.817412725482952	0.81069168263659	0.77476164426015	0.790043463506922	0.803500746539887	0.795658167784225	0.804469851282446	0.810889925408148	0.781828172120069	0.800569623727813	0.815082818005163	0.823985329513689	0.791355110696792	0.789954659106922	0.778855654644954	0.749103975868754	0.760909909966328	0.75396016962634	0.760383381506748	0.733841653219816	0.811061944851644	0.825266392033962	0.832686601685037	0.813943315412556	0.733610584479507	0.751242588169902	0.766695804960614	0.803457366667365	0.784692491010058	0.78174610383432	0.817957562778678	0.831646671854607	0.823217015312053	0.85467996282006	0.831221963150823	0.865057618934508	0.868427773262182	0.854761083574835	0.878409539632763
1.10300274526621	1.03351605502655	1.06563485515916	1.06475414990482	1.03960441708247	1.0469054819486	1.09430726313759	1.09462858279824	1.10367729114664	1.13562151645972	1.1232168233992	1.13253089655578	1.12886913882597	1.08016888166646	1.05115862035089	1.04025093350662	1.03043243210753	0.987298653509941	1.02813577619307	1.0289031167811	0.990418693598694	0.935765789327763	0.949742653695377	0.923104160910696	0.881791028991406	0.855369807842833	0.872549736554602	0.841512901094266	0.857171142495917	0.878508349402508	0.843285375058783	0.84633856836195	0.82118985528154	0.827781399182747	0.814763406876765	0.79222441521982	0.803139949839755	0.820773484900452	0.801090486398284	0.846007244739705	0.848405267429134	0.846919944912018	0.840875872896008	0.859288828373427	0.868609907955084	0.94428525078877	0.874338603869483	0.892970592200436	0.890621821353726	0.892541538667698	0.911750299799822	0.942217285969351	0.945607559104601	0.956136299566802	0.9641232589119	0.962333239971941	0.973962424153075	0.980271485430374	0.979793050491944	0.968842521260035	0.979149406174436	0.979508893016701	0.964114979464966	0.987346539744657	1.02073212262096	1.02407946846987	1.0746014630925	1.11301116639914	1.06589776931138	1.11153841284976	1.10602026927329	1.11915409988931	1.10878152978371	1.06829638012549	1.03563926157715	0.998859745044359	1.00032389349671	1.00212217432001	1.00960002368617	1.01319972166196	0.995532553109344	1.01052077770889	1.01254160719745	1.00308089185075	0.981891480237068	0.967334438674556	0.964862457628058	0.967543359161649	0.926854644204984	0.905927857474727	0.912469633781732	0.899897974815214	0.892106681354639	0.884404167210784	0.896769912275966	0.875825151823139	0.875634863576835	0.888949323862882	0.888929107211107	0.895196781743849	0.950102099880188	0.958116791067439	0.953551863115582	0.950197751600195	0.941371367286568	0.930908000843223	0.952182962213211	0.954971136376331	0.957276637626526	0.953431506830486	0.94918510766059	0.951049024016672	0.960477039026049	0.92561892140361	0.947942865106504	0.908020213189733	0.934691996007949	0.946381865029863	0.966449142041165	0.926503907020418	0.944960136785338	0.938431828769242	0.949558388166105	0.964462467118233	0.926896528167393	0.914937657551187	0.898895055964396	0.864749323651112	0.853513237861788	0.845029188205547	0.821833749131591	0.805926250333281	0.794200832412157	0.791813395736207	0.790037761883341	0.781421594514089	0.7805083145178	0.754610747980299	0.737149234660647	0.801188411278852	0.80337299267561	0.815686113722831	0.750916187840265	0.748514608175954	0.73505063331911	0.739449454134241	0.769609104336829	0.742697954452368	0.736158728727457	0.746657815420523	0.742548347374392	0.758350867472382	0.741855912619462	0.771303548618407	0.771480418318051	0.759037358005855	0.790997928182967	0.771911165482984	0.760147801682016	0.753997117671462	0.765059525381961	0.819587545133527	0.818377710465058	0.84268078724594	0.85640023590931	0.874543070137071	0.895653517149333
1.03766604727594	1.00688843311903	1.0122130947884	1.01080588362905	0.989682992688239	1.00694186160846	1.02504152955384	1.0401240668155	1.07665076834488	1.11508989643203	1.1164914689448	1.09983126594796	1.12153969004116	1.1060997153743	1.08450379680544	1.05270412930079	1.03166131499764	1.0422829787579	1.0263776025682	1.01837369527954	0.9973058620066	0.955946071553915	0.956974317373564	0.943489545692403	0.885376328633835	0.897730799724236	0.885178908721886	0.879940835300808	0.886494017897304	0.899528408110123	0.92456281362353	0.896322883772796	0.891188032090422	0.881566830495326	0.896934460720862	0.863132753285768	0.880948829682847	0.873763721078313	0.885012497507792	0.872734847612431	0.88446845121096	0.880114431889346	0.902053426536227	0.904124526569917	0.88983442500367	0.871288987926182	0.875824693460933	0.847285511997374	0.848692003386588	0.853276654568998	0.858533073112688	0.893238004872248	0.876565851873226	0.876444420363809	0.87756981279223	0.906658250256263	0.903063629395555	0.91012855517053	0.907848651858835	0.903557271855718	0.929443821509139	0.904018196320909	0.908398099191607	0.923203007962777	0.958219169175211	0.974758064286348	1.03581442208922	1.0631009291383	1.1038199185362	1.163915986238	1.15759113094402	1.15747696000818	1.17513994003497	1.10288360294171	1.06435748126809	1.04115654343852	1.00788596811468	0.9686375028347	1.00002259059453	0.973231283032025	1.00099150838859	0.987049833024763	0.962562243214395	0.979247438617029	0.951033387328058	0.947099134033842	0.941376154854652	0.916361728378033	0.906708025303527	0.90625512430125	0.887773482792301	0.901276355082659	0.892209902603423	0.902966042852019	0.897344629316726	0.891649579708623	0.921851405464687	0.919666711689859	0.894153473384063	0.934743639171514	0.936507662442704	0.953233631666844	0.963694026980093	0.976213583266648	0.988669066364169	0.99965241363821	1.00720178521462	0.98363601968026	0.969504804154421	0.972871555253552	0.960870686874108	0.954889503182952	0.912890414050965	0.910966829853208	0.889620936335121	0.913697841221492	0.927370255361154	0.957843600936178	0.92661375297623	0.950273194308144	0.989859912127067	0.981771841814115	0.968507936416382	0.970512606321224	0.945249585755062	0.934690154011468	0.881048171436057	0.868605670940989	0.846008275749873	0.842328545972052	0.810512300721733	0.80829942008587	0.773505693451838	0.779840274485847	0.740485254277093	0.70567483742777	0.737251890536058	0.731841855142378	0.722899222279817	0.737897255257496	0.748715711186654	0.752093424355961	0.771342195340352	0.768792916717907	0.767829135836999	0.787025588879625	0.762886550136351	0.759210714607309	0.769608782194154	0.759998082220691	0.745497077583818	0.752624535865587	0.753644886227601	0.786843938410044	0.761306412453731	0.780690880046387	0.756709062114933	0.784635200522657	0.789558586626542	0.807257879063604	0.818692563329041	0.845100205316537	0.888476415005608	0.891457530872411	0.908594248410508	0.927801946356191	0.95635262647598
1.03516314913857	0.994748694056286	0.962078824332749	0.960579403645153	0.953370964968958	0.950607343590142	1.00417027810431	1.02429348344771	1.0158255892525	1.02526525353177	1.02083327397536	1.0747841599292	1.08619727338064	1.02679512494032	1.04976953474931	1.05658133194827	1.02572166507756	1.07221564296448	1.02752578389849	1.04328506662341	1.01024980984609	1.00778424918016	0.989661124091207	0.958175220395615	0.963293401653374	0.968304419495149	0.956281481366205	0.946376550523413	0.953451511058602	0.971878731259356	0.947077380496844	0.958166895544758	0.930252796780523	0.902008306652268	0.903760068359908	0.895989106073926	0.895947915472779	0.901647915618122	0.878263601815451	0.918984393451322	0.903251859989413	0.886609949622278	0.888824163848676	0.882500064345934	0.874549873124659	0.850735280902087	0.863665692106441	0.863891795097173	0.822634638804015	0.865771220923296	0.867936694810254	0.855255595207956	0.858541190741724	0.856994314572756	0.869433980041597	0.881098740336917	0.892391937250235	0.927716144483937	0.909125847965717	0.926511386928719	0.935387480879039	0.927026601634565	0.961497267116306	1.00955764534082	0.984797694698055	1.01477382074415	1.025549509801	1.03510780064063	1.0420720164034	1.07757033402582	1.04045805368326	1.03097527086373	1.07062649508264	0.975972368008637	0.963874639151481	0.957483865087376	0.904447570129779	0.906136329869985	0.880081959812062	0.894643690442045	0.883166375535898	0.918997446623497	0.902908168035038	0.89270062466546	0.914914529483297	0.911057792459654	0.891115554883869	0.884338200432727	0.89442240995907	0.880710323378525	0.888878166208112	0.859231766515232	0.900275902467078	0.879724622423983	0.893554259221406	0.900404019205225	0.880541210476109	0.87612479208913	0.907087643310112	0.907895097031093	0.924637399040597	0.909793100140766	0.887491049112904	0.908237881803908	0.920679406325569	0.958811563450679	0.944433006228653	0.949688187645615	0.949771158727106	0.952352587241412	0.945374211289971	0.932154901948458	0.930945488102719	0.926918761570722	0.925294757209694	0.916561672222655	0.964350883147027	0.956457492289977	0.94618180886501	0.976737657957804	0.979394668419487	0.95587901553283	0.961541429195439	0.935238316217959	0.910005646648314	0.900884904118792	0.835639602806255	0.815396979731246	0.809759790155232	0.782053459782302	0.756155632943065	0.756781053273664	0.77116976219774	0.76839535575398	0.773242936518484	0.752640572248034	0.752223433682876	0.734764126844921	0.769006743816306	0.759363003197369	0.77087160599081	0.762956592724284	0.778287450411931	0.789539394402928	0.78395664746299	0.785788923391543	0.81681018616795	0.785422770149253	0.776702228554933	0.789169749462328	0.793853956886572	0.773087032795502	0.801629597707552	0.794862992809735	0.816998384750365	0.801377553554284	0.808138534592809	0.817344142331119	0.831685652853038	0.812581340696925	0.845716749206458	0.8583980969681	0.856757996012794	0.862858206979688	0.88383138171761	0.851937203144224	0.894758722366457
0.990667137748592	0.98956213296043	0.9390760029222	0.93950228989694	0.952859961811682	0.981275847156373	1.03187085227015	1.01688907979807	0.992705827834348	1.0435012734203	1.03549608179619	1.08241616635346	1.07022152799262	1.09178397926607	1.08149594137599	1.07999814549672	1.0970711722232	1.04582769414639	1.00331065950336	1.03114009034551	0.992548545115108	1.00654609545071	1.0078808950976	0.987717630462736	0.966056077772391	0.942348839372147	0.947638685067596	0.935436366603142	0.936673716310273	0.919317781792352	0.935278470520177	0.946604013555146	0.920315312311554	0.908444174563312	0.921129670887492	0.904463149643404	0.890352161643343	0.893204734058213	0.89729062881039	0.902567491856326	0.908729140548517	0.915171185967101	0.942786318321395	0.921259949487773	0.930613615576236	0.946283616756811	0.907186663980979	0.951876824856839	0.932810241294378	0.901411879369742	0.891225054768232	0.870562814929495	0.901232443188186	0.891765092409404	0.889587870100915	0.902683896861825	0.953127073134043	0.95188363209523	0.931180546349298	0.934329775232597	0.940627385979162	0.911385145944271	0.91353624208503	0.901391345396881	0.92754522838539	0.923669254503704	0.925922483695297	0.911767821726253	0.943803333294756	0.917751854994314	0.942195473813828	0.927823461164582	0.920185371771573	0.862217755654655	0.879789547137136	0.878654756930435	0.831635198076622	0.865744794691755	0.865601937679793	0.968662519680727	0.965058586617496	0.878032569178573	0.888776794810683	0.879799481031821	0.884067427796752	0.889636982139629	0.878237859474286	0.879247958407134	0.861860026019597	0.835215893316895	0.841268342801285	0.821866347020487	0.794398883759461	0.793282885738078	0.794147702495185	0.795450321568632	0.800374879237471	0.794648151775306	0.808809761923071	0.817901088754196	0.834288639220516	0.841340311976417	0.828034651324807	0.868576379364009	0.890455649244186	0.928732407666899	0.964957880787747	0.953146800505359	0.948878459804361	0.993047650165278	0.964834517510628	0.954536170185857	0.958546227567361	0.965512592345539	0.915588364626798	0.931496399536974	0.941849760496532	0.926549750752846	0.953897122342475	0.931444851424179	0.916006701537567	0.900406360938849	0.901688293313762	0.890753310557405	0.845242492153854	0.878812381396304	0.851345463552845	0.836418414782147	0.82830184278016	0.829337777845105	0.798792634219872	0.821089008691853	0.801453835322786	0.792349539412064	0.799025885842584	0.790170643592923	0.776283719868929	0.782492894354982	0.784805152598293	0.79829010910261	0.78182212588253	0.801970975188692	0.819351614600509	0.820448548809754	0.853443628684214	0.864053849281284	0.860269124273361	0.84148371508788	0.836355071605477	0.839688443060031	0.865045283309774	0.837820317057775	0.824594726976999	0.81624132526367	0.814156754410723	0.799876326518845	0.835019408558214	0.796645780358551	0.817459037902284	0.853069500366779	0.836935451946068	0.816308201771191	0.831224021929693	0.87725642260535	0.886220551806903	0.875532014373271	0.868511406452281
1.0484264604581	1.04959703287521	1.04266990939769	0.979927951551826	1.01423918348383	1.02869054683785	1.05210502118524	1.07504946365942	1.07319681188038	1.06636173222797	1.12296485149186	1.11909717073665	1.11166406180082	1.13324226592687	1.1247907851064	1.12345336262594	1.09239984480315	1.05073363638148	1.0465487041299	0.984428639379169	0.968946078352538	0.953513063344281	0.942418893362866	0.974163034330386	0.91652070571533	0.912147266552266	0.931734681937131	0.927825433201688	0.905883069188714	0.932497748951876	0.928378021716477	0.935326113950802	0.927190742590267	0.952709396932161	0.938925602039354	0.965729987143585	0.917916735427832	0.923710034775722	0.897223260986515	0.951746626502862	0.962019009239068	0.985958794297724	0.999981095408694	0.990821391130736	1.00683344030949	0.991765460484946	0.954947125199854	0.961132273856941	0.925556500183734	0.91841111205145	0.921996794690903	0.911510778757009	0.889035748954093	0.877092017514693	0.840365922026666	0.881253555907053	0.899376581524828	0.914776259313925	0.878406769339088	0.895078902144349	0.849629968531266	0.886410889861012	0.892743318090195	0.903749655227826	0.903667999491413	0.955989269107047	0.944347515069742	0.980901663568889	1.00237039674587	0.969295533993873	0.983257658041548	0.989911570680648	0.986066246577531	0.910654672111153	0.912583738157634	0.888503793594708	0.894504703314906	0.896893827018376	0.885588954220017	0.872961311898526	0.871317317878602	0.901903562050194	0.879338249162158	0.844069316272802	0.807190602533829	0.821027579843834	0.83046997371341	0.840637171953296	0.816567793792741	0.815612772793453	0.806717766676886	0.819881560691215	0.782734050559392	0.785473919379745	0.800811260839677	0.804698846731597	0.816494714474703	0.81664187253325	0.854466961190859	0.854128566184715	0.88509583044229	0.903108456027165	0.888436130273619	0.907356496659896	0.913362678788372	0.932303922408964	0.93343864771132	0.944766096329024	0.945701546012119	0.949826453900924	0.911560658607338	0.905282822037424	0.927840221604188	0.894977783880658	0.920189755779075	0.912394355057409	0.909209205407348	0.928124108817505	0.956484050590326	0.945451544418257	0.952571984596982	0.950702931057657	0.940220014482345	0.924220710940447	0.936108677492936	0.933986220482001	0.919175286073865	0.891849653136886	0.856931116277969	0.845982925862453	0.84186642564433	0.825292258808013	0.800918362200156	0.792234870099486	0.784261200907628	0.761284394226933	0.801486976733029	0.825929155164104	0.800843919276645	0.81928502633333	0.865235313704381	0.869882998522805	0.893934589622717	0.89289230796324	0.893015750597693	0.876860672978111	0.893938364785241	0.885692427721402	0.88707077971999	0.889139079153172	0.859104919231621	0.844861888855189	0.832130462543836	0.853654066589771	0.819282678043875	0.835838237607304	0.808000494813712	0.807506284824564	0.804768378735987	0.794836375057788	0.784629788155786	0.808716610930046	0.821731264490545	0.809575027227944	0.79770002365216	0.815846986742944	0.815253334341631
1.05682944031026	1.03179664502779	0.988753854671975	1.0291289489584	1.03747837246861	1.07758479859743	1.12615758477336	1.10654907474152	1.12501248634406	1.12608524896415	1.18298844916012	1.13825518434916	1.15347784191185	1.13174119710222	1.15818850812062	1.13577150109003	1.14529890357202	1.08878239641197	1.03212651822192	1.00591581475217	0.967693127183671	0.965503932853149	0.979808557366802	0.936066404022588	0.931268423739766	0.924189233947352	0.90691317078692	0.91841472811214	0.939198520178684	0.915403344709078	0.929639766164478	0.941163157935546	0.931267637899168	0.922768972439461	0.936720581241276	0.908954783164676	0.901017617768924	0.916985863110314	0.919219173905572	0.931083499066798	0.95258077764211	0.994352612920767	0.98949265259666	1.01369697666745	0.994152037325635	0.961628538249823	0.975180724129452	0.954658429179391	0.908905838902602	0.902577956544931	0.88164123722469	0.920675272197304	0.867947816574571	0.88793706701206	0.879959143897755	0.918100848456386	0.907254672211342	0.919256048512103	0.927303134144188	0.973984962953228	0.95324794125104	0.937716859047818	0.947742291611865	0.950995323111448	0.956356521895885	0.940278521903652	0.980304331755857	1.00416679898789	0.996998991329492	0.979676448674635	0.951547266507038	0.951864742934472	0.948211857462425	0.907849117879443	0.922943588926085	0.915444214936573	0.895451028788743	0.883392533258879	0.878838369974762	0.873883741861647	0.860081917355168	0.866672759660678	0.846871775326713	0.853833041548297	0.84435775020362	0.849926415939264	0.836472341929911	0.844752116184853	0.83843382121527	0.825946566636263	0.844543387965526	0.854172311306423	0.836826894276349	0.825737636020642	0.837881489698346	0.831423941449916	0.858524077660202	0.856585232015991	0.847568790367499	0.897544143641776	0.870590481768815	0.864788596087331	0.939060207005671	0.912023810580318	0.923403815327723	0.928243873541253	0.934274436945823	0.951253635178655	0.951337612373373	0.966845429883978	0.93184753492294	0.917431299607017	0.91337407548309	0.919855639275081	0.933240518561235	0.956759510329686	0.975284534431612	0.986030478233061	0.99831870291007	0.99515805766242	0.974094637045015	0.977959246810325	0.956410498718404	0.940275029806711	0.891037894339163	0.907598889147552	0.896903729305513	0.881160625265998	0.869937804097525	0.852558810185042	0.843321458105284	0.835164921112358	0.795541933046572	0.800024985567298	0.794841178708657	0.795126797027003	0.806586022693	0.817682811956859	0.820922953486617	0.854107459490523	0.841263062210508	0.892017614007448	0.891996548794115	0.894557047559668	0.871815696258369	0.882084842530994	0.877055481420443	0.881342579190402	0.879412649783792	0.899248028462388	0.899477324951064	0.854969468687452	0.845239609334565	0.827376115703069	0.825233381613371	0.798554956429624	0.783992383440334	0.819637665064821	0.793863270298759	0.782143446623061	0.775628894143435	0.78307770957979	0.775359724779155	0.77174731522507	0.785328668258871	0.774341394924161	0.780257782401578
0.994326494114486	0.958122850936133	1.00023201409831	0.987625367669839	1.04866471532015	1.0341001303228	1.08755857640466	1.1505584095808	1.17512397488535	1.19644886493643	1.1489317209832	1.21171650235608	1.19631777406648	1.23315603071586	1.2119990657822	1.21159386072481	1.1979289406459	1.1450927749868	1.08344893926034	1.06265225492969	1.03259346974682	1.01606482662677	1.03164659699494	1.0087429060298	0.984290810363645	0.945863091240888	0.942372051052524	0.935086715111038	0.91527899133549	0.872355206909664	0.878152064758111	0.904841287710655	0.893639682319008	0.905040121524703	0.899681293692686	0.876854807387757	0.880121831930732	0.848660475115016	0.851931705529277	0.86689776199723	0.862259927325754	0.904585852812965	0.915278617562977	0.928029501946151	0.913318015563246	0.949151056362132	0.90067746381571	0.923981963205362	0.931838857543694	0.901963236528241	0.876343432441705	0.90388738446236	0.8599297712356	0.899154828486302	0.862527451262028	0.875126845022747	0.901012445565426	0.913716518340563	0.913867624203938	0.919165617368052	0.942389113676818	0.923067986800121	0.97982886387094	0.975332906559549	0.977600393958737	0.983816309734035	0.985358185110243	0.999164255137472	0.98145855814822	0.981612994032983	0.974210675990372	0.9514640175091	0.976470995098983	0.942330776779375	0.953084368598174	0.973142319237348	0.944140917390434	0.937939850814676	0.911705517371812	0.91061644025867	0.918491513618134	0.880005605522644	0.922483269631732	0.909758612673771	0.937725684869373	0.927656158781696	0.894544312284475	0.905502844491569	0.89275182264783	0.874723734623474	0.868403080736802	0.876417004078736	0.870116665950748	0.849303017472725	0.872441631386168	0.8713198059723	0.874107372226297	0.890075899244183	0.893157028643536	0.891582711505908	0.896669627265167	0.925167168960946	0.933106608556492	0.978413013175611	0.975218910229214	0.958171349116399	1.01015138103806	0.996496550935023	1.03027414020181	1.0068132682101	1.00861202350973	0.97950318909805	0.959357175025822	0.976277870992509	0.983731079725341	0.950669984634014	0.984796978255848	1.03384122538994	0.997872154717758	0.993379699660228	0.989593290175284	0.958786965201529	0.92764797382873	0.911928607284599	0.932591113014035	0.904081876622574	0.898109632874394	0.890961319456809	0.890373172474169	0.878504920555542	0.861911149193143	0.850844074113692	0.854477293485146	0.825997512455603	0.81232615232386	0.796813648638092	0.804585027033049	0.810561646477714	0.824154740882603	0.801357871597039	0.855976608160418	0.841045089739361	0.894737829609742	0.876234678887902	0.894751588687605	0.900129012022584	0.859226582921617	0.857118257165101	0.860497149324954	0.857692840827076	0.873458779430917	0.849625818585593	0.856603085578849	0.841629041221486	0.829843774926752	0.810636480929281	0.813351308913129	0.849524073123529	0.792194481420954	0.786434676903529	0.779161917627425	0.761884949151848	0.758162010853591	0.747420611430353	0.729218782714698	0.731885036645162	0.726170541253493
0.93151009164563	0.91679200595299	0.97945035597409	0.980116876631017	0.999341702251597	0.999713205336985	1.01054742850008	1.07376566404571	1.14443918166369	1.13865677140012	1.19650810260354	1.14579874507887	1.23395480175758	1.21733162164035	1.19327467695134	1.16791140833216	1.1885103034165	1.14962971347425	1.14286982677223	1.08859117864972	1.09146156067213	1.03828030485185	1.00155855094585	1.02224631651166	0.97874101106599	0.97834626197972	0.985566272858212	0.962863144349139	0.919064781953374	0.877284056184413	0.923556189600142	0.888552307448554	0.870633624913919	0.866283326257297	0.860523060914392	0.830383206145086	0.856375405325552	0.834366782430149	0.832320995460045	0.816793345521463	0.825737150320947	0.865309801554105	0.854642750125735	0.879323530734471	0.852004682524898	0.898270935611145	0.866353092273116	0.859961716190764	0.847334931455785	0.831627340629121	0.819665437127947	0.82184718832669	0.821252030573991	0.810722571881319	0.825762072316103	0.816214387942584	0.80617057965812	0.829465831911161	0.816449366560372	0.859547722859118	0.847307455748024	0.86759193056701	0.919807163452398	0.925730686942525	0.937590902401207	0.946620438177815	0.960885662516793	0.988923504758979	1.00549207047584	1.03721687259714	0.98769449120522	1.03923174618789	1.01941429131815	1.001029540531	1.02784032717026	1.01532848447002	0.999563868716546	0.980960178479903	0.989245890996654	0.970414851439557	0.978404272915714	0.97780088957407	0.974066819323605	0.948989469496897	0.97895596497779	0.955158783062411	0.956762491921792	0.927688905277135	0.906857486840393	0.879490862285027	0.909961986339893	0.872862705875746	0.86899207649775	0.90204030241425	0.922095177274743	0.914066071181952	0.931897290448835	0.918776689505387	0.96832038988249	0.978514103977181	0.989994293380401	1.02608420751611	1.03469977889827	1.0731203408674	1.01599419628528	1.02229774345468	1.02426588524263	1.03032499698816	1.04442155745034	1.02863054058526	1.00445019252582	0.985986638026955	1.00760744584489	0.986817791967077	0.95717269635847	0.964471720407444	0.9706837803339	0.948544743203395	0.962698064465552	0.956352304828491	0.968431817668895	0.940088353970391	0.942742239571807	0.938878787747846	0.910905872127737	0.897026662869792	0.9078475530875	0.874924860459934	0.877899342311186	0.862048342437978	0.840773092587729	0.834949393217243	0.825034018707205	0.782026381278583	0.782580123242847	0.754658969869737	0.789516161468764	0.828032812493775	0.82336633164583	0.862242989297299	0.892513495788676	0.88939483316172	0.917732695853698	0.877926170309389	0.907295396188088	0.872918965629892	0.879853295789291	0.850962985757887	0.892062322103459	0.906941847518112	0.842053037780806	0.891717803522424	0.878664753274399	0.875191192637222	0.853025292035546	0.821118837071478	0.820799260599154	0.82201266341656	0.784950993563276	0.765659676394252	0.752194364319245	0.735622830663277	0.727714091743581	0.741169993409427	0.723807168185981	0.760632074488521	0.730634866984337
0.933527175284777	0.991483785574349	0.978253540407369	1.0382946382197	1.04621198827062	1.01318811188412	1.04146690919218	1.04061882179463	1.08980714072254	1.14064517856454	1.12270090865043	1.14740905547492	1.1875616555466	1.18915498782556	1.17162315089016	1.1815669263253	1.14961727234808	1.13384294133034	1.09332819968797	1.10218073958494	1.09751048540804	1.08105065026421	1.00266479808822	1.03464243167226	1.04467159610935	1.0392029221112	1.00484949882382	0.969394538447442	0.964343907017413	0.969126932331686	0.952958839620933	0.938638359001083	0.947193114522201	0.925232167075124	0.929118843722253	0.902880058688604	0.885762420813729	0.875967765032473	0.890492993315294	0.874961663466757	0.87158980793904	0.84607048972429	0.863461781448091	0.872177839836545	0.830530073544078	0.826629003872728	0.813385418559082	0.81517503783623	0.793333604731222	0.816528745699729	0.797887345943149	0.767058742592621	0.780706248156511	0.786734447120959	0.788891721137799	0.790494215819219	0.793994191139192	0.787288925159587	0.818183059577844	0.834202722486926	0.874300311257165	0.835437870334952	0.871798500528775	0.88235778138531	0.932886977763846	0.964484584383798	0.94916064896496	0.992893014189714	0.993076524467903	1.00259276712617	1.01902044173965	1.04109507599603	1.03908976617009	1.03232171128532	1.03213485569433	0.993362257177585	1.00297575894051	0.982417082390272	0.983182999430762	0.978000471511172	1.01981782318353	0.965588002333536	0.965728469075154	0.991894676155291	0.964179083099878	1.00614806807776	0.964429863762973	0.958657477527754	0.938755343062413	0.926940032535176	0.902845521571042	0.942989619452377	0.928406312670659	0.938044557609132	0.977597344288306	0.977160273658639	0.977777484190618	0.985848081464476	0.991107597091236	0.9863317257469	1.01015983415316	0.99565454033247	0.997039431488305	1.00450507776696	1.02713547001714	1.02569418405354	1.02539289279565	0.996257644792826	0.984427646883032	0.978669874203507	0.96176668896445	0.945354168044096	0.928156444661743	0.945021643151248	0.915674147585554	0.922502042835256	0.941779865288727	0.929462933700634	0.937908991396293	0.939036861671199	0.934578915167729	0.917190480573255	0.907518154150915	0.896107025366599	0.894106255899102	0.883200938527194	0.863848712945792	0.823459756840415	0.816749286300796	0.794079621199406	0.759073626951111	0.761486639634295	0.763748687410068	0.765816010018723	0.780779054016602	0.785953232475135	0.841765980263697	0.842927385103324	0.864400473402064	0.862301478566321	0.885109919035463	0.895669086239634	0.867871007791026	0.924574442712895	0.883949813744991	0.876169517138457	0.886949752983043	0.886556314976208	0.894330856654277	0.910682244250938	0.877785410652772	0.895493140779731	0.886295784890872	0.83274018926576	0.816148723315003	0.813332008073928	0.787807867396463	0.7652488082312	0.762863438006968	0.75104370464563	0.722234948247662	0.715736538086803	0.714041291462035	0.713897897561483	0.733242998813618	0.699895176015094	0.717353296775243
0.942617075794773	0.93728307552175	0.934357890379672	0.948006730980434	0.970192493092154	0.972746697426072	0.959908669237321	1.01600965830462	1.03730754638946	1.03598480725031	1.03928952697599	1.07966667394028	1.04901203280197	1.06365723690777	1.12266119792673	1.15040870442964	1.07709118909344	1.13045285385636	1.11509020850104	1.09153792274898	1.07385247507712	1.05164233598083	1.01655711482072	1.04767788175372	1.047286328242	1.00428349133763	0.995618271284615	1.00727443229782	0.968609433368344	0.981598908556994	0.961579004643673	0.9295425628324	0.918411324701108	0.930691821347232	0.908574171189501	0.902424602395285	0.856959911360595	0.850973176630281	0.857372739739907	0.881012824430671	0.848597766996167	0.864157729027647	0.864117650672877	0.843971055389908	0.826107164047864	0.838835646166707	0.840211639022642	0.8226086626253	0.833581996908553	0.844812610828682	0.824043693655987	0.842132759829563	0.82835793691249	0.839073361731936	0.810221260863965	0.805228350100163	0.818827202484791	0.833160577527065	0.839039575059807	0.839323166524049	0.860032041136988	0.865044921885959	0.861297717240827	0.858436436135466	0.900733244362249	0.906884500181802	0.9340436463385	0.949899625527269	0.959213588216344	0.972929662090958	1.01628684549548	1.00605012561283	0.993114859417252	1.01061176047426	1.00397965773623	0.969616787335656	0.941410959988549	0.930388441160682	1.00435543526699	0.980192782934057	0.981819008785646	0.991791559090041	0.987123091180921	1.01929129594575	1.02318247173418	0.997837212310917	0.994082069457814	1.01640799047968	0.956719641085504	0.944071775568953	0.943385291635943	0.933553293521718	0.909169449777767	0.942094592384224	0.926192564570301	0.943661438879354	0.944970572759798	0.967537078774678	0.924613564427965	0.97372003636193	0.940727480003888	0.933945969804259	0.949957544725421	0.957330889073312	1.00627315251857	0.986378132334218	1.03262514291269	0.991349790769812	0.956791753949859	0.933079846526422	0.952406275762823	0.915243768393677	0.898117960335171	0.896259672536059	0.908930203587601	0.896578868768089	0.903084239730856	0.88606931646083	0.909932434651838	0.872440519664044	0.868411557779743	0.860643813867537	0.871788530535034	0.850163438787428	0.831102151135312	0.840750825857607	0.814408376227185	0.833274990942255	0.817278511169898	0.806742121119607	0.79052913282978	0.793040603880358	0.796084918552131	0.811452647653439	0.836313823551211	0.853407462306824	0.867656261234951	0.8751643398414	0.899093184342313	0.893301343198054	0.914143443029953	0.901059037045509	0.933069105835805	0.904938336195934	0.88563273021325	0.886352672990333	0.907783734455188	0.916514715543279	0.886255820853737	0.889333988787439	0.871698224745318	0.867767659116731	0.819674029315148	0.802274918945875	0.814044661850553	0.839224327339198	0.8076745594609	0.78060883483289	0.799055189032037	0.745119458908691	0.737054287957585	0.697347890195766	0.694550586994264	0.662377739818557	0.680631234626904	0.668373894288755	0.678929301390708
0.967940366469267	0.970683256138847	0.973385045211383	0.99542481536975	1.00692211437866	0.995689270396482	1.06698650638063	1.0131076421077	1.06229145882415	1.09791098246264	1.1206760241967	1.13349889647729	1.11948376832552	1.13813308105594	1.16990405690484	1.19270092532836	1.13111199720065	1.16193413447182	1.08593947001999	1.04219710250299	1.03269801212974	1.0275842963836	1.00207018000443	0.992927365798841	0.972432535734122	0.958243672705436	0.993252733866608	0.973564818642085	0.949499212803323	0.918890966229804	0.881247042085144	0.867519429976442	0.889279715141133	0.899277152339901	0.844143311743253	0.834221241829807	0.844220488675783	0.85835023084581	0.836553723689623	0.854678417161331	0.858293271919633	0.851661964365621	0.844812462243478	0.865308000909733	0.878475016446454	0.880743360185156	0.856235937766757	0.88436438507188	0.891419439488044	0.85276668384256	0.856471160217133	0.857294262452898	0.855458911236884	0.818641600969764	0.812448810721205	0.81785893286841	0.829216170880253	0.821938352096555	0.846364664404296	0.829143879608598	0.85019979551005	0.803169488729825	0.834079433115056	0.839842250071683	0.869586333513838	0.89699459981418	0.915605662043306	0.884957982406	0.927176790095972	0.934155626704678	0.91843592479664	0.956971938755294	0.964948792614178	0.996935532700203	0.954203569563462	0.935633993864823	0.957531482734842	1.02151256089866	0.968908752861861	0.987333197371905	0.963653643179711	0.9618388936702	0.983795795468418	0.979570088157249	0.978223401163807	0.992857500753986	1.00143933798605	0.947860476816258	0.911689267812963	0.891840042386231	0.896582378597072	0.875424753488339	0.888270957167575	0.872042856304089	0.895441578102198	0.932275044764343	0.921964559150646	0.906097665144442	0.921066680241086	0.934843210094776	0.941046633941021	0.930324260112669	0.908614402646007	0.949032120613725	0.993134388683385	0.980619504821895	0.976705479026219	0.928947760096627	0.923068270660945	0.904776987082416	0.884346156309124	0.872708775697946	0.872983704140082	0.848157784274557	0.882618222789287	0.842648618612276	0.8535937625434	0.856997389973471	0.846680891718713	0.830079515943468	0.84062682609863	0.828012240737566	0.853853592720688	0.849872243412224	0.83416819047335	0.8452144943819	0.84998036589877	0.827807268051136	0.849871208196571	0.84075804509137	0.85076428220276	0.838173924859638	0.844597938380814	0.840218422523243	0.85998630596791	0.860543970530724	0.889335743873191	0.892720715969075	0.882267213309766	0.876823549304155	0.854408186630808	0.87546545259876	0.871892543294214	0.881003069213335	0.849694360787223	0.866576882454855	0.877436481034481	0.876764679303926	0.866033449470056	0.864511503767268	0.909114215525169	0.884545490275905	0.879742893391283	0.816911100110519	0.822044159319169	0.742164079860268	0.77134476324403	0.766905612078626	0.723864553590091	0.711402019591959	0.69376122729185	0.677433718251366	0.637628815739111	0.753164035052801	0.747664711451535	0.761643330415882	0.755060477227466
1.01517134854676	1.01138646848366	1.04157225686684	1.08104062031552	1.08755128269562	1.03752812493823	1.14316248647851	1.11619210008682	1.0816357439183	1.14593181344403	1.13066048108754	1.11696832319886	1.19862360618368	1.16870988325046	1.12945469205871	1.11037835671332	1.09443401227594	1.10425072923546	1.06228219983766	1.02415953301161	0.975905186936786	0.939913715566277	0.897631118336084	0.881583567453099	0.866608599195878	0.859713641818149	0.975433233331102	0.884733979155971	0.856225328889999	0.851214295993696	0.859651852794417	0.825002476482324	0.839129267211832	0.822302963978915	0.856680359794429	0.839159187922902	0.838015612098589	0.840863814660038	0.867544464535392	0.867338993534799	0.866514055854012	0.881745310262585	0.913728673613451	0.864831368894643	0.861199071471687	0.893704123758784	0.889194015749999	0.889598756854395	0.859383934749386	0.821067218987435	0.835028811051733	0.847790322575277	0.832092163285999	0.838376195843657	0.822329375122699	0.79737650728206	0.795154173215701	0.802049446988838	0.767612898488683	0.807757248393172	0.821459796428216	0.816956040124294	0.863971960130021	0.91346452112738	0.926274451925003	0.95880987758915	0.949042322593745	0.965797219722548	0.966610564721935	1.0135674997488	0.989072896984206	0.956851991098946	0.984495594668274	0.991443874704445	0.994098110937689	0.991691239364403	1.01085594986616	0.98214682346104	1.01273976513145	1.0232509227848	1.00279023539978	1.00567855085368	0.998327684365706	0.970172932461847	0.948146668667552	0.944547964887651	0.922009436774118	0.911979096052152	0.924269279352041	0.894991916971694	0.887144243154602	0.853595931244218	0.874418216155668	0.904729447838721	0.91861234358357	0.887589938444944	0.909168789216778	0.919237774505362	0.921362899223035	0.930873978937568	0.935865098490158	0.938116059152608	0.944855444032725	0.978131042035324	0.965723063622653	0.945873370862979	0.930137343656423	0.928451581437678	0.900261555705439	0.885162486129152	0.850160576772276	0.818084200320198	0.813676520754801	0.829064556839417	0.822967859005381	0.834565588207954	0.828020340102126	0.843550118249401	0.842481364104892	0.863885377971842	0.878235694112266	0.859783979948553	0.879759270384695	0.886910021041972	0.877500810157378	0.881106449350472	0.88191098403104	0.876688817638236	0.860932429257257	0.888433805112154	0.84454320704044	0.839177905420793	0.847311397751147	0.864709586771316	0.830082740351791	0.854127330063854	0.859125667474525	0.821776464430771	0.867283177284095	0.851995286099361	0.87285441691851	0.844460815026944	0.881971561662685	0.850946179764895	0.861800251417689	0.847748959497988	0.854326528134257	0.853779222950616	0.854114357715312	0.887334217251683	0.823390613963484	0.885434696979131	0.896746678556015	0.876429929820924	0.777446279996909	0.740354664656637	0.722124582550871	0.700070662585774	0.696415680944795	0.670254596968112	0.688759902132716	0.669738393177342	0.678200646826595	0.682220314208552	0.710723611039291	0.682270293634276	0.70006868808749
1.04458094145547	0.993885961442466	1.02263422633888	1.06308103205306	1.04557911443441	1.02578177650727	1.05855682461793	1.07078013752392	1.09381377696666	1.09126772915634	1.05684804648026	1.15808533043528	1.10290715474474	1.1476726612674	1.1577022133424	1.14489869332349	1.09793133496359	1.07142482084983	1.0472063432542	1.02280461753941	0.994693633227231	0.929455547900331	0.926853808741118	0.959942735440237	0.918040064079089	0.87325684102127	0.871965450164172	0.891073284757194	0.899745290453082	0.873873554320788	0.87636314138355	0.850744116736138	0.860081587322284	0.833167054476866	0.873111534307991	0.866476636868095	0.906219601373636	0.909211067751528	0.855651537736156	0.877686942215289	0.886620293113123	0.86771221984993	0.859849997692752	0.842846052208119	0.827878464087744	0.814813800595546	0.809635182000823	0.826049407359622	0.781602512215692	0.804564237764516	0.796424146341147	0.791834830904048	0.807019894755806	0.806148192757585	0.823028312404169	0.807453214786396	0.808309971314158	0.844615362863048	0.825955118065932	0.830067484233686	0.858905147063531	0.883825702029551	0.887182293593474	0.954564759392317	0.947477440045024	0.955032508394156	0.975906306008564	0.97100593528502	1.01674567510091	1.00194216303018	1.03303052710798	1.03453574141552	1.02580482243363	0.99174002843938	0.995210190824687	1.00747373757531	1.01152314943235	1.002833102507	1.01018800459061	1.05499689870196	1.06902020879407	1.02479355037321	1.00592521104631	1.04102319403509	1.03185361496858	1.00865953530487	1.01371542674784	1.00493706224204	0.963138367688569	0.989690023873995	0.964024076505806	0.937490749976424	0.981354634474766	0.961620981710666	0.952633819057675	0.939607633173715	0.943618760066314	0.947976838303393	0.957603242948364	0.91432530510395	0.898727665598092	0.933113347088036	0.928417039924917	0.930728830244926	0.918047130563228	0.923529978580033	0.893405771660336	0.872687675611559	0.858481808873517	0.855628981580567	0.835548894694891	0.819074553710342	0.817679912651363	0.842683486679295	0.846016137458622	0.820270126542806	0.863709414782852	0.889288290332128	0.914107019800981	0.907614408253273	0.894762695746008	0.889039385992223	0.898090020475144	0.906295873492847	0.880743236015994	0.892067273817265	0.886345927484286	0.837373575005952	0.841647502871689	0.851976643383069	0.821409433272787	0.836076459948479	0.81019931194546	0.836934977292517	0.816249172531401	0.829295459510245	0.865601314469187	0.884135588585008	0.878252536909214	0.864627032511958	0.879115157696436	0.85240812171627	0.851018497788003	0.835025740389232	0.827392450270539	0.855550978615169	0.871249615672566	0.798550231655345	0.775769722442259	0.781353847316477	0.784145180447142	0.793677330045149	0.788574758749223	0.808695299280291	0.789061640265196	0.811187961602008	0.797537516419307	0.811191065849254	0.769848204056083	0.718137705969705	0.720427460401328	0.746227017153427	0.744155965539328	0.743832323832426	0.711171754950725	0.715011254924276	0.735579646592956
1.04547278141122	1.01387249187668	1.01634509683673	1.00178477190023	1.00577048755304	1.02217988284536	1.02575220898852	0.990149847667673	1.01436941596988	1.05588972779027	1.13010875067212	1.15803661713204	1.17067654809172	1.18519127157063	1.23162347543734	1.19563570733068	1.21855478438942	1.16739035560668	1.17317565058045	1.06875521918491	1.03002441962943	0.95901640074092	0.980126307853932	0.944685425033214	0.936267380936682	0.914341770796249	0.965035516192804	0.926114397981169	0.925552084512465	0.887463086284478	0.882197759135027	0.849649700372343	0.855084940564935	0.840097804318056	0.845993147868338	0.852103604272586	0.849437886606865	0.845472404207747	0.843545036047457	0.842695610250278	0.803132925459211	0.776006386235921	0.770556530161786	0.793099847594567	0.839019888701368	0.777698757615303	0.758400197359468	0.775127861859006	0.77365737361993	0.775350210179738	0.77613364627712	0.814154781636096	0.840511632446811	0.835173881340732	0.860390076453034	0.838255283628284	0.836027816150343	0.848930872700013	0.867476404457377	0.895885523328094	0.857158185629078	0.877505877889486	0.871082993738275	0.919545619504875	0.912071534758756	0.921002144881849	0.933128107109338	0.939773473122205	0.934101707751627	0.962406094704117	0.983126254883726	0.947556539262803	0.970203592856721	0.978924242333057	1.01584301187824	1.03900518875662	1.04253163952782	1.02342315685268	1.07798234687995	1.10053150985982	1.08815832474706	1.08370571548619	1.11238105315237	1.13860776426841	1.09293063973914	1.08671877066089	1.07078661715389	1.05804819800212	1.04462414750065	1.01348346263185	0.996732995675908	0.987194667938929	0.964750160482596	0.962154037088211	0.898154195239121	0.915688723590764	0.955514140606696	0.906786835910011	0.902303890951477	0.90711661231176	0.919009519847436	0.922045041083896	0.919876228184339	0.916793385774039	0.932311779862664	0.92464869405907	0.940054609669059	0.89498340016472	0.891119250150449	0.881545852089556	0.890734913752985	0.85839225478141	0.865588054484117	0.872749687120871	0.858414717273435	0.910799573836905	0.905680060362537	0.926881369949459	0.905926132640714	0.898730993690943	0.90028344466679	0.868768576342255	0.870614221746243	0.837097870231183	0.822267511443235	0.831845736381712	0.813295484781648	0.835890872940144	0.815083612372476	0.847887857429986	0.840584360447873	0.834705091704296	0.852236251836163	0.862603627413888	0.8783098518966	0.878712029665998	0.885634072292478	0.853988605743477	0.8555508408468	0.864009042500532	0.859045973960987	0.800067579229554	0.805507889044276	0.783298979631422	0.765705516431239	0.767171657324788	0.775296958087464	0.793122005704846	0.752195003516877	0.79355980721982	0.792495971760322	0.837964075687811	0.849414990502991	0.866958225854879	0.879154836624149	0.863318858588884	0.825000676701088	0.843492459704922	0.779101703807731	0.783428539124946	0.766055315838871	0.738924817422005	0.729904132018982	0.746169861632021	0.732866113119989	0.736250255599059	0.743008424924255
0.937861829825691	0.934417003252275	0.91612846463469	0.919368441781746	0.93480067797541	0.947405559580907	0.952336089189414	0.989270334456588	0.976436694943589	1.00905349051564	1.06544388488018	1.12077123357129	1.10861841810686	1.18336943537837	1.16216936342072	1.17685378446367	1.20394467895234	1.18562369381956	1.11071846983996	1.09792525894483	1.07855695028374	1.00772042492564	1.00504148032949	0.990323779958603	0.946208466892119	0.936418330180873	0.936153673292064	0.892152822331519	0.888741725613595	0.883954147614126	0.900443093333605	0.886047811784341	0.880175878943163	0.866385664314685	0.86668044391461	0.880249369944325	0.881450775425039	0.85824876030178	0.833230790465117	0.836510106307032	0.82663936586526	0.853248614901483	0.814470507766575	0.798147247685312	0.794465573085804	0.776456815115729	0.785247533174284	0.735413646519876	0.7355118535989	0.746252824699729	0.820418288759646	0.766810108128967	0.782003197462643	0.790984994681256	0.795495845973606	0.778869432782696	0.77108952653859	0.7856484116867	0.756475421030273	0.781752470950406	0.782888175314215	0.799514223062599	0.786496080789529	0.804716829057631	0.839817420880158	0.890242356333305	0.935378978608317	0.947677448510292	0.972914927065698	1.01229199941613	1.01550020036798	1.0091332475763	1.0033260692542	1.05257152329274	1.05875094391913	1.05926394416767	1.04602594903561	1.03144040393452	1.12513206502016	1.11299056429119	1.11425537616496	1.11392480851859	1.13028200961952	1.11045283651683	1.13296433861353	1.11833994972875	1.08260753634526	1.04930521860114	1.01750380628951	0.979856341948914	0.955531899922659	0.976525421520983	0.932120410763281	0.920363967652683	0.902129968302112	0.899574713263339	0.907941914930136	0.876652949771308	0.878573524692738	0.932413470125728	0.938607619417374	0.926254020160526	0.942059968399648	0.937234015378161	0.9665190907635	0.946855713806911	0.915656810473428	0.909178176398423	0.909429402272353	0.915937697246455	0.902049850909948	0.87587171794229	0.84861513734224	0.841637426899604	0.863412492518274	0.851621622857064	0.842819130185918	0.848343951058783	0.853405122629362	0.835550040117004	0.849746031120491	0.847590764547307	0.849451919628718	0.836145762385604	0.838689810670328	0.832303943263846	0.831021852445397	0.837457904055144	0.82480950359497	0.833075049770173	0.850857549689367	0.815983681525301	0.839377611831742	0.846325695542872	0.798244213398088	0.814528966474317	0.77536025596836	0.777838570584374	0.771707601394326	0.806681208918223	0.766064650766747	0.771545729116772	0.777307300576085	0.795510350130889	0.810060624202033	0.801369252490997	0.828606818309478	0.800330498632904	0.83492274693471	0.816420582832091	0.861342959957218	0.841344024769952	0.925060313597676	0.893227056025203	0.852447516916118	0.868074386155222	0.875442702204243	0.869364508310199	0.842014170924504	0.826344346899413	0.799541851513916	0.798374842080198	0.788997880961483	0.777895673739402	0.804766781785472	0.817805954930785	0.820428075747777
0.917738926941109	0.918334672979278	0.871463543021313	0.864325020083955	0.837410217309787	0.85289654403416	0.883709908721489	0.893939676660406	0.902262748284253	0.931415718606458	0.990138685887724	1.0771456106444	1.08071631986699	1.17489387107804	1.15409689662713	1.16702428874188	1.18318505056618	1.10465425569836	1.06499103728524	0.988341587630788	1.02849085104343	1.07287595923361	1.05778674593922	1.03240038586603	1.02203188295256	0.999638531439391	0.975163488350311	0.956587329161498	0.979572626918389	1.00363052680466	0.996142457683122	0.959316703950253	0.97409737468424	0.982286858445493	0.938186606255402	0.941478615849611	0.91498836993617	0.919797719418194	0.93552524458232	0.898593763053876	0.862760522862808	0.8758113725435	0.871469719036408	0.835740113378874	0.815157045558658	0.751736459094555	0.738336866101206	0.733545660799324	0.706684266535482	0.712477451854765	0.683081801269633	0.686041830647072	0.703106242692058	0.696603387984604	0.718040029269979	0.725442223325038	0.717775546675107	0.753791312552871	0.741791371463919	0.764448593625793	0.795455096236534	0.811041589469061	0.844405141467654	0.857150914904713	0.909120885541985	0.940377945857291	0.962007986103262	0.968316853707802	1.0225288649746	1.00427733189847	1.00302315047391	1.02136573986738	1.02649889056822	0.975560512012761	0.99098999455198	1.00896919016243	1.0412536841477	1.0376286066379	1.07098552125395	1.05982157639674	1.08244842452346	1.0696700339164	1.0719547888744	1.0942552245085	1.02943774146666	1.05681033480883	1.04337731584408	0.999361515290217	0.991023825418873	0.995267668049766	1.00155598679121	0.979616255266537	0.939730178113426	0.9404754630297	0.935599463945788	0.946113446178727	0.909306241610855	0.932578433030941	0.935379162738311	0.937698798108207	0.905021075540868	0.93728495094297	0.898020439703375	0.880014717227942	0.88130097708819	0.858192987872908	0.832795051956607	0.84066313925758	0.82727611303691	0.808235217454534	0.799056085042107	0.786841317652803	0.793963378832264	0.81043450528431	0.821604972634992	0.842407807521336	0.852724227730074	0.852591745678277	0.871381651115925	0.880553954194847	0.880821715904408	0.865690740396657	0.883917283777115	0.883894864505022	0.868451289831528	0.869580393122065	0.865042389774887	0.858516741806581	0.792535029512787	0.787727635633372	0.748114111911748	0.762756779976211	0.771035313722251	0.768133203368609	0.802186733638173	0.819340152478915	0.828582390314313	0.840526159650852	0.810278980959166	0.812989112462367	0.802377036636964	0.831464626663333	0.819396075501911	0.832013671239742	0.832417285265583	0.829687261723777	0.844814276045987	0.853450924396938	0.842684793994283	0.87677220226928	0.883232838320171	0.913183818844418	0.896965862461113	0.904561281355511	0.909843316866577	0.942000053055493	0.904054199364829	0.876562684781066	0.864096049820499	0.821176173218696	0.830748726774645	0.825832314739714	0.828861402801653	0.800419852262745	0.807124434816442	0.824980147783298	0.823552706120704
0.888005216997054	0.869743205592506	0.872031434550052	0.806854541699374	0.82485394766534	0.820741121179105	0.85947534078241	0.878578710803131	0.919539325791698	1.00333741100477	1.01049720910933	1.04721935029939	1.08691947717822	1.14063874770329	1.09490981625114	1.06876747475286	1.06145214620021	1.0385435196805	1.06132961931986	0.99744360329019	1.00824970368619	0.974369134893691	1.05083882678819	1.04204592453394	1.05596876802336	1.01133110385938	0.987712484143812	1.00502575557382	0.98751494205478	0.978547382836341	1.00403686457436	0.988137892027106	1.00607812415452	1.0316051480682	1.02566917569065	0.993668956205949	0.96716770338405	0.990105609925165	0.960681054715813	0.942640733413488	0.919534774019384	0.873366324156795	0.860390596849085	0.85768920668074	0.803659475310718	0.783270317985283	0.785766699874931	0.724477889729482	0.743232599499162	0.741529440938853	0.729977873912487	0.728680551630583	0.752754751370182	0.757165325241699	0.785342202714012	0.826001067454257	0.818391207051938	0.806084555410929	0.817806089847392	0.865684496189268	0.862609997549072	0.869551989461823	0.876019968053224	0.937422326238066	0.906886968639622	0.958781447489905	0.928790689242571	0.926406751551851	0.935760876687937	0.946639849581731	0.924679545999289	0.982492924070504	0.92131534477952	0.921672128023311	0.924227191944999	0.941591210907138	0.93407172600386	0.989951566811145	0.997462970927862	0.993444895073169	1.05727046011419	1.04906977176051	1.06202289151603	1.09095113420151	1.0482224941311	1.03498183375156	1.02182398528045	0.995482807818981	0.991425706312807	1.01404808602576	0.970576362161698	0.955993329403658	0.938255053254602	0.959311387405094	0.912457261862197	0.95050711056369	0.952873478465306	0.932631244322096	0.9320030647804	0.91432961365995	0.921684704068518	0.940622127191844	0.917776665684257	0.912600592399796	0.906103965673305	0.907987776772794	0.817553722360493	0.790967507781726	0.785483661395823	0.798865119564126	0.804984038199737	0.800660777348049	0.821617819842654	0.832023696450771	0.859735160281908	0.856492471660408	0.857011332063495	0.842301677223744	0.824522161983489	0.8275637802984	0.779650885579302	0.790502542429848	0.804309106056526	0.766915775509838	0.77687862644816	0.757282076358993	0.753380198555464	0.760446852527956	0.743256089004225	0.753101411325672	0.772919596845875	0.792753343580278	0.812385437414908	0.845241281163452	0.849002065537276	0.851156717643882	0.855107140139141	0.852695478055442	0.832653811610127	0.832170388302646	0.825646538010156	0.800124527534284	0.813514876189336	0.809754811661284	0.828217606176673	0.829994462608109	0.845450699206045	0.857253587247739	0.842414345046375	0.848692913720229	0.851697123386715	0.869549911247662	0.852928934032408	0.875816406295202	0.889934435618005	0.895011747842162	0.912905805668486	0.894017688963362	0.893166193306208	0.854016354437639	0.850787055738779	0.831935432084071	0.804484154804924	0.793952955896636	0.837422739152542	0.844011486572399	0.849114609962423
0.900874040364162	0.858411361963561	0.866539307652898	0.865864204842004	0.922304657613786	0.907815134459443	0.885361600885647	0.926415222371404	0.95198304180166	0.996399668442611	1.00533538363043	1.04974208313888	1.09069306460265	1.10760348728157	1.05224315679319	1.06940701502286	1.02325923696384	1.01375653025829	0.998404443291284	0.973932547088406	0.930455981982272	0.950728065687533	0.955665607188257	1.00834503413238	0.974316888349701	0.977696843619176	0.972596417213906	0.97960324716672	0.945495552071049	0.924272755272298	0.956551152235474	0.990800318017865	0.988066583208099	0.963183915098228	1.00244429274929	0.971860072735961	0.982474388984692	0.99106381711406	0.969075068296375	0.954317066106773	0.928297432408581	0.922633071183659	0.918120346302388	0.919254608185002	0.847837899000434	0.84509568898315	0.829742982253267	0.798121592788482	0.793987278109571	0.798283285423082	0.809829225831822	0.805838157689867	0.773168851777194	0.784887636287518	0.79704207392297	0.802611726131355	0.802896403642998	0.831460363154683	0.850416555161335	0.854489143354785	0.87443347494881	0.896079186291138	0.887307203173036	0.878321998117462	0.88573709395231	0.912908848582405	0.88875486074961	0.891371311675638	0.921210919437689	0.925901048471258	0.935661616149655	0.939313756123709	0.943145691818199	0.939746974019786	0.939631326264626	0.962565564196002	0.965983759063971	0.980980549173845	1.00317476460929	0.967929898262895	1.01880224140182	1.01948581913431	1.08033602847102	1.03116696840909	1.12811941736993	1.04213228582069	0.992487486191117	0.972374677006495	0.989605287886936	0.927761477529255	0.90687810095996	0.865854578396503	0.881075927063332	0.848541607711194	0.851849534124262	0.817512139029854	0.845956658096527	0.839407401757319	0.818560261489687	0.836247489429563	0.831445330456464	0.842743778135486	0.85232698792019	0.854151793445959	0.841058508427808	0.863246199021704	0.870920732966217	0.856471711036928	0.854869903042738	0.824072094468156	0.819391344988462	0.823557325207862	0.823041709787971	0.831222418307983	0.803932706566291	0.812446081770813	0.801050274069962	0.768613660864391	0.769508330503948	0.769271052000709	0.77787895701501	0.773956578877983	0.792348950432436	0.802396802177061	0.804397793235981	0.797992384222661	0.806763062552054	0.826215148145286	0.817033586076536	0.827872939706804	0.819856711963527	0.855193596027275	0.847615018477028	0.844106547222886	0.872078386099831	0.858759945947816	0.86633812851089	0.840231197418973	0.819866088866407	0.853740889197274	0.84198572817303	0.818483502013561	0.827199795911738	0.835516684021364	0.810277742268146	0.819346440716284	0.836103122597797	0.832482618979077	0.831090428142727	0.837111148592397	0.835334350948805	0.812318114326439	0.840622777265824	0.819660165255127	0.830462336007395	0.870818134607794	0.891453385922587	0.865360124962237	0.845794804556084	0.870024732757952	0.835566115853249	0.809295111885182	0.795901507710711	0.799027478519119	0.832820499775909	0.805779911353929	0.830181524550318
0.956651103377847	0.911687535379549	0.912140649005137	0.902055563795671	0.883298425085995	0.902846269083696	0.897645022254984	0.929293101871811	0.97730378053704	0.997087441288701	1.01339855812421	1.01826712007089	1.02137410475759	1.04952179862663	1.06833007108079	1.06960651750597	1.01567309219691	0.996122999298455	1.00032660382543	0.96009226295227	0.972986814701876	0.940720255744171	0.92515181261044	0.924596642847091	0.948883344801051	0.957694572585328	0.937698798648573	0.944301529975236	0.905160224551949	0.921117257696471	0.92908491767319	0.933124566793007	1.00636963517864	0.995477039089231	0.986270938686996	0.992716085166155	0.985279826228011	0.957337194257004	0.962463399504093	0.945709694008258	0.969849183580576	0.931604087686656	0.883236712295698	0.885407067734848	0.875265033779581	0.842144030372355	0.828165590600039	0.803922842043481	0.783305297340362	0.790227323444729	0.780343957937895	0.783247855206182	0.787363936802304	0.778735985354575	0.820002918637471	0.830396647643155	0.820225017349097	0.850480610488296	0.858291877442929	0.8654192703023	0.910928405315026	0.923196457874135	0.931442984956992	0.959533859298759	0.961828545384819	0.963468919404567	0.953255733059855	0.934660387928554	0.961670162576133	0.973198073333121	0.988025088195434	1.01973706822465	1.0103807617547	1.00157812124953	1.01577659161572	0.991219403257688	1.00409171882536	0.9866205463764	0.977058361292484	0.985342473173413	0.995837484910744	1.03954283279455	1.0121286755621	1.01520929247123	0.995416194332284	0.961891905593156	0.961488709634008	0.949790447486357	0.970233348266084	0.934745995786668	0.896548788501129	0.92172281042411	0.917947094970321	0.918316192112451	0.924187500237603	0.908904951061172	0.913673345183521	0.926022202479654	0.892729705442708	0.887156024454578	0.882286155804634	0.890756171423606	0.893393646791174	0.869369407509686	0.879120130747997	0.880834132208913	0.857846711549988	0.864783909240829	0.843496907368547	0.833574029972983	0.776300817546794	0.825642825112753	0.789125785882294	0.811909595439355	0.801776409235197	0.82637616514014	0.818340652727433	0.799196556833526	0.819386855680846	0.848772521638221	0.848376027253977	0.84146771348556	0.872121637346114	0.873873629789851	0.875947246299302	0.859130124114266	0.859422687030013	0.868802976465125	0.847186891931947	0.857128369889057	0.8302812062042	0.803932675568155	0.817986092717977	0.836268225654045	0.848938069518787	0.820710756804745	0.827013061914218	0.844764872294857	0.826312008444244	0.821265529415895	0.834495369351567	0.81163367485333	0.807937533252794	0.792038870024822	0.826138839119452	0.799968179745481	0.762286134764235	0.746058189958119	0.769500323968279	0.725148831256161	0.80951730348656	0.782946699212896	0.799998365724431	0.794180897585157	0.861135960928916	0.859315789788288	0.834664266819109	0.862475735259714	0.849582946228161	0.860831517796251	0.833109861854834	0.870552370433336	0.841433203027993	0.925709821293919	0.892090980753386	0.863220507569364	0.863658093935575
0.920405405484019	0.886328775874178	0.878218295839097	0.912504782106649	0.903579305674703	0.877153080706149	0.888458047157555	0.910039361165112	0.925956156199407	0.983130570735469	0.962796413267278	0.986096770854764	1.02776296381568	0.99788821562445	1.08368800847467	1.00827045157274	1.03875408140699	1.03083690614695	1.03061512191761	0.985207743973256	0.975760649514305	1.00280677350163	0.977006545073055	0.993916425658073	1.02281545240281	1.01205783490945	0.989956409117448	0.964001815289098	0.95703047345844	0.983020475412706	0.989217725894233	0.957401840068674	0.936175483086148	0.931372920119537	0.948647309831312	0.965150518087568	0.950709796475828	0.949045008302796	0.943455629819074	0.948626710137632	0.941908455895939	0.912215437377727	0.863262015696937	0.869027569508327	0.853274601797386	0.803137139016547	0.788766560571209	0.783532755712509	0.801653252668344	0.799807645023987	0.799669976864238	0.812419255277277	0.806746942284881	0.824349948548013	0.816675489630079	0.829843307321321	0.87267371523117	0.925792411379196	0.956719783463882	0.93972557827225	0.946312938222234	0.936994773327918	0.969259636566668	0.969463565382437	0.985887741451617	0.982240613011173	0.969827582750881	0.94633626245254	0.971597996016315	0.97393369044035	0.997820733152512	1.00271715135306	0.993666096541304	0.941367038808142	1.00517679609955	0.961876317564195	0.933558208592948	0.983637108690857	0.919580983536716	0.984851844785687	1.02895472510444	1.02683281713482	1.06564727463951	1.08395141072987	1.0171796003316	1.06005436656905	1.02773144041686	1.02662181020044	1.0466780262894	1.00854027160423	1.00160482124972	1.00758071269341	1.00545940579542	1.01008403093985	0.950050850238179	0.969316334961219	0.939164142605101	0.926722012288062	0.927871690080752	0.926615614520058	0.931439718907518	0.92306771176729	0.885789717710515	0.883510324624025	0.843791761576356	0.853533986779495	0.866311485304785	0.847361596795745	0.832217123234613	0.835380421236625	0.863142755750812	0.881061858572026	0.888659230064034	0.884607076783168	0.904567736670516	0.888419350194442	0.900826503307885	0.878332017298051	0.90955136487698	0.901943508916052	0.901912446505381	0.872471882160293	0.885698206902508	0.868499933695416	0.839613866853436	0.846017725206257	0.832489960554208	0.851201598117011	0.819121895311906	0.829926227726207	0.816547303167079	0.794767643869456	0.821642890321246	0.816447988474176	0.817787753157702	0.828087580299421	0.818560198992264	0.810279188661919	0.818887780828562	0.821950570182395	0.80747799515791	0.783782444682792	0.755764873336921	0.768881188464391	0.712237974649097	0.693725766595105	0.704317829975081	0.704298408291316	0.707633510070184	0.71520941934835	0.743595764207319	0.757495308526949	0.794010908224271	0.83702732574398	0.900345957823247	0.845135416322	0.889335511870392	0.907490953375045	0.921512423179079	0.893713221599871	0.92080466328674	0.860641375815082	0.93246338128856	0.909222228999312	0.902060630402539	0.918655926059105	0.917931824661319
0.857742564012924	0.836829630773593	0.809484122736433	0.79765383282071	0.813345849071155	0.873430645703467	0.840911100910315	0.854152643518316	0.893709164383228	0.930451373753668	0.948331288847232	0.99246398870448	0.990642715909136	0.978016609843749	1.04692573925078	1.04147907423466	1.05715206778718	1.01899136011679	1.08177554743868	0.986653415405741	0.996909979527259	1.01233081878117	1.01909238936652	1.03816490839941	1.0154068614305	1.06943661979077	1.01724406633705	0.984370255948504	1.04051008575202	1.033550243605	1.00763213199588	1.00353055109774	0.973656350778022	0.959922836869319	1.02064499843271	1.02092386469113	1.01489543116307	0.988398434467762	0.975019906754853	0.949544324771528	0.895937322507969	0.933091820612147	0.929423014453606	0.851827741528859	0.844889912688837	0.834625121665719	0.823375475320753	0.809160736209183	0.843673474490464	0.808006526450813	0.830079093749769	0.809062513361408	0.833312273224946	0.815341119956426	0.82213451021618	0.82270048043185	0.857231387542412	0.877777226585609	0.93339183404859	0.963387761392077	0.900182288730195	0.951375891469855	0.993827572264786	0.979887555805791	0.991452396650772	0.983257898298014	0.989423333457352	0.976995723769074	0.918996171530945	0.943763572253233	0.935295916222408	0.923370505189192	0.9522894070396	0.955532895321003	0.967486505217273	0.951196128575359	0.956819546025224	0.94991289919404	0.982100548704175	0.996889685922811	1.04294858181118	1.06094700404782	1.06413802722591	1.10022216777268	1.06725550641215	1.07709829097756	1.05887236870893	1.0396264975741	1.04788097118345	1.01329199302931	1.01821554904977	1.02123010384991	1.02130971233615	0.984427133855304	0.990191759071825	0.97741575052906	0.973196870583112	0.949039290786918	0.940233435141009	0.90926092270403	0.937561911921025	0.984262408828153	0.937023676917258	0.919369828956194	0.93026519069097	0.930238447672579	0.891733040247007	0.890707682720048	0.894217413608508	0.889212584967974	0.895876006984294	0.910753051661528	0.917674219460609	0.943568769910576	0.930734413424408	0.8949893814113	0.892525273270579	0.925932848167235	0.894152099940302	0.871176179308802	0.898637752364702	0.870766356310045	0.858531661283757	0.837090563941458	0.838089474965787	0.81859588030746	0.818930517823394	0.801987630364385	0.782381698847121	0.788130747431258	0.797393647992725	0.77984500881955	0.787984253372034	0.783202990033332	0.792784435606773	0.783078946651858	0.746782241518934	0.74676470388891	0.781722074693174	0.738874610939259	0.705968686352222	0.719798365562753	0.699771057481981	0.685718686931515	0.694042683222513	0.67976085712914	0.679825859776985	0.690727731458796	0.693859534887446	0.722765711418352	0.777648760932792	0.82231215207982	0.887010382073241	0.924300787010763	0.904539320912926	0.966393208532717	0.978014921234984	0.970779672976037	0.934810136596008	0.886696218635689	0.916718445468474	0.964565550371702	0.902096194377684	0.918886287896833	0.917390634180218	0.968068660917868	0.982378428004403
0.866726147981707	0.825909797627415	0.817245601737428	0.83755486408906	0.841756538901064	0.901124775479213	0.859344147067219	0.876826706044455	0.913803196381443	0.906428919877264	0.891886320581218	0.943188061627047	0.956892107367969	0.931264653565714	0.932766928592697	0.975214742037187	1.05340081087195	1.01803760085284	1.0149311401738	1.03760924975452	1.00199329156224	0.975547185762447	0.954219748013949	1.03458243461663	1.0732698100857	0.98646678204315	0.984160429016408	1.05246831489114	1.04098997510245	1.05171806968957	1.06681654503282	1.06709214351239	1.06483926798461	1.03952958746994	1.04955176687038	1.07383090020906	1.08324574279348	1.06435745556095	1.04576204017165	1.01964600361174	0.99202440283165	0.937798330475607	0.954520817391307	0.899327600055953	0.890328521198214	0.902879376064099	0.863399811133888	0.87456835688646	0.867759857353334	0.871071483905889	0.8250811779449	0.841200021018012	0.833906111103905	0.778130372173754	0.794166690825442	0.787930769133188	0.792199863154318	0.834092924404335	0.870616760795971	0.864777234766679	0.891564687187316	0.905405367574454	0.953222734091758	0.909203002436957	0.89465103735914	0.927489706042101	0.921291484360272	0.929954676513395	0.915534197776472	0.907431147535387	0.894329869885613	0.918783353669386	0.906965788481213	0.912261337253371	0.918307461804391	0.915872220870245	0.899822496544999	0.922334109760673	0.941702705751944	0.941874436140629	0.974574055493816	1.02392174040316	1.03568235914489	1.01094276105303	1.02025470621841	1.04427643092804	1.03206018883285	1.01280103656978	0.985310560760424	0.996986473169347	0.977664106506537	0.987610276204265	0.989244503894508	0.975444265915741	0.970655533511717	0.974687597662828	0.96789590632554	0.953956030618043	0.940733859342262	0.964794137346833	0.968182245056542	0.980823105838158	0.965766351141358	0.958479195637585	0.956348361292542	0.932358086990698	0.896529218880909	0.885876459048776	0.864264082323394	0.879251836925618	0.868133278935979	0.860284858852839	0.88054714955717	0.869597218380047	0.861622133231086	0.860512972531353	0.862142560918075	0.87708460849905	0.844443124240004	0.859099161933124	0.84644005461399	0.843308706924881	0.826116014395627	0.796462949048288	0.809461989452307	0.802286549969281	0.779038505006678	0.774505341390706	0.753382935743204	0.759197174789488	0.741655195214571	0.729746920743604	0.771469868375904	0.749531985573016	0.735425821228027	0.736033348055952	0.710893795371392	0.712744035192504	0.711036061669202	0.713848776024345	0.719180078880615	0.693204202243603	0.727506659936307	0.715770176730798	0.705986472460758	0.675345392151433	0.693941767620455	0.694945995728065	0.756057715276906	0.790032912636799	0.78602116131144	0.875585890121141	0.907364489800819	0.948485227224781	0.942261671089892	0.939424528182991	0.936757695753611	0.935823705295673	0.914340822860932	0.910660891038859	0.928127202047572	0.908441123024055	0.91862306424023	0.892596721023386	0.915776164395603	0.961581600925805	0.972235122160276
0.903242801034822	0.867297863113191	0.905919581899512	0.813051148086893	0.814685556396705	0.817900036347691	0.838350733290423	0.828548989615439	0.875882130538913	0.823017404011825	0.83705908448625	0.83161798304418	0.985608948591945	0.995740763869754	0.840141881735911	0.906396836197946	0.908743510153169	0.919508254413011	0.967133879358302	0.901480458552722	0.969342849147404	0.951302321318788	0.96308759438326	0.958575617970604	1.03229607421941	1.03874989650042	1.07140779883587	1.09344246371687	1.10104255558661	1.08930035259736	1.0570467461013	1.10358418855167	1.11815273369066	1.12883626086791	1.14011699531443	1.12835833044059	1.14265171094308	1.13106305558673	1.06807244480841	1.10677519517226	1.08851324576426	1.07175446257258	1.0156823108648	0.979155362840205	0.94268854172788	0.943192588560747	0.918385182340429	0.87056084582453	0.862100542840693	0.8523661349039	0.846701102000067	0.850518825937757	0.815303036419569	0.80574851651867	0.784654703907634	0.75611747331766	0.77265995882147	0.788621183206679	0.783974740794194	0.818444396572954	0.866750110643647	0.872730172121408	0.886799219912849	0.859029275179766	0.876819378633504	0.860377219007268	0.858371808211503	0.865402028593424	0.807018764926046	0.811955419391842	0.805413143381867	0.806880728590889	0.827957401653729	0.842471817846649	0.822831014527323	0.839002668300685	0.8521801492777	0.868749285009617	0.924555788785375	0.889566260092646	0.930400278250192	0.930206747868125	0.957651664077388	0.955696484291227	0.963235246391437	0.979405480031544	0.991217997824986	0.977620807335935	0.98894800979301	0.98747000036429	0.990231418804899	0.975597128287648	0.984032782660556	0.928110343887096	0.950554739123538	0.960945867067094	0.930687452290352	0.918074876388424	0.934389561464857	0.952437948012133	0.939404618150241	0.909933743300381	0.922435490093589	0.89830309806413	0.883747653249697	0.901816071784614	0.842307740408236	0.854238478204131	0.838994823835843	0.853337779513454	0.862203750326553	0.857715705369274	0.844185643279664	0.83684702128172	0.839020781920716	0.835265067935614	0.82463821543084	0.842236452798376	0.832102322523212	0.860405639571694	0.837425165791453	0.846126866275822	0.853874679636897	0.799417555900717	0.797922003820696	0.758827694934903	0.759958706204343	0.725603534731581	0.722600473441868	0.703510657613466	0.720283026036011	0.732888450308081	0.717854021464441	0.715307043851876	0.736399600725291	0.722980608760338	0.718907731655703	0.743835895575897	0.740459489121514	0.760145156355447	0.738100969428226	0.754505180286856	0.763847825493609	0.760635532314029	0.751822746782213	0.713390621541783	0.744954391560432	0.747774378956749	0.750650378991042	0.811343148908253	0.847059295377315	0.847462916415836	0.912535196602186	0.893280278716895	0.967690167459163	0.979331819515723	0.956460648869774	0.92258607226695	0.917095069553274	0.930102230682995	0.956817827052587	0.982216101380235	0.95136636335508	0.976282826956977	0.980445275804903	0.957580251473702	0.907486519596364
0.878320471683997	0.930539231526247	0.831632329392997	0.793262908697432	0.834689335232723	0.828757202384876	0.795001535798334	0.800595792074606	0.802097925324493	0.810970880884787	0.830004598668427	0.81599297120322	0.869231179720671	0.866054776621471	0.89088437058274	0.929450300748834	0.943113285035157	0.916508711107672	0.925567547293815	0.931951792389052	0.949740030761032	1.02305861346324	0.955390905722856	0.985071737592248	1.00918064519654	1.06034410639254	1.08680598906236	1.1247682094987	1.14343110730141	1.07358597023183	1.07228708228561	1.08428730661635	1.10609465719327	1.12819652542217	1.14053479609122	1.16835640576906	1.10486797162751	1.11220163767718	1.11827741380958	1.11940461209269	1.06683026455619	1.05882188574301	1.01808208220496	0.9696417907828	1.00892415492289	0.96931657232038	0.956609659771216	0.904198465005144	0.931812984504113	0.928365621055403	0.910834095644336	0.860561951656419	0.915323848353666	0.856566855570226	0.847273244336692	0.837191111115665	0.843123490570997	0.83255268834056	0.810591092927117	0.835507883679535	0.867830731253233	0.813496861503395	0.834910217937277	0.803415106611814	0.870154198842368	0.849840326371367	0.795889695083739	0.835730383585484	0.765606056886198	0.78132420761791	0.760115600400634	0.773958897162867	0.74384008522085	0.76849118778181	0.803212473829219	0.790695771054602	0.821234144524608	0.836205074838978	0.880275279630268	0.873491897408297	0.890945216877204	0.908409475968655	0.949489916051591	0.942554645550757	0.964011099227638	0.957566627265814	0.993321438884143	0.95851112270619	0.994234736230458	0.972707806442651	0.952160946791088	0.9305885350161	0.951929260887699	0.95776445566862	0.933625663413647	0.924649389432689	0.910242311688339	0.923499316041851	0.924585535794158	0.910602024541872	0.88983629820735	0.904738630939851	0.92061299046042	0.90108657489871	0.906101281718797	0.911522169481888	0.908432714568251	0.909402990520557	0.908674066313374	0.900048722516084	0.921632387733548	0.91244665261377	0.877715343846533	0.864828790548536	0.875968480457052	0.883436584646572	0.876313359022699	0.856183117324165	0.859178872550542	0.836154861323708	0.811199076894114	0.775399682363015	0.786801469172808	0.780680151095743	0.734727900733994	0.727295491345817	0.738601517358037	0.717559025515146	0.705043606650339	0.744375129431983	0.732166477473113	0.741213571670714	0.737165602373038	0.729708694178773	0.744571623763481	0.756046581877245	0.748367085587311	0.765115168039726	0.746454984052419	0.757916563874294	0.770707222411736	0.776825948267628	0.80215833256248	0.789736421448639	0.780279377670811	0.755878032832283	0.734619939913388	0.759621918285744	0.766098176010245	0.805795139413834	0.804662528590319	0.836245121354207	0.875389978515864	0.885915722465581	0.925571293036616	0.91772703155346	0.940632195768971	0.945908675303278	0.905140620477437	0.905491142456275	0.906621596265389	0.840438492928581	0.860508972043361	0.902903034911738	0.908643815107299	0.923223354650039	0.799329227076075
0.923540884487168	0.891042920890036	0.923265963563519	0.882976624645162	0.846874837599854	0.86083661729611	0.871469326951865	0.901310159503599	0.87366382637305	0.880470768234181	0.909467484738598	0.929357392047909	0.957902094073254	0.966089202419497	0.998768973945908	0.960439356696415	0.974277424770211	0.963634771492631	0.954016205598152	0.95573106139524	0.950698038738858	0.957020826253814	0.940031011655395	0.966251781683972	0.980368557509047	0.950082956429945	1.02095639890591	1.02088842480402	1.00438270561393	0.999934250148164	1.00868058641388	1.04437442390686	1.04090377632861	1.05973070693405	1.03393140119652	1.07420448035743	1.02928149508854	1.06121602299967	1.10622491585853	1.09088227315122	1.08877175370603	1.07872454527232	1.05594739183396	1.05370335799035	1.0362688609668	1.03207219495476	1.02886913917229	1.0023151205545	0.989110037439901	0.9928901314045	0.960475531837363	1.00301269924865	0.938908706819079	0.94451283883092	0.883368695940143	0.878210030355913	0.839899989156911	0.827481788496094	0.816136340636964	0.784419799717359	0.814835949469344	0.77333233985338	0.778149801591214	0.811750090196332	0.873935019746605	0.840093974485136	0.844573119102359	0.834440820670214	0.804635959262245	0.798890097326106	0.779907313556428	0.805387653367738	0.786325634758743	0.815610650324473	0.838604633896092	0.844738170995249	0.853350893833737	0.864401941003045	0.882631565343893	0.918531587000825	0.902719456150428	0.904651154949661	0.922479095442533	0.941135803124516	0.949513708191752	0.967241816771652	0.926352597232364	0.979539897139626	0.983205062644493	0.941210834418703	0.926252495717311	0.908239677193787	0.914637723881108	0.91132630180903	0.915599942047856	0.966700794266844	0.955545475439697	0.932659530547407	0.964668058502454	0.922819140058689	0.917223413450443	0.947212889593448	0.936407598758918	0.975221905201038	0.979738117250683	0.94518953935806	0.982792904069672	0.974714269938798	0.969890948430707	0.942642091615956	0.955761616237441	0.905089051270614	0.89905588247644	0.921776521727528	0.897349821252614	0.900632125094926	0.884593732873188	0.839564262248604	0.827232554966359	0.784405817658303	0.754068247986297	0.767096185560749	0.772979597607937	0.735341646977571	0.75733521877437	0.749229268271147	0.754047065059403	0.715875166026933	0.737578959911187	0.727686622890899	0.75540788087064	0.716381062129017	0.723216211181017	0.712457559683564	0.715729667467729	0.72499010360273	0.73985802871732	0.743760088771591	0.764564858716088	0.778730892433946	0.773931823980454	0.767200056569361	0.747449216445555	0.750974837470358	0.738502819509506	0.742404308442363	0.737887931741785	0.787905586047851	0.799472965578924	0.794906098613467	0.801396339993849	0.835113981176469	0.81967382528977	0.878459074372356	0.916218646991981	0.932851941225512	0.924845310765068	0.932843246858634	0.777564645945659	0.774821284263551	0.769827433614406	0.750771984404824	0.86382924627084	0.789273545842694	0.742037339452151	0.82594927299908	0.867538845828309
0.956823191405833	0.939707740834293	0.89099333856551	0.936744060880071	0.906696795468876	0.933001081077603	0.884985785851462	0.894270427176819	0.890033834711863	0.932953963810662	0.910196836196926	0.943448731561593	0.928852813991779	0.964563493421762	0.96166557779262	0.959220053974744	0.990838330300174	0.931358759959111	0.926086481006118	0.924382468800915	0.948555030744261	0.931800819002251	0.944502753985756	0.964182347410025	1.00173594013471	0.982279339824785	0.979266395716079	0.990155361942193	0.989474520450446	1.03415530705743	1.03177119601637	1.02826498882844	1.06922309419862	1.10230511622159	1.10287071365833	1.09196277341042	1.0629142690595	1.04997086661939	1.04547058170053	1.08604662567044	1.02705069338215	1.01982164106472	1.0248047293793	1.06235826714074	1.08773533821343	1.03072960476142	0.996681459399308	0.983167256285003	0.97957502034324	0.94927489412518	0.917874173919713	0.897407755555135	0.853326089297312	0.837485643115103	0.822718422379232	0.805410809849843	0.794337674335113	0.829528956427518	0.792716523042081	0.788116722902643	0.792607066004241	0.80276046669766	0.846849382516273	0.837038776978838	0.857697376498693	0.883088553293084	0.881179406168905	0.872156634497817	0.846976587979232	0.82464355137702	0.847026626390938	0.846797904756653	0.83285821573053	0.859397452545279	0.881699492450036	0.87625684981319	0.83359656708051	0.836410394929918	0.875841904634105	0.874388302639425	0.895515420451682	0.851042004130901	0.896682298183032	0.906876523275353	0.885290277683906	0.930949092834741	0.943356289579349	0.945079213078242	1.00304760678221	0.931178289119992	0.97393556342364	1.02586768365567	1.02204529091025	1.03945089493198	0.989401291631396	1.05368678512033	1.02950127826232	1.03267882473561	1.02801134611115	1.0424820117359	1.04045752506052	1.02940787868484	0.98509308299673	1.0014114431434	1.00785344797966	1.01224847508521	1.01663377062831	1.00402677229645	1.00717271499637	0.948227911936973	0.943553046660194	0.926276950208494	0.912882015641266	0.931569789013247	0.913317659301095	0.873749914158957	0.875827274279595	0.870493069907357	0.844516201405425	0.8428528877478	0.840219550301773	0.804905563467866	0.819392026098679	0.780808032127446	0.762277494668333	0.746335400301704	0.738757458527582	0.712819301065605	0.721372139871205	0.696656966416059	0.691478438365763	0.694333802488115	0.677472110330077	0.710384289474669	0.712136030044177	0.713431332243915	0.722219838913795	0.753985609516123	0.743936338560831	0.760898679214588	0.766590329063651	0.744279281473818	0.770040484540368	0.762872166418767	0.763738009392334	0.74285760191878	0.735030619099471	0.739641399334512	0.767069579023971	0.795264328547417	0.793207612662143	0.821548201701276	0.788347078444518	0.839655337184381	0.796321170776694	0.824037650115659	0.817367172373742	0.824809965426812	0.786800867587587	0.835721208085583	0.752460467764777	0.860312705425172	0.851494329205757	0.84011231282187	0.848577688519417	0.884342526717177	0.921539648343624
0.925081752003339	0.902780999057007	0.866983057525935	0.947206015434771	0.910404349417415	0.91283804461782	0.912707411227842	0.914548388591992	0.954022462422629	0.894608106226549	0.99264227774623	0.918665869931412	0.964445911802723	0.970989547806173	0.971265201887977	0.985922366071696	0.967779732291418	0.952697615003489	0.926433329989123	1.03813812712526	1.03530648792605	1.03540933304638	1.01332396577816	1.0256782491803	1.03975923049263	1.05820606365722	1.02207452965958	1.0111461030361	1.05860578680541	1.07255993417978	1.05572135848307	1.08174065132171	1.10011224733763	1.09592465019394	1.08830410701855	1.08247036620702	1.06257992696706	1.01747695300484	0.953476651236908	0.975170689258795	1.00172744874973	0.974682065209632	0.943683499434814	0.937898617724784	0.962903385449841	0.964000416891124	0.957475075812426	0.943071975704706	0.987246116438791	0.967974039968223	0.891614907714461	0.864457954799719	0.849052921672866	0.854049928470164	0.836034019839855	0.851989767105563	0.833234662896118	0.854694546230458	0.846655853434662	0.847904594395103	0.84549831856875	0.845870421204279	0.907838489780464	0.902511435892291	0.939015515208001	0.902863438922329	0.897607137531271	0.813753657953003	0.820612755137838	0.847149737399258	0.819549622132156	0.82827444053621	0.84100318460341	0.839346357372296	0.810604645163337	0.831633044428458	0.782867952014467	0.788237249159018	0.865534192976283	0.821782230729345	0.864107118730161	0.899775743781551	0.911017071117441	0.879129082201056	0.927731786356977	0.990858566645171	0.989269704607026	1.01344423586045	1.0140135955624	1.02104007834873	1.04637405600996	1.0551085426552	1.07468525295196	1.12303044139098	1.08732570898901	1.09443207332091	1.10986506416567	1.09890882148724	1.10904954802274	1.04139432318197	1.08173678590323	1.03595177463901	1.0078698676358	1.00107506677328	0.984524533967609	0.994426377992829	0.978776880201319	0.981502149318194	0.961401741697563	0.92891112844035	0.926647804084515	0.942538188259433	0.959786282758154	0.934774534179226	0.921262215871227	0.929808152369696	0.998552566986459	0.917241609468764	0.891794186095611	0.868062267064726	0.823442034511142	0.786974273056238	0.746792334612132	0.737313456204553	0.734781376163918	0.706412401791977	0.676305691315529	0.678573001098996	0.670727295280565	0.669143703998475	0.66239466385929	0.695321603456012	0.685812191148402	0.673255674537313	0.692661835189722	0.73639835212245	0.741361247746204	0.748291828101623	0.746188210429247	0.759285664916141	0.738026643110471	0.760156692750726	0.759873240041598	0.756776083002009	0.760962288521874	0.623415012701728	0.638316253737696	0.62144403695396	0.639309915107929	0.676305790643346	0.683349792194412	0.727774639033012	0.800530858476934	0.812328543604039	0.826530972194921	0.823288220415719	0.83680349213464	0.859035274090541	0.867574033471118	0.894889009572569	0.848140576396172	0.930321492165621	0.940636369019955	0.889775938671517	0.871792587974966	0.85884939478955	0.923321388310664
0.904978145746227	0.87156308388561	0.890676407350846	0.860466516674136	0.859129599661182	0.910226718846084	0.859704517988869	0.931014348028902	0.893759626945046	0.961839777976205	0.943393030730314	0.97529756688659	1.02035858438206	0.970963667745889	1.01078632678712	1.00536521049842	0.970284462018158	1.00520024904348	1.05301323120398	1.00935628582763	1.01527144228684	1.04168752852377	1.07147390620341	1.07926447561975	1.05868977724771	1.05639081051868	1.04558888011286	1.01835930363535	1.04421041506189	1.02936531228573	1.0129933480753	1.00831366496642	1.02364627542294	1.01366830907829	1.01903974689286	1.00562725361073	0.947217256385772	0.974092485187767	0.978326656398219	0.98446894443716	0.932903850300176	0.936903507944852	0.91058667566889	0.942419399090424	0.963509593733674	0.945594768445688	0.96817737046889	0.986743847120989	0.934497553029478	0.929833061301223	0.923328750103819	0.909536585784908	0.880441636933286	0.851935640995263	0.836492264068205	0.807931769851016	0.876281585178603	0.871121938692646	0.823673287164249	0.845185152478862	0.823673269825135	0.820659794962749	0.796416055504197	0.77996845057505	0.777921428829434	0.815060135133193	0.774768655590154	0.800390125876785	0.774836725102201	0.770269461936238	0.765108462531822	0.758891032611656	0.773743741541823	0.766467539055945	0.774362060136066	0.791613962964411	0.804366346409502	0.809082352478672	0.852732098267382	0.869358850665904	0.920280526333847	0.895502700317072	0.958217683102201	0.977109172147642	0.974756062660691	0.991472217664848	0.97027862258779	1.01760619975101	0.9990012452192	1.00360406519156	1.0145140538953	1.05056752329087	1.06311638329354	1.05020666852798	1.06488552039021	1.02812927481427	1.01275255640225	0.980096727510427	1.00088906784877	1.00736965345104	1.00514841910139	0.989409926239371	0.993005397055682	1.00978377216197	0.973273545867184	1.00810295456072	1.02475097100478	1.01656245928237	0.986831042593538	1.00041181514074	0.933948366370961	0.938362646963478	0.917491213031995	0.901131839229212	0.912800981569942	0.882640391562605	0.863700540134168	0.834607488527947	0.820570559965705	0.789513786250763	0.761417806488663	0.792819842503587	0.786625390726748	0.773583506852464	0.744218563483416	0.74102194876265	0.675364901029872	0.698110171717194	0.665497981453336	0.705373593292209	0.691843951389392	0.694532538506795	0.683675544653173	0.709632030277669	0.710984518125833	0.704166932581071	0.712429167260557	0.680879800688128	0.67070530798857	0.67717115288352	0.655307608461929	0.666006703164328	0.615749186322253	0.631650810075829	0.624476961630081	0.66729424060925	0.661135120219353	0.663954070867715	0.730816577706805	0.741970240313806	0.774550059804916	0.807345323432291	0.826928869734342	0.790204512527659	0.934090247528126	0.926369454331569	0.871807274667105	0.95988846863951	0.869656382640063	0.866276337921515	0.876298126459987	0.919951153476505	0.882839316660289	0.893727684079292	0.943331407871471	0.947319436833631	0.984890758520594
0.965373022251421	0.982562504343102	0.952429193319966	0.938655128253402	0.884990319694059	0.874595668028121	0.909585393363705	0.905196713524846	0.905615758749051	0.860202506460536	0.879381164647302	0.877816930563258	0.92358693307495	0.903852202559955	0.920942299831986	0.971301097279993	0.918830926259561	0.956472842793177	0.985410038346932	0.982914954736635	1.0361021463849	1.05569433383305	1.05549034613068	1.05806732871444	1.02061208683859	0.986597275516168	1.02943908240102	1.02835582474109	1.03452985154131	1.02792085299269	1.05463877130113	1.04642308340526	1.04298205921879	1.03010200072497	1.0619310628865	1.02877787514812	1.02096696345217	1.01939388507463	1.03285934932669	1.03419131676925	1.02036044371137	1.04176261934492	0.995898384931946	1.0165095382765	1.02097123984749	1.02952229957754	1.03873442097643	1.02828255300917	0.996463883489064	1.01999968561798	1.02831838134332	0.979512904845921	0.936470870418904	0.885322476653977	0.888517364210605	0.849952109984856	0.809772569021924	0.798212176832973	0.769492990416993	0.785041581191341	0.781398011567016	0.773226270509128	0.767602824745424	0.760403959459148	0.764205669564242	0.866218611358278	0.771548371527842	0.778539460153427	0.774849427944464	0.770397486398725	0.760516520690369	0.782496231394777	0.773259663133339	0.791878855692079	0.812696343158555	0.821528212391114	0.842458807094556	0.828961145748088	0.826205612307091	0.839429424614714	0.875571312408179	0.899778398031491	0.909488648646178	0.937106778942387	0.93174412300302	0.987108351820308	0.9713025338604	0.904719204499797	0.930544808076574	0.914502685038658	0.943496613724977	0.957550875601508	1.00154800287706	1.01199590675152	1.0203105683038	1.02463556218048	0.982483271562576	0.993090286450677	1.00127625193698	0.970840272986409	1.00055444577026	1.03165869601172	1.00521915140641	0.985592064805533	1.01234028849733	0.988880913459885	0.94043106570433	0.911385596905005	0.904435276300261	0.876691028845177	0.984890077889705	0.826921480279946	0.857421606190972	0.856446144693663	0.884300376749541	0.848370309011939	0.835013663963734	0.833972146150965	0.783525247783256	0.773116309791953	0.742248942301383	0.737597212339906	0.73023596286664	0.736337928174874	0.738566880836116	0.735468388288337	0.707033192092951	0.703211831580695	0.701638601683133	0.703191324578939	0.670611066213765	0.651361961864809	0.661665655417231	0.660823787641206	0.672527354178221	0.697053830121337	0.689386365325102	0.674202199595172	0.690026766996614	0.660613997895553	0.684446134971347	0.671664355868059	0.678012218591777	0.696739537780908	0.70414551608737	0.692158484795076	0.724221945948588	0.718196218329649	0.768327291750063	0.760485763054222	0.816010205428451	0.835219077801809	0.900741658583139	0.850845770726222	0.883983348436979	0.899220573854769	0.912801351404573	0.864881140523317	0.951939596574563	0.932404821553279	0.899339995474069	0.859228015957493	0.842192063315725	0.879821566113981	0.91210328995212	0.987037120919921	0.974750185031443
0.913308733891589	0.970612330041962	0.94421135342599	0.96452188151919	0.89774496930757	0.882247416998752	0.917769093328927	0.890193484751318	0.8518295013819	0.868204948491272	0.889854505650393	0.912040108460674	0.861966680273645	0.877500342863365	0.85867294734401	0.862802635346577	0.881933673123627	0.872679522234662	0.902084058422098	0.895898584310999	0.929616506424614	0.972705934839179	1.0495790680224	1.07230978102616	1.05465604010326	1.01805851450617	1.03719359398871	1.03508343131065	1.0287062828909	1.02336302093741	1.01638384901771	1.05706331635534	1.05904211543463	1.05142027225535	0.995506921782518	0.995310918835197	0.954808189498884	1.00123497283195	1.03518849249537	1.06899296218659	1.06606482842391	1.04951240554045	1.03525676296075	1.06473125286507	1.04247459877074	1.07202915186981	1.05511731709555	1.08847264242035	1.07888129180861	1.02262502559388	0.978933009564354	0.992997752980955	0.975108125091549	0.920745529371125	0.864131085191512	0.878758665116805	0.843672162314717	0.826321715468298	0.838576917198846	0.853974543243443	0.864653302112194	0.83336798280495	0.829436578830334	0.826156085338355	0.800273736791749	0.785915600677197	0.768049793707672	0.781686463055897	0.779961386393707	0.755329115093971	0.772349121966558	0.770262988849942	0.762779511572106	0.844299120163319	0.854234745668426	0.855247294336232	0.833091244516982	0.829202706151419	0.75924176472097	0.796397004991073	0.795754855253909	0.812892986534488	0.811949010155769	0.840681103605933	0.844756534749528	0.854387537049322	0.885693344465884	0.893075666325267	0.930175120679091	0.939154005629814	0.949509410337971	0.966956682460053	0.987691350083264	0.992789906471469	0.990937787631164	0.981329527789562	0.958570753953318	0.97894457551261	0.967296565125702	0.944895302122624	0.918564400113022	0.950515552531479	0.936368005119487	0.89267552851366	0.902738498669732	0.928029914441277	0.862499397514482	0.841481917930735	0.871585652592437	0.835550430599335	0.832000118902847	0.872676032101657	0.891637853242963	0.921361425263766	0.93123998850298	0.900244881325642	0.879501115645694	0.859922407830251	0.846951903485546	0.821610405183808	0.809831645490829	0.790245927821516	0.756128988677727	0.744517912522781	0.73268514077433	0.740029650528968	0.706356758248211	0.714690581135703	0.670045170388301	0.647452212861023	0.640165672225986	0.655421165989615	0.657369856331106	0.680595651772627	0.729117239922139	0.72926996556288	0.732320253345587	0.734448947955593	0.737123214975856	0.75096819981933	0.712420075212382	0.739409172264773	0.726376527966846	0.731669022379524	0.758918108612926	0.798075344358608	0.785897901159351	0.771717426341737	0.793242930077873	0.819195489590393	0.864895543858247	0.869146032829329	0.854665796540218	0.884654159458327	0.904077547266859	0.8676312277707	0.885674848925865	0.887311454088601	0.850322416790249	0.869717165312602	0.847950823774397	0.842313425879124	0.823964480312158	0.874948492349188	0.853813846288053	0.895829113138301	0.934118489433173
1.00426809288538	0.98749561309057	0.950264273596301	0.89950592294191	0.908131970428299	0.937354711298137	0.95465278831824	0.950735574383729	0.927218533308094	0.899514940454182	0.964477159052305	0.916931299460731	0.929223045481176	0.881656722755745	0.846109126462951	0.849086233804228	0.861401963121355	0.85285745777921	0.885038305924189	0.871170095514009	0.894116950763342	0.982771569551127	0.991530637442256	0.954904577449159	0.962478749153214	0.950495901218	1.02573545034093	1.01382343427453	1.01428484962597	1.0035372745563	0.985026450081459	0.967446478128941	0.98204215415158	0.920153282513106	0.944571459530118	0.929601829935556	0.930240894444377	0.914833596417926	0.968156725191025	0.986735217936357	0.963147080425082	1.00216235791907	0.986361598399469	1.00783924235367	0.988507563066061	1.01509911788017	1.05477804968267	1.07985556686147	1.07618964660175	1.0685393783197	1.06873209120775	1.08261037420344	1.01145744407508	1.00597445184038	0.940936178898955	0.943921463020778	0.900660255526212	0.904030190601937	0.888694564813005	0.925163433255768	0.865868106377932	0.874505360919186	0.841608639770618	0.806806908379748	0.790708232423631	0.762805890487205	0.761353318031817	0.727809280378163	0.715468759558798	0.730467157854231	0.7257715718893	0.699701718130687	0.684615547282548	0.692928623504754	0.721590511575896	0.752974039988485	0.706059423066161	0.743811933838388	0.820790128363707	0.82404689440712	0.854420555387935	0.85853773466018	0.872123097243548	0.917815826806728	0.931390057533754	0.940814142234404	0.93632357061094	0.948902163667929	0.953766644998869	1.00672678018479	0.97231086606923	0.993621206068829	1.00210467581374	0.975681964484724	0.999901914218165	0.990270269321241	0.968510148900597	0.967025925936969	0.9654079872312	0.918269355389153	0.923141210998775	0.927765045351292	0.89391651334241	0.904950844712831	0.905494043683199	0.969787813534387	0.9178210482615	0.94706600601419	0.952338344032874	0.988503078325599	0.954281248593353	1.01973163395217	1.03617945199556	0.996838826041064	1.00672880402305	0.988152679390443	0.964647451213042	0.907457579370669	0.885293804810837	0.834915120470024	0.82479000743326	0.791377326051927	0.765799253682818	0.743995940120318	0.713965322907089	0.705383385750889	0.7093355144825	0.697019716343127	0.694688680770786	0.695376749893081	0.719316626281951	0.718242501766741	0.734872985845029	0.755504186051169	0.758337345925163	0.737296252289336	0.765849920396216	0.749767300835277	0.7607151535672	0.768112739615493	0.730878305389542	0.769886470183646	0.747110274143455	0.745063355865844	0.752828921021547	0.771518544244341	0.771671637877932	0.807916041668254	0.782172451074248	0.81503740847361	0.826154313911424	0.844517775132801	0.788429511081906	0.842705101705675	0.864746826327356	0.844686455426283	0.826085463717291	0.824297406170189	0.785222315701192	0.820781197622759	0.743741137895252	0.771681464715086	0.769364127356467	0.731475718339749	0.788297295948441	0.815807679251384	0.855298692732085
0.950671844842977	0.96762424945693	0.944567659985278	0.937381972790037	0.954083464912538	0.977522033044404	1.00917044531722	0.986560287153236	0.960538848533927	1.00035310253944	1.03241363478763	0.949580571196566	0.959189800036736	0.899326796635468	0.862797819856985	0.892305504623787	0.871780382596382	0.8663832007122	0.834743725629018	0.83144796601819	0.830171287013923	0.82501023604267	0.828721201382089	0.902754375331734	0.917070592437351	0.879581217052605	0.866894615327567	0.904443893230131	0.854333454073065	0.900493521647633	0.87263106021839	0.852571697272081	0.826436958785093	0.857820819476569	0.87113043468592	0.886330316326253	0.868984476738979	0.923510253094097	0.889070165036841	0.863173007158	0.921996517751081	0.936464760806364	0.949977579479714	1.00356632714328	0.945086238773023	1.00548209474528	1.06487368689219	1.06305432165965	1.12054895568419	1.15378732414329	1.11650519990228	1.10446494838577	1.01847903795293	0.988211855084516	0.997985822698372	0.968369213250231	0.921442605460293	0.920423087331991	0.936752554729369	0.899484669466097	0.892926080267075	0.848380627810739	0.85101507281631	0.871569484488405	0.811584015426187	0.820438430637005	0.792259244384809	0.805335892463915	0.820111333819733	0.83452382515115	0.817119090499738	0.835100693592265	0.845114845127405	0.802592664832011	0.82209214803514	0.803343078357297	0.795383043585	0.83592225937789	0.864234454491488	0.942030039508098	0.903480332724728	0.912975727479396	0.909563793259984	0.912630084282042	0.931081231255287	0.931802293745135	0.976701965350068	0.949008227031066	0.891030455703876	0.930857733628903	0.97474772780324	0.961357771994734	0.978128350967198	0.992717578046025	0.990716994200375	0.981645833778173	0.976055567652253	0.998206400880557	0.992876854535739	1.00584525386113	1.01054444719196	0.992209123479495	1.01676413742059	0.991811975094788	0.962118832739458	1.04101710419794	1.04467871446718	1.02077763134098	1.0506512184714	1.03283372994379	1.01781092704935	1.03364248362571	1.01783592226191	1.01542242228799	0.980551454371896	0.971981407706555	0.948294590947638	0.930923892064936	0.889703402509775	0.86109421405586	0.826729103720965	0.837406176038656	0.82092124244343	0.834316289216222	0.770845811518212	0.782179649682747	0.772853404304297	0.768447017306853	0.755905515293183	0.771465244396261	0.758925594425402	0.738193571200208	0.741227937568473	0.771448395016764	0.775849926076743	0.772352071813276	0.725039535362941	0.736062929649547	0.751995593306025	0.712388794721567	0.725778698535258	0.737079799041372	0.768154241728026	0.783243717453898	0.7749253293455	0.776441079301183	0.777801296519512	0.748154071093374	0.7637591659948	0.746527776922723	0.784679502243844	0.731195427572568	0.754943862705363	0.725204285298989	0.738790784119538	0.728312226493516	0.735405506404106	0.88106079933678	0.77637142670185	0.721360513766642	0.752246830216934	0.71084749181609	0.766645436886229	0.804163742234216	0.757583475495847	0.835803394737135	0.87325250386885
1.05571055720656	1.01057220215921	0.992697265048064	0.980465544856396	0.962791912686965	1.00716127261957	1.0191328596194	1.02641024219948	0.991762079240505	1.00876543198668	0.956866154069852	0.923388233513136	0.866456965997539	0.864529899931636	0.826221487277996	0.837399848387093	0.862709319288095	0.806413210454869	0.842786980036375	0.86787867060102	0.838284499773664	0.830445080337727	0.806978630493442	0.868664702773534	0.874908383942603	0.881264477862393	0.868424695343118	0.871726694197444	0.888672135503674	0.902349704847129	0.881211605346047	0.899172152037623	0.870329712036875	0.873742391720626	0.861157783352502	0.888457768292427	0.882440236035604	0.855056525632761	0.856674801776874	0.886811621350973	0.873869074397299	0.892376484039369	0.914402009293611	0.944802789508001	0.943273440193713	0.984283833104325	1.04166273378042	1.0195165578631	1.03730993768214	0.999093580673624	1.03864065197698	1.0098737443549	0.989337601375932	0.990838845481396	0.944755456525261	0.938039335274902	0.94989713215829	0.942113653563063	0.93202104780549	0.9220393887183	0.921821915325251	0.911735211672345	0.938142963791135	0.943235871329233	0.952819452692709	0.921253487017888	0.911110112336731	0.892083469901931	0.887546065603014	0.898885376330867	0.890143418068749	0.899831672752511	0.876414616332613	0.853275832584971	0.84721083426226	0.841744849796568	0.847847645924135	0.831346529601749	0.886876551762833	0.905160403282498	0.875788679905992	0.925271785162515	0.939216936450673	0.918504833724133	0.914453055391532	0.930939753119055	0.92476142649236	1.01461602189219	0.974915087628933	1.01688363903909	1.04256261424173	1.08014305683189	1.01611828933757	1.03769430316138	1.05855598201938	1.02249565353118	1.04418754143729	1.03547196789765	1.06102146925055	1.04514984316347	1.03604335771011	1.02403163358082	1.04926163390547	1.00859577329297	0.966585765286057	0.991225293048188	0.996797844071512	1.02993778693143	1.02063519949961	1.0230146461677	1.02243472161183	1.01414387264502	1.00756099875969	0.990674852683717	0.971169390779214	0.956259563457932	0.974358202633901	0.921303482193014	0.913462677401999	0.934188172107766	0.915415805980463	0.875184627449935	0.854786320031299	0.836870136404721	0.82831609338647	0.798061663863882	0.799150903128134	0.796329990295624	0.795820273626438	0.753080981325545	0.738322424582693	0.78570210145711	0.752114982495671	0.773190834936663	0.782692887261457	0.755740956618761	0.752460114661919	0.728500077077993	0.739864141845985	0.706510925276009	0.703038877485996	0.698484971520445	0.720560810663162	0.736244204017182	0.722102531710732	0.719168470954693	0.712030594648409	0.697423528475427	0.713722557261761	0.687614350562883	0.694581819299354	0.67328658281259	0.667582712999864	0.658068684499435	0.698306570738905	0.737814600960253	0.746676532228672	0.736416484472472	0.733133043322598	0.746776925080268	0.751701720190033	0.769371852091412	0.78844578315048	0.798874547407698	0.840527323938845	0.957679938081875	0.989754913212248
1.00047693902152	1.00291454892557	0.925164304969207	0.886714740225207	0.899513411921927	0.858200908619333	0.822058765052427	0.907279933458324	0.845690799157266	0.822241929306951	0.820780601613756	0.815730097256796	0.821389565197092	0.839735738105193	0.861591823454405	0.852129545286985	0.932542050581754	0.895849255313738	0.883401900022242	0.856510130821193	0.87216989750597	0.814200753126175	0.836948332542194	0.87509787463009	0.913991797471954	0.882429929904394	0.882418454555968	0.897696492405554	0.890891813026091	0.897189718706547	0.922509008767605	0.861679807996582	0.873654478030565	0.874355836663922	0.887231594621496	0.886792205754205	0.874690303952878	0.865632527344131	0.814686683366774	0.878433291967889	0.850448786260633	0.877014267978375	0.844811741513914	0.836831427230458	0.877931100982119	0.909342094958387	0.92886651054122	0.945586311516303	0.933253891268076	0.963466256762965	0.98698097208832	1.01424897524841	0.96441156117643	0.951082883067984	0.957054487915529	0.932994174421527	0.929770092286875	0.913576573822012	0.931996462953965	0.918355739794607	0.921460185361989	0.906631073761475	0.904852015263043	0.920265746700893	0.923646240971092	0.948014938452844	0.894523818516996	0.915982931383406	0.865574686963136	0.861349965920328	0.879282445324951	0.84496299129073	0.875739917904859	0.825176838150731	0.877424010798073	0.871354433306713	0.868052813048816	0.860816650914989	0.873646130701863	0.910042448743923	0.921148273672432	0.95952587918026	0.943252987610383	0.977121904994014	0.957608480935168	0.982484179843875	1.04707194112734	1.00883208967986	1.03824668277698	1.09975842371524	1.10195840905773	1.07064946265082	1.07259810486265	1.06141496812845	1.00961786262769	1.05274417678321	1.05658896489689	1.01997035512392	1.00354349979642	0.993853859051027	0.992108114773709	0.999862527146801	0.992344744766552	0.97571126826682	0.952424837521238	0.957827506506354	0.98076618441448	0.998101863651437	1.00013876733569	1.01280313424196	1.01860506635126	1.00824331417466	1.03041260761711	0.977951203873562	0.962677650508266	0.953323528618597	0.956618492928132	0.895238391774052	0.913126190992813	0.911918808146706	0.884833558645229	0.845535039611284	0.848550755820205	0.826228160368026	0.822145675974535	0.83409869108336	0.817504696780249	0.807979050841733	0.794922550834059	0.773437484978771	0.768246583280773	0.762471382789491	0.771605118623332	0.790975967875723	0.77756890564254	0.753282007801944	0.770068878393133	0.755577329564583	0.724148236094827	0.711580062907317	0.690208269602444	0.66334912948146	0.692966396044872	0.649473991048641	0.67296059321004	0.638291437426275	0.660256741519554	0.63334829619761	0.629972448193453	0.606345332292414	0.639236121927314	0.627458743595691	0.621486982501019	0.649007192191052	0.674720678897576	0.76083083289263	0.752296358513672	0.747890020242606	0.749656212804603	0.775156280940746	0.818315007701499	0.789444654323183	0.840742912785852	0.947815491967408	0.926208710927554	0.915440176634929	0.928488774119054
0.995134052968764	0.904922748242426	0.869151676878245	0.911100223703678	0.826180658368071	0.880741127427094	0.846700256326956	0.849640748264054	0.831564666070019	0.987487766449635	0.860092725004523	0.849856511457174	0.867701887352896	0.866272495684148	0.878713878465076	0.874557429737183	0.912135977871919	0.921864864827935	0.910155939018186	0.909189304938155	0.863139625691196	0.876259693739968	0.927497679609091	0.891870321846352	0.903684777916943	0.862452808057025	0.887621162596847	0.934319555281705	0.922817188339919	0.917845297735025	0.881056582385903	0.903338986163411	0.873935259395989	0.895811432223208	0.881710903159962	0.865909402126304	0.845880278240403	0.866262866162957	0.847882302703592	0.867089929291025	0.87526768630996	0.873009920615347	0.894065668259267	0.876894684269982	0.990743337908845	0.981152538092757	0.947488728798784	0.984569005783866	0.985949592289839	1.02451891234829	1.01690562787817	1.01953012430264	1.00899675804854	1.04858740644543	1.02138249783654	0.984057477973296	0.977112146963881	0.996094240733956	0.941104675101192	0.915544991275844	0.904196658452115	0.880886442351173	0.90379634198334	0.889179781362301	0.927492547141316	0.905889697276716	0.864476251100108	0.887352142620306	0.882876471132428	0.848795906144998	0.871762592839085	0.876394174683442	0.834641262612702	0.83730940574562	0.872534561857821	0.891205491905272	0.930924380846211	0.926758308737636	0.923587843404616	0.936875320809411	0.966364719825728	0.94294307697972	0.938507300655769	0.969929535136583	0.993256864968343	0.999578719452455	0.99559868130651	0.958688229151772	1.00521066837	1.05279719915939	0.993450505214546	0.999660253827675	1.04346138780905	1.00994245770014	0.984387448553334	0.954885813574014	0.980386422592548	0.966724090443776	0.945051113671597	0.946242108881589	0.954934508555673	0.956256528180139	0.937349188037978	0.944171998285398	0.940769805823323	0.946615257811873	0.934180988931632	0.943427690250057	0.989424929206572	0.964604328615322	0.976075215976143	0.957004940692365	0.952682220987858	0.93061342039829	0.944602230583352	0.903047162104222	0.871175037648925	0.890159567378374	0.873026328537207	0.877386085025981	0.848579351079668	0.880217342317725	0.877537525878389	0.885810543885014	0.874490537533848	0.881744207510409	0.870723750354211	0.858218085854708	0.846183332299639	0.82741093527691	0.848902507674557	0.819359180501399	0.808243364072126	0.812426176725828	0.786589547579305	0.776623386641685	0.738139394679361	0.744321637155518	0.715169539266786	0.702713343130888	0.674325405658907	0.651900296200815	0.608572845132792	0.595336539091554	0.599430632836421	0.57215058247659	0.582475022898835	0.584824819518088	0.58983033846417	0.594054926923062	0.589407568131502	0.631183677886378	0.639298908734429	0.688326876263616	0.708162733232359	0.713557049992869	0.713555153489122	0.762704889171331	0.738589556793791	0.788103976147923	0.751086854751572	0.789091592134799	0.79701474029655	0.845329059241732	0.888752463233317	0.934407475514048	0.992538016207836
1.03347401807811	1.05455225484254	0.998408233629123	1.04801897677199	0.987862388165612	0.967735648984665	0.952387114774586	0.901499012508164	0.877886107599295	0.890308147020931	0.836274544741325	0.871349731031503	0.84918583740632	0.820260268553381	0.838685106743184	0.877377229716489	0.787715894816573	0.824617295676495	0.752434264320621	0.743286267474769	0.738325886206161	0.771972404530569	0.765646913994088	0.751086504647658	0.764255044529948	0.794355459056981	0.86884253289539	0.840618131617532	0.886334176057053	0.894532829174516	0.89631571596416	0.942404841676758	0.926963616210945	0.949226418794176	0.919990057813374	0.908926800382161	0.87781471762932	0.916358758920358	0.876244094191004	0.89774526176335	0.894617234283199	0.893810325886485	0.948384111928135	0.9408499269335	1.00686412198947	0.997352140577605	1.01146230633257	1.03219892838723	1.03794636191538	0.991107781608308	1.06067732892565	1.06480804040358	1.09244970726675	1.02805235908999	1.06676811164074	1.03751495277503	1.01142198707344	0.991113656997977	0.94237361507526	0.971984827199945	0.978195571429183	0.94199556432623	0.929488179957049	0.938018757331154	0.959749856909272	0.942940612716597	0.915610580877969	0.89529386765164	0.891734084505174	0.89612425643597	0.882485123076695	0.882799008042547	0.832538868493897	0.866600954746685	0.878617682522735	0.838217144297681	0.86119993723655	0.832746183409406	0.919219368409534	0.905988766125626	0.897607956729513	0.86613969859124	0.886583297061641	0.90720749468657	0.965036924520234	0.912531408157506	0.898978964583907	0.939019193804338	0.933628798894246	0.917484751894405	0.938524029475751	0.917302487170809	0.924666943744549	0.894837366790227	0.883652353882773	0.905232271850266	0.907837081155581	0.929395061670374	0.900134496549035	0.922441205154482	0.9286159951503	0.894817264003293	0.926372767356173	0.905045951807599	0.891998086600803	0.911807053547468	0.878143918734732	0.896280889477396	0.92079929251854	0.897509884007749	0.920175559414299	0.88956138195465	0.917150086748019	0.930989698630185	0.903964446398455	0.871741559780447	0.882600620446489	0.919355185007028	0.894848807124215	0.948801795395877	0.969757973800812	0.967513379771976	0.97694724799276	0.955247853359302	0.929603536996802	0.933591842490576	0.917229846189851	0.893130050007938	0.871110837517232	0.881089653428186	0.84938569919709	0.845776883344771	0.834402758641014	0.826163015343586	0.790813819359881	0.803518783662782	0.745813258458671	0.691908190327239	0.670648101628782	0.686094117886665	0.666071493112178	0.65541022718451	0.616349943145118	0.603404876122108	0.590669858484215	0.590331960611328	0.559102913214224	0.557358670300687	0.566388916246185	0.563333066756493	0.54862673324444	0.564595186314583	0.587576841815261	0.595158857057615	0.62648499431798	0.646725070449303	0.693756350837288	0.685337252249424	0.755851400635531	0.71530928423961	0.794649810029995	0.802122913052715	0.881874343634809	0.88719466454921	0.90887531039514	0.992645232322304	1.02927173032208
0.997878023475026	0.969939824803151	0.991783504367017	0.967154361985006	0.97105029813617	0.992749532243148	0.933516152575526	0.962216315965108	0.911551143464891	0.89213753599372	0.858249133213581	0.858031869651926	0.864291257676988	0.852308096425639	0.790469370362878	0.806799084281377	0.777247670974066	0.750753981251492	0.722132371960887	0.78566211106177	0.737421453788387	0.756671842231403	0.757476085861413	0.776714171587874	0.797171624611134	0.828367245511449	0.849061152711522	0.836568386475832	0.85647692018615	0.832662407277083	0.872609268066158	0.893487047377951	0.87763229036447	0.934945928670261	0.950425668842598	0.883138230671993	0.869892771062545	0.816870604623536	0.855009667125212	0.823588000233473	0.874219851036711	0.859486856562138	0.904515425008099	0.942382770196708	0.984341742940296	0.990291077122195	1.01238429074747	0.992603930028983	1.03284637949286	1.09357142781568	1.09018155350331	1.11959654952145	1.11964453481162	1.18803543356564	1.11725781103632	1.14044509940999	1.0980057125229	1.05762140404251	1.06490262540717	1.10302525603148	1.07320825873271	1.06092333887413	1.04763616540669	1.05875417886218	1.07551147558291	1.1054545451543	1.0295387272314	1.02940772807933	0.965028784302743	0.967964847486777	0.904603309098034	0.87291437694512	0.848968554849692	0.835016144843615	0.785413204285585	0.765611922461812	0.734014440322963	0.776354639347695	0.719683752903001	0.789110326120218	0.808059491746867	0.830117836845352	0.839474212099568	0.843484904951623	0.906532633659808	0.892535192173107	0.927743773101545	0.978567485616717	0.942953973742046	0.906860664837588	0.926770328918779	0.888684318863512	0.89725834940637	0.899068213266323	0.87941271540713	0.927284163193282	0.926583132323969	0.887266177593514	0.889420361873131	0.87314206580821	0.9175687149647	0.87224054562921	0.866370358243217	0.879749987907697	0.878500283842972	0.885233548788139	0.848978038553473	0.853985823352584	0.855107239708872	0.882529973701555	0.891169007495526	0.955775651627159	0.953160070019383	0.955178453835462	0.959224971373785	0.948014182679789	0.991291627183569	1.01769541818764	1.01237855691994	1.00829859637644	1.01241142891149	1.04096657226649	1.0340146986842	1.02570071509251	0.958145934417423	0.9597056946037	0.935327070375261	0.872497806149932	0.885756055984775	0.870227212032983	0.862546459354812	0.862796830696141	0.872893552284779	0.833936472891258	0.815374990360952	0.771351024904573	0.780037797883651	0.752619741461858	0.740995080331138	0.705692237923225	0.699502969498709	0.676667774939658	0.643393677014278	0.625540172439325	0.584083543797492	0.561593728223388	0.556084553652041	0.513014097143037	0.510776163724762	0.556051408555982	0.555298103582712	0.625578861369878	0.625259697571003	0.632357123208737	0.675491644618511	0.653704021494175	0.691762477342433	0.725877995818148	0.755008412236549	0.728757091814433	0.75259836650806	0.838153970691969	0.866458096996456	0.926728680839463	0.898991200556529	0.853326833129926	0.89015823229456
0.898252703635734	0.907480624394922	0.898104286251302	0.967928702425193	1.00409718313597	0.987804091280632	1.00365960186227	1.02971366598272	1.02893661910227	0.997402861727812	1.00240172154999	0.981517986669051	0.984113039541286	0.942621866231113	0.936023505500821	0.859195933536779	0.851159032238185	0.854456239170987	0.848151892231319	0.807259812957629	0.770260267418066	0.775587432987236	0.77920817204522	0.801138767152369	0.836582802616817	0.838000826370419	0.819213721540004	0.799007462639882	0.919782432885062	0.79871141243352	0.85201958652187	0.83226267946985	0.803411502557659	0.808526202441679	0.820540635713652	0.779678253850324	0.872267821317043	0.896864287993469	0.879349171864068	0.885540542554875	0.768363365456579	0.808993932753628	0.845631722090253	0.886125938473343	0.893159280428545	0.967272762691566	1.00382734134451	1.02701086070366	1.10085827969167	1.10536653782208	1.1410368801737	1.16080190137456	1.16791917302808	1.17948114438695	1.17385935697973	1.17091486860146	1.1772494059944	1.18547103997288	1.10083289149378	1.15063952783662	1.10782338426558	1.12138757742989	1.09813828008451	1.09136717217604	1.01648826820994	0.970464295264566	0.979162036047396	0.985475891472797	0.95280396741375	0.92304026133875	0.897462925680426	0.881458846283785	0.872102614337072	0.849949215152775	0.844793570761128	0.821330908670027	0.815367299418236	0.804384925313953	0.79689477326737	0.796792183593223	0.824472692571585	0.892215402360863	0.897441223338426	0.882304516464587	0.914687958144298	0.94111831009607	0.949061223196688	0.938902122619203	0.939732019650406	0.920758004677679	0.880670706004389	0.924457288005456	0.929503219952772	0.888383777785782	0.864359629320749	0.863535938504997	0.890642015625472	0.851128370318608	0.85897998036758	0.871328764159495	0.832872185530379	0.826162049105345	0.891521226828146	0.882910324241973	0.85153561877905	0.901992727707943	0.896679945188878	0.875212195305455	0.887934944734099	0.96584829918634	0.960408883642402	0.98626569208501	1.0090050866658	0.995509441623086	1.02727189701452	1.02678366595486	1.00939341049082	1.01708878445872	1.01233484253812	0.956009208149425	1.01500257811297	0.987773583346	0.974162541765453	0.95581516374971	0.937823290424705	0.947355369984628	0.910316719381939	0.924159069560422	0.88601768953448	0.877380835085845	0.879968356315684	0.877454705155909	0.857577247969233	0.838957871486982	0.83764955806224	0.799928585651881	0.764172944806791	0.71342929917995	0.663601396435098	0.641482302531345	0.625581229179621	0.569880437602356	0.550482197845819	0.555312442764313	0.556337106412459	0.548945542581522	0.550056591043919	0.556085275015007	0.608079717714852	0.620793432909959	0.566327235646684	0.610993783155249	0.609384323925086	0.683385331349364	0.618119688550447	0.671335501349472	0.65133931455237	0.663803788906863	0.678742028257831	0.650975670103053	0.704473732123978	0.719539382641986	0.799554632933412	0.768682823902454	0.810895743597572	0.897179802021247	0.875731650564526
0.916835452134316	0.867135836676467	0.83612661898536	0.919948658857728	0.989723068889426	0.95377438102634	1.0452356427595	1.11307850937188	1.10950862975224	1.05268016107711	0.997368564032554	1.01817377551847	1.01287135657373	0.97480584852004	0.934798919770712	0.906905072823292	0.84495669547835	0.793897424453171	0.793433878659279	0.769092383992056	0.770943150645746	0.754546753933473	0.755533500341568	0.79324144605218	0.754314220854005	0.786399899328144	0.77973073207529	0.772949787903156	0.807803625998768	0.788078283253247	0.826234140961484	0.844240325339122	0.847626005078771	0.882722442102316	0.850386296604227	0.857712930695935	0.864410766379863	0.801316963651169	0.834965414676068	0.819112789624562	0.825285874650865	0.839861004406533	0.837571200001884	0.85191817251539	0.933224834967062	0.986201477730564	1.01039364092896	1.0328168195563	1.06606949997118	1.12718657992432	1.1495835390602	1.19227546901899	1.19993962632436	1.15026020414261	1.25419037982388	1.19443152479573	1.19880975330245	1.18289241017744	1.08763299724456	1.03312122538289	1.07186080822355	1.05092918087499	1.03202408755964	1.00628957805919	0.986263941796019	1.01331283763662	1.00389449756181	0.984410961556681	0.906682938162435	0.918640700215461	0.954113704686771	0.955694943437453	0.914925930054924	0.923063399565432	0.933642209060795	0.843169272488575	0.86548109829704	0.847521447511536	0.847503490672622	0.82911060317152	0.872922248482438	0.849384841209341	0.829243920288983	0.870046915179287	0.91597096493872	0.86704450493979	0.912741219252769	0.896998999637173	0.898666067281716	0.891752931495895	0.875352709763017	0.897756220717619	0.858510046343745	0.830077015963619	0.847026039121059	0.872054816578303	0.875697331815531	0.850756115253878	0.856245066152378	0.867134010061531	0.827312402990093	0.869440369266001	0.841501901135242	0.868868268908239	0.898434596019807	0.894956953160922	0.878627779346175	0.90980257485597	0.92773777507106	0.914120430000939	0.957033113845779	0.955085150081031	0.953642605190537	0.931157069638606	0.971397904235229	0.995307019896184	1.02150821756314	1.00830270993298	0.950664391521642	0.97155762217163	0.954958317237229	0.964862725379777	0.977859403500404	0.972916549736754	0.905551563335779	0.90711680992593	0.946804947521572	0.940618211519693	0.950533980718621	0.919029537050796	0.850343604761155	0.845977716290284	0.809519100697236	0.787003819014284	0.83221218796506	0.821707976014153	0.793445570803468	0.662257871164361	0.628265921221682	0.61131690589885	0.612380809468728	0.581405014925439	0.604458745751185	0.595892277082641	3.18054084469863E-9	1.3088069790197E-8	0.578584020392339	0.623242364023875	0.621201947711274	0.604120343966823	0.600232341137134	0.626309930713099	0.631728829352537	0.637148433960055	0.64821553313106	0.645334567499365	0.617858043660764	0.629092942862503	0.670504959119564	0.691074052746136	0.774625240454609	0.867155068366159	0.935430020386148	0.903136949691131	0.990384086225424	1.25796099778683	1.18107950015463
0.956048491010791	0.972967547472376	0.935328767313047	0.918880889449837	0.962842429976545	1.09534833159503	1.08662950845993	1.0599011604842	1.04880517440589	0.997902852904062	1.03783097327709	1.0619686535254	1.0275265821183	0.950389790411573	0.954266772954356	0.872898493031785	0.82507612482735	0.831775347085741	0.80666261667505	0.803956466666227	0.874364920865098	0.808038237238399	0.789553189347722	0.86795654689951	0.866652467402974	0.872017715433681	0.838238343125347	0.861644012924121	0.888645441227814	0.933430541652309	0.911768329998759	0.927027493050517	0.885250201828628	0.931458757046547	0.888316916925867	0.925286950434646	0.911666454420944	0.854138057283664	0.897129549617111	0.854868112284395	0.855207484657532	0.81288596842248	0.813546705506523	0.911719740755576	0.933322649098732	0.929108934949613	0.981025581030034	1.02380231412505	1.07968084886406	1.05613701008598	1.0228721156762	1.03340158257698	1.07677245855519	1.05990814255428	1.07008542386934	1.10245080120219	1.03950248885535	1.10524019823588	1.04544301636421	1.06127238841781	1.09989248803287	1.08290562978089	1.03868244234376	1.01535809144697	1.07682471827184	0.971124758164806	0.981589665867516	0.916314986176424	0.91347873401466	0.91015071348392	0.913933407295991	0.910676216595035	0.87406013875654	0.90202894279308	0.901620489277072	0.861919560822887	0.855466905119725	0.84910870938735	0.805848269221775	0.807255504751155	0.808458134206673	0.814338271273052	0.802890826620523	0.827228704562858	0.847551484202223	0.848800996849486	0.85798983624975	0.877740550094615	0.859785357650401	0.883780085881953	0.901713041459018	0.855398638166529	0.871302424064921	0.882702221991428	0.872047747083756	0.860579096178865	0.881087811537788	0.879279025834091	0.853320773065929	0.86621524967793	0.854127868720555	0.854438594649641	0.845836699850886	0.823281119473952	0.852133942866525	0.870525913335122	0.898495050460634	0.898042243847187	0.869309637389513	0.854172153205277	0.919901404573976	0.855756218671666	0.878197347449657	0.898881015877157	0.91196816414235	0.939228841920823	0.925370543057131	0.952776842619806	1.01039238107191	1.0029029816562	0.981863310685494	0.992377764936101	0.979440908752457	0.98811139980874	0.952685074994956	0.906781438350773	0.925815347802483	0.900615062445871	0.818467963867859	0.809081604915994	0.804873990883368	0.812664079857497	0.808860732387122	0.799641585160734	0.779541513793975	0.748708974357996	0.742400000837705	0.723135403735503	0.668394443819727	0.651629538306168	0.635321994566261	0.632689624937989	0.622624326017607	0.605345291300636	0.616114773152277	0.582062959418094	0.578061651630078	0.601731785705711	0.55636906533809	0.587122960899197	0.564071173626228	0.576140095784443	0.576365769211282	0.582290841194848	0.661199347384955	0.627137060356398	0.713727373992774	0.656422483289799	0.698200247552474	0.80815948731516	0.900025449258405	0.861117239937197	1.03697613411638	1.0426034188638	1.04700635592044	1.11456525454617	1.07300000405258
1.01504434299306	0.97767305530698	0.976078255317411	0.96515713136555	0.935577223121336	0.969827190591311	0.976467040347502	0.986721233301753	1.00878688772276	0.994824121019781	0.94464573343708	0.961982722555136	0.990117793644723	0.987810033772381	0.929667044371001	0.925046309708264	0.875591953180708	0.920611658067191	0.86911291292599	0.869056793892104	0.86409791523119	0.859502607583579	0.874969721559722	0.883327442891911	0.881574487021653	0.890494665210798	0.87575407918211	0.868666791862361	0.925898248009397	0.93056116785367	0.909793670547439	0.973605891806783	0.93833821409576	0.882637329847392	0.909379876348685	0.87437152583222	0.842725970045153	0.89720190749281	0.878446122977498	0.886767996296156	0.843909208853755	0.800826156613179	0.82109098838462	0.834326650057413	0.853135976984506	0.959841544074359	0.980066540872698	1.05279893059013	1.04514201576558	1.07066312635405	1.14283130124533	1.12653405278109	1.08962741512307	1.14352720964956	1.12930615185688	1.09554948500837	1.11109000040013	1.06460277123945	1.07647825042492	1.07827671729253	1.05023615355307	1.00887384588054	1.06540299071864	1.00296665593562	1.02356222940739	0.998206903419497	0.903583260169131	0.868135882541751	0.860196649567202	0.838049030937829	0.798645068588151	0.909498578636848	0.788399514697445	0.754839967380537	0.778746446640475	0.806294154160091	0.77237657940847	0.79991726650655	0.795613388340778	0.803046978874321	0.826102442214218	0.820540647957413	0.822689517654298	0.836395894826622	0.865525480724868	0.864350667579343	0.835114453048284	0.901973146770402	0.900536119779309	0.870881945026426	0.838246675118238	0.824334351884087	0.842311570136501	0.816043015505905	0.805941777728215	0.808004746498026	0.803251107199064	0.803793822761036	0.816234620359286	0.789721275478424	0.808265921570008	0.824215708634795	0.834282444549467	0.833650428903114	0.832963703952518	0.844834866932208	0.836190812829101	0.836455878656345	0.856790970222672	0.826924679115575	0.936980815255405	0.956149741236202	0.959891947255999	0.961364169961916	0.929994139755195	0.960416298109047	0.938161299310062	0.948636351464962	0.975399803207447	0.992144521090262	0.919811571483974	0.881758809334792	0.886928052606708	0.889330943535055	0.912964532346915	0.942975098510967	0.862968117929704	0.8873043437932	0.891264020590613	0.921140464627695	0.890883332326474	0.869593290483713	0.873790414912678	0.847724394234706	0.831630077991428	0.800397085059712	0.752010352214646	0.734505039607936	0.716383104034748	0.688209157704335	0.707954992832507	0.620251631715648	0.628418923900843	0.592029083117621	0.578872433182739	0.570586536502042	0.591816283701963	0.594099428984297	0.573747157813879	0.636433477393394	0.643746707134125	0.625430023286789	0.634123857476474	0.640061774949613	0.66773998145261	0.660198544473434	0.812042903022397	0.77187995489763	0.834478778294119	1.0140777318316	0.896244945609689	0.95285475683654	0.924667977740574	0.930270360167282	0.934160801129531	0.969155643175749	1.01195576510464
1.03141087659521	1.01087631333588	0.989655709498077	0.967411737467313	1.01235233617655	0.967132025007779	0.985606851796578	1.06188500703157	1.0777397137804	1.08743024824061	0.993679445762491	0.997658807205058	1.01956852191197	1.04090489580027	0.975595547762475	0.965811287699064	0.932953469309654	0.963644570742012	0.917398090547988	0.811662945609237	0.865389090444816	0.848295572299119	0.887020087882018	0.885200143319892	0.862675375731714	0.857680465565791	0.854996830046196	0.884281434031691	0.93952248216484	0.928048298188199	0.91210412728401	0.967979656222415	0.91267432023673	0.975253347867312	0.961939882022104	0.917831406527095	0.925774733029736	0.958359850973978	0.976381578408407	0.909870952664429	0.903179155337123	0.869764454351178	0.886307570185496	0.926698429914173	0.937804702598218	0.965073932690534	0.996447233407547	1.06365705617654	1.11651686070096	1.12876066968449	1.10288907147294	1.18439008204242	1.10363005384654	1.21266871163333	1.18453869891319	1.11312551754893	1.09345394346592	1.08238609586956	1.13416977165959	1.04384553614294	1.06818096295377	1.03446914735108	1.05312475816554	1.00285485065094	1.00831034999064	0.943824950847683	0.963164525984692	0.925266192228539	0.932295469338506	0.868290043312264	0.876933429719719	0.853278558349647	0.856708257506304	0.874246352947267	0.828646598715517	0.85505008872044	0.822203911133847	0.821480101802845	0.829722747189187	0.834704949004421	0.855898344897757	0.854991936195468	0.849696726037696	0.815377475413186	0.800715481423973	0.786230475440609	0.759561106477001	0.757827947916095	0.894418150290412	0.889066727519618	0.869379042378093	0.71796825924061	0.738127317706349	0.740598360216249	0.787030904511153	0.752985722979099	0.794317659177568	0.781343585472914	0.811297486372618	0.818835430232944	0.815771498117388	0.837621199401751	0.816803923652098	0.833640134192258	0.830572581139838	0.867098878032883	0.848778857727729	0.880183771336006	0.823618899941209	0.817379805933971	0.839153182152253	0.869786190338667	0.872688480318103	0.864949925362656	0.858547427272739	0.890922372262918	0.912366927631788	0.895717884421683	0.887223460546484	0.934638416045993	0.92167742799109	0.952762087431437	0.915474292203828	0.937782876889359	0.936201315200008	1.01124830906659	0.976124213537177	0.985378236346125	1.0062121775834	0.985400459547078	0.979222337184522	0.930225643721379	0.898804181397843	0.884864339039012	0.837865078755403	0.842489281285497	0.833237985568565	0.735205959893968	0.742963549590435	0.696480590934028	0.680951616231081	0.706294312201277	0.680722073175106	0.65065955475144	0.63834934933828	0.623270680774762	0.651339528503111	0.631768420521578	0.638768926387907	0.646339995030966	0.660141624464627	0.674252028306369	0.693192454583068	0.743340372279517	0.777884183404513	0.80139214006635	0.832368170004005	0.919304834669242	0.890417412759964	0.879789569843933	0.851606026622353	0.881769404613598	0.88250276872889	0.881170501206594	0.899022147815113	0.873130059178723	0.867538541561748
1.10398320217278	1.0623258732225	1.03196505493596	1.02163463944818	0.972092421241415	1.00345420476379	0.991255679427033	1.05007888728109	1.1266252640463	1.12238770115321	1.12311830918952	1.11262752096002	1.06380892329142	1.06871911840908	1.03763198531415	0.960699007807175	0.984216372930654	0.963599838174987	0.979518014275178	0.910152580948101	0.873323256634656	0.907247936831985	0.858733942312682	0.845802763052638	0.838736748646157	0.8596632446357	0.895752541340123	0.88364181356867	0.946280584652195	0.932607544879141	0.968001237710711	0.99930403997071	1.00241903597524	1.02346254029864	0.989854781771373	0.967267629876695	0.920232143877504	0.939328370575036	0.929198770319765	0.877459612117047	0.894002986049729	0.843982983806134	0.856460954683858	0.835939466785431	0.797487177371717	0.811614413874169	0.887813704199566	0.964609068407067	1.02678131924248	0.980491683248051	1.00529698326344	1.02351224548786	1.06270411851819	1.12753175649549	1.21249599336671	1.17829480430737	1.17001633738602	1.15496641366402	1.08647116736304	1.11344421318647	1.10936521121632	1.07852137138756	1.12771589871467	1.13414831025104	1.07051627182914	1.10145253842546	1.05266041817049	1.07255534958547	1.06430347489226	0.99785987240575	0.956624226030391	0.939737016499225	0.910725057889402	0.879435597243586	0.823027856840831	0.844431588373345	0.814680095381419	0.765518063765384	0.783378230565811	0.760261439546617	0.74539098295657	0.718509724068681	0.682347855245151	0.682190018536436	0.686769278079981	0.673814600021458	0.718171500300308	0.711451572698139	0.720308779452574	0.731807174758317	0.738039734333402	0.764151521216832	0.777609037889987	0.777806213440145	0.792766668158556	0.813665077599698	0.820377006602518	0.816891411078645	0.829781347619246	0.840547368485251	0.793029983163241	0.804763616239291	0.835702094002532	0.816856440731157	0.838844184688361	0.815215888592963	0.814419158869276	0.815686723473976	0.845254027094263	0.81812540774007	0.836074952591266	0.849834457678747	0.886893784943464	0.925096476557446	0.882801483272674	0.923160742321395	0.937396452347439	0.967379632872721	0.975664458486544	0.969926252350657	0.965794141753267	1.01278213905824	0.965125509663936	1.00111265030123	1.01276136996098	1.03242598034706	1.02443705384565	1.06934787309075	1.00831162687561	0.969911166000666	0.999535212683603	0.910441843266054	0.946492131583127	0.921936740016962	0.91358030616565	0.864200452466649	0.856591644507276	0.806795061845953	0.732922270476911	0.72809238394434	0.718702153943241	0.737330240639058	0.7141192263919	0.684298703652799	0.684630898447681	0.702781628155677	0.674845224800322	0.636608861236163	0.625693333882864	0.63654863271114	0.681293378878203	0.747363136001222	0.718449473927755	0.761253395128921	0.82012254645616	0.843639303637011	0.860212768157715	0.835552151154996	0.880024550094718	0.828353932387547	0.850435894245605	0.84527186007222	0.873440348454437	0.90199925452878	0.856206239328877	0.896134467453974	0.874630632721394
1.0808650412298	1.03849537199957	1.06223378905516	1.01604781588957	1.07551628838766	1.01301026048208	1.13263492206415	1.17980140059818	1.09212899672643	1.13980523191304	1.15899393089319	1.15667266561835	1.22321240968485	1.15354445982659	1.07679198932292	1.06429981631794	1.07183192443585	1.05849125878488	1.06264442092464	0.955343797375167	0.959932067080602	0.924419925487108	0.929466689529195	0.913207390596524	0.941963727836918	0.948991740269672	0.935129563278235	0.969493339100452	0.97546888756382	0.970714583904745	0.970133767130795	1.00273892720732	0.938227053726556	0.977508657776843	0.932420072037109	0.919886026685674	0.89270760723997	0.910190740976768	0.883410793791421	0.826428472216866	0.786539272502588	0.780094407696637	0.775175016342616	0.722750664197532	0.711347786571109	0.701333868025554	0.746776148822548	0.770386629759774	0.857115252260056	0.929980097139287	0.947890154871821	1.07609338597313	1.06611126504986	1.11184862746851	1.09043520262055	1.15319407177024	1.1677577802826	1.21084170174282	1.1646866833993	1.22534639875924	1.19710058359683	1.26090205322367	1.20523093133768	1.15823969480793	1.22061645190833	1.16724852049431	1.18499266131898	1.13080351105815	1.09893366786583	1.01106860938385	0.959650941883115	0.938151115056802	0.896648574092675	0.843310547731231	0.800482646590369	0.766065913204549	0.735380664320345	0.744145863068934	0.780089818034862	0.738568309486383	0.777222595954632	0.804232195096243	0.77626648805305	0.808062351852206	0.775783559541653	0.810144086184137	0.824976321519324	0.817009130819412	0.810102460767534	0.824447168334519	0.827648318242476	0.821055658234883	0.843490688133067	0.811394711019187	0.797920742436347	0.832783673291338	0.831919782240816	0.816367741708204	0.826372908943969	0.817205745700774	0.794388876440758	0.800377133385768	0.809511380453127	0.78939380028362	0.815573385240039	0.839590794325286	0.85833631899182	0.898711158036663	0.896141685008926	0.915634349212343	0.903942202569106	0.970522160286201	0.93400317869852	0.97015845678446	0.933527376236027	0.973816765702734	0.996894317571207	0.996922060596779	0.991892544542161	0.991338223069107	1.01256603332002	0.948248968647692	0.941676178668927	0.970384380481919	1.00603375376379	0.988692773072491	1.02548516075518	1.02150882140188	0.982259470395533	0.960921160061432	0.956648466501872	0.943269010615428	0.902928329941453	0.910193523818734	0.927013706712241	0.872872532559051	0.849613109487789	0.788683532800533	0.779760184698188	0.770586834703662	0.744841376565704	0.688646282556922	0.658127111757259	0.650589587900408	0.683407211808177	0.677899471238528	0.641149904742454	0.715788590324266	0.714907652390343	0.67943309232799	0.710872489511672	0.799278767556118	0.880501394888566	0.854840755786124	0.83060045646486	0.892146768813547	0.871220983184049	0.895942502174629	0.813801635297387	0.8261840368947	0.876464524365876	0.881827230493144	0.864100069448556	0.873389787928965	0.846929746521241	0.787010923159328	0.804030170201546
0.99648314460283	1.05370271275518	1.02812167435185	1.04221579454378	1.05990356130204	1.1134491481442	1.15029511332046	1.19812425938942	1.30338021911382	1.25747497567719	1.20608039791492	1.28453110449748	1.27207944418416	1.26745912163992	1.17132545681094	1.16710424421912	1.25879829459192	1.18858065432629	1.13217799353121	1.14893582933542	1.02241856722581	0.96978919170758	1.00043072957727	1.02970370172167	1.02596538122181	1.01289181211636	1.00568440575685	0.979288149524516	1.02126454613732	1.03136470209074	1.02263527318069	1.01101178798107	0.876024141753687	0.90897151328586	0.912466958760074	0.840818380738683	0.809130281174525	0.825369879274381	0.760419168064789	0.735220912822124	0.761437981733915	0.768881739559494	0.725294199826933	0.731746698909843	0.721407841083203	0.740095446268183	0.726268479338262	0.755083927314562	0.790472384046153	0.873918868032782	0.924314941205635	0.978188238799921	1.03035836922705	1.12102956157311	1.06982630081344	1.15924995420762	1.12023689538868	1.17831750745687	1.18650584852987	1.16790835493884	1.18084826052575	1.22191579308274	1.21510020886878	1.22199341774056	1.17101048631089	1.15685817859875	1.10698696575741	1.09376059086426	1.04818603783919	1.01527577703124	0.982861384169822	0.945469976261684	0.914531354493444	0.903281864887908	0.823471170417458	0.872493677057303	0.845258559977351	0.83209555057935	0.826407155786072	0.859977770732647	0.857731843819301	0.848748108719341	0.852980280173441	0.894576241424804	0.87940293968792	0.896586459476684	0.90380095421162	0.853710719275301	0.868529678161312	0.884063307885429	0.854010159346614	0.853576005420257	0.827970365875861	0.796124657597952	0.814248633092406	0.838566792265114	0.834966184861314	0.854318873994228	0.846127618580708	0.872521552358721	0.856605442918898	0.890839751464765	0.888739885904635	0.87197417214261	0.94201765926619	0.911390438251519	0.936095126791506	0.947367559139094	0.990495051300271	0.941046503290684	0.992403167314589	0.912035460946437	0.94339945364029	0.924610327604655	0.920577376822588	0.96310854463389	0.955926933455624	0.903349721121783	0.887743268479161	0.926520791607314	0.934414941768953	0.879182105097272	0.884302276142475	0.859782854555266	0.901999925961044	0.872734194526695	0.882756573579183	0.89603289628304	0.914869639008148	0.912281939577089	0.90475356392406	0.896649090538072	0.916041342624736	0.926459291747164	0.856919151268179	0.872837598446648	0.802620926385864	0.774169515898689	0.765856062728488	0.703585498727627	0.727529132518426	0.726028552350218	0.674740791617844	0.704709527653955	0.705443316317455	0.730098616333042	0.76522796181589	0.801871780944549	0.812739146382373	0.858082738172714	0.84844850081442	0.800692583307445	0.831662034125524	0.795418470834114	0.828321119698046	0.889044230732052	0.892280015348715	0.847319614205334	0.841618128889769	0.805332404081443	0.820748008446441	0.814149871369467	0.791952278017266	0.727410396296662	0.77739457005236	0.755967466229189	0.696184012527961
1.04103390977748	1.05923400678676	1.00776532707065	1.11852105419422	1.20054846744663	1.16898630845889	1.18558625800785	1.22974474109503	1.35228648919616	1.29166531118169	1.28511489561393	1.31761047985158	1.32388484524437	1.26072418136573	1.24743049780266	1.22721096658588	1.1736460456143	1.1763059868407	1.19511476329247	1.1068519263	1.05167244619365	0.990872263758779	0.996270051692413	1.0271984136387	1.02897482224584	0.984573603010468	0.998792235654288	0.976961926091033	1.01181455588341	1.02350147773531	1.00547162471619	0.965513081881346	0.927620116510533	0.882918087849059	0.934233997636537	0.916511597877137	0.850794765095084	0.802627579858964	0.781709307831031	0.772156020112198	0.746816647470142	0.751434314586791	0.75104413445176	0.768109639195755	0.771900135784423	0.792029035312334	0.770241526920696	0.724619251333314	0.817246152893945	0.833323707396194	0.939011057522892	0.986554022510341	0.975797805087149	0.998748350146338	1.01383374738054	1.06948522971179	1.04561966752274	1.09456893184915	1.12080128215902	1.05980209336166	1.09482837593743	1.15039347407606	1.10269474517927	1.07182684884041	1.06667607476918	1.10313271793207	1.0617504689276	0.977315029195151	0.999995960086415	0.99780519341821	1.00739435144611	1.00203714708774	0.950169893364593	0.88947729310043	0.88999401994311	0.873106467449787	0.848677054188605	0.852765921675521	0.859307524555674	0.852939238520296	0.868466594717704	0.843890555463951	0.877183723435942	0.910064173720009	0.894946709314932	0.869569156128986	0.849216500403996	0.85229253006984	0.870744836068214	0.859692666019468	0.867482594398353	0.85430785570419	0.841024325114065	0.85678900273832	0.835268808388036	0.858023777888301	0.854821534912249	0.87965229445982	0.880825800177729	0.867286993368674	0.893254457761878	0.870123240544018	0.877968251729034	0.942217455791441	0.916219245003863	0.973778744781458	0.924067305069463	0.923318245460645	0.896150047221183	0.936667372112812	0.885326942863812	0.889657962387624	0.87160565361202	0.92804408993507	0.904480443430054	0.903263945859185	0.871797481468002	0.871731423944998	0.875363185097125	0.865391020299372	0.859157080874001	0.832096291125489	0.812132347634499	0.833147368779579	0.812300898099284	0.793352958055618	0.85856052769602	0.85182896763054	0.80779758970939	0.821766458115783	0.858555635277128	0.846656848795796	0.856736920082655	0.843480746480394	0.776172571100389	0.794738878635048	0.734035467975605	0.791252036025257	0.773266701134554	0.766419966967183	0.766757845956358	0.82507171550298	0.808357659024251	0.812747460305418	0.807793577892557	0.83057695905412	0.849113753691455	0.834087452181939	0.836028981476971	0.833582740118131	0.814485505719624	0.84489951900858	0.806977993705924	0.76456363655114	0.764608163920902	0.834221828447394	0.792117696297212	0.76273386094821	0.781485227654287	0.874735213722256	0.795977490770964	0.753651064404702	0.729326218687592	0.760473105871902	0.699970641809189	0.754075558012958	0.701749453683865
1.00322333410746	1.03869708909665	1.09784559524442	1.0086118451182	1.04419208115312	1.05669044401586	1.08237095328189	1.14403936295378	1.12453268201184	1.13415764182458	1.18534226983385	1.12289466624197	1.15058120260442	1.17944656912583	1.11269224383935	1.06763350703107	1.10056719927873	1.07886021184572	1.02285092542519	0.962489105342008	1.01065118010463	1.00849146291458	1.00327870122841	1.04282580526975	1.04895725414676	1.0204381000689	1.03291715010004	1.08666214645414	0.969182854516195	1.05535843269186	0.998256521894701	1.06406427785915	1.01054090722649	0.995764706147196	0.884416144648153	0.85096238635446	0.850400566014502	0.844675333618285	0.826278585347033	0.779938967872157	0.685089002580768	0.75405395265014	0.75396325651322	0.742328036277967	0.764880368849411	0.746011781186418	0.791862266199066	0.73376700938081	0.736752562721013	0.815061377351415	0.86330588513709	0.865965937142697	0.889954814531351	0.856035705887704	0.945052452081128	0.986715785257103	1.00909565086449	1.06282533708541	1.04942374438348	1.07069512534196	1.05514298608981	1.09066509609753	1.01633646449084	0.988964228598172	1.04826492827362	0.998670873285589	0.966877233449135	0.896529478164252	0.868426057212466	0.952963071446757	0.925089071068221	0.908184558123471	0.85330702228956	0.844331259128779	0.797552756720988	0.818526558681302	0.799432312283449	0.833450793465723	0.817158237061118	0.831738345548753	0.837147630214521	0.874924135981007	0.873984574936555	0.895936642881166	0.928776527841166	0.923534043790872	0.925309504166636	0.901545566511745	0.892996999750882	0.903166713552286	0.88812514608379	0.86868655852473	0.854618641462323	0.835537001982279	0.842759990550989	0.841245915409468	0.825637752825732	0.820096919979071	0.820361376692426	0.840439359915375	0.854944655482706	0.856304360693152	0.88252338239659	0.915358257104385	0.92168509601747	0.94369766183192	0.909556546752147	0.876074038528607	0.869436894527027	0.854587820670401	0.863039942711593	0.851215969194261	0.820573934704003	0.850796851459653	0.83873074735338	0.816788208743669	0.801985502984377	0.825374731369283	0.789669704428239	0.801068679811453	0.757548251833766	0.777962876795932	0.740102715508424	0.76705378016383	0.789869127942202	0.76805247651199	0.803436150017644	0.812525578450993	0.77206392646564	0.78853636120784	0.771508733760982	0.773532816194967	0.82123149910518	0.847277879734544	0.809406650617593	0.804069829432343	0.824934520034721	0.840084141380554	0.877177577777884	0.881198737664084	0.926779022981978	0.915469875853329	0.880038518921892	0.883826993249716	0.823839887166192	0.855443224567434	0.826548723138235	0.843415820734321	0.833665288474804	0.808116415875404	0.847832965823549	0.799043380411379	0.718415582050615	0.778900805248676	0.785477540479933	0.809390558471613	0.748483117474863	0.690228988021484	0.684496482651008	0.659509259967388	0.586529582088631	0.594119649721448	0.631870171272399	0.62306803299585	0.59744106226809	0.64910318034265	0.674397351742095


==> anc/Fig_3H.dat <==
0.806514331096686	0.833781648464645	0.799564520798381	0.827330354251457	0.8286770275102	0.825991875264456	0.877462802317391	0.925001526700481	0.879256929133516	0.865894736450662	0.89780495804813	0.883495043319248	0.886118468742686	0.870905363832206	0.870622648940419	0.904842766795983	0.91508984969379	0.912417024458918	0.943019611057336	0.916299381017447	0.94787394808683	0.950486902345906	0.976797881425127	0.977573709736372	0.981673771544024	0.98446635363894	0.984835358191075	1.00622549243774	0.98263566463785	1.00552680888638	0.981271112679212	0.997507574205449	0.9943022391273	0.972249459990063	0.992336530711702	1.00307954453104	0.983936577511357	1.0035338546837	1.02608233261414	1.03180767303327	1.03590814640863	1.01163799003956	1.00563344988252	1.03036558523247	1.0306269884027	1.02671216953731	1.02361055085415	1.02795676691461	1.04677390295327	1.05189165429934	1.02955261777735	1.03459100865963	1.02984903365497	1.00151648563006	1.00144193703309	0.985213494082944	1.00743434992831	0.978446554504628	0.961959811989172	0.957593713775033	0.958972321151998	0.932249732943159	0.973189113597218	0.92779108899791	0.934622677309293	0.931610527518264	0.924755106773147	0.909477546863688	0.921995098999203	0.903435741954997	0.918999435425341	0.913074720378195	0.916958617817852	0.905958055336701	0.937816897232593	0.907065249838017	0.931687413053249	0.905596787630569	0.908664795755759	0.930805615700589	0.884728933676267	0.919273082815567	0.92586358071636	0.878163108500075	0.889981596046813	0.890529439939902	0.869039062011754	0.855441277554482	0.845991779728302	0.856737862377083	0.845321286588461	0.845599879659542	0.843852189619833	0.865412463572473	0.850808111968409	0.837066307905914	0.861034927906179	0.855631750947117	0.880421816494168	0.881086341202746	0.904803269584618	0.897646316814395	0.909896834545865	0.938605726556052	0.932573164224822	0.958802551272385	0.957867120152317	0.942148897556288	0.957393249572492	0.981916766245422	0.958149695927477	0.957605816781741	0.967942174953647	0.976884014747634	0.948325647382392	0.933915580250321	0.960699876088928	0.944372369161437	0.943864268145774	0.931826885672644	0.930650932024081	0.921646455803774	0.959428284478459	0.886792942155229	0.879877006405831	0.897108764294667	0.864381401029038	0.865827995105334	0.888868691664557	0.861286169056953	0.843510671784073	0.846120505573647	0.840931476778104	0.826733098874102	0.815755613429762	0.799700451636372	0.809508510946817	0.814515411800466	0.828194892495165	0.844271606588008	0.846380647077213	0.837321655965116	0.863875523740601	0.874213541327916	0.832880217330117	0.852003974497712	0.844245934155455	0.871645842880975	0.892676680286216	0.897268848564323	0.936464777184286	0.969839251670053	1.02085409387061	1.0163120771656	1.04820983867337	1.04799006244953	1.08394820699101	1.15475025341134	1.15802767537725	1.14785054396788	1.19442702053993	1.18594882546747	1.21396071906561	1.23421992902076	1.21639763282337	1.17584176256265	1.12785683345358
1.0112487039309	1.03520523728375	0.926283528529671	0.990925673781426	0.936822256209564	0.96439509670646	0.969159298191084	0.946043671529693	0.975294494116842	0.980592104429494	0.965460258269807	0.970439803603242	0.920337496501492	0.913223419295751	0.921992279275519	0.902686432627253	0.912696018789778	0.908202373876764	0.909669908694706	0.910365544115795	0.928882425531746	0.919030089811222	0.926024332762828	0.900242330027498	0.932562178493479	0.911763447957613	0.918244892287407	0.916804469626795	0.94835275740939	0.93309508764035	0.916563304184367	0.933363240012465	0.945747152626601	0.947265590316641	0.949053202373402	0.981487899971075	0.989931694166016	1.01171026543401	0.993599700576729	1.02708589048433	1.02435347357835	1.04518910599186	1.04227428541627	1.04623996715663	1.05741469611752	1.06786483024726	1.0695999972102	1.07572845036718	1.03980530863391	1.07695099065835	1.07205615244392	1.09492555802605	1.07538846280882	1.02811796205257	1.07743339854718	1.02666152298706	1.03616008533231	0.995805188486475	0.989476414895465	1.01605815295948	0.98319997974289	0.965675458181071	0.946159442842668	0.961712313298041	0.95590337332124	0.994640453287219	0.97098170067434	0.969506222265869	0.970043159464918	0.956365272723872	0.956596407308155	0.949743809867805	0.938343470755895	0.94674691958026	0.942480838372667	0.964974051795064	0.945920512946344	0.920501771126944	0.933763580760961	0.928680893012244	0.915195752067501	0.901242503106579	0.880968064643314	0.873919820155766	0.888779648309662	0.837468854178924	0.874088816572832	0.837885353537662	0.83743632318996	0.840007978861238	0.825586786334033	0.83778211185741	0.854563140645014	0.861700521927439	0.8853209612556	0.911844912397209	0.885174478723772	0.875922085789207	0.894231530920231	0.883163874501717	0.944525343015965	0.930012795299191	0.924539008657349	0.899516944506818	0.936755100865416	0.95302584646311	0.939414396928105	0.934133054741004	0.976791776859823	0.956945190726671	0.954232130151435	0.948359285747452	0.96656359225392	0.98215173402076	0.955535417903383	0.976044845402581	0.975626603757877	0.988564425633494	0.968971770556888	0.972882298765031	0.968524253870815	0.967549873780617	0.950123408913912	0.909922016293234	0.947717348666501	0.924053042133989	0.927418588634488	0.896004928492652	0.891905368324164	0.893328610580387	0.894424573621159	0.89361350003898	0.836003761706568	0.885959849362275	0.872127629910522	0.887406151488793	0.881646698148586	0.866755473707028	0.863489457206728	0.874939188279988	0.867976642121212	0.893550136736292	0.839055766141999	0.873213563158652	0.86909678661035	0.900488600627853	0.892559395689658	0.927693222666392	0.980464355503536	0.98901628452657	1.04010646414536	1.06392818234638	1.09096836332542	1.10091505019295	1.09789975197412	1.18103287807535	1.16225398631685	1.16338331644388	1.17521030409805	1.16100688710598	1.13125792342041	1.12579385739295	1.08613138826538	1.06305389187796	1.06417383099823	1.04854365150523	1.02917964288267
1.06689453399157	1.05866723076436	1.00114282139322	1.0309140602739	1.01147505093944	1.00969999653196	1.00284120941771	0.953896985110916	0.956992761164435	0.964851602680883	0.970548534789447	0.954664941897624	0.955852781541441	0.936902281549464	0.944968782967801	0.954655635123488	0.936129941146269	0.876434864452127	0.873631185356473	0.881067384827515	0.862022242428399	0.860065489103018	0.868313725327605	0.898797688711545	0.889898717751429	0.860437521373623	0.879561281332319	0.876623907588045	0.888032315100728	0.929143325117132	0.906243123117677	0.950552536650382	0.94976279628668	0.96624818115623	1.00027863122046	1.00052171264242	1.00572420307757	1.04078975893415	1.02633516260031	1.02388653256285	1.05631594178232	1.0513067545211	1.06248164128227	1.04374158876663	1.0399565392865	1.09948374548606	1.06776070899696	1.09625575648248	1.0534566243201	1.09193850667972	1.06269354939569	1.07860310891878	1.08793204100932	1.067761219916	1.06579617252304	1.08117514639444	1.0632813507908	1.04343783323418	1.05679766590289	1.03857167347167	1.02487183059354	1.01072835087007	1.00420842756566	0.999124328687933	1.00660456141323	1.0130032407699	0.99798041812943	0.983843802373721	1.00844144885741	1.01080801609005	1.00481499931533	0.97657664489745	0.989862889065253	0.97112870327601	0.991747983917801	0.964829831279503	0.964203405332771	0.96686263561893	0.935096464527686	0.926049737579482	0.909477739960163	0.901556551839852	0.890520704833184	0.87869264734824	0.905340303662766	0.906157359419138	0.87798204929266	0.875776524743279	0.880566974358082	0.897962987581329	0.890331486521963	0.916108634058256	0.899470020003192	0.920251814256942	0.904570128274624	0.884650220401058	0.918036237375601	0.917865168500015	0.913139358466105	0.911797616289754	0.907903083972157	0.902785695072213	0.942811704413414	0.92638547296767	0.948436518751618	0.950161786502103	0.940992526344701	0.954602787711547	0.958453803628424	0.97362596363235	0.981201457250916	0.993571787228595	1.03447829073272	1.01914185819933	1.03128393817232	1.02894661637628	1.01385433966784	1.0448985173512	1.0521553794011	1.01791933816397	0.990353923794652	1.00689541105502	0.972957228630916	0.993662052780796	0.958687080665477	0.998775970992926	0.986925912876417	0.950095497570618	0.957021373123416	0.964866916169781	0.942076472192821	0.931452189574829	0.942308600176095	0.91292313079691	0.908669256723733	0.919832366210941	0.883973807460309	0.928190500410666	0.939610658865452	0.952714865396373	0.928462733214884	0.907441582598283	0.909528080151994	0.956517598835964	0.949404614881877	0.980963007934414	1.02702326449576	1.05986291661538	1.06245766569983	1.05323454915669	1.03334284593051	1.06864992497597	1.09571823160909	1.09263829702135	1.08259940142108	1.12286846354667	1.07686333674672	1.06174849635414	1.06446695564841	1.03055868964948	1.01663103327499	1.03297185296716	0.993860837054146	1.05648561642061	1.05319075616222	1.06572824349917	1.08772953197843
1.01619107950027	1.04670640219859	1.01207289108276	0.942469491827039	0.983867627405247	0.962223939101075	0.966072494302286	0.94747486429348	0.978150522875339	0.941429109558497	0.916738476373319	0.952692765677254	0.912214969793691	0.916558228010844	0.926794092467786	0.900605776636433	0.928920865603015	0.916250699346531	0.924885585553326	0.888057416602238	0.984805342761497	0.991677872185016	0.998037536602919	0.940919008780033	0.914718611107672	0.920886924439393	0.911215481970089	0.901811312941264	0.915336718880451	0.918148490621057	0.907692224193134	0.946892771065653	0.937908998581873	0.927101424050825	0.939946506567901	0.963606822685368	0.978354653748203	0.956468763890526	0.968267966162907	0.984047684860712	1.00671655947364	1.0039244426468	0.996431496640293	0.998345460710402	1.01422743108247	0.99992749405282	1.01788612473639	1.02531152324203	1.06483770132799	1.02735733996259	1.07344526407241	1.06124883074141	1.09814508913695	1.09779133528378	1.11135062234569	1.06550011610303	1.04544431270618	1.09555268279168	1.09689425403286	1.09848377275986	1.06438356203503	1.07778236753672	1.0846660487075	1.07886136411523	1.05921476788161	1.04884947158196	1.0486645406686	1.07818547382467	1.05581515140913	1.06563703563826	1.0154518119004	1.02592684742821	1.01525341451474	1.02992878488079	0.981111714525212	1.00797850302464	0.994607392869232	0.963265210730451	0.950005385729376	0.950718451341334	0.944387708880186	0.948285434349873	0.931801237690927	0.935493205980728	0.937472031339558	0.945643811937323	0.948557575938915	0.935164017159106	0.937666586499513	0.917722998371227	0.929685401609596	0.928904474296934	0.908910783159717	0.918245052989946	0.919659993272394	0.941819531767835	0.907062273470784	0.923922296541833	0.911030732602336	0.9126081349766	0.957011767702527	0.92684671191584	0.956334043544113	0.967023676905333	0.979847564653386	1.00329843199333	1.03289856128613	0.99863584537015	1.00533205471233	1.00220660191786	1.0251074044914	1.0008116941387	1.00298005517066	1.03343931162721	1.02214116058518	1.02230860257092	1.06827354915584	1.02350288456269	1.02336123857029	1.07342075742821	0.985873312183287	1.01991306625586	1.02242915062998	1.00628164044167	1.02956576304038	1.03471491333516	0.973118014100046	0.993401255779151	0.957275015281365	0.970105000184695	1.00033558996863	0.942649075496524	0.977007239326328	0.959626309833886	0.960013571538693	0.960717818069305	0.978427325648098	0.968121290090804	0.996123569974	1.00536853822817	0.994910012859809	1.01156356373456	1.00386227326468	1.03104940004687	0.991795003799218	1.02366597424141	1.03785291668548	1.01432005475289	1.03229550659645	1.01572511716998	1.01814870136213	0.994516961671242	1.02164631507258	1.0112251951987	1.02705142078288	1.02609475650564	1.0118667882896	1.01481561713368	1.05745253299921	1.05998181557572	1.05292847533979	1.03894595625962	1.0455303856023	1.12246093534574	1.11556130363669	1.10710284479696	1.11683755469682
1.00268287798455	1.06161875368326	1.04936224836048	1.00678152600147	1.01454956908674	1.018655050272	1.02628325898003	1.0183038843066	1.03333943394393	1.00792801081296	1.01662271333457	0.985134843599908	1.00231836423137	0.995411892480409	0.998369796000366	1.00432118246435	0.992185530516106	0.998214934537423	1.00194469990497	0.980156203457743	1.0124436112456	0.959622955605575	0.986400461236587	0.978896354975824	1.00614634638363	1.00906664923922	0.998706905812992	0.893964135548425	0.890085182273057	0.880082419215715	0.87561556724416	0.868800164981538	0.891646196342071	0.880433570778045	0.887264982241474	0.892794475947371	0.891120976793109	0.899341242681019	0.893936455509258	0.933074388672998	0.932133754605919	0.918519046450778	0.939797249210567	0.953845744494114	0.98532762136223	0.99055548343559	1.01550709317901	1.02400332344335	1.01443095386575	1.06183948301916	1.09110439926679	1.11928781507608	1.06591620558672	1.10161634843076	1.11082349242261	1.1328665213223	1.1305986707705	1.09959299344131	1.11492149694201	1.1082167451599	1.10429777823269	1.12175536643581	1.11049247786862	1.10947112930348	1.09544020713362	1.10219469918782	1.06213282666438	1.08676783646654	1.03929224952648	1.03589888955776	1.04884253789002	1.03424655014517	1.00685270369262	1.01278052508446	1.0032101815787	0.99114088623595	0.985860215045198	0.985318404568783	0.994527946019484	0.994657683950546	0.99025269591337	1.01426203411656	1.0065597457209	0.979685798458581	1.00626101718622	1.0065296545138	0.997103687197751	0.973441501936747	0.950230825951749	0.986126288709062	0.979684464648554	0.965848284861414	0.949690124928709	0.987042952365569	0.962270988844994	0.958217280742942	0.941763207445447	0.950538434911909	0.952773843445796	0.982841187008188	0.975151659307115	0.991172354109389	0.988692569683852	0.988462237550307	0.981103865740864	1.01425487607293	1.00984890379548	1.01534175121563	0.995457142347654	1.04175951843792	1.03017594427603	1.06728027356197	1.05341836079333	1.05230652533766	1.07072975847931	1.07053104911545	1.06896604507953	1.04504526069568	1.06182465430234	1.05996373666453	1.07542359695736	1.01544043169033	1.0345103687792	1.01237144402037	0.996108518798051	0.971794925886236	1.04574895010584	1.00151517444976	1.01864721915365	1.02063028230313	1.00123000345797	1.01308746556326	1.0195746694574	1.03690023653273	1.05433244162599	1.041643707088	1.01923918772458	1.03521341183361	1.02809510642262	1.02773251060448	1.01660265531761	0.982323787697136	0.966759535583695	0.959091034524097	0.937897938091334	0.96437964214908	0.937606106846965	0.957619522614316	0.924124478898445	0.970971468657068	0.967799074634367	0.929286100943946	1.00217271689495	0.980800723447927	1.00168782702724	1.02611492793183	1.0519582906195	1.04691773202078	1.07034388053629	1.06753448968182	1.09455844715275	1.08273945761327	1.0656250982426	1.06297396783346	1.09893624469558	1.05142121200863	1.05099739128608
1.05920812007217	1.08732568718031	1.0855411425652	1.07928856712596	1.08578226924552	1.09059911563864	1.08866355763005	1.06519967479893	1.07457012534706	1.07791833512148	1.08830836042536	1.04325042622278	1.03975185990191	1.00005087336394	1.03165332239355	1.03681743757628	1.01056375002548	1.01183885594697	1.02218600194969	0.994153101978335	0.962442813131175	0.953932582516578	0.965751733640497	0.9355343321529	0.917657436329637	0.900320989135568	0.919766325283482	0.891010869595383	0.883685809125893	0.872948867932874	0.851518900562515	0.970471212628328	0.968891867508735	0.963200420369713	0.982552964415143	0.878683831973396	0.913086759322306	0.91470494354745	0.899984426199747	0.930588809664697	0.928798997058884	0.934436782525095	0.949621359122733	0.973040641135261	0.974693196000426	0.993533070185175	1.01410720426602	1.00419669036772	1.04447197496364	1.05180581201447	1.05438536513929	1.08829693661781	1.09127883107936	1.07357029639374	1.05925907903002	1.06443831774965	1.08408837000069	1.08443402082632	1.08490476211994	1.08038615503909	1.06593589094453	1.07263589850501	1.037686542553	1.03984317724295	1.05802033089212	1.07252942109269	1.03218173255905	1.06131773593049	1.06992766062033	1.07407780149335	1.04759241436296	1.0562588603897	1.05857004015218	1.06844364898006	1.04568332119485	1.0799483328169	1.07451397112856	1.09702138293746	1.09072171650488	1.08886527875184	1.09394282605805	1.08418400028506	1.08080578180142	1.05924491053318	1.08760535725422	1.04642241079846	1.07088278514119	1.12264271453193	1.05844891172904	1.07088657768615	1.0549802804648	1.01258510351215	1.02298593147028	1.0070199620342	1.00351560119482	0.970162739442065	0.991024365030143	0.98101610458405	0.980742984104256	1.00650170951223	1.00012069577608	1.01603984713121	1.01575906258168	1.02389029902068	1.03733152821054	1.06461102370796	1.06320186027431	1.07064850520956	1.05010597310484	1.07025472300155	1.07427183816095	1.06233062069962	1.07669828427229	1.09643276938538	1.05724584688024	1.06706196006442	1.03708707016943	1.02921984141222	1.02266787035593	0.997600868455592	0.973128119985806	1.00473909190422	0.986457783408126	1.0226503541287	1.02350671055115	1.03071865558097	1.04483542762129	1.03528275471192	1.05652412693773	1.09854618990877	1.07752847048346	1.08479578482314	1.0725247466484	1.03505344463812	1.03637377361739	1.02220636427485	1.00847762545881	0.961094501063183	0.968607204289868	0.934384597229736	0.896231491607012	0.909556942035228	0.926424687803429	0.914653510597788	0.915951607000526	0.93858151685322	0.971063830623517	0.961507726439785	0.99876982242931	0.99241586339659	0.982904842864568	1.02148176546572	0.999470481060518	1.00117651450929	1.04412450030415	1.0820223488297	1.05330224603449	1.04782375574963	1.04027809080435	1.03210352016566	1.009707905298	1.03211172482023	1.03686893080701	1.00952399832732	1.02242799868764	1.06325364291643	1.08307433419246
1.01418545822331	1.04465894975569	1.04697750096451	1.09837295097512	1.07428494873939	1.11143355323611	1.06756571249873	1.04715425107046	1.0691957218899	1.08753791206457	1.06964169306772	1.04739813061748	1.05219816382382	1.02081590274214	1.02091504768563	1.01582801771973	1.01584855444478	1.02191261700173	0.997719863496303	0.990647753974933	1.00328139222265	0.993667972852993	0.998217796280085	0.999000038337364	0.992713410289058	0.95494614580443	0.954047360680589	0.972138777236886	0.963155805152148	0.938833227712855	0.939185732304974	0.933122710443219	0.951810436440421	0.92637643409279	0.931428334774373	0.906191286556561	0.91610771432401	0.910447847432691	0.994673065604901	0.991505108827357	1.00017883260487	0.918495948089148	0.911579907257194	0.92241738012363	0.920870717565278	0.914910995163793	0.894520246343742	0.906760603064335	0.939497176726112	0.954555053042564	0.949938766367513	0.962856369451029	0.97490782450682	0.957101311144466	0.966908554183292	0.992318345945941	1.00606028545769	1.01625178693479	0.990695642674183	1.00590370730232	1.05897035207223	1.07566907961129	1.07579760670912	1.07609715400206	1.12664764126215	1.09831876780934	1.06968435156394	1.11019501262873	1.09932817434094	1.08618181988659	1.08872957963091	1.07873990273224	1.11620243086485	1.10464188550592	1.09915066322832	1.1383790495435	1.10391697590821	1.09505406749132	1.08674335176846	1.04503906864959	1.06111497416042	1.06154652797343	1.04555492457739	1.03704648988164	0.992884523654728	0.999714109027789	0.992894715340284	0.971517636644626	0.996510476652183	0.964858214325207	0.966990009102631	0.968432580291846	1.02659374599904	1.00760978159299	0.997953099244569	1.01757678167534	1.04832191975	1.0583806711945	1.04614793575535	1.08317226437251	1.08348942093504	1.07160721951228	1.10215925217991	1.11821055893413	1.12254944837997	1.09811567229348	1.10415716999833	1.10778574408702	1.08438313061264	1.0580988707723	1.03225749150275	1.02723547610747	0.994718891165546	0.993163933388683	0.983390477936471	1.01130411046735	0.991491355019618	1.01892717224367	1.03071303225323	1.02181377084647	1.0218672888002	1.0289736284765	1.03534812954526	1.04716286221879	1.03399084620627	1.03708498612969	1.04261224934074	1.03345045145554	1.0515355725163	1.01972349743962	0.985270986799552	0.957216257667919	0.964876764803942	0.958728931076169	0.920514149252878	0.929374112091272	0.929115855688863	0.905375876755748	0.894928601841055	0.935129387646514	0.947636784830925	0.941362367486166	0.916511724194312	0.95847743291586	0.962730184995664	0.981006746795901	0.984689385214407	1.00261046336313	1.00504784387881	1.01877845917526	1.00913429609428	1.00736108897246	1.01828080717926	1.01895839892214	1.00826859177141	1.02419759153835	0.974768436460713	1.01511550791701	1.00110176018032	0.98322952821388	1.01920292461226	1.00204778692309	1.00878026685815	1.04086890607025	1.06047727723302	1.07694950004896	1.09985283124181
0.921938372636765	0.951569161455281	0.962522853483368	0.981997838210033	0.966838287343867	1.0210266874487	1.01008110556662	1.03298417994161	1.03382873384816	1.02023155350042	1.04957777159695	1.04550225403677	1.05336688060604	1.04927414954925	1.06480142647553	1.05425382954068	1.05756186024326	1.04805636365095	1.06599673989789	1.07373805109408	1.08925594093201	1.08590904930818	1.07926723545843	1.07361013079692	1.06688907926929	1.08489500119106	1.04964390861498	0.993934869362983	1.02018074385745	0.968764794829504	1.00378817534689	1.00132484023997	0.952990166178159	0.966724880307827	0.937889187645283	0.915853094215598	0.928579329911028	0.923653596361149	0.904251674263039	0.902311158449939	0.887345308392886	0.880199598593106	0.885327094357498	0.877553022925039	0.874136499817529	0.988246389485772	1.00182640799331	0.98802301166156	0.923215806127352	0.900733705417301	0.9313818376526	0.933581764452874	0.95804097491711	0.969082911285839	0.975916301631492	0.976690591287907	0.985612951937096	1.03338797363971	1.05965141865027	1.04148929333329	1.05402248590461	1.0943226622929	1.09612112356644	1.05409620988291	1.11042116874421	1.09299428938864	1.09025097926148	1.08488294093508	1.06217357740101	1.06160589713774	1.06835933126814	1.03387898337755	1.04220725849174	1.0709272022084	1.03918096082372	1.01254804638029	0.983350744593779	0.996825883310798	0.942759532212448	0.974840174913345	0.959857336110279	0.973709980851893	0.951240348840744	0.926332081515485	0.942375310495056	0.940371759164783	0.973737881992894	0.979820068823048	0.992074470356913	1.02484189509418	1.03054371726779	1.0401036941542	1.067076253264	1.08749283386929	1.08392423646643	1.13191381103261	1.09355056259611	1.10763482016977	1.12371593416972	1.11624765403122	1.10056487116374	1.08770902366408	1.06363281768096	1.02776759989897	1.041292540127	1.00985598823115	1.00659140527319	0.9782821199809	0.995360050733984	0.978197862281722	0.974782304681574	0.981044127364914	1.0180461846188	1.03313481594858	1.0264235159154	1.04036121290317	1.05209486791067	1.02052735269789	1.05036370779124	1.05196627327526	1.00759102708393	1.02020158995853	1.0149640039501	1.02090387112767	0.989686458489224	0.93516308979554	0.951829343558146	0.938040343056459	0.948163762143102	0.925179556407687	0.918975415301074	0.889879336642701	0.935199854054197	0.914933875438255	0.949133103469449	0.94663529012997	0.976273517380153	0.951212476421531	0.926531694796682	0.98629492409175	0.945764024661802	0.956949035022444	0.958118543083064	1.02133821079194	1.00902278757635	1.01391440295196	1.01425046146107	1.01378067580838	1.00186114924035	0.99165111284942	0.984149922723942	0.931148451450163	0.952863156795549	0.965172635828276	0.981455419808427	1.00154778795557	1.0281709265809	1.05313363233889	1.0324352344933	1.06835148632689	1.03990123999758	1.07602807246384	1.01905561855699	1.01992837707737	1.02594584001121	0.99626565140601	0.975365857114339
0.918897113277828	0.945437707934911	0.903416775840036	0.934734319995216	0.973754785561457	0.992307949209174	1.00609700398835	1.00465471038516	1.04349602670947	1.06124690927036	1.05163674282225	1.06266951578368	1.05912070067418	1.039354030046	1.05520680438441	1.05825030571401	1.0470024007873	1.08243441826738	1.06504020792058	1.06331658452262	1.07903342576053	1.05540365006419	1.09522172352738	1.06229479828476	1.04346035622772	1.05514179416927	1.04210346415851	1.02862081215542	1.03665891496918	0.997473193236222	1.00906175960295	0.987083746173221	0.970715610241528	0.940538606007314	0.957575209450311	0.940644350233342	0.976552393844377	0.962502807007198	0.950205047271739	0.936393088707905	0.914017676990133	0.930284002908905	0.931160426704762	0.930567417541814	0.930422655019393	0.939053109910711	0.911120197311918	0.921400223577673	0.932834941160756	0.920855379648357	1.03567281296932	1.04748681212204	1.03529579115862	0.953212768143254	0.973449901619474	0.973347036170078	1.00242060240169	0.99698888578137	1.01279162797024	1.01276299943459	1.01415923782866	0.998968895640997	0.998106223922282	1.01100855603006	1.02556511615774	1.02260644974252	1.00064698664309	0.961887145404779	0.968188083727582	0.947555349533827	0.944183415076436	0.944491320830268	0.941142521671565	0.924855763196564	0.930135296729439	0.946830594857943	0.916686321790322	0.955628476283751	0.937070932309605	0.960093718753023	0.963737006187493	0.976666916805429	0.976207966486312	1.00923891023261	1.03493795794774	1.0061123098093	1.02715040850758	1.0611145166249	1.04841055279423	1.07246922117038	1.07813013040193	1.08807018911494	1.08997314688335	1.06089540330528	1.04060764351372	1.0308152866514	1.05487770607006	1.00599138224835	0.997782336839824	0.946739542583803	0.958384113163061	0.93451174502088	0.944237916987208	0.940148918667435	0.97310574623583	0.94773203565758	0.972166257434881	0.974824104630072	0.992312546502553	1.00277204442119	1.01634972794912	1.05189015654716	1.05273344950951	1.07588611130148	1.06479623177541	1.06644331784263	1.01666042662448	1.01599291186128	0.994468507487774	0.923700811854567	0.930190027940384	0.910600341151791	0.891765784319248	0.901393331294925	0.899992229618705	0.889382144291599	0.914793216755359	0.908666676735615	0.916005284268535	0.959890083520864	0.947521829301156	0.969682937006105	0.998478028985284	0.982789414462656	0.987033679973245	1.00511157876234	1.02694758797862	1.02610085418236	1.01916726332535	1.01926860898165	0.988746034520745	0.990157410462909	1.01263906797251	0.914754082441351	0.943980036732083	0.943910047855086	0.948308556726572	0.933189970815557	0.957837924526042	0.965794379221451	0.97733302662833	0.9600642756751	1.00152025987087	1.00334878495898	1.0257526832165	1.032579344571	1.02417837486703	1.00762111819637	0.973297922624311	0.9963109938495	1.01264760465309	0.943187075128819	0.943352667082432	0.934693673357735	0.936277835934492	0.919227783491112	0.937931277166438
0.937736267996806	0.930803533818995	0.926878755096058	0.930843648480756	0.93329082740295	0.973438604187503	0.964183354874139	0.972938573689949	1.01304446522423	1.02008633239505	1.01168361259347	1.03678178074636	1.00959600076442	0.993163970850126	1.03201105171665	1.03711596409743	1.04060873401351	1.04151425916767	1.02347691599804	1.03593231554839	1.02554792470183	1.07923690657883	1.04100101653652	1.04918548648978	1.07040731067451	1.06511251102948	1.0296914012583	1.05423756130629	1.05642487318071	1.02577572894724	1.01267167627936	1.01088532767724	1.00934191088013	0.998749303998665	1.0233048146164	1.00823027792099	0.996510079680276	0.996721418121224	0.992544162604674	0.97708953424021	0.957295211203152	0.976656136173371	0.966865056721642	0.955697625459851	0.943617214226574	0.931318995344324	0.932782662420385	0.913424458165561	0.940033614935369	0.897698401095976	0.896519328626912	0.912114281625535	0.914328437703733	0.905972786401435	0.906230428182866	0.887419543480921	0.890044267961011	0.90417650376838	0.915092617034001	0.906085695615352	1.02070800491359	1.03596001245683	1.02285014511429	1.02232417425613	1.03227780110751	1.04039240551504	1.01965367280998	1.04243742388924	1.04538361788926	2.80642778664693E-11	1.03337458777441	1.03587968046574	1.05454795488596	1.04829543125726	1.04197062983175	1.06310533154277	1.03166026017846	0.983136989972119	1.03431376608534	1.0037732755328	1.01240881703538	1.05508778804245	1.0009502002399	1.01536476567655	1.04499812327163	1.04171224023195	1.0090301200484	0.983190142113264	0.985045510247815	0.980576027640992	0.948182142722656	0.955342571291975	0.930572319633858	0.924278780298812	0.901750403125703	0.907532304822524	0.89357824857193	0.931612786070099	0.942249056314278	0.906239841363346	0.933371543740626	0.933895135938645	0.960097688705422	0.988841733057876	0.984040138420408	0.996287731596361	1.02548462026642	1.02215587889751	1.03166032318759	1.0196131581414	1.00536291070534	1.03499325121472	0.965841621594701	0.947117787965853	0.925017521888656	0.918245712464362	0.902200572511393	0.892183959126739	0.883666523602233	0.88929759654271	0.91113561369641	0.905946975171901	0.885527820681244	0.893798288048323	1.01913666636072	1.01657533069128	1.02704421900977	1.03604136933006	1.03838481055053	1.05115085883571	1.03983734754007	1.03564239122872	1.01728900133871	1.01549439701401	1.0131774197222	1.01089033989867	0.925014703207015	0.924144861996955	0.938690999169819	0.948752180627425	0.928243341881402	0.949937044797091	1.00177303386041	1.00217057316136	1.00577106798965	0.988180190942422	1.00022548588737	1.024068069178	1.02339886867323	1.02263732974923	1.01490711829696	0.991801706279303	0.995067365414124	1.00919142779307	0.970246164604891	0.991608709125772	0.949913286207357	0.958542092004144	0.948137180846644	0.940537510057695	0.925787182705851	0.915912645751617	0.89656991906759	0.906616091002499	0.895890823699834	0.922765298723804	0.884858682754405
0.9168820427121	0.927151817882204	0.901141093133037	0.91839942659808	0.912913999176558	0.908831445686279	0.912455909351437	0.963307256084925	0.972770208570776	0.95879882983745	0.963797257719059	0.959498409439	1.00059030418867	0.987292272616904	0.993083545530087	0.990158626696908	0.992955597217002	1.01932330604231	1.00736544502289	1.01098622625059	1.0191332244705	1.03165299089052	1.03712672264029	1.04472406495994	1.03278650371007	1.06166139768142	1.07272807521457	1.05288336521936	1.06751669411935	1.01498800586516	1.05768078151121	1.06472943289712	1.05120620787969	1.01211270915098	1.00568105207581	1.00062411404705	1.00135500923555	1.00327948606415	0.991544971051714	0.980996683645659	0.98038761796036	0.965116236865927	0.96442058081495	0.962332840188022	0.949275344113157	0.952941305170938	0.960723336812038	0.935253189215098	0.928531151013227	0.912994420905981	0.959474946647111	0.923907796203705	0.934401739462055	0.908663127673622	0.920275132769329	0.934206793542112	0.933712512816537	0.958817622685591	0.94408118467013	0.950591146329161	0.951464968225853	0.959173048090907	0.976883931166167	0.956971429201729	0.987089024473354	0.9678138374933	0.974799228457833	1.00211649336213	0.994090201323577	1.00569800125958	1.03760769183394	1.02539746033956	0.998625401267212	0.983295773617877	1.029551558316	0.990302352664878	1.03192139855886	1.03208160653973	0.957632313455197	1.00252689666313	1.00771558867666	1.00046225173698	0.991773764340101	0.975073599335687	0.961121475061711	0.963537305755893	0.963980317018273	0.970783694345816	0.971540381095777	0.966804595894653	0.973103355463264	0.963785109489209	0.991893101783139	0.990886671911954	0.987743774376647	1.0031422516957	0.93544204438356	0.968385688535708	0.969154452185399	0.984064407363758	0.953321571490144	0.985306937085811	0.982569465183631	0.960742801015345	0.950505324149561	0.961957517803001	0.965016893513697	0.927375422010537	0.911766237442186	0.921813607751761	0.953549970497624	0.958924287151332	0.967412941723542	0.962811540931163	0.969499476028846	0.983489815352313	0.985202090792062	0.951957033969059	0.950488330540246	0.960703617401302	0.9453964231476	0.961461840649458	0.954351789620431	0.970050906174942	0.979882522891486	0.949417290980263	0.943722541711634	0.952755322866657	0.928594529230207	0.928445043301798	0.930019714944069	0.945280361797239	0.915376029099945	0.955480027231707	0.953752778549554	0.962456356484832	0.964224778147208	0.96587838286898	0.971354968594945	0.99540719101815	1.0169040847382	1.02899754258498	1.05255001861121	1.05264119107018	1.05575369020194	1.0255304784693	1.04279871912699	1.04118201059859	1.02205725164015	0.983516840625137	0.970138518787528	0.974475762963343	0.960691316621244	0.962778675675443	0.953177380276801	0.956218436975341	0.921044240598422	0.917854015618037	0.912066549163025	0.897112768838396	0.906611980106187	0.89648472342577	0.891315706885131	0.880150819199183	0.832671551503896	0.834545814652405	0.823348515813955
0.975272385358694	0.956107355559862	0.94602860629216	0.934142905211486	0.953123773165661	0.956124332747083	0.949491063715877	0.965053416457744	0.990186240707308	0.990419627657158	0.978631043091922	0.97126121940352	0.973311624676151	0.985846805852258	1.00967415614251	0.978544741158116	0.974968503975676	0.99942340582648	0.990347077506271	1.00357615936626	1.01478967801403	0.997480810519975	0.97524387507181	1.01304210961724	1.03720668258884	1.02919851516037	0.989423326263671	0.995817287555382	0.997920524666283	0.990605601633488	0.97062383634699	1.00668943867908	0.969176145074262	0.98509099973296	0.977914235107635	0.97197166842048	0.998367425327828	0.986892540634195	1.00627304704115	1.0003976057716	0.998382370783027	0.998106521208264	0.987114500589281	0.996945646377101	0.993366777199062	1.00956127528374	1.01318907724579	0.967524010745755	0.996286588423781	0.982345268998441	1.02854434359832	0.988346812958726	0.999256272625703	0.982660414581108	0.971116789119908	0.976937198376095	0.992624051396529	1.00060612632063	0.956438474313741	0.995297463325617	1.01294076724288	0.985357368673414	1.00814243917161	0.98774542337229	0.973969815935452	0.963806974342148	0.967453727016722	0.95703855075841	0.994879094270253	0.957812466326121	0.969658700662845	0.984309086851146	0.96690450818332	0.963880169356655	0.941285136195089	0.926552398325985	0.905855954225308	0.938683573971248	0.92998243851467	0.941807309015227	0.964059358998502	0.932495043655319	0.96110030280507	0.929237460817018	0.977998745192049	0.979677754841222	0.964677673081782	0.971208787427551	0.995810512819544	1.01643722294497	0.982308286995791	0.973732607147664	0.996725950279826	0.980127760386877	0.985968434791098	1.00355736981389	0.994485263756017	0.997670661449343	0.988065220790536	0.97560490655683	0.973544528452796	0.962001709778807	0.954150141161613	0.941430061224148	0.951739504148031	0.904636298272526	0.904485466292011	0.911699192004525	0.895361980921088	0.907674126516122	0.937134066671958	0.922639965626969	0.948060519461501	0.966576418382815	0.972813129134371	0.985790229149897	0.993816527359667	0.961303598043125	0.973443735663483	0.942672976849984	0.969733052640353	0.91901747755918	0.934610143491062	0.932063377207018	0.940771506204498	0.940447195698246	0.933450423957711	0.954031143321909	0.974290894988863	0.98712771101993	0.980540446989287	0.996283105881266	0.997258310292937	1.03238918360988	1.02360238126289	1.03195297560658	1.02707889875326	1.05332656252321	1.04816377393716	1.06266124312333	1.03688945671316	1.05986922450927	1.05464090098121	1.04257121752661	1.05064451821291	1.04208151694803	1.03874410318486	1.04200111526772	1.02896735982634	0.996391024945492	0.980513396111742	0.966163204354222	0.954739747111272	0.955740949494605	0.952108670340712	0.946555565182056	0.934267063501712	0.926103682249286	0.89026089733545	0.859461743110598	0.846711658083238	0.812767421776426	0.818676327767086	0.804073166654832	0.797123127416198	0.788060637812339	0.798082673100566
1.02274048773035	1.033453547931	1.00386490124791	0.98400554297676	0.988531142704322	0.980472613915227	1.02582840409503	1.04237543679944	1.03158307599925	1.02278561171001	1.01454896407009	0.981653125060876	1.00013955645457	0.98969888054435	0.985334172284536	0.979987730789883	0.962668398958924	0.953107304810181	0.960005645175215	0.986474482370171	0.958341476187095	0.957341270662895	0.952178196044999	0.98451612514027	0.959075238216556	0.982237506150193	0.961483303854042	0.989610539082501	0.967443594825787	0.97506593659361	0.979500966699272	0.994606541787619	0.960215009135542	0.972223617823704	0.976861733447819	0.983581209656535	0.99460517126281	1.01589839427264	0.991339627173652	0.982680612727245	0.994292471090765	0.990898326287704	1.00252053445772	0.997223485632401	1.00076863266182	1.01049072765904	0.980257683793752	1.00626250858419	0.993184108172055	0.994862762079335	0.968657143872866	0.994015683835543	0.984731855342716	0.980150725715441	0.97327143996996	0.971432388713015	0.957587009471844	0.982184092258803	0.997133664880672	0.985623955499719	0.987746658760385	1.00886740911909	0.984330361643019	0.95954738625332	0.943465949756527	0.978128721616385	0.967141169379101	0.973079994383905	0.988795458888664	0.973373809174974	0.959611902937228	0.983537464526346	0.988966558326864	0.973282303200743	0.983653539513883	0.987366115368651	0.995680760695648	1.01200509527332	1.00991891427247	1.00897866232169	1.04414808315329	1.03890343994429	1.0410110584188	1.0253958833031	1.03358632008337	1.029767370782	1.03087880834358	1.04307783327575	1.01050264966935	1.02416622447001	0.999253358573043	0.985991317697959	0.981540406409182	0.965523808884193	0.950934924307168	0.932354335662166	0.914335970723648	0.895370207848873	0.886025794584079	0.894715000804583	0.905781107480631	0.906503482009047	0.912036857589963	0.898402970851011	0.932842534288925	0.944998366702877	0.956531113362374	0.946110607570919	0.967219946630794	0.973195443466027	0.974271007497956	0.971850537901316	0.941813629017842	0.952146362084856	0.961754068062827	0.945281268936979	0.946776693368093	0.933199669137869	0.928946830424324	0.945607284143236	0.93050039291348	0.965814562984549	0.984766014607978	0.952746129044861	0.979275579338693	0.987382028253798	0.981236238565724	1.02206408842493	1.03532606972363	1.01464467057373	1.04827221818009	1.02797307262924	1.01671669888901	1.04486688390366	1.04275520855141	1.05617307067549	1.05299463997782	1.05476894130945	1.03180296865176	1.05229608496906	1.0052605344452	1.00887968761	1.10273114752171	1.05144635751553	1.03297262000324	1.05910462225022	1.04389874122161	1.01562818824293	1.00592469998453	1.03532795467242	1.01458347662996	0.997202192558247	0.965797207496785	0.969145324781461	0.953297663520898	0.908674666182678	0.911950190612315	0.869921260001528	0.832943397434895	0.812921105668892	0.790587307046561	0.792784525900846	0.791923904155582	0.821425016984393	0.801521693482026	0.810893127672754	0.790529895712394
1.07150672176441	1.05147880845317	1.03182504957688	1.01461680569122	1.01163498399069	1.02515617851634	1.02099401561824	1.04120358209769	1.04479941992149	1.02277849556552	1.04104823033614	1.03503697041464	1.03613986669869	1.02855612272178	1.04322220836755	1.01844773180503	1.00424557704127	0.980863387958953	0.989131520522553	0.982265621347162	0.969228882819243	0.989069199581737	0.962346414922409	0.96095837614058	0.969516851934793	0.992507761290098	0.995182041431349	0.975790607335327	0.946819383579779	0.976100946218339	0.976292225292515	0.978889086237559	0.988092837248135	0.961054475429098	0.955951077700693	0.961081845364714	0.988359224863811	0.963035361809568	0.952343000633692	0.990250774121136	0.97164421017728	0.960555959862117	0.982361013237644	0.954821747796601	0.930820233792851	0.958136181662233	0.94039106090783	0.975302379177177	0.970120707813821	0.950994240275294	0.976116712787484	0.959298262169801	0.964000757450164	0.946675826826622	0.96716119470854	0.959483760417505	0.996989103424525	0.991614983104481	0.976189972252331	0.987368494835731	0.970179117877205	0.986667662591917	0.993586069552015	1.01380897952618	1.00097728251924	1.01259271154176	1.00960743773784	1.02515695261382	1.02348317770709	1.01645330372177	1.03756445416654	1.02498249421468	1.05445279019994	1.04681388734232	1.03939499538994	1.04672782844205	1.03622724906521	1.04351005836549	1.04453276739572	1.01791589116762	1.0250258795627	1.01134566887904	0.996162175994133	0.984721618200292	0.963748459896843	0.963732161462603	0.929236198087769	0.970104776094614	0.944288118868604	0.928745865393631	0.927197697822081	0.904050424338315	0.922723545023746	0.911659433861912	0.897193927964301	0.929160005038411	0.93803144372846	0.928616038140951	0.941526448411122	0.936173401168263	0.958733241835382	0.965586165347609	0.931221644950191	0.977797309756825	0.980238901287791	0.978121709577484	0.973296072300957	0.948841228414748	0.958600762318942	0.939486129530763	0.911548630882801	0.926515828601787	0.908201905600079	0.916812141384604	0.928913443783097	0.924591958555119	0.92938804917942	0.958455311204438	0.974232755367229	0.98603635491777	1.0074051183791	0.974949355632735	0.997351370861018	1.01890775444541	1.03977352934676	1.01111565280067	1.03949296051135	1.05336818272787	1.01015347302447	1.07168907742071	1.04827771469718	1.07258444979458	1.01503779501347	1.02332832843808	1.0530665474671	1.03580781255305	1.04518305560671	1.04315964746737	1.04275592342122	1.04512580131586	1.04418710532206	1.08000685172985	1.05821894481702	1.0350830616868	1.06501540783759	1.0630582842681	1.06080577428502	1.0306457352316	1.02152244211437	0.979145042149649	0.973824170338993	0.986755646787442	0.932702011692177	0.950637686418529	0.928452802663729	0.884216116338691	0.880731499989442	0.86193326499686	0.848146936666419	0.83118488113925	0.82902357889233	0.813411548537231	0.834473762472525	0.83134194124413	0.833714370704704	0.817758706447412	0.864323658487863
0.957921664971877	0.989490047945325	0.957142724851691	0.997150895581977	1.02191258671948	1.03810025642522	1.0352417960549	1.0442655576421	1.05725945257436	1.05923539004053	1.08211569301134	1.06204638111316	1.06855734506834	1.0800147575728	1.08075725631398	1.05807695840698	1.06175818254985	1.03986252482855	1.04382534030964	1.06073975198958	1.06924546335206	1.02039966177275	1.02845935280183	1.04693229390391	1.0221717882994	1.02616127266957	1.0192417874553	1.00501120857057	0.985392908569728	0.988928366628131	1.00823965147843	0.991537023233892	0.957657758168539	0.953128526418614	0.97524426253581	0.940210267146404	0.950698028729893	0.957927884551181	0.967420643388362	0.964424916681304	0.947463495837028	0.965639623401392	0.930783930860574	0.953155405301537	0.952834255777062	0.95998165931184	0.952386253558435	0.960407442220894	0.958026395440876	0.970569128662573	0.974351273216832	0.987699623208293	0.950491461431619	0.974791246240363	0.997637934047597	1.00870868263172	1.0006147219108	1.01251173113202	0.993587865728978	1.00814358531693	1.0252049856512	1.01717434982263	1.05254894944937	1.01074143452482	1.02588187379705	1.03135094338853	1.01408364505208	1.03736164133706	1.02371727444028	1.02002586621593	1.01762391235208	1.00627275777812	1.02953362107145	1.00720267254886	1.01108672729271	1.00961040407486	1.00419062466826	0.992936416991329	0.994804548794137	0.972312451921979	0.984864164873245	0.955246829243542	0.974137607948137	0.952194207745327	0.945477606200218	0.950331193368395	0.960052472652143	0.961692295820977	0.953288458505408	0.948772408765596	0.967681997660552	0.942553739172477	0.951178862845767	0.956784638323622	0.971903833831285	0.93391840903643	0.924419121217549	0.949811969933025	0.941336529651903	0.938692995317085	0.940529518701378	0.926167801532971	0.922868237535028	0.911743392166306	0.913506393876962	0.896459868026081	0.912434932124762	0.880439597673598	0.879261043043492	0.90356329045187	0.895611454923367	0.90090171653116	0.948684785509744	0.908135273002778	0.939270466480419	0.95770197948361	0.967834091058536	1.00741406809504	0.978342890632654	0.963646758747326	0.993308252626439	1.00611098769852	1.00377069758071	0.999008310872672	0.996534528191562	1.0347959717064	1.02329962827617	1.00040176202392	1.0580329397162	1.03193009074024	1.05808312123665	1.03386353311626	1.03780477722767	1.06501811198681	1.0272036009147	1.05896865064618	1.03104393807	1.03982855872884	1.03177565925591	1.03787621141732	1.02921690267543	1.03368849227442	1.00101477001982	1.07082851548482	1.06109879567872	1.05712623962973	1.01001360184663	0.99096947683129	0.985882617177153	0.973056319412682	0.980253152629388	0.951938061040812	0.939370032103229	0.922426647215455	0.933864544040232	0.927641424496458	0.901198165657282	0.876929923635938	0.892832861227569	0.894502498341854	0.863165065796705	0.853065825543868	0.852784652165747	0.847252903211417	0.852050446030638	0.845026514294411	0.859064645731295
0.905565695407119	0.927501226670396	0.905031416453366	0.968158516340915	0.996561520651458	1.01684216452026	1.00826744574287	1.03614821700076	1.05836161498569	1.07962716448977	1.0777075623985	1.07029756962799	1.05713973571914	1.05982482521994	1.08559033131857	1.06958520406126	1.0812771168613	1.09469510382573	1.09023900234239	1.07530650802228	1.04477278405118	1.11043235683648	1.05790376332836	1.07897796421576	1.06623806551843	1.030283471638	1.03202994763697	1.03262966257323	1.03042723215665	0.999423471048531	0.992550568975073	1.01685339786536	0.989833231617279	0.994205925790243	1.02242844941739	1.01363391238518	0.997918082446564	0.995001056705764	0.969321238383583	0.967858736881756	0.959912796798847	0.977487377336324	0.94394422270846	0.959452685904225	0.9583422218241	0.931457794721164	0.976847961356479	0.935079451446802	0.93044250790155	0.954187465885652	0.94930299261474	0.967715775011012	0.976755918904434	0.967475269339911	0.961468944559502	0.940435253345678	0.960463941516786	0.974117059083658	0.962135855879347	1.00177746344824	0.982176915364431	0.996165058680364	0.998321854618928	1.00831094905079	1.01054316829565	0.993445242891966	0.996482922181747	1.01498040423758	0.973915064261052	0.987982805209737	1.00748070868924	1.01968762630262	0.968465517476959	0.980591275700649	0.976564122995424	0.993920940181353	0.996088666848892	0.97220039280171	0.954237038254618	1.00991298224688	1.02200687936937	0.997513314331296	0.996330396469305	1.00051122290867	0.982111422947374	0.980639977394565	0.988316170002729	1.01703572109136	0.982832101174373	0.966696979667309	0.944945260598907	0.941452275141495	0.94069104251613	0.912991417604665	0.917126969783695	0.917581972535144	0.905093665140346	0.927244473446221	0.889426082500692	0.900739434295208	0.894699610783003	0.899618268897296	0.885861592443261	0.886060334163877	0.879053336352333	0.897821617085056	0.879765826794552	0.869975353636228	0.893470991831483	0.885927718301841	0.8848433412949	0.888560938019281	0.881860652900455	0.906001212374203	0.925055613119175	0.93001673586457	0.911382745246216	0.909987340550836	0.936439916480606	0.948260612953459	0.98952334898911	0.965194108132194	0.989324973215427	1.02066440765942	1.02058343327584	1.04973284667127	1.02958350177869	1.03469196555064	1.02320926393086	1.05849928243745	1.03291661860295	1.02891768076204	1.02595056300698	1.03471876835105	1.03029882345654	1.026722535783	0.997370408201868	0.979435062459114	1.00670268385793	1.00393813181608	1.01461574683388	1.01216815199448	1.03006388519129	1.04168996016074	1.02644719336454	0.990539064697402	0.982586890696961	1.01405277836198	1.01454131007073	0.977197329921308	0.988012355914159	0.946108009389537	0.969433609138255	1.00029062514257	0.975365015793083	0.979980344562643	0.952546546072153	0.937250082118524	0.911543722715079	0.897263684544647	0.898701700989866	0.873681906447757	0.872954125848084	0.890743773876614	0.881445545887957	0.898538050775482	0.91471415719297
0.814107220317243	0.828628649222471	0.837205745502006	0.880128723773662	0.862996757989622	0.906821952244427	0.930482361956338	0.974093838534379	0.989492283882273	1.01153001876686	1.03670655224642	1.00958951122974	1.03378876407753	1.05484074448428	1.05070246575677	1.01696101393688	1.07057706525732	1.05806079818272	1.07639208562113	1.05244824998096	1.04335804376722	1.04617169814178	1.04678261187248	1.03746644679252	1.00148178347237	1.04863897242081	1.05449736380801	1.06953079015924	1.04157856452908	1.04948008429657	1.08327022382827	1.05271464831086	1.0842477012368	1.0367232920865	1.02583236142353	1.03503733212773	1.04252002073155	1.03106893817569	1.00358681656363	1.02092229271683	1.00973182797308	0.971324998581999	0.965982142276642	0.969675425790485	0.955596972687518	0.974053535313772	0.94874749858783	0.947685981791631	0.959364460506633	0.967914407130209	0.931372888792042	0.958683955004307	0.942753774216939	0.937677177670735	0.950682222108628	0.932548820469316	0.947759577694683	0.935471778587478	0.969843179444551	1.00077447372988	0.995721607132155	0.976313791811551	0.978535349620021	0.986753724241025	0.991085506162459	0.96079604820393	0.961912974623681	0.981651858905839	0.978529449572698	0.973287320507092	0.982452975808111	0.999947740316209	0.990974632941754	0.985792843051025	0.993956120280486	0.982622275282729	1.01699376900251	1.00005904813625	1.03128440727665	0.992298721156493	0.975345209470026	1.00733994121029	0.972066064772847	0.968692708436761	0.944282662442599	0.948433175299184	0.907704044759935	0.899634904497523	0.879071427172372	0.87761829272108	0.867647465236466	0.861223449818776	0.857777401870172	0.852072714831247	0.863095186520378	0.867180408700552	0.847850673973126	0.834637541443491	0.855334550436358	0.834049666678728	0.868945424312776	0.845716471424195	0.858327897417965	0.908140018851564	0.871416183480969	0.879307641271334	0.895762923339022	0.866044474242569	0.844325042223576	0.836739675434939	0.840726193673384	0.824098726375367	0.835895504419681	0.844276083910702	0.860859095790455	0.884087485509864	0.871692925108882	0.889427135973137	0.918309456339806	0.92497317360798	0.961191148653084	0.965646658814877	0.978799011375882	1.00374027518415	1.00918285787817	1.0149418837926	1.03874764205146	1.01066433572472	1.01503937340546	0.989836273303658	1.0319643193182	1.0282845583379	0.985632907400652	0.982873703879579	0.998862476564764	0.967142464829531	0.95939030173626	0.969648618728883	1.00581941553169	1.00564309377052	0.993034899771718	1.00835076490608	1.00620233963742	1.03025990781846	1.02170363369797	1.01090074645394	1.02066431594139	1.05762888438086	1.02347484998508	1.02478107219896	1.02005586006219	1.03612744513788	1.02366506792814	1.01091022451217	1.0200114851103	1.00287001924999	0.998221514216286	0.973452157264412	0.898957666468558	0.916381205767937	0.908905838007523	0.897283942092575	0.890630872848797	0.90781218294016	0.900235299639801	0.9027355508077	0.915617778446679
0.794497796013633	0.791244970266653	0.769358668974128	0.771568805580113	0.79645210011291	0.800129702723688	0.814407617700439	0.847372306833002	0.858141078254357	0.883755590216604	0.882993724189655	0.938274553195148	0.985463060034618	0.948294169086553	0.985556840701151	1.00521635094295	1.03312777034061	1.01548415539726	1.03145289863405	1.04819201401407	1.05593112111798	1.06372593130732	1.0385802127755	1.05909940821047	1.07347435907447	1.04999938983652	1.02899745386452	1.03524303477525	1.04220446354819	1.04507205658661	1.0139157705684	1.06628921612236	1.02990085100247	1.06968480729982	1.05942426603334	1.05647066813583	1.05429787710155	1.08537626193601	1.06478666530475	1.05133457998179	1.03674078787323	1.03713835196797	1.02212192060486	1.02267390501901	0.986097576534143	0.985889043625927	0.984511748443961	0.97893807042301	0.974594425185988	0.973170879420565	0.98599385025901	0.987790458907938	0.964126018061633	0.974449578393484	0.984744957131468	0.957299195148234	0.962720893233495	0.973089785611534	0.965318472461092	0.976604537272197	0.984990355057405	0.991469556021407	0.990447593443417	0.985306379001584	0.989803159968417	0.969951754092978	0.966170703470966	0.977651152373321	0.985965444824751	0.982713675201743	0.975557836985104	0.980988216119222	0.980691135843545	0.994600089655157	0.979157778183908	0.958340864709073	0.987300339976402	0.945453326571116	0.956029378828539	0.937781446204665	0.926569090068407	0.914520171925674	0.911116958556825	0.880355497208411	0.878217992249036	0.873929640708516	0.860966445835139	0.855423688653957	0.84077745954548	0.872771594163274	0.859680449207539	0.849512867836344	0.824652637856864	0.827185063394084	0.81900407839052	0.820691383817508	0.804260747670122	0.818776204474723	0.826151323816599	0.801472276647605	0.797794770710527	0.78671706746721	0.792805613556878	0.831467157866786	0.778286223178375	0.78582787472119	0.793974576090373	0.792870910780502	0.783991611845342	0.773603211836472	0.787592473699392	0.79866674525891	0.813705460518692	0.832336887119811	0.85521126609618	0.872151818261154	0.864925761731712	0.894720802357446	0.89409395649691	0.902372731927931	0.92006564601643	0.928412647750241	0.920840092705257	0.963041450252831	0.943252737230831	0.978699795585358	0.991022704461789	0.976534238602017	0.984902116469268	1.00307619594462	0.983953888298049	1.00944588075925	1.00211418704582	1.02060791044915	0.986483694514585	1.00715789311422	0.975790343331371	1.00564238144827	0.971173379787468	1.00948582759719	0.995470723295204	1.00777372414642	1.03791797642107	1.01588871542656	1.07842225108125	1.05693866853401	1.05724342190415	1.07047683152307	1.10631274760289	1.1073978117299	1.08721668228065	1.11707823789554	1.06568192772246	1.02376896144022	1.00181992770244	0.963977801240547	0.911885688666546	0.91873094218291	0.932260999249772	0.925214217557541	0.911387356404179	0.890499951558632	0.89856042434983	0.923019348837099	0.907581753733349	0.904645882984575	0.904305898799866
0.823084441421322	0.790904882036843	0.788369881568435	0.771180644605398	0.973496410891437	0.771415683038616	0.774160397194286	0.80660509092648	0.786090669806817	0.817447589609866	0.843427626374106	0.846751102930499	0.855607375184706	0.87090745162236	0.904572634303499	0.942846228125307	0.923661050004479	0.957839953606822	0.984355218220472	0.974177074600744	0.999350913033326	1.02505639544764	1.02047942632742	1.02295003201275	1.0077131275101	1.0391452462218	1.02959750832128	1.0207621510044	1.02059360308653	1.04969580452628	1.01365944327392	1.03241424141385	1.00821063614877	1.01991315340642	1.01524372216063	1.01997036076253	1.0630767249215	1.12557143233434	1.11295905962918	1.09457943028479	1.0886357359621	1.08706196818003	1.07947844975537	1.05420016453855	1.07039200442132	1.03963940526959	1.04543042717759	1.06967507553824	1.01343570621422	1.01615938781268	1.00214216076008	0.985589792184363	0.987562592580845	0.97887170781052	0.981659435291597	0.980972757295294	0.974935798576474	0.965498942869175	0.971927453473807	0.978806187583727	0.955560551618002	0.978353766842119	1.003909333148	0.97754700086729	0.964679192667586	0.978271034747896	0.981450849914933	0.981740780817755	0.986680150503581	0.970930089930095	0.960282360909933	0.931921046852728	0.948104785024868	0.976396162642713	0.977772413171502	0.951525066388835	0.986669095852083	0.959281833516409	0.951546825030854	0.936006934573078	0.948306760132283	0.945436513404761	0.920290117941266	0.931124778797923	0.902485605838209	0.910908916342274	0.895843227253763	0.908447485179515	0.893950726502115	0.876244129356373	0.855716021916189	0.8309595513297	0.851510841256438	0.80668981169257	0.806810208225212	0.784749865120946	0.792395021151642	0.792644583635831	0.759554436082104	0.760273499815824	0.76441597173288	0.753194491169998	0.75793318373065	0.774597680347269	0.759386851879872	0.788791799018138	0.792379836349284	0.78120310252571	0.775961484740559	0.788767067562796	0.796402101750756	0.806781632249716	0.812597104343499	0.805019408966714	0.807865084640077	0.825525071139691	0.841203563705153	0.846046807887423	0.849600581448558	0.871173254274127	0.858874578015911	0.871244229555213	0.937363227618208	0.940673927120883	0.973419101288311	1.00563497316648	0.986893385016044	1.01447817274196	1.04961197903414	1.04000969265308	1.03538676958178	1.01536098415715	0.985728433815666	0.999913755434787	0.998054857840475	0.979311040828728	1.01461887417764	0.986143168379344	1.03722308986626	1.03792452751278	1.05641406285454	1.09397770351021	1.11562618745715	1.15201819810379	1.16390683157594	1.16783102604358	1.14737805325271	1.14127753665355	1.13840333004658	1.08356086644015	1.03680870389815	0.989652955663008	0.993516400709246	0.950941228262599	0.968305823456431	0.936311303940456	0.969113752917226	0.922662310578249	0.916736516451569	0.938794628259925	0.897592825355946	0.87619065194193	0.884528134166204	0.869743310055727	0.855865975555379	0.853392028764409	0.820885407525229
0.911068310498146	0.887740125816591	0.887382350228383	0.873152535575296	0.858340023887207	0.861398658819253	0.839887157549777	0.839587251421808	0.996440356112855	0.789654217402125	0.771328137124442	0.79453443511029	0.811711451949105	0.822462623342258	0.832042904457705	0.837654551290876	0.835012556384139	0.83655220180317	0.839395727745314	0.847447396507885	0.888941008436892	0.87408236980684	0.901512237824043	0.914860955007897	0.952815301802337	0.952523754667446	0.944246292791008	0.969215968540714	0.955029616017401	0.970581866312814	0.980999139319406	0.98868664455907	1.0135310346434	1.00852614192747	1.01779687706437	1.02062764020791	1.03327554754943	1.02380854021469	1.03611538905887	0.988064151272803	0.985759537882836	1.01918289081551	1.02333109610698	1.04539890089136	1.03846334461076	1.06579265197627	1.07331149546421	1.06571562407692	1.09515944090679	1.06519103703629	1.04736738121562	1.02786215856499	1.05648678896866	1.0399190785307	1.02069975308185	1.02929483768591	1.01534952091109	1.03870716494561	1.02537889925031	0.998135315747938	1.00829165652093	1.01242900697618	1.01763889031608	0.991122670345692	0.985769290297141	1.03778382809883	1.01378418225668	1.01943608511107	1.01671454247977	0.980179012732543	1.00894578218576	0.977022870882236	1.00993771516839	1.00301513571687	1.01438424119704	0.990116896215176	1.01137539006119	1.01278744659974	0.991024113594723	1.00065902221778	1.01176510601398	0.974285803121041	0.969169025690018	0.973178785489188	0.94276752109387	0.943554175083819	0.920822094800247	0.885096644675932	0.906099571020753	0.863792074910216	0.848432245702312	0.809279344035384	0.819074434083735	0.822523115238321	0.816077128175621	0.810267600051839	0.812943727901487	0.779360432762546	0.782217822879468	0.763735290426222	0.790022790775835	0.828357215125354	0.78230029059072	0.794803084960904	0.817826698359418	0.805022110482421	0.794687861800956	0.819431079902783	0.77553248902517	0.781058536554677	0.781236250901763	0.777004262744044	0.777955443982669	0.804709453185626	0.810422465729037	0.806095058228804	0.823751471259294	0.836929543300157	0.864851452530681	0.910740092254198	0.922444339935902	0.945675297899945	0.935778404835186	0.954505593873391	1.00316867947421	1.01157626384484	1.01420920680822	1.00814735081902	0.993362873561766	0.986921376521716	1.02518640026407	0.987731771887052	0.995306858158321	0.989072450613552	1.02497327034287	1.02939346270276	1.09281238016364	1.09012786763482	1.08418096126533	1.13043767469395	1.18226226901945	1.17845685727421	1.19186455589254	1.20146482374126	1.13311961578473	1.06144611163248	1.0459062077665	1.02205032647454	1.01701415663534	1.02706838773972	1.01479158307357	0.990247625813088	0.96447960022673	0.996158568950287	0.926036556249104	0.928581857952347	0.935046005576059	0.882737682363842	0.860720284934673	0.863060164635536	0.803268742311516	0.829277732520124	0.798461790385442	0.802754436292943	0.807176410104719	0.781873883971147	0.788402131060566
0.929853590730065	0.929719153849773	0.899381621353375	0.915730300187973	0.888956081526525	0.885038720633458	0.866205060768275	0.840714257097755	0.845238645374626	0.824631382558583	0.801072686276201	0.79882707123745	0.786114876760987	0.792214388378963	0.989197866065096	0.781759306229371	0.797314721832835	0.789375837178481	0.771868808059327	0.81317560117724	0.793966811541911	0.817545687492513	0.816514349210864	0.845295283914938	0.853830871579189	0.860764072751226	0.884025277512511	0.876921040391188	0.916054413310846	0.924520351526161	0.940196705119158	0.967258544566113	0.980333858051899	0.981073993610747	0.992322998953657	0.991528531205693	0.992600817575009	0.970043886638185	0.984683493720438	0.990743191008234	0.976519089919072	0.956522419179653	0.977452975804903	0.974843925510095	0.961307010021173	0.945374313330092	1.01102503292013	1.08201013496553	1.15054312217774	1.13613314867018	1.09170627828516	1.1345102624186	1.08911967809128	1.1209719968602	1.14082766854021	1.07905944577932	1.10289165850619	1.06510005583862	1.06099943677009	1.06303606849079	1.05199389474056	1.03728482735648	1.07236867460379	1.02877066184038	1.05031332108258	1.04318361656241	1.03950618414815	1.06347058427385	1.05892594765691	1.03650579749671	1.06193748190099	1.05491283781366	1.03607045722589	1.05467026927111	1.03306697768435	1.01568205549078	1.0501341911893	1.01636148977317	1.00969641829567	1.04152870315193	1.01107230231631	0.971520197501827	0.935336389384589	0.95621463752498	0.930277306687323	0.915217054753225	0.918250455544291	0.956997805249274	0.938707473723581	0.919336183077977	0.927664212615833	0.921913429104956	0.910081404212076	0.885366429963631	0.898005081414273	0.868837112722698	0.849451860528844	0.877684350694804	0.899387782640084	0.851791382018335	0.887450135491997	0.842833458313109	0.831157390794322	0.848679215114883	0.854022875536023	0.831558005715088	0.834583515612457	0.81732878218387	0.816444554275183	0.813410715626676	0.80812084058396	0.826875224693352	0.835410906756805	0.839468566442313	0.838105994054538	0.867116906409991	0.881299154916713	0.913868135882728	0.902010172515909	0.916796643448789	0.944968723414445	0.94352632096148	0.943166833065524	0.97464923023885	0.954611935448113	1.01542454558756	1.03883241690573	1.00052178411058	1.04997863838085	1.05203508282288	1.02598014185653	1.06208492503317	1.05850217528983	1.07348391582292	1.10819841222629	1.10220503259244	1.13441469623346	1.07470006467741	1.06679300227834	1.05455056515573	1.07226402587022	1.06556423246309	1.02855319500715	1.04463110076665	1.03379984360842	0.999957219898619	1.04128590604509	1.01248312169445	1.01109599790195	0.987105718800883	0.938463325546805	0.924646683939528	0.887254622617911	0.8438173630639	0.82428816147442	0.825789284859626	0.813678366405544	0.802241843268687	0.788467700576235	0.796648699541727	0.795615487190286	0.788203771177224	0.807861382821279	0.788855000844556	0.787674059675779	0.798373382336977	0.806569489441203
0.923781650901548	0.921410025472899	0.934872758797217	0.935060354295735	0.921744416887467	0.910855858013793	0.907493776188717	0.893005859154954	0.92772691273637	0.912884472590003	0.872261922185257	0.881315492251133	0.866330096200813	0.857156608629343	0.86167805732981	0.867576032197572	0.84356454385188	0.844715563754855	0.81973611136018	0.825284414849027	1.00483416903916	1.01004076997108	0.838677246963634	0.802528020338026	0.81338325087706	0.810483807948949	0.80005556172432	0.810824206584281	0.832144459777579	0.836149080096746	0.821467927078906	0.844110663500278	0.839040374614939	0.848751434180569	0.854263967513569	0.850212463736471	0.860192572391015	0.863570869089174	0.848534429095539	0.875428314901148	0.859671289763818	0.912563277335167	0.922975539718527	0.891712688311091	0.925466196654903	0.92240313200242	0.91145507456603	0.949269764839803	0.950935025922023	0.953708809373754	1.04670158528481	1.0803207552239	1.07317850309816	1.0669632011804	1.08207956584408	1.08634733480511	1.05456333019747	1.06156076520119	1.08200970641192	1.0429332463617	1.06044869596228	1.07617323674141	1.05207430149609	1.04676257050926	1.05449503650639	1.09204061989341	1.04983482459529	1.07861773118914	1.06353675529631	1.07535500463288	1.05778111919824	1.0397703133367	1.03727813821223	1.05470246330417	1.04708370516657	1.04900160603462	1.0465759379265	1.02820313174215	1.02247324687553	1.00794389366137	1.02405103446191	0.989539527604385	0.966280045440267	0.990578491280199	0.97538653742469	1.00953069769407	1.00545760467459	1.00794479123749	0.987437051071525	1.01090124958252	0.984463538353217	1.00453649296513	0.978259808908479	0.993444887952524	0.965183892927684	0.976444095790158	0.969246427242649	0.976806278546276	0.96423144431389	0.919602522277937	0.912418337656463	0.939219628687715	0.908976322817869	0.882468884218056	0.893913842815933	0.861022191882263	0.873900048284066	0.875198772174775	0.879280412562293	0.865025231921888	0.890899938742002	0.876317277875063	0.885029049852894	0.884217206417028	0.899202248468484	0.906427743370676	0.915192654941079	0.921339169391589	0.923556386542827	0.905187168434247	0.953188429280445	0.965413794627487	0.96320877279959	0.944653976778037	1.02295800167579	1.00584780428323	1.05140700016463	1.08858893234234	1.05949392958897	1.12616750316506	1.09430721506345	1.06546125238067	1.06172209933707	1.0490695871989	1.04056856107141	1.04557374012	0.994094602325426	1.03333375760334	1.02935948584759	1.04528914060322	1.05228769948641	1.00595119723244	1.01693010845512	1.00373191659794	1.01054019075119	0.981527536051822	0.948683780838928	0.909207204409241	0.882817713716611	0.842751356662364	0.832310437352393	0.792889693846643	0.799771803026561	0.788393352811417	0.783553682797864	0.785232575763936	0.81799947245483	0.808790896127603	0.806712821227439	0.794487558540974	0.809408848411512	0.80491091334236	0.810475226379987	0.802894261908817	0.931699708532086	0.922786853759003	0.911062129498902
0.928687673199867	0.945695025444853	0.96368412278166	0.948997332364513	0.953767119307346	0.955173165446155	0.979950334096135	0.984524991931772	0.979524259671408	0.964871681591946	0.956694599746288	0.938898735137553	0.950058447878326	0.935415026210314	0.930210724339218	0.902313998547454	0.874629557183481	0.896266461676648	0.890232095286902	0.851578065550811	0.860755161727136	0.8544514006691	0.79525802226303	0.805194582724989	0.781815783886031	0.957283927010526	0.954244029511923	0.756951962584317	0.762823773953958	0.736403058947254	0.750558411118101	0.753460667316805	0.759641125858156	0.762045006099081	0.736882388046426	0.764750889644343	0.771392128847197	0.766076716268827	0.778958607710772	0.799010982943191	0.825404119087634	0.838458415345168	0.828254803414484	0.887848248341144	0.890899272784397	0.902031788446185	0.920382452564731	0.93476512818413	0.978619616508038	0.955243241280857	0.968788413696703	1.0011898081681	0.988422197123873	0.984922759079237	0.945577631156157	0.967498925563541	0.991294609730882	0.98244432813474	1.00027919137058	1.00198365231854	1.02478669213404	0.992877375724247	1.03467068465975	1.05127800079782	1.03207560548605	1.07505772036079	1.04361488332083	1.00313079295662	1.02932562040735	1.00279270273777	0.993953045353837	0.962211473947468	0.963235903832604	0.991680470419141	0.97397406673604	0.979919213172257	1.02201290395228	1.0241248173664	0.999153425169571	1.00945417117366	1.01621433757947	1.01895574320407	0.98543510811675	1.04895848439156	1.03515527043261	1.05275569503846	1.03882921212631	1.04500883880532	1.06585570567728	1.04906363053948	1.05162574757317	1.03145604079849	1.01876115022326	1.01808754486661	1.04266931696582	1.01414125445511	1.05132008582505	1.01974279316725	0.999282030660458	1.01723273626321	1.00060954381823	0.970882636948157	0.980823551030051	0.966471118653837	0.959765156121077	0.983459816006051	0.969711022991743	0.941125522294945	0.940425004112129	0.940508337170211	0.927439546999372	0.93781042874046	0.922335178904343	0.919916175784381	0.937309642474347	0.945806299134697	0.936271305555128	0.920317357845116	0.922766614470114	0.968439957497513	0.938540950059519	0.962777687330968	0.968044944860742	0.978434627520254	0.98525552789286	0.992540111485964	0.962808604458236	1.00110451297468	1.00658407011183	0.957917169473133	0.984248108730523	1.03369360769327	0.979175824697101	1.00284383576443	1.02097901120201	1.03356376563948	1.019827797635	1.04775073092552	1.06359660432714	1.00571979051525	1.02557812532947	0.970659585597399	0.936545862181825	0.948869151931309	0.912794142494258	0.880679541631767	0.858311739611204	0.8732452280236	0.797151279525495	0.832140268016973	0.843676417307605	0.822996492566487	0.81390720561071	0.800998121194207	0.810964433184098	0.8088878412854	0.827978623520659	0.938556802476555	0.937673978216399	0.949436472853236	0.935200192879416	0.941047944067398	0.930192641008204	0.91554690350068	0.915230164698415	0.829518564091549	0.835071696257815
0.970069793476077	0.991327706481364	0.922756892184851	0.954037050067559	0.962927144030357	0.93889380881803	0.96440671257247	0.970123907316735	0.958383265912046	0.940789673759025	0.936210420092956	0.9629025679264	1.01640396663662	0.969541310210217	0.932136248516817	0.962815844955303	0.951224096881729	0.92690073269681	0.900941469026707	0.89341500164711	0.893372850118528	0.884756787117565	0.874384972905201	0.846885938008251	0.858193230069069	0.822332864886427	0.799222700633481	0.808149091013284	0.805761978170864	0.78801155133637	0.798095380173491	0.955554117201472	0.786343940995711	0.782036057018513	0.745759679493718	0.771195917748009	0.754757567316919	0.759926271201965	0.762384792227764	0.772029360018008	0.762932661068212	0.783065326359318	0.789188961564872	0.807464510135057	0.821045908169898	0.859426208341142	0.866217045774147	0.879813529329227	0.889807576972045	0.936685226358163	0.890911417246177	0.909280097044451	0.915416666512203	0.915245373363078	0.885775871612406	0.944157088756722	0.913023522838129	0.908771025792613	0.909963617692326	0.903605469129218	0.900133966623343	0.94123703903767	0.935738783279402	0.941651298354165	0.930388037992544	0.940967544795742	0.93892155962004	0.929843768931195	0.946825047077563	0.955753366540519	0.94731209600311	0.958156138150773	0.965267900203461	0.963359739076906	0.95816553125966	0.996947804178902	0.98206681719596	0.98485447380059	0.993350344644418	1.00190026885289	0.996521304261053	0.983311137183851	0.964924439141329	0.989559914226221	1.00566793980541	0.997522617711416	1.00954930130187	1.02672225087337	1.03435565006776	1.02917571945225	1.03182121466991	1.0589680995575	1.05999006273294	1.03373498588773	1.08969495204473	1.0819147725351	1.09044512025545	1.0400156650532	1.07286990988312	1.04476982387255	1.0634519751142	1.07719234172256	1.02685123226014	1.03621885278708	0.999191796160878	1.03711005800504	1.00652981416437	1.00830447426993	0.990925612240995	0.967453516953535	0.992336197821543	0.967686942090817	0.962609896335941	0.947591502220114	0.934106576551457	0.954529480438258	0.914175634054693	0.945513155339428	0.939724674057126	0.917108528415942	0.929696199881621	0.94786496285405	0.92551811062729	0.933001681022564	0.968305378181783	0.952308369552439	0.956398219388733	0.973382512142266	0.980116386292984	0.991838985187661	0.954315937775667	0.957988893440655	0.965852670612114	0.9817389849051	0.979889957647625	0.950755307804744	0.919287243364334	0.900954555272113	0.889546303503839	0.867023672404643	0.913159445675539	0.919713037066675	0.892944834204123	0.880774878162571	0.899466619656777	0.905587724991882	0.871848891734377	0.874873381951992	0.876294221880073	0.815375097495049	0.826054433450239	0.819683492058909	0.81699567683483	0.951250465624801	0.786976299785559	0.796876407960554	0.813805619880338	0.817482058062167	0.791304179575986	0.828399580254811	0.854290924730509	0.859540382946362	0.872375719650392	0.855529707414089	0.894525927218332	0.878546373756128	0.903033163149735
0.914847870121132	0.900297081942122	0.905440175990645	0.864916659753484	0.869482890390773	0.889120608980461	0.918345532059248	0.909555588602427	0.949146473002517	0.953589492263649	0.967295967634475	0.966879842349087	0.964744091744319	0.984952976573422	0.988395909285651	1.00210032303151	0.983006852096049	0.966819148512093	0.960060462733802	0.965268909750751	0.974863634917505	0.96966778357981	0.937943548361578	0.95404218758147	0.898610374125561	0.905924137592922	0.884070956959096	0.887718909082882	0.867999245056861	0.87251994537202	0.859385793256264	0.861253612709432	0.82747791188557	0.80139427258112	0.781039189010777	0.938190140720287	0.921217942594099	0.701924951355523	0.704967578020137	0.714262311803734	0.687662902638355	0.728666732495251	0.697862447004617	0.695991831243474	0.715494667500941	0.684693318211443	0.708711259013739	0.722334799604389	0.732357139361774	0.740778730874465	0.760705498458946	0.796015748736158	0.798103315506445	0.802460942942841	0.810031705808276	0.800412051394808	0.814883954591916	0.830189845531856	0.857415976157155	0.848277424529129	0.865030436331444	0.859603450971525	0.866198107702709	0.914565630814061	0.883882247920679	0.899851833085482	0.891469694730357	0.888922095966191	0.883564303935531	0.91489112099725	0.896718717504255	0.871458351100903	0.895456799586051	0.890592632024107	0.900334640126225	0.896049833082613	0.917138129463722	0.912305549559717	0.91664631100824	0.888347350334591	0.883877184031765	0.902110416884489	0.901269835441693	0.917130915051114	0.916496539139489	0.962557259303316	0.942290515392815	0.971861240176606	0.982236187199706	0.99331620399314	0.975071406202366	1.04220439996501	1.01201011472201	1.04061973882287	1.05538381353313	1.07028133624519	1.11276070583436	1.06993080914034	1.06330336310106	1.10007417475585	1.10722572660339	1.06918692750972	1.08914698007095	1.0446544950117	1.05585729695575	1.0366549227224	0.977624129726823	0.982830402713426	1.03331943368174	0.975891882857979	0.965080127230546	0.931132223880133	0.937422497124145	0.931243945189327	0.917795460437717	0.937847124474303	0.9409179316506	0.936456677204037	0.922664511034082	0.937481124473378	0.937417786063225	0.924207740245234	0.923850440171453	0.947723760121747	0.937011296690698	0.949353381835783	0.943586385080698	0.921129964133449	0.916797866930005	0.930746654871131	0.905598644495316	0.905382862489306	0.892700893033478	0.858868091987197	0.863963957971702	0.878418198583477	0.844218244389956	0.882035510934905	0.884883777207207	0.890176196004713	0.926960493864746	0.951094353260443	0.920570042305181	0.916083595177513	0.931341294858683	0.902625068349402	0.884107425390846	0.819122773209454	0.954013289812629	0.938782273902168	0.815663556647426	0.810968008145968	0.828985174887277	0.82283988881883	0.850139874612581	0.872941079678009	0.869181024640532	0.877336681265987	0.912441061635047	0.899448364929764	0.938469566659495	0.951524570297077	0.934040300984205	0.958288255716758	0.955030899282042	0.979880095398444	0.940954377278117
0.913956519809672	0.880549498574595	0.90872533845112	0.890126207038865	0.868076151330061	0.892606483493625	0.952236365578778	0.948044897064637	0.934685946811163	0.982021100984412	0.976695847612564	0.946680752437584	0.977368587449522	0.983675475991587	1.00555459550564	0.980910800349528	1.04859253667686	0.978830219545511	1.01149869949548	0.978202996165754	0.989191007087849	0.981712969549533	0.979849385814237	0.958182353113332	0.94676961019559	0.926447061013809	0.906669687070937	0.923322716087552	0.886460279012296	0.879684928028427	0.888994517057658	0.870423085728524	0.861903932014266	0.821723254672554	0.781860994528648	0.802483270112905	0.758165832842468	0.740893927545654	0.72022194192628	0.704304488680847	0.690767394244335	0.659506216274271	0.882204192967701	0.888013767806219	0.682676775718325	0.666094809254674	0.675132445719382	0.685639968223878	0.703379757351516	0.713744018325511	0.738038831704462	0.751524035817347	0.762859131105283	0.787931860242849	0.793330568650259	0.800297442092868	0.829311079178303	0.843861122817328	0.833656186580159	0.823812355804283	0.855681058117538	0.845393168472008	0.841590566807011	0.836029048880224	0.830312855146553	0.803443794834506	0.814925890505907	0.785794690613379	0.799074302839666	0.776693575155753	0.784377448458389	0.774222294354477	0.767427111385135	0.780861062200535	0.767200621122903	0.780431714671827	0.765385911946018	0.782723338843435	0.78232374302896	0.809170001952859	0.795705610619764	0.814950250149411	0.834462039591183	0.813134488590049	0.849810432653848	0.873929163737972	0.885712856918006	0.920849003850034	0.968560079355028	0.937953111662758	0.960267914255937	0.994560155527348	1.0463165089499	1.02837952506628	1.04634789665895	1.06698717405497	1.09310036089998	1.10948882225738	1.06141012074391	1.03504676696164	1.0241977991676	1.01051699410446	1.03577583755004	1.00699614335177	0.985903568326298	0.977335531913768	0.958110574128682	0.956378665949222	0.963094165383674	0.945562221279257	0.934018878452397	0.945740005268682	0.938307650356068	0.925070881470796	0.928182781379661	0.942536106695604	0.946940466362417	0.963028861198726	0.921639999760376	0.927682944056615	0.917321055932262	0.913907347441524	0.874797125344141	0.863041669892068	0.840653421176756	0.83863369781898	0.820103416271196	0.830934684606978	0.842145208427847	0.836007795854615	0.815475402089109	0.822319874206224	0.824082172250451	0.861760800802845	0.871894565326521	0.888594997939437	0.913451196246133	0.926825402026569	0.938697020629095	0.950359289239419	0.985653601669819	0.949850435758518	0.91084926620783	0.875532839016187	0.821073683209753	0.917018512836038	0.901648990044078	0.774683481073181	0.807893047777529	0.827770296740887	0.876412990539374	0.849106989384491	0.92270923604297	0.932302348138653	0.898287370725324	0.960538816523118	0.960229880600257	0.944666766817565	0.964430031508766	0.996950943840818	0.989201364489087	1.01893401434461	1.00697780715279	0.975387760602264	1.00832020555757	0.953229407888584	0.978102834392398
0.926342288890418	0.973896952619049	0.962858087823288	0.918311862096817	0.892754955323986	0.881565980761653	0.888054876757421	0.890752442330546	0.940519154594331	0.935677586936213	0.920244718444183	0.941180541912659	0.964310682573077	0.935990484523829	0.969485856947958	0.952093664423904	0.983143839339404	0.98410624586677	0.931552948177642	0.951150908380471	0.956949303988077	0.952509085563327	0.952060251719834	0.94137399386517	0.963933012441527	0.911019646139046	0.936462629864464	0.966053073745954	0.91357373038508	0.90759044226561	0.931911296713426	0.905564558120468	0.911620120183379	0.88543976429189	0.905801241103952	0.88154138627738	0.856241154906897	0.848831297141742	0.807218469435277	0.811933194338742	0.793441095293563	0.769763678251808	0.789394641151987	0.766453248848026	0.751293629197305	0.934805558216389	0.923549162170311	0.76510423425916	0.775863947322469	0.775058456352173	0.769285473607077	0.774080309671694	0.792453375497417	0.765676292624475	0.754006276110895	0.777978415699702	0.77968937226317	0.769222663231282	0.776619969653281	0.741958723212382	0.749949354071371	0.735775423145485	0.731389843891522	0.746312867839847	0.728876946631202	0.700359776504025	0.712419385774536	0.726356626579285	0.692367859046164	0.694176892369081	0.694137365381966	0.69485728213077	0.699176519257967	0.712342865750154	0.69793541142388	0.703501786859367	0.682573199183154	0.737831447834737	0.765725924598255	0.727648537895271	0.771241523707703	0.783735919344634	0.797272730532245	0.822883163441703	0.861480792478521	0.867590808367878	0.88395304718143	0.894746352251778	0.8972345595218	0.925318069512161	0.945082890269782	0.96977568194723	0.997476018009926	0.981134699412817	0.997234797511447	0.983507678913733	1.02172510465945	0.97483908739328	0.998458625065531	0.98863346497989	0.974316498497208	0.961923815545637	0.955478142046696	0.939803957427571	0.958591917581125	0.925478598831931	0.913264131766755	0.936470614470575	0.946121210258262	0.926027770827156	0.919814079306412	0.936620421211011	0.92315178004487	0.928451462595226	0.944344456230023	0.888384799074024	0.876074583851143	0.850868908370159	0.856936822267933	0.838785206060976	0.819359055263479	0.815140477574334	0.790241538248986	0.78390229832425	0.773441074430981	0.790462957903737	0.79355987849249	0.812385282286513	0.836555854543851	0.83445627773695	0.853855423156441	0.869021570960243	0.903394279392108	0.90704714499754	0.881587741616811	0.900128300507805	0.910710235604903	0.869523807585085	0.857624651249425	0.857644073952318	0.834176235848559	0.921655361686804	0.909735046255862	0.822972520671047	0.833521262542237	0.833929167303932	0.844700922966424	0.875848226459428	0.932933498159117	0.934819207597862	0.975393506171585	0.994698744632777	0.958729327579011	0.983080268800039	1.02413075161076	0.986330655826949	0.992428448023293	1.00416045014656	1.00880907997059	0.998940154676668	1.05073783936111	1.03978937746293	1.03080283232838	1.01430210705179	0.989558067575989	1.02125182311946	0.980234480883482
0.971981461201729	0.973960912041484	0.934029603372662	0.960063906148766	0.957224411086755	0.902796474313141	0.878676290092788	0.858491456186593	0.874775897548068	0.895125394502892	0.897150368680566	0.843397982959528	0.897159714535579	0.882291944800015	0.918830373187114	0.899577996385656	0.928035109915719	0.93086273390044	0.952871578060323	0.940035250497369	0.964126710498926	0.949509542318225	0.968005555799508	0.95805204597647	0.978162162744399	0.951505924605279	0.950906364046717	0.984360610073837	0.997638842180959	1.03783442289124	1.00549911985173	0.960706721560237	0.992429618785603	0.96350048704245	0.971314530559037	0.956314329588048	0.909801946599488	0.927156269963909	0.890096056443093	0.857603750552407	0.835451361432135	0.846107627978982	0.852202318955347	0.829980646078139	0.831294929428238	0.802071348657857	0.782201871550601	0.780706974706866	0.896474771611412	0.898530366148609	0.888503676218974	0.891010233460681	0.703160341663323	0.883393204592626	0.874614380448243	0.884172361909753	0.883757915797378	0.666792779524358	0.689624330010031	0.684007384785317	0.695355278508399	0.713845528241696	0.719822758786648	0.73164000669534	0.717095350185335	0.716312286999994	0.905400065878777	0.90127581238833	0.90871941800321	0.923073287295585	0.92093424796496	0.928291027323727	0.948467064884093	0.969837892333061	0.99780167734789	0.997774858798039	1.01882851843856	1.02571313733538	1.02979796255917	0.771897951585202	1.02179820847845	1.01341280768598	0.844842505502307	0.848612381262367	0.841507776840269	1.01630095478373	0.893082552406705	1.01105456999416	1.01482494303068	1.01202125671424	1.00952280730679	1.02420963464586	1.02003057456302	1.01232107528035	1.02239934438737	1.02025162018907	1.03925070152288	1.0070724725512	1.01455892085616	1.01011769391665	1.02286986718346	1.00647699920697	0.938909946596736	0.918398066347229	0.937907351683998	0.941286481465767	0.939534982304546	0.921366285526947	0.883234701055914	0.882962868894569	0.890235300936977	0.870610350507146	0.891383096381515	0.844639186112192	0.809437855586938	0.804595834696803	0.802198009922477	0.794280725680542	0.800237076245556	0.801429789339141	0.777326323936128	0.785593293855647	0.783985441597641	0.810398310704935	0.824057024248921	0.824846902455653	0.845460320855287	0.849838844028678	0.862313297070662	0.864390814927451	0.868895204620544	0.872068640809177	0.860349722671221	0.805671467717724	0.904002006558263	0.909236733884669	0.880264991167602	0.873916614748502	0.8908678695064	0.88052332987616	0.8957871192337	0.91605723840164	0.880059078513298	0.899135813857425	0.905832540987288	0.944515912757391	0.932249480699421	0.945247852492809	0.976387593364958	0.983109881368933	0.963408744342615	0.985310169893933	0.990750104874412	0.981945661684978	1.01325412019149	1.01801386255463	1.03116584918131	1.03428116035589	1.07652599490853	1.04100324704757	1.04428131000835	1.04521031625869	1.05753845947769	1.04776640617891	1.02102874460789	1.03758223309123	0.98058573394729
0.981344024870055	0.973716297665255	0.990161723025739	0.948454612986526	0.922300919977454	0.944746988791551	0.886175427277224	0.922472826199668	0.881806535617469	0.878457725067884	0.888241243033713	0.916774880711249	0.880328157856792	0.92201826681588	0.918066104897599	0.950286848164359	0.966956728507129	0.924339858604424	0.983636201384499	0.948285278816713	0.983463917482707	0.965477215739532	0.949097208122952	0.960253181510426	0.933331955617942	0.980768742873633	0.980963245268219	0.97636823754825	0.989749917093806	1.02187506829565	1.01012571042817	0.976588908528772	1.00941848915326	0.985815496912829	0.975526006120785	0.954705238350935	0.922276433810882	0.904033105613274	0.885431459582659	0.884791071100939	0.865461697831117	0.846156243615785	0.838458407974231	0.841253033861983	0.785066361906597	0.801354515829241	0.802458685273675	0.754677082849847	0.765285912162869	0.738863094760922	0.743857955380597	0.767030342518562	0.77388885106729	0.759870664958209	0.744277887289937	0.780862890071804	0.77492558533842	0.767976126360575	0.759831028777639	0.787242163942099	0.78367310628182	0.795223427983394	0.796045275378195	0.765904203551888	0.766240021957485	0.786991639835122	0.781576569228271	0.76394652076151	0.755432450620257	0.74074993321784	0.76117263629696	0.758465622605295	0.757719363123754	0.784882966459695	0.79198572645087	0.808618287464272	0.816079812798599	0.828994188700942	0.847396358403123	0.858215300313165	0.861990682014671	0.866549548346747	0.873657847843459	0.877761903121244	0.87940280550386	0.908000348537218	0.916481648724865	0.898630556257249	0.888590009813485	0.890004242952856	0.897232312280516	0.911523284597403	0.947501536937613	0.966477073771553	0.976121455381907	0.952741555451886	0.99191447338302	0.965510138854277	0.970410260373047	0.94428217019771	0.945236452830313	0.958637018026384	0.969581580784416	0.958127746521469	0.911332748343099	0.921407227187505	0.935680873058864	0.950762170029182	0.967086895493885	0.938096099520247	0.937907140347227	0.927487241750334	0.832753257870669	0.926610935775445	0.922630440213621	0.816114086580146	0.822794151369056	0.833028176992823	0.832540879807998	0.83160895394942	0.829304282434383	0.859859332736841	0.845506773638242	0.851759560400319	0.820059171039364	0.842200820354356	0.846808575909728	0.840195376705526	0.897983509967956	0.886355673865666	0.881913019059861	0.872414646313876	0.874867001739432	0.865960231173396	0.870690945543567	0.880049946212064	0.868116694385715	0.882113981360515	0.87900052355415	0.951430885280087	0.893445986464523	0.9723382651793	0.949162001365509	0.98427115160378	0.942337037829711	0.939247337598956	0.934310680577074	0.912161816999712	0.945751854266996	0.942162138776493	0.936697878613638	1.01697584758158	1.05005530700856	1.02596423369566	1.05086857854046	1.0813519743379	1.06563267269085	1.08999980954011	1.07948436582486	1.07453484071087	1.09469480177682	1.06182533634959	1.083173840134	1.03697492642427	1.04499923680081	1.02833283288936	0.949897550797466
0.995708817516274	0.979397864700893	1.01776243081663	1.00822300577123	0.952615087977524	0.941011105875544	0.906364110531606	0.925569955537344	0.955381211768156	0.892148546298095	0.871534161893668	0.880769028893415	0.909638544026457	0.926738568811804	0.930231326941565	0.955586097590514	0.96206727460472	0.929260250842847	0.90693545060112	0.939122771801878	0.933501975222622	0.921118700573164	0.939510123891765	0.922223775651242	0.91037323725169	0.942605988933817	0.953177159297912	0.930474471047053	0.925591190614235	0.949708132493484	0.938965033371008	0.962429459324284	0.929969547624321	0.967317672103901	0.95655969948176	0.930339449985783	0.92874618423245	0.930190622275861	0.921120171918644	0.922593943133953	0.920804399308076	0.913276950452668	0.939128020763561	0.931241100710657	0.916752996955929	0.942140761864759	0.912194952663292	0.910394291184628	0.899249121296438	0.898147576510424	0.923068395527721	0.890382712591108	0.905211153567766	0.898491722798975	0.882018667838783	0.862649397597001	0.862024211035063	0.857250663723293	0.826363958997947	0.847064001262116	0.858994980904753	0.828454163301485	0.8249019903289	0.817121408203376	0.81426129874701	0.799619712393414	0.785569238770938	0.794194627062018	0.809558259799843	0.792603477078753	0.778680655128215	0.825610070930579	0.838044206731527	0.831482383286282	0.842526085081448	0.864666721942222	0.879580596724883	0.912106564205278	0.908021627560346	0.946972501868174	0.938426265406194	0.962488129961327	0.918060359063648	0.947895825659603	0.971399854415483	0.961133931616063	0.959527090915095	0.970117531406053	0.977845196721882	0.960708357178574	0.970369975767496	0.954790860470466	0.951891767435762	1.00861630706435	1.02248762837715	1.00898569153253	1.02146359131774	0.977768078058404	0.971485733154505	0.929344912114381	0.931223056643266	0.937942944375588	0.903681220745808	0.906713819618858	0.926866768303944	0.890872753865198	0.88852546378749	0.867216189772503	0.879280164081951	0.884086149925638	0.882165909668498	0.858429696611704	0.86620312700917	0.900195831296505	0.963385210688407	0.94743256877104	0.934964794536328	0.93931552485207	0.926979104070669	0.920982727496501	0.914429218192812	0.903950087309673	0.885477591956471	0.876717550648193	0.875793997232457	0.860971631021008	0.867191518308664	0.859060997725683	0.873146951700141	0.825921344765057	0.835432492246218	0.87040955630219	0.860737967975821	0.900805318462721	0.914410418120824	0.947171742655994	0.928219763722061	0.976423933921537	0.978664131554253	0.942583091061671	0.961748906783541	0.928914370281345	0.938289389286238	0.896889811192561	0.89462998983328	0.866619636061606	0.865289759149105	0.899234686586867	0.915155461464371	1.00074342164222	0.988465881713094	1.03980093755202	1.06040558637559	1.03401124658483	1.04412009346771	1.0808006470941	1.07550943244553	1.07449594099099	1.05669146760141	1.05960758130025	1.05635468030818	1.05992292229428	1.06153564423339	1.03184725874368	1.00711139923843	0.986828257177026	0.944562621177776
1.07095993358542	1.02446968662235	1.02192496528881	0.975324978105441	1.01772974720349	0.99603894426006	0.929248497892911	0.942050183888777	0.915207732509641	0.97899795538954	0.975500394877205	0.903745769195085	0.894491946473285	0.918521005864707	0.90455463208843	0.930899107352935	0.872795491446039	0.917381430243927	0.906584054878497	0.889225634968901	0.8630721858641	0.861044321675544	0.878011056092954	0.884918829354917	0.892647317959318	0.904815230443808	0.927091690364365	0.918143330149853	0.903623128813042	0.942582287432353	0.966884136788485	0.972402726218937	0.984883441577283	0.985808194080898	1.02571616416656	1.0168855129446	1.02153637321606	1.04359183095899	1.02518036106327	1.01442704470101	1.01407019009116	1.00782364631279	0.988811968708255	1.03097804589234	1.03067805032815	1.03562347421347	0.995402197679075	0.990151576022408	0.991767121775068	0.974038844917549	0.935474334357898	0.944261367082667	0.934160035823133	0.905325102895078	0.893688567732149	0.912057518136588	0.885233126091219	0.859480208803851	0.845360938040408	0.852878226734875	0.862216116933761	0.85661721599834	0.852926952246732	0.863506298385117	0.863841994569777	0.853262888791744	0.852307871403554	0.847750219311517	0.86563331261114	0.871709056806569	0.877898663392948	0.906817922154918	0.919490928082839	0.942779493720635	0.997084523677312	1.0042192474934	1.05087494659623	1.0757301226871	1.07005027176597	1.0704296834169	1.06417976448482	1.03770557905509	1.0752109454588	1.02742742346958	1.00806493084974	1.05274271785003	1.03431639307461	1.0083837642245	1.02660488510059	0.997928587668743	1.01309722261983	1.02514127720384	0.992114364270558	0.965147827904081	0.977360172728807	0.958236949237829	0.976404164917374	0.963669894171807	0.969240610751269	0.95776636575595	0.975681161290419	0.943443828930242	0.959197592700294	0.939629976713493	0.920177423848218	0.909745694175333	0.926767695355077	0.907798706247041	0.936205214462762	0.887818709393751	0.902188882405897	0.903351667821958	0.864701310304492	0.867000357219471	0.889613648677544	0.879245589193792	0.841680635816052	0.836214307117257	0.824820261677964	0.847318138372975	0.826772023923125	0.840220973686005	0.838768885401682	0.840071618018096	0.842984708463201	0.856633311982816	0.852911137191453	0.877785935810841	0.885937527679512	0.902016163871356	0.926850961753563	0.935222015327668	0.931317362687223	0.942734523545948	0.918965388223136	0.931242679839496	0.926021844419327	0.873069082518872	0.910911844484528	0.881272235239474	0.860594565884683	0.867334453801796	0.871160099351262	0.872118775416545	0.864213384108479	0.930360149954343	0.925541930577839	0.918244390802096	0.95246362438873	0.954415519771997	0.973821676430276	1.00003812812395	1.01375084739796	1.0282642338029	1.03523331353392	1.04445776610283	1.07163678230139	1.07343959644807	1.05370527726395	1.03513031025469	1.02420453612579	1.02083650903092	1.0342527168946	1.02068098611561	0.966316321202613	0.942443316586386	0.980268311656767
1.02549441625613	1.05399059460875	0.980295617690509	0.986903176944844	0.981977273762885	1.0133457126679	0.977711321215321	0.967549533735116	0.987370486461323	0.926709196566944	0.927077536798757	0.935648756814304	1.02183532279587	0.961762732795501	0.902923326205106	0.90876664942846	0.92167555527112	0.909051055125097	0.907181951684782	0.907152783586548	0.875163649078362	0.896338937911825	0.898088668499523	0.932581798650825	0.90742075339168	0.892682057443429	0.939805354979226	0.900916774332229	0.901451473292289	0.97818582955881	1.00826206762268	1.01885913897522	1.00966782249202	1.05623826031958	1.03876008080795	1.0322217281008	1.02435629301473	1.02913226306153	1.00347342823997	1.0241195645321	1.020771578049	0.993548791483396	0.9928232950862	1.00715642186079	1.0154504517759	0.994635677169448	1.02416846902913	0.966157825020106	0.971967248336761	0.942618662444259	0.966923454812876	0.914483720979446	0.947895901452015	0.910541399169508	0.90896137664014	0.880062789350894	0.921891059668249	0.909561834363094	0.900144790591559	0.915675078284447	0.920131515735927	0.929366804822839	0.92706564556561	0.929593696079503	0.953929181352654	0.927484423156562	0.938901137761158	0.938587165344419	0.938855008388607	0.949939604838001	0.961807514959529	0.976731697888317	1.01365263166402	1.08261970451059	1.13562201432836	1.09388255043724	1.12523418049833	1.1299624032941	1.13914492281804	1.14859046099273	1.14261458113616	1.13052409762049	1.11245385522147	1.06592121351918	1.10970126778544	1.05238122427017	1.04903797990721	1.03725102470217	1.01610304975466	1.02766451574284	1.01810138573504	0.970524761857097	1.0160077565266	1.00978174850671	0.967158439242822	0.970573422738147	0.977392815084328	0.95467352183945	0.952821799689192	0.937860411282239	0.945120605725845	0.936084898665362	0.963379409972973	0.908532038890309	0.923884903464053	0.897563838482069	0.902638539076765	0.937043879549082	0.921276165697009	0.877798866493396	0.877130136355657	0.885714627594024	0.892226237409285	0.898529524541504	0.862319104878526	0.865206559591704	0.903793500820268	0.869712745208451	0.902852516330604	0.905021302663243	0.891023070979783	0.926923813925283	0.941796758748146	0.928673184441488	0.941830266747414	0.937416392690404	0.919316758659696	0.959330432907149	0.939090357958488	0.913397271384035	0.932696417190197	0.892367354215589	0.901227879032882	0.872902149097505	0.853188722390588	0.87653074931096	0.831532632496791	0.839607310268119	0.878129552830024	0.883621215855812	0.882433971509832	0.926087109477645	0.892958248419144	0.883182839543999	0.89399540001055	0.8885024244591	0.872996091014329	0.880328194686307	0.878927540444291	0.92412938359566	0.912216588652451	0.950164182488409	0.950507716088114	0.981150680930818	1.01918463186249	1.02130176661402	1.02226577463188	1.03289222091762	1.02834372176023	1.02165306583769	1.02368531226251	0.996040248184592	1.01202591075872	1.00447868161381	1.01007130982238	0.987935125173423	1.03710728455954
0.938883317070936	0.952478227020878	0.985847896675524	0.946568976723661	0.963789988575939	0.979369666778888	0.95523371417229	0.984208451303183	0.97808886921075	0.965350756321833	0.961179622299143	1.01555869027012	0.937456593065732	0.960966760086233	0.930218110122915	0.939244188747831	0.935086504035175	0.964668864982034	0.942348481610444	0.898599347763106	0.906341415282517	0.88937927624391	0.869544468000628	0.889951274149112	0.903760188460689	0.896947956819007	0.911959184998332	0.879656056716822	0.907225995718394	0.940797015763243	0.95979557384368	0.946007543435071	0.946338544211197	0.98193319376925	0.987359295892147	0.947487022064782	0.921257410461763	0.956109345044678	0.978181047738931	0.944899041345172	0.916248022142284	0.949295451966718	0.961679680638563	0.929629495316918	0.974936398515822	0.94677330568803	0.965599693358773	0.992018829810319	0.975913752913723	0.987684248808819	0.969016713285454	0.983050463919086	0.98160028409594	0.983270320350676	0.95913396377956	0.981138324383103	0.965106268169917	0.976584523786968	0.973116051750581	0.988562341109606	0.972648228871854	0.974111835744308	0.970773741629743	0.969363837107977	0.972275951006355	0.961504368759087	0.95119075621384	0.953501085376275	0.975374802199853	1.00107343715189	0.985599466954472	1.00497753003431	1.0659294601762	1.05159656953401	1.05713770495333	1.11895341921211	1.10864086519157	1.11236757169765	1.12971497227574	1.14839419445013	1.07738567580919	1.09059288829172	1.11144790678558	1.05691062404274	1.06802180918443	1.06454452486728	1.06460610036468	1.07468505116348	1.031500342397	1.03315990111731	1.0050376526632	0.960967458345878	0.987435142101672	0.967864499093492	0.982155239657905	0.957683336026637	0.977230802020664	0.915793760801992	0.901168802607047	0.917688493208387	0.91436074971897	0.902293372774599	0.935135503965859	0.878596160154873	0.91592735659932	0.900357021371312	0.904350249303184	0.926795731904997	0.950657817213117	0.953131427450356	0.975399419350309	0.947362110258499	0.944788440283266	0.951599391900154	0.982224414158577	0.963859336616073	0.950448065572522	0.968472616362921	0.952841738883632	0.953560926032865	0.968966578960775	0.942989914740172	0.931582184019673	0.929892510588125	0.931851153167393	0.905705842104099	0.920282374158248	0.886817118322793	0.893900606555486	0.865270973352883	0.873881612464821	0.869588494344387	0.881457062640919	0.870309882806035	0.893716536485457	0.876655839014382	0.883264704409979	0.879987702212468	0.880287195903504	0.910183736653056	0.84493883526517	0.893265409406927	0.859011146949927	0.85936867089157	0.812847224814443	0.80118270522462	0.794945279222885	0.809513363356393	0.826503875312066	0.851502750470061	0.922159071909041	0.921758091869917	0.948279418530904	0.956525064573088	0.974589285550573	0.979598949756356	0.989420610783221	0.994529960584681	1.01098095605092	1.0277471434193	1.07231051725124	1.06119948752763	1.03970938780058	1.04021342900303	1.04490146046169	1.00062590988545	1.01596621765851
1.07667333481577	1.10478840541495	1.00957260175119	1.01325600495349	1.06244913988986	1.03310323448262	1.0187615405512	1.04600828434264	1.02251538434148	1.00970662075185	1.02121801242745	1.05340563400684	0.965811224797756	0.979861277659277	0.963937610120308	0.939843438894216	0.949774639238511	0.901426247356807	0.915429615438504	0.91624894697707	0.923392780716583	0.930321275078606	0.855972455537715	0.859309659711535	0.844677278029331	0.842033620417029	0.818159210485989	0.856444009675785	0.865588417774516	0.856548937479768	0.858760322902605	0.903973540642814	0.936531687294788	0.916016175950027	0.938911095476382	0.919449976270918	0.943681753580203	0.918169005222757	0.905521453593652	0.964629880971893	0.952502332023602	0.982621205079726	0.960573977382439	0.9636409730308	1.00837505398802	1.0269983652513	1.04465672556928	1.02290629715727	1.04295918276041	1.0344314263327	1.03704224682405	1.05239758099316	1.007442206018	1.01522908438672	0.986203740939105	1.00768853639718	0.967883323605664	0.992955464806206	0.989241679854053	0.939245390345489	0.943743007263553	0.96409698653823	0.929666747999471	0.968166627232281	0.948242003589606	0.951442579638115	0.953052139164255	0.966383980882859	0.963045184716384	0.971444299780152	1.02358022230726	1.05139504795551	1.04536182309338	1.0527296765032	1.11147661358463	1.08242579804114	1.15415575342476	1.10447124433506	1.13847450268494	1.13193053526358	1.10307872020298	1.12867123871016	1.11054520944167	1.10917298176546	1.05746475318414	1.09866324447986	1.06559195467151	1.02826639364528	1.00002508484637	1.00223277047594	0.976748693877184	0.983453031796397	0.962870632748693	0.937340039379106	0.936161122504524	0.92522465128346	0.888048252629919	0.890121668920249	0.866924673770948	0.862684494159417	0.874137300504342	0.869448579512982	0.884653874422338	0.906317183706525	0.877012767921714	0.885494513319911	0.937404385673091	0.929843644459304	0.933673462443892	0.944160120834203	0.948184369479844	0.96480940123621	0.996450608628803	1.00025506986841	0.998789190985366	0.99495003269846	0.966396062359232	0.974891713476474	0.976497855370734	0.963901833835548	0.952070182614733	0.943762609482664	0.945289520213082	0.930033723788329	0.957230340154698	0.909084026257214	0.934820404312724	0.906106905686448	0.91998613727338	0.930624050505644	0.917328178686544	0.925667946308	0.894907783332192	0.902628438801903	0.868896571936982	0.868905504501066	0.891203901583833	0.851619499384156	0.832586672140098	0.828217045120482	0.792570134313944	0.790596022484317	0.783305320369175	0.779166083521792	0.76507858405721	0.780882884150318	0.781716827083544	0.797992709290729	0.824130339589839	0.841305417475816	0.847207846809715	0.841217210252573	0.865096767600381	0.925707106774722	0.914426622303213	0.924938393955347	0.958215225327447	1.02903299621532	1.04944760826952	1.07728494183752	1.071185615706	1.08888257941113	1.0656062710868	1.07768658381942	1.06094443166763	1.00441836409043	1.01632923601408
1.12715129846004	1.03728914387045	1.10073356345667	1.03472921437148	1.02979238435267	1.02940061955237	1.05262716210826	1.01650648564667	1.03274494082549	0.988419038331684	0.954902810668654	0.976768470023579	0.973299279551692	0.928090453616004	0.926801481655024	0.90010784429074	0.938200858821196	0.910052549731433	0.898528302803002	0.925256072508852	0.897678705908598	0.861017423009163	0.906875963501174	0.864333429195085	0.85755295552041	0.878276222893231	0.837679268617872	0.860614112927287	0.886214027965556	0.861123543198849	0.885444389031268	0.9293811869305	0.925876611606928	0.939032047352881	0.912237499714223	0.931427476244272	0.960938425451326	0.95972114917014	0.927707855472431	0.957808700617121	0.944860810975387	0.953591297309857	0.941327434909723	0.982830964440677	1.01181767932448	0.966584281329926	0.967926170293683	0.948221529951418	1.01683825088978	1.00895429585637	0.992921383661164	0.989078336360431	0.965189911591557	0.966308438538059	0.927543817275605	0.950479589471418	0.93684895877722	0.925286944138874	0.921756472033857	0.919930669855701	0.937893926190804	0.931597424506035	0.914901211006921	0.926888767344317	0.911786263314348	0.942946912630629	0.924997642401751	0.968604107416745	0.961540122639452	0.998854834108248	1.00859442747178	1.00450363208584	1.06602587602041	1.07866978103297	1.11895377487002	1.12984813789965	1.11897585159173	1.15278257722975	1.11657675665304	1.14202238330088	1.13419945365035	1.10722185930179	1.08430882841261	1.07065650170785	1.05817143738753	1.07017332759449	1.03245959545781	0.9809330893729	0.983705226117399	0.972128036781735	0.932955277868119	0.932357325512093	0.897074950208769	0.903589347391746	0.89034145515699	0.866372792295463	0.865290466438583	0.842738493751164	0.833383809680331	0.849445626808746	0.830503790868943	0.815568804043761	0.822474772819887	0.847289339110732	0.882867216861625	0.870112698226883	0.870723795898257	0.878726509160713	0.860973625362508	0.920147454468037	0.909160820697922	0.937412315548945	0.938590762803328	0.974885382948024	0.965483427095893	0.946165048211432	0.954216369465747	0.985413071555979	0.985698481895908	0.989137153191922	0.980958110024828	0.975890513782155	1.00104348963885	0.966916937110379	0.965523935258658	0.968552217884905	0.971772134634423	0.94703324992514	0.932637382628317	0.930844775110327	0.883610286202636	0.887908916427466	0.860294228404578	0.820645954230147	0.80899084841544	0.796921413517067	0.780698699787269	0.783990145508937	0.779498312535037	0.784262741697754	0.749186803197947	0.765904124372768	0.731846665152708	0.736079114654658	0.751697840130878	0.749974125175585	0.733824301413384	0.758729026839868	0.775522778714357	0.781161066181743	0.774227020272755	0.809122771618757	0.829926292539163	0.881542291893119	0.891810952184421	1.00500607733949	1.01979932467536	1.00123998543631	1.05308187363745	1.08810443848137	1.11614896274502	1.09514221418053	1.06660400491096	1.05355285005794	1.06734794282689	1.04147242962873	1.01844093305764
0.96190544134359	1.01205167779022	0.971060746025366	0.975318945498189	0.984409797755849	0.966672740049889	0.952173806644777	1.0260146310145	0.952224909136681	0.999452959238727	0.958375885826951	0.961455125051383	0.959928603081681	0.983427540515951	0.994887859468653	0.966170640851419	0.980527482819558	0.951189925360746	0.984579816164858	0.994899782128661	1.00556756809666	0.961471464086544	0.969377438050509	0.917091678042733	0.904230479077811	0.911825253861633	0.891770231825544	0.906688515302587	0.885073982934454	0.886483187990126	0.941956847447643	0.919088556031444	0.915418549191479	0.906518748005397	0.908996790732289	0.89039998818726	0.900233872126479	0.900905657131423	0.915877562133915	0.896719171515448	0.900602800506146	0.901026229827438	0.905729759383389	0.886066983392056	0.890356607107016	0.889533920900228	0.903448091459756	0.916371122517102	0.942080009874679	0.951632677688821	0.937202552718343	0.924435408788192	0.939439127675845	0.938213289452556	0.904678646123707	0.928308234042768	0.915611045715656	0.915985663113474	0.916299161016133	0.911990108856721	0.91846666741882	0.899857912256339	0.887130957426526	0.915282584437359	0.904871396882591	0.934791907358385	0.953646255035518	0.958400732476216	0.960055188234811	0.986194703314617	1.03549619253901	1.03185795444108	1.03055424683574	1.10442441946881	1.12747098849086	1.12672040702424	1.16881818493564	1.18434163276258	1.1147712303363	1.13499843689968	1.07136351004959	1.06202064845592	1.05332110309846	1.05293130424454	1.01531966906693	1.03132819419076	0.981503037923301	1.01493327306489	0.968146596019848	0.981278564357625	0.950736601036264	0.909710376375928	0.908733886564613	0.895683563223052	0.873505912020152	0.899822572520467	0.865736016716272	0.835078328915495	0.864280474580546	0.825691778820345	0.822943694732528	0.833250683712915	0.838182910450292	0.851499255122151	0.830262679779195	0.841574713447535	0.869806512856658	0.846560177413092	0.87185557172479	0.893944546018833	0.903558954038048	0.915652943295217	0.943420422649494	0.946489052626611	0.939566361626808	0.959540115539184	0.991527286612046	1.00453223570141	1.00435496947663	1.00275675284647	1.00463274796976	1.00833835711927	0.970112899175953	1.00275314681242	0.982066213728206	0.975195135503201	0.927070869463109	0.904115765877231	0.893596861605258	0.823472897458596	0.825876594506886	0.824005241378431	0.817048682619954	0.792392989453228	0.790605045134079	0.802392802167287	0.785501927883606	0.785829139174423	0.77121072861243	0.768572548066167	0.755464514341736	0.740926246945194	0.679342353311169	0.722160279299488	0.703754884300591	0.705986498201034	0.68003418639923	0.687632326273006	0.713597562978104	0.753030702366192	0.772961907264871	0.792735832022662	0.844071777391677	0.882616501141537	0.932313898446406	0.989060851269125	1.02249930868193	1.01444573112355	1.0241723996767	1.05436815872938	1.10595431480427	1.06650415195435	1.0787160319986	1.05315325247442	1.07013752164277	1.04521708400284	1.0687081639018
0.891577170014474	0.881073813687867	0.966339458883248	0.938122470681943	0.977144940350566	0.951964641658609	0.983899572383268	0.990114360321192	1.00369757174341	1.05827960610622	1.03641466423361	1.02786947685609	1.03195864112923	1.00223634254084	1.03348848266776	0.958464215569943	1.05061347255031	1.02150941888824	1.02063480990435	1.01506674023122	0.978055186452325	0.976681082619556	0.968017124349525	0.975581749187436	0.945007876299926	0.960436395904616	0.910051721012125	0.898282994502202	0.92571529829029	0.913166398308112	0.899081741851812	0.890232774321292	0.901410437007696	0.8716146991699	0.916767012270452	0.919515279667924	0.862038908996249	0.882525280593491	0.870740920687246	0.861669450555489	0.885509412085556	0.887126806946596	0.874516706311669	0.902088805847942	0.902917203245139	0.895654750199404	0.910056827007718	0.923214254336271	0.921166065895015	0.913694902089088	0.920871192951583	0.921116122536711	0.93638917798545	0.946590916867117	0.922398563993547	0.924203348771619	0.919725729137879	0.906875305799283	0.917005114633661	0.897708328412919	0.888803126991146	0.877378238967461	0.900230996021896	0.895427097301159	0.869354128906222	0.910626235082397	0.921761672199675	0.939748479525142	1.01954292238786	1.02008632986335	1.06499063990857	1.11259584638379	1.12620779104092	1.10730524147629	1.12900305171481	1.15884861354505	1.18241711712768	1.19088008355376	1.17200520265744	1.16164092441584	1.14137042983687	1.15300961622322	1.09980488393542	1.09916175957701	1.05795808175199	1.02828590281306	1.02719261101824	1.02415670060928	1.01236823122374	0.989777566570001	0.961092842746847	0.959326486394786	0.961618619009376	0.956604195451007	0.908031389064009	0.919089107634996	0.918302319586526	0.930556487761522	0.887426761460258	0.87774437038069	0.879734656420126	0.886038809920174	0.890403445536968	0.886029370106764	0.877692381594005	0.857629378883986	0.898819600741172	0.884576566399683	0.935904416553886	0.911978704149008	0.941578050625076	0.966154696399636	0.975100364956209	0.984786803385153	0.995430107351615	1.0141144610008	0.992959188637293	0.997327875784322	0.992676131425289	0.973401313018784	0.993023597135264	0.982472444368513	0.963490040053413	0.911301405654127	0.894454436476289	0.877197053804822	0.858162179865088	0.836063161801922	0.844964271993333	0.834027702652069	0.8274159475469	0.795084711324361	0.788932972070771	0.796721262244079	0.805827339038163	0.784451708750346	0.780472617623733	0.765687215971103	0.736688280770932	0.723582619000006	0.712610820232531	0.690920403036889	0.691904683225341	0.68591349813613	0.655967123111847	0.672629369004378	0.685703459529389	0.748237497191249	0.739039068576046	0.763693958690633	0.799129006959388	0.821034404572781	0.822942461947331	0.885109275518828	0.908730281159222	0.935003321288299	0.942068000804944	0.977574739790351	1.02927647608019	1.05766768552251	1.02592240985131	1.02738773739282	0.984578734001906	1.0175896330591	0.962504677702149	0.989989313641232	0.952094554207897
1.05546528926318	0.964494028556879	0.946956949942639	1.00180944923368	0.980855488121208	1.00897016937837	0.989558866876287	1.03173720429206	1.00147064600132	1.02622468720492	1.01357478468879	1.00283805475017	0.973902559420023	0.966903478943761	0.989227987519557	0.989104123464526	0.988236535111554	0.965395835519083	0.948069098799363	0.952560541952815	0.921958569358466	0.932761846737758	0.932802103657825	0.907258256078651	0.937953375967838	0.93427815701206	0.935782917493054	0.915379527616021	0.909532828682557	0.962302489434467	0.960214272949932	0.953639575929883	0.94184767235224	0.940055554992261	0.936469086794546	0.958171181699673	0.911192285070125	0.949200368689791	0.914534141461066	0.927876719960751	0.952099564304076	0.916641745651467	0.923499828514543	0.943868943859258	0.944353257068963	0.941885996750545	0.926094618518304	0.93212497550857	0.899938714271415	0.936682282971796	0.934048881062143	0.907237061119921	0.921684333153127	0.933609782525004	0.895853559147224	0.927241446018711	0.902764750999316	0.909410249912756	0.880018877790913	0.878275191011254	0.894194609370886	0.922984911871857	0.920446556708695	0.929825238738812	0.929782399562621	0.954997701680337	0.977604534327037	1.0132215714713	1.03417474812514	1.05323525474315	1.07465673121738	1.10480203183199	1.13254668845546	1.14842722787512	1.2477316216601	1.24270410720212	1.28001636224901	1.28304749336246	1.29678558124761	1.29834010110536	1.27410374882093	1.27069964500228	1.23399405072972	1.14996172236813	1.16601274991014	1.11133412931782	1.07062988854365	1.03457980113762	0.989344908279662	0.966674622925216	0.972242327350467	0.973596449629041	0.960453644536225	0.946646100943648	0.950924092445784	0.917202209058299	0.965590591569722	0.926963473222107	0.923988479157349	0.963175668565801	0.940374330553812	0.968914937307349	0.943763105171701	0.951256848971218	0.936161860612511	0.985993704983225	0.949635802119276	0.947026445122672	0.969640966647528	0.942270438915163	0.938585210676674	0.969561325423309	0.990247940807513	0.972800396949074	0.979507098171643	1.00210829028906	0.978865585217265	0.960478202009182	0.972075416835615	0.936600377731663	0.956113809160519	0.95465605799036	0.943707929614867	0.917866139036746	0.895617761125438	0.892307240593592	0.883208649357485	0.859647999869193	0.850536809907436	0.840114525277938	0.818590218213267	0.789555548030032	0.770262561092678	0.785301730348856	0.742533003133746	0.750117011025727	0.724799400825064	0.725784585542973	0.705473727033623	0.708445318941577	0.720551134078566	0.725656419090377	0.713634326804667	0.742715640247545	0.740612759810077	0.772798689882919	0.75934486992774	0.767024115780047	0.799183603507656	0.822536275902313	0.817499113112418	0.851203529714208	0.848015428191155	0.89742866845889	0.923802463395643	0.951703342792935	0.973173500517391	0.961882195368455	1.00184875373945	0.971090082843359	0.959887440162062	0.969968116906602	0.94980418719733	0.9865947940063	0.942802792049213	0.983428026221938	0.979898766800679
0.953702435230484	0.961153804669112	1.03443894682865	1.01940427483285	0.910331549222016	0.901424711491286	0.883953885017283	0.892854238902749	0.861185337898664	0.91208460514661	0.846989612771438	0.877555445742099	0.888129760216995	0.861181699042218	0.879893865160139	0.863127816283893	0.865835654225893	0.905630167400895	0.89570516976244	0.902687053732763	0.908239511884773	0.891459825456221	0.925367129798334	0.93988934468739	0.907403024237554	0.989120404997251	0.985356325420194	0.986233475470128	0.994842775326455	0.995288194774851	1.00638182448554	0.97576007406446	0.966859581903448	0.975617782564036	0.967119076117486	0.940498150574426	0.966710773266109	0.956632852035884	0.943520962569701	0.935244441430395	0.957605032633499	0.923224236814864	0.944865508391987	0.921764047539894	0.945375684031667	0.94822267948921	0.925340912503634	0.939565915695403	0.90039960950147	0.949573792010234	0.920823163463578	0.927637672565191	0.93843512779002	0.933333566357933	0.973067291590739	0.97319110989279	0.96150246259086	0.915760015370666	0.92653503356084	0.914886839797553	0.937148900733849	0.941100945272654	0.946492839724262	0.946271609539588	0.991366886085077	0.952923525460066	1.01827443078185	1.02959047303628	1.0477443946069	1.06440161041806	1.11899718726752	1.20247512658651	1.21540029616014	1.27199174389038	1.37280163693155	1.40290372766942	1.45599401686411	1.53374393011598	1.53151613448114	1.59508313325314	1.58656640639629	1.40450725707905	1.36870538128698	1.24327855427975	1.12448363274344	0.906747786954892	0.913176649628866	0.932327195969747	0.961942983752973	0.92104989302551	0.920149124712261	0.931596235946979	0.975980964423545	0.967696939095151	0.945280527195388	0.949158516152656	0.969679450423083	0.98830097064583	0.976586038729973	1.00606379023465	1.02609713983038	0.984666055072556	0.978861493707175	1.00568230468671	1.00519928125627	1.01854310346379	0.991750666087632	0.99320739561928	0.994475786909616	1.01429128287741	1.02637687564689	0.995476088278496	1.04955660828621	1.0211078909215	0.989102611748574	1.00616060091632	0.984928616311677	0.985833490463014	0.989722157163155	0.974339891944727	1.01513786135612	0.974365664516705	0.949930662757359	0.960033780873038	0.913431643506489	0.895776602338147	0.895286443081936	0.85253321767798	0.838446364561649	0.831594296229093	0.785326959062543	0.811172130480779	0.80224389146232	0.79577855214232	0.793205287333106	0.801282501758905	0.785503455744363	0.779475843186908	0.785049366237893	0.803830729980604	0.822353281395507	0.828498737962219	0.811548756037452	0.792256446702334	0.813157290804692	0.806045784366072	0.821245924800833	0.79840908189067	0.824322871295391	0.83225921427285	0.885156213512123	0.867044575149439	0.865934922105663	0.911663659428644	0.947855714382965	0.952954794149389	0.967329746604595	0.947157231256002	0.991293327070851	1.00943415152183	0.979042191729095	0.986110132729134	0.992871667547046	0.986614454405832	1.02197025769289	0.98649996217283	0.973352518602519
0.932642414407081	0.944030780250149	0.957676255773817	0.907829472678912	0.899196247202241	0.888429744391327	0.867506939700406	1.0189430943608	0.998596988719411	1.01562780541292	0.901991394098969	0.861137017480948	0.829445759113471	0.860021971206168	0.887673450850252	0.8894643805189	0.90660135162255	0.910156002667903	0.905586708000073	0.93780190397326	0.967129108191779	0.929987205955462	0.930006401837025	0.996896000619427	0.940964328486329	0.988414211615753	0.990915595172681	0.955205729696912	0.976561824012402	0.998290392151522	0.990634130328807	0.976599989594875	0.953367167232672	0.971218599172493	0.974068136101439	0.943333501545356	0.965658590734651	0.953388998425373	0.940146255505084	0.970343754733064	0.987677420821027	0.958253030482325	0.955514450989091	0.97971259447018	0.990298632610044	0.953300142055448	0.965791418627978	0.98507746710773	0.994591792973618	0.97209548226158	1.02634841021156	0.987558316129146	0.991802342300374	1.02394799015786	0.981674002770479	1.05014091356546	1.0231931578398	0.997624059292341	0.996423923092492	0.982422608536803	0.997369926395137	0.970847050905781	1.00157033224083	0.983310994258178	0.994891262726436	1.02884562778427	1.01592447532989	1.02915992438457	1.05044869040494	1.05132990415726	1.10943289270221	1.10006761065747	1.15042001273046	1.32840659344898	1.53409197036921	1.92416201265769	2.41461013600256	3.39344152951502	7.70929665347758	8.72043736567937	0.93473824841299	0.915510666180635	0.902214969206436	0.877233398474145	0.89393590736368	0.896010564172405	0.901067356473915	0.887039894537507	0.908248864391036	0.904204831234469	0.903457841281913	0.907907185920501	0.931801200886876	0.921083190041875	0.935600467041407	0.957696439426767	0.961232243388291	0.997030042475831	0.983824893772083	1.00652379922804	1.02326131974194	1.05366549326539	1.01782838142651	1.03840737460215	1.05148793555113	1.02189857303231	1.03639022101112	1.0447103861929	1.08016189760011	1.07162799967042	1.10240836388481	1.07812218006832	1.08369754674432	1.05779814752813	1.06893849442979	1.05813857427794	1.05336805582118	1.06043188112694	1.04591740787779	1.05028695559607	1.01782337661321	1.028646153468	0.981923605737758	0.95321398467561	0.956076472991781	0.939669748573516	0.911545525891196	0.866711743402729	0.859198173231637	0.870153506400266	0.835622094059586	0.871106853895925	0.864715676117199	0.847217678448994	0.861660968103049	0.852814311175097	0.853781808892938	0.871684654402248	0.839051532587434	0.847721200055149	0.8459647192776	0.845682384964362	0.854422227194756	0.844333778597541	0.807791031397227	0.861258855050415	0.853640842177792	0.843916037599052	0.87130208926574	0.887969317256594	0.901348481886855	0.968880622750035	0.957344147039813	0.988544407436188	0.983843910330672	1.01945879089974	1.03679426597567	1.03532216666327	1.00187402675865	1.01982177333179	0.992293860252678	1.001803675236	0.973468564055623	0.913777987968113	0.907707689668944	0.922329856502424	0.884475266522364
1.00159192479754	1.00571929547102	0.992321008763102	0.955470357345889	0.965484269209659	0.925489802944504	0.935995774911543	0.937705117907794	0.950056535836616	0.890204365106785	0.892034344546352	1.04079348059765	1.03385861005573	0.878843563063085	0.862908234303881	0.879991057950575	0.902891844152635	0.890241515135489	0.869688862306153	0.864033258626872	0.904554692629224	0.891674343402702	0.880562621172187	0.902053728670797	0.890538285250771	0.901894154122932	0.917516605221094	0.917838420177233	0.912857051497823	0.901660836906431	0.93447992820539	0.912472827420024	0.908576619206429	0.925369736086471	0.951058477518168	0.916090597768145	0.932140161008295	0.935753427996369	0.925495921863432	0.970889199703967	0.987616716242096	0.987781676709961	0.992822984858228	1.02005716849347	0.988309070590844	0.987587270446609	1.00809419045646	1.02016856545746	1.04351576895381	1.03156715637971	1.04541957506425	1.08004962582649	1.06380995030031	1.06269875034663	1.04975240506844	1.06597124336433	1.06509836108341	1.07145841295214	1.06821934500252	1.03276959688824	1.04006745109864	1.032306255737	1.05183129513306	1.03094176217	1.04554665065407	1.01372138750856	1.03392361964979	1.01682514310001	1.02049965811833	0.981750126563352	0.99233510278212	0.962409844406278	0.929748294175615	0.941785785420492	0.927124699869847	0.92211589080632	0.906894389797974	0.878704903165949	0.87950905081706	0.853973297550633	0.854068092110838	0.815362590017791	0.783290319419913	0.791325093843306	0.77602167513997	0.768869551086929	0.771268424681194	0.755711100029113	0.778130483210184	0.787919404868595	0.804061357355574	0.819879755037896	0.848646535692466	0.850676591557465	0.859218505710023	0.857292840213847	0.900241684036117	0.905313418317622	0.935927039656108	0.919638817341537	0.939052970569133	0.952348978553351	0.973427726448024	1.01356452740873	0.995411489641408	1.00098230625729	1.02257695919287	1.06428883149631	1.08513424051232	1.05350748875425	1.07351302711579	1.10111140030746	1.13904863898825	1.12353882195486	1.13595226913141	1.09192622575795	1.08469520086779	1.0697623350428	1.0573353613711	1.02966743921253	1.05487343389092	1.03750288066663	1.04201747777381	0.981787763537683	0.990212500576098	0.975531598400814	0.959743594830477	0.958542137185609	0.938824434692239	0.951159213601786	0.959166709328474	0.929729319474832	0.885714008736991	0.900202760162209	0.896484690725718	0.889182392646287	0.920215465260197	0.89679052382909	0.888287756489282	0.905765430740115	0.94867005649769	0.92703072424398	0.933973228816799	0.958680019322177	0.938879915328728	0.938080351700849	0.950172717858028	0.970885915207933	0.989278737066796	0.983884278706111	0.994519511631005	1.00439837614239	1.02766689119699	1.03317652340054	1.1001923950061	1.05823124943728	1.09545809362187	1.01693944528022	1.02342634252127	0.930354184954633	0.925713365454677	0.85216374685437	0.864830771568277	0.852694845580033	0.867228939583736	0.963452964910191	0.969504773400838
1.01644459897939	1.04136848693067	1.05072922694437	1.02711250000191	0.971205652647126	0.965413185321217	1.02447768719512	0.955962695183594	0.952403036518652	0.95091785613839	0.908352229539296	0.896389901933351	0.852404371977592	0.865724016655721	0.857876497387871	0.818547514772249	0.828037386355025	0.953534131599614	0.946469775774405	0.804296785009463	0.799094769480922	0.776836390863649	0.782534698005373	0.77145177317978	0.77025864570475	0.814612239056475	0.821522421548405	0.798031324215108	0.837145446590668	0.815577521544055	0.840258802457037	0.852346676396668	0.858404385100781	0.884866339659596	0.913192346483236	0.892671061543413	0.907154903918422	0.886805960371021	0.93295892781566	0.960645914076936	0.965512394762043	0.97951859531268	0.974132616508071	1.00326200632473	0.972211334054992	0.966751192125749	1.01670758333276	1.01754984616904	1.02313339882192	1.02444116404182	1.08300733702093	1.05435529239143	1.03183275425302	1.05651446561618	1.07509299001322	1.04769139258012	1.05320396467162	1.05374055395811	1.04411981184154	1.01479642682586	1.00663077418013	1.01966310973251	0.992176301850344	0.988421983434897	1.05107330257064	1.03469596544341	1.01745583770345	0.97959567663174	1.00803207963621	0.952011476044201	0.953382285789074	0.899048638190717	0.887156065698999	0.839927373950864	0.854133255522917	0.831630819329662	0.776393175406637	0.780998946762004	0.759064557902979	0.726181488932136	0.717511689243941	0.708264189473174	0.69833567609525	0.70472060764495	0.681323859470796	0.700846464704555	0.700557256368404	0.662538669686724	0.689455450175619	0.710971737879508	0.738358485072199	0.730456570607447	0.745807417374428	0.767830863080427	0.79325940418433	0.782819570742036	0.807880918270106	0.828708904475737	0.84361623619782	0.865482117238321	0.879567540324346	0.886079839385816	0.90584320855553	0.913756183966215	0.968826246457493	0.960941655699744	1.01131101421011	1.0309635779271	1.09110067171839	1.07147016998868	1.08233903490879	1.06860404467719	1.07110098577408	1.11020297611145	1.12421851737633	1.12603644605065	1.10048721584852	1.07495445451723	1.06961667938099	1.04876881619478	1.06017557882203	1.04649643148135	1.041667280548	1.03071647177315	1.01750057197149	1.01887954892307	1.0046339293587	0.991914004699232	0.993135149908458	0.999752208186877	0.964755253943336	0.94730913905308	0.946989989575089	0.948626655607114	0.894444220952277	0.923868293549541	0.890572117310958	0.918760426583371	0.944012606715923	0.950307426763001	0.959192995238386	0.974462314648281	0.969042298077706	0.995695409916289	0.982369994886047	1.02700798302302	1.01903334015039	1.07768937896685	1.0147201513558	1.06689579457802	1.06895996072466	1.09340044387541	1.02843695358844	1.03994397501526	1.05739708452277	0.968366549402003	0.936147709117255	0.894386040214815	0.892582129779067	0.883796033147931	0.832461035464106	0.924270949717926	0.92326299294663	0.937157758446869	0.884854462799377	0.901859961354809	0.911623389973373
1.06410139208898	1.04551839823293	1.0152322508882	1.04045643945984	0.971534836317139	0.998311498932393	0.95067131321518	0.99818795206797	0.977503636334791	0.957521725613982	0.962702636586751	0.952872166283358	0.910530806480339	0.891753320506302	0.888152103203419	0.874703097868845	0.882042119668616	0.864587360325115	0.866539305734264	0.86471039827321	0.826753552615837	0.955688604593237	0.952289732173314	0.824548709340963	0.800017305318348	0.814483184448351	0.828058654634933	0.816072583257984	0.827375390174524	0.827544894876628	0.841393509902047	0.840560138810083	0.855330012173196	0.880299692896012	0.858301136429481	0.845430261107856	0.8567987895547	0.917501510567684	0.898464009055448	0.935520940819084	0.877904364516232	0.917488446008583	0.90267498089622	0.924787680260327	0.940679645748327	0.957728131994601	0.940332458129982	0.967222747401505	0.96001969290398	0.962564531714694	0.981527155532435	1.00574842157658	0.986648670210375	1.01368052211799	0.998533201201116	1.00463430599331	1.02495685376474	0.998693481067834	1.00876550249139	1.02385796050804	0.991255890850507	1.01930993518317	1.04703254983243	1.03081715792555	1.01925287221201	1.03208714316599	0.986391330169918	0.982174517734413	0.947731522804576	0.957294152176543	0.887415924066655	0.834767867230655	0.813371641787315	0.766897407603588	0.743653042823712	0.720030471924208	0.709455368424209	0.696459698721914	0.688400771850335	0.679123597775066	0.686451347058878	0.698016847688489	0.688759180422214	0.678682143593453	0.705920733226821	0.697237659508345	0.959879776667314	0.727354518194412	0.949982012242282	0.940292535012599	0.715944679191497	0.930448475676519	0.930672427982042	0.917003822044299	0.906886019272941	0.910146274466527	0.791441493346455	0.782650035323505	0.775978100283216	0.78954114215796	0.806924097340273	0.816767241210247	0.833729810504108	0.846473843875369	0.862494135021427	0.875331565007542	0.904502865324523	0.959508909047617	0.999963491434623	1.01483125075823	1.0379668732001	1.07652651283406	1.05342534112189	1.08804296865237	1.08453293929972	1.06642267015102	1.0481709237543	1.04201089168125	1.05444755448548	1.0713418039281	1.0381225750906	1.07336371641518	1.02321476299437	1.02389458432103	1.00275780679387	1.02273876458179	1.01413515352208	0.968062943342911	0.962203149017738	0.945093619744507	0.944606331040896	0.947518704178998	0.921067443493191	0.942165632582653	0.932630299877073	0.916605501247127	0.928400144697747	0.921988579223411	0.950929738481086	0.958646808149747	0.972447145927425	0.997086601912695	1.0431814133348	1.04089803141641	1.03456463785233	1.06629935309271	1.03002578030318	1.02796437373936	1.02351529685885	1.00289543433915	0.968625575079732	0.937153683628002	0.928471689848966	0.888101793256688	0.901053070184126	0.868902833528485	0.886454234866998	0.869228423378753	0.91250390448365	0.936070284687538	0.927761438853379	0.925435906370986	0.944102130759398	0.887413737141745	0.946773903413279	0.962911569977773	0.925597374307975
0.985950919780372	0.984861966113328	1.03233409529682	1.02072652704578	1.06301650608083	1.04609367242777	1.03397515598681	1.06145543403952	1.06096183766277	1.04725693069273	1.07577164376669	1.04910139994105	1.07697753104823	1.01670201263588	1.00359077484935	0.975254432547079	0.951072839622823	0.936353313474561	0.905566503034231	0.918647037517224	0.868132322968158	0.877328410056528	0.874586293513089	0.852645634990927	0.813029241813603	0.972017307897073	0.974887925311267	0.960849269506455	0.82810564418989	0.77929193235032	0.813271349907794	0.769251356426272	0.792485824972832	0.800394894197687	0.767472267801234	0.780993941060524	0.785127673812431	0.779938838409582	0.78782230030855	0.80493422482524	0.792326441916283	0.820844546721855	0.822195902317886	0.839493842032052	0.837392700789831	0.858544946849588	0.862421626104502	0.876274782033242	0.897324816180183	0.904500125645684	0.944764901904356	0.96237080811917	0.999982773422147	0.992208791130448	0.997795332797582	0.994635863554163	1.0011362522075	1.02412637882218	1.04224312152615	1.01455197023051	1.01056535979814	1.02461732740217	0.9782491286502	1.01802398129149	0.984976184113592	0.9583326211769	0.948539016719268	0.907039039521607	0.881491266128351	0.838803646803656	0.793475392605919	0.783220589103085	0.742723925004039	0.698487285413679	1.09052256842694	1.20207711819631	0.69760153565286	0.730675034134149	0.731414007829102	0.746734148544975	0.755653314566597	0.773219616634346	0.775377953314269	0.797219002892059	0.772554271162633	0.779134251956796	0.789017670297611	0.802261077336142	0.805398613979975	0.77677816011212	0.768733090678261	0.766753085606109	0.790687961915137	0.752363615140607	0.774719043373292	0.784975177744692	0.767291017232644	0.765880703100933	0.791114097882902	0.799910956437605	0.783354029360045	0.899283556355202	0.89968543929159	0.793024771719661	0.78936251214934	0.786387232172484	0.836757409021878	0.877580086984141	0.915039882169637	0.96216512865824	1.02055985577974	1.04109741072405	1.02807643735005	1.04797680102191	1.04215692760418	1.03182837191179	1.03620480292185	1.04389018404291	1.01140759364066	1.00091270397266	1.00883420407034	1.02231312858766	0.968990894567465	0.975906756290777	0.94908882403947	0.910619182739481	0.933380597145207	0.931080369464255	0.93322028053895	0.908112063149929	0.92064184216306	0.908452624390869	0.952494357510187	0.924996542432138	0.933741333130198	0.938428714368887	0.952789512405807	0.974622597755023	0.990944291699272	0.97900258385886	0.962070062847597	0.962951632863533	0.96103922966613	0.955276351683839	0.969545706536939	0.934892553697752	0.91542522279707	0.905196836236498	0.902016534370551	0.894925749529514	0.879454508778747	0.86340276255319	0.902813214318108	0.891412338947688	0.892715410185287	0.878714262815306	0.969324997277769	0.939649677099417	0.934992390493237	0.900366977328166	0.895068863053665	0.870737618553841	0.888260553032181	0.906295137835097	0.871460704789539	0.949673794822834	0.978343886591539
0.97638479010473	1.01149941748589	1.05374498727039	1.04676751715918	1.09768294250417	1.08216992429879	1.07686437603776	1.08040295042549	1.04830929448887	1.07117659237366	1.10551196365192	1.08336499084331	1.05259570862544	1.02318517244054	1.03972090186459	0.971839053240838	0.977170726550532	0.982820198358759	0.954839867642033	0.915627198312246	0.878205922942382	0.885975711450242	0.870465220098119	0.849343566612446	0.832341218685048	0.82755541771505	0.829351506925441	0.793719066162584	0.815430301313607	0.791679369601074	0.792366127886068	0.785834780319305	0.780692378964196	0.791637394300075	0.731999250628677	0.759037107365435	0.94300513696556	0.936149703902984	0.939301656961651	0.96611916140728	0.769640628837426	0.776211973988741	0.799615975770049	0.809817643953117	0.842281564099658	0.828010268587544	0.840256476521882	0.881735002427095	0.888825914140384	0.889021729921735	0.908082042023386	0.939522403580047	0.927419969085563	0.976283331355408	0.989290985228419	0.971245775110375	0.949653692692676	0.930719261839064	0.945901179027099	0.961085043134109	0.954998729232725	0.938519223260196	0.921844045431792	0.896262938068092	0.888710912025715	0.89921355508605	0.869165558000157	0.853607601303276	0.822572020497446	0.927735988040208	0.923967969667229	0.75752468547469	0.756415652882367	0.766577436833175	0.759614470369865	0.785021604919852	0.799849451780633	0.823860654921009	0.836376548629031	0.849180530267749	0.850139205954637	0.829467794262346	0.85307771799462	0.850311775987712	0.860282357191085	0.8657520122841	0.837312569093487	0.854339099887653	0.859028033812872	0.842810892674402	0.819670169705508	0.805244411495637	0.826435455113091	0.807503397690043	0.815090139804173	0.836084305199727	0.806901103926382	0.807901781884758	0.803427927947057	0.800818875633855	0.790729091575124	0.77985470583577	0.762931256756098	0.770319294956139	0.775391468694973	0.781031878344331	0.78591560355371	0.821636691360679	0.852747983081317	0.867749171865758	0.936788406054945	0.936596459557098	0.941537764108292	0.984965464935832	0.941527275463655	0.96809847228451	0.933140210165985	0.967380020463245	0.946657635770862	0.93973925674252	0.919366463923121	0.89040697047405	0.920568483311489	0.889770641396296	0.897277218622177	0.910804098147447	0.907231167380995	0.891072915013654	0.906946627694025	0.925637331868786	0.89029690617414	0.911353919054033	0.896639600545016	0.941948128528049	0.929988900552332	0.919021612351726	0.924436776477021	0.921364945835521	0.926860567964047	0.886878130561	0.857714286773691	0.891280269410075	0.895903329356862	0.91444358187258	0.867941251061241	0.88166680801371	0.872225746269376	0.894260932968862	0.91578765979953	0.887308547585773	0.903013047533054	0.9003269997867	0.932761511725676	0.941440098603322	0.965223911923636	0.92806414243397	0.927416063096941	0.887139437690183	0.871377813378531	0.879483333368098	0.851462239757653	0.877682679467606	0.850843829312951	0.862781958301947	0.889298058947713	0.93072072495476	0.967681886003238
0.969104549239718	0.933120810431033	0.964937099933267	1.01929643913441	0.971411134412358	1.01388661925256	0.980353576551243	0.95972706319466	1.00602580564547	1.00746549755472	1.06690270378893	1.04478595106437	0.988399369419396	0.996242594441043	0.982748144000076	1.00715996255916	0.965693909963701	0.960290325119719	0.987264966893785	0.960752416700002	0.94218597269092	0.941317083055614	0.932761032106568	0.949586059769015	0.94683579425658	0.941407405688244	0.923068242873152	0.892390599748708	0.917488447069181	0.893639466823352	0.909452386228857	0.886483122368265	0.882219094699454	0.874382247069278	0.896649547429087	0.85574903676136	0.843291694243891	0.830526509188436	0.835129195438443	0.82103757663621	0.81287735885442	0.830097197465097	0.82865711412981	0.836606090063655	0.948883673104951	0.95060634212601	0.952494959931091	0.962904814849147	0.978925173787762	0.974853459566967	0.995246011288631	0.989289861113782	0.901251027839895	0.884603377468104	0.909721955754092	0.895024383801457	0.895847269961421	0.895805172554987	0.873369699099004	0.920194389403704	0.956781480282331	0.974373881227866	0.96896605848798	0.962767302519418	0.966593643265299	0.96957639730624	0.950850954207967	0.853549109475942	0.839990032681317	0.866698372982673	0.823777169758457	0.815962668908291	0.822022354516138	0.835141462234316	0.839354158570761	0.873420709516208	0.877804613625101	0.942486007926085	0.934922505481719	0.977339713308128	0.981824935449537	0.992263343778817	1.0020914824043	0.986906611246336	0.997513643463525	0.989549314321736	1.00498070911879	0.960272086478512	0.937247923420345	0.958568901730637	0.945897682166128	0.930417298994383	0.906874354595156	0.869828548836033	0.85841174567224	0.866547477890584	0.860454454604294	0.876870804688282	0.853453843223277	0.83622007914624	0.852561757143424	0.815593338536205	0.798178454447815	0.792480935190832	0.788206176633027	0.758256621858417	0.791105369417464	0.990931548055149	0.826004497494437	0.812733955225155	0.810429050591963	0.864855850702148	0.838531860203611	0.84938502919895	0.841588357928124	0.846902628178311	0.835999359121836	0.848829002019947	0.854819205241974	0.855912324671492	0.857532846017042	0.858015198378151	0.885556185702731	0.8738898019501	0.868343818534898	0.914749169471098	0.885504913680576	0.864555795583229	0.876751576299847	0.872835081565101	0.86008738452135	0.876036911442775	0.87184675279092	0.867364145431907	0.853608539021046	0.862331772497951	0.891530611361513	0.850025724082999	0.869138995986596	0.857481231868767	0.861532124566719	0.962068373546945	0.961989754146145	0.980836835654413	0.973972680243587	0.98247913615229	0.958843636788307	0.971143605018388	0.956763315733264	0.951483829735561	0.941578366537463	0.932183954066936	0.911312018851698	0.885170553833694	0.888292932637851	0.836239362566041	0.863134720550081	0.849601138300005	0.881116797229706	0.850758081220641	0.881824636674467	0.863322869768363	0.899532287729192	0.912639827073396	0.900683096062845	0.9287139586521	0.949134285715557
0.895472612837377	0.916791810295816	0.920536381322684	0.913131086413015	0.948010941706528	0.954020111334849	0.957896595876398	0.972879631312	0.97126312731345	1.00141297585455	1.02643590563307	1.00563999577374	1.01494272879329	1.02212342774486	1.04908879334265	1.0647302106353	1.03511512467457	1.03543330044861	1.06114553563016	1.02173234873659	1.02137505168399	1.05999030390565	1.02102436495133	0.985312215843386	1.0128275517725	1.00553202761211	1.0148301526794	1.00119945651934	0.960227592295914	0.98292140016856	0.957992198333389	0.980884187424176	0.932307417932807	0.944038906599399	0.9501897082285	0.943872147195285	0.92210385988212	0.88560393327305	0.866847835155425	0.873253573579094	0.858188789971025	0.891285998795115	0.866718872988739	0.850879068938431	0.838752389089674	0.844102746890501	0.847332721314017	0.841252555083216	0.860257306600837	0.860094084612184	0.856022226133789	0.882505041676142	0.918987671235728	0.882122096481276	0.907131976486159	0.880668083441041	0.882464952162202	0.880897028430393	0.895753563200992	0.885628156959771	0.920325378289373	0.920102232988288	0.929650661043437	0.958757805899746	0.907007331460499	0.912246708188393	0.908441834037992	0.910417532736758	0.865756172039688	0.854727644861452	0.843019067204446	0.848370453521078	0.881581214291027	0.897617875993252	0.898855326562324	0.937240500296264	0.999993842567776	1.02286583767286	1.06655873441138	1.04919462125802	1.06287314814238	1.05073304050246	1.08151848023714	1.07545627314508	1.04962592984403	1.03510128531157	1.02029439144768	0.993052181444646	0.992488277404774	0.977346514059782	0.956175555761136	0.951873181844213	0.908033192022591	0.909406610204136	0.888251337182728	0.867182664396099	0.827195500096791	0.847108639991865	0.815988419624474	0.824824799880342	0.815503770942619	0.79610565674659	0.806352009345342	0.774400404600661	0.810125893772434	0.814125464101759	0.834872523828167	0.813878361326585	0.827981013077473	0.843577586140316	1.06401737163322	0.806794215555058	0.848739968450246	0.825446772347716	0.827508541692037	0.819209240849304	0.828587999039177	0.838824166611471	0.851453725361611	0.816274666355792	0.862852885141194	0.861282807671223	0.875061796382312	0.848980963406475	0.83764420682044	0.842148108936973	0.854310892122459	0.827477159157155	0.82079517566282	0.9580817176181	0.958096482513258	0.955234877037453	0.962295217453833	0.948188862941266	0.944216758217743	0.936867954449735	0.951926014712095	0.961717691210371	0.970733795468111	0.964558113612695	0.959126949191395	0.951424499976526	0.969277216607764	0.962606630662151	0.960916145834003	0.950076702518357	0.927031118387177	0.909312335182549	0.908165362117817	0.85143697278185	0.850751591167272	0.835339289671051	0.838890443875494	0.84960593664384	0.858957372178457	0.848492901833784	0.853768921063962	0.872252386044766	0.880266394824153	0.864267132675891	0.857885066757276	0.850506947750442	0.910536003705733	0.853098985175921	0.834694025249263	0.890053971709873	0.913711429577198
0.962685074266061	0.939972409004547	0.913786883620255	1.01552479625743	0.964810734358504	0.98886126238573	0.986962402221061	1.01624450788035	1.01827950781283	1.02390984593398	1.02200814056935	1.04117691425407	1.04411271346519	1.01472590945075	1.05560460380442	1.05319938180695	1.03026290371327	1.02040228473747	1.0163152369861	1.01823453365807	1.0336322843179	0.999017667958441	1.00009816580766	1.03943966387243	0.99964816984589	0.992228838237498	0.976289348171894	0.969153471632341	0.966775857352942	0.945431656647954	0.95800346143193	0.981266891838706	0.972125502609957	0.974916807172251	0.967384092299597	0.943597932450392	0.935842666944137	0.93508111274713	0.923345340176757	0.936060862047432	0.91713629031146	0.925553169338363	0.914454025732344	0.912664485326004	0.906949065521894	0.89924427702166	0.906974863723029	0.929725006543543	0.908759202298352	0.931257907267324	0.918629576018679	0.940878017102662	0.926054205678228	0.922066550114133	0.93597668716014	0.935393244593795	0.940668058954432	0.913075487191471	0.918822812316316	0.916300471903566	0.93126847862828	0.938573641402045	0.927770733259264	0.918194526290732	0.926674997793917	0.922289775248909	0.876676168304628	0.864665102330583	0.882730529262728	0.871858886512757	0.866628437581766	0.895243054488563	0.912229402546022	0.943678658075638	1.00201827690637	1.02479006902495	1.05105991488281	1.03920729721068	1.08703066170488	1.11986118449033	1.1106530984043	1.07550241529237	1.09641762073714	1.08715546268469	1.05542832192413	1.02230879551462	1.01903702052117	1.00683229029454	0.965399698558727	0.933421755270371	0.924330156584721	0.893519392111827	0.902343883556624	0.876217320201179	0.859004436813474	0.857853620740377	0.83857863727991	0.818303057011661	0.809644025308013	0.773782217915249	0.796517432807622	0.795014096855478	0.801133639946488	0.822914158652408	0.86744312971598	0.895383176420872	0.877535543519906	0.948894256618863	0.917937511415535	0.930024968874922	0.928362851323409	0.912571800116164	0.910040087088503	0.881068620188444	0.885924374650361	0.872653913084096	0.864962566135316	0.857696864861901	0.870005936743526	0.836426353769348	0.848308315356335	0.83467105676063	0.853564236980854	0.859452210416478	0.884551254101729	0.854977512667224	0.860599073986913	0.882368355574669	0.863799925115179	0.906668208256505	0.868062982868832	0.861901991778137	0.90158038797254	0.907287450290819	0.939890313107815	0.946405715477621	0.950258203796614	0.915151792197511	0.922083366146745	0.936498307204496	0.906901797390532	0.928648474753704	0.910830059909458	0.872439948910506	0.871071844813317	0.860583177943979	0.8756668967802	0.871977706011828	0.849546386802268	0.848990847051193	0.847604702304139	0.85250129998627	0.874882748453839	0.857769714561916	0.890592929952277	0.860046758237003	0.89127870844957	0.834084710409411	0.834402797868884	0.78702481835035	0.80438315975003	0.798828940229496	0.781832817787572	0.820236559419472	0.809206178530293	0.855489048178508	0.855327909231109
1.00826357803878	0.989251764776609	0.987255554967244	0.942051577595566	1.01269304719131	1.02608998732402	1.00073368220243	0.956228961844073	0.968623163899199	0.966408858541866	1.00640543311558	1.00194535214342	1.01776465172408	0.945836420299413	0.950076272790889	0.951236830332063	0.914877545549149	0.928211222441163	0.952745820322142	0.942260893466726	0.95063241625715	0.970580834395646	0.961911239410025	0.946600817119333	0.94904892834621	0.939396755844996	0.953518274957506	0.957795776805337	0.990585453627549	0.972186393629021	0.967058536923213	0.980874125817924	1.0141938126491	0.97023205636724	0.982002591113033	1.00261937358513	0.996882815991386	0.986958314497414	0.975406437990752	0.996880669800786	0.988146661842545	0.94550045761124	0.981299498200666	0.936222328929847	0.928194253954223	0.951266998954882	0.928908496480697	0.924590773098767	0.95580063328155	0.95238317917932	0.956386795888616	0.951601690141256	0.955159131818335	0.952094688751118	0.942166736920225	0.933292701095342	0.930667038967198	0.917166594027416	0.920531681499479	0.910794655005871	0.919323074104184	0.918111536674686	0.912261826718503	0.922297804263254	0.905843220304099	0.899078020001481	0.898484105965605	0.863487188409464	0.88344074160342	0.905323463040524	0.883526052515955	0.913487467716939	0.941992995153347	0.958858239797386	0.989273900263561	1.06795797574443	1.07601855140916	1.08663721036849	1.12109315727657	1.11100539374269	1.11663951269805	1.09953560479968	1.10600113156795	1.08315210834985	1.07991975793099	1.03143427015774	0.998472699291167	0.97156339897638	0.93980144447076	0.930059569455119	0.901200808580795	0.88080294103833	0.858931266394175	0.861574142924661	0.857889910390981	0.836365263122701	0.798277883007082	0.781053729867441	0.768506981019761	0.75781928737184	0.735365899460043	0.722477178662183	0.776233492049712	0.747050525243394	0.804834894679563	0.844851698469433	0.963173651790608	1.01222418745118	0.983048366342171	1.03788327158244	1.00529820953333	0.95501770134447	0.95237812099692	0.941608055545788	0.928437973663209	0.963561714669779	0.910934179972234	0.956438900285726	0.932865125802551	0.947739660696009	0.908813573177703	0.933979064172186	0.940159153888634	0.924945599204996	0.933626973340775	0.956918360666165	0.984408562089046	0.951280084138294	0.967972179194615	0.952079957896356	0.935637914158422	0.925442902421119	0.926787183314171	0.920206564292992	0.939002095793595	0.949319405066931	0.908810418203266	0.899369929408506	0.897645467483494	0.942065940261257	0.925816124020287	0.928923908557287	0.88717736293142	0.922400135587235	0.933896536614544	0.898120382672213	0.893264771642907	0.888616777046917	0.900602808360196	0.887335787452463	0.886723181029696	0.866720809026039	0.866728547859585	0.834870181435581	0.812713238213399	0.825612012659592	0.786779741199066	0.803147554856283	0.767392870129783	0.779957727230563	0.791695406867782	0.779317129658169	0.791153604753241	0.786110567905167	0.797257992794054	0.813752256678406	0.835676027189325
1.0013320049842	1.03162134690171	1.02618639908432	1.02426126365213	0.956661642648414	1.02703035813308	1.01247966864131	1.02568435622106	0.963093580600893	0.954892067620105	0.983163083542428	0.972161899392695	0.960942542611631	0.969502779716149	0.926382326713233	0.954748871067691	0.965807778083218	0.942158821702047	0.936642012679207	0.939086754455997	0.970239730717337	0.959464877155612	0.97116474623281	0.968403911265656	0.990324920113249	0.986662158538178	0.970065978933146	0.995143153682004	0.995701739402449	0.99336661282297	1.00590771930528	0.999819024066011	0.981941499965063	0.994076542026167	0.99842890328585	1.01098759748064	0.984326581037359	0.963237839335219	0.975250943080479	0.996576988136462	0.972726581789387	0.9715111614254	0.965083566361328	0.95859687109648	0.954449458662262	0.926679045428808	0.924031301780923	0.942255892727272	0.976746970143596	0.960024963332032	0.960062756712548	0.945454040345851	0.95683628791175	0.950519991753179	0.924570988867544	0.922706655936614	0.928238537523152	0.915808758339595	0.917718493171531	0.93684448860565	0.909916181994505	0.940410943321097	0.924393555550642	0.909532264453974	0.890205177974448	0.912444460614074	0.901072542992896	0.879223166044558	0.88805465196844	0.856221638119764	0.864833554571371	0.874487134247559	0.903007385862001	0.947459340254034	1.01750148829194	0.999413759535285	1.09242740002246	1.13760809549266	1.16280370607336	1.16094890580505	1.15261552820052	1.14264072572863	1.13667243227322	1.10763608144283	1.06408585175187	1.05104128389194	1.02437728127204	0.982722282859859	0.933924711624797	0.966615335233528	0.911031141825567	0.91569684663983	0.869819879946085	0.87695465756959	0.839339283199116	0.78902818358948	0.774190885138013	0.742688279251835	0.733736103540337	0.700181422628923	0.660898547104589	0.670252444800216	0.671354912396509	0.670868003703249	0.755095526032424	0.7845010017082	0.943195776367297	0.961029517794698	1.09407222300057	1.06529413857367	1.07602424120198	1.04389849318042	1.05797179594972	1.04787882104201	1.01532834032345	1.03478638253398	1.00998130666561	0.998311973110042	1.01384812946917	1.01780534326418	1.06017453402508	1.01870687411448	1.03980284716718	1.04468114992105	1.05308211495261	1.05166509407039	1.05898553292105	1.00233727374844	0.982048456099612	0.959562773801521	0.980094199972866	0.976175319319028	0.984740186992901	0.945921538046315	0.936024355065742	0.941864959326113	0.966307119621827	0.963825102458104	0.942245640423495	0.949871587258606	0.984313837265619	0.947800669069519	0.948557942240653	0.96435376569772	0.945059551621431	0.938488825821216	0.893050655056752	0.89030389032043	0.888215006358204	0.848808302572607	0.842004749315762	0.831460879738296	0.821610884109805	0.777766265627252	0.782008337631111	0.773576948215945	0.797426745905863	0.781758983645582	0.782025648207975	0.799907280176311	0.783849229869107	0.791060104141489	0.776379021279482	0.771868101727706	0.752171076991988	0.757618990784911	0.78909536766775
1.0055731934442	0.998886268352389	1.03180102991442	0.987091373207354	1.00431652918407	1.06282477483072	1.02652057633752	1.07893216261744	1.09075976740414	1.06755737984228	1.05336504072325	1.00574549373736	1.03796060851512	1.03345487183123	1.03385396197589	1.00787527274226	0.989706884173954	0.987962736186738	0.964698754708266	0.9567108821617	0.986637725000911	0.963989563678463	0.975779681354151	0.984007078146583	0.986436530862841	0.994445748517507	0.978715480277418	0.980918067936645	0.991125978708045	0.970095715420593	0.958462512486828	0.971082425356391	0.965928442841958	0.925048463196199	0.939705590646924	0.94188063486376	0.943562450959729	0.954359365130946	0.948327293666202	0.955628428721322	0.950103085851473	0.955555430314192	0.894279915449075	0.938363947974057	0.943912447134243	0.931936446655089	0.959750775870137	0.929908743105594	0.967687557660674	0.972664104944215	0.967430678292572	0.956816509723965	0.938101159443698	0.904735023357566	0.96429147975272	0.930269658794652	0.926319011583084	0.905312385947216	0.912653180802617	0.916163732745205	0.933114800754177	0.913677309859176	0.882772008119895	0.897790471113221	0.873183293759914	0.877217791320171	0.836867128307979	0.876261434010704	0.833911422866653	0.815664537492526	0.836899930702398	0.854210123097094	0.843732332401636	0.965206868112982	0.981797450591643	1.0558522093596	1.11549932400096	1.1919784562942	1.23362660361012	1.25701497533742	1.27240024992967	1.22836906468682	1.23608577168945	1.19717260489327	1.1418963019887	1.15454884700652	1.11210904527977	1.08994011843815	1.01499545227974	0.974930642674439	0.923591650493294	0.908651271664939	0.845453024422636	0.869466384985261	0.819353169701078	0.815828597574021	0.773671591377903	0.749018973134303	0.712115172449378	0.692568442354508	0.681260071315871	0.643283055746232	0.646482438068871	0.647429616140778	0.674642677987738	0.841496695076563	0.945766756423757	1.14544357608466	1.16036287893606	1.13102875932933	1.12151851635104	1.10438201344009	1.11735982904481	1.10398360492155	1.07860021594518	1.08785595291804	1.08261409274406	1.07598933135881	1.07439970141711	1.04390118526855	1.04512659629334	1.07833975750247	1.06105127450112	1.03569695212701	1.04486816744403	1.02710416589981	1.01772507056207	1.01290695423812	1.01216172453442	1.01955841377644	0.987043556876211	0.988792860260917	0.990878881819051	0.979671738703959	0.97447104479796	0.950572642856811	0.960207282122997	0.986434485404945	0.99881551126859	0.970711475183567	0.917676750724937	0.897859096060356	0.924330281189471	0.889898373850637	0.894494687325317	0.860626077461753	0.869622815391702	0.813784240433913	0.818914610883658	0.822467200941326	0.825654864543368	0.778163204979051	0.790940881105061	0.768656766011373	0.772811954359432	0.815411458920625	0.781827650337233	0.789939082203843	0.780957845686396	0.757284906446367	0.743095066264142	0.721084577271908	0.722046339065169	0.741346959488651	0.754860028470929	0.750934250272214	0.813174058776015
0.985278182211734	1.06132052288081	1.01882730332612	1.05025285865439	0.992932297983221	1.03225472232616	1.04502097267406	1.07919621346107	1.06634890479103	1.09551757101087	1.1064447142937	1.10205981910011	1.07578735064631	1.05907713053473	1.05319043851979	1.05396853025768	0.988913817566319	1.02253555812763	0.992475836194901	0.985068502950971	0.96253432458584	0.975133048364202	0.990254396815092	0.9476410996813	0.963660029456739	0.940154430335521	0.947984894662367	0.960753485569711	0.922842937750928	0.958737462000917	0.935587326632135	0.958666143019477	0.953721097570243	0.925225865378319	0.944413887308488	0.941756935486068	0.938208609417853	0.933309322554728	0.940630461154905	0.945679826312336	0.950107120686843	0.917207959368496	0.930029996684977	0.90041784092237	0.902078546749046	0.90936336594006	0.934231243522901	0.908245273036461	0.908700188568144	0.937244150642792	0.932990591582508	0.954441042393873	0.902201744131552	0.893481183165577	0.883337477670619	0.897166372073308	0.867162988718257	0.890768355691823	0.868787760981571	0.862375703406122	0.859609754625552	0.850889271995865	0.840756133722347	0.838553987548022	0.827174372315962	0.813885934136058	0.81418337614039	0.786387976097196	0.7985674224332	0.785637904208811	0.796615859437845	0.800134480250488	0.882368836466903	0.956896819464928	1.03225139503987	1.19398441998821	1.26054739621083	1.38719441550705	1.49403996879409	1.51867568256686	1.65433257984352	1.60230432961058	1.55938419601434	1.51972801791033	1.50566647127974	1.42607252029203	1.31751408288666	1.23313503875659	1.04658151091538	0.962709494441177	0.888285400581756	0.856153051702417	0.880615761537294	0.851064072823293	0.820430262012785	0.814974512506059	0.8074356067338	0.782545627613728	0.756532750772254	0.744273972384035	0.726705969541925	0.658425238047808	0.621626010652806	0.618431200949295	0.692228522562823	0.974470529188578	1.0429145382511	1.2317422686255	1.18555463065137	1.16371912838451	1.1716310308658	1.1364778883489	1.15735818729244	1.16053947121743	1.11912013273374	1.10667395043352	1.07809779029066	1.06697948519223	1.06791450656176	1.04776097157998	1.05500881744703	1.03840719648021	1.09061415804	1.07200666801576	1.05908349925801	1.07129571262595	1.02595849613563	1.02755154197262	1.03169307053914	1.00763245363561	0.990497335901463	0.987214801707058	0.983264720033919	0.992239387511507	0.971596752281457	0.973785260506381	0.943967449598772	0.926515466074964	0.920496148187525	0.914193381507712	0.883674729099484	0.900745556096423	0.879848375483473	0.841027580548021	0.840045536414398	0.845865558849727	0.817805268985632	0.841036193753077	0.822394084032962	0.793857234246848	0.81589885203664	0.807405823410544	0.779963134364944	0.780670412366328	0.730618456324246	0.759686560295064	0.732947420537919	0.704572832264799	0.724897129372851	0.731223349277956	0.708976179263014	0.740434287194019	0.72612970881057	0.78999031326359	0.765157377226922	0.796057044790183	0.803585419987451
0.994092867224496	1.01826416206084	1.00260792823264	1.04662591181557	1.03234117276615	1.12035791377412	1.08876391319006	1.04732686520523	1.04233031313566	1.07892976863047	1.13285237380298	1.07102162344296	1.07698393955349	1.08714110379978	1.06969992633917	1.02624334390153	0.994521044460032	1.05927634342068	1.01043364833484	0.99221150756905	0.97546675363765	0.969056098626491	0.980423728981241	0.960401356501101	0.985930910569622	0.976797256967483	0.987081545220984	1.01974461691796	0.989900575331154	0.990587124871674	1.00423657551461	0.981182902372283	0.972743070577401	0.960270436108656	0.983727263390185	0.970142804468613	0.940440389660685	0.933092564338686	0.954307012500028	0.953371164043424	0.922163370333681	0.917536383885454	0.886443190743417	0.888466351522648	0.876755481202841	0.900160327844878	0.88486382684092	0.865015055798891	0.862899766869034	0.876552028082036	0.862071022648241	0.866189190526177	0.833576092256353	0.855533007833103	0.841392894041796	0.859786122652739	0.828359550115726	0.82297554714703	0.832373318207228	0.852522950956635	0.804488868235432	0.798026532955692	0.791084243831188	0.789755109629133	0.773214723706416	0.761115913270827	0.777925827155083	0.789249340444302	0.763350767968331	0.78028443306711	0.804782934223339	0.853438625913402	0.939769693922203	1.0470429045691	1.25308801467195	1.48185487661476	1.91737728823535	2.49243880288159	3.24825416427367	5.40659027951182	8.69396890769463	13.5090338201575	14.8277917597612	16.5877646201188	15.2470078192837	7.83719691469238	13.8815257518196	0.888152013392294	0.882170222837551	0.89252280949037	0.904669057429627	0.891407504962014	0.84462955110386	0.839188104840866	0.846296326578319	0.860786508264563	0.784494973133126	0.768447155520811	0.744462719506145	0.719557597353649	0.671343270021952	0.584913031722338	0.475823060908721	0.34531955549616	0.593554686029197	0.928496392133568	1.19341136402288	1.22785796040675	1.23270556506113	1.13053928615751	1.10380031903464	1.13200877100901	1.11272088803086	1.11263863193766	1.05972079014631	1.03677498465008	1.08374664356335	1.02872904794267	1.05600113597121	1.03007895928411	1.06456394496763	1.0557657676711	1.0412264339096	1.06082753865637	1.05609755217839	1.03065176895644	1.00958375333003	1.00024432015703	0.988299131203277	0.965511554116978	0.966036449844234	0.932345699059022	0.962201458507028	0.941669655262398	0.926721569523461	0.920902052222474	0.912952211177443	0.912921442302153	0.895008825995874	0.860006233369863	0.893533404795495	0.864063537912863	0.894614581122623	0.854750718805194	0.856481860857818	0.848091137579319	0.843246290939927	0.833586345263667	0.814144264283166	0.811516566957179	0.77264609041954	0.751118360655911	0.735604763586188	0.747581897305978	0.738601897068868	0.713491556902189	0.747075128390662	0.772826577068121	0.782057217458149	0.764341987412914	0.779079249019505	0.803553811902719	0.793069080410061	0.84002710629036	0.833833527602362	0.876541727411649	0.853149390366767
0.849324669042349	0.893329028121197	0.838170775150969	0.935570769807116	0.906015688813542	0.949339659504984	0.988057198952559	0.976603634443679	1.03676568839578	1.0776458077867	1.06512001187744	1.08798720210593	1.08055105602033	1.08031817353946	1.09961064113769	1.06810014517534	1.05582387711822	1.06792414111756	1.04046762781959	1.05203144594781	1.03364228818726	1.08321874006501	1.04581713734496	0.999746923749744	1.0269349016125	1.00506550209023	1.03482542476451	1.02794373171426	1.02246335367306	1.02313778275012	1.03960270296014	1.02079393961688	0.968337146904582	0.966693337861075	0.978135126833833	0.994389301385076	0.971877926197575	0.963983909946744	0.940714690546759	0.948276951143996	0.932792754498321	0.898905561977875	0.915265028117793	0.871799154301984	0.877989005941014	0.855215903181323	0.874303866377376	0.871985805586267	0.880625181679195	0.881838556167271	0.849632984527672	0.874199758778675	0.85207688890097	0.853267476309904	0.844170104775037	0.820191736359496	0.828823431298732	0.842520616835145	0.813055696437005	0.793989352986076	0.78150379057599	0.774943782912524	0.792373590353681	0.746760078605379	0.752647170137756	0.756591104421944	0.77932512549278	0.761327097119337	0.744306251405198	0.798154095582641	0.816323065339844	0.846363054086564	0.886464032820625	1.02446769046569	1.45093132307695	2.15356308305101	10.3491486733753	18.4227645185085	33.4671862922883	1.10667482199682	41.7397792719788	41.2209740304009	0.959081865869886	0.917980415656201	0.865177168034015	0.845235975648327	0.796614747165607	0.809026293890091	0.783048788751398	0.811020122119648	0.782087430406432	0.783623878405976	0.745087596550546	0.750703266220709	0.756224696561145	0.73236496286223	0.717998475247785	0.681738200167244	0.602459129582593	0.632656492823694	0.603690288930049	0.463390297406285	0.340734315247647	0.212019408929534	0.646814891153809	1.28650742613113	1.19758339260179	1.06179350499075	1.13354358566804	1.10275322186156	1.085867650421	1.0818361611681	1.04022525389908	1.04286914850503	1.05030756184289	1.0506965634927	1.01082102617689	1.01063865966479	1.02008538060642	1.02763688910563	0.992157907193888	1.02679889425062	1.00119895197421	1.01130502284603	1.04765617965769	1.01470833352376	0.963680500345938	0.98475788838314	0.972642482600285	0.939854420319466	0.944856996430716	0.919976319900509	0.94152025581872	0.918655574860548	0.921414032250244	0.901815501699643	0.914067365635081	0.880701548937746	0.915718697360558	0.890740622681094	0.88910940106925	0.888969303133703	0.864053447899998	0.865099531993547	0.89568601271016	0.832676567492625	0.853644696938271	0.821399366488553	0.838765577680339	0.804114280989906	0.771944941564836	0.799586223525867	0.753821923443702	0.75717829696019	0.790664120666664	0.789766058670241	0.811123060819168	0.822312509237959	0.81717991486509	0.820643706542384	0.81130347826196	0.801773332998468	0.834483091278636	0.816404658309712	0.843817919968448	0.839109442881426	0.857752946488693
0.838021888786844	0.90180743991782	0.885695326744809	0.907777706625945	0.973469215892104	0.966346998929011	1.0101305378387	1.02467365562406	1.06520414861792	1.06815472554304	1.09958308309764	1.10734478494042	1.10159699492201	1.10768487796768	1.08275830097488	1.14335838948041	1.08618579023706	1.10792598456378	1.15835014777206	1.10202439453885	1.11402232501254	1.10280564464866	1.06209607839461	1.06629798371596	1.08659703356063	1.03629543365295	1.05334693943177	1.03556731418199	1.03262103643164	1.0270447263126	1.05965041099928	1.00831073983289	1.00377781234971	0.993995369855309	0.998189666151043	0.982173022924068	0.971280300198339	0.979165718734904	0.982509052605514	0.962287949623105	0.958985330866724	0.981841796244948	0.946706476144034	0.933147990964465	0.913278155935294	0.915304470117976	0.898833443183562	0.90482250012566	0.889741749516757	0.895813551035529	0.890956959969221	0.878021535967275	0.868748134434222	0.856598143574352	0.850833850237478	0.856866459004388	0.846981596070282	0.822655247368609	0.809971692326351	0.810779376124986	0.797984472531693	0.8076317866504	0.788179706732441	0.776598576399244	0.785842867646337	0.796643891310549	0.807489047996766	0.780230816445104	0.779516234945061	0.780341937352497	0.824422012911526	0.857182338289587	0.879159891070386	1.08207581775519	1.31508592675484	2.44069358772659	18.1887928822801	18.4964405046927	1.0013050868764	27.8541698580875	0.918939639812857	0.870563177688394	0.832724815446899	0.777389035760244	0.776361813462252	0.720599531709483	0.699981592445911	0.726881691853584	0.754087965326663	0.707830083416582	0.668871235051858	0.681150907530938	0.674406271995903	0.691959377647122	0.635568084416061	0.638786578960731	0.609241590467466	0.623260293190288	0.63249706913884	0.591953066682261	0.496721579843492	0.45567830442799	0.301747384177151	0.351501393115601	1.16091621773666	1.19754272535033	1.1828313904872	1.14751896985532	1.11571051512308	1.06648910255802	1.05016313420832	1.04706460513872	1.0190687899005	1.04939732528795	1.03125628444622	0.98481145097006	1.01030839878307	0.975818886924178	0.981258632537481	0.941024756819412	0.975860890132351	0.970389986300579	0.969436630053397	0.982552072181511	0.988631208395236	0.968187655318693	0.97557571631085	0.956695189292448	0.937631907042507	0.923161773828271	0.94257667219901	0.945095251034063	0.928825191697736	0.959338324966756	0.942901795510568	0.963078073678733	0.919644872607188	0.894268088245799	0.916302244965427	0.911844418480719	0.886382862055361	0.897566445623634	0.877300492524442	0.90601043360873	0.877652593737266	0.900159097513493	0.882312481099201	0.878615180768227	0.886899191102983	0.83432191765792	0.839386427487694	0.84067639053964	0.840114735905005	0.839378639701857	0.828190437519306	0.838771501539743	0.82944334031299	0.829934750222405	0.852593845861701	0.842220755677183	0.831231780898763	0.832855269708746	0.862098178114255	0.872320896630501	0.871642785938186	0.888350559759567	0.875835861514197
0.91365449495708	0.854084070054202	0.97786778079971	0.94352235844177	0.90571866701751	0.952685676051041	0.978213710532309	1.05480106609805	1.06514349995147	1.06792083066319	1.1501451655216	1.13872028358063	1.04777604087371	1.06355991270748	1.079272794429	1.0441816997402	1.07388374428342	1.05863153975368	1.09215207052609	1.06205069232795	1.06924229412181	1.01079481383833	1.05164757462128	1.03007784101261	1.04104661520022	1.03572617624418	1.01059325168427	1.02858720465241	1.02207108258293	1.05290210514592	1.05655353406212	1.05766119868901	1.00398291240189	1.00756728511301	1.00484963921513	1.00819292096591	1.00401249251902	0.981817153940173	0.970419818728422	0.98918336207948	0.946864386290123	0.943968673037351	0.963873097960181	0.97079589399559	0.966746626195996	0.919696999189509	0.94538905477299	0.915398239418634	0.907863189141794	0.909842016641057	0.90811604110716	0.912438991484623	0.883351690508383	0.886912799728364	0.871438717686958	0.862249493966308	0.850170179087558	0.85688101782256	0.852402664617223	0.863217347366166	0.866605297038637	0.823968579892726	0.824904389569392	0.830829705436153	0.861425853675107	0.851914044052926	0.846691609460849	0.822204235724601	0.853510377342706	0.845123262970897	0.829273144834514	0.81847966653472	0.879971760722102	0.974057776687588	1.29922815864502	1.42634371126258	1.2784105186702	0.953559259834652	0.823268491230772	0.828430275833904	0.731549176134965	0.699386738026823	0.727671946370407	0.689444589149169	0.720852544217449	0.74533579679192	0.748733244554346	0.746740358077121	0.749899350046598	0.735413619641237	0.760756562343403	0.73496651575513	0.779364769577659	0.73763956947867	0.748141344272722	0.755197743633088	0.694884004947739	0.643461419178939	0.614406210323543	0.593020297349089	0.493928696249658	1.05758533372933	0.74410047665738	1.07594400671821	1.09790529733061	1.15723639530343	1.11242205930622	1.07812184396844	1.07075522778498	1.09267681501146	1.03938430008854	1.00623473957081	1.00153414710705	1.0014348094388	0.987298766109121	0.984327409447741	0.960183428266039	0.991313690561658	0.986444512570093	0.957507122689772	0.977782997894482	1.01677214055298	0.992140783639907	0.996961608075904	0.984732303214723	0.992101585087524	0.956843549583951	0.960968759831891	0.932658503054235	0.96621540443894	0.970231823208003	0.968819420001291	0.957971286977157	0.964111260844815	0.973223159982088	0.954128441666206	0.977066937244985	0.949445227786099	0.950587748322036	0.951546385050194	0.944774009618323	0.947063962518611	0.984534740424474	0.95741998844919	0.960265888358759	0.953598038243177	0.949984292770931	0.915630024009684	0.932716844492582	0.925370990118269	0.90542333138639	0.909027382945762	0.906578570385648	0.89720644095915	0.89985850741778	0.869343870158498	0.909814752431315	0.883855245479063	0.87214993734734	0.880388864200062	0.88557907098827	0.875134189454843	0.911393583816696	0.891855052393976	0.922584108808739	0.960035380432212	0.943803202820386
0.854499433914667	0.84786179866551	0.830261833077685	0.850048945984471	0.84390781589886	0.862996215837346	0.840761002824684	0.914361465231711	0.874130867247242	0.926017676723787	0.976371098942317	0.948574393605802	0.950430429136108	0.948509004752281	0.946476341727425	0.9434887814638	0.983582910125563	0.982887171628411	0.981342038041028	0.97042912930844	0.976611266288788	1.00692621873205	0.994369712160995	0.975038980654078	0.989302123360117	1.02014890244886	1.03787787292051	1.0457290202929	1.05009847470912	1.06091865051213	1.05580306526871	1.05504471416191	1.02180305336966	1.02072560278293	1.00652270940192	1.00428806586503	0.967081347572407	0.971578810993396	0.961725810014902	0.981972733238671	0.961539115749903	0.979133879370923	0.938515026156772	0.936443262469169	0.909967769263523	0.897778327630455	0.900526465967199	0.890134702939951	0.898640303268654	0.922599884109739	0.928270450799094	0.899314357370267	0.896454034024902	0.907629860750994	0.936774638942472	0.928259723399538	0.92664398586767	0.92401859644658	0.923387056915693	0.891672367798005	0.904693497368332	0.88059461164972	0.876454435104897	0.889093051555692	0.904115946317123	0.904764632986882	0.87384397873702	0.887631913397525	0.910138585165963	0.898035756922392	0.861666898661094	0.920431648750155	1.31794192687792	2.33694016736783	3.67491129607574	5.64812172704259	3.54094606221891	0.58784746990778	0.613134617444453	0.593683118436258	0.657246634360609	0.675970918861951	0.749656892379726	0.801243207879403	0.791840379145917	0.867440269916605	0.848805559724121	0.920509307915628	0.850612740774883	0.863484344872924	0.885142938791987	0.885223292498574	0.871464317732181	0.867791349733109	0.800643021883915	0.796955957104333	0.741915128284902	0.737183562730687	0.621076014224228	0.611779690745582	0.671278662991806	0.791465996716931	0.890463937191587	1.07288011777127	1.09642994164253	1.20415901063477	1.08760208534842	1.09440421364306	1.05852278756187	1.07684228602946	1.02636786633834	1.04910068734085	1.02217871960745	1.010222135377	1.01756713110157	0.981201397105405	1.03336669781832	0.993045019067698	0.999952619884142	0.999937689287634	1.00706650612734	0.991456995518981	0.999851908695514	0.982706242972547	1.00954217220137	1.01559032543321	1.02003720828344	1.03932169822898	0.99092542084757	1.01224342914106	1.00430509281788	1.00615103339449	1.00522123255901	1.00509131891604	1.00853498297363	1.01101656459989	0.97915585328242	1.0079685716563	1.03687672537728	0.975991914467972	0.959375848786031	0.988147883947851	0.985705021705759	0.988511650310944	1.010460613331	0.999538965756974	0.996295242675472	0.997373821370474	0.979778108860162	0.931183565819434	0.921393718771251	0.952676237549669	0.911085053903529	0.892631661982599	0.935787147542872	0.924404435534325	0.904080678330627	0.946612488907993	0.920225132681699	0.94507166664334	0.977887286663495	0.971397828210563	0.981833848617444	0.969564917799797	0.937050635385244	0.955190288901005	0.919004413370917
0.841135015323816	0.810767571681053	0.804825694064572	0.808877318627322	0.767193255350784	0.950115414140777	0.961516759165171	0.840110488340333	0.847470523718763	0.86748328993013	0.889186070525791	0.8805582855357	0.906914297415461	0.933458579822669	0.921016949277392	0.938338060970415	0.968997178572133	0.973071119107297	0.991373749643177	1.00013481600614	0.990971640414007	1.01740279064641	1.03888254344924	1.03709669124492	1.0119997750212	1.02155417053695	1.07732369974217	1.0267186027849	1.00548081964446	0.99967057801475	1.00207597875874	0.974602157541717	0.979604279347363	0.957506988182899	0.945413285862587	0.927759400585388	0.928957379147234	0.92252415826027	0.910114547789649	0.917511956616236	0.888555244276362	0.937157238086	0.895431844815617	0.931231713160606	0.910562812229643	0.882183207323276	0.90808896089374	0.909372382985264	0.903788815571319	0.890135508440751	0.902588365202702	0.927636519355474	0.937536919501928	0.966063578627403	0.934830041004963	0.96057590710535	0.92155605442855	0.938845508845731	0.952619912830543	0.924599232204383	0.905804300990962	0.946682596437085	0.9547379574511	0.979492279205317	0.985514408722045	0.998690937260429	1.0291072549751	1.03287404127136	1.08453483951821	1.1258216886949	1.10612552877249	1.18421488362414	1.36605416278292	1.74154830959083	2.90216490038465	9.68108987348306	0.570626417856712	0.642846663766094	0.869914524185999	0.927038605460947	0.848155503802071	0.982447586400409	0.940685736007898	0.943462670597314	0.953942759041756	0.939872404575794	0.997682775291032	0.943427021047754	0.971989832397565	0.926542013987255	0.892602384432073	0.911443248584391	0.898501167521953	0.858554057937035	0.843343263561856	0.758323749432426	0.76186537704736	0.742128919287841	0.713584675317265	0.706690867323712	0.772814964941107	0.828160652789442	1.03631640446303	1.11397840447982	1.12264616386663	1.13441961256572	1.16185828126218	1.16845900767236	1.12647424122437	1.08443788848474	1.09708489084381	1.06280521400361	1.06240396156987	1.05105652172382	1.01932392637861	1.02118612522879	1.00483890588801	1.0037717000957	1.01189057059306	1.02328907913234	1.0243781562732	1.02391040067694	0.96381334000525	0.978169801916324	1.02292960471419	0.99659364601181	0.985125993042601	1.00326606909852	0.969674245972785	0.981642277430114	0.981430522400845	0.986391128753409	1.00130339801205	0.98278599988443	1.00032967539267	1.0206535590003	0.994600019246218	1.03501440773018	1.01209153806351	1.02889277872123	1.02274132295421	0.987409899771782	0.997327275193406	1.00647094442583	1.00235236960787	0.98648121460904	0.992343692119973	0.982157726488056	0.974567434653165	0.999088528170578	0.977818079688401	0.963185732924911	0.925593610911518	0.95486852613824	0.984710941030999	0.958281978021835	0.984720150355794	0.99692924173438	1.00801651338589	0.987966570617135	1.00094207349261	0.952929567352891	0.935187400801337	0.91118206904655	0.875080030376203	0.841568486265103	0.813201750335825
0.884236544151855	0.876712098826195	0.86975429451091	0.863631367558402	0.831200185814254	0.8673578981633	0.883276322714597	0.915596354425926	1.02420888925412	1.00397968707833	0.938693027178708	0.983881696283731	0.933562376105825	0.969454956040999	0.946666875126971	0.956337664675434	0.946064146719305	0.980004741961596	0.972724378422961	0.962852713213206	0.99245421085684	0.947288718877173	0.962465481220565	0.924645522289103	0.907209279774345	0.954377641754121	0.931448414676712	0.930122833187357	0.906370175426098	0.906283243988535	0.91741535442411	0.907265324543052	0.891723591050861	0.858616836186755	0.858815490346838	0.842401888666917	0.853682158879495	0.88560927376165	0.861267027459836	0.851434577681478	0.827427720513557	0.856705399668226	0.86277584007314	0.861530048042105	0.877319700816587	0.862184626360108	0.871432275520462	0.883075889054906	0.8689662695435	0.865714582276635	0.865803008334379	0.927870403470716	0.886268038580103	0.91535797502747	0.887192371906583	0.925130051105474	0.899399076579218	0.926671651346522	0.943077351215014	0.923615487026293	0.936953719821511	0.977681327785714	0.979858020673891	0.973698736817013	0.979671785657072	0.975568234182944	0.983012885123314	1.00636960766744	1.01321061473355	1.02666522146592	1.0407666016747	1.0921907236506	1.07410977746427	1.22889609737012	1.17796218097711	1.36807798045288	16.5152406644589	0.721378448080244	0.712224719614092	1.26633569302063	1.009959116718	1.00444177175653	0.940983842535838	0.848325069024173	0.908477841692868	0.95535785554959	0.899961356170429	0.93591525308777	0.867421835487974	0.883490862431531	0.897085478793006	0.874552012994156	0.849526441782316	0.875289684452561	0.804977353439414	0.798812234326213	0.741251719783362	0.807101930958914	0.792072401263024	0.821521879303881	0.898066935587544	1.03290198717096	1.00994231269271	1.03305697254574	1.09393523120766	1.10787705733004	1.14347234123802	1.04243883306111	1.01959268596092	1.05682269592505	1.02808185497914	1.00611400976043	0.971973668160661	0.957199702960961	0.918485273728241	0.952770812694673	0.949015379138615	0.919969948481406	0.913005882136695	0.937296008040399	0.960735054174622	0.957919322119918	0.918543003956577	0.932467758650087	0.979255684200589	0.950592118552963	0.970965537290802	0.944226258833153	0.947148267667227	0.995910492239076	0.96040983932071	0.964936165043705	0.979400925195366	1.02923168237468	0.973263049638069	0.976856167792169	0.999614460363038	0.954632998854015	0.956963986528604	0.956996201080119	0.954378250907071	0.957253370467582	0.965233953742603	0.933442982141595	0.946692101150244	0.984178580942969	0.967829204909306	0.968142584610567	0.984328462569952	0.975707105148354	0.992059144595535	0.987043029333478	1.00306055607039	0.993957770214279	0.949668370064124	0.985916499059047	0.963130133478185	0.95123606408549	0.949235136272177	0.904082153020237	0.88843747598009	0.828358741063546	0.818997733233014	0.827819032527882	0.805946646061776	0.814564941820356	0.81274140257696
0.932179274051184	0.939160177966977	0.935589052734482	0.930598404482892	0.915143138038442	0.911246865894542	0.92909656196548	0.952203154352825	0.921542880086137	0.942033982238437	0.959707406357205	0.955060676352388	0.907058890733752	0.991408393244654	0.991333723946213	0.997100811739397	1.00084363369222	1.00123886427046	1.00871991618558	1.00268302769078	0.841267595416077	0.876933078230105	0.855169111740102	0.823331819637138	0.867625363626594	0.882269673496174	0.863921172559357	0.87149923827192	0.863995963455845	0.866523286675203	0.870693894492226	0.86534245138251	0.844926194313897	0.840727282330129	0.84901874836727	0.834580223409118	0.851018155025316	0.829105979945657	0.823731341804528	0.817553586233245	0.824579060869019	0.802990849441491	0.814021203805166	0.79170888381154	0.790566494358427	0.802471673606266	0.822078877770232	0.792226540316618	0.821356177754484	0.828540021402737	0.806140569823928	0.83367597040695	0.84658484499054	0.821911800269587	0.846694479913048	0.867404260935126	0.871221523210329	0.873273479372997	0.895678139889747	0.880959864360088	0.916557104094736	0.919069344008285	0.934935107036979	0.940240861447133	0.958275247625702	0.941343491958014	0.951659576054696	0.958994735303972	0.993466512689685	0.961991312475586	0.947726134350527	0.955205141534881	0.979277273728139	0.952243806678544	0.950662727163348	0.89791785580107	1.0414643659418	1.41339404439404	0.890303759129004	0.818638752559495	0.929817650813105	0.950544047785353	0.878434429737524	0.87286614756232	0.928212719986229	0.931549698479786	0.933636265240796	0.935768529503904	0.939852186249041	0.887932615894545	0.83710305820762	0.842435906447907	0.829034574122825	0.809333522418213	0.796354100276283	0.790732305122393	0.792077951888056	0.884841744466858	0.885086610698808	0.943566164632257	0.941426329452079	0.954673405392517	1.0163506234567	1.02306295525526	0.989912878378049	0.990027539935093	1.01885619421868	0.992782916119952	0.962435809183775	0.982686157791813	0.931929834735219	0.95932756382993	0.939223383604588	0.944951167951891	0.960846734304912	0.907642975993933	0.889804320739425	0.881266838799752	0.909259819536132	0.89491016463863	0.904899348988486	0.896062445086581	0.915342642475872	0.895102283492285	0.915913261057654	0.889075736655608	0.906142660511018	0.916512486940098	0.92374755385205	0.927652861930366	0.894818862845332	0.907059218378917	0.893000525220625	0.887748478025792	0.908443746525666	0.903669627561394	0.907213140721527	0.91789489494341	0.93890614842407	0.937026480111557	0.917186175982209	0.93282387625492	0.91217242529446	0.949250274379467	0.922250906732296	0.978730160910578	0.972173735200651	0.959668620732844	0.949230017136783	0.9341868933234	0.941562548150834	0.922373554233114	0.923099315201161	0.887159940892801	0.900467965976682	0.88492497138496	0.884166628411995	0.861905323549599	0.842408830750056	0.849121869067328	0.864100823533001	0.852507871118267	0.865990120488679	0.874792567142024	0.877114651081979	0.9206017238616	0.906875068876194
0.941860213153675	0.912664984874513	0.907558255221413	0.914573549197406	0.928472348316557	0.899054493644845	0.911611795023775	0.90679995794048	0.90355730143622	0.952358465927831	0.943606888520858	0.923660296253084	0.910836251920775	0.902809714650884	0.918801894536127	0.898754690635943	0.9044148528481	0.902305439362122	0.878114826439819	0.909177303619024	0.889643447755577	0.886537558306733	0.884766054277967	0.906469270057184	0.885932008221856	1.02961358651576	1.04476721244122	1.03881919544362	1.03593909712781	1.0286651199683	1.02140761574792	1.01841985864919	0.88109968786822	0.884516998310922	0.863321848114482	0.983954211453995	0.971562877131864	0.969456436212794	0.959520835892236	0.805499039073223	0.798381489664584	0.775479971144902	0.799267422033999	0.767887547850225	0.756436593692067	0.721351771160496	0.755063009175998	0.740303410970058	0.767455086727088	0.755277431380911	0.772461737477063	0.77068168401965	0.7804061207112	0.786300243482895	0.778314330547936	0.796493537499162	0.791696754388651	0.802281419878909	0.812515039534719	0.864454131736478	0.869359079689316	0.898304837887211	0.888326740688173	0.890371594071319	0.887929752910014	0.906813675647508	0.890684039002725	0.895759254311205	0.900363446922255	0.87602253128009	0.898953209770022	0.923370609661722	0.903627554331129	0.867119687572665	0.903661322097026	0.823176348809782	0.855793921323226	0.756631005870274	0.936096591937489	1.23180249056341	0.911811398821757	1.01907146288685	1.03479195455088	0.948242928721569	0.883551012787577	1.00292046168689	0.920510083861678	0.925591249868375	0.90964528679247	0.862027085074228	0.816676331709891	0.819009477694169	0.856187531288567	0.8611065292548	0.878009846878387	0.869246477504228	0.892563056661588	0.918667562669417	0.93475140500134	0.936519296928508	0.955155963146763	1.00843179369261	0.959533414896	0.983053818296033	0.942178704201803	0.952033757227452	0.934888371604812	0.912339978768322	0.893936353267094	0.891212218073626	0.880223523772245	0.83844522434916	0.859110768772056	0.828602608432313	0.853885232868602	0.866032913562138	0.837517633895081	0.831127010722714	0.823778767300874	0.866116351774957	0.823825637826326	0.804379102994659	0.824036252388115	0.846719777755687	0.829509441128816	0.830032670957424	0.844056264142105	0.827177551410102	0.825498615457075	0.81686154666698	0.834693604180731	0.835910617660859	0.845049907501098	0.854524060742524	0.860596581974592	0.85009162330263	0.867430617746082	0.870263774510352	0.914558192250447	0.896460645592875	0.930059354148208	0.893332272491116	0.895947174319107	0.935658252341762	0.905006509641958	0.879718706168234	0.890568286810573	0.892344538087413	0.8602139150225	0.864908105301805	0.840890761573953	0.810927363318049	0.832511626909261	0.827383994264621	0.842184253063029	0.871844363135486	0.872208565484576	0.870572873646473	0.877856207671318	0.906184967032387	0.959477056096448	0.946471782820215	0.94085253368669	0.922113590436346	0.900144100144136	0.878582859788132	0.853961237053613
0.919715338305195	0.954777802432897	0.946728484810275	0.966082291558453	0.920026788243856	0.985720504484266	0.936267504845646	0.954782913682581	0.95892581203217	0.980234293049799	0.971743802497524	0.994173572223518	1.00024816466655	1.02812930981167	0.978348175223697	0.989126309006881	0.946684617350331	0.958246614074431	0.935934588277139	0.952221719722244	0.961386308136169	0.9431769639281	0.952865506457606	0.936431003535143	0.956577046093793	0.956795044010079	0.976037212616985	0.942832218329741	0.935680159639518	0.949273242583678	0.910777666667184	0.879445846335092	0.869473759510103	0.848570020954561	0.835187458953508	0.828781681242848	0.840891387103466	0.826117586566362	0.833100039734132	0.838590234920064	0.816149503545972	0.833659518841532	0.800060629775433	0.788349969199552	0.779103385871964	0.78964288467218	0.775884065735971	0.770802487121817	0.75949333935568	0.757445139531175	0.91394217020698	0.926946368789672	0.917331373180923	0.932536294176553	0.913682225381698	0.791273134687376	0.789483501223712	0.800117648807156	0.768815857413412	0.799314623266428	0.82911123860077	0.86095703173226	0.83485030174814	0.801722597148865	0.815487601347032	0.825302874269397	0.834535961421819	0.827670773051378	0.807621385577052	0.837850373418121	0.792018381145376	0.778414468211738	0.830817499735215	0.79198364468023	0.878086457384208	0.828331563111455	0.797791439492159	0.780988874574501	0.829411056625927	0.93630002855317	0.982522433487353	1.00381660637932	1.00206974065472	1.05862862122974	1.004929507225	0.968917460756865	1.06595752180767	1.1012872121252	1.06534655876281	1.01473848553364	0.955923448117328	0.904997779048494	0.952599459667823	0.949712788914082	1.00967473605185	0.999156496320625	0.961223918270938	0.997786318225269	0.931850581292358	1.00016322855857	0.958004132588258	0.969782559978408	0.923631191240711	0.914771465211388	0.899171417002368	0.857307036157765	0.87331715962835	0.84729471491514	0.82803504128619	0.825251001649912	0.793473773264808	0.781537510728927	0.781147636642718	0.800035233247601	0.788409686177892	0.778880581538432	0.767576064323949	0.765156810156484	0.785512674867834	0.749429075390955	0.781918855052778	0.751718072339421	0.771821428232045	0.755134886550879	0.764153854597718	0.775034893486104	0.810428912397053	0.798985593703412	0.786130744163967	0.786246294582191	0.804302158760522	0.833943404126661	0.819778748425308	0.824680942658184	0.839367656323175	0.868389986624168	0.856502939624777	0.852005887326645	0.837643664354916	0.844308950295729	0.862928100513702	0.82211086911241	0.849212838621632	0.824284915311466	0.834503429373984	0.854217847736232	0.971443599118762	0.972897590748398	0.966244192762547	0.978632985145219	0.987213073899616	0.979312162974566	0.973248182740882	0.991782051262265	0.979388441661514	0.981599410170039	0.98889649892624	0.971864029073373	0.971015760369611	0.946889572157581	0.932598695497182	0.894183770139434	0.88229156700053	0.837009885046546	0.838571708159508	0.835434084188832	0.829428479679397
1.02903398078982	1.01942392351445	0.981413210094636	0.968971251913597	0.981761021608638	0.98534190259091	0.996777007602618	1.01235846483232	1.00756209641491	0.99495295877371	0.992179688240696	1.0041641009434	0.998994747736305	0.98120268070568	0.99353021205013	1.02720382667858	0.987570922713741	0.987893444929405	0.990404329232753	0.979551283783397	0.985188950059444	0.95415680040421	0.946760421518872	1.02300822222054	0.964214853120953	0.939574970894041	0.970454708082811	0.950091501025117	0.963878734586958	0.921906422706206	0.902895913158221	0.893867004771703	0.921539979583829	0.902320270827822	0.901089075692562	0.897548116753334	0.886316048685452	0.889940743781364	0.92594084385549	0.899571206127674	0.91316987204162	0.88482973862089	0.894160784493199	0.873971769162904	0.865302905660229	0.845838091580387	0.821317765647584	0.830520734883142	0.837309610914198	0.831964969260871	0.833621231101875	0.804058907525585	0.803923873725624	0.827514551551429	0.833528996079179	0.797987007003849	0.822677554738622	0.784075632088238	0.803248096132335	0.89160285581959	0.905982312667265	0.905325663185231	0.910020196076903	0.898995025293832	0.900200014711772	0.891855430618487	0.886525673479265	0.884774130839169	0.907230455175253	0.904061172587568	0.907826311535145	0.930660369025136	0.907363862360033	0.782209801873129	0.771412208143586	0.776943059710903	0.761061027122747	0.787019603239651	0.719681132255779	0.770873966217063	0.818061868729126	0.870339331068869	0.930211203367181	0.97798856836592	1.1349936586065	1.02375705165727	1.12789008980894	1.06846210875461	1.04364061548853	1.00471236186099	0.977846196100147	0.993717515137685	0.948253317195629	0.941793780422356	0.942731405368988	0.896240430433403	0.917261427171534	0.919636628110565	0.881215582791366	0.882186448695478	0.854514091134962	0.860723704986274	0.881566968863634	0.832764770450386	0.798991627103912	0.825350474152523	0.812159557492755	0.809547009879556	0.788326282857209	0.773511259561395	0.786692006768773	0.751605303836219	0.754484983783849	0.758771747479014	0.764397516589982	0.74532742648221	0.74016660251259	0.735026107666229	0.737191252838919	0.930313786729106	0.936373426489868	0.932873019174964	0.9237293496926	0.91953705258598	0.935726410092183	0.919310537242092	0.931143688168829	0.933487446519658	0.929290785699388	0.94103873118362	0.921963124372875	0.937777113940916	0.933735533640106	0.946757551141251	0.941772799383986	0.942488775410323	0.834751761045782	0.810660589641299	0.832179776019588	0.836420150308069	0.805655191747672	0.854668540930426	0.831867516048641	0.848680571445771	0.849728982567718	0.880171138216907	0.979932256546027	0.907454025782208	0.898674733511886	0.915181063318738	0.923197847211426	0.911087534899001	0.931809993902522	0.901781279678894	0.938411858734768	0.892576098785063	0.886444251454001	0.874553264973201	0.883179590113367	0.875667141343642	0.880002145641712	0.859906400289362	0.85943649775383	0.880187789073142	0.894392366807008	0.868359823713291	0.88484003735018
0.983890315834739	0.954193448612567	0.996713252780324	0.944731853402922	0.968527246713168	0.957170201760612	0.972415255751475	0.956406786657116	0.947656412480509	0.941720678835504	0.995380951770372	0.93757136462099	0.96711679134746	0.972361974813173	0.946055547578294	0.973528939075003	0.958336957646149	0.975543300770338	0.970981226942428	0.998701005343319	0.977630306465168	0.998620540088404	0.986460132137436	1.00835736827689	1.01785698037601	1.03144901480003	1.00737713990874	1.03651555231523	1.05053290324919	1.00351600443958	1.01574535409699	1.01432904741087	1.00313462396019	1.01091170939823	0.999764110349247	0.980664321100188	0.997296852548187	0.983232251355069	0.984042592151525	0.988210501608651	0.959875771759553	0.980723173390766	0.927992399538948	0.957487784809886	0.897531075692659	0.906636778140945	0.893269499070589	0.862075852088282	0.891182789768455	0.890435566632512	0.851762866594926	0.864441013436313	0.860580534862164	0.823853283892228	0.834633750082813	0.842269367325192	0.837161535928342	0.846951399406769	0.810344957468028	0.826609425790655	0.823230754634279	0.813460408834317	0.848184274760683	0.820232082582865	0.793374526415062	0.806778411049256	0.792522341735944	0.799345288437484	0.7996512310712	0.765017199777295	0.818039130186725	0.804250214917892	0.819833225134271	0.800422191689313	0.847749396105497	0.765110320200258	0.876418126190518	0.759326205245172	0.791816474767237	0.793896570253741	0.746501844625723	0.845478540800942	0.879629252737233	0.981149966553148	0.956429908193542	1.04708114056024	0.988725966751388	1.00394047156512	0.932116330043619	0.959407183897651	0.890748133374858	0.879261699781221	0.830635984529306	0.84466614990875	0.817812008709523	0.822740685552038	0.828384254675943	0.809469299765059	0.801585965982314	0.800183233228234	0.83355198133288	0.813269546710914	0.857297391556641	0.986649129877359	0.961300748574064	0.983727815372205	0.966108929072246	0.958713051364971	0.766222701539964	0.7846184524737	0.801367508818398	0.761996426449331	0.777721486729042	0.759869546867278	0.781133862633443	0.766789675156984	0.775772152421424	0.753188429044487	0.768980863612046	0.765416051597519	0.780437880542328	0.779802341733063	0.788344766007931	0.794479814103895	0.791756127464408	0.786211194095154	0.805494233235814	0.813968339022121	0.82519799902778	0.803196904351002	0.834607503843803	0.831064484227583	0.838438809957218	0.842045233228568	0.847759538918167	0.853904360071786	0.852140718978418	0.872535662372558	0.888536660265261	0.892261219962126	0.879691768701314	0.886752965314151	0.943019027124076	0.904339586676035	0.913431659658891	0.896732978479716	0.923203481381216	0.949508589471795	0.931751479129779	0.93599562509499	0.966023494456509	0.918977391416265	0.939678082110052	0.91480956897747	0.901273394028134	0.976126989809913	0.931900681029031	0.917950637710845	0.899846274940351	0.893449303655016	0.911157187065016	0.93842496042407	0.926036086327445	0.918930375670835	0.926346107881202	0.898821402399895	0.879852621963292
0.918946523378863	0.907887795714351	0.934775195237322	0.850298035436213	0.865281567488134	0.868974669790959	0.876927905751383	0.885775614340688	0.929743976160248	0.908642553954966	0.927980476851884	0.925268309419564	0.998517449746233	0.951839299387714	0.972671779366943	0.976410716902395	0.989082026233813	1.02131242748299	0.992851499445973	0.977325311409526	0.98669229631264	1.02762728884752	1.05273076566222	1.02487789053526	1.06187780115281	1.04530225827722	1.05649013719345	1.04631360638145	1.03764419090846	1.05055524690672	1.01200606486723	1.02970351548228	1.00391814982198	0.985475861071895	1.01123503690641	1.02310505826537	0.992915929259629	1.00049052424244	0.982200393612868	0.987877711211903	0.966566680052214	0.971362639499885	0.974876989180592	0.964016898818368	0.94546646024351	0.947265673588735	0.916944855753622	0.928667315394416	0.942609320628616	0.932391077772724	0.900095835898069	0.924430882836389	0.897925774718616	0.911122278763709	0.891338737106014	0.900008195848334	0.890961585932744	0.860577111486355	0.885141595102458	0.852456626336132	0.86865196751598	0.885774510614991	0.839927973118504	0.834067575863982	0.809562534723231	0.810318684744621	0.800453564638852	0.802879627903241	0.819251394749238	0.776063084751893	0.803103327751905	0.803091525721296	0.800381748820082	0.829491098074338	0.820545630988583	0.778363050246526	0.848281474962808	0.810806735242653	0.779877221260129	0.796289026134073	0.776539486185266	0.776708982765542	0.759037682414169	0.743594892035656	0.773524705142455	0.828835084187934	0.854731145995504	0.810788883639124	0.771429298172901	0.82881708912937	0.827881589316812	0.821481075640139	0.909004103910469	0.909374790762658	0.925165127201232	0.925252067276839	0.831167267611653	0.81685812631323	0.861670954684604	0.824054680605774	0.823803417556348	0.838118655900047	0.857208497203583	0.845770587186932	0.856307417263643	0.867549491107904	0.861057570736994	0.873047506705583	0.822129646749774	0.844749113428433	0.860192494630842	0.850607812118174	0.822428270488462	0.826760862060007	0.847421457054777	0.840077044479645	0.826644185123319	0.811409777802312	0.830221755290173	0.831061270814498	0.829416910213717	0.836402170469938	0.833261059744463	0.867530889242087	0.850641745135001	0.860213660635131	0.866732933423392	0.86436104969749	0.856004049991923	0.905972888028286	0.896879833543011	0.882298076014628	0.898089445084488	0.885083072055089	0.904975694981131	0.902258736707089	0.923047583558879	0.927605417637487	0.93421560451105	0.954033102604697	0.988301100876159	0.916659125343364	0.92194380228066	0.941697086375009	0.955342274551585	0.932507051000076	0.929963081776813	0.952594329848884	0.928594024504144	0.931507293541715	0.962402257434566	0.958225404337238	0.956803712147903	1.01519775346501	0.997533796837331	1.02839067657129	1.02857652191958	0.976071131929003	0.988792603731103	0.983993407852043	0.947921677164675	0.923134775293339	0.920352799000533	0.888776999228202	0.862099626933893	0.818751261586525	0.803786162544419
0.922356737994005	0.877641898790882	0.897076635731422	0.879908715841912	0.890268882952585	0.861708954566483	0.862330776949441	0.870323914711707	0.879628637981809	0.940843664798623	0.919778947532845	0.963971338242886	0.947941770737701	0.943497223159336	0.94874330769488	0.974539660470274	0.929957505754554	0.975249540064493	0.974909971795499	0.978539188854812	0.993306500343827	0.963063233679185	0.98228026262961	0.999872210819876	1.00150774732372	0.997328552746037	1.01560715612395	1.00507516972527	0.976606279276043	0.995048674707407	0.982160115750961	0.985281337790047	1.02148089031792	1.00679550185934	0.977902850009698	1.00085924915589	0.998350748782522	1.01322541794163	1.01169413995587	1.02176757657544	1.00489451955867	0.990687018175176	0.981586297893807	0.970931828685637	0.970775886744271	0.933664836903099	0.973973215225902	0.954013916995689	0.958743289245913	0.948547914938392	0.987281471392771	0.927847669496109	0.947594759923046	0.937601344287628	0.94136775150923	0.930684574805564	0.920332483943983	0.907718335250331	0.890555107263344	0.893338993340261	0.892392616965762	0.865006260289816	0.862901808820142	0.848052319524332	0.838995065256835	0.837088295329324	0.807345632421274	0.800521088662922	0.825851611781999	0.821235013202909	0.817811283906562	0.8320455235037	0.795317260826506	0.806289469104998	0.806730494550482	0.805914708588972	0.817793620638129	0.785770948685208	0.838702456296957	0.804840585660019	0.735037882768799	0.780094916385291	0.746675459684679	0.788452468656857	0.809274614636847	0.815011481664273	0.824782399692334	0.853165554640971	0.876337264710261	0.890581828606517	0.891418356580202	0.929955055552515	0.844907473108602	0.868566354490272	0.902785812293616	0.869774917517365	0.812680285682477	0.886512123423977	0.838414170723149	0.886828552991355	0.851661213157847	0.885146005515665	0.882191851207464	0.926384293386373	0.905799651983262	0.917818712039787	0.961846783679469	0.887618776593286	0.884045362847414	0.906527491242881	0.89951569005898	0.929891475269277	0.906187157104752	0.913147828927547	0.945915913158418	0.875723732618618	0.883309091437993	0.878254766119971	0.87798157800608	0.902123454948179	0.917816987948847	0.931370397271351	0.914349032326251	0.902185580344848	0.905989656746762	0.905558836576113	0.910132500593382	0.93829646231645	0.9017256919887	0.901464888364844	0.912080016067344	0.951262411927247	0.939598645864007	0.944573574388519	0.956223251022043	0.959868657020181	0.935264021836928	0.956787735543934	0.93084546825587	0.939097374838146	0.965150472429576	0.971325321112835	0.958279803630759	0.959827529637865	1.00299113827566	0.968247929965861	0.995638417668957	0.988695722046087	0.977486849322926	1.00822901372023	1.01657281387996	1.00879448530264	1.00753485183372	1.00310415523153	0.985640658713604	0.953808487027984	0.979159189951404	0.963219678544618	0.938018788089277	0.91151615714091	0.893093555351357	0.87231199684796	0.854628334967236	0.850454963127618	0.83442742006126	0.809377810087326	0.826323434220656
0.923506297804066	0.903746631367269	0.901241105382386	0.853441640351301	0.831993947180418	0.856422338496874	0.870556696709798	0.83782977862704	0.843677066631172	0.841955965596559	0.86277688308669	0.85680874090943	0.847418526071614	0.873751135495458	0.851682935131092	0.881701186146342	0.897449718303994	0.887560964084565	0.901838478464325	0.87899289244615	0.905405512809568	0.906257243340492	0.925031874722617	0.915842525695293	0.916500474884153	0.910939867295525	0.950376137192651	0.963470887666015	0.966118959226737	0.985383036346192	0.937253506763917	0.95944477968935	0.97928913745751	0.975540220203713	0.968573576559849	1.00026855610357	0.993107802589599	0.987559191105039	1.01397243275652	0.998239174933253	0.97526054724114	1.00435596649579	0.997312724600421	0.98208476593096	0.967704837471796	0.946565384536635	0.954627162498286	0.951671921586033	0.943057936576744	0.923133268339898	0.924663523523744	0.949733842655785	0.929355238659707	0.899214967457006	0.909591270300782	0.917108534152524	0.889180360140741	0.877114644357367	0.853836163438557	0.868497078551719	0.878025809787051	0.859545720657109	0.8623858477766	0.833988183386849	0.823857960307478	0.813421701003667	0.804084600317775	0.77321109172234	0.796393081495774	0.806353143205852	0.825001226208786	0.843200087411363	0.780751137421213	0.799083343383992	0.779451578208473	0.776779434408239	0.824452996335359	0.845350631070281	0.825780253374876	0.802982466168258	0.795570722402051	0.831941209025839	0.876870329780313	0.867643483241849	0.900662021873883	0.90197108994103	0.862890148798197	0.909627102129834	0.859795257565788	0.930334416947649	0.945143325038657	0.917743322034403	0.873158547540261	0.842772163541399	0.952087046841855	0.89452147827709	0.87415982949666	0.904403740652193	0.889961904549011	0.908935881163364	0.917134212508577	0.970159578701994	0.966465019042391	0.962158778089206	0.941298064007085	0.968393872542055	0.947069700713971	0.95943859696347	0.992527419821184	0.953464884033683	0.955517917472904	0.957125648761026	0.948368941637805	0.944405894362959	0.939737563796809	0.93331394593138	0.919413842220458	0.929420896516645	0.927422697698981	0.986925519289217	0.962042314847516	0.946139912222007	0.946682720011701	0.948392587856702	0.941747038363727	0.932015457183686	0.937334054280114	0.934914577988931	0.944541629289575	0.939126682200196	0.920543779258115	0.927850660413794	0.922942038280425	0.92547646977601	0.929161150350167	0.929560649267549	0.956370933061794	0.95298702261694	0.972980233525059	0.984089144194769	0.971304653000694	0.980421557049098	0.991222353618699	0.983901376616138	0.995877844451074	1.01800337479403	0.984087668405196	1.01933108062356	1.02162607622233	1.03410931728172	0.97699616883462	0.979774214602627	0.940803630540646	0.971891693124757	0.919087719861876	0.929299789854807	0.909935838231385	0.900520319591572	0.906435200904376	0.910406348336181	0.860794128203394	0.871489305231902	0.866137360237871	0.874215418904379	0.871813972714498	0.871050110560277	0.822269260483725
0.952090561845936	0.927334232495038	0.891821535502865	0.882447268688675	0.843758689776669	0.857366446541754	0.843158206735976	0.838959776318737	0.850518446057515	0.833358138912364	0.817729487910502	0.792246547726812	0.845579995833613	0.841504221758147	0.844082045174089	0.83857653117581	0.846061424846341	0.85940116871763	0.855581411294259	0.877841143218746	0.902112019880064	0.887371886315685	0.88901086022069	0.904970622551774	0.90807362981694	0.93489723093315	0.94206193973975	0.938077885982527	0.942593390575159	0.964161043409197	0.965242056157917	0.936621811510783	0.980047814889967	0.957215439474202	0.948908026106035	0.927764257997435	0.953091678879244	0.931453637039394	0.964084554480163	0.957412667845628	0.95665983547653	0.945216080562105	0.930385341928468	0.951188657663264	0.899959870496059	0.913601913079152	0.892633015186722	0.884654662132149	0.897780260227786	0.893637505876716	0.906438193327707	0.889738054440062	0.887993736347747	0.870693508079329	0.868386876559501	0.870983608036025	0.864869482324962	0.858403709167789	0.846721741215761	0.853226586227453	0.830711372945754	0.84789508980648	0.787025794784655	0.78975522313455	0.820145374473318	0.782759790485303	0.769795893992023	0.752453769970872	0.754205504281197	0.773974912860632	0.744876018822841	0.839415787021622	0.766466949279471	0.797938025203617	0.77808743656411	0.825840372079756	0.783961221161689	0.826298267568755	0.827989757696105	0.730064119388999	0.791290645085062	0.750523766660645	0.796356269606364	0.909793940225921	0.89744687677202	0.861688891682827	0.866153862350808	0.890338996198424	0.869370296002837	0.912661561896153	0.912189113810685	0.872741027232809	0.874577101109509	0.908099668078117	0.915944984291114	0.931620541407331	0.944304678701922	0.914997869219774	0.982640721674247	0.932115287146495	0.965780467022904	0.983316014643402	0.998257030061426	0.978320967868942	0.971813347709319	1.02445609178422	0.963621449751518	0.970290713608141	0.952695988363794	0.968539727023697	0.965831868631815	0.958205199219771	0.999128503343252	0.964922694903394	0.928104049132644	0.969370259774543	0.964758278254287	0.97102309916677	0.967088255912968	0.964004492730217	0.96869839112113	0.984152492312377	0.951899325110209	0.95852540634927	0.937491155686726	0.948968860554297	0.926859285045685	0.900148491250653	0.916654978378364	0.924885962841481	0.912866485707523	0.918570680260181	0.929360236728552	0.924186197723261	0.926469268000253	0.909279450305237	0.954471224662619	0.931659446822393	0.987016645615235	0.965284824636137	0.963983403092016	0.9820156630118	0.977458407968549	0.980373663486636	0.96263512673621	0.954694288896488	0.946275425840652	0.986873661824034	0.969048750509981	0.917654426053455	0.934041343074348	0.901624866808507	0.915782129881512	0.926898055401004	0.878909103097814	0.916576511917764	0.924958769339344	0.911104193936718	0.91282465463476	0.915206137756105	0.870643037098422	0.878196289289084	0.859628248007803	0.864741509153257	0.851970452643828	0.843924889615713	0.836468837074153
0.975913839119324	0.935063647894154	0.926466659131824	0.898919605453588	0.906292682570646	0.901787223505255	0.881766311712567	0.901998184383045	0.876840089963409	0.88683697290589	0.864843631569131	0.868627805447257	0.870478934880235	0.851347020365632	0.873297490839889	0.856885170531267	0.870080255116547	0.873096461816552	0.839740504175412	0.838598546017712	0.866183733644942	0.866838978762734	0.852955582418423	0.853055251830932	0.887225104161845	0.847997163913424	0.881347537202079	0.892041135089309	0.928401849016012	0.913853310759148	0.910237917681687	0.909951531712143	0.884690673520028	0.922284843364461	0.91523430289344	0.88798244515403	0.894803009613842	0.904198215522523	0.898341803830986	0.951288449495091	0.960650170630889	0.950262337030468	0.956292278701338	0.945779795320005	0.954526790303114	0.9057032721916	0.918491700605376	0.889463556223017	0.92069297774132	0.918494174565832	0.905287462076981	0.900897342802567	0.90241030851788	0.883074181528071	0.879177735219895	0.847707432469642	0.843085548363023	0.845617773509085	0.826629546347761	0.816230443044404	0.812100515986608	0.815363663415163	0.791052749896979	0.771822664377508	0.744113646926795	0.72191600472155	0.750806791661572	0.709096499489505	0.716213851445626	0.733352450078228	0.710099138873639	0.728763821299897	0.700468427887462	0.730368048287943	0.701653182951089	0.691773598903781	0.69341807432663	0.760824320672676	0.707965983006705	0.639653513556721	0.675870520244704	0.703916146065295	0.66954032952274	0.733111679289311	0.653385099340247	0.765419275167174	0.828829990979268	0.883644770318811	0.84099170718102	0.911160929915676	0.873484279214993	0.889836293379173	0.952652323575977	0.918580176803634	0.897030941583574	0.900984753875173	0.897265456507327	0.913548223796927	0.927090067044533	0.909026504871452	0.94870232980156	0.96318922037256	0.958180896101464	0.935344879583909	0.993347755289864	0.974850013143952	0.992873710044473	0.973929250954907	0.945633433634191	0.99340578517347	0.97051435720955	0.968172607245687	0.963376139043213	0.946416516964314	0.966774682765516	0.936920567725939	0.940329002292361	0.950326035773088	0.924641849883633	0.898798512237129	0.917050488224753	0.923010612785929	0.919436056916114	0.917810348003416	0.956210742714337	0.913136273053549	0.915149212910549	0.931622502096233	0.93339741186571	0.914108433983827	0.912430131012139	0.895171298616724	0.902062077592889	0.915316309044644	0.935047477665268	0.94055957773151	0.931882811015039	0.916132350484725	0.9463209168721	0.900385290002569	0.932117143142453	0.926012463332759	0.917191780949111	0.90826817918638	0.91411507775145	0.91945717319495	0.898508944843825	0.914982076522649	0.905315683378989	0.911625215026603	0.897817049877013	0.924308915486011	0.924364019358724	0.916516541094025	0.916771420366909	0.902958553503871	0.902199348061317	0.879134581372175	0.84820061377911	0.889820602613454	0.869434429340874	0.797639017847017	0.846579294817182	0.827627499191377	0.833204455111814	0.822423268972055	0.829853488662361
1.02160106147821	0.980939474882469	0.948173872275925	0.945917669835297	0.913809111584699	0.940342708201592	0.922327984557566	0.933882952495993	0.941709883158334	0.904132696819216	0.910535852345648	0.911515932428423	0.879477090279126	0.90891668717976	0.891474152958077	0.914448837802493	0.87510045309208	0.872428944314429	0.898294812313655	0.862479018711008	0.86832483198341	0.882618398835516	0.886633905452055	0.862220721726927	0.890813866082705	0.90545785796658	0.899709619302515	0.907518515410187	0.896968087636898	0.894704225487464	0.91475495467059	0.897828730745276	0.914359913595871	0.92346914882688	0.892767467771292	0.921970971115946	0.922969411326129	0.938200321419333	0.974042551051257	0.972669252248405	0.967724901201712	1.02183012884795	0.987977698231379	0.963095690691774	0.986669096671449	0.973276964380878	0.956756359810859	0.919098349620841	0.931934694558964	0.919916183225308	0.91674103810154	0.910548041839063	0.873259073704146	0.872231130400475	0.873156211174382	0.860797940223881	0.853596977594535	0.829198467378096	0.824514420045109	0.812455265453077	0.815836953348045	0.773509111713949	0.785510701437435	0.78452044329239	0.732760176818987	0.728095268806046	0.734557106527368	0.695704799114034	0.704163907243329	0.710804765690764	0.717257007093033	0.740243668898328	0.714742426123875	0.705574807572539	0.696727773103397	0.704501710101839	0.704796596545625	0.710050247717438	0.699455695229373	0.651180503752597	0.731728618131852	0.663252937834545	0.691504966216197	0.768316404230524	0.789241774407396	0.764710498843953	0.764046935343683	0.879302736007806	0.82282466247469	0.908430109090024	0.880738434046186	0.866678033395645	0.855752380745824	0.887110440201354	0.833080908167507	0.851687073863935	0.888571287000533	0.871549725785058	0.881451341296586	0.86315320828142	0.926105171280456	0.931163039101656	0.951869067166227	0.975542871020336	0.967218884742399	0.970449886064705	0.967353214033195	0.929683573243133	0.954341964522294	0.970198506769448	0.928002185342304	0.956503171120261	0.878987836228903	0.941735850002031	0.904670647255119	0.923747061876798	0.938642598585663	0.906702532869716	0.918669125962536	0.916071498338592	0.963086500121912	0.929887300525055	0.906789011084073	0.953401135791435	0.929593747747911	0.938749741824841	0.915177601732006	0.889794525866199	0.886896248797402	0.887442636999381	0.892638663067506	0.883057570442887	0.8821192515762	0.860156145926222	0.89828426330248	0.876274563561745	0.922766260447935	0.876955993554037	0.900383551125416	0.913340147792816	0.896340715006762	0.900460996685337	0.914346520603622	0.902408074871126	0.928300457534719	0.899418468017875	0.918252377258696	0.914952345294586	0.902707088013624	0.922069730710182	0.898796176910626	0.892115068062496	0.880890958011547	0.891024255273692	0.877799962267382	0.892165979542393	0.886107782094503	0.871450759000973	0.882279631263077	0.880050288969546	0.877499191115995	0.884897943312169	0.920494517053232	0.921777580980978	0.9122965732097	0.92306805832949	0.953415413151845
0.995561711209593	0.979936293116501	0.984751405110417	0.931199865295313	0.92790548163779	0.934401690662141	0.93927024763743	0.950535780405448	0.971145204243257	0.931559676372645	0.933308506859067	0.913276509019029	0.886968872738706	0.913680326551374	0.932633610157099	0.924859101794407	0.909027414517885	0.915322424746724	0.914541774800923	0.911701690115742	0.913042408582783	0.913982520803406	0.925785829660392	0.925554642492321	0.941124282357407	0.927784120768904	0.963063771322708	0.980487138124987	0.95905362592193	0.927944702274946	0.976398527446962	0.961588440821913	0.960576348684666	0.916168712453811	0.953838551688576	0.953441172880831	0.950279286579776	0.989105588252867	0.975380486016752	1.00245632629477	0.996914372981189	0.990585347610372	1.02148766274591	0.989425740636633	1.01929340339191	1.00984863851896	0.981871871762154	0.959441470175358	0.932837765952199	0.943649690838283	0.953448207833636	0.917823670694692	0.917130512793131	0.922283346681257	0.917518956536108	0.892996090966444	0.916941976781691	0.919972077243027	0.866190134270868	0.85044060732391	0.836686732313298	0.843635879341927	0.826667526798747	0.787351041545651	0.774818067369276	0.79458568935725	0.785226078983717	0.78236882666086	0.740666362968067	0.796194586755661	0.773787275944834	0.749272684304388	0.744019533967941	0.786107753901001	0.755368435668893	0.777971829600006	0.788026792805449	0.747388455891033	0.749092087767004	0.723222122930928	0.737271370936806	0.697987279673316	0.724060901979872	0.691142842934376	0.683632654633122	0.676507436943743	0.719207711536244	0.718701098775137	0.727023032393561	0.741134406466533	0.809319525906371	0.803144547219707	0.904043741967713	0.823812960674431	0.800683966055853	0.822759761775126	0.82759795160522	0.853114535055405	0.843926550928771	0.926792996437062	0.87831211841423	0.914609513749148	0.943260126060924	0.963169338830296	0.947858418885922	0.970396346081855	0.898207881251336	0.957731467368124	1.01546876269022	0.971575671322348	0.914374831894536	0.942048747749507	0.936144193338402	0.92370070794026	0.890977684247429	0.92179496740226	0.933755989504093	0.932903703399513	0.913945364569554	0.906322700994503	0.919599898579513	0.930823625492175	0.929689579802104	0.892396702239023	0.929639284127663	0.907979338275913	0.918286112319542	0.887973278014276	0.877780616389351	0.891530384799497	0.859368548349596	0.887423242900917	0.852426396600426	0.855637249650224	0.889240780603773	0.872098217216869	0.894508088652528	0.877189868149204	0.902831184785668	0.942084494543602	0.900906031716482	0.931437673208174	0.963403331896636	0.914391034720049	0.925727269307883	0.932833037566127	0.931608906315554	0.874838384080495	0.915817029186485	0.901909337105928	0.896620301105247	0.898245692075071	0.894142804362215	0.915160296560645	0.912393989581905	0.919950524294107	0.92018069269513	0.910988525990276	0.935664987251135	0.941053447949078	0.979585798164181	0.98248423589794	0.991060309987092	0.980436329213931	0.957975982411107	0.961705168733666	0.986689187343099
0.883622053380458	0.876388974972236	0.873296980245295	0.893961401539454	0.866181854670183	0.884028936833937	0.909080601938095	0.919845532642673	0.936289019162226	0.907573454569547	0.932616502889266	0.923693158715703	0.910686019545655	0.936150604608153	0.948694467737342	0.933879753364066	0.946000383709291	0.932512204862782	0.964751544789212	0.978316282655527	0.960581670222969	0.974186128751655	0.965382709753289	0.983583115924143	0.964077821706301	0.986397111824672	0.980898532311553	1.02806003060548	1.01517213068347	1.0216313429075	0.992471591548101	1.00149266232529	0.961353233409969	1.01532322818877	0.984052576353812	0.987098928725482	0.992597250401419	1.02093386717546	1.01497373613874	0.989365789486248	1.00589864409299	1.0091312696276	0.998785826003596	0.996234112249605	1.03855982901041	0.994059860966118	1.01848256403845	1.02438435664073	1.02170065219105	0.989784648032718	0.973429986817904	0.965323639173382	0.973697153010964	0.962947173448194	0.936325651474247	0.959949901131936	0.908556044000377	0.915852777064798	0.912668308682261	0.887728028728366	0.915926298479778	0.855510958063894	0.840716874451197	0.847517450042704	0.813703785916637	0.835085697145873	0.794444176324246	0.777117358489513	0.79575839309816	0.78008900227774	0.818020388710206	0.773454671189252	0.7986427323574	0.79725840696384	0.761569743670534	0.746923431442373	0.765661502012232	0.738786994777004	0.687822395037203	0.736555953148945	0.725589411576996	0.720921099236625	0.740521764975703	0.717419885415884	0.734635373859863	0.675894798371364	0.751361769447014	0.672504809857231	0.716112029536032	0.768791823908483	0.828046409023569	0.828788410489945	0.884251959242284	0.80845368574075	0.874973373135388	0.84163931716206	0.861956952416615	0.885857143326408	0.88956788460738	0.951501414723059	0.90756252862193	0.917216596332328	0.999170149765859	0.917050493281397	0.927767069304239	1.04639003516361	1.05703694058803	1.0096960934398	1.04976642416549	1.02005629347378	1.07437495152549	1.00513204194348	1.01842213460497	0.990893438172893	0.9745517121782	0.965072157843142	0.956075870654019	0.967859960013198	0.948452184273957	0.930741210902424	0.949109508621788	0.944528938308297	0.929260159105874	0.944222974649857	0.946168345875747	0.936843909601113	0.931017260593785	0.928967193175623	0.943869076452242	0.924178117174504	0.92963271155363	0.93228119987524	0.874382186801713	0.884124858444199	0.900943174034095	0.88536793068037	0.897368862628726	0.90978885367288	0.916695615273886	0.921095970679082	0.952917186175792	0.941925203812919	0.935739523588288	0.937253182072243	0.978057293431902	0.950631586289083	0.930610508487646	0.935591725855567	0.972563858394795	0.951236664315973	0.943466942150651	0.939467472923032	0.957102382395334	0.94265821596094	0.983205217224999	0.995827536932902	0.955382093654848	0.952489386017209	0.952687419955026	1.00601199184649	1.0182128368362	1.02578086143829	1.0219129736339	1.00796258578797	1.00077034733215	1.01491271422604	0.979577714653219
0.822656436462325	0.840826061489031	0.855496042986296	0.85982079496598	0.868896261106059	0.889440740420747	0.908722511361394	0.909657447481691	0.919736373765683	0.913312373552921	0.904645076884636	0.888169432041482	0.933565121460398	0.967272503102621	0.932479594942516	0.954853884155401	0.921342132570932	0.935941551311008	0.950981667863465	0.939823557109053	0.977607254216634	0.951086146220565	0.960970651201405	0.959784269284423	0.979021951366266	1.01049205460532	0.992084471356688	0.977449390272885	0.966176945482333	0.971319812951063	1.02338624884734	0.970773766084237	0.991261439344352	0.973753192925118	0.993858894241703	1.00997672251664	1.02673796454409	1.01901521075825	1.00425984301534	1.04030059876865	1.01428352255277	1.07565131287669	1.01563991257299	1.06157481389109	1.02682993313137	1.03986073147649	1.03533768488968	1.01368200215939	1.01798155834647	0.973840468114036	0.993092740006418	0.982017249357549	0.969586991791029	0.990954002896075	0.985350957138004	0.951676586239316	0.973787503742487	0.936999257345816	0.931023790615051	0.965948543359181	0.93572298227587	0.904471752282754	0.890141921917215	0.859743493634644	0.85015582597701	0.829539743321568	0.810337704419256	0.796765574719511	0.802485604226888	0.80863906306019	0.782667740292279	0.818121015769907	0.76593531243196	0.778507428473716	0.735922024555353	0.696738648275863	0.767062962337683	0.737276456936936	0.721551365417489	0.728038217055478	0.740485046362373	0.772409631671177	0.757777566931223	0.770121930804286	0.823441818468555	0.82235336353635	0.841116347246255	0.874682437249748	0.915567509555626	0.853453626247513	0.92245123066263	0.79725784753731	0.71529165176755	0.997999774116464	0.864344848149893	0.908017748815208	0.895049679504431	0.902440536193031	0.947834377871934	0.942283146846258	0.980467792257046	1.01750800083105	0.959910596109936	1.02845904556976	0.989519106561652	1.04784203363213	1.03654014347287	1.06042617638283	1.05075088583245	1.04873272648326	1.0438754806647	0.959087305947426	1.03240565663629	1.04434922667027	0.983386399594054	1.03220350886597	0.945689627579361	0.98833236659249	0.984700610190973	0.972720705505875	0.999370022070588	1.00066956952551	1.01201553191465	0.972205363781216	1.03488987600467	1.00261822840061	0.954465999880488	0.954604082695285	0.923972702101794	0.979719832490724	0.937466104111717	0.949390706689963	0.962108251989543	0.92359399788367	0.907065913647413	0.941524493955343	0.937684531229557	0.975064328923	0.952501823356231	0.933302789661327	0.979836380231415	0.991871678303784	0.963556611943689	0.952625364856762	0.920307237584803	0.955408472843515	0.961879692539969	0.932281546416093	0.939070200763921	0.955538055724323	0.974142633510712	0.962193489592235	0.982210194255816	0.997458747183546	0.978151639144606	0.982805771891935	1.05423816492672	1.00578903243142	1.03300731813141	1.02549803485251	1.03387756078585	1.05330061428886	1.0170980690453	0.958099440468818	1.00043957385009	1.03939726540126	1.02281007412179
0.862387738210922	0.836919720464376	0.842873822424751	0.854937849168892	0.831375558861564	0.860001730610042	0.832105496892537	0.86396985774942	0.83296645991227	0.856719887115891	0.839211065911368	0.863142643230228	0.852156858417371	0.856949197692414	0.848235466797487	0.875123788057204	0.881981424826004	0.877833386595694	0.854701724938658	0.854235643232139	0.876580541362774	0.874665357945894	0.908091530383368	0.944984309451687	0.917267850937106	0.957282777633097	0.918748230531759	0.962898278049839	0.954234850157082	0.983571235586465	0.969683581487152	0.971820812760129	0.990359451952621	1.00647522316832	1.00797904801723	1.05157988782121	1.01419358703619	1.0031929137621	1.01233825891284	1.04943150824227	1.05252147891361	1.03771503480159	1.01760993644913	1.02487299096827	1.07413232070113	1.03510323668375	1.03860391426581	1.01209711001611	1.01099842033373	0.980932706405529	0.980714336992235	0.974537494084911	0.977167501353208	0.929220012835046	0.922772824324434	0.982470271925432	0.949534795909202	0.942897572084809	0.93250494593834	0.971014467475794	0.878247471590773	0.904329353140913	0.915054737307579	0.866734491203045	0.852023832163805	0.849832299396379	0.830651529592425	0.833540448891834	0.839141839678821	0.818533846172566	0.765465419074338	0.718830092515823	0.716961331493931	0.738306719949441	0.689956564015406	0.671712164914221	0.737228761653895	0.679643264782103	0.701870503613324	0.709304125313663	0.770700633513032	0.77120091580759	0.778404687711108	0.78482720064639	0.697750502441817	0.743679111335744	0.724856407054	0.81321244952382	0.738485478239884	0.870558906649205	0.833184348593937	0.780660326946612	0.835835171416201	0.860383275954729	0.822046779614802	0.862070044302371	0.852755121056131	0.899061370685697	0.952530234129723	0.936743551544242	0.895227653373675	0.964608026568006	0.986831780927429	1.00915725644886	1.01128731353276	0.966352352380408	1.05138082666115	1.02497720520815	1.04089696580033	1.05876808030124	1.01495404929987	1.04425188150861	0.935422290949884	1.00302747783337	1.00209236787485	0.954902147200427	0.96108150142462	0.976139233348747	0.995372986795583	0.946259211510272	0.979158570700437	0.975895392653391	0.984032139077028	0.982218198435535	1.00156584964621	0.989490513883947	0.979384217406537	0.961757493318522	0.951177936494214	0.943359230551915	0.926370958861147	0.921587749193931	0.912223608122655	0.894002326206252	0.926965924158611	0.937823837783659	0.919493607537772	0.93472444278934	0.915335743255023	0.926352812900168	0.943467188121504	0.921581225718592	1.01059143529282	0.978903995048475	0.973956834879834	0.972053775489966	0.96609558102732	0.938878278353381	0.976235578693425	0.956496338976493	0.927248427064943	0.943637062363129	1.00118720191484	0.999515120583978	0.976677945135067	1.00357620361331	0.986376372159787	0.954567374478569	0.979441379965958	1.01036172487166	1.01747228818458	1.00139419706984	1.03047304272904	1.0416150487858	1.01611064488477	1.01141567379413	1.0184823206032
0.858057590236239	0.832806140463538	0.845063870903577	0.802084738039715	0.953096082324423	0.946864506492391	0.966241659719303	0.966979621115693	0.960267196321491	0.784355254770958	0.820347148261721	0.796625538835729	0.805074408015771	0.772750456205587	0.828641533446448	0.803141095083622	0.815592576166654	0.803885157111014	0.842760470799931	0.819616364193204	0.840960993622091	0.859041489145698	0.885323870018798	0.912474576471572	0.915637460532691	0.908877289546047	0.921823806998089	0.922360352924342	0.909550109118132	0.941399457466697	0.92438682401881	0.946394730285577	0.924588777510158	0.979921408076098	0.953788549853949	0.998600701827006	0.93362454025875	0.950913927657123	0.995827554151067	1.01176751787083	0.942597320879959	0.966271277216179	0.943763214566585	0.961052279984403	0.959460027637053	0.929781776327857	0.961914865820143	0.961388349831836	0.929512365960509	0.888877230623744	0.938228890519986	0.885764513917752	0.933165745932881	0.938668281448414	0.928798491228638	0.930513227437904	0.960460073733387	0.942883607184668	0.987584364285489	0.959343363283743	0.90523523203207	0.89726051132396	0.882571204323414	0.87399401339735	0.864079112377491	0.843102205772318	0.822630159108063	0.801509758776164	0.776197987508081	0.748409217192738	0.690949751623399	0.682988523636549	0.763578559370037	0.744057693487703	0.657941539166235	0.570586364436931	0.597933626789212	0.579291823976809	0.592871203824317	0.678342808883128	0.60859123669404	0.579700234461976	0.538373654260098	0.604922746727377	0.622854430476374	0.608847516256335	0.635425887952829	0.724485344557891	0.716763676901364	0.741262986304165	0.744185647791043	0.726875041581939	0.940061286558696	0.770606725281064	0.770571602542549	0.795631738359549	0.837360311029795	0.824836142020193	0.873555389102201	0.892203923514809	1.06981902008603	0.891485822920334	1.0342798330033	0.943279250917316	0.989388421875935	0.931515829223972	0.961808661298038	0.959208208468613	0.919282480419496	0.904624605385321	0.957248634508306	0.946121473187064	0.954822482879822	0.947792240338937	0.989266399180363	0.955446790537786	0.950438470321416	0.927871100647115	0.999944172298255	0.999040366607871	0.977738411403695	0.976605314914653	0.996119914879392	1.00774401660955	0.971268059365794	0.975097735505253	0.948623760090009	0.938144719098662	0.936850736056428	0.914997819379199	0.93836579713933	0.918537879840933	0.888146462181107	0.903233457220161	0.886995678756876	0.925039642592994	0.916244302355864	0.934951879547932	0.984222047872035	0.940072370916173	0.929654599850881	0.913627857239186	0.951568947858157	0.928791292584145	0.936186482870693	0.911342089197275	0.916150463368701	0.915197465820734	0.889900638755176	0.924214636980729	0.919041286144185	0.97360546898587	0.932740178314489	0.953824509815261	0.972703838112251	0.956794328451412	0.99420759090548	0.961200024807746	1.00410795707437	1.03145746649129	1.02624643534425	1.01736332108835	1.05631060345836	1.02873358150877	1.0449579610204	1.05178235414332	0.952662235403977
0.882178278324631	0.870120005706428	0.879789030279891	0.898836923702354	0.896554661423382	0.8625555320307	0.870721923387278	0.818316757783453	0.855655170573936	0.800145236043045	0.791767999690158	0.844286801140883	0.81947228070765	0.975560687160534	0.968819592405643	0.954478898068529	0.948405821916367	0.947307894088858	0.825072663918337	0.816886694411392	0.832467119394657	0.845015645146324	0.863568329273652	0.840585523643758	0.863103383736089	0.869495247083543	0.85724493043465	0.890520815458701	0.910404090403601	0.896398131925212	0.862160035826848	0.863621476042852	0.882126266304729	0.89318159068293	0.86853183286209	0.874735336808927	0.887070884358614	0.854826161058956	0.900735771664833	0.917393759234045	0.883720512808891	0.889968130950733	0.905715591443129	0.899621837028657	0.924802102769848	0.895128263982489	0.924543878723657	0.89229807408822	0.932176685607064	0.919436826534888	0.884474722224409	0.871002099466231	0.897301484339401	0.917778659792476	0.891261190499644	0.89819321960326	0.915848508795689	0.89261814621314	0.909963441508321	0.879557833629292	0.860483546286874	0.867807879572851	0.816857180477271	0.774745262088115	0.748628258854256	0.77055792621574	0.720039364573086	0.728303818707851	0.668254881688387	0.665908130574642	0.646681042076583	0.583885003922718	0.589524529810734	0.513222962052346	0.49817029195322	0.775660364344343	0.767897807060595	0.505378535359429	0.637666467713115	0.632787595544089	0.634084496603458	0.666847032529979	0.662815414447122	0.902556670466711	0.787401663840639	0.789867285947605	0.931240852775654	0.904376860312743	0.78346031132315	0.830516585792519	0.790889065888138	0.838838924296215	0.852605696067618	0.797429315910117	0.749673358532331	0.755493688771779	0.711504679844549	0.733855804568836	0.733248062824565	0.753627916143167	0.80049216025401	0.94191850726133	0.829763770214751	0.798198362883642	0.839795631141157	0.816557995262623	0.795468867541514	0.858181440994691	0.861907316560623	0.884016337049056	0.840887480312036	0.873148146880263	0.851754370693322	0.920611659840245	0.908493872360629	0.891195095304206	0.942885562722581	0.951031117780798	0.95055311261772	0.944832579788575	0.917897139602625	0.922658232750351	0.937432776570164	0.978652941690255	0.950334205418727	0.906047514983217	0.934788128506684	0.9238166931746	0.939310828893136	0.92575860323037	0.925568047482457	0.93182559664275	0.924136035551076	0.911384939345882	0.906841068478722	0.911902282931357	0.905063384521473	0.888132624401048	0.884446348281556	0.870965107675426	0.850557714245017	0.892766558831757	0.871216958788781	0.869721204635622	0.885340304072975	0.834936773491345	0.853233489638623	0.865882431691051	0.841482676705869	0.869872524471779	0.923805540930231	0.89828100714793	0.918978524082402	0.900430027508065	0.944183559720601	0.973315615455316	1.00695831016081	0.99999527879429	0.985246535140308	0.963308654427604	0.972286031689837	0.93357613216403	0.959844650762479	0.937019996249503	0.907277593861866	0.871509724962707	0.968380098599893
0.977166781622884	0.957975839018864	0.983266467079666	0.934766263008957	0.929410675009822	0.921677563450979	0.915887776488389	0.916849205494843	0.899722034030574	0.87413601421265	0.890050351066964	0.876389015136129	0.904561148826315	0.867499922559	0.863032824688419	0.835757142059351	0.83853124816558	0.83569801429753	0.802117736739067	0.834640508289211	0.81499913863071	0.803415317414061	0.84064387769643	0.809899009443237	0.829763606690529	0.830909695995271	0.833464285458193	0.855115712393062	0.857478958385255	0.828983567471685	0.85130787638044	0.954608544040014	0.955916943098265	0.960667299230942	0.955749330584924	0.980591215168436	0.965798269307341	0.968106579997318	0.982422155515404	0.993361662608205	1.00830447223325	1.02214583495817	0.997475345004479	1.00687541305562	0.912981033197001	0.925565109820859	0.894597496376844	0.882660763207758	0.880569572974877	0.886801004408917	0.880970344280633	0.852226505476033	0.85435757907604	0.846932392832334	0.868600616402606	0.891228565326029	0.888786257019683	0.881264452504162	0.891005251404804	0.847958470031911	0.809748191034722	0.801755734235454	0.827294230833279	0.703684174654315	0.693472064629628	0.661690221182021	0.684824905047925	0.615562738632648	0.74188893282425	0.723683201463624	0.600960269817056	0.605328353008797	0.554562814577335	0.616437968717496	0.620066639724509	0.603716788565401	0.636593664964876	0.767399632353444	0.758852847469452	0.733017158515951	0.848344018228975	0.945425803438507	0.895656550273863	0.909127120419149	0.999850597177072	0.854740833860616	0.824955560488561	0.917010055829039	0.906200447353891	0.819365328387651	0.896947962086132	0.787589443287925	0.814171114814607	0.813589376769317	0.782478443290534	0.783792339966891	0.715175670804023	0.709146416546548	0.624671858804263	0.721307878961533	0.852447885255109	0.881324111962019	0.719602856514508	0.751775030175917	0.768135753498196	0.812260435303872	0.762808017333885	0.768710963664159	0.799487807170588	0.84732036918396	0.85255914348562	0.84231842501127	0.880081624406308	0.866442286088715	0.811996536695175	0.806457666058353	0.898606131275641	0.882408973144383	0.878212510734305	0.872843516534382	0.892008054685858	0.936241072865669	0.921230498195228	0.920390594360753	0.938535126790792	0.961917802888972	0.921365382130897	0.937149693606346	0.932215465374684	0.94656962710555	0.945202204353959	0.850390307432208	0.868273487866	0.861629147087731	0.869613718937092	0.83318699027932	0.83402142365077	0.840097360250987	0.813511485153937	0.824416350263616	0.837130361130013	0.816996690656094	0.816805348088412	0.841834523837182	0.81174010894423	0.803797769714215	0.821234846747197	0.82577165995824	0.847412178918763	0.869488153355691	0.890251664007058	0.848547784792263	0.869834700728961	0.88125850818849	0.921659422984623	0.916790390602194	0.876128347466197	0.894938553808816	0.89278911001958	0.88540645464831	0.970465164269656	0.985231624297843	0.981008173409224	0.960576040620344	0.96008097911656	0.946699857243987	0.966926584179974
1.02775151312833	1.01695031987657	1.02668924649954	1.00211276972613	1.01823133951556	0.989839555127066	0.972689543550905	0.994384432855571	0.929598353354432	0.987282213223951	0.946838111124358	0.940553822700633	0.909693950205242	0.910533303010912	0.896903613462677	0.902747631417327	0.895132815963268	0.900855119095493	0.88137801999832	0.838038029224136	0.861536127677185	0.878178286750341	0.874159398715232	0.89125968352843	0.871733445432721	0.858160879416334	0.864714644887586	0.87834486580606	0.868730666512866	0.892109599176537	0.914234491400685	0.900792176001062	0.88275376686726	0.884062455408604	0.901697326832913	0.883735861175222	0.910699401109406	0.882122211665062	0.889752202199123	0.912073507363873	0.89410147295911	0.910485528235503	0.882781835959644	0.92929772059602	0.877548819704464	0.929463151031081	0.888399480566193	0.858301636628481	0.874878210284605	0.879715222872361	0.836924176405321	0.889683504980621	0.864079784980457	0.89997272744403	0.899453967710858	0.844965168243292	0.906788457959625	0.896798550328799	0.925537253939018	0.906339308766873	0.876617496434546	0.863488272032408	0.859238389898619	0.821423542088844	0.814956515005738	0.790915487653381	0.759472591005099	0.769050124446861	0.739960466640709	0.648804827680502	0.618840364344552	0.614362597735822	0.746339822669455	0.737742499516984	0.818256567584247	1.00270259292308	0.803925217106971	0.931648277666103	0.959856137085733	0.827064384181135	1.00952121266528	0.974564876466952	0.896598334207417	0.908043853055145	0.945881166714765	0.909940069076459	0.909964205997922	0.888124636007663	0.97741404248812	0.977602241932315	0.93908509129688	0.899331839364127	0.941798249901468	0.82343385028888	0.891598750313883	0.871164593487966	0.836315833158345	0.800722560028547	0.809770973714731	0.823418874498219	0.758998613386847	0.817629126516178	0.788252276241242	0.778776865479414	0.847428517568202	0.801788858043174	0.781058935478749	0.83275707986779	0.954605968157554	0.953323541300413	0.97516813996752	0.808549938392108	0.800354545115586	0.803861801070235	0.775749726625496	0.787881119683955	0.841041295471619	0.852956547329273	0.854520881408458	0.842226447695867	0.897705680413745	0.853502675378769	0.917363656214454	0.910393101449849	0.895797646383769	0.903004093869815	0.905523967815488	0.868117239767397	0.904536929271387	0.872047029404916	0.823740340405155	0.825669458535375	0.838967423470064	0.812268001879823	0.795000612215356	0.791123455221682	0.821895158116793	0.840320839443404	0.841328210141032	0.814233174081688	0.811075693336257	0.850925643910001	0.819528890456623	0.824961462510233	0.834026457012368	0.813218777599686	0.833817116997411	0.843005541551991	0.874323848406539	0.863811366865935	0.925123658025871	0.941604275490163	0.947067631823001	0.952806786711357	0.946805978848371	0.949323441600872	0.944462206750858	0.929247766526199	0.885022927218769	0.902990092451569	0.938530208252419	0.915954397138001	0.961829496017343	0.945457187261447	0.981995182370358	0.953125492440385	0.959455290002111
1.04610949753911	0.966576009472935	1.01997218176316	0.974982399433731	1.00006565347416	0.979187843346421	1.04392624575078	1.00315273855908	1.00403620852605	1.01295909616314	0.958538665483018	1.01974133082295	1.00236160515831	0.995095912860848	0.993812607689414	0.974730893931338	0.941447804729678	0.963991644723717	0.937977621196203	0.936179693064977	0.951503009692775	0.949085973919356	0.967303435289112	0.908472706606741	0.950563756518848	0.922773120013292	0.90196133110738	0.942201361852142	0.90999599918039	0.935441173589991	0.926272589012418	0.937171506610341	0.887553184478447	0.897353747215118	0.879988137899401	0.876760177870347	0.904188990893844	0.888859013051979	0.895756926636533	0.902374229779415	0.917482388139747	0.916207400420242	0.909828746252918	0.961592639534632	0.937447319009978	0.925577552148744	0.926256278297966	0.895659211810985	0.90964135603664	0.916702507020532	0.90218007480893	0.892237597610249	0.909869447408758	0.921326502899163	0.886388170111364	0.917912434060848	0.90055673660671	0.864282397827291	0.864307054456428	0.866970276323256	0.842746641127522	0.861779997237199	0.816942057729433	0.800143887868111	0.788568948803928	0.797434737043595	0.711559032687514	0.71578664315971	0.651739600000548	0.692188201707615	0.657657267378437	0.622129948963136	0.780435909882459	0.758331321706142	1.75250639981044	0.692295284865012	0.840085268653527	0.89043421278888	0.871447585601425	0.821620219701354	0.844568983386227	0.897457953940377	0.949461887186639	0.936119918033091	0.926625736021913	0.919819918111571	0.917270448107795	0.937056499016543	0.949592828468479	0.934367466820201	0.909491512018473	0.936841502601082	0.896000391949031	0.868292436754185	0.872705833805576	0.94293366519882	0.932000855967866	0.88082922297529	0.852425649027526	0.858946315136636	0.862763979362646	0.831660136407492	0.814371045858923	0.776341412959271	0.82096499288345	0.852282243100096	0.855221977764726	0.841963121375719	0.796906034625582	0.81541610296999	0.790921191426575	0.86096443928368	0.842091008128094	0.796902393252551	0.955426170407411	0.950480914399734	0.970359946821869	0.818818981465163	0.882008881352658	0.839705745144803	0.849211774384129	0.866330657072052	0.856398374818215	0.883627698816441	0.887208522505902	0.859439317895685	0.855636596163502	0.893535925043348	0.857940782821022	0.819231186296876	0.846563482606698	0.848712285419837	0.950891406132452	0.941690284604171	0.943902328775479	0.96003263793413	0.951111064379926	0.959163499337611	0.963325765896537	0.958496340783472	0.948904374362451	0.936237994065578	0.936941064382051	0.939128619182915	0.954061548405884	0.908812395989333	0.911877182953414	0.908406153600019	0.849194277864376	0.842365510852614	0.834942992850101	0.844893864019012	0.890804424759742	0.89868213988655	0.908729929155476	0.918569973730543	0.930769642394794	0.941559333419878	0.926375196472504	0.958252056208722	0.948136047700836	0.958518429714982	0.963948913958146	0.973589971028028	0.94532037779601	0.963530056717281	0.94794463116664
0.96729215108896	0.956180241886748	0.982224101802461	1.00265149937489	1.013438076633	1.01856297527054	1.00365423294481	1.02902156290889	1.0207180917022	1.03152297896829	1.05282884302533	1.01780085744521	1.04665677478582	1.00372372807052	1.0002916992533	0.954451060823312	0.984832966655565	0.956786175457927	0.966394838553959	0.985885634789723	0.964069001113976	0.920416758457359	0.940670022245705	0.932233537070481	0.959014436228956	0.935316661751024	0.920069054704549	0.929446442676257	0.964302945478103	0.93266658921438	0.923646595520603	0.935010058118966	0.927833330839234	0.919553505583975	0.903313807443673	0.925275593784649	0.930118755955842	0.907576760299465	0.932807973386778	0.943691200493396	0.994496631481402	0.987493693364742	0.960427102289673	0.966464352210797	0.965181510688353	0.963375698621858	0.959153575928395	0.924276549483347	0.935724824650313	0.935924376674273	0.974868204905985	0.919156925779924	0.959213210871733	0.941463706336223	0.951370331945897	0.954760903267675	0.900340383927488	0.934251517673208	0.897697927604338	0.914649174178227	0.859187958974601	0.798822407549054	0.761359927902242	0.784372232899662	0.790894810053293	0.725013574620883	0.69899682250522	0.657291002944365	0.65288418223525	0.622909846893797	0.617030939645814	0.753549988780655	0.729423752297233	0.718430858962419	0.786923740687548	0.966684092794125	0.698781495238937	0.786714596008606	0.95413691290165	0.927916887771103	0.999399789633392	0.949700644003936	0.853126634561287	0.881467311994709	0.909528644546862	0.961836868934968	0.853592709329376	0.813404596144506	0.950809049267136	0.85370784099632	0.833341021286173	0.792467936556522	0.8030710104488	0.817709192246649	0.789528142754169	0.813450465504041	0.783455648765018	0.749904237948649	0.673249001753593	0.792843052286111	0.770003186584395	0.750414329397755	0.783618770703803	0.729379475666111	0.802026431347182	0.868338768312746	0.912655383182753	0.878273992869694	0.985620252612439	0.9411545554925	0.923996427896708	0.891992812315262	0.907531982741608	0.919632269432079	0.883016347888334	0.873281949197168	0.913682438476053	0.855373229715155	0.830750285754094	0.891636985793658	0.847485847963696	0.881365936622808	0.889928554062117	0.918547598367092	0.915461910808008	0.911841275362406	0.9266723149953	0.963895156114505	0.930788069914188	0.927206296282179	0.902981039532718	0.902687087520086	0.907420774085981	0.861534425244068	0.847378287579868	0.874080202834871	0.900159253022684	0.874740743041126	0.883831062679688	0.852683744743852	0.873898885855662	0.864440960604194	0.88045177042107	0.859316155081008	0.866137559087851	0.850113252076596	0.896520074895028	0.92702755476193	0.908779112690335	0.884484311364474	0.922711678949329	0.876030317457873	0.926746121050674	0.905765283479527	0.954888714953496	0.921829671253408	0.936749615236951	0.949147539846287	0.921327776955561	0.918457638701885	0.902968345138406	0.935871415116572	0.918574752376237	0.922304154759675	0.901027253360849	0.923860783559204	0.923187974457925
0.968342893831677	0.937330326974037	0.94251480290417	0.951632433602189	1.00475988307161	0.98792415036975	0.984271062079071	1.00622636146607	1.02210945682715	0.990751182176418	1.01466861273556	0.994720705756503	0.97848254778407	0.993635852012694	0.987881851859328	0.94326119859113	0.971825094765092	0.918916997722487	0.946567428688482	0.926919314463175	0.947595909756243	0.941311277627639	0.945470919697175	0.943714480925207	0.954036321142711	0.942390806940255	0.947518513684586	0.925880081146753	0.960551738054679	0.958685533070261	0.956152601073591	0.940829539196723	0.914213550256851	0.942887275246357	0.917845572637086	0.935532656551241	0.892142769693247	0.942641435169459	0.980282546746666	0.940023342928502	0.971916255985202	0.987723298789654	0.996224428706122	0.974589495152349	0.974031325717462	0.930626497536073	0.991504842593559	0.921381054723869	0.936592407774607	0.955210691612513	0.967993445973087	0.933749241132385	0.950281530635113	0.90854341419876	0.920974575657985	0.972049304873764	0.93875633298095	0.916702176206452	0.899385341541355	0.839535638899995	0.876371201511541	0.845272742835537	0.79783372348456	0.743748350380186	0.762663827992061	0.725672253332125	0.750743067630127	0.761304914921943	0.673044105156043	0.644650049727944	0.642655562788299	0.729871651180813	0.821099605773509	0.72346273491917	0.976158501836258	1.00242505652755	0.941783634520485	0.850890372137765	0.987025474211205	0.861387183510115	0.734263140829867	0.880654894024763	0.959812623355927	0.783366860104769	0.825393474248721	0.833855106378601	0.828156507551456	0.818170285958851	0.767986395136518	0.766783442774406	0.78967907154691	0.715117497247829	0.732362025196543	0.779911563515145	0.765801541296899	0.717526870662147	0.693139826329571	0.753981617302214	0.681194575526124	0.720773803839294	0.764092908805319	0.792766091051267	0.73256217966884	0.891727780771437	0.945990517959962	0.812283743750255	0.887024736940599	0.973128320490218	0.868796019965538	0.945171226805316	0.994213164053571	0.896101216665362	0.941441074167291	0.900257622707923	0.908102475262819	0.952209971443982	0.919689281329313	0.916988986169531	0.927531291495016	0.905271917949248	0.942678231549742	0.932857464469797	0.944765741334906	0.974715649714614	0.945364206110853	1.01829399349641	0.942180337660223	0.955613935191651	0.947790993500579	0.976031184432079	0.97713120502691	0.941085858274243	0.993229369459856	0.956910173783988	0.907223059806852	0.924327321687018	0.91463223259222	0.948783644703903	0.930944430918131	0.93100309281378	0.938118271593383	0.918152938272645	0.925664861045116	0.986965990687648	0.946731103615754	0.942155641356147	0.945853247763682	0.945514541293693	0.951158538428692	0.977852204934036	0.943047041890829	0.92325612634999	0.924965403075196	0.91621080400123	0.912004428479176	0.915159194413685	0.905004834060297	0.899806838031414	0.937847620838242	0.918597281030494	0.927542462969794	0.950360270716104	0.957886829486319	0.920285518467081	0.922746444370538	0.923079095764709	0.963606697605302
0.940707713196878	0.953362551092216	0.92509138165967	0.93409648006109	0.941252645709081	0.940549993282091	0.923782979182859	0.926337379829849	0.953352335601982	0.978509587079288	0.968384871318823	0.942383669582124	0.981290354293967	0.950372162105754	0.966262418074278	0.958205973730095	0.960862809177198	0.925559930836773	0.920091264114534	0.889248680705407	0.925889433698038	0.90970822779468	0.902139539485167	0.924243488560505	0.894383077135027	0.965641148512543	0.918397385115519	0.963923192128757	0.936541738248129	0.894494409521274	0.893159867298694	0.884988774978621	0.897553430159127	0.881826793358105	0.910538939635254	0.879801585772651	0.882432407571416	0.864142524282582	0.896603225300279	0.903509369370859	0.897677162724986	0.917933529782098	0.871542618824103	0.922677674706861	0.896982568364026	0.903035032649073	0.880805444799258	0.913563966880359	0.876680148288935	0.887954904891345	0.914445678777306	0.906406792953429	0.900004580839453	0.904584157863795	0.934495574674521	0.918336170662612	0.901802440225916	0.854664229963051	0.882674363990887	0.85546376540796	0.8466160806038	0.807090480829223	0.841493894478924	0.801217313374793	0.781059287489595	0.745055192112702	0.633865607689779	0.679845375197504	0.671457934219892	0.846277514942541	0.691316248382473	0.610011021751906	0.721014848482691	1.03686749058028	0.807125625783661	0.893778250191656	1.17204030120032	0.875258134407382	1.05349472672811	0.774162831056893	0.921700405784358	0.849827123680591	0.808347116958903	0.804728405959049	0.798562985244865	0.787712730500365	0.831823698320268	0.742261469180002	0.800485446426859	0.782176227001364	0.800466360867146	0.829512480015659	0.771348004277396	0.75415392876434	0.73280507205546	0.670959807373745	0.722486590233987	0.662215935083815	0.630526500262456	0.713643162738277	0.627902957743877	0.8338165829217	0.784196179528801	0.819002455109084	0.878670891814293	0.842476931134507	0.896165203020884	0.849583418459293	0.989448406444853	0.904730252709781	0.93425671200833	0.938842687187584	1.11005202252219	0.958536853925523	0.956481101879047	1.01947279951642	0.956933012428369	0.97882853569278	0.975049206086921	0.997265363811436	0.999522337573675	0.95812592484681	0.974488243130667	0.975038651698832	1.01191332070968	1.04946260407896	1.01743343676163	1.02380453225021	0.999382281332412	1.02326285451073	0.995939154205567	0.969025935364249	0.966614858066736	0.959800600871225	0.959009336522478	0.98591503794574	0.968923891939868	0.99244631703304	0.974849634337805	0.984520467611977	0.992612232785178	0.966118783007016	0.970103702386696	1.0017859522746	0.999487459887829	0.951240728575308	0.957811917790477	0.914596898058732	0.954480040497728	0.921329573296456	0.911157877003527	0.925918444261664	0.92937774398748	0.941676712444959	0.925837703666989	0.921764039925079	0.892260029877867	0.901416828787064	0.895071824277685	0.87760478837818	0.925293478408209	0.8934296796353	0.892977527209374	0.895272127559363	0.908314049185458	0.853054803788544	0.824363531152451
0.970516876913748	1.00512384785138	0.934997734743557	0.97461300155508	0.968383991129027	0.927965022718497	0.945071094315552	0.938819141115819	0.94499237954941	0.983960133691325	0.962066884879918	0.964598046875197	0.992340001846097	0.960596265907036	0.985979203046882	0.966740248556535	0.910281395551956	0.909119874209879	0.895512967051218	0.878944942114126	0.867566607065744	0.880939030781212	0.86083846198197	0.866916374085268	0.897426254001429	0.885580805073062	0.922518867168734	0.871825738457083	0.867247167186047	0.874738271463511	0.871250732274786	0.843431954474568	0.851901298721369	0.860037410089065	0.809491790244773	0.832131241595256	0.812222265165067	0.799752850333169	0.840614438849096	0.842273740013822	0.858312377779968	0.845223332087587	0.85683198296362	0.880714128898947	0.874693232413703	0.872763022707626	0.845971626136171	0.85634514830461	0.881678742621154	0.839868786212088	0.842606569725583	0.883301302191363	0.83689182964601	0.82554128947968	0.884164809179906	0.861375672487009	0.854223004862617	0.886617069718678	0.89913506307842	0.821571492756835	0.755829532083673	0.830822577244547	0.726845951638121	0.750618962612185	0.76050913649437	0.831023624073618	0.669700999379129	0.65348761995732	0.689913293499538	0.712898840216141	0.291853218552438	0.488733798614952	1.47192535896706	1.87271192778968	0.935269303003453	0.878075912062497	1.19539905519419	0.938932030966735	0.936937041530469	0.963051634611931	0.96929555834522	0.989365074039954	0.927577400604394	1.03230598673792	0.986865998571736	0.86955490221082	0.855884002041808	0.886323394919792	0.875341616264913	0.892557588657544	0.825603737528725	0.765027410609617	0.786527282077725	0.76667875075186	0.741542524702324	0.657506910653891	0.726586415112235	0.582445986341619	0.597088112775189	0.477505443251619	0.534057279701838	0.489816471888805	0.585664400567059	0.660263562522272	0.787716022151141	0.801871840624478	0.777982193993127	0.750591287650337	0.87621035817518	0.853567798351014	0.953329132006523	0.931898760043462	0.960438428888963	0.943818720616005	0.967463308209604	0.935808972240526	1.03118274181511	0.996588258969839	1.00450457481263	0.997324793859316	1.03516573934527	1.00056271905212	1.01490625172488	1.03674794002225	1.01917068061928	1.06844700882984	1.03538653487899	1.0596729417984	1.08269789105099	1.02498436533893	1.00575928534895	1.02769781495097	1.02466826873089	0.992342140979417	1.02276323134384	1.01727358826643	1.0142126787025	1.02112317636842	1.00978503309475	1.03842741693031	1.02279295056873	0.972438777184355	0.954874648494572	0.956216027237297	0.99523194679204	0.937729992693403	0.920312861015854	0.937947818829559	0.909021055700539	0.907028678974727	0.942183034708486	0.899966897549647	0.912807013475655	0.8986199268954	0.922084908651057	0.872848333878094	0.883851056851557	0.844754203500969	0.803246625990406	0.829847649054785	0.862281236696589	0.81764289659263	0.807672672081975	0.801198466340253	0.776771087005031	0.789291022094696	0.782078506743464
1.04656623497577	0.997041534082882	1.02997213807197	0.983533186377486	0.995275380650843	1.01049055447413	1.01054883439289	0.976262573501794	0.989605719997029	0.977336205227074	0.973457542550225	0.970392570181839	0.993995974009689	0.907730216084385	0.942374401787584	0.93793275649744	0.946386100941943	0.894757830980629	0.89550670759848	0.871691588753934	0.870604202595608	0.863459257581439	0.883736037014092	0.855524501706197	0.864326854283377	0.867196234679114	0.860390877994489	0.848782638143777	0.891070049502952	0.848966729030242	0.866209701123154	0.816620641258389	0.8380249318068	0.781813074539147	0.813367910154574	0.823158475950788	0.791103802624514	0.809257207589391	0.84097063706136	0.804220394620448	0.832539133100494	0.870690824849977	0.831997061956382	0.845476220935834	0.844963305987501	0.831032311229655	0.796984898021257	0.823391763220862	0.77949682491312	0.796362982931023	0.796972964201423	0.814275146016398	0.856912954921018	0.829023135156689	0.845234514070866	0.838953977752516	0.86113903910963	0.873233579450278	0.840499368645518	0.778449000884686	0.780414331609553	0.821479347815221	0.722504120270904	0.768756453353276	0.686714218397088	0.700484849847738	0.629274571875764	0.657853049369598	0.629812212544374	0.757775117564508	0.575074019878154	0.847681995362202	1.95272345207206	0.901287763942998	0.874211341075095	0.925351960727758	1.07946236889213	0.977678087324146	1.10803133750959	1.01284643621266	0.931170478779233	1.07382154241893	1.09042057483192	0.893829391079579	0.986216762525762	0.979560818920104	0.960316533662737	0.909074341781625	0.872433912772689	0.833433700280541	0.859770063048183	0.772252855570222	0.826916952613463	0.754111821763441	0.724061958519513	0.764255233973253	0.671827323251548	0.672730434795908	0.600429882321949	0.4635074203635	0.428365485418851	0.512103534460299	0.564584610508346	0.595879176912017	0.585389730798884	0.568101416691528	0.829844492430116	0.887404217415363	0.881839817715659	0.936662243938742	0.974234763294059	0.938788881698174	1.05060789577173	1.05654931391822	0.995913874130878	1.02204057151185	0.980010153109751	1.00543964137158	0.9674367976985	0.965529099748544	0.986731793881741	1.02340870968119	0.983222562736076	1.04422178283056	1.05116649593209	1.04953903746941	1.05726549721835	1.10981810557825	1.07939960153463	1.078490398923	1.05212541826366	1.00292156612675	0.993643303943281	1.043369046659	0.995491699942062	0.99680576729283	0.983084835749012	0.972594072383911	1.02765989445986	1.01489492308884	0.983729521387362	0.992303673211292	0.946890289840569	0.956429879911977	1.01491140094451	0.926427237816218	0.961986673424589	0.902538072274593	0.898167454350286	0.906916281920144	0.910071147969879	0.882309374536811	0.88277063123163	0.838488141455745	0.826102010067308	0.785679159002217	0.806998201701208	0.78774859447017	0.78196743298137	0.776538237067183	0.784833497855105	0.770879080053349	0.786644002196965	0.802156748145177	0.7974119912039	0.829307015847373	0.829726398183998
1.10059928877431	1.04700833298102	1.01777396954911	1.05265150519317	1.03555718786376	1.039412173861	1.01761036542009	1.03112799745193	0.992092265383113	0.990564424094041	1.00910837274502	0.988387308093156	1.00265321007507	1.00720445848867	0.970959169298706	0.971244619022206	0.939041033329447	0.931796118435658	0.922904778630467	0.924446422180031	0.926674925667453	0.8906801881786	0.929332750885709	0.939316325551438	0.910521083943839	0.886160772446395	0.882941464773908	0.882073228968896	0.85757728917768	0.84631641820849	0.858749800646573	0.864262920116487	0.835117815613158	0.828136312971048	0.808942574672336	0.79038821346356	0.790537189209755	0.802056348559421	0.802173206792602	0.792378499503421	0.773419632118535	0.764643543720638	0.807797469009785	0.822752370431602	0.788637490229555	0.800786669190196	0.805019274805487	0.800979303742146	0.800328209431221	0.815846542266602	0.807767570547595	0.784827082818058	0.793020700798138	0.766163115293841	0.810744681714261	0.806058576221422	0.845211165460139	0.837987346031405	0.830858530268085	0.834859415444043	0.799808736611896	0.710041624691307	0.753747538629048	0.703638119664091	0.659833698870919	0.721681739372786	0.745777550506576	0.601475116977401	0.726853952195661	0.811789110649693	0.580199566727327	0.675446506747064	0.861611137729162	1.17308641825239	0.876737048372677	0.97171997008557	1.00309688792349	0.872334771437302	0.91429722316693	1.05119754699343	1.10118006050244	1.07177102742952	0.895525666707834	0.903049692251536	0.990233076961345	0.910080756186087	0.942918574668529	0.883543681864106	0.847326439131494	0.946289868820676	0.823718753015947	0.840178893754097	0.850022632796765	0.741207715766572	0.697069694958554	0.814697244087559	0.834227976369061	0.669774325121969	0.635438689766318	0.626182565491495	0.50771242077635	0.568108084909972	0.533556684437681	0.490222492775506	0.465202146624894	0.533636374465641	0.75742500736343	0.664985289931963	0.848841247961481	0.775224633889491	0.930137707934491	1.01772525538284	0.982985169135064	0.960961428964029	0.990696760346097	0.91770943148881	0.960725932685807	1.01020445472549	0.952080276587672	0.902049486409056	0.974331311155024	0.983278376134122	0.939247224518967	1.03855836537122	0.978624492512984	1.03961447777145	0.974345033066204	1.03916560698712	1.05161395368592	1.00169463008717	1.0062009198736	0.997121812315454	0.996613202250914	0.962620719875809	0.973646794248655	0.967151157962219	0.999889276846885	0.979869937308659	0.980871622046414	0.949422282054624	0.964126702921467	0.978824400915567	0.943161137518174	0.971018781933232	0.924546058983103	0.903322919197398	0.887230903935244	0.877154622004678	0.874870854464537	0.86131359781736	0.823717514541302	0.794379575586899	0.785953543044321	0.802974120462079	0.792189835687917	0.783443042296507	0.776460810130137	0.795944853088831	0.763501959884935	0.783725459143241	0.772729601569768	0.792622030220651	0.794586389470525	0.825970778238354	0.801112275016084	0.814478189139071	0.849900101117025
1.02110263723362	1.02978323741542	0.994124772251464	1.02256376535504	1.01947281693551	1.0238936405021	1.00365915415383	0.981617517574486	0.996152393767383	1.07285017025313	1.07048264267998	1.05462596710159	1.0537975179124	1.05457330987874	1.0137408538255	1.03592410097211	1.00138568243914	0.988552785943008	0.994694841181355	0.971990396578216	0.971668513390259	0.938129250748878	0.949015455804861	0.956228099273682	0.930163741568908	0.937343709835155	0.916604741910418	0.901745883823112	0.907052143629773	0.882928677191958	0.869140076581191	0.870419507668392	0.883909993522194	0.883710622469571	0.815570188786638	0.841074590611712	0.812617060437706	0.837547080664968	0.786993314036811	0.79628649394743	0.838175613244064	0.853945990276989	0.797866764511521	0.818654750209157	0.828250333262778	0.823526745421547	0.825069489953498	0.83902575426478	0.834995198954752	0.814074023802743	0.828948226202052	0.855240747809363	0.863894302341325	0.820224202701953	0.8688935625326	0.849852751600244	0.822295114402146	0.904615209255105	0.805462939393087	0.824388922971215	0.764762400992848	0.800217853511014	0.802275185607452	0.772946950792125	0.714909135667317	0.759141978333598	0.855601982236242	0.662055612379636	0.712842765684763	0.558004263824187	0.682678633252661	0.773515105068089	1.58551189321199	7.05250171012072	0.554277559769764	0.752189366694079	0.74436077856195	0.817263467306257	0.926717405694672	0.897672656310804	0.878106248318293	0.747389684727704	0.764261926649509	0.827465730645223	0.906759115362082	0.838333268408097	0.88613588458798	0.921380509469975	0.8301510164255	0.850726386709548	0.857316258718719	0.845266557146504	0.832938271461906	0.811083197109803	0.721762780346844	0.802960279409454	0.718764404608217	0.755139085833362	0.880641186405579	0.623317530172961	0.588441652086373	0.364032134122417	0.271461705681415	0.363599592726373	0.31422698248915	0.360953289502808	0.532918396017165	0.641038725627483	0.682368842764578	0.866221635372471	0.748179583172584	0.869529550292619	0.905897205348988	0.781686253083077	0.907432369700914	0.854556595609576	0.876470699294371	0.932604411764416	0.915438873322493	0.946048174239575	0.923496257661842	0.895302690288905	0.918528967068207	0.920312245669216	0.96541971169392	1.00349623991918	1.01990494550331	0.966991652680135	0.999078463680117	0.992038420466353	0.991787986572395	0.977836820033192	0.966939083145466	0.953969560982501	0.989358174029737	0.960301461297976	0.96322933922702	0.97082631854371	0.968729671071816	0.973753571209535	0.938605465976786	0.919709100962753	0.920484482213493	0.876289547191652	0.87695929802105	0.872963324801763	0.909125959067414	0.855351994767	0.847286727385511	0.870866928595536	0.876583409298041	0.901419001223927	0.843451087481171	0.815598206137849	0.825544442730287	0.794682477082257	0.857815751266401	0.790601261369207	0.791827857440315	0.78206344288532	0.816824903381224	0.797571080972978	0.83451724483273	0.848130082729155	0.863915761549849	0.887414876079343	0.881948274107618
1.00340798296937	1.04781826885177	1.03980784648714	1.0226512873227	0.999726228055676	1.02351159765875	1.04121332803585	1.07261996219876	1.06437162689387	1.06652072618519	1.08167652496903	1.12783324600384	1.11447494280872	1.01945808340253	1.0557543804025	1.06207812263237	1.10196253701257	1.0388324719365	1.01444759630947	1.04393071391883	1.02330080339835	0.992994607779665	1.00351144062973	0.953671088465371	0.951882930524965	0.931232120076421	0.931146007438748	0.967747467616831	0.924495319816071	0.905556821720899	0.939225669245789	0.908841743691502	0.898156106676957	0.882944496743697	0.886052709170782	0.846504571298904	0.831764372902422	0.897726949456933	0.884785674466022	0.87230351205009	0.862056246629787	0.885485479153282	0.890161313516372	0.859138979894758	0.871802044241424	0.877405342778619	0.800580128741257	0.87559724420216	0.924352018785964	0.849335287769502	0.848725324971127	0.829410520518773	0.862614063171158	0.875245593181521	0.830675389457706	0.849965914151858	0.921215995714538	0.917187925647545	0.885007970924299	0.845914104481018	0.922497535258592	0.938214075752697	0.851815586235427	0.819771060402179	0.857982984298065	0.77125071432978	0.745569521273134	0.853792625132482	0.742186626077592	0.607850490445406	0.659013824638623	0.726524211316599	1.0125	0.940344522277743	0.320103533338474	0.576572855707028	0.576684162268608	0.854613274509386	0.772926449088977	0.837906042590942	0.771728582926166	0.771523237784473	0.807166617421417	0.848518937561485	0.787448310038193	0.909223030519261	0.74534741377178	0.80238366524581	0.871272846668585	0.881637558124943	0.757928311725149	0.729596131209539	0.686533578958456	0.76850406814657	0.882364083747281	0.585657053456033	0.717195538030964	0.802543931024904	0.729256380137739	0.46746953437838	0.411834813727608	0.510556198944378	0.45476989823062	0.440944459531558	0.430632038462326	0.466139652400962	0.425987621339524	0.63808825338927	0.640269283967466	0.701955769948724	0.792528698263566	0.794767431483927	0.813904240657127	0.888457939380509	0.916565637628623	0.939169288093046	0.888644336812409	0.926475757917715	0.922263433837894	0.898780494537809	0.890826983468433	0.906228742441482	0.936629418982323	0.941311087108884	0.97169724413089	0.962383220466205	0.980030056554187	0.991810723176278	0.975443800389564	0.998807766261735	0.982102750471783	1.05094341084427	1.01789923186903	1.02737564923572	1.020731030105	0.972990134886371	0.962850866996142	0.987791364752975	0.991658031962571	0.964639483285555	0.965126870861604	0.936264579987066	0.975322226188879	0.933541881857693	0.928207675261426	0.903368717710546	0.920123984553744	0.911733237939503	0.883973849836312	0.899972137712952	0.905767981516884	0.909184852459383	0.889360112971476	0.871617116503686	0.860733632045486	0.849900780336697	0.845364703978055	0.834580412543131	0.813684605930267	0.873107922753833	0.828508576416619	0.857503941234098	0.863855562122168	0.865815550655781	0.881034190085042	0.857362984901911	0.907561310459941
0.920201352351064	0.951943063664056	0.979298965370624	0.968569759464658	0.986841717636457	1.0034431455326	0.950104736057937	0.976203759338737	1.00771358952757	1.08429197575633	1.01451981193223	1.026132558375	1.03624978339972	0.978988493907881	0.981873071438167	0.963949596000678	1.02706018376763	0.975307783479869	0.964176145834349	0.942043096869079	0.960026371657468	0.981875526816599	0.974292204064196	0.93581176043396	0.979912777971508	0.965846338812156	0.958695948478669	0.935752052412879	0.970768755946816	0.944016799635908	0.95396736523823	0.936387171494131	0.906253429177977	0.918807426747162	0.9310249110794	0.874604975048065	0.8664246730656	0.886936370707254	0.896453119033843	0.919840654475425	0.914954947043584	0.897850629272457	0.89974696892952	0.904398187536067	0.892678187196541	0.838742585955164	0.841076218376641	0.861983472720617	0.87770192727743	0.899467037975484	0.875161025310346	0.898372327611943	0.896464401167084	0.877864066668488	0.899010226879679	0.906489643654257	0.966159423621239	0.919174340289349	0.94646909877728	0.91260984726443	0.987499796053407	0.898263945852436	0.865292569431605	0.9498462670991	0.857865358031337	0.842185193096814	0.687851568187986	0.723550271984495	0.902946987155549	0.54977791749554	0.661346575889327	0.939774442638677	0.868009301485727	0.239760743687118	0.331744687666788	0.503570697305019	2.52370944062456	0.782584910682043	0.745469321767152	0.846424730043774	0.840737656791484	0.919092764131801	0.874298726279227	0.983325848381981	0.968941494322553	0.846068154388368	0.829809787807452	0.839983575996288	0.78055080382377	0.752852327818908	0.804666048322737	0.892678252123112	0.91878409311955	0.832239893600688	0.843622861675384	0.890761192726861	0.866629088758329	0.890504983712978	0.781345411854069	0.704660070462464	0.553729876970391	0.361292673150221	0.343040129984055	0.493055644469727	0.477066208224318	0.606047877195201	0.576467723858009	0.648819805049401	0.841127826673368	0.783545828360264	0.892809802218036	0.901412713560082	0.790361582154302	0.863245761236725	0.889284771856223	0.935902339027882	0.941044644527008	0.942836460492467	0.944697876969158	1.01528359915569	0.964113682465258	0.933496376294665	0.998456396371958	0.973372033822424	1.00621371095275	1.01407911874391	0.976826810152031	1.01240057145488	0.99275264911099	1.00976530994986	1.05426943384954	1.03532402387436	1.04999229201093	1.02668044772262	1.00331948929574	1.03345554479572	1.01880613182739	1.03537502895166	1.02675956104565	0.995393848722258	1.00786799292105	0.992836375750848	1.03441290488344	1.01586336787802	0.990756778115278	0.966750040515942	0.923497030083849	0.908527031162974	0.934840082185712	0.914382448927287	0.907745363561933	0.91773446289965	0.891807159343522	0.876662552948676	0.911806519520926	0.901154652079503	0.894385185109449	0.876452835599053	0.881352793942971	0.894050671681477	0.903996526189369	0.876654494604822	0.906993147187618	0.887372878761313	0.928192504953549	0.934948720478292	0.925208416078826
0.899578266982481	0.909045899219515	0.927590688453044	0.912088615294839	0.873124087641716	0.918814780533734	0.852212510412021	0.856123566551002	0.903763820920356	0.910760575193535	0.914800741613421	0.922934671726362	0.9354149793592	0.954324271787682	0.969444071132528	0.960276224951442	0.940785823382075	0.954541310474903	0.979379077515273	0.976284384067283	0.992112246704867	0.996359976510757	0.98695833783751	0.924476976267572	0.950243089515058	0.979575595872717	0.953054362881977	0.924941043874514	0.952567848727658	0.971329477579809	0.915428824862705	0.911987353445523	0.897753388647111	0.871474079686959	0.87585805920578	0.858839713600979	0.904822575925822	0.895227721570291	0.859153500839544	0.903600894564715	0.917794962168708	0.906946181450441	0.865843473274029	0.893982740472338	0.878843380030205	0.84558240539476	0.8416762667731	0.850170293406303	0.877909840838798	0.880964924861894	0.887275056579445	0.903666657650383	0.931740920159752	0.893725097127097	0.908538064864794	0.902533861245867	0.918380215730482	0.938069301597748	0.963911745040544	0.98018869041114	0.912659951344986	0.956410908989619	0.875506880302344	0.930234413095766	0.920873123836719	0.978008837960058	0.766650370658936	0.799860180222004	0.656629706886225	0.888471905043023	2.90200077404332	7.18926207740959	0.477694411601958	0.781179092566626	1.04040508270264	1.12417930278894	0.664830509349509	0.609794440070341	0.88585029052875	0.910791301948462	0.877092480979326	0.901388978004768	0.905916484568421	0.882969623020363	0.888062249826275	0.880775658514043	0.915510664726393	1.09316407590523	1.01433312167724	0.892124225687924	0.912988240571669	0.804719810098616	0.791460557232596	0.818474685191349	0.866063034800029	0.817363278258492	0.876751704453576	0.822570105363575	0.862763903871697	0.869276140496885	0.526124474787567	0.29260642171155	0.341161380332156	0.393302668086101	0.560546932473911	0.388074090972011	0.65731192343561	0.893622540333406	0.650078768530633	0.701198752073485	0.819501961490962	0.831459869891248	0.986390010167066	0.900470358879663	0.884498579583493	1.01326355397396	0.918252417700218	1.00783240086435	0.963060287661709	1.0191731002165	1.02364156189945	0.996808444784077	1.0539026505536	1.02706975305712	1.03553341028908	1.02582148542096	1.08342297598922	1.0354932522115	1.05238582112613	1.02100275987622	1.08563448393994	1.10519237562145	1.10438562946764	1.07387594228905	1.07722951521876	1.0816055969371	1.02503823389152	1.04043800807958	1.01546981385799	1.03434409440447	1.01651848092439	0.99747701234481	0.986058746976666	0.967104289049423	0.917965349397176	0.9440745187923	0.929611687755297	0.938315187711347	0.932784714795928	0.944834019643346	0.901141864982224	0.879269350143571	0.868104531597846	0.881940613120954	0.900108789142008	0.882302914303713	0.883827274327727	0.852140576094334	0.901349368949794	0.901792897685816	0.852128250671793	0.891818105274911	0.888442047562677	0.894805099157904	0.876176414178696	0.864200615408014	0.892561058083446
0.834726642496991	0.998217575669562	0.993613660616909	0.986281493480103	0.980817314796554	0.988718829875723	0.842186471207733	0.84712792874142	0.882583136680086	0.894596277360136	0.906323743677799	0.896864575544083	0.916810812074839	0.925269089860225	0.914651457614746	0.911195381593418	0.915716637289537	0.926971656727682	0.947076567057443	0.969980601425063	0.986116281135726	0.921815845812564	0.899600029162706	0.91306280544317	0.895904912875218	0.914632939400439	0.896315297050963	0.885295223414357	0.88482858636732	0.874029086899557	0.870232385578719	0.827619854328172	0.792452669723647	0.784633983202365	0.768460130458362	0.815955171766899	0.807957348251295	0.856072383430383	0.830095350077724	0.820024297305714	0.849016362431089	0.86511946081571	0.810313377036471	0.827101331540476	0.850840048575433	0.833417805461265	0.791323232271454	0.823984670942241	0.858971356520669	0.798680346051878	0.830722741986264	0.794489880636223	0.878443955632426	0.899332843586526	0.950331923070997	0.880262347298501	1.00481635459259	0.964174909965197	0.949995589252006	0.913024895081668	0.923314138853127	0.977769733051589	0.976129662275307	0.986483488688467	0.839471277711826	1.01200981627158	0.883292126741421	0.810004930395781	1.04282774579813	0.726520423743084	2.57716662507014	26.5268163107349	0.505234104756057	0.365823050335334	0.555572889218779	0.778365251454964	0.879726199929727	0.945031734991023	1.29792760293743	1.07948202342628	1.0356744118308	1.00713380796049	1.08780436925674	1.06528457192857	1.02859330234916	1.0345960220168	1.02814223445365	1.09239623722444	1.00510651391964	1.02975280836866	1.03604070086224	1.06611219794248	1.06013531744076	0.846043379854253	0.887746029379681	0.766594018240474	0.780148465806235	0.910239276934699	0.803814462948658	0.800543860112904	0.836025143595513	0.703882126848544	0.480863201565594	0.570151064904767	0.361529273288803	0.433765915457869	0.45509012899171	0.597591400916892	0.591129978476029	0.763640286265154	0.92620147784954	0.82528855621332	0.879676725017849	0.885485237035518	0.975194699961368	1.01963585741201	0.897570111036485	0.968948592319723	1.03960229451502	0.971240794560443	1.02567487998924	1.06582250773083	1.03826535980085	1.02766179884618	1.07039976836087	1.03732508081677	1.06876420290841	1.0685192389322	1.04221001812064	1.03226661617699	1.07989125249014	1.06099198066251	1.12023309466049	1.0661361701529	1.12320847728788	1.07782004833678	1.03350566750416	1.05028040209289	1.02749275231947	0.981415437340068	0.975981883018748	0.980916654701637	0.971345545001468	0.942999259844957	0.961084770473831	0.920116679453397	0.905585776658529	0.905022398181026	0.888103773790272	0.948200231147627	0.934273881528886	0.903401376466806	0.927318522991722	0.907661678894073	0.878361850363562	0.869572425381217	0.885382896120026	0.885078065116301	0.827295601844603	0.805844647096006	0.839010075563739	0.875857666345948	0.868895025914969	0.843321434024362	0.827637623747806	0.816326133895178	0.829632682492327
0.945598966023054	0.906098812934138	0.918743166085814	0.85858907611309	0.912018510420162	0.880876179887485	0.912411843611064	0.891557447601802	0.884122901239578	0.861577019952077	1.00490535081704	1.0565531803321	1.04867149302017	1.02715410605975	1.02193836345994	0.909262310520241	0.856252064927696	0.876183910477301	0.862621024017008	0.830142241038223	0.856685511751647	0.834181414191605	0.836082987377133	0.861521279829237	0.834018702748866	0.829508993322711	0.837631019961838	0.85885431719965	0.835511384434311	0.839498801501059	0.825470994284235	0.829787279008587	0.798809453979926	0.827314744017537	0.772056774713124	0.759060254489892	0.798787282342192	0.793364003733996	0.788240894284466	0.787402423749597	0.828944817564884	0.845835225269938	0.815396738231293	0.805355266911601	0.779593891691652	0.776223890980237	0.844076398548959	0.77299748094864	0.767651227597465	0.75756052920547	0.791036298924385	0.811024640380852	0.822041045947405	0.809779612279559	0.831761709843815	0.844434232964726	0.849202233726373	0.898341485956832	0.91014891754307	0.867260781679093	0.848306509330049	0.894172088493613	0.834092155648985	0.870298772923176	0.905327214706452	0.780376142123338	0.80037028510707	0.814049388401823	0.910564267415358	0.789868869201006	0.697868654489965	0.183936922962276	0.309168249796618	0.62155534704296	0.629086317656161	0.877594519972344	0.94056901596501	1.43218827024079	0.935351027263092	1.11214979328855	1.24917048260609	1.0731043528297	1.17955546850088	1.01405022759284	1.02395206118052	1.08560998051695	1.03493984941601	1.02539000550627	1.01632838739609	0.857210953409411	1.08617823363016	0.927277778595745	0.96233944061988	0.830523139001718	0.918330861170685	1.01328219044604	1.0046386470272	1.0221719117098	0.906872920825012	1.11949926873829	0.862987776270616	0.858175741390992	0.655884047509602	1	0.687258519823849	0.589198193646669	0.575252628897793	0.747222499682769	0.660400602786708	0.698399544387246	0.740561141219918	0.920173137561787	0.817821333155525	0.926868182776992	1.04502239425375	0.893880279485913	0.94624907408241	1.01257659438488	0.958544201896797	1.00394703576152	0.999087796964233	1.0345725165154	1.01022088493651	1.0044608113032	1.00758054457169	1.0884762018486	1.05851180228378	1.02908096140951	1.05241439027244	1.06038819804703	1.04689155674188	1.05357576263686	1.02967471136135	1.03977254528624	1.05033018227648	1.03698843179569	1.03127727720145	0.971674373353527	0.985304075216867	0.928116961051692	0.9193061633418	0.955690873751135	0.945967467194183	0.951527500303215	0.942570133360709	0.882756784604502	0.907338548881945	0.902095219954319	0.934197482432482	0.858288625167134	0.896349344687265	0.844046688283551	0.873720079344469	0.836423421478949	0.825364863642203	0.841868122384429	0.782101814864856	0.780565806912045	0.769241291367637	0.777641550753276	0.81665129385259	0.796154856559782	0.788697290694749	0.798802272982555	0.838961200369458	0.832804505655525	0.833113153435868
0.986598197030085	0.951995255950029	0.945911435403071	0.897451756217136	0.911858176285254	0.929424704293494	0.948212585777138	0.909703775369664	0.899684768548858	0.892812389768829	0.899865818222659	0.930631738438098	0.939085392295805	0.982144465261979	0.89151336586187	0.919204784475643	0.89262760478177	0.876992188551469	0.856771714394795	0.848257171020582	0.853876244658903	0.848249981288155	0.906590531682537	0.880597774573337	0.842139549412285	0.857862213772497	1.00053515343444	0.965748926131767	0.990961152380314	0.991505196583005	0.961361556282472	0.95984673089569	0.936371128793046	0.946607861859923	0.929544658010735	0.898647398472218	0.914368178761408	0.813278310517357	0.767502882757486	0.804702043513688	0.919080839342383	0.918915468918418	0.905701635501921	0.885467831429658	0.90220872176961	0.852749885225395	0.861537994778963	0.88071659146377	0.884551357969374	0.870823213562623	0.766259426026576	0.732154617859854	0.769138163609744	0.815028247644366	0.794624511486989	0.811734631940898	0.78606696687416	0.748189554364797	0.79741009523245	0.80158765129574	0.792780137392056	0.765824306892556	0.792818245088111	0.757456823537172	0.749733012609073	0.741256890658991	0.818557060892118	0.682090243246525	0.744201772435906	0.559163790141227	1.12199760594808	2.05203234548317	0.34853436634507	0.39511810498239	1.99315889806659	1.26080869387366	0.718343949593507	0.891215114895307	1.23890559960581	1.19351862082976	1.17401815904657	1.11350297859923	0.991286271096207	1.06975297262863	1.11274641927721	1.03541628785327	1.08897648750696	1.03621516783913	1.096050105506	1.10825925257137	1.06981509437846	1.03100348057238	1.03585734644809	1.00311689787102	1.03502893205278	0.970810102400596	0.955822408385502	1.19734326322423	0.982640154502996	0.901248992361346	1.07953960010478	0.747587248330362	0.641162053322919	0.803730984271397	0.461552013799598	0.610479886882527	0.738533113875841	0.834614548129517	0.65200364202959	0.754967767000975	0.776656253097245	0.876571379591042	0.799424496306253	0.807833319884502	0.910458948071322	0.894921746244282	0.888213520944822	0.895547852863987	0.950417456901894	0.937873251888156	0.944766148941808	0.951171613590478	0.99037764684099	1.00340106310372	0.989400003470128	0.982924336275711	0.989429412304533	1.02371577011617	0.97149152459731	0.991810257230518	0.929450818373564	0.975041742742434	0.941674095423034	0.974323242472976	0.949521377583357	0.949865645329706	0.979520763476936	0.917116387734572	0.951784925527435	0.931507874869917	0.909221831612591	0.892782875561702	0.877668953780044	0.880495378041755	0.878530348646982	0.831355248521942	0.863261020893675	0.83714828885161	0.830151164042641	0.807511620881442	0.821432946774789	0.79818196714145	0.775642453211265	0.78291676902571	0.768165338504514	0.798173217910984	0.76537223675288	0.773768756633632	0.759701804840509	0.783204085258484	0.796696830616698	0.806763043372329	0.806148995766592	0.805274800590464	0.908755310040335	0.907965999857703	0.898968559482235
1.01914003141254	0.957595869358699	0.968573693132084	0.916265028654954	0.933069076957808	0.949138733420878	0.956345154726682	0.952505368754658	0.933895342757608	0.974560418654273	0.986875724660849	0.975136833497312	0.976661239589904	0.96833930822962	0.971750164179183	0.988563965728816	0.991200746181364	0.973463709445402	0.941516664058064	0.943550332890753	0.905644618898864	0.906016165213162	0.909275434164179	0.917551280920611	0.923357310425979	0.917196502078324	0.926673803378154	0.949919741714838	0.886583558533319	0.892371508401596	0.8595111940792	0.874911119846847	0.845183991600115	0.824779782264433	0.799650747293476	0.775767668898878	0.816417670656858	0.759944168328488	0.767403063299319	0.774583028576091	0.802993015408973	0.789392331357152	0.773080284016719	0.819926958175833	0.789631692197339	0.769462183348553	0.763014550595724	0.753269830616792	0.759821042287982	0.812613453971642	0.707173230583526	0.738813068212529	0.725248142178596	0.760519067920809	0.745113381355995	0.815441263703889	0.917536804540959	0.89239109867223	0.890195574718011	0.895030103760425	0.858259306496419	0.852938520861644	0.760505753240961	0.70942391419581	0.749724246428679	0.800136237656226	0.764078268668254	0.730199625925488	0.522420076203152	0.47303053434951	0.559643238012361	0.305231189676288	0.422947378583485	0.344006152550933	0.390895883001871	1.01877488582576	0.734017814972795	1.00323432080527	0.849534378013541	0.990407142177649	1.0689479032215	1.12260503558359	1.0989644541531	1.11812855657606	1.02720154191377	1.06805627006946	1.13785831284569	1.09673562466857	1.05933788098794	1.03106290173923	1.04382310847477	0.957360742739663	1.04198902398244	1.05242551503339	1.08690098668016	0.96713050480291	0.998192028451524	0.957548369531219	0.952335584811896	1.01941259033096	1.01171365338912	0.80934242413707	0.825644484433509	0.623725307521323	0.803425082193474	0.67866553252135	0.510419136631067	0.61025453053363	0.758289461844042	0.67455672417288	0.859363774246748	0.699441424287491	0.762240579251187	0.748002225903732	0.81289920235772	0.84843044741527	0.80139869849773	0.869994220700181	0.833014890105903	0.900222852204647	0.897592651286518	0.897981968160613	0.916360068598225	0.911361859936574	0.912775879222014	0.930230491597895	0.943974827218127	0.903733254697061	0.907514068375368	0.908950663520222	0.871299083750672	0.945272472856747	0.916744881557327	0.900279657164875	0.92032182438664	0.943389252150284	0.912515103749051	0.900005360451823	0.909244856853724	0.883844127914355	0.852255904425222	0.855057485295963	0.831175764389257	0.804871880476719	0.808833095255017	0.793550689779135	0.754176478742528	0.971856414233833	0.950500655392182	0.977069630674544	0.946667149337002	0.942159369974848	0.950125575857368	0.939555012623878	0.950985101413342	0.932248922801695	0.918076100780099	0.914182732043691	0.905041638813782	0.87173894600364	0.83010746775053	0.798003779496887	0.897047153490093	0.821249962836283	0.840028139707517	0.844965790355699	0.820520547448884
0.973997224804511	0.957672927052359	0.971948330596949	0.983645892587721	0.971001137237221	0.95833134792117	1.00408811442323	0.997318271813342	1.00540350832827	0.957217713960136	0.953481609704824	1.0391747751439	1.04294040711816	1.05572309459261	1.05338864284621	1.04397844976332	1.01699515442612	0.972603078552584	0.995662952018112	0.972456001806285	0.986976021323078	0.928234696536588	0.951431378161778	0.954318563783955	0.969561390068069	0.968785323930411	0.951194473800368	0.904871222784171	0.928338065104643	0.928116587571362	0.927806029468547	0.89253645583767	0.901515537638661	0.878496617413618	0.889194659134605	0.870758834792225	0.848545451515928	0.819617797262766	0.860055968688645	0.811040844137155	0.832790030107621	0.828223742602432	0.847509026713775	0.883355312891358	0.814683039814022	0.833544848015059	0.853196399870943	0.810028613071953	0.766497319578743	0.815957297457322	0.756617819386845	0.808812442401149	0.836577404135433	0.816018750245073	0.90428922839283	0.798373856018005	0.836185767919903	0.772816891584738	0.774071807724272	0.837040439375753	0.810917410117401	0.727313504990571	0.799850989312975	0.728173700572255	0.740877774219666	0.717716606791233	0.684808110757469	0.683931988619936	0.742919567476718	0.580319926029712	0.902346100844039	1.31135483977093	0.425735800553089	0.315644718149869	0.859714700207537	0.943099436781167	1.17029197683269	0.909868828963087	0.929196367020565	1.16283148030047	1.12241558106811	1.08210341222047	1.12869570262043	1.08464543398869	1.07043361940522	1.06188701609664	0.992596220073587	0.983131436893002	0.977066683961101	1.0246770661557	0.94318280038261	0.972159351625492	0.926462222446144	0.929900498363772	0.934643825711934	0.854411353141913	0.868844818927345	0.942368471078975	0.912075815262527	0.843235841078602	0.906622494385273	0.848181890361797	0.800923483721447	0.852334899839813	0.725739169324263	0.851445201861561	0.737339053513586	0.848049082755463	0.662296375341632	0.719148417359683	0.745441045731254	0.787106127238433	0.836037893118216	0.832707205738497	0.787048108706658	0.944668306946087	0.987078358130171	0.950060138909467	0.893293720742207	0.860251723963156	0.80369461310893	0.860867604033809	0.84643427244846	0.842049370622087	0.866834775227842	0.873976793060268	0.91605376295783	0.874624066448961	0.886934466871509	0.865413590104841	0.916085840254636	0.886627155371202	0.886840893744447	0.880273350881448	0.909811234800378	0.92192640679894	0.878645676370649	0.899219547545177	1.00815035705739	0.978435025431106	0.978568074206812	0.848926182795509	0.826605668744301	0.866690604244542	0.846592236155233	0.812235814113736	0.867506336292346	0.865038607387678	0.853271996408481	0.888896517355891	0.828941263912931	0.828931233288054	0.815349948138008	0.883703524872497	0.875421160825626	0.888064320062527	0.843581157219024	0.829615864030294	0.84748127606608	0.849605378536989	0.846155401336602	0.835177310563718	0.826714071029396	0.877703225080665	0.878988014438157	0.911687553006166	0.89365375131534
0.997056876170017	0.967571518712509	0.991566345152677	0.96976745951833	0.930666185757724	0.974264006289782	0.9517033502705	0.972205106683106	0.990053809968345	0.957789241343662	0.969943456662074	1.03307214180566	1.00102083875409	1.05444675233599	0.996737359152905	0.989616560965955	0.987569425259086	1.0133227801029	0.996924803437294	0.985108710127316	1.00517772769864	0.965196392248719	0.984362390998617	0.999724379652288	1.02061044968954	0.978162904123894	1.03814277510629	0.992249429344275	1.0158524015174	0.999671539718353	0.955705500282632	0.975253601250999	0.971537149734009	1.01119919514707	0.913042782639332	0.905505371879501	0.915956664617642	0.912372458826399	0.943317322390056	0.874236412109417	0.898846936369841	0.939698283979602	0.930852517167329	0.846626455585726	0.905472963281881	0.81530071817912	0.846320705579661	0.887553989991226	0.910285156686011	0.855678988939977	0.830874543649616	0.878363010115671	0.81982719505061	0.836842771068174	0.849902529287109	0.826416235026184	0.86095056896485	0.798452370519206	0.865365289286403	0.862961110712818	0.763394475416616	0.818587205097709	0.783479001712806	0.847858773891757	0.702443514613548	0.622388945084032	0.617596096727775	0.583756980515838	0.551373039288126	0.776900333815012	0.568768116587872	0.318974433058351	0.428939637044218	1	0.600735353286894	0.897883151844604	1.06373348174051	0.973396870103801	1.1944240299585	1.08736217382422	0.887938974056694	1.10208913383426	1.05509800387658	1.08087192603936	1.10246579711556	1.04283149974547	0.99462548078813	1.04305873132296	0.958720028494876	0.896135783148301	0.919094469367615	1.06571611137191	0.929622628320686	0.944130192203829	0.867066744880363	0.978918786881183	0.798021865615749	0.900845331520683	0.832835233931156	0.831457466381808	0.913951328712019	0.884051514326299	0.676977357973047	0.684627308261327	0.663168766404827	0.659635316254499	0.672591385988663	0.85049697549633	1.09363888513582	0.726108113803744	0.791717356291065	0.77969192080473	0.771076459420046	0.911499412065411	0.912867659340815	0.82273235040021	0.806727669868605	0.861222689492326	0.891308152556632	0.884677413209875	0.825752148990795	0.861284834440875	0.846747473763975	0.906002829433296	0.878546118976888	0.87547755295229	0.870988958865465	0.868255240885438	0.830469859260963	0.880412377702393	0.884658675969148	0.863404916649972	0.896003617841518	0.927317246456992	0.878231258445559	0.90774231705909	0.913724454609787	0.889825435874582	0.854215819337062	0.85116870046494	0.900910572685876	0.897677016480859	0.955935634093711	0.915234128527506	0.974306678898206	0.93201253309908	0.922009620176436	0.90737333869629	0.945026882872825	0.935708436188489	0.893523388668509	0.909630664135588	0.89142538459772	0.914614019970877	0.904246407914651	0.899110862384178	0.912765698329454	0.882147660444626	0.904599102398306	0.890329642291102	0.907706745722233	0.898779847448746	0.889867007202958	0.907763545417046	0.905984230709403	0.923521003523438	0.883437095217869
0.918823666088371	0.940886185275866	0.917528507154504	0.891228164155355	0.852201479470429	0.887364582734188	0.89012482155019	0.871926605109483	0.875503781858064	0.952301850138096	0.935000066666409	0.953571015011947	1.04036091946693	0.973005083007058	0.991401314825567	1.00587750581653	0.982987768263048	0.974833644803889	0.97597800531598	1.01577025469108	0.979521660903191	0.994987419179358	0.994293304342789	1.04074970907285	0.987069312248799	1.04240086030099	1.05224752727081	1.0100531788954	1.02465560332938	1.05100296939795	1.02034453474632	1.01575879739211	0.969940547613087	0.984950745858501	0.998252879118429	0.955639533360325	0.970268801436568	0.929383050913033	0.95583449697393	0.904694006035781	0.944726511787399	0.931166780971173	0.926363582636807	0.896863942124498	0.931840356569815	0.911373831372536	0.917078788386449	0.923158609736935	0.872308507075255	0.847181902473136	0.873008555523477	0.86557398279889	0.913737461903439	0.937306878359824	0.881682522792456	0.897803861611773	0.899487885912861	0.868098921772793	0.842362748307099	0.866719258261947	0.761271560608108	0.746792945768387	0.762770374752958	0.707706501694532	0.616995071328944	0.668413630913661	0.627607774060403	0.565206550791428	0.516956600506645	0.511873625479701	0.355874957271808	0.516175215443977	0.267899748010765	0.44188981451544	0.614934375446728	0.982258974349103	0.87972620496677	0.877768814089649	0.925335714808336	1.09106292425955	1.04696717792578	0.987014089791366	1.06091583801894	1.03990134746347	1.00595561679347	1.02713660977078	1.007010871262	0.969638558173277	0.933578364361293	1.00393136877367	1.05321320351092	0.927181568032731	1.04094890826935	0.868721680788372	0.843483463415276	0.920927219142206	0.947394781494497	0.846473142663979	0.818067020283866	0.6801425450823	0.879181514045792	0.819740904825985	0.524628680553522	0.697018438646834	0.469806839487154	0.59705016064815	1.04776142222108	0.595778799819647	0.792846333261465	0.826646644853847	0.836961980408727	0.91974603953607	0.834358957261247	0.862779059699639	0.91244691002152	0.887207372332978	0.90097530157027	0.923728731646812	0.836802486804738	0.873222895374538	0.853698023355867	0.925284958145347	0.947163107117067	0.872490322029519	0.955928475234977	0.925551091210791	0.947211480740765	0.922611031496346	0.918569344069759	0.897871514019178	0.928051973101971	0.985142522446056	0.948199156933241	0.929514204966215	0.93405426280323	0.940714014811151	0.962246758965788	0.973197857324152	0.936658319958543	0.962043652426248	0.97336884532903	1.0090266624911	1.03014220915158	0.95341739591842	0.974097363933289	1.01534906808578	0.977197809445189	0.977003735802393	0.975426391959897	0.967198958225239	0.921124008715902	0.960664156009651	0.976539596830424	0.963108292358992	0.994573480360138	0.985489298941234	0.978885116850273	0.945388897616327	0.97083423063482	0.938828904323086	0.932754390495187	0.939802309857822	0.921640132979224	0.952135206192031	0.924668090319693	0.90919366002107	0.8946676685488
0.835635908116091	0.84745533857269	0.841447910265401	0.861847374193457	0.837381865770061	0.845033864755968	0.814564407112443	0.822520689323226	0.876270478939084	0.873104058490615	0.900652279358521	0.897836753666146	0.931374310424921	0.962549208592218	0.957105727114395	0.952059372954306	0.943875611024979	0.947409416513307	0.918751855380554	0.903935715590319	0.96614321562889	0.932933514658808	0.965425959190173	0.978614065951042	0.997648961027829	0.954554192892497	0.99560783139402	0.942852655051422	1.00725697466207	0.936454593618664	1.0366712100885	0.959182909121219	0.98264783163049	0.959322937060024	0.968962916129519	0.938052486848852	0.996926226675095	0.963770718693904	0.936707935527576	0.96155886833681	0.967132265615164	0.950521678254891	0.982613320299623	0.926811681963946	0.902899892850787	0.923883429402519	0.873976142490392	0.887774062587084	0.86649492726797	0.867880919344354	0.863203076657824	0.819490060098686	0.853021123674003	0.828890046077675	0.851521998177764	0.833481919414065	0.847462761927899	0.799221261353184	0.804512216272396	0.820187571286945	0.835791575179456	0.730780495636981	0.733751195522548	0.619728141027773	0.621557512837226	0.5421126654796	0.652581209328011	0.654999594311172	0.607974954780834	0.421005073323398	0.432509584839258	0.721544281702188	0.44096124996516	0.633324151494224	0.774499381590689	0.804581257898346	0.987712197655899	0.904798727031392	0.859483478948383	1.15950887673929	1.04173864715952	1.17253551331601	1.19149351521125	1.08476476045985	1.08424213362629	1.01549449053084	0.974182745561042	0.995273187850964	0.962724226549646	0.966508425614601	0.8686317934065	0.89808855344822	0.9383134498845	1.06702486316537	0.9276416606704	1.02934113985559	0.896331978491006	0.776613970531506	0.773156871991752	0.827220406119216	0.751639538474078	1.00515860879635	1.28120010663098	0.731160729302257	0.813721994878675	0.617282092099698	0.528770845121027	0.73557330439681	0.653657153639106	0.75182273734865	0.854789677237765	0.893204248783756	1.02190870833752	0.879361822274702	0.999177002032623	0.927974780462771	1.00332312284439	0.925166473167113	0.965346289999887	0.980188813782779	0.939100860171978	0.933725618588092	0.932697544300122	0.932128041109089	0.933426324924676	0.950554880053746	0.97447626699127	0.931454306783692	0.965350445293108	1.00983981691249	0.990297538849566	0.948714763018093	0.979189246393709	1.02455953392309	1.0011700919339	1.04055223898074	0.993191996154891	1.03822831423954	1.0111917627352	1.03104878345118	1.00841711274938	0.991506500481818	0.998946084586423	0.976938530508302	1.02061794117913	1.02268506092729	1.02200939013822	1.06708433524057	1.00568774102263	1.04804531368196	1.030128842121	1.02530259727936	1.02853965200948	1.00550946612149	1.03089628578766	0.991631052580615	0.924209115822368	0.974123389347802	0.920687353825909	0.897132422728702	0.902712050426623	0.87155886478848	0.909211407503503	0.871900037630701	0.872920256667364	0.873466324884079	0.849438168795558
0.852366234598691	0.859031979805176	0.847837466834877	0.815002944489134	0.80613429085393	0.855523521209927	0.864346943720567	0.832159719701368	0.881982794352541	0.876254530684202	0.868389544785128	0.853673385665004	0.872005255949169	0.899022501960679	0.878588897025756	0.869980508349231	0.878736444705636	0.875066796163547	0.843640359846827	0.86174115025001	0.841009044849908	0.849780176683513	0.899156772957131	0.854985631131247	0.901908176960555	0.904142129619767	0.889733150287003	0.904972180299496	0.93298917183535	0.947494564275921	0.921192080568965	0.964894005011544	0.967779573193023	0.929303136355543	0.942811263219557	0.992272982715871	0.983425683823554	1.01093028753013	0.974491392119662	0.974589765887951	0.970681767784493	0.941743176872307	0.932933510710697	0.965269899437223	0.912314933954535	0.962616809151212	0.956781454368155	0.857535434459956	0.843123283635535	0.834993260547773	0.825957119191301	0.800291066183405	0.744448880953128	0.738062886482958	0.773426790740148	0.764857205943971	0.770043234163379	0.765086976037808	0.706530601462739	0.772118915658258	0.636257417106972	0.664222173176111	0.65543094380506	0.556416737417568	0.59715509162316	0.536367803290409	0.402988821853375	0.456674041370969	0.410311301912553	0.383885337851359	0.401014180515165	0.494177366817251	0.447579597694523	0.638615315887845	0.842037663658062	1.04297227845742	0.860403106729392	0.995932425984209	1.03475901359395	1.29995130116504	1.06023476081912	0.981671236194827	1.08302112626148	0.996191594037073	1.0338179096177	1.07064638893376	1.03878244316904	1.1412215377136	1.03422180459513	0.997249860232639	1.17740080661359	1.07403429041698	0.951650885151485	0.947750648159163	1.05835220479275	1.11905478863464	1.12250762622724	1.21447970882391	1.07987664870228	0.916879305530689	0.92363773063294	0.805928481439969	0.850054178237551	0.861707487909183	1.07819997572067	0.720227650251511	14.0407707081441	0.583342005020189	0.481804853934922	0.727612814161105	0.717601393927188	1.38834413684639	0.925988495137658	0.946055597800871	1.02523691546823	0.937182310423653	1.1011711245574	0.893548895766149	0.946120884749629	0.980660209514201	1.04657807484456	0.94344937715077	0.952606212789928	0.977683591159674	0.951442146119368	0.898440857570207	0.894499747872173	0.923375308435453	0.956427506043875	0.975966422382942	1.02240837489143	0.967435502985455	1.03543588423749	1.00486779152647	1.00141143963388	1.03298502474635	1.01507309976398	0.990560246203531	1.00861283795803	0.973158919881482	1.01056713771732	1.01791728448694	1.01596411231298	1.03532536169774	0.997440817903793	1.03929821271954	1.02330692686893	1.08402224884355	1.03448587428678	0.989134079068105	1.0138957113069	0.986872000018657	0.970310654042769	0.942578458248691	0.950079189020833	0.924040293501145	0.917499775421932	0.918618477633724	0.854884288142617	0.874693077289261	0.836155878680049	0.862745637478636	0.871989118216838	0.899197172555412	0.890620355609165	0.852914878490117	0.849597048082869
0.867118901685234	0.853598500024977	0.868424196497068	0.8526086775481	0.842861344729959	0.830306255931688	0.839649401515257	0.863642344314915	0.843174652976629	0.839704351849825	0.853900225740149	0.837773266707717	0.90373296379942	0.921884449951185	0.851071623500543	0.871036305895609	0.853685738782272	0.861216040174473	0.89657372730419	0.891296323468831	0.882733238026389	0.838566812416745	0.88553518455414	0.862674552397215	0.859824843392384	0.881819123726717	0.912145151941431	0.905985010385316	0.867091422983746	0.975872934655077	0.964451291207878	0.98429913012056	1.0245691657162	0.964152597717623	0.940621229134337	1.00193636526157	0.965221748237142	0.909188715584512	0.956331743064617	0.905792828931827	0.975327133504904	0.902476047458295	0.902053039508138	0.84059153932882	0.922942219024889	0.913463228438092	0.823834646279125	0.79478889898277	0.787810460488829	0.733118849152971	0.732372761225987	0.784820405887841	0.826560322369573	0.780305752885101	0.736641766178503	0.686409361330799	0.715452231941296	0.731963878609785	0.633495195970333	0.725727682227928	0.692152611257151	0.622151682683423	0.502935371687248	0.489030912663924	0.606374001439533	0.483271524809757	0.454300082995309	0.47182069528648	0.549379593537449	0.479251126404171	0.817937846169714	0.426528614690231	0.859413346310208	0.587794308793268	0.851104714536031	0.665247745929738	1.10136732888377	0.815978677431535	0.884839617486078	1.7431979919376	1.04061181272339	1.21808967326908	1.2002844531681	1.30007289196141	1.11706242785002	1.15762556962687	1.40650627252575	1.03204602570246	1.11180830099677	1.21398942281628	1.15317131553289	1.18505257983004	1.09746644090089	1.19011071328918	1.18690057598874	1.05964931283782	1.04238216515995	1.14495556204539	1.08418126038061	0.972328313759899	1.01581053183992	0.88110493600638	1.09100512935779	0.814154245843025	0.803450291953403	0.848619536328808	0.997914183443299	1.01370152439643	2.00044611981093	0.54157687204024	0.484173092863717	0.47892902233125	0.708583815161062	0.579700310136806	1.01015160783984	0.793310520712819	0.891211927134373	0.823981544504843	0.815151342106306	0.907124803222977	0.823436003869173	0.86886383849276	0.897088351714032	0.922677140168136	0.794591385241296	0.806835300262548	0.798468919881513	0.837749378079071	0.845381666989467	0.839303329741893	0.917183733728955	0.897371048458245	0.967362595130857	0.958200680449732	0.953929154598073	0.964696875079315	0.962490809080174	1.02697242022785	1.00253783439596	1.04731792886062	0.994263608819959	1.06836299921839	1.02869931071951	1.06160431063558	1.0287739856022	1.02693670616669	0.993150072508013	0.969813875808798	0.954743315697135	0.983291038133505	0.934885420509816	0.954706982004231	0.959345330836083	0.96701534649087	0.929114556259793	0.933371985643924	0.912346134434169	0.915538567329056	0.893151971735634	0.904255828818665	0.939839989415401	0.871024443385685	0.86708665887343	0.875111142616341	0.85712002875568	0.838299690957799	0.825447782894558
0.86454123522374	0.878841264718707	0.933816039428669	0.889763985394907	0.867444767134461	0.894972539767711	0.864114376778406	0.875042176013522	0.900581530153952	0.87620001768241	0.88174918244679	0.890045733901945	0.927274928416386	0.875863695588403	0.899318240639587	0.889846901559481	0.891711603971421	0.921752076212064	0.930478540041148	0.901529341637533	0.877671434853338	0.862435027216228	0.872386420538281	0.874875067841409	0.9058223892239	0.884810069730058	0.922190227377507	0.935941145945444	0.906164993858596	0.927237442489205	0.963876913115417	0.925000735519888	0.923255397315312	0.953426028276532	0.976496347511591	0.91314480601981	0.913886235455879	0.87943084379318	0.890813844811841	0.854968372725471	0.883876972645047	0.892522336645713	0.855285161826173	0.910059899580077	0.890775809536692	0.854196631522006	0.879038649034699	0.880600807062393	0.89287288355838	0.807120221706258	0.780066739558035	0.762931617487283	0.72508194695884	0.693266111331822	0.774486547610439	0.623386773130036	0.629161195902889	0.719224381051379	0.694665017701639	0.698899623532739	0.624978120750428	0.615408873190808	0.522859006041373	0.494052044684855	0.478620573702562	0.399686648141128	0.42694269894713	0.504538432744746	0.434786494586667	0.344784032220029	0.456289887280333	0.741974382170811	0.733988256581413	0.775124972126001	0.58561023638981	0.664902632122645	0.746319745698904	0.706644374046124	0.990007242312	0.952991502486154	1.14789412549359	1.32882236011593	1.29274296248561	1.48839061516541	1.30657291890682	1.23806544130225	1.17360466205098	1.1692093251213	1.00888890365779	1.10574015209796	1.12769243925412	1.35995749644251	0.977836494977742	1.37807201479822	1.19812559956453	0.990209218283342	1.05342233407941	1.04782408609269	0.982931635865533	0.908063249495514	0.959239855388157	0.954498834954861	0.780569704734003	0.844500482273079	1.13792326790453	1.05410841874742	0.828828804725598	0.758884812400172	0.796122389715516	0.854491599530571	0.765106232683743	0.531395411654861	0.571847960971615	1	0.503091672266328	0.753135966783744	0.636210378409507	0.730109456654834	0.766856087210264	0.848903537042996	0.765049345802957	0.824048156489574	0.821289882302847	0.798495049085296	0.838591553914761	0.81510948319764	0.803625242221682	0.781742858010506	0.836454641699104	0.869594279291744	0.889258419981986	0.923490584328861	0.925968066116252	0.91631571262734	0.942647768729891	0.987134669264077	0.962682116499752	0.996728466481473	1.03514962462325	0.994626689904931	0.97575662977689	0.974759766211119	0.963080913154773	0.9681926637682	0.969336518239664	0.98396277520281	0.989136638802356	1.00006052003726	1.01268849836717	0.962563032215521	0.973461081549545	0.96324519657745	0.960306752738076	0.968619203701464	0.953846155254257	0.952075495083531	0.968460014045326	0.943691044573231	0.95010142319471	0.929330617244935	0.965932012622335	0.8857644224718	0.892170441617519	0.854375068693028	0.88535972789042	0.881011363220442	0.892855915569367
0.915981240844453	0.914038373699056	0.914086239020195	0.878391339717881	0.903191073553597	0.922960288583991	0.920588146288892	0.893447744290576	0.919595010732323	0.939509636390269	0.885420350591187	0.917551004314321	0.915954810127902	0.916689148410044	0.877803295577266	0.938282659897061	0.94043691613702	0.88232563304049	0.92705196750952	0.89672224997493	0.912021119603184	0.937693192648042	0.916246751003938	0.954384122810813	0.936075793332612	0.926993891208967	0.949371136405641	0.955743317668787	0.960255515463692	0.948836171917222	0.967062315438282	0.941888912580399	0.991674091474597	0.99946081758204	1.00480050571249	0.963110093879329	0.969513216054056	0.945358304652029	0.953051320981876	0.953192166978714	0.92279979707153	0.964329906445079	0.848782825068805	0.936869905444395	0.872288034786758	0.87063946214497	0.887588221975603	0.827672116415506	0.770491247875426	0.753175752828811	0.818832187681704	0.717364251456051	0.707197586257606	0.794288697956161	0.814193435530651	0.686526837887998	0.587045565432062	0.691536448341738	0.649607205859779	0.675345520035213	0.643175933498817	0.670061512596756	0.619183271183127	0.525498492403982	0.456403629909229	0.427862352248871	0.493661303430264	0.34221268445991	0.335709413124273	0.506975122393597	0.75256136043967	0.527616715190722	0.60706923272786	0.902105112728797	0.926324443178392	0.953713643773371	0.840413122767724	1.1684693980863	0.965248394464298	0.858087886361546	1.1693023270124	1.38407024056538	1.05309245003701	1.15190611674905	1.04471014907193	1.15601872613786	1.25433228407778	1.12578931690417	1.10533230485493	0.912487454723602	0.934288098149448	0.924262113545939	1.0113586708437	0.880484826180343	1.01927932853628	1.15914176640517	1.17218309679698	0.915427297056683	0.87334894763579	0.897946282418239	0.916548669373485	0.820403766848888	0.84341465617838	0.922790671282648	0.876886448649169	0.83542421780763	0.888577800891997	0.803758587368706	0.874498603774529	0.815455535363535	0.713908572214069	0.985247346478832	0.607153404881213	0.657471279829081	0.6760986173391	0.589700697879112	0.590172376680251	0.781821475288468	0.674206685612768	0.652182103133608	0.862231196494713	0.799485530379954	0.748441003427637	0.735539913253599	0.801580042033574	0.756994697181562	0.76714468747141	0.764218823856749	0.82293764191688	0.806346041303786	0.859111665427072	0.868289034737175	0.890394373381658	0.95686087862381	0.946831225130237	1.00205781239506	0.976008522967036	0.959485093635551	0.940302177257214	1.03413523053679	0.972997499192142	0.952833153415054	0.945897676640254	1.00126782294223	0.969500576960078	1.00669547538576	0.996642811569711	0.998705220084378	1.03785401509146	1.00162845553703	1.03136733261643	0.999916353526615	1.04019532197652	1.04886367124991	1.01341659294192	0.989331892898425	1.04889166729051	0.983837249050065	0.986418359969762	0.954505800883648	0.933070068214167	0.949524499390044	0.917821559512631	0.946167464817015	0.966948974585618	0.938102203285129	0.923206114160325
0.936648343068262	0.940300766713976	0.935944368676418	0.964004502875335	0.963374216744213	0.922111300770252	0.925658373512981	0.929456536564634	0.94775058372375	0.963171053307819	0.934228216130747	0.921002245676475	0.976185388843638	0.941505245014862	0.946093319947042	0.965294350428605	0.969056461740159	0.992025419911679	0.959842591093178	0.938922320842145	0.996982701999094	0.972608377299125	1.0175396645414	0.961055814744854	1.00946351960906	0.999108855163542	1.02319771419041	1.03956280799664	1.01049287862804	1.07344769137403	1.00257974934903	1.04495575295335	1.01380844715345	1.05947468388662	0.990587067632189	1.04848335625347	1.08277551657969	1.00073188453932	1.01167102724319	1.03921209559275	0.969650086983329	0.946625285758623	0.912830324164431	0.903688161117445	0.925056741277758	0.964244668126921	0.873417312258729	0.894221737330787	0.807343226803167	0.892020699222347	0.829031448277999	0.804324316676002	0.685002888129134	0.683711639785342	0.644786169822071	0.634780572482059	0.717822986585808	0.64121994202919	0.61509819359612	0.61143205996501	0.568436651880537	0.509721238748874	0.571683343162052	0.521778116929816	0.601836917820265	0.520775105661266	0.50833458223057	0.512301588763655	0.404457706913147	0.48666187642938	0.551382900926	0.804668377587888	0.518859938310923	0.962412324397873	0.671542775090795	0.840400530582543	0.717929787237098	0.686345156296625	0.861560170563491	0.984289972828125	1.51052437617027	1.51967420306244	1.02464525401311	0.988629527873006	1.0489256106191	0.984967753572292	0.919063710375488	1.08288808144015	0.902593758012091	1.00652940124302	0.966496704153028	0.901827226620727	0.81979835961655	0.969697426039594	0.888869489361989	0.880055942076845	0.849535569474004	0.948386286383266	0.83689390383926	0.818709245639283	0.822414919164174	0.83579573925558	0.879631281307267	0.858914307934206	0.80808623669448	0.784816815825432	0.81854590497551	0.75922324304699	0.762401027299738	0.747821214172177	0.629473025133781	0.678586967533146	0.608573862875505	0.492687894366225	0.513763136571695	0.56437203381365	0.6475458299754	0.701335502864868	0.611489247863584	0.72234179750108	0.68362430056584	0.784944904203916	0.726891825141234	0.745800927634468	0.781581904027561	0.736661138300164	0.758626825556449	0.801812892366517	0.821968823182518	0.80792448609973	0.839091876391968	0.858121222187666	0.888942050545624	0.90250465143733	0.942175325153225	0.954820502242585	0.990944429477258	0.987292568724865	1.01966979807683	0.979636848911212	0.987999617865695	1.03979284670326	0.972986509728807	1.00850234153822	1.03291594993195	1.02364298253799	1.06470492784628	1.0193702351671	1.03646639390696	1.07235028499537	1.05120773836673	1.06841559705919	1.07772664171577	1.00244742221253	1.05502773414824	1.04203048776474	1.04272653768366	1.00833258339157	1.03272759818842	0.98709416429	0.985006734997277	1.06199811463184	1.01593705339215	0.987790546649536	1.01888203266183	0.946052843893523	1.00083754214912
0.901310871014405	0.90472956928497	0.888910820032725	0.887522087162078	0.871511262211659	0.925141077413753	0.941082271417747	0.899648637892354	0.904294603907834	0.934473642458249	0.948431191026176	0.907238433807143	0.916452335387323	0.904095742466841	0.97033097586067	0.960324103330097	0.983887144531514	1.00182374442912	0.991266422878607	1.01746014938446	1.07145313099078	1.03920094899811	1.05276055730973	1.04000883350339	1.05566569989622	1.07136361523373	1.07969084569417	1.06789664722506	1.05324610413483	1.12067635190592	1.11263078659148	1.05785968361432	1.17406917734071	1.06499768381391	1.09800625786369	1.09465138670862	1.11953385814837	1.03869266077669	0.961389930185801	1.05011876451471	1.01333608961941	0.980818275315316	1.0612269691114	0.999481034932548	0.965866597864479	0.95372202064587	0.935757323783358	0.856489536371392	0.917238087902866	0.7751427408388	0.730479411878448	0.685951338372788	0.784965423068459	0.68505711834517	0.783120699341487	0.675189503533689	0.658607064159565	0.684963989374303	0.650722966599745	0.572097492681521	0.560839913385268	0.873759188003376	0.507866057490926	0.600062459727888	0.638559424871204	0.502819529598896	0.564543497075963	0.529521751219485	0.471021763192005	0.682540387022425	0.527156210905817	0.61517653698716	0.7392841420782	0.77997266421244	1	0.818066509314631	1.21365780777687	0.835751869668881	0.917935932937492	1.18101415257155	1.10088950143405	1.12382879610846	0.950395438733419	1.20976039109131	0.995195877289765	1.03773770272765	0.875150382130844	0.977233219889506	0.899966083638694	0.913098988062236	0.933678094186602	0.89438212208392	0.938425191811554	1.15974107347262	0.939995394888233	0.90565738000391	1.03357749870877	1.0348800865598	1.02048040335259	0.810649298508029	0.781523091113494	0.945363605169125	0.92533784624338	0.884042762157598	0.794164858020335	0.91056351234527	0.935972295289103	0.86378848283725	1.11126525757699	0.767418099741684	0.674301645951265	0.626795891164066	0.593382934828301	0.707727663970076	0.506371300366516	0.60099113161449	0.682464425383283	0.645036054952398	0.804168181531601	0.738909618067548	0.831772596859363	0.721156022914459	0.820245259715659	0.765390728529755	0.860037385086801	0.830225455345489	0.837305251663957	0.835247725006862	0.914488746655879	0.846599795276545	0.874540749039899	0.962824741255527	0.962103205068116	0.985069112719638	0.964504477862193	0.957252653328316	0.998339759099594	1.04678619354658	0.999259495517012	0.998425276886976	1.02631516429434	1.04585119482677	1.03230321503341	0.997803274421099	1.04161723889732	1.05020792358846	1.05038720811664	1.09578052775111	1.06330207950637	1.05175548855174	1.04544869146246	1.04549133461573	1.07197099452829	1.0699464418913	1.10700610033159	1.07781534394607	1.03610859112743	1.01714589277865	1.05256605037487	1.10234132065425	1.0776444146138	1.01893000976189	1.08630772976805	1.01336447053834	0.994132151412577	0.982343333716138	0.939007057009656
0.842205892392395	0.855564500523566	0.834484743751993	0.839852831906776	0.84133157674694	0.82605837081346	0.883662474868579	0.880812997147177	0.897722125193596	0.915839394635905	0.897078103989362	0.902685017258792	0.95350267688122	0.964523084989589	0.953138549797135	0.884063258687901	0.964043678594597	0.971819989466969	1.01711803151434	0.992482768413474	0.977909774873515	1.01494948187705	0.982940318445993	1.06668920664627	1.07337424977979	1.13552115900598	1.09381140359045	1.0772883213697	1.05194541349905	1.04245807053619	1.0865269009087	1.093155572864	1.14465075911337	1.11112277342556	1.08918476954524	1.09527933120571	1.02847399372597	1.13056487806343	1.07994902390968	1.12327779437421	1.00716702615923	0.993031310717546	1.04270635607622	0.997922911575763	1.06102273734512	0.91363283251037	0.838073337519313	0.954824492638906	0.913536478684709	0.790801803000143	0.754580895664857	0.656447032397528	0.669721728811012	0.63623685978907	0.606303397377663	0.823429020746142	0.594886287669217	0.67419020905332	0.711834691955988	0.607758536396071	0.566837552323013	0.537017614957997	0.49152814459766	0.468227448295542	0.438334303642336	0.414833108507763	0.319376498654002	0.36587232052883	0.386617326592159	0.335880807521066	0.528484535909003	0.571520593231581	0.50410387720264	0.812833680189273	0.77717424503156	1.15932841715698	1.12932764016381	0.827913358843361	1.01377871293226	1.39414049222862	1.07566068996012	0.9451132478694	1.06189809651819	1.00753791196373	1.01388168795555	1.06239663598451	1.05616081349447	1.0878172625055	0.949279294010028	0.948849673603115	1.02619012924368	0.930511931630332	0.990251461318852	0.891691447063804	0.92400558926098	0.922758489928499	0.88979408169329	0.827019057783591	0.854901791850403	0.854259404420788	0.889259117839191	0.83351589280235	0.874803964274921	0.867332979029694	0.778682011034408	0.783881552773416	0.778726837971713	0.834574077445275	0.768082964781181	0.835641695051974	0.765637496856765	0.805401450775223	0.689683288851677	0.666339337671354	0.509976403530272	0.456066518418735	0.584613559472411	0.571518955972471	0.774753450190427	0.753008155237168	0.665243569667903	0.888945013119382	0.920385732896312	0.858254922766176	0.934217300844279	0.828057907671114	0.883891293323152	0.866315303684063	0.92527363177842	0.883104277683965	0.933946896938005	1.00349487311457	1.00673428895939	0.961487837929625	1.02020521559314	1.02999501023273	1.03621401791005	1.07569317391471	1.01168699534899	0.992697380205317	1.00568482412672	1.0146692057405	1.01340396199375	1.05404800284807	1.040577377805	1.03898646516821	1.06738204981905	1.08099205193197	1.09298211601791	1.04751657269098	1.06923847968449	1.07116038861341	1.06598977819464	1.1014677841586	1.07058427751563	1.05918032545185	1.06096124391139	1.0656905960587	1.07909523816069	1.02289956784298	0.996438419432663	1.0074467563641	0.99742728341806	0.907427290700372	0.920285408233385	0.92457635716348	0.938495754889847
0.984198553826555	0.97185972819832	0.852494798397911	0.846953931182517	0.856751649726465	0.857594008150645	0.853987511424615	0.816267137338162	0.818298313713405	0.85690073708487	0.891829956652477	0.894455213834369	0.926873543785744	0.913895032705238	0.938239332049886	0.943080106535252	0.921796475248808	0.931577419561278	0.948893431352314	0.916066609272713	0.919683341148657	0.931644988306838	1.00079499673208	0.988612197743969	1.01174969739366	0.993049432663237	0.994344661178088	1.05317223076306	1.02287681736447	1.07268269865822	1.08814473292298	1.00500862850692	1.05141623829451	1.00627107462496	0.994359295420553	1.08392328521209	1.02470817745694	1.0877217531711	1.01886026838989	1.02612780958922	1.09479926510367	1.03387470852654	1.03599015570361	1.13945962025758	1.00135244202961	0.960286241883571	0.931501094390742	0.844476593214881	0.838649421697767	0.847902373014481	0.895779248169066	0.731753060053918	0.648241648672194	0.818974227062929	0.625871460926621	0.605262264181762	0.746580830952729	0.572754077092242	0.729992354938747	0.611204805152485	0.560327619106052	0.469173936003224	0.369527701330326	0.30474324766005	0.363847059522207	0.354118463486606	0.224161627912426	0.226261849500716	0.4114915681821	0.366777553724992	0.540410317794078	0.662754122193942	0.688935552115325	0.861556255307213	2.12030581765393	0.850590378238574	1.03912803896773	0.955854709890805	1.29490243347834	1.19230309336591	1.05390133960457	1.11316422858018	0.978711054483643	1.02981566861347	0.984578682368494	1.13549784218376	0.978258979236815	0.973825830215301	0.986672397622415	0.959866555981555	0.95226363404403	1.01287387071213	1.00717399221235	0.966618053212005	1.04054826374532	0.972419137725468	0.97772692498228	0.994304859243294	0.993440074503275	1.11110998601664	0.97585910799026	0.980349221146302	1.04043815722715	0.94591209227353	0.872995069616042	0.919943080908042	0.868754113386116	0.863218678960938	0.881345665926455	0.790366379147979	0.73240976991286	0.724540362899165	0.68346101393147	0.735714160405019	0.559727899244034	0.470783331113104	0.496416804040521	0.50936119192888	0.536646838708933	0.633874097800157	0.744097452006452	0.812559393258683	0.83413652654343	0.921052204753762	0.848499887982313	0.868292333013199	0.902994600790508	0.909456480459186	0.894493516756908	0.937431207037054	0.926203968200425	0.907291608617719	0.950957699241683	0.935925652065222	0.97721565857129	0.999777389052624	1.0195082010956	0.987279631959662	1.05664742895811	1.01945761926874	1.02765220347466	1.01959080121711	1.03212185358653	1.01147587827432	1.01523614133379	1.00936104234326	1.07483175164696	1.01694285226767	1.05564930752347	1.07323799423003	1.05483977662453	1.02864828045616	1.05183810409973	1.07945409884211	1.02047698072196	0.959797701134067	0.954841165262282	0.971467233222074	0.950334606374585	0.987467534366349	0.937368060610107	0.967454124572207	0.980757085870688	0.920220320442686	0.936699059864723	0.92233710323931	0.915689848398865
0.882397819565408	0.841775248638428	0.868983768762706	0.920831023606506	0.843936302702045	0.797592493722982	0.948275791625459	0.940574371758354	0.939491283646991	0.959193242516464	0.814337096467763	0.811591653704957	0.866632481658628	0.796973026003083	0.818790790028367	0.793954794941054	0.84598892121714	0.860108048709312	0.862266210164063	0.859895580624567	0.894178189078813	0.976300425185008	0.871150140138551	0.940588368341954	0.935690788004361	0.918455514917781	0.975868677499511	0.994989825594789	0.977160733647109	0.97063160830745	1.01796147691783	1.03805072137722	0.974243887420383	0.989043462786685	1.01376455474325	1.00811555503479	1.01531894547296	1.00720153608829	1.07909553299751	0.950448673855102	1.00485111893097	0.978292948365578	0.974360687499598	0.967614900966639	0.910053232232236	1.02914161925512	0.895133784414242	0.852031635950455	0.769557840200042	0.776656021618476	0.707629241424409	0.682352535172778	0.571711136249301	0.681180151656175	0.674180581035665	0.646588472162406	0.66770572096002	0.721152075121802	0.569220100897789	0.528423326960594	0.544635201536139	0.450139665443756	0.450064554328618	0.405518933338992	0.413112377103522	0.140080417379786	0.168639870549966	0.236838584060951	0.206784628244777	0.361305223996177	0.384201751160803	0.727170130499253	0.627683510801605	0.752437122810787	0.62478018960295	0.880734144273292	1.03761224181514	0.963114830261693	1.08516752044353	1.13761731408351	1.02135213930963	1.01625230314437	0.954370466242481	1.02110677236512	1.01727327601122	1.07114223205752	1.0357859229775	1.02161912900132	1.09037875136862	1.04815556763628	1.06916938909647	1.04632184847722	1.0099918815935	1.02564922941775	1.06368408289234	1.04635071203978	1.02930771987868	0.993883413734155	1.05861888386709	1.01814926908873	0.973620948977841	1.00147956679801	0.934715153232361	0.934654410084726	0.911048083588157	0.8864480072926	0.994704782523619	0.78777282582926	0.797188445653765	0.772537736727637	0.826672734436047	0.781796647614384	0.807384450712049	0.687782023894477	0.606668412637331	0.568678576717422	0.427655257317148	0.377304345357644	0.589691329656314	0.72141354824358	0.69777564530097	0.709689544534113	0.801536959081391	0.783357876222756	0.779410332501775	0.828906732958526	0.891817042543699	0.906791539334756	0.858660642601006	0.833096039765978	0.880010965529789	0.875346651549	0.8988311365222	0.909204681819611	1.01762351401687	0.969653239654358	0.959616572538259	0.953817638849797	0.945575921859822	1.00768405732085	0.977842156233112	0.977946789610757	0.983620787986864	0.972535705754394	0.984876339451693	0.976086957948	0.997281955253206	0.98442973086886	1.03236414652916	0.996445346273061	0.980293062382303	0.964936082370595	0.940584408653397	0.948111774750117	0.898547608903639	0.912505322943471	0.970978872666339	0.972802566942812	0.913070840107571	0.960300530555348	0.972791854538472	0.969040198117877	0.923499865057516	0.934710414284508	0.917871397941324	0.887305527980124	0.898528570749378
0.95685700970117	0.999168924004198	0.967196104327604	0.940882900183192	0.897616798088971	0.851823274226239	0.885897630478547	0.896845110865761	0.864190814816987	0.863006100959616	0.885627671710638	0.841644243461401	0.850072933672626	0.815939133110999	0.882351650708072	0.837958585985273	0.953991927431057	0.96214029082304	0.971370180829365	0.963924892139698	0.98353325771571	0.992242392977958	0.882840033143101	0.899294599274181	0.940795813258482	0.973410530774287	0.944486304965877	0.932561436827432	0.95357950397488	0.907906293753369	0.974254214138893	0.932760220093747	0.907164742266156	1.01645805671652	1.02721218114325	0.923610782743915	0.943124240466895	0.976068522766888	0.937037593529595	0.919905118550628	0.96235825258707	0.951091730857589	0.928623505147971	0.894664933370744	0.891049405473159	0.827265610187811	0.90397003955233	0.792701551153506	0.740172553563039	0.836354666033333	0.637650034140701	0.688716218019722	0.588107492624219	0.622349437784101	0.611337695597049	0.687497549294916	0.652635414234378	0.637207881588153	0.594387083475966	0.58067315005962	0.530962552595874	0.441501457942565	0.429631436656612	0.558729669788725	0.658989271386389	0.584962604490196	0.587224006597015	0.163189176309068	0.599361077541739	0.298554007318457	0.471700791629539	0.63886266309488	1.05	0.88128974656333	1.04712624305041	1.04396368691846	0.964994122659891	1.05575268925766	0.989697597773348	1.03973335910061	0.994573866343235	0.970484560795425	0.97320639823364	0.930828334817068	1.04113460856517	1.08334694486251	1.12731312248624	1.05314674164196	0.955398384864963	0.991428607764449	1.08143867437175	1.03607237007093	0.968916980710367	1.04513233638531	1.02682582699537	0.949865822264884	1.00919777571704	0.952857284366969	0.956189833297129	0.94662321104283	0.910388169802423	0.944371082917248	0.895061397649367	0.942861910429562	0.892053588222497	0.853078087012251	0.922441410463899	0.894794768723139	0.85130407512776	0.901066190668286	0.792264960922667	0.753116555723426	0.864422672370159	0.585971094478718	0.614228144531586	0.426721639239905	0.448250468260235	0.32727363231155	0.970932561321577	0.597964475674836	0.734573243503179	0.729286844876321	0.687857410003715	0.799771877271097	1.02833940247906	0.818027003967256	0.870529403824231	0.853261239649956	0.839519296483448	0.894567806234252	0.862970813976182	0.894457773348508	0.92712525794513	0.940619609973741	0.909155519429135	0.94196865558498	0.961974058220633	0.912799437911666	0.918556865096259	0.922124576609228	0.880613193358567	0.923141315099088	0.9506878361811	0.970691201754556	0.887797782417959	0.920045151985113	0.902376760948898	0.900959009491969	0.895014971770206	0.870603218461297	0.88534290961053	0.908792606971433	0.951204299493449	0.921052661938292	0.905717559945465	0.939422529519217	0.963810334613112	0.938924065320702	1.01742390159698	1.03175150251276	1.03810913090811	1.0007619431987	1.02755675326647	0.982293734488063	0.988739187955225	0.888995747433909	0.840817538647637
1.03095198008878	1.01739438183797	0.965400964522447	0.955422039951423	0.977335574002168	1.00899145154925	0.952641802744439	0.948783122760714	0.919143795810908	0.90271347308349	0.957260654648631	0.935301255364503	0.90503013473481	0.931053912441624	0.926556865192673	0.897147837348592	0.922373278429137	0.874651188085435	0.926156134886442	0.903784354477222	0.884132812290062	0.917654641290241	0.899711668849993	0.911426298861225	0.852160819061843	0.854427174892019	0.937818117284941	0.947969396808755	0.877279984317912	0.907953866388449	0.894390074922752	0.857103194037672	0.881126909319307	0.897962231797884	0.945448109584088	1.01958914182173	0.986356519069104	1.05232708574289	1.00662133876654	1.02767691185651	1.00351799702322	0.976216171521527	0.858915044534134	0.862624187927907	0.852891068069216	0.818475597820508	0.875395908401443	0.867707571765335	0.866289247967407	0.832707019240654	0.874324863755874	0.750453605765845	0.737654124440625	0.732676752125514	0.67978074409286	0.696283359606108	0.703312968100683	0.597534698328443	0.748008104040799	0.589503072082971	0.550526968152725	0.611607161411401	0.395662057160593	0.555375887372152	0.152140582921357	0.198443833803983	0.404184386912412	0.398528251152671	0.534621750230934	0.510403619586858	0.644313197915642	0.681767744337082	0.735018152595015	0.936103925325357	0.789294494526641	0.978999522817702	1.04326610773053	0.961110284326198	0.89535567813075	0.889958026870385	0.949709596629344	0.995222306504802	0.983550407022301	0.893629624702318	0.925210889374422	1.07545555501301	1.04954704804458	0.919962416224756	0.791921788994902	0.953004815964312	0.941176652431192	0.860332492471739	1.02675192039527	0.919714627444366	0.959758489192429	0.908675707490828	0.941229210123185	0.95120121057281	0.902134131006225	0.966734877595577	0.923126466951993	0.996171396637112	0.998230704698639	0.908954221542524	0.869268886932113	0.897942307986952	0.898885951168706	0.872491551592604	0.844918028225644	0.771553454645503	0.791270221606582	0.951846489243772	0.715309117183723	0.731077530897833	0.703120674256373	0.756479942239688	0.561700253905317	25.6555852801464	0.366704924227323	0.420361449756555	0.540231585618418	0.690371598147603	0.753943345372264	0.719012243144347	0.868045923746179	0.810068443411279	0.763103593430532	0.798387206817649	0.857491182217089	0.927316739385514	0.880382968303082	0.855147753671295	0.853573309151005	0.823407759638784	0.843735454179554	0.833250578404921	0.843914425167355	0.855144453795233	0.817658910549515	0.861076889698523	0.813567996730416	0.83987604276506	0.848427219821878	0.822164505812709	0.829642998608271	0.838829016501052	0.84438978053276	0.883055029476077	1.03468243384625	1.02628484433764	1.01503858248762	1.025721105479	1.01006294089596	0.929740978272648	0.944440241090752	0.970989194008181	0.914357951071822	0.913229091161897	0.906198692158262	0.907504375089648	0.923936805901851	0.918366537969272	0.866848869534635	0.913673318030114	0.88891305799113	0.92337944782666	0.919328801851041
1.05321265130473	1.01570539054227	0.994076682857568	0.996427033753958	0.98750789987848	1.00004235980918	0.975217322399113	1.01123593860434	0.997021789555187	0.980521740397901	0.997405244757488	0.953773227902853	0.998458210615531	0.974945528180349	0.928959864564919	0.979149845341625	0.915674247918611	0.921661124610326	0.878521703375073	0.952292914674311	0.984164117979685	0.907908105984917	0.922784475755832	1.00191010247056	0.922351571754515	0.9599939209705	0.977398831419323	0.96039076241244	0.913913682203914	0.960307660354558	0.948747172949465	0.9860961939471	0.912452355140694	0.917186309857	0.893560072408344	0.909369058865735	0.986515444920867	0.930049679354161	0.925834467224817	0.984999609411618	0.866956464164117	0.946968865797908	0.878887541460472	0.84367978512519	0.857499216155123	0.949715960807509	0.873010833719086	0.828831400621486	0.827034224955758	0.82499982788848	0.841147827434843	0.744200088310842	0.636211668627876	0.600740956676601	0.696183530036856	0.613381992516092	0.753183225456486	0.584631814434879	0.606256230128314	0.547416438721753	0.421360941653813	0.556851276987478	0.335669782715309	0.370568585680931	0.245007107437977	0.269392562232305	0.492968046037986	1.00991679920186	1.02290574753392	0.846557149750672	0.814475983298442	0.75326520960453	0.782503095724653	1.08667716703588	0.939338224508538	0.816166877125469	0.802474889584162	0.868156029526032	0.791303369459253	0.762467568551321	0.836330806664606	0.788026119563273	0.828806647461832	0.739743161421619	0.848459772822346	0.722605893218026	1.00332501403322	0.89061088121264	0.857715798867123	0.841628130613414	0.831962763357149	0.917400799914631	0.857549556326005	0.829926721275296	0.811729270141974	0.87441293811853	0.919693653513959	0.938012518520393	0.8429750285811	0.915258245686023	0.923478878549839	0.949248108146404	0.946842194918531	0.871901499965813	0.79996447329783	0.739379058568482	0.835184126643399	0.800172898669914	0.81201769668581	0.802678517468933	0.926452156628955	0.941620626157228	0.643731326486323	0.610399372950239	0.345929168808971	0.644584284436736	0.288190906388271	7.35258770575724E-7	0.648222972352261	0.54748909587987	0.506136645456632	0.624624259297844	0.868415954287453	0.750872974181635	0.798542156299795	0.898483387373442	0.771952911565753	0.747674164737866	0.839355072903618	0.844363136536378	0.759558347968346	0.821765901351637	0.816136029122104	0.816030357227002	0.802249638880897	1.00081684300466	1.0110829592618	0.996145372059293	1.0065422499511	1.01787739870774	0.850682154711319	0.849655954103001	0.834168887306009	0.910024114972357	0.860210669173754	0.905614290616856	0.887100513919279	0.932233174503099	0.916743971214745	0.93979717357027	0.978673132735718	0.879466540120345	0.936313477767231	0.902585476821635	0.95904217314147	0.9622823131912	0.926619141421771	0.950880040194752	0.943424592280295	0.928006770568464	0.982889969881938	0.951425253229641	0.953873343879915	1.0381676638699	1.03154922535491	1.00249009563589	1.03554794317735
1.03919750689002	0.949406043151101	0.959667869597537	0.938354968847105	0.969533918317176	0.976760022368158	0.951145199171994	0.921956373972086	0.908898157401191	0.958606533901887	0.998369857152946	1.01146429632726	0.945356675637569	0.962213587318945	0.979020723355329	0.972434956221072	0.935460558434786	0.919229256080847	0.935910131127542	0.91206580877015	0.990752294357315	0.965580501681036	0.962908075415729	0.939535314735274	0.978942821140056	0.993354628487397	0.961779436884887	1.03327606251872	1.01269890165793	1.03114040569102	1.00535253986009	0.987699371731047	0.965750419962774	0.979073259473111	1.02462707419553	0.987176274889337	0.976782249058458	0.987586932705671	0.946017108913621	0.98322378033694	0.952248177254002	0.941616490190458	0.908055934289245	0.888221726992162	0.924323277620836	0.885110635338153	0.896576458911054	0.873640409016213	0.770635897330298	0.981736465296319	0.817309424355778	0.665679432628614	0.739974581069899	0.669036152504842	0.600477608448712	0.672599600495997	0.651302087671284	0.580220278577162	0.476923591869812	0.477530793972942	0.440399453773977	0.341153991948148	0.330515729029605	0.166628771131468	0.167046058284643	0.910844254493713	0.459382301638929	1.26499313708925	0.630990433580583	0.628736692055002	0.593855715566376	0.698243127742673	0.692936781997278	0.714608261828114	1.04401323039146	0.879463655491396	0.672470624786197	0.798418596896293	0.77908647839441	0.786041541855099	0.810290927213745	0.855578037947646	0.783979995505403	0.768673415237468	0.803813556286724	0.705105672429681	0.827720806389675	0.771900848037494	0.910606367084281	0.860674619481332	0.823263729222343	0.850598154775466	0.858264722129588	0.793573533156275	0.728182423249222	0.810612180764917	0.794935220101827	0.815375386395583	0.810131032257952	0.831316199604458	0.768805667843999	0.79807412651876	0.717501289814788	0.773377138429625	0.757475309258476	0.635544495157302	0.693098838635733	0.723649367328538	0.713700729925916	0.714146602204825	0.816469423561103	0.664061658859493	0.74487204667039	0.530930983334682	0.602620967772125	0.568098889796124	7.68861873955879	0.565405376091839	0.589625414683223	0.608758310235083	0.972473618645405	1.30348524312787	0.659882403137967	0.936306791673565	0.928924662371831	1.04278155579091	1.01976500057904	0.979734054003748	0.826877505325947	0.799352648646733	0.811955918699648	0.91221228895459	0.842428921434822	0.801118882137836	0.861984278099055	0.893229037688388	0.931367673479074	0.895979157915892	0.918204898047076	0.903131772068273	0.952386411720433	0.981174979162453	0.973575168494742	0.966284451726319	0.94569462605471	0.941233313917633	0.894518352529657	0.940069360116137	0.915204672681016	0.957578470482517	0.959381290321492	0.927506009609002	0.958435822703204	0.941941545719775	0.958740734465691	0.987632623972905	1.00901703417405	0.996211900799352	0.97037216534247	1.02533778444901	1.06284446016111	0.999130008417758	1.0247907005101	1.0085940412196	1.00822472759895	0.97470053299288	1.01040052796236
0.982757647052056	0.991427681542101	0.92533777231449	0.929498991851758	0.86138362227985	0.905417306930328	0.93569663792749	0.920947480498952	0.906463420480177	0.962197420911667	0.960980025017694	0.99938328171463	0.932564181583587	0.912637591585835	0.979508925907069	0.926029372083716	0.932576328163329	0.955688173315227	0.94118613779697	0.933690841990705	0.894017830641228	0.949238639355635	0.984582977570299	0.938217481158257	0.993401679453543	0.962619456987081	1.00374852021979	0.947971910350262	0.940272763528621	0.959818269224095	0.974846198891279	1.02781538239536	0.990104566111249	0.963016577344506	0.979289132913483	0.944707104499128	0.937818243430449	1.0249655449113	0.986211248453222	0.984134163756874	0.939473422140101	0.961913851252809	0.964636970409524	0.923234623796589	0.87693728534163	0.971012547686369	0.905640625327111	0.83358057993424	0.779424379013738	0.856209486318715	0.916242312136741	0.846780007519686	0.803488950408595	0.708874698276427	0.651947927646534	0.658686857448676	0.692655359120252	0.543351364805957	0.818844007639992	0.517032617609238	0.585942693691246	0.440237094684384	0.449408660968243	1	1.39201729874737	0.511353525360413	1.00559372901917	0.695311438666004	0.90881478680221	1.21681821946619	0.794944354462106	0.691507885733005	0.593912798983857	0.756870069992647	0.856820284220075	0.90776497937557	0.971076431360152	0.742161685610414	0.83731674481315	0.801302108276119	0.730181727598136	0.800024559868332	0.72529562503662	0.826154098857375	0.817943483930525	0.823469904103172	0.865018110638397	1.01009779898582	0.84368197762416	0.949959284228486	0.780625340735184	0.851304322745031	0.871620239656373	0.811171192712802	0.816327292558914	0.904835089491075	0.878552889697394	0.799967541791412	0.840246023279376	0.971331992731212	0.756697964927799	0.828182674983921	0.909508044118277	1.07647542709188	0.997232387262377	1.02623907816683	0.8063672967567	0.660226047026888	0.708418299347041	1.54141200681936	0.845271663622184	0.850768898358783	0.858933951466759	1.0866899805863	0.873247781206866	0.603420989119143	0.9150610050214	0.584583246910153	0.799034238880255	1	0.45588014220075	0.479338531861167	0.740697704737286	0.580193518802933	0.752568716513535	0.704176535006817	1.231699502608	0.72374112926107	0.90855664091875	0.974307402709761	1.0647202496123	0.963191866188597	1.00397679181365	0.96051516984349	1.02320923177924	0.930891851435204	0.940997956538683	0.951411615189659	0.962796391091936	0.962023457232516	0.961905594849717	0.993099103069741	0.979538109966471	0.995994493499026	0.98211248038572	0.94628259105079	0.958050933069266	0.979449847119511	0.99718709790281	0.982431704599781	0.970823775198558	1.00434240970712	0.979400065713221	0.98352797325024	1.00495584819583	0.972154320900419	0.997575793378117	0.995757636914689	0.967662152509912	0.976427337104814	1.01550922942488	0.977540998251045	1.0017012993697	0.999789135493939	1.03231446457599	0.98785037455217	0.942318467283002
0.963986092179845	0.944643575579349	0.887020919685586	0.905960118827494	0.8726473653173	0.891077565153474	0.911645304396385	0.910132321734134	0.892245278439336	0.875622558218478	0.897113219945096	0.871247306211507	0.922083966833678	0.891271399042723	0.889793699142736	0.87200878719477	0.901434857882059	0.93019643582082	0.918623622425143	0.898898896985052	0.83857191853985	0.928091809251681	0.889641212919269	0.909262248269284	0.885497411023894	0.933282351696482	0.941962237564888	0.917430599514981	0.94625155171581	0.94878448175558	0.954623904657574	0.916381253967905	0.972487186370938	0.939124932955071	0.965332843892914	0.954446846370004	0.954425661663054	0.966056166825715	0.941464814313368	0.977167879705753	0.972632274689875	0.916044815589208	0.976439300148153	0.867316204749082	0.887650572531542	0.953325113181325	0.826368576368606	0.837948621273315	0.933546712473416	0.835914414629279	0.930696999052831	0.76683432309225	0.829164169870697	0.766621223373631	0.83500019042062	0.697755296047851	0.779129394660535	0.599843142362254	0.731361361628471	0.622016329174091	0.382964085603949	1	0.272183721746144	0.448532853533016	0.524102171070918	0.865721354944271	0.585224116917431	0.633974692755295	1.59953861505893	0.948103017752291	0.72534186016231	0.827561871722882	0.805514557034931	0.893474792806492	0.863147170325982	1.13122301805458	0.818956430311264	1.00972591395283	0.925858735784973	0.779888837226321	0.650381057312789	0.833750686649223	0.830262870930012	0.863250545270779	0.919205470600191	0.829520409170565	1.02885459678308	0.872298080507275	0.837729677739321	0.898823926460498	1.00083686827644	0.967594643395783	0.965684957127248	0.907698677448392	0.862542790458575	1.11712254786231	0.902592697717739	0.938210765404983	0.992456551688294	0.929510153146203	0.949247105260553	0.949571793076377	0.926073572612917	1.3542794933937	0.926992242750523	0.814710779893505	3.02874204342773	0.667151638909813	1.02319722569635	0.790816220570841	1.20699949524363	1.2880669510241	1.46134474666237	1.14053419080239	0.922094228695916	1	0.729925225623437	0.524723149418185	1.08273533405012	0.760728527849138	0.780773253743281	0.727644443511963	0.541268330615493	1.55337969759194	1.16020727693042	1.01132349541395	1.1875586377117	1.01035639423431	0.990619491028073	0.973702373918542	1.14625376677158	1.02905292792677	1.05161975756953	1.05133282214996	1.03032334118204	1.00884619269598	1.0582247986637	1.0356901873647	0.991251448051493	1.02645971704612	1.02589236894246	1.03535027796912	0.985236163536404	0.975606657464435	1.01269325176613	0.934261599869983	0.985128126851076	1.01382537531937	0.992911213940837	1.00195310582977	0.965252298442883	0.998733343139324	0.943023815576226	0.926862985168364	0.943264954326616	0.984825687214141	0.89758554284626	0.947715016510085	0.956507716301278	0.950810591537035	0.948433833368099	0.941502778681314	1.00830738905368	1.01134285407553	0.982373992269511	0.999090140308108	0.961666946185282
0.982301187290003	0.952546254109232	0.965932558582478	0.947484541507159	0.96134577676818	0.921571572638632	0.838215445500539	0.8822679200852	0.880521948700632	0.887805267649197	0.869186995301932	0.85292292310469	0.833429469063492	0.850819988829784	0.857745500489967	0.877811048267491	0.856807200187007	0.804123876365436	0.782559489222245	0.805927939790575	0.828766242342858	0.827106617745526	0.89878928479108	0.857772455119581	0.856748854075171	0.848702768901918	0.882734342179413	0.920348776835308	0.84348230814077	0.892285053074092	0.912220231148943	0.93367042958714	0.916269992544221	0.904494305707152	0.862660509715868	0.870503627537556	0.847986246951252	0.94289752888075	0.939427687836577	0.898322169835151	0.862992329744065	0.917635312218144	0.893782821352711	0.840862352648872	0.862806895208549	0.856110868910014	0.839039879702753	0.780868752047293	0.766382925451808	0.839526502291685	0.830485821093066	0.795860434924421	0.700582852332615	0.755096123572719	0.649681887764519	0.503921937672349	0.819316955252663	0.444777963163218	0.394451103048249	0.428021293599841	0.197516860369112	0.308091506502932	0.25090315345615	0.323479308191668	0.674146453904849	0.851528367023979	1.31535313569265	1.04109991424819	1.6686078822513	0.728061491699204	0.927532087340351	0.775366954641208	0.800174453633883	0.807620935726643	0.763115495267325	0.82526880095414	0.829431537684534	0.830965468337396	0.74209390545543	0.771900953170341	0.84792180053657	1.05987107419499	0.852298630814655	0.777662335995396	0.935378995936851	1.06152264869761	0.932665431275991	0.895860593401641	0.928920427049696	0.968570723183328	0.924272322032275	1.04123560599655	1.03717501442069	1.18201371339806	1.06085898979532	1.04843039612915	1.11531309885807	0.917362675670719	1.22940175322274	1.16750302276086	1.05430887154148	1.28391796974842	1.04323565553978	0.727479135588227	1.12686474153766	0.758692535009652	0.94260402058108	0.960311157544224	0.951733875938786	0.862850277683256	0.856055233136789	0.955800811467385	1.02108200005507	1.35772500113547	0.882538677283971	0.710531528168388	0.697188749181365	0.468872998670892	0.383818386993675	0.109687291414194	1	0.946875	0.544804105744254	0.953268442195127	1.05	1.45596467913739	1.21075284741919	1.14598707434597	1.04256881268293	1.00445121851423	1.00802042742834	1.12464871637539	0.94717091578168	1.04061844905814	1.04930851300255	1.02499055061568	1.00698226474965	1.00779403006302	1.03269420093497	1.01790820119525	1.01570753020405	0.975091153415508	0.979378032983387	0.992786913237112	0.949376718138452	0.974759551233535	0.938218969251143	0.962049968135794	0.938255593900941	0.88296364489993	0.902831234215305	0.914798772287127	0.913601982578302	0.88427343374245	0.959856430250886	0.853068064860306	0.888472928548154	0.898284076595063	0.899407950125755	0.930063215850302	0.955076752479117	0.93359742185404	0.953028356983501	0.953227544335493	0.928068180600589	0.899336396689032	0.960798081852573
1.03552534360333	0.923323883361448	0.998692505269666	0.993018206268253	0.925642359766376	0.937264690075845	0.924724142920021	0.900177639708207	0.930775743321705	0.878178729856171	0.9032848977207	0.889924815200912	0.876167411542565	0.844788704597476	0.81409930351096	0.868865528756841	0.865656682476744	0.811291972009205	0.835659807023705	0.787368714820814	0.823190059621282	0.779461520358565	0.851525648749417	0.832408040873553	0.864144653686016	0.817524903276209	0.871362596180652	0.884000578744727	0.840532991314665	0.843398729748859	0.827357281610637	0.88349472256298	0.847922555175823	0.814358017954447	0.799169424344249	0.770643368632224	0.824876927014216	0.821293331351891	0.881571117721893	0.854604646182256	0.845678314972886	0.877428060980351	0.841088374311232	0.850000461888728	0.898226826062292	0.813143947219658	0.820078733039026	0.68072418117275	0.734239403710041	0.697993342334318	0.662480684169183	0.799194577484028	0.640405528795	0.628593159482667	2.57441922461669	0.871680122065075	0.465550260238074	0.517743194435476	0.349636080057243	0.373005405271711	0.488483200594782	0.099617615714111	0.191463771677041	0.946875	0.318958933525726	0.491036363882859	0.645508305949741	0.66260526672041	1.09131488770766	0.778334329105242	0.930570200196603	0.879229964877068	0.655681246575758	0.866844907437065	0.848959510334052	0.756183034747478	0.931465583375729	0.78322365436876	0.842901770644142	0.704884639912493	0.921628812833793	0.793067122668775	1.02406900834436	0.944933475197713	0.909663299396258	0.936306607325491	0.947341342420169	1.01764148103017	0.79856800257884	1.00300467495835	0.931616691589137	0.933026888518004	1.03104947123772	1.09993314659286	0.909625727092895	0.992266877415899	0.895212386661846	1.11072953426949	1.24787441955553	1.29350868217321	0.95893525452415	0.877038101205439	0.899779813095107	1.07995430319058	1.01134109726964	1.25511859161094	0.889403838233694	1.01498970433286	0.899178869873124	0.922723581709996	0.956995887543273	1.15198431641227	1.04681588990499	0.850098019810202	0.830128444822497	0.659522359290848	0.543701531452115	0.603983029170854	0.106374326983858	0.235952782903587	0.494370038350149	0.832208827687704	0.758244197249404	0.757454661368728	0.857948914506484	1.06822780710046	1.10596070852903	1.01289636268431	0.980414295067075	1.07479024456112	1.07426532556175	1.08297665245891	1.05203655175844	1.02830250249083	1.01148830933612	0.954391556567645	0.990340948542693	1.02163650694054	1.01335828523441	0.95423123201506	0.921142239539753	0.892734583927292	0.896095186772549	0.868720841284003	0.862969952935542	0.876977813272341	0.854243214867399	0.886370223828378	0.818329794754203	0.880666817292977	0.853034226469128	0.856283553005859	0.863738299878926	0.853822286312652	0.823014227747738	0.86824319581004	0.864966322154614	0.82343668640683	0.846271970122787	0.860838898818091	0.915914750842009	0.90264088921044	0.905496381807976	0.916171603569439	0.926275199222563	0.950298579424435	0.947558250232665
1.01998661050231	1.046321408643	1.0717995400661	1.08501194864427	1.0418617618801	0.956373473971176	0.937317881774739	0.960255076643248	0.882965429896723	0.992326719738945	0.94960412679633	0.96983683529931	0.934371275317617	0.895251316205348	0.859065142662557	0.912294959241597	0.875986075160038	0.813643365245392	0.830778384084701	0.798459383712149	0.82461210592813	0.833421939215735	0.809494416665421	0.822440256546191	0.787915745000211	0.762442849258375	0.758633415121138	0.860935607552536	0.793888290518302	0.818543190399082	0.838347695327153	0.818096889886827	0.822552813092512	0.783813703989659	0.78983106064922	0.743018226935699	0.789451230474569	0.792979170681985	0.766019651150732	0.875617887741136	0.83318587428125	0.809146240464477	0.782843908553597	0.786680340065909	0.788768551286575	0.696297130875668	0.731054594975246	0.675905390386852	0.684213892440552	0.611966015956241	0.536238542365875	0.656001687868014	0.593221698716735	0.591975143298733	0.627772324258654	0.572467175544544	0.391295406454114	0.749550856158831	0.394621661015689	0.634733632811504	0.773798053421604	0.590665963211969	0.320996330462628	0.405603699498102	0.377286039970321	0.932937804459339	1.29124516920949	0.711206818224219	0.98818475650871	0.665804807542745	0.821472074205519	0.895300741783194	0.909411722551531	0.610600539798446	0.862780566954065	0.691455495087195	0.90856937741271	0.950332738684367	0.835381965066121	0.829655265446969	0.70879040951516	0.786982661636463	0.934456854883576	0.954977303161728	0.894194626628007	0.77972166239767	0.955142037900898	0.926338716949627	0.972883610850489	1.012129852378	0.921944722595552	0.782465971874566	0.945559522843177	0.856366777338772	0.834071732198031	0.97909238424983	0.976719585991992	0.953545325906245	0.986320061426873	1.10243511031472	1.24101325767356	0.999275988457272	0.936051190175079	0.965452132274113	1.0087299755036	0.978550215013823	0.988023785421379	0.935057304233162	1.11572098101384	0.979591984944277	1.00799694537233	0.842536073513077	0.926968367876145	0.790164414592657	0.713972969779256	0.505249695141064	0.429709099879327	0.120074814392378	0.262784664807839	0.598419986021745	1.21481091259804	1.44098219001411	0.76274586632376	1.04639071315402	1.25764840227725	1.26336963620989	1.08923624806027	1.07867804140662	1.1392640406079	1.02401113779721	0.95282053346712	1.03856433703201	0.97721476178027	0.943625525119671	0.908989165811468	0.892027764073216	0.870257440560096	0.881810058049221	0.921157222522674	0.883973237539559	0.906854452157908	0.894817139636674	0.882597431529551	0.881529276274383	0.900485128712224	0.855708869711906	0.85768832797818	0.863062497140407	0.86982123511317	0.832960745388327	0.832206562987964	0.860499520683155	0.821786839933181	0.819907560665456	0.849500882733132	0.846620729410356	0.827465326401372	0.842131746098195	0.855472313788831	0.837562293598524	0.885975887447724	0.926265959738091	0.896912948358228	0.945023042667797	0.978318583437659	1.00496349202172	1.00152912714538
1.02953182295533	1.05807097843108	1.0495630990389	0.963048799503747	0.999245314304387	0.993183763626595	0.960429521883354	0.997142499976029	0.958242723843495	0.993239879671777	0.993190143333889	0.942992525960509	0.964288877016644	0.911279740802481	0.92725611152917	0.941647874653283	0.870684211103003	0.883315981159251	0.86024118988115	0.869127102746076	0.8401242123117	0.840284577004026	0.832677277390643	0.827357844757669	0.840306324168595	0.831424277064932	0.817849091657938	0.870965486295098	0.829877043782637	0.894478916767112	0.874134764568555	0.860465091087418	0.805734930717942	0.871149446669448	0.887529228009908	0.808648567503288	0.802115173877004	0.774737138135173	0.786230748564213	0.843710056735429	0.815728479292813	0.822107343720347	0.837103773372006	0.8569203373533	0.833426247032561	0.854511502086276	0.789690924808159	1.12331123309622	0.839566941072616	0.824487725635886	0.649929313796057	0.693739851065159	0.761162671357642	0.632653563756906	0.554705824452558	0.654424807740035	0.403236713122384	0.465794772883289	0.691713996765155	0.70595084642391	0.386470715424122	0.531272847071674	0.248027264127029	1	0.550911770393486	0.52185674118089	0.727537695494004	0.616408202281012	0.880903142397113	2.12258618607396	0.616610111471017	0.714523936995218	0.820871723793771	0.649596987247118	0.522707397225261	0.672889143524824	1.43784340430584	0.592462405547461	0.663874135349274	0.882227751820105	0.668508765260934	1.05585416640909	1.12301746337299	0.784970508809146	0.890963799171037	0.818227677975521	1.02039306958287	0.976422682056679	0.932555026174381	1.03931356985571	0.926165813312218	0.911484764773774	0.927987777435018	0.939809390486581	0.952795216407223	1.06229686875502	0.950408847005532	1.02795233865774	0.822281076401013	0.924925031505844	0.939391489776952	0.949628468955105	1.03205134738687	0.995812161718977	0.946408764153418	0.841421838353179	1.39222827606934	0.828918193148093	0.857019491716506	0.63724862087606	0.716593082627717	0.941435513459917	0.621378117165896	0.460880900481625	0.29878154767719	0.460156428062712	0.446272421441971	0.673648368768542	1.25923080294966	1.47664357973838	0.861913871300035	1.02933497980184	0.970008594468135	1.3267818732667	1.27259850982691	1.00055734419153	1.05957965176686	0.991421896179787	1.0309933435505	1.07159592387868	1.00396108626106	0.989199010976532	0.986136303856972	0.962454475585323	0.937956208211453	0.950264395241526	0.936418731002774	0.912389942593738	0.949057947591154	0.863551817833905	0.911477432719202	0.899427934408333	0.890259719321549	0.891139131748772	0.89660662579023	0.858029908902573	0.852422200222157	0.845685367419018	0.851941010098574	0.846970054347142	0.860839236708098	0.853793520732286	0.830138956576299	0.819966799865569	0.837489079702759	0.854638397716027	0.864181428212187	0.869165496538503	0.900792261674348	0.916929139155853	0.951492792722312	0.947849227782956	0.965165084071299	1.06517426756732	1.02918183736762	0.986353519457744	1.03424343089733
1.03146267775104	1.01209500250239	0.920548224666562	0.939453068439948	0.920679347893872	0.896051271381668	0.955677901442063	0.900734280065737	0.968762962935898	0.970898235304181	0.944422352936492	0.957985730715712	0.937498193940644	0.951661249523625	0.966346075691857	0.930708076120733	0.923906893218726	0.931133751214567	0.855723920038147	0.943563914383186	0.819562992791256	0.828647038227653	0.847312369578646	0.913268746003039	0.881495186585851	0.889646976449028	0.91140343302542	0.911467273240768	0.855197029492967	0.907020127994256	0.877269065971193	0.901527735260777	0.907838219753667	0.876335235288535	0.831839568628441	0.870980539565278	0.849769445763988	0.898845316091527	0.849328025862739	0.822498062279493	0.922259424100616	0.886624599226703	0.920724863160301	0.826249869260529	0.892329868036036	0.876269431567937	0.848665600525021	0.919963207861614	0.805009997935478	0.877028498886725	0.785923466653946	0.83819851506537	0.607739921954019	0.655342447306558	0.542980592904807	0.5780928139159	0.896272899726345	0.55877589493002	0.446478105532292	0.912079557538931	0.47231344247707	0.27577656954716	0.189074537257234	0.460126002409747	0.283468649101775	0.559998464069642	0.676546354344414	0.467372760070588	1.59738970873095	0.398252260290819	1.53013144410133	0.392941076678281	0.870243606625713	0.545710799794866	0.677561736259277	0.603919297901264	1.0760555838664	0.809186144696592	0.878159070653426	0.884857174265201	0.76568428710929	0.93729807692616	0.847042019348632	1.02283673429383	0.977135166473576	0.996782469039483	0.989280532877325	1.02487211549096	0.915357929034785	0.902676980003588	0.99590996516649	0.988242599990532	0.977443309977626	1.09850428905057	1.02283310358273	0.974655272317258	0.9722069201885	1.12996841531747	1.01984986274582	0.95585146314216	1.01051031906744	1.02602923276416	0.851554138909319	1.07426903669596	0.94071226068898	0.914721633463312	0.841151207581332	0.893151499016422	0.869631068111686	0.818547063859114	0.818993492058111	0.870672164681584	0.40226746701534	0.422131655295926	1.02179686571471	0.754619059175084	0.338284795587471	0.431430876052464	0.713853679021256	3.18990642589309	0.69150437012165	0.946257551542547	0.923925603362395	1.02308449120869	1.06194867262796	1.08016152261203	1.06901370003532	1.0934825316939	1.20391267317165	1.10314053381998	1.00689544423498	1.06690546085381	1.05561527130523	1.05666371152532	0.955154308641208	0.979833621325883	0.951356535644795	0.943188074369017	0.924438630255367	0.90801264815643	0.963671003964822	0.922927724146016	0.90505987638822	0.864936343110189	0.861076834829401	0.853260834267026	0.835876829407315	0.898393209273865	0.874771587725123	0.869129648916312	0.834109764106266	0.902651594781949	0.890882817108868	0.927048237495758	0.923132470823686	0.897186404977005	0.916062066710826	0.927723313715239	1.00092190470425	0.981284980577234	0.991349883936641	0.984095558636742	1.02482980908404	1.02864235649879	1.07055704406556	1.0778355750819	1.02012955679465
0.819519314779265	0.915906628351267	0.859276070922777	0.81899093079799	0.873277412883327	0.868395367127761	0.904373628864041	0.876031741303346	0.91529380528185	0.863001829976581	0.897663769532134	0.950303229903335	0.924388444669529	0.948799219083809	0.892430065174633	0.88822036665937	0.91840057727768	0.931804371507768	0.941050410797479	0.910363772906714	0.914229697223881	0.894196949982147	0.89512852115084	0.916953419539373	0.839152516958602	0.903743025065849	0.885726365460027	0.972254330848883	0.935071363897239	0.975153428259761	0.889901889952893	0.902387342033159	0.943562231738047	0.87994404644646	0.919023000400968	0.876167550585403	0.946043752250972	0.924257321053405	0.980992186731268	0.895780600651428	0.892977620331485	0.867842931184097	0.901869358227064	0.853615028998295	0.878593250775597	0.877708521391566	0.940404163987489	0.851101647169408	0.910128283302683	0.930370836988029	0.878981848724805	0.618306432219961	0.739130571595563	0.714127376608824	0.749305584320167	0.830208179035086	0.600848755433632	0.524027394596897	0.779228427651751	0.664775739224877	0.739177995632342	0.422895253674279	0.349466934250969	0.95439453125	0.243090038993857	0.147465910450084	0.361078375270053	0.608330884899605	1.27724085414259	0.350782568213199	0.488179205280983	0.515394857057014	0.547396209527062	0.774555109769798	0.927043894224635	1.22242484736589	0.884908870334316	0.909057907569691	0.839886409499429	1.08573628395374	0.886431119748068	1.02383269140863	1.13273431299019	0.992849207202976	1.14671720821697	0.927932560249335	0.912598214721529	1.0656427293819	0.997571934969282	1.05837247664265	1.04745953276428	0.882555397464838	1.02633857034311	0.888624629738325	1.00984133106008	1.01111575122574	0.875304955863975	0.80395964451335	0.954608961801114	0.960860836540005	0.967576221177943	0.897967702125065	1.06254273370505	0.958202346959755	1.03740437272579	1.06576813310723	0.936313802762878	1.15722271619651	0.865677263485819	0.83162500536117	0.449964571614024	0.653896095148616	0.413399572866636	0.579436926211906	0.534368538116009	0.569505254675769	0.633580089668629	0.834512617628959	0.737778346554545	1.56588176171419	1.00065502576906	1.21494104291258	1.12226584576766	0.944329481866204	1.41049509528634	1.04882033761828	1.15213640660001	1.0642678680409	1.02221090340881	1.1462457966276	0.993905686823587	1.05555984465955	1.12569932145625	1.03796686742746	0.971544651064872	0.962445347375391	0.904741271811676	0.981364395450623	0.992489060807164	0.900866862552156	0.958382218285552	0.934438517186999	0.914682461870088	0.918261964523521	0.888357495000157	0.878625415387839	0.860885247424909	0.870021748300699	0.870365132719692	0.828554035899595	0.854359437558942	0.868588208808922	0.898899613170343	0.926703303481754	0.915312441127805	0.94990662200839	0.940686484924705	0.951360582675316	0.985304317663053	0.928264024277793	0.963295035011242	0.974573970345397	1.00630987248746	0.964678637331969	0.984591112557057	0.980505815167593	1.04532858248624
1.00710242145861	1.04084259387985	0.890712011055055	0.840593794283007	0.827727004364303	0.838820079226976	0.803647645726839	0.7984750039422	0.83094775427948	0.796981098529662	0.848525777938053	0.87383354458466	0.826802530258513	0.85589041341484	0.871330387460217	0.836150099408396	0.847521484175929	0.852046819894365	0.804756614626363	0.793788484822604	0.875817830532848	0.885066003502309	0.814793114362997	0.84110509427178	0.823717903373881	0.836789265799053	0.877207484606484	0.927469708614801	0.864703531572586	0.869086603041069	0.877220084182451	0.880264059657584	0.870922044167661	0.820509665396132	0.894106223583954	0.904688113733033	0.904756872663071	0.960501921195853	0.873676186275258	0.938262327883493	0.945259231281032	0.953237449324107	0.902109430768401	0.895490381234014	0.892941429032354	0.819758118336985	0.85911549325669	1.11603762489259	0.815257774380854	0.708775011526779	0.933696477484622	1.02614969088784	0.719599714953553	0.896473890718905	0.982004830123355	0.951510525576952	0.810300988190502	0.824920722425124	1.46097616185743	0.73510984523781	0.472000524335936	0.499531504489214	0.378553482286156	0.12279470125312	0.501263231319115	1.00869989395142	0.535713003685936	0.475248482885021	1.09077716710644	0.726109803230199	0.852212239003447	0.993717960605745	1.18423805698276	0.815889270272358	0.915436736574042	0.888863961893838	1.53619377727129	1.24904701165218	0.954172180983064	1.07643319092825	1.03373466501791	1.07234046308395	1.21388191910819	0.903100807363441	1.16136155785448	1.11754165274363	1.00943799098509	1.02055208458178	0.949876166919551	1.03772291682643	1.00993436425017	0.912461360629201	0.949494281899789	0.92149386584902	1.02405675928028	0.825950386634874	0.917564614798406	0.921125141824779	1.10800666635684	0.972314212160864	0.937796292814687	0.968461295519323	1.00547280476192	1.02273991336339	0.855657547050241	0.916886005347722	0.830852015303883	0.917837188215139	0.707775993882848	0.728915003428468	0.732061855446147	7.58496077435161	0.634169409458994	0.200868318308363	0.834848194336232	0.66032009204035	1	0.861046194142384	2.09222555496769	1.35874152341815	1.16542138841023	1.05990203364743	1.1862574067247	1.05029409288556	1.05214013676056	1.13832454345024	1.03242746199833	1.17818024803247	1.12578683366771	1.05314348657907	0.995452073603206	1.15304994487693	0.965196897556879	0.917924948631182	0.988183524786246	1.00669352147902	0.952158002154201	0.935259761703894	0.890211555342453	0.860380670842314	0.944182281343645	0.865680197230996	0.886938994225556	0.88413357078851	0.9300096455704	0.89965515501676	0.842038328334454	0.866478958281267	0.88177706468336	0.844422556911023	0.90030467021475	0.889334145470193	0.891187866202646	0.87760272523366	0.844373897307534	0.828898408999578	0.838460966319291	0.895870888564791	0.856673816506605	0.899012063024221	0.914889934401057	0.955190360755533	0.923498730139159	0.941230390840941	0.956754578067011	0.94468945119482	0.945219256340763
0.952230338646996	0.938060896332	0.87279154181966	0.914664780144933	0.82884645329936	0.800467566191177	0.889229933595227	0.842936509939061	0.809427213897995	0.826334180765994	0.823480108306093	0.978269287492361	0.976909446757115	0.858246935289639	0.779951216455765	0.777917087310749	0.738534055176553	0.751121946990113	0.760392594701422	0.749814875780711	0.759360270753771	0.819389584043044	0.844070402989637	0.78969819742537	0.800287271508513	0.852677530345765	0.944236874924167	0.856138851708876	0.835619224396383	0.85567698019906	0.851370071386101	0.893323433020731	0.878134215493893	0.837667885462482	0.859603987896094	0.920525845661912	0.779401265242192	0.926040928556344	0.847790889686995	0.940039685057657	1.00026126342554	0.894305113844886	0.896799930206379	0.837508563794811	0.947552638768693	0.951145729500351	1.17649971046455	0.867927229294482	0.554964146915146	0.823085316820628	0.563558321653884	0.785825416375445	0.556309916602322	0.750666609288647	0.632513164018289	0.686763229843809	0.633492151862815	0.474797998881976	0.416269221169974	1.0386559176839	0.493401391387491	0.31746837729455	0.0904686990196675	0.337508388591699	0.502503467752921	0.40681901032981	0.837449280573091	1	0.70337531500948	0.996501494807687	0.709884016702173	1.46835179081216	1.74612272477185	1.01151647112896	1.10829833200894	0.895684443270422	0.984582392959435	1.09688516606147	1.2631358555873	0.900688025955513	1.13050694652789	1.09648275414369	1.11906534669505	0.957412169209951	1.08003247252271	1.10461211944265	1.11061425928731	1.11697996973602	1.01369383298896	1.03642837458564	1.00416727739002	0.998621501152156	0.982706032680112	1.02910722351939	1.0203440910324	0.896394741786517	0.965739328878804	1.06362157505377	0.818840236726936	0.931685651378151	0.923852691028331	0.991622363185968	0.952246584561742	0.878750104530595	0.876120525275242	0.875398033161837	0.766715024964657	0.770372787923194	0.745370871348041	0.761434517551422	0.754452392633942	0.87193884925466	0.608822910796921	0.30303984914596	0.874485741632079	1.2151960547664	1.10024028008048	0.839951132842706	0.89448419970383	1.51836139954796	1.19919563435017	0.98817534610965	1.37487010290613	0.945822324959735	0.993125063513291	1.16699753757213	1.19834188061807	0.989563275681206	0.978959288471908	1.02287117158636	1.02747329751884	1.04661277373425	0.955144188365034	0.942774529582257	0.956852253557613	0.896854183375059	0.875558093937812	0.939909002680072	0.896944504002985	0.91927825115166	0.912565565528938	0.888957990693256	0.902149107048799	0.895690752599587	0.881640436753667	0.839897951879988	0.869492128338692	0.816762277790786	0.834961423905921	0.795442940266596	0.758896781175583	0.828699748718616	0.777476009237115	0.771646982367906	0.798532225804357	0.853074478167135	0.846391737613995	0.855333407942547	0.859248268219043	0.858703930642042	0.88382105466749	0.899174710043102	0.940238759434466	0.942195778075266	0.895413790739789	0.90846234748244	0.922114569843064
1.01598787888358	0.922232810282861	0.925997893311031	0.889528157684585	0.959158000615462	0.863336443759675	0.878678490886849	0.87084590244808	0.926434643204435	0.914264298985113	0.904394306641557	0.874667098659424	0.871077351843596	0.857624366200211	0.816889976912633	0.802682587500373	0.806830050973058	0.803863083207436	0.923910905070892	0.931630148566892	0.761870849526332	0.756607690829641	0.727608464174793	0.770047513665515	0.749718580285791	0.801133244308004	0.76928019360691	0.765766234111743	0.864716904254103	0.836534968320836	0.828494858449232	0.829584410786791	0.790170274413211	0.697825401256471	0.829931863262165	0.832118389726906	0.790429528994689	0.911319879153694	0.876027731841959	0.945543043348604	0.919696391068173	0.940634660414226	0.826379124607589	0.799097102393774	0.873103274263704	0.799469143936197	0.954316072999769	0.847297737159343	1.02094643720807	0.894429070577751	0.869987123625581	0.670130180229646	0.925982973142286	0.559165589698772	0.616207411066356	0.671648402137585	0.412754310336176	0.886735324561596	0.582341804698534	0.160802313083774	0.709852317556897	0.377928778677047	0.223462524876078	0.232641312855621	0.318183136745036	0.49061011504192	0.571395405259439	0.735256289693998	2.92626074995534	0.705818025848036	0.825654201997774	1.01459441310843	0.900294479699669	0.989331877481227	0.997897642012082	1.26456978863375	1.00597499423569	1.13751920633758	0.967756047854298	0.973520770940977	1.23836403811404	1.04805368219624	1.07948259143863	0.985694831854667	1.21351175396944	1.13041830300791	1.02995834858052	1.13274231617431	1.02347012898057	1.09398539977445	1.01725967964644	1.02348281358209	0.858842721571984	1.08296307269197	0.970823224586451	0.961529073937465	0.96265245530142	1.12772542500468	1.0861126742606	0.944169200103117	1.00294941011072	0.924974795141738	1.0664653436052	1.00787921736198	0.848704987121204	0.769677374070817	0.765881946545895	0.826932346265407	0.882240655286794	0.612749260755149	0.708470454918442	0.502964681592025	0.154175938680526	0.208541445114212	1	12.7899579013617	1.05	1.07818276493687	0.953214264051263	1.00570456500094	0.839528796186896	0.982324122332507	0.794152812643258	1.11254140276896	1.24094965326008	1.05536955132029	1.04814413189353	1.0513173706949	1.14215621176943	1.14899721241491	0.945051414625854	1.02812893702809	0.925015865623109	0.846900381544271	0.905943956368375	0.820452691110528	0.807500145306398	0.837626261644103	0.840200199210225	0.833478310464259	0.816551027333	0.806796734521476	0.843272603673575	0.798997270453047	0.830500787151724	0.830684927779849	0.790507548385573	0.798873855574716	0.838901835952339	0.842890094217318	0.822751592688979	0.822119535345867	0.749315759284207	0.796437440401572	0.788975109969671	0.805646233886057	0.823176982823219	0.796910651677992	0.759531630410856	0.934224182411436	0.957888151322117	0.938515221852459	0.970114109795661	0.96254461193927	0.967168046544601	0.88791094247377	0.894096586636872
1.00387410268756	1.01941409211422	0.996770704031932	0.999830367239202	0.923250093733929	1.00533954438461	0.978056905318712	0.943311286437414	0.996432186072981	0.9674535258043	0.936209487918999	0.984192818850474	0.919969542101937	0.995187040676524	0.954999798624353	0.955842305454314	0.898677285673414	0.866809010804024	0.82415081137502	0.766966914640085	0.795172593158103	0.772587341232155	0.802429886411219	0.731341366879358	0.745095061222112	0.781055982186311	0.740654243245051	0.771976922466755	0.782021299699325	0.786578537269118	0.916008477635097	0.958918168700262	0.720602184325682	0.751666215623511	0.78069224347713	0.797602109314744	0.798182505815673	0.888022995888057	0.790360687332216	0.892058216981317	0.819007893366448	0.999950850919889	0.889982507352303	0.957579279962315	0.80594292767195	0.814991427936144	0.593988254238168	0.659464821017457	0.64098368279155	0.56309070508694	0.647162779405944	0.526544470850906	0.514820477440862	0.509291201828513	0.68863481701025	0.875208753454555	0.471114504692638	0.64879836065959	1.04453125	0.197156700139609	0.332738909234619	1.122514599109	0.661945109988129	0.32653716724332	0.352989852814029	0.838944503027909	0.972979737468777	0.898255526884838	1.61051220882237	1.08823283515427	1.12510617566865	1.44638647311786	1.17094053165522	1.09189881692463	1.04454924540155	1.10097719380568	1.07346270515442	1.06016399075332	1.03044193903174	1.07671431571548	1.17283549763815	1.16129427843666	1.13820957854854	1.24534954988514	1.06322525992832	1.05872464604254	1.01426571655511	1.2035825754552	1.06773513108458	1.02324492770306	0.845702328717832	0.979291526128461	0.93802040983872	0.931450707293145	0.975044361875069	1.04019529229877	0.91070194849348	0.86770963222889	0.920410327432801	1.03827794218121	0.813903487581941	0.909936346191091	0.90984018989202	1.04810050610719	1.21256187289454	1.09439547119363	0.920427156143944	0.535977683703955	0.565568547769521	0.811435194035259	0.543510986011506	0.118099309077096	0.439278569187436	0.468943825330553	1	1.9023214977184	2.41046355311082	2.14384377444512	0.688866654536411	1.05	1.55827683590649	0.897150349253313	0.713362403601998	0.810766179741251	1.04267859942144	1.11020345860541	0.958767928912398	0.799923818159467	0.905787767759532	1.05083149924918	0.804792503504929	0.733394145254742	0.778368965946958	0.833580771729237	0.742426321972533	0.715839462790282	0.743923219937183	0.750299809331901	0.784128634663993	0.797778777712832	0.783373314093434	0.760795882277796	0.809627279146955	0.792994945088448	0.838305776958568	0.827490849428364	0.91652779596845	0.938515940353106	0.935448467412616	0.901599622845702	0.91907688213055	0.922361755491869	0.902630593461231	0.803553916166775	0.821642630613767	0.819581751048846	0.838691283861665	0.823190123445555	0.832763386565037	0.819606813128276	0.84141134029951	0.867491441082986	0.871322030547856	0.86407471172931	0.916448113681434	0.923687351972364	0.939554638632629
0.975017149689223	1.0395638963311	0.97385420338621	1.02632952551955	0.950252570903947	0.989384246938769	0.938264043278626	1.01748171363161	1.0312634137485	0.984489360088116	1.02417364319013	0.956286847211045	0.954418723433439	1.00666322533138	0.935521186528652	0.92620480535721	0.885928431543247	0.875546798023363	0.885880445795512	0.859760063720241	0.783323371720073	0.830077064792933	0.789356240454556	0.79270005277658	0.836594456088653	0.849334056763522	0.797599875970497	0.785394493884359	0.842486930071195	0.850357072900992	0.786085999220241	0.865790642282892	0.768251825349205	0.729356714813181	0.87631396175277	0.769711846815206	0.778181255960085	0.869062346932244	0.852731680324062	0.873186913640079	0.810543527769456	0.846571662123804	0.880277051409307	0.878897434677877	1.07554168011425	0.855034576863094	0.75870690569676	0.6687342527805	0.668991979656508	0.51953558957806	0.761607490229302	0.493796527555882	0.96805775114661	0.801562337231336	0.692326932712054	0.598382547261114	1	0.27202274466168	1.025	0.946875	1.1380189569396	0.533564442870255	0.384453315066397	0.575494257682059	0.40571941107915	1.07084594789668	0.715348021722239	0.713073060499305	0.761523619941757	0.955130899082459	1.08483617268678	0.993377615641537	1.07999233282402	1.04389829690217	1.13877656068844	1.26192320463441	0.987074602882343	0.988700938224596	1.09063314544861	1.07053996464266	1.03170858319377	1.05050753419851	0.990159108993443	1.08924687691968	0.945638249160026	0.954791723432949	0.857155907003286	0.991073660857649	0.855170042400346	0.92417416507394	0.856540232399111	0.999481167774465	0.926352694200208	0.882771118079603	0.979506611179293	0.887827225373098	1.10181594045874	1.01318080885441	0.880399024645295	0.860354432609274	0.870582358280618	0.888802423644953	0.893439287627614	0.893973035914382	0.693538400574138	0.681203617828502	0.577158269467331	0.709804509094548	0.50020167206535	0.487384213858274	0.660146407773032	0.561255592533822	0.549052583606498	0.46035647028679	0.578485541724404	1	2.00411081196617	0.881475216084503	0.600570762586575	1.08593812230898	0.526341570538414	0.663676570770316	1.04529738426208	0.614870611980252	0.490365626015017	0.569154287913493	0.877636850727224	0.666669813195534	0.817031614394739	0.95091522141624	0.831510411033496	0.886631620087836	0.829774058013389	0.875964231047832	0.754753193278031	0.725183018774611	0.794607032154186	0.817447126632237	0.818242117777319	0.787629522461347	0.826283968763841	0.903067959712114	0.898182569820624	0.899600139895583	0.904780886233311	0.867924042853139	0.87844338760472	0.895304605412948	0.862420169615676	0.842744234695656	0.868965288682852	0.861275424739546	0.816158125452741	0.905505008588702	0.87286622509257	0.844611914932646	0.869676281731568	0.906911241785932	0.890594010382726	0.871313749257943	0.906610352864653	0.921155852203959	0.948266186644216	0.938614195969871	0.934533472518885	1.00505393007158	0.982968620659434
1.05032125820057	0.881763125242962	0.994482822498079	0.927033463152352	0.978104310635241	0.992858613147909	1.07547455318696	0.976664418430407	1.03448933962092	1.04332275167842	0.95003123357926	1.05581204608218	1.05143199263773	1.06400835795881	1.04989626847741	0.990167099607303	1.01198728662147	0.971616692060593	0.887032278092757	0.868562323541957	0.912085237751298	0.898826015423913	0.933159425266381	0.949567949542644	0.904521810707657	1.00706857889711	0.969067011737146	0.935214142981798	0.927645896516836	0.854401469985696	0.896514061504735	0.954163056944547	0.933164439607267	0.866967779781483	0.843077435427191	0.848664340957692	0.738255530633025	0.914450629711139	1.01298580012231	0.940132246426277	1.07703988944761	1.01622320238173	0.979722542646274	1.54251159603504	0.794262129165522	0.625443716066246	0.614183351740126	0.550500690702304	0.424299690466057	0.390948753537429	0.29594169728611	0.614431314378166	0.658527574264087	0.572009137792671	0.611068765862902	0.639413073442187	0.608071305505351	0.47613014596136	0.683487148677478	0.8115993270225	0.692509555371796	0.27689717201456	0.698525161980039	0.939875173568725	0.565195975096749	0.820560670144583	0.60538246403924	0.814300481343405	1.51355079004065	0.844647876426253	0.809286270208649	0.856226764791579	0.882086354825398	1.31773025680389	1.10931679708497	1.05736079170463	0.937993703534347	1.03239784694521	0.971402839836296	0.958654692043252	1.04838043179767	0.821702148831604	0.872072535608168	1.03956306151209	0.939250283733191	1.03437953225626	0.937208821515629	0.926580841894397	0.89706320462256	0.982830830601364	1.00356506321361	0.967724047175676	0.957424709425821	0.954637821853855	0.872887665442985	0.937442887643642	1.06325149514693	0.837212416459839	0.844089877859196	0.930908742658629	0.784924124659683	0.744328713543394	0.863540212063452	0.636049656684259	0.665844133613446	0.658619511112442	0.649170232037059	0.707505324981753	0.626492811999526	0.673168153157789	0.57989925026782	0.565640170175537	0.525991332419279	0.569800021911821	0.387993181194692	3.31327733839512E-7	10.8195954209903	0.47803362326698	0.477541295974697	1	0.518001660935206	0.887496876716614	0.494742711315226	0.359635495992669	0.537997680291682	1.07865226077898	0.809529516202311	1.1736377559223	0.940532167762458	0.937905053875506	0.992013371043761	0.949542630542041	0.855395295918379	0.829168544581305	0.902939003699193	0.895219733810555	0.907802951669313	0.879297127880546	0.890929728572994	0.895991753354277	0.887328305339149	0.848313898174941	0.91698673544782	0.903243658134805	0.883504262455518	0.949300384754191	0.947946303336588	0.914665524931955	0.907507954863364	0.896558755531349	0.897421570438813	0.924006625270894	0.911088879086287	0.905930641879944	0.892241124103292	0.930810378171923	0.934814178256786	0.939185485114773	0.908749308422388	0.889185903962738	0.944057464847855	0.897125224533282	0.964772656350047	0.971359200996411	0.935788715514425	0.907117427278694	0.896006034658127
0.842006690641135	0.931058630010709	0.853388077103364	0.962079208908221	1.11941254616426	0.924509241155571	1.0017778219056	1.02379732139044	0.998745540548074	1.00170516401857	0.95577163886053	1.02168683117164	1.01934219560289	0.990712304083804	1.08059794949294	1.00680623215655	1.02127671466793	0.926686164037499	1.01183701135518	1.00403058343571	0.93125031460089	0.936495911916509	0.903324198501571	0.892850923397884	0.909509900679111	0.914735042989888	0.950968235075912	0.969549779812202	1.02590859385366	0.889102656208468	0.940753420646779	0.940919268440165	1.08554623851468	0.957490986012911	0.893941992833028	0.885086612228233	0.969653360994419	0.942291095857035	0.966782710500015	0.881251144027439	1.02681386714024	1.24456983565959	0.989593216393979	0.967411956816439	0.786211167139079	0.629387162038096	0.78717803525619	0.961617434462541	0.422961488995007	0.33806249928416	0.359338273271568	0.218562794835647	0.3297310588568	0.174922976625738	0.165728632835708	0.0643891177963933	0.12287495388327	0.719905631458681	0.412921981158096	1	0.513181723731137	0.622461461113182	0.522088636827778	0.966791312619175	0.627373347549322	1.1531695371594	0.980905510032698	1.07553597101223	0.909406239635344	1.02772231771485	1.1841969631282	1.09089498010903	1.57478111695567	1.26392298257978	1.21093820533546	1.16373823883712	1.11597335321071	0.864252118496181	1.00552018688467	1.10454501046534	1.02421220561115	0.935044118000788	0.976288217955739	0.902713401729409	1.03737701312947	0.992994383818012	0.79672699634818	0.948873154937823	0.976089306704562	0.80938063629922	0.842738213458806	0.728648876988699	0.804270691173169	0.733407257620898	0.759831009440395	0.698818760071386	0.655310385540451	0.73890490845727	0.687688216461849	0.825562851668861	0.745380640592124	0.708920759380005	0.755388749705017	0.906406524429916	0.761219975764505	0.828340094130346	0.800093937637224	0.769641163771476	0.676383636716303	0.566763162300812	0.579288898334899	0.619722024222126	0.473936534942074	0.503743195752596	0.442203810768397	0.664295948623684	35.0229800113015	0.658317890763283	0.232777958173058	0.367769568119365	0.501275316471036	0.441377091711817	0.721238933303761	0.550989911203948	0.816329366737702	0.934685427112163	0.690315518313625	0.874381246272883	0.855828357477082	0.930165436820559	0.973799542459375	0.952836559508649	0.963168863143277	0.872008456640165	0.919332667824842	0.892446847276762	0.984221722907766	0.970149762412384	0.905421721396746	0.916473521249122	1.00385367719582	0.941636452791405	1.02334060518262	0.977542183694834	0.983556093847505	0.975902372691723	0.979861831028427	0.982750767878938	1.00068290413279	0.962738372449854	0.982259258402881	0.972357018706877	0.898105043098822	0.902534233341478	0.984716856365268	0.915113087499588	0.931718075394877	0.901536422095914	0.902696715851856	0.938161820827978	0.932850221492729	0.898266133894418	0.884544101261103	0.885498252929909	0.877735314041362	0.862582875823189	0.862484660294336
0.930303318964858	0.894963638621449	0.856322996417136	0.877171179473385	0.850475043423655	0.875107550414104	0.955062278728383	0.860752543037092	0.918044697680646	0.970562676832254	0.893386276534256	1.01471710573273	1.06095420252397	1.02139301397132	0.992991684055301	1.03300834222555	0.986355887262359	1.02554717932342	0.9686942458891	0.997722663228697	0.924606371424485	0.874463482799149	0.867145781833245	0.883051577018652	0.827938312166352	0.891814467739032	0.925118730850311	1.014678191973	0.910922694470391	0.941808377188505	0.956158515758267	1.11210200467014	0.876713584644492	1.04510185772338	0.91228538297516	0.865362177867182	1.03682064984589	1.13774592836135	1.00417897566971	1.02048519680275	1.0989652175478	0.949750376636063	1.01558130732557	0.971221720946161	0.654904360623638	0.682230256834535	0.666273096527402	0.532067570905644	0.415587184487657	0.27515447254879	0.416634518142779	0.243158965460171	0.270820564357535	0.251640563360585	0.224966036342953	0.256466411195001	0.262714614396974	0.462673961481052	0.660889299936037	0.701820276341971	0.894081520833321	0.761593820515585	0.788558235557534	0.737043142281045	1.29504684243125	0.808849884538092	0.934869506397044	0.964721784316622	1.14549184001956	1.14493709038259	1.07995517483104	1.03706815653299	1.04033790803383	0.941972626291234	1.74961034490444	1.10176748241635	1.12219643555109	1.30972022581998	1.26089955784161	0.98391550849449	0.947697301266779	0.93210188158579	1.15971523050533	0.941818377990933	0.843294438886314	0.914626450036258	0.937113997583618	0.952668752738277	0.882625578232284	0.90622392580193	0.973677016290351	0.944015264414787	0.797869716091104	0.817056192832128	0.956694165105439	0.749945504288563	0.808606498420399	0.904781698255843	0.814407876542254	0.836225540111286	0.808060767492633	0.753798447533013	0.835851818439878	0.842970193617167	0.856666099054167	0.783479650063436	0.864941816054607	0.784878657107368	0.720920852918906	0.704040199979487	0.837635304377331	0.732367004051405	0.734683252884322	0.548028478620332	0.555735108418231	0.499683467643711	0.317122286104364	0.278508007487196	0.847303161584977	0.60607854833442	0.341217955982435	0.544326559427273	0.454911824132732	0.564434606037534	0.614748865498604	0.691360521700287	0.752918523688699	0.806402887830223	0.857617191532471	0.909180895837997	1.02597732539368	0.950168581448006	1.01266465502458	0.94873299698743	0.971121758879803	0.918703224559176	0.962488558119744	0.954138155420681	1.0311924250576	0.981248546970905	1.00651137285906	1.04839935546553	1.08456294475289	1.07220380852344	1.04519078793502	1.08730692179257	0.983325777086008	1.03481228695152	0.988968768114618	0.970683526122337	0.939384162345627	0.959167648981485	0.922329851373116	0.906578777003881	0.913721757612286	0.878852967228871	0.895001414037704	0.83099297267014	0.828607601238917	0.86088870939133	0.866088623875592	0.813681172352097	0.846777060737034	0.872477876503979	0.805014643797332	0.811509011060025	0.814942845708532
0.944349650030125	0.892904071595341	0.900040307104918	0.878302916440738	0.891996758744973	0.87323547535202	0.884859345099715	0.92189328385284	0.899353306415595	0.988499996724612	0.91462443467236	0.958944382835882	1.02048120254759	0.991325987063394	0.918747873034007	0.918290903198497	0.97230640470056	1.00156096294754	0.910627865975669	0.990828521297985	0.828603376846627	0.858429562223489	0.907410643917566	0.896090214568327	0.927204792987104	0.974567211856456	0.95215707170083	0.909804633486001	1.09626946974544	0.98041203916183	1.0798794416327	0.909472079819958	1.11744493267627	0.920969855047122	0.981062557576694	1.07598015984689	1.06926975452086	1.05495488545486	0.942502316887991	1.04283274055247	1.0834192723084	1.00124350786488	1.06393339722906	1.06082087434775	1.00177362246887	0.967004202780504	0.738884439423249	0.576660916079911	0.490970787942992	0.271127557416043	0.317989697621443	0.43772444652243	0.524487271935124	0.436763768566742	0.929823700363619	0.498790022428695	0.614942302379845	1.20080667257991	1.07363210472563	0.924188278039227	0.732867875287326	0.885440754652421	0.900742694774441	1.11286417272386	1.26098123048467	0.949993844293527	1.08410027182125	1.35200748996815	1.7956313799334	1.16654586122077	2.68663718306718	0.939750663085085	1.15358068626019	1.16891568748139	1.5344839162636	1.0618529578727	1.30337902532994	2.05949499877602	1.05660143781905	0.979110132272184	1.04635791954451	1.18112003750348	1.17961050133638	1.08334895359282	0.884585299030992	0.949072450495801	0.932818611301955	0.968237548779538	0.93032019603505	1.13451576592689	0.872155467004134	0.962643571074997	0.924468410527633	0.974799458043873	0.955825731964823	0.885199801077243	0.907530557970094	0.87248792167432	0.857415376156102	0.916497358558585	0.794311128714747	0.947720195450556	0.918711099525132	0.87260816447139	0.87618354427957	0.847811884277616	0.852029488920887	0.86717350482399	0.893082704515399	0.789801264813691	0.895998635171723	0.894518941667092	0.697508444365926	0.707133418904029	0.727670029123606	0.571345391087848	0.356781503405149	0.413952519486719	0.424598404161864	0.334899129787105	0.364846989624581	0.385191162593488	0.623611583047698	0.505062650212015	0.604449401080721	0.641745549272078	0.819811632682027	0.77360646460032	1.02473790955777	0.818465331661543	0.989824351737269	0.955404975531429	0.982163057990322	0.941693934070098	1.00349244272551	0.980461912185222	1.0582198127569	1.06806850647595	1.03012122364136	1.03029679695577	1.12509949966051	1.02437087705968	1.02264081971637	1.02219404289376	1.04702985338606	0.97467362774975	1.02442203029952	0.976408717615549	0.955036446680872	0.937171248413565	0.920725803096544	0.882135535831816	0.870687036075065	0.887521454495375	0.867972783177789	0.842357791707163	0.847639632297352	0.842068650997636	0.787596077831282	0.812917419254274	0.800182095483912	0.797435871963093	0.794971936941939	0.774435450694586	0.780862764092063	0.763499107236001	0.792699348638084
0.881508616822064	0.958341316511453	0.925835518608336	0.882559528553705	1.00069463428208	0.969477207224107	0.969197053851719	0.969467404608855	0.931659317186802	0.921647148396818	0.932978135934105	0.913338883209744	0.984790778980615	0.979166143349823	0.883811073768984	0.868764864728891	0.984004349235039	0.997826452921091	0.984463671512908	0.837866306064793	0.922857235256968	0.796269056227171	0.918122017022094	0.864551920455754	0.855240777475941	0.920884789353336	0.916696910286722	0.908591324515307	1.00436944716168	0.832599555050383	0.928356356258932	0.999673694020354	0.924680020981128	0.968134857639889	0.828898661515783	0.911070307744303	1.10036673706543	0.943104812308793	0.918517728793373	0.863787087378595	0.838092533727673	1.3020087593174	0.90318902330202	0.791377121132949	0.921694134050575	0.835183408852761	0.627556020640048	0.358296292876209	0.318448265942725	0.3799494235185	0.427777639953631	0.564045214385142	0.627330135376616	0.541440583616524	0.859379763915021	0.700450639358657	0.771096457442568	0.763921863827951	0.661705464115774	1.1227507992831	1.1698213024603	0.776003328276906	1.02551295384324	1.37521853183692	1.04720627978927	0.917062609889848	1.03139323751192	0.976560516103416	1.17615320851485	0.918443404789578	1.04724824574859	1.3953807584543	1.10910555120852	1.13240180015599	1.16247088084297	1.04983675707552	1.15301609214639	1.10907809205838	1.05939420318487	1.06614562608957	1.1370806078415	1.15083453477835	1.04769013393784	0.912825825747496	1.16094862763107	1.00149569868618	0.974504767194866	0.923498780272363	0.938717309988054	0.920266421645696	1.00192959363801	0.883229098480314	0.940117413675124	0.838389153000513	0.82660920414566	0.908604501525337	0.809781905934579	0.865631910389642	0.859773787623516	0.813128262624311	0.842367115855251	0.807467290923171	0.91950707714862	0.825582164173906	0.916996409584317	0.846694308137428	0.857544656616323	0.84779913896612	0.807927764685039	0.865599196066902	0.890302594111125	0.872611939395052	0.814486167432563	0.814545063545321	0.936065417466186	0.519856411864026	0.385332491837183	8.68356490417773	0.50279130791862	0.254487165783259	0.259345515363684	0.294509703945956	0.677947948327571	0.601238851447883	0.665418246000447	0.657876659153132	0.712191655960021	0.8793709955321	0.807972781197693	0.923735748558016	0.985803111038431	0.994235774125137	1.06723707090197	0.999535141021401	1.00334437736508	0.954148886125463	0.94273853637866	0.916079937561979	0.925861562468834	0.939248495897637	1.02857813288878	1.02929600469123	1.01727910111237	0.993829382167344	1.00624449096875	1.00231600410596	0.973279276784169	0.972554654725731	0.93247921532219	0.945949389947076	0.947002148030815	0.883245603079236	0.870948690135042	0.884873932953876	0.880789334379728	0.84635950049099	0.784781900505788	0.775186279231569	0.800436953014574	0.781897848640753	0.77846052530085	0.76641502308949	0.763995735851217	0.819644350347591	0.774331421538677	0.783677531420543	0.837130861128028
1.09271877468436	0.963892919340776	0.9243516434923	0.911875342006044	0.950672414504212	0.901376770659084	1.00433446373385	1.03256552480676	0.929920903599382	0.905716502192705	0.96757821385818	0.974976813371706	0.953551584739606	0.970760992081618	0.82603743484612	0.881008150553852	0.925758665381476	0.881272541605836	0.860904829597777	0.935609471839465	0.805587084396351	0.971572280615941	0.778830333664361	0.769599366771163	0.939988883993292	0.916960603848295	0.937530666196166	0.855562376778569	0.890604409008235	0.951067394251916	1.07035399134917	0.884240962719583	0.869281223331547	0.791241798318235	0.857841799265695	0.831635144783955	0.883721978835319	0.802126153128117	0.800923738827778	0.800952888139782	1.01755180727291	0.856339468184546	0.898765600684544	0.651683637952468	0.542139500781505	0.458686321641971	0.431287125736421	0.373771360580942	0.466392082909806	0.426930842067413	0.529732385035164	0.655691616246803	0.620693974335198	0.677450202338875	0.744128323079569	0.676314893572717	1	0.580166976785588	0.657282268394359	0.635662445302805	0.774329709486126	0.985269442266258	0.860402366759493	1.36756555272474	0.748582783285722	1.10083953193564	1.72943427473965	1.88635001588315	0.976676450054246	1.17591344744525	1.08537949058793	1.19817748124944	1.34992402274902	1.03254616872393	1.21050944406471	1.19774824094468	1.2260221434537	1.15998728234714	1.26758690862638	1.28774224001312	0.978518191942631	1.00484094291416	1.06601341294249	1.12917409719091	0.992656552806287	0.938149026499248	1.00827110891885	0.800609481212848	0.910449861932529	0.8008685204613	0.857258182712109	0.775850058925357	0.771040592165588	0.83524390491683	0.819802888913015	0.796716697785944	0.869802725961276	0.949044162398636	0.783364260772543	0.853561523326232	0.827355313486587	0.845915857388299	0.979027159329373	0.958177715747868	0.915849222472068	0.818388636682051	0.851302769186229	0.888024112343753	0.791345363715841	0.866463057720381	0.82881001987413	0.722082247041806	0.704514698303971	0.486598512252227	0.344281333129151	0.291193679264993	0.432769131511534	0.168303564948071	0.174736680012592	0.177568518675885	0.946875	0.331826287696485	1.24567498683961	0.630922678152181	0.734342577544098	0.712669055374669	0.707972205346926	0.788245975375574	0.871853907301359	1.17978708336063	1.10354897742876	0.821911039295077	0.818200947306119	0.900457329354393	0.873172156028001	0.9469598866367	0.913948648933454	1.04059965060809	0.97344566253484	1.03503710420175	0.94531866660043	1.01326399948341	0.959080010082756	0.991926435559507	1.00066423702634	1.00485038986139	0.969594184424009	0.938530118514581	0.905851362687454	0.941654737309262	0.875323619704972	0.922849409797082	0.862505470350374	0.853387301188968	0.85433796742725	0.851483350618209	0.802403533125774	0.84962758113056	0.836493284572306	0.836802395647882	0.821925224331705	0.855259280514629	0.828491286625764	0.812431197461878	0.878668830243615	0.872139429425735	0.852413723865162
0.926094552653574	0.942762075501621	0.991048900160882	1.04442491631806	0.938314683633435	0.955635438415808	1.16985223453371	1.07783501872533	1.13068622044262	1.00494459964665	1.08523148070199	1.00056567611429	1.04571022299553	0.932947807225506	1.01560170925676	0.988035455190262	1.15587436686767	0.964637756798106	1.02911760962759	0.915355641278277	0.950170253914542	1.02708742967647	1.02761479143887	0.868082441996775	1.03138812252521	0.984100874339389	0.97025119368382	0.87024789965341	0.911059687685692	0.857350087536595	0.936982730308602	0.926128705341376	1.00263232755647	0.939882654984222	0.970896356559905	1.02337559651638	0.963451263674449	0.726315213065192	0.930868309154544	0.982281569002278	0.850605449828773	0.581389901634196	0.808621843081475	0.580857066859763	0.471777589875672	0.397869219398662	0.330039716071412	0.40029101928244	0.405461101661296	0.361451009829581	0.340529154945866	0.426130639211069	0.846985943398462	0.547407434750446	0.456773898826339	0.556288168785631	0.896060678546538	0.748945686718279	0.544486867142155	0.835535702095503	1.16239406699393	0.815076930054185	1.15293201887387	0.71872261135839	1.00141241850228	0.830005125840986	1.02113334087257	0.829893945466142	1.01191167872953	1.08940953070745	0.942191758459862	1.10034230503008	0.945637097241561	1.01379907157058	1.01035395251016	1.10269102902256	0.984193228047813	0.927470402972096	1.09423737366303	0.950213664600212	0.820815949187084	0.768932329067285	0.793141273687317	0.783659935603354	0.760115747938492	0.797880352329143	0.795732265949123	0.851403167532354	0.84170367241774	0.901826512626473	0.919036717191899	0.803311525658313	0.802815431443579	0.84805856485688	0.899853176523019	0.766991234359367	0.842498742381684	0.827421095676473	0.809794168612744	0.819110986169215	0.968747564425377	0.789446809470634	0.827324990733574	0.858796882906111	0.866147255529493	0.900713669148994	0.698335742333131	0.822416732480354	0.747316861152144	0.67421608858929	0.754468659484586	0.752005244022761	0.585759446914233	0.502815679523571	0.829789292454921	0.451003284737898	0.138467533442905	0.271425118782451	1.13912849968711	2.65895340907607E-9	0.208745279095161	0.177928550327154	0.315412150105839	0.353954117818196	0.500839215227495	0.603668040463426	0.596804453768202	1.22230486832809	0.760725740086251	0.851376853091152	0.979743384154738	0.909328655623292	0.996979846508649	1.12274720509055	1.06218148365317	1.00970063053303	1.02438313026989	0.93757971940031	0.997670542609999	1.13317309075707	1.12985400031364	1.07670409887139	1.06856803261536	0.983250823963699	1.06567183003129	0.959769529925303	1.02451507225603	1.02095664484936	1.01858775988285	0.916651829658841	0.951839055625496	0.928519830373858	0.897691877633281	0.933836647678676	0.846473049813353	0.895782485995865	0.848431671079172	0.899328693581135	0.908747467445942	0.890266714929802	0.897853485601287	0.852357740731488	0.839155005939019	0.851162889902714	0.870641448123223	0.854062762479664	0.87018521644263
1.01265141410036	1.00864312026147	0.911799295125648	0.989955180572108	0.90467657005423	1.14002563540233	1.04951064027483	0.996313443272036	1.07925571874244	1.1082760003187	1.04987587202804	1.09416206576973	1.04349222624019	1.10252207179016	1.18260588545296	1.06465595215556	1.08121793269164	1.13948911012758	1.08653849012772	1.11768644698755	1.06909941278998	1.02663580961055	1.02500970276621	1.03314666936561	0.92311422983668	1.02347411202455	1.02421334021536	0.97150830429001	1.09318003784094	0.894858018068646	0.93860246054798	0.95951123509125	1.31590249140463	0.821793596290669	0.862362985086046	1.02015294354727	1.04379459125532	0.820219771890288	0.799528093746001	0.65637362233007	0.708999189518303	0.80605616938235	0.814223718591932	0.885201724353588	0.807864930934921	0.357707607625286	0.370389287115389	7.85433265757673	0.19887451815593	0.195230762482862	17.2119826458027	0.216064305997767	0.335315946372084	0.396863222512188	0.386139532596415	0.582332388869567	0.800500950697958	0.58963804795363	0.663145178240158	0.633363619347662	0.907254658508189	0.792932850608032	0.77103618307927	0.718808238297243	0.870851902664584	0.925489712950807	1.37043096550723	0.870534553863483	0.789390260718865	0.718491414592113	1.10910934282942	1.04631633503303	0.82253760297247	0.951331922157021	0.880505028839848	1.03335676360146	1.08745879585461	1.2708802967872	0.899169322894221	0.873066519735665	0.859186758524876	0.894959280494851	1.04182029355082	0.984340179577295	1.03668870309978	0.955641024357732	0.883100633196177	0.83422073402429	0.893377230968799	0.94773933496941	0.818757474954602	0.74216298582995	0.801102617482616	0.803391316331191	0.85156457725634	0.737056469359449	0.756991527661785	0.684192842284297	0.681559673142109	0.641344080741137	0.774279855013583	0.813156908203383	0.665120429630862	0.662909801519843	0.766727212304105	0.683228108885154	0.711723985878351	0.743394477067889	0.594538465918636	0.63942167293306	0.592278296421061	0.503322654127616	0.536993247400144	0.644129126323708	1.42037040235896	0.657779252248638	0.228430596264472	0.270173451531003	1	0.330204077312118	0.280845147348906	0.270979675817387	0.328744413197432	0.285601723550677	0.364009767225637	0.550878932593527	0.580394574626607	0.585182692498493	0.726467815825608	0.912681816665871	1.06956044877809	1.12215904504632	1.14943732618939	1.26231838533096	1.21029292678033	1.14531851246305	0.972323114602128	0.995652018812681	0.965374756853469	1.13376343473597	0.995966829689981	0.981428915319176	1.11495451982861	1.0593177654906	1.04884046676648	1.09685144753968	1.02142071021413	1.04956407901738	1.01223520458869	0.969870120590969	0.981779845372717	0.925023845918893	0.964071324130842	0.929806632936727	0.954932261176355	0.934731901736261	0.93142907854716	0.941030317216498	0.886047925522607	0.87984571082632	0.912186788639148	0.848564951981962	0.882525798405689	0.840930319026498	0.843865241028563	0.802954383591949	0.828949444818969
0.86892114645598	0.951514679418263	0.920498608724049	1.03315885898219	0.976780372217273	0.934842200760519	1.15851075261097	0.971640002120688	1.06122488131502	1.08405181691084	1.04865725020102	0.985117752215378	0.967599344427159	1.06263172510794	1.12561732980546	1.16332307779226	1.20040792639439	0.977264041963025	1.08788299705744	1.08217639299097	1.26188928817298	1.16874591868329	1.00969837572426	1.02503410584784	1.2690924787387	1.09678176692049	0.990473167871476	0.910179242312788	1.13184488342427	0.930181969493618	1.08721551927387	0.827141281384604	0.982394491012336	0.834062096562736	1.15800277075585	0.771977575679392	1.01639897665491	0.928778557946375	0.767433782685667	0.897334150411627	0.760374538698223	0.736863098020219	0.872073559539492	1.07156849434849	0.982078550900537	0.730019826940995	0.738473408448486	0.368130986748535	0.256160481990441	0.190293293908605	0.267155406986839	0.284495929368132	0.889684805695463	0.550963754518382	0.382297016163815	0.972521502935595	0.341760801287486	0.476421675717873	0.771764047407319	0.539507228726091	0.441535887496474	0.587635429836139	0.527247256421795	0.730030325900774	0.536617198619801	0.636200932518271	1.12160442216835	0.579272749328096	0.778906683315696	1.03020428467122	0.729228019863017	1.12386335127722	1.33016630114674	1.0796691024293	0.95954312269972	0.988545466210879	0.901165396385041	0.901433136017137	1.05651886423261	0.9359156563328	0.983976403531428	1.0691374076773	0.86884473616005	1.00722479702874	0.930625167261523	0.939450330695391	0.909548804956139	0.819076800021305	0.877335845191956	0.840924444258015	0.743628230043164	0.893243227084858	0.902405968624092	0.763742102598841	0.754094642051105	0.775160624163425	0.641771780457796	0.66550544639829	0.673153469409227	0.670796094440779	0.71527478882629	0.733400876648643	0.700445056861018	0.801978701240661	0.764810977372489	0.774079567610062	0.886408146115217	0.918049063060388	0.831850506968883	0.705698607626053	0.65539400467717	0.721518709583648	0.510585990984614	0.516525617419648	0.767777273139155	0.230827141675533	0.439260537104622	2.43706288521621	0.266922814942479	0.430093060503137	0.250883690766259	0.234973058320333	0.395178330206637	0.651335010482531	0.358819710743947	0.356193852528862	0.400730320268757	1.02708740234375	0.73732469513178	1.08385392318154	1.76699018953765	1.22411144706311	1.37911345694377	1.22753961859184	1.2203934861384	1.0661215300005	1.08657747071463	1.2412896454141	1.18936216321877	1.0869731583134	1.084533979897	1.05743138043637	1.10182621794553	1.03284635721211	1.0690327538167	1.01394487759233	1.05469005257412	1.06036302607176	1.00105506962058	1.08484984162226	1.02075592185829	0.975921162303307	0.940464912239904	0.942532356447419	0.956921749305097	0.935529694777936	0.915342479272851	0.874604246540769	0.872477030720383	0.872559236442461	0.858863895336045	0.844321856505462	0.832441023070557	0.820128383394733	0.849144973252434	0.82706741748899	0.805876093346351
0.949606080187839	0.896358922482901	1.01987061088785	0.894823477379713	0.970123977293592	0.929870852344143	1.00361322455899	1.08318175337672	0.993590031254579	0.975868935799151	0.98626787743461	1.02123228386773	0.957167701502282	0.964954451353913	1.05233311524704	0.928523752364479	1.00639000327007	1.05310367341511	1.15330534845106	1.10489693692022	1.03282515983153	1.00331887207234	1.05148389487719	1.08157589128782	1.1328048820705	1.08187348827348	1.07059047725917	1.05530998927559	1.31747852813361	1.13612348878251	1.11555464816053	1.04479313447259	1.20650245712845	1.03629855624835	1.09607121022263	1.0026863948851	0.970526487775624	0.815412042806852	0.96352011535405	0.769710411153683	0.622593785870622	0.578509638021082	0.847391227848766	0.549089272259328	0.393490328055246	0.57110323399597	3.46739973242848	0.781144057326355	3.76131660211762	0.63549032248339	0.257640572773684	0.256038935545552	0.421569835170795	0.298889762872731	0.595334834441266	0.463005305312617	0.767957578737448	0.177596074771224	0.326761901014733	0.349508731462679	1	0.336933220503087	0.36410329974545	0.618447440517987	1	1	1.67009132905303	1.36096734516659	1.01971430553435	1.00261024468713	0.853820254421051	0.867819604116133	1.04119328620516	1.31157876698286	1.01168619484315	1.06282131184847	0.836649475132704	1.12878480405927	0.96153786709796	0.998841453438663	1.01451968960089	0.974788172954211	1.00823383844653	0.92119770709646	0.8135427299042	0.888170692451556	0.890611958815317	0.971092139266368	0.86250167046836	0.779135863166479	0.784303816517099	0.814314993159575	0.782249805991576	0.801511005506556	0.740411661597074	0.807293097652729	0.787190052992488	0.769805698154445	0.915417673045891	0.848961162054542	0.886059704236573	0.795812109274488	0.798461240553458	1.05220189261716	0.825908345035547	0.778650404788451	0.740795450162977	0.732769833534486	0.520711805212578	0.531178376493959	1.01685949858752	0.676840923209048	0.57312497410472	3.79911874743343	0.550073275799539	0.721583602042869	0.437063250966073	1.51125931830241	2.38255362461003	0.553426470169517	0.609072798237173	0.528978972669	0.52844587681646	0.443365947162917	0.367736155624234	0.400413395447477	0.41495795523952	1	1.27152769755993	1.11260248141313	1.60954830931941	0.982152623643645	0.90206003712643	1.06286377056752	1.11933277446877	1.10035043502407	1.08320130561627	1.05084708115753	1.07426271760561	1.05096695611202	1.14371846485334	1.09487549448383	1.00840102917297	1.02398558625791	1.03800254085015	1.03218192857532	0.987743664350156	0.955944736860623	0.980937318016336	0.953355046105423	0.93004445952329	0.950937457566526	0.90929464098871	0.858231532668427	0.864050692231025	0.882087843580428	0.867997345650652	0.890223609606551	0.812320273390771	0.86215991992993	0.846268740245339	0.779515393783375	0.810316681802698	0.778210330475908	0.784885945369563	0.843972784489428	0.861485871072332
0.766588784695523	0.96697105762329	0.950378196883273	0.972822633481846	1.00165459410866	0.958257859453894	0.839944252301487	1.058179349817	1.01041747279886	1.07079492536293	1.07615159050041	1.02983624373751	0.886746036488848	0.934620706874583	0.974662509235813	1.00706587627917	0.938415626816572	0.940782314195209	1.06884690319141	0.893061258934276	1.12462028003503	0.994840300317655	0.966906338382642	1.09436812098652	0.999292702980417	1.06968055774392	1.03354260574188	1.041710419997	1.17085821003326	1.04146607889127	0.953909610518533	1.05062627753597	0.895711986518102	1.05629494351498	1.62701548960256	0.891512464131514	0.891924088693754	0.947491356498727	0.915085856649982	0.654562039680673	0.521976575197123	0.499399301386786	0.486987288224835	0.398322122437613	0.925890009931404	0.576111900318323	3.29184582489289	29.9874509865668	0.428143930510099	0.163669079734094	0.201576524834923	3.36668311732349E-9	0.133592252894086	0.175406270390761	0.294445147894406	0.270946987385999	0.729320081245939	0.564565898243883	0.732017332513739	0.456040312002502	0.300518607833186	0.303421605514631	0.622951762835801	0.566951287613686	0.421117054700383	0.982097657675629	0.806517501842308	0.677385893789592	0.82969231715341	1.36539040083569	0.654105610578171	2.06035573228347	0.955025942180751	0.993512199084176	0.952539037214676	1.0536821567111	1.03278135029497	0.958046912116505	0.94129650340041	0.989486602348304	0.919955823162056	0.94073073683607	0.984324329273438	0.978533889080947	1.01057807037485	0.887906806186351	0.977190215036671	0.942595232061163	0.921495987899644	0.911803750381214	1.00374997497773	0.959398899658521	0.871077657375973	0.926341600955729	0.877928769871938	1.03042669303496	0.930060602960068	1.14439367025705	0.909628189533074	0.790547477727144	0.81221464578926	0.864407674007059	0.828011922056985	0.885065603882407	1.43861324509225	0.741812964980903	1.02816031090764	0.841424171827938	0.958194729478523	1.12572926342893	1.26801711043306	0.999729742399689	1.47691430590973	0.520763007464508	0.777422788154047	1.11763107992052	0.445491729831075	0.750596172933145	0.902058808391573	0.450419751740991	0.442488259782109	0.862038281186687	0.311736633809802	0.95658972648435	1.10777029506416	0.602036096122681	0.83326879262737	1.01483235153954	0.879250132154941	1.08628190996466	0.799761488360236	1.13332159155171	1.09178429749874	1.01750611934207	1.06910581629822	1.02064306217013	0.996035657883124	1.07098599274527	0.966235896867031	1.02560997279002	0.947613192843797	0.999135194864876	0.955345595039741	1.00780204101544	1.01215849993193	0.948183364368255	0.91107048046873	0.932735961941287	0.870688042233983	0.901354997777349	0.840882685410485	0.859121417664081	0.835314532637104	0.861394749223889	0.805248311364647	0.804430738864817	0.82611941391737	0.824805598248438	0.817447981670875	0.802697057179395	0.796202053827852	0.747226912665536	0.846949891530572	0.761504534874001	0.93178318015251	0.918780952983496	0.923153012463961
1.0083916846997	1.13959131096271	0.80950757676802	0.837535860118182	0.940813034256494	1.37349061139708	0.898090303701121	0.949075309356264	0.871647393974695	0.986673343013152	1.04742591765408	0.975642141986498	1.1026618724378	0.913911562218866	0.836697794071753	0.93850543819607	1.05253325397056	0.884915177304004	1.06523218242561	1.11198553170923	0.921052352673748	1.02296427898167	1.09938647521956	1.13208152839903	0.904098538861962	0.977900935268335	0.880235609636727	0.978781197530854	0.982058579613036	0.995170900887626	0.896493321980684	1.01739198168795	1.00641616556759	0.851288760543289	0.849343123401296	0.776190508467716	0.884713676340509	0.758520253701398	0.601330795850909	0.690031506351537	0.628795147765267	0.676819445003112	0.424751829458555	0.473828700501789	0.276572522867116	0.385831648997517	1.04633813734572	0.494922434784023	0.457093403715371	0.641809993928985	0.798350376852849	0.867720330134035	1.026953125	0.560426629071501	0.390678611225958	0.806988329416407	0.31680078748979	1	0.32920381173206	0.335774944161854	0.350697554205636	0.566369636597955	0.268472953483475	0.244938217708036	0.369589124739402	0.454470311209203	0.676384050685608	0.919643989234162	0.853751288846988	0.974718323845399	0.906994968093296	0.939304020774293	1.04468671884807	1.03128840003668	0.825045832831519	0.968055182746517	0.860658715647158	0.95690118419789	0.993803108202074	1.04900976292116	0.971708886001732	0.936816947457935	0.955656209655597	0.962652049887915	1.09064281536222	0.984089142062599	1.09603718771041	0.995102464097479	0.961029164386621	0.84382209609901	0.91545681677367	1.07033808898938	0.90492482599456	1.06306369953981	0.874856889035609	0.915789722041981	1.16301148769561	1.009353184229	1.11280816744576	0.987866070965746	1.01716117277003	0.979071981950279	1.22387570890641	1.03085518023156	0.846692136951049	1.10313271811756	0.942695653890139	0.906028772745848	1.02802496154739	0.885599777391872	1.12526658162112	0.798000911604114	0.662502196606879	0.593377218106263	0.583779535860391	0.469619049014082	0.539545715732586	0.436493181160053	0.451207153255781	0.465953186988679	0.497336256145198	0.628845995411912	0.86784541748166	0.812022164364073	1.48802774567177	1.04162624322314	0.866039388087297	0.811329696521361	0.788419705750881	0.973869064757614	1.68530214110266	1.15490960478873	0.888919825646946	0.95441023138116	1.04977473190252	1.04851887826689	0.98298514224302	0.965709755559989	0.931912854773562	0.948157321708909	0.926337253627602	0.952921623343983	0.949441004453772	0.848846108562644	0.947135041118356	0.86356380516339	0.874743559570428	0.861532947068988	0.864914453313566	0.909736767245453	0.846861356462137	0.816557071020183	0.820267005453268	0.958126322248879	0.960795450015172	0.968457484271799	0.949258613295908	0.93953300500744	0.802437849713174	0.804165953910593	0.824400000817048	0.864445261524412	0.833132224649062	0.819681646860381	0.85182971746576	0.842568522299071	0.827830372993026
0.853336061112018	1.18877020985495	1.2420748710434	1.01769432107678	1.03649130294279	1.10036699362641	1.07309556182503	1.02104522198844	1.07569570129891	0.950760808354337	0.962439653786939	0.947129449097828	0.918607427722674	0.896343771643551	0.896378251360417	0.921690038930294	0.838453173323335	0.989632163026298	0.914645535015387	0.869455807389532	0.89298430012086	1.03511986639791	0.906971067032358	0.940058292685521	0.873793999636458	0.991966159016558	0.894082522449367	0.810746694999687	1.04351500126183	0.940873214737273	0.90987228894441	0.86555761468215	0.791210562789669	0.875593578905742	0.861812108296407	0.935592796251479	0.851838345762628	0.819253217034413	0.73274838942287	0.433189781110713	1.32955234411019	0.711735432138899	0.430561799768658	0.499376854216794	0.83840289057952	0.435358262227305	0.616988073149106	0.547229676915771	0.641260265035643	1	0.814012765884399	1.19428836368652	0.842439724098301	0.647608123836918	0.554432361616895	0.572158974876634	0.415807812204829	1	0.533340268680785	0.669701722631511	0.640033837960782	1	0.46646986658843	1.05507883412468	0.534104356819034	0.671427289615466	1.04920612573624	0.882083820045541	0.740163839596136	0.898757198864664	1.37087044713137	0.752259153272997	1.01248049127595	0.864276555971267	0.999714973402233	0.789354550240729	0.836201872653361	0.752237079058682	0.952134796005007	0.959599329748659	0.937273099657564	0.949021738362673	0.881932095804328	0.952760839282207	0.853670476310643	1.04203626601509	0.98887652463829	0.89872428635346	0.941184009313425	1.2031007997555	0.933558134790852	0.84355566194438	0.993541042661097	0.959477935777853	0.861923874160543	0.854415689584401	0.854120988901764	0.748321598399819	0.809532579863695	1.04001706502223	1.27835811577026	1.02707918332501	1.13983342628388	0.838081029524314	0.996235068924367	0.962659924372903	0.894089504768178	1.03034422818583	0.700103937927267	0.751631034002966	0.906534666564619	0.979344081772387	1.046875	0.9859960465091	0.536129175550965	0.284721362324647	0.399394809337185	0.459889890578994	0.659712401576238	0.477115317040555	0.802105320357596	0.770076304072615	0.69430666209012	0.677790314733133	1.24632474429369	0.705295141712312	2.18409751083461	1.10891997692716	1.99120215013873	1.81688486188021	0.922319716652486	0.760727733034324	0.896799454681312	0.992589973408696	0.887572653760403	0.888492803297596	1.02185022517299	0.871745211360853	0.85628794486071	0.876415096306486	0.992816264044346	0.949371322907661	0.798383175817418	1.00736502125096	1.02367669015757	1.01353055035646	1.01860172862833	1.00781198049056	0.992202654000308	0.908941915561939	0.94745340445972	0.877179949935645	0.851033115437759	0.859612825297266	0.861712542829488	0.829470289552851	0.806111964237573	0.872017448167884	0.74941755525905	0.877235605025127	0.86518682332561	0.90700761048734	0.912338418837729	0.908548597533418	0.96812734341723	0.978435736545546	0.96031134431254
0.829396844503647	1.07841142785578	0.954518294722351	0.983837025901705	1.03255503541592	1.04440788612326	1.12671018912251	0.897199665059938	1.28379881788002	1.08077838563067	1.07785389975977	1.15114985667454	0.872454337840499	0.872258597587407	1.09458036113781	0.922330246034625	0.876106585802905	1.00526664881298	0.881696309962765	0.88243531963018	0.921108578346968	0.821639873669844	0.887549359995298	0.885551668776425	0.867028691580103	0.88327638636606	1.0132215108579	0.991686808607675	0.885391366133457	0.848126308917798	0.79702838994119	0.832389160268763	0.836412291353467	0.83577527329342	1.04340076440211	0.837765894187661	0.68726651600599	0.643482830293455	0.749464823999112	0.480162067214254	0.490259182767469	0.511950602239959	0.893781254241063	0.31199312529441	0.450287496831933	0.992499132715941	0.638548387038752	1.80328417252627	0.912413065750483	0.753579438036565	2.2177939499962	0.861399571794414	0.910441521070574	1.00682334468896	0.626004754242263	0.967100027415543	0.606247477654196	0.959356010231381	0.940442663268354	1.4730211346444	0.765250367429282	0.848093673466595	0.771139129471367	0.558935690547384	0.570171292594082	0.671486498167841	0.700027459687189	0.694349353695134	0.537511392284602	0.680804970868505	1.20750650943339	0.770908067696049	0.892947093272038	0.846005571131162	0.765488829303851	0.711668586187722	0.687802494349527	0.711700313195606	0.75573109907101	0.786147959796942	0.629409782612253	0.724065495119021	0.748228764931912	0.724326093970377	0.833657082291898	0.927624932548401	0.959077375964291	0.815447248710524	0.865960111229313	0.909537448905965	0.846909322580576	0.943217891229787	1.16311193985197	0.840597802513799	0.880325928520279	0.872516582817266	0.916141054108897	0.930131900709395	1.07896634204966	1.02959033020579	1.14589773897126	1.17978027827971	1.04955539301339	1.02581817711235	0.850087515119803	0.950113690147608	0.912146614510022	0.844678134650251	0.64801385050163	0.645985607916124	0.649274094106297	0.566230147947486	0.614175154742519	0.397418296644013	0.355871253523372	0.411165111522726	0.777621529572667	1	0.547511860514403	0.561835779125669	0.478565593495935	0.836084748579745	0.98081847252574	0.889738442857937	0.855453916605636	0.955726935502821	0.813492183689368	0.906352559983671	1.14169600307634	1.04522134574295	0.883016819684766	1.01736272184258	1.0080571224208	0.903231475504116	0.890832588025326	1.01304472213518	0.994413825025668	0.84511555561233	0.908382606043235	0.924494462914572	0.859604845919397	0.88749420685526	0.842237927667318	0.887303985373074	0.791605169007585	0.884633760108723	0.917047719772408	1.02745007088677	0.938983224300057	0.870508044243361	0.889246903805792	0.94537043031668	0.920753209618264	0.96843797423246	0.943130632286775	0.891714331694714	0.902542118545375	0.932075376913181	0.952239417243306	0.94285987578571	0.955623103419298	0.991517155896164	0.989601018734555	1.01032088056465	1.0029328589302	1.01352949829715	0.983402810876906
0.841220459035691	0.838067606874287	0.944146297524211	1.0501714107701	0.843987918580657	1.20665161784668	0.909892484762454	1.11651679287207	0.958570882738795	1.12730396848998	1.14656327302624	0.95808671598514	0.997640583215742	0.964280231356609	1.25777261767488	0.942888987002347	1.02625947717163	0.887852350104874	1.06398687490346	0.9863965818217	0.957340780593785	1.27739078996538	0.951608660096309	0.979376294856051	0.948140344932029	0.887076875269543	0.821907294508434	0.866790207475939	0.889107583267536	0.82215244676304	0.834397862722559	0.792904401784036	0.785388935111328	0.932935290990465	0.907054669897016	0.82873049353424	0.926558263099573	0.873782849644726	0.667923989855281	0.717170746862774	0.514199688484221	0.485103773919304	0.593050378301187	0.525908779651686	2.35550064492598	0.604420469868883	0.91313653432193	1.20046717614153	0.780253049855694	1.07082542447268	0.924972260955322	1.13981784558018	0.779912619637011	0.794130505847725	1.46630857708847	1.01027951448004	0.756983309052624	0.651321627431818	0.685763761771363	0.662032777411972	0.870283431245009	0.849120068625291	0.706432475828374	2.66312284198435	0.668526663052157	0.780487277826753	0.613747957623088	0.697031467359267	0.653541460979403	0.720329655233096	0.789594310437449	0.684408492435311	0.620628491104186	0.639592409526065	1.01851288724922	1.15468311207005	1.08426342628167	0.84290899254455	0.811841147813755	0.802379339485443	0.758515436556695	0.788289332439373	0.748896662816067	0.868291015980004	0.968808288879248	1.23128328859942	0.913753359378395	1.00093789185551	0.921309495523003	0.967470695751187	1.12635016607854	0.917346560067364	0.891452026571895	0.870243457089618	0.903061886506086	1.03436093169586	1.10345485342871	1.20474854332837	1.05237793613142	0.93975165919154	1.02779039223404	1.12024567137722	0.999032247968881	1.06958324386875	0.963428067277709	0.820147937626462	0.752814954156251	0.80226911077268	0.788183980908437	0.82787398137521	0.734100373314897	0.652546659542649	0.827175994542889	0.880153297462192	0.29479325434589	1	0.292445409791476	0.476532982895374	0.563765783848855	0.617808796359395	0.80204389728034	0.668178350700663	0.657354613263202	0.781066956017249	0.934613813731522	0.680350405410988	0.877442506694733	0.870069485615884	0.810868217699698	0.863356242093036	1.22182380323583	1.2012455861737	1.0366311505952	1.11354063314791	0.959025433964749	1.08842507451261	0.852038457123432	0.893811992293414	0.965547093402205	0.975642117391533	0.928394444404805	0.941048325584087	0.909734233238389	0.850989930114987	0.859768939550059	0.896712153282847	0.932512830482336	0.91383549758809	0.929803289443105	0.937717367504555	0.958387025786416	1.04919880067577	0.997606473268827	0.99376377889052	0.949623091729816	1.032199095685	0.970751835289127	0.993399154944283	0.983302977642145	0.982236222249382	0.995797601569448	1.03550386364134	1.00385753754505	1.03615586454728	1.00969317252805	1.00457716756522	1.01007457771734
0.788974460962078	0.884813954291425	0.796548988438078	1.03631816461723	0.96295791861176	1.19461287750593	0.817552084443383	0.871439933310899	1.11297894161657	0.902012399556494	0.944607275361027	0.865202033975751	0.855043592046005	0.929652500781577	0.824364912059165	0.841588506394821	0.898918068959136	0.8347589150798	1.08052925940633	0.969147598916205	1.08365382854045	0.891517651767969	0.857927692143298	1.00191834657398	1.0542073239235	0.922477655368131	0.820474435318751	0.81242056168433	0.812366193078578	0.818331344551764	0.966184511811037	0.863522234047434	0.804177092876362	0.888074078564666	0.920289174783397	0.8371091757262	0.879990820979977	0.778867830015807	0.645534323194026	0.693661014640811	0.531447112656541	0.775852957191832	0.63102243858045	0.823069583919569	0.671436702172314	1	0.804204193735124	0.813796128440306	0.898563576235611	1.0713294753263	0.79995020047963	1.51229557347323	0.896081784646567	0.984870052257646	0.698275153438983	0.725840571221503	0.683873421303601	0.729602804121572	0.582461372775521	0.667381742820054	0.676298725655502	0.663535323907002	0.775074348807229	0.600288067984355	0.638367359962439	0.576772863898559	0.742825808811324	0.7028627460273	0.732423360730429	0.675217887142715	0.716106212366318	0.765304336246855	0.678346299849723	0.797471605207818	0.819356608383367	0.979727436864725	0.899455529183797	0.893573035205321	1.01065321269746	0.990219639533752	0.890090676343585	1.03398944342091	1.31569057346826	1.10597360328191	1.11154307181425	1.21663180775695	1.10713819622202	0.937553456964177	1.0493321289967	1.03053091723188	1.18909057712811	0.969598361107724	1.05398711422512	1.1349009339718	1.14147934087962	0.931129717899984	1.04503066305094	0.936073643079881	1.35329053009277	1.13319573011866	1.08981051410006	1.08008825767446	1.13769631115714	1.01233411928153	0.98377064338122	0.894288695305801	0.967290631159017	1.01919362866165	0.717742025423048	0.731932564137421	0.699671326972252	0.726692150128431	7.45004056636538	1.13981584461706	0.117842758293353	0.439464256576527	0.888768239471149	0.91514449000952	0.788887788028401	0.961219111105382	0.938635696017173	0.775596773172068	1.09858651290779	0.920213746748521	0.822412326616025	1.45236974188557	0.759774874770715	1.4085925053649	1.29136348116703	0.972869325393368	0.891044459738158	0.818530779239176	0.969153770193224	0.757565570696323	0.833423918259651	1.24544558835252	0.899976627301278	0.949111166984795	0.941165954725102	0.949129563400154	0.858243304210841	0.971851193599107	1.00967255358441	0.982051128687213	0.96636488289896	0.990126249211123	1.02638880790849	1.01725155280425	0.992472331056831	1.00438879522597	1.0262329916622	1.00265389107557	0.972221073776808	0.966402520720849	0.981704697849419	0.971369244887995	0.979511060074495	0.949098301328209	0.993825545103193	1.00827286865194	0.990632638790924	1.04280501561318	0.996337513458361	1.01551486317574	0.974206534433476	0.92317910284902	0.919616783183442
0.730157861890228	0.705299834361677	0.750258607274725	0.613844957067613	0.91520328517183	0.840250205948445	0.892036953214995	0.710521442496837	0.864817952911637	1.20533406330646	0.735465533319567	0.74029889064023	0.67471653335637	0.943713802100799	0.68086199855675	0.759354751738756	0.788060758514693	0.927662950941123	0.929073338410603	0.843068326079278	0.889359631491863	0.864198661881772	0.938348967521765	0.864955025184931	1.0465132367087	1.05277059780602	1.00683983226588	0.945755818635702	1.03730284878601	0.805705089251222	0.863383583557057	0.981994035457575	0.892568769735926	0.881430495412084	0.882039898218627	0.874557516345229	0.862699678276184	0.766915377121772	0.651248373378242	0.956310515514166	1.03106069207376	0.554470972371348	0.585797701604707	0.504939143903818	0.676497958580325	1.05121896554629	0.703700420941921	0.707921774784623	0.765756255731597	0.557447284454521	0.725627856179907	0.572062250090283	0.573064708432787	1.54690243442761	0.608068571539873	0.518340706836446	0.597985872028427	0.616153814305731	0.732754651321927	0.582943294821145	0.791986122031487	0.558774172006178	0.833685158343756	0.887603467214417	0.838837109323876	0.796679806292938	0.830572917948747	1.02112789306958	0.688651343144681	1.05912079898302	0.759051731332061	0.761330191179947	0.762862114329782	0.894607361025693	1.11759264410547	1.17486919579299	1.02980359854536	1.47690490418448	1.267760635265	1.26963313425833	1.2150529056954	1.2438660651871	1.05264138934313	1.18101104993864	1.178878506271	1.15365924424988	1.08341182029613	1.38930514138967	1.15207875498428	1.15123108907078	0.946202741641034	1.18504384241942	1.1617960483088	1.18728201809887	1.6265972027112	1.12553585058103	1.1498241314161	1.14837388822295	1.54881145564974	1.1027332847262	1.81299702362675	0.940381608284964	4.85451638956916	1.88342302301207	0.945557926245749	0.735796614795933	1.00059212759405	0.722503922811038	0.771625576759304	0.770732418779756	0.977461992875861	0.712983130175708	0.757285893864939	0.536903520369087	1.02642434382371	0.474210688141974	0.732153715383487	1.05028086413725	2.19059282239527	1.31458734858073	0.83774578023509	0.678143058094036	0.755015928429589	0.696246554538564	0.808550730145307	0.612203576987342	0.814117459268682	1	0.821126385612671	0.964149925004656	1.0437573531733	1.10872884118133	1.20425439374799	0.757172833104211	0.704835315620565	1.16452943793165	0.856359196769094	0.819005819624671	0.966745322590964	0.964336090903889	0.884769307216202	0.89419592360852	0.897191650130451	0.990577012846607	1.02130658306448	1.01786914604705	1.00558438968054	0.997688606225601	0.994345897307485	0.962786528030982	0.959479743928265	0.970418308943851	1.00616429526264	0.937834127972359	0.915652672045813	0.891006104638051	0.948492391177945	1.0280146093752	0.906812397043626	0.938508762307895	0.982006990625058	0.991747159134385	1.05034720939709	0.965618204397731	0.99074371186698	0.941464363825219	0.939436952242691
0.794779753210234	0.744010989879395	0.633844037800302	0.665241979387759	0.741601648130471	0.791503541017642	0.73207581078131	1.17324601499164	0.939040617409679	0.976264024524178	0.795722951258223	0.75353026129514	0.630225627681177	0.689374643851769	0.883372779718397	0.719866399141716	0.744831655331932	0.682007245890535	0.798866681202722	0.810498765657799	0.744001717444424	0.881764109605268	0.80621461844016	0.976847342424341	0.98680892846146	0.81520106063147	0.941913128164648	0.92397100652241	0.865709724321072	0.795017760754059	0.708755615952926	0.828026605091996	0.926766121278114	0.853333736684919	0.896420798556927	0.718139573840753	0.862813929875243	0.96229647234765	0.579380584448301	0.468705675369272	0.30013127325309	0.242528251157848	0.316662149630529	0.529219362557861	1.08118046180556	0.436949222063747	0.391132148026579	0.388321786005886	0.615640819845073	0.753115700051018	0.789338482584985	0.62629128505404	0.559187481935202	0.579020641972974	0.787922906502262	0.68516980863746	0.739960670276536	0.680623731458119	0.6585644569756	0.636395139384994	0.891927502380238	0.629546261084738	0.695285870251391	0.929788615583279	0.941749518729441	0.671513561326706	0.494665955308566	0.74979630535438	0.664372604786079	0.663673192300269	2.06360518752949	1.03076798841244	1.34320979017741	1.02232024877666	1.05570804780464	1.0367729264172	1.06082954445159	1.15674977217939	0.918402413651166	1.02099379429783	1.38384794886593	1.27045891743061	1.12371442071091	1.40400899684876	1.18505722619229	1.21670001075289	1.27642011796964	1.42142654656966	1.17003288676989	1.28606014933542	1.31069856074301	1.52804406657754	1.29621055710879	1.29389680692703	1.12714431836197	1.3876575173622	1.31003514607721	1.22324036321483	1.22616087320032	0.950197351584158	1.1428281122797	0.830314259046132	0.768227604845051	1.25705684296479	1.2806104450404	0.827554916004086	0.765223450393805	0.782946688164454	0.743665889799657	0.726868333769061	0.727516411828535	0.75541970297864	0.591145368047658	1.33245058522459	0.530710203212588	0.75769209515512	1.28260129370425	1.01487655639648	0.959830809214065	0.86149723748129	0.709019371066604	1.44130204068396	0.809110657065867	0.652252500543091	0.934960501508309	0.743968424747105	0.882770960845838	0.61057788839514	1.59487979697782	1.01785106658936	0.972894342043529	0.74063195120302	0.604544280658436	0.742919298922276	0.670056445713748	0.766655953414892	1.04205913983418	0.854192239157562	0.886660005811749	0.864398459438335	0.904351232684605	0.977326684092281	0.893337010206774	0.953408819670251	0.962583808739502	0.927450427581073	0.983946051182504	1.04153149921104	0.900572302804568	0.956943909378584	0.980104512585858	0.981758775362114	0.939533469752061	0.935194734050598	0.966220357106421	0.996941047411498	0.925931411349608	1.01756652906657	0.992515162319854	0.96603114011987	0.959378868411585	0.990790683274198	0.976159843807987	1.00567380885264	0.956702641652837	1.01606835760737	1.00689478056806
0.773861626163796	0.817189518301496	1.02661842515212	0.677694554528752	0.753098243336254	0.826003336365208	0.844795159669906	0.904199917296447	0.802870022490248	0.897158717181201	0.86520113760809	0.773118416317082	0.711011774894282	0.645394356458856	0.753464334998741	0.68836745590021	0.717424287796763	0.928410544798051	0.73161735407145	0.748724563115966	0.779209619941898	0.798982670553752	0.78294802629347	0.755038370664334	0.795356298969133	0.825924559097955	0.965904807234462	0.813312436180492	0.784631948175864	0.820049559979233	1.00834917231209	0.696500872911879	0.71044589575458	0.854888396138456	0.884996969435018	0.929079427696979	1.06678135748878	0.826823316031131	0.639130358372081	1	1	0.519555773194404	1	1.07174440367657	1.11982354123111	0.822496093877174	0.662111577919944	0.584350331368872	0.607954175974957	0.580801648292805	0.679165680640745	0.601257048891497	0.621098840226892	0.620357872207759	0.559276035242707	0.548204354460487	0.915279385752627	2.01345108131858	0.454562623449435	0.360449079496619	0.291761853256003	0.940490937563395	0.314952387176911	0.184889910977679	0.2948929357295	0.329019143272206	0.442697990880874	1.09184496123676	0.49766533202984	0.600042688540923	0.996306779550534	0.606055749824323	0.89264994087732	0.930399712728023	1.00272760662799	0.861414491858446	1.12382878624161	1.17285277493839	1.03623163920806	1.05481730766175	1.23560060146786	1.02703762407145	1.26917702500898	1.26099985317259	1.36772255828129	1.23822048445802	1.26846019336821	1.009452874318	1.24416352322172	1.31014010802337	1.27195598806009	1.14887466630851	1.32359291122227	0.979014320323621	0.976048288039875	1.3067789821166	1.09781164969897	1.03321155616407	0.834340151900608	0.932970479764959	0.90746575305878	0.867442718195876	0.911229777688309	0.785495846725683	0.994140849883582	1.08564930220592	0.999113071972226	1.30268877879235	0.869348715361731	0.869646801872802	0.715233001509398	0.701887715924993	0.723398913901367	0.917780819694032	0.446492056591697	0.617026238983276	0.642426311166471	0.840869735817992	0.852784935188904	1.17501545079861	0.793387855301091	0.720891406872505	1.53719782538233	0.703403432677483	1.28523147565872	1.00352439880371	0.719907509544113	0.729015339872321	0.91875	0.705987470318893	0.530693124225102	1.22552300284427	0.626087697345647	0.780647618948474	0.639919967991926	0.834526592717547	0.6964713432713	0.726944605098817	0.777239742922406	0.756019885378128	0.79053350480262	0.809637182030311	0.901798901323189	0.953547126160942	0.859884463132638	0.907720728072343	0.925938223115022	0.889703803977601	0.973718092337506	0.950987919745609	0.969825116766215	0.984593197998642	1.01744345689179	1.0614406973187	1.01691873987666	0.949434257598891	1.01529933182886	1.00499689994797	1.0787046721994	1.00534938312646	1.05158655068944	0.998615474103196	1.03225003745807	1.02587735367644	1.06627000452652	0.995569943229786	1.06889837460442
0.566604295673426	0.550130731324912	0.692261674525371	0.745466039449669	0.614341710045184	0.816506873029623	0.80060895051805	0.723421625216476	0.726385991635596	1.02688673586508	0.775229942760696	0.720459076789427	0.79181047570555	0.771180593463526	0.73602269598334	0.741068291042848	0.793531233049667	0.734942334078105	0.695976101999516	0.728683561674352	0.826753256474214	0.712513866580114	0.769771575938118	0.781797430311177	0.917197218938889	0.701386466869498	0.7737176818211	0.725268686396564	0.771280001583695	0.711896578220082	0.770148830218579	0.829856461510625	0.607245636459879	0.77363197833898	0.679749012937461	0.838875384687432	0.774512896724362	0.710874533296287	0.608927749130243	0.891328089002221	0.808103073716359	1.19663528809579	0.752932000882296	0.742570358184472	0.675921686807226	0.626061497991445	0.85558985785912	0.611739519592541	0.758299876351025	0.730438302858907	0.51970252758037	0.901801113075618	1.05886216163635	0.981982564348037	0.704946997918509	0.17076975989386	0.730027621838977	0.117737929740536	1.10973684856643	0.668696143876056	0.712487095594406	0.094931219750493	0.85941392156402	0.386379750488347	0.646242116611298	0.362970700827843	0.700660964155881	0.525815176620037	0.554076952793395	0.858570644753018	0.700882140395498	0.798282999041416	0.778344946340956	1.29335515890473	0.947156042164799	0.852538674968576	0.910392466344499	0.904019775235082	0.9055320046083	1.06688833761745	0.976682444407825	1.01238662257174	1.02015419906569	1.10682196396839	1.22074385948932	1.20981896556894	1.03776068669015	1.12035519294015	1.01520477895982	1.37905855305158	1.00324621142234	0.945181728938058	1.12220003996057	1.1686374233766	1.02257468406064	0.969796327403978	0.955972273223456	0.909159971222061	1.02315978911668	0.931338664645937	1.2090040789461	0.889377383992231	0.819798603790909	0.973820400133298	0.80379083738435	0.923538065642732	0.73450068620537	0.826747309685704	0.940559864404321	0.62834671457972	0.856155376683852	0.775928272934309	2.38326733950743	0.750044309979218	0.649314386916116	0.386490375984104	0.738545203866513	0.767265256552152	1.19184666209268	0.813906102689571	0.766037721351816	0.942436404709621	0.854836095105898	0.612010471742185	0.610928616353412	0.507838548333916	0.608972241162683	0.411923451202971	0.469606859146115	0.900513591233437	0.491344573867449	0.685297236680327	0.866191061753334	0.660044719528419	0.920310588748433	0.789996070991682	0.749338509359046	0.745168785380769	0.787393944787707	0.768158692554473	0.870438977543892	0.861617192910565	0.786419041554101	0.838342538436772	0.857336174299718	0.843022152692175	0.893378897482888	0.935804708731666	0.969109685949017	1.02762703488641	1.00784397253152	1.05862945428986	1.04405434976224	1.00574487808023	1.03552596583372	1.07273871194626	1.11838936815443	1.09583381707305	1.07986834918681	1.11739047975936	1.14733405141672	1.12047503707375	1.10700401498039	1.07465527803764	1.11880372003008	1.07309333061027	1.10811355600146
0.684725052663159	0.545404754083483	0.957729670440193	1.21337655441564	0.668104336566789	0.588128517604853	0.631608401045092	0.751861961663572	0.838474805841029	0.873914822114295	0.948435521408184	0.768596940373667	0.880202414835747	0.775063211270137	0.749471626245077	0.733978245814289	0.918165181122489	0.811432619443594	0.955556602619837	0.728870215509814	0.805367397067616	0.914943149864723	0.905189327502024	0.872845437287684	0.834722431051784	0.779092537035047	0.751401623693981	0.955181419263749	0.694454712786437	0.84268630660185	0.768978162054139	0.605466699879433	0.771993125572367	0.728527878666264	0.711870729876571	0.922672830412656	0.924533819486847	0.655508445020119	0.513852530960743	0.551170525390282	1.49632816770103	0.981296646952338	0.542085647164175	0.567073174614817	0.986067924412077	0.69739534034496	0.5014867299405	0.618342787168951	0.654664384233178	0.680572637227504	0.780960085632861	0.782817787481391	0.656161450086435	2.15264178260305	0.628732649069805	0.4187654338713	0.894040712174125	0.866899717152909	0.458074327823503	1	0.255461078710187	0.705759671248085	0.83544689777517	0.309545890881439	0.407468199689759	0.763496382939093	1.82284975788608	0.889569837874387	1.14026429457311	0.777473239537271	0.641537382068962	0.834215993768734	1.45858147194601	0.759052158138113	1.04434174184115	0.846004029348389	0.842595449153844	0.857222697433768	0.926603886506303	1.01832535185001	0.895424695091081	0.970146004262066	1.0465921780007	0.996353360292155	1.04092107034447	1.12425285121496	1.10738551825135	0.911353319527167	0.949620135190532	1.0054093156175	0.906489022282266	0.89829147978855	1.06132294164128	0.937285700914725	1.00066098352243	1.19915362374418	0.868671860376092	0.84737080359488	0.800730991206495	1.04984299856873	1.21879640353021	0.765246510119542	0.895333515668036	0.879051766454465	0.968197430830701	0.779056361566055	0.948105822743286	0.798305470091414	0.765049604993303	0.765263630235337	0.752277070625045	0.753903144093607	0.722740520707001	0.861649205956988	0.674587698555152	0.814465902736418	1.01305331875758	0.77647947628759	0.727844764173773	0.841325476382413	1.02550424391175	1.02431621551514	0.522699843509227	0.724690533951629	0.527499630168132	0.868712675317216	0.94371337890625	0.566035409461148	0.655260860948196	0.706722488518282	0.668236137232676	0.859005122913652	1.00451971335049	0.745752600870963	0.84052181957985	0.865200112074431	0.871799470835702	0.78508128270434	0.765468262623554	0.779615433140576	0.834446352491421	0.740313947638438	0.892068870296741	0.848188420424407	0.826232021877179	0.834588956122138	0.915156551215016	0.989009033324835	1.08307621230008	0.980014108409551	0.947551513100142	1.01975912024391	1.11867194428482	1.1147592224492	1.10059890677756	1.15775873330296	1.17558187930135	1.12190130810061	1.1188398086128	1.09998725518267	1.10596255011472	1.10187478206656	1.1423729511596	1.09754254305915	1.05686047232581	1.01216942837762	1.0203598381852
0.899786715961603	0.858465727675926	0.712545058838613	0.577813995637122	0.87247025466296	0.628412564808817	0.605307156162324	0.918068122209426	0.85924140232239	0.789920229306382	0.700219632403339	0.830577414510981	0.761865448152176	0.891764822706934	0.92164047943799	0.833348493544057	0.985312049642375	0.942295258600522	0.94444515831748	0.971520022104351	0.870146813575983	0.797424954468424	0.835990411541324	0.753397798021563	0.831905057513733	0.764094226043009	0.783678226512044	0.749625285973919	0.822741365866437	0.82092327415449	0.924230038581249	0.705289616720088	0.851184047693447	1.07498610514389	0.962577742070001	0.445641385903639	0.568336230616084	0.627867364559745	0.651967542718626	0.416152932166286	0.527286253914297	0.457139833068024	0.398807092108798	0.517608633539458	0.865900947948091	0.456143690712714	0.649698930238788	0.960935149779078	0.871272142072061	0.609928137150844	0.602440684911164	0.909999162371924	0.595783655968266	0.697128909979395	1.18092234607617	0.995418035918094	0.532272209583159	0.877470217806032	0.455515784592283	1	0.878389005766965	0.358739411907783	0.940698337402537	0.581964595958746	0.782586608597783	0.464962439881564	0.563516192816094	0.763420727031214	0.952180967844407	1.13983731052052	0.786442999703885	0.842436208547042	1.04993265009804	1.7789899373619	1.00178620813669	0.811946905572461	1.0623536938375	1.04561610356394	1.12361331491277	0.911637540704834	0.991176228234042	1.01136317271196	0.927436750302085	1.06273431324329	1.01152964203541	1.00188517425072	1.11217755344839	1.05143196048401	0.972420544883377	1.10793919663291	0.902377627526566	1.13021104506101	1.01284079475378	1.04044551434417	0.876935222772588	0.785483318741786	0.866727970249768	0.791426840774984	0.937392896358042	0.902784157679553	0.777474589845693	0.820153041365554	0.888386585740448	0.90790056484394	0.868762947866339	0.778294376549236	0.820948359194322	0.812519854213761	0.773826690313987	0.832694051856106	0.866343796993398	0.769864199982081	1.02687678610961	0.849217146212401	0.797588606425939	0.805137366361336	0.676479881586697	0.762369495126775	0.493206187162258	0.552696027781655	0.905290093653534	0.546595928105992	0.654656095564431	0.560477356974021	0.680377705917344	1.18269451494332	0.925174647204364	0.662779080975498	0.851485595569292	1.13615592651168	0.745832601858111	0.837771008674855	0.814671613681454	0.847486561543519	0.801938983512468	0.807529326093963	0.834505360664816	0.861579714878778	0.779851316081079	0.812187082358083	0.856311368257541	0.855646297558063	0.848353240031682	0.929852390371981	0.87834810439853	0.955677187548208	0.929208347852053	1.04079481500259	1.06266103070141	0.981360569888325	1.10416582980161	1.10096920224769	1.04437957082255	0.986610082692859	1.0004398835043	1.07018707257987	1.09502233046334	1.08579878103396	1.08019277005222	1.12016649500213	1.03041775847211	1.00094605794307	1.04786272011384	1.05682754042259	1.02786913727292	0.933671473985154	0.970708564347074
1.06012918833435	0.481254856187069	0.534661506819195	0.433312788148229	0.638137881179849	0.935435979007581	0.678552178082929	0.767122240589866	0.545932606505156	0.688199384466107	0.615688890401038	0.787931690231609	0.88166720390496	0.708223928730078	0.675799108157009	0.758014347854935	0.72675793138338	0.820271805986836	0.835445772013899	0.877992577308719	0.822884386035383	0.797242318163157	0.858802699334269	0.851636422336329	0.825049528308203	0.807548688015771	1.07877116271646	0.945594106575388	0.844606879920044	0.816666737116428	0.952239697859468	0.877046110657457	0.806428643477004	0.883162192364154	0.832220236362435	1.1192075785734	1.02206938455629	1.35104413463004	1.18354079804647	0.59170414760077	0.456070299229742	0.61058712696528	0.593860641602462	0.629949817243261	0.586455869878044	1.15868899485866	0.648353100713554	0.814564919204987	0.73026760177326	0.744350745860646	0.74551386235583	0.775574845778911	0.718904595011703	0.575650245848299	0.64519732282988	0.82304491373587	0.621526437376535	0.657725800198242	1.03689746856689	0.570341464522202	0.879010491658	0.814360420713241	0.747534216201202	0.593548249988012	0.785764460713732	0.664036278471352	0.962538582927756	1.70848252907111	1.21280765314903	0.766796548903248	1.07216844923454	1.80270792213356	1.0659917790943	1.1299911285125	1.3487819130459	1.22097529189979	0.943322483603625	1.36982040796663	1.10911991289162	1.04627707076255	0.867299661503772	1.07717869997332	0.973458926022581	1.0215163685244	1.10147461546992	1.03477653790139	1.10482777990745	1.05646437898923	0.909754786304989	0.837546871000067	0.822764789743419	0.913401504678428	0.786957278498795	1.00858572837488	0.968989481785009	0.918738166360466	0.896931208854328	0.936460758981051	1.21859253532369	0.980875179634075	0.813483000691127	0.98899736835759	0.990694354270598	0.96542001115932	0.990158224803979	0.844186821778524	1.00036596128197	0.952077297123346	0.924551644753362	0.849552557675506	0.822017371594012	0.982192167330223	0.678248094945305	0.638558662674548	0.575743607301605	0.59318115868642	0.712011713816562	0.631604927664015	0.672080102735612	0.719855796164947	1.98115238644723	0.49203531560024	0.727948780828974	0.678776082544029	0.852167907138641	1.95601819925408	1.44158810587488	0.741356195481214	0.898531023946218	0.820615615987978	1.19132631344329	1.12219128217237	0.924982684156241	0.813272752295967	0.970606424935477	0.825302245153764	0.718658809487444	0.827433313190038	0.764875259124216	0.840706108569406	0.871905756143451	0.863298392763386	0.826182909093209	0.907614422347752	0.895222543116758	0.925280655354305	0.940399536483326	1.01793885561223	0.993329865561534	1.07849689178276	0.97498198891584	1.06224776226716	1.04529895158758	1.00921830580137	1.02364508688844	0.925597799678876	0.983369146005668	1.03055855940675	0.966559151648597	0.957512217824848	0.940516759124788	0.970346036004323	0.997432763505338	0.944721225285463	0.944474623750033	0.931140657067306	0.972362952716091
1.69082547796442	0.91937318401749	0.79450938539805	0.550866146105173	0.417702424381019	0.670135411321631	0.0837711640460824	0.845778924599781	0.29977389791282	0.462526292685421	0.579802872457883	0.559561477813216	0.706144996993777	0.641441462165714	0.661582676668684	0.704402658629662	0.772487230937152	0.774311605760251	0.778539288921691	0.670859577392795	0.922842719192116	0.884394349053948	0.876497653264182	1.02569413666102	0.863964849636995	0.859293136566772	0.688095262535265	0.961969538753917	1.15164043638205	0.923906001771295	1.09012946733759	0.882458864465381	1.21256864868737	1.18932259177588	1.12697231908868	0.948487283691475	1.07014413088857	0.849535379172926	1.04582621599094	0.561410233671325	1.67714242022245	0.598639245936962	0.494035680211012	0.706478795143941	0.504209836629687	0.854566540342703	0.605319776529812	0.614142243639526	0.638612071663631	0.548625705794166	0.635311556358079	0.747271782960046	1.01280220276625	0.820507524858595	0.8682469438653	0.948337848971466	1.01672475664734	0.976834484132735	2.08683390160138	0.854118073340821	0.951812403669837	0.864683979977973	1.08136196290389	0.909885810972334	0.575046228100054	0.914812462560743	0.806102007946258	0.917015476134872	0.824348188665902	1.18110516330832	1.02603387344317	3.19920197608409	1.16621631669551	0.816640609919783	0.735509975244879	1.02563985267534	1.47540291022231	0.684384176802662	0.743908533328747	0.910702245536978	0.942374887105683	0.900840107842901	0.893614155239868	0.846499873892904	0.839152445851883	1.03788790442616	0.916417613016006	1.09367246624598	0.966231784747431	0.858285971984389	1.06551557602637	1.01319532652765	1.06065198576836	0.878527054464694	1.04201751251961	0.998826424616361	0.96299418458216	1.07661397809127	1.1666389101142	1.26177041529038	1.04418617933781	1.11111183669878	0.98695172049	1.21860242580931	0.884517212946982	0.821065084547083	0.96387705965725	0.808224005751068	0.752005560520047	0.661775310327553	0.925470815293282	0.681845644102875	0.647494802854092	0.684899212256174	0.877246838245794	0.826983526162804	1.22326487177151	0.472030744397822	0.562679796126095	0.536319385877866	1.21626895910461	0.725308023713442	1.03694173968313	0.821591649393115	0.661499691513223	0.910150744803748	0.723429658926917	0.8086402305871	1.20518935853845	1.24985731641448	0.818701909385084	0.907387469870016	0.764858154366351	0.84656306056406	0.989562145636241	0.869656759020253	0.768746727561761	0.943447174061985	0.789499996895649	0.776261977494204	0.777983251405793	0.882571425665901	0.82232553267068	0.929280194458707	0.99883895210343	1.10485996743268	0.936232540256608	0.986648482923934	1.14664686121939	1.00574829405505	0.941472992549481	1.02954624635441	0.943890996493137	0.928552306362418	0.984077409673799	0.915210412383972	0.940316649864084	0.964325202582863	0.981943389792909	0.93894395320147	0.919817453926231	0.897649972412665	0.850701822327672	0.952281502725557	0.942815054652862	0.962123013742103	1.04183145752687
0.468074906547303	0.41257935416949	0.424817735945913	0.414349978524905	0.773831166613079	0.516947874686571	0.470829020640884	0.878804825031739	0.428820640959841	0.442114978804845	1.07129145516095	0.815664704489039	0.801466935801814	0.502793176875411	0.730320401572502	0.688923156028412	1.02636831277236	0.938465874948413	0.70016882752354	0.700780698451085	0.773223690381738	0.94941701746036	0.784817124532413	0.777689682166281	0.744984703969399	0.984398177288104	1.03267933855294	0.774083856033727	0.958512891884078	1.01092153406964	0.882135933292456	1.05699491052249	0.990909483820817	0.891376705990401	1.20521306202092	1.21324808669775	1.39476350410241	0.876364334801638	0.806985128549378	1.06388122874155	1.46771513474069	0.749715313882925	1.03646077868701	0.706257874627789	1	0.484908539111398	0.909493859185828	0.757578156850506	0.937575442140435	0.769508321065908	1.0000102459369	0.795110873401178	0.880539363785763	1.07386487544688	0.951785049073474	0.821187311573284	0.999681682972832	1.12254533127977	0.815672725151026	1.07236995282078	1.22322037785759	0.770034271923451	0.731454599601643	1.57844351964418	1.29847363101848	0.670979701575984	1.37828355442251	1.39940632706527	0.847285557038316	1.21291947411375	0.94539071550142	1.02928020421293	0.848534286613263	0.841747357051871	1.51517836345452	1.05408070476288	1.30664617519922	0.783882517131886	0.741773251770764	0.871972233306892	0.876047801990911	0.854723760850239	1.36858567327685	1.08681274562624	0.884149291461669	1.0850925865615	1.14811652783425	0.889986158482829	1.03968321083547	1.00709998113904	0.818814001786208	0.965379816728441	0.999762091414596	1.11475923073673	0.856510416672302	0.83642618979491	0.821289066789952	1.13926547408548	0.829466108949477	0.884670942674156	0.875174298876577	0.873096581316349	0.908843326608642	0.853645604633898	0.762104139089679	1.03737288133739	1.06273065332804	0.879547263639098	1.06416766811951	0.790441932554161	0.818620705771107	0.775008281680432	0.610518127099139	0.690709056626947	0.764332207848359	0.330780470292191	1.02809461428656	0.470871776438325	0.830941403875622	1	0.59982565773595	0.889354124092107	0.704157226969157	0.941968848519889	0.986822878369567	0.812925953185669	0.73969549493547	0.893611255574957	0.937089905623842	0.791764670903691	0.7747028942943	0.925506423961746	0.912362365504154	0.794691048106295	0.912483285125418	0.832684371537052	0.903717126062354	0.887398842344976	0.814253640073513	0.736655854931427	0.968289759824956	0.774912321294801	0.852657753308954	1.02517577302024	1.01467571114315	0.832966335771106	0.900235852479524	0.907221278548806	0.917625463208793	0.965550531729422	0.892318532518664	0.938954842347929	0.87302315958326	0.949721691044032	1.0138025706035	1.01336624466733	1.04275951269262	1.02717796778884	1.03548845559186	1.01797286046414	1.00972833464851	0.998799690596219	0.98766713057877	0.925651569193237	0.925428298009374	0.972605333972416	0.970594898163679
0.573659177796939	0.418125892802574	0.651491252447403	0.670586026687362	0.734539609332651	1.0078125	0.62184189784404	0.557246785075784	0.733027746968856	0.483238930344143	0.420550755153016	0.719302954015529	0.559417860778009	0.706747978646777	0.553189711552075	0.837093863637236	0.718700142237797	1.08808104548699	0.813925340356269	0.822367785160061	0.808354628362125	0.84803511665883	0.877806939094786	0.83495077703649	0.864165250522172	0.793554964215467	0.900344949485657	0.990608052440405	0.648766044833698	0.941260540945793	0.810319148608504	0.786670462878221	0.931578409726802	1.03255348450366	0.964700707503349	1.22353796165878	1.34885099956708	0.828964713680206	0.936944964579386	1.27626691670357	0.951325276216334	1.14797684276372	2.18174587615469	0.999704642896807	1.55225375737739	0.788201436460949	0.767113413786401	0.852558678330086	0.936238188405314	0.735870277640545	0.762202255494443	0.897361761629623	0.916771948133882	0.893850626815757	1.4262317676569	0.817116119660816	0.912937038137753	1.18284574675214	0.833647460940218	1.05224300739701	0.667990625178388	0.59241664322003	0.398333623474425	0.780047560731292	0.756366096739663	0.981276832345932	0.588496686768485	0.581790438988488	0.826536880875708	0.787478156650733	1.59905895555929	0.76122705640988	0.793008230594383	1.01319300653999	0.918274206106311	0.838911952087345	1.02603925594683	0.838136110373739	0.847494862596207	0.663994289342083	0.947621798795382	0.7987875835473	0.778574313751698	0.839368522467787	0.842031763584701	0.895119630762549	0.897581787827879	0.884862262565568	0.782211247206515	0.934056284621081	0.882924434967471	0.878545630629571	0.813034062408942	0.774111699389304	0.834940795532629	0.817491494826679	0.843581735835267	0.993625073834989	0.832288922656866	0.807978034184188	0.880274003543127	0.967819663560674	1.02305032583828	0.874004992821398	0.876434465884769	0.774587507310776	0.924596196785137	0.867285013406759	0.855583301666827	0.880468993584746	0.651529167859539	0.476002883523917	0.392109715932655	0.398579279296996	0.362719482885166	0.941827795231595	1.31056199075579	0.941034557346102	1.1713635007836	1.62298478325459	0.836562493623715	0.948178353395957	0.810785998310151	0.814275661476512	0.80548706298858	0.759561647621359	0.7086872320765	0.804691226444894	0.843614680923865	0.728138284860787	0.794911126206077	0.92363675010418	1.21004449402838	0.81088229855596	0.711491191509315	0.711337044970008	0.772735488698706	0.806686388035654	0.654575434367754	0.629057305969503	0.600812666106481	0.721964707360487	0.841642266914588	0.954932154879515	0.849801803090237	0.922757004954204	0.834186322656436	0.995377835386395	0.991380397964988	1.04030221077013	1.01715883330205	0.891102048420285	0.927241033999652	0.926678073778721	0.900221793821528	0.881646047031593	0.921218664372339	0.943694806863458	0.933564968589275	0.955277241809573	0.902513453170047	1.00491341324137	0.929597572249148	0.95711859804801	0.96156832398273	1.00655067235354	0.972583902477539
1.09993096765876	0.794238893165579	0.549763009146164	0.749203654612144	0.669728478556576	0.754750262828383	1.25197980178019	0.808287535170532	0.723693924636346	0.808421270560547	1.08543776426973	1.00201599468327	0.579712742438812	0.988864103376922	1.01682165188177	0.852220653410188	0.95641632305956	0.780447587229513	0.852942651837328	0.898531689110595	0.931001981072448	0.737077671067813	0.835307415089478	0.810841364688493	0.875830921293347	0.911127626439582	0.78354251858867	0.794939127291999	1.00745383897259	0.793914881430795	0.784421241107646	0.724333029265916	0.850768942532952	0.835452446019482	1.07559844987542	1.71233485548877	0.962738844368457	0.986672355697529	1.0642033413867	1.07540022374534	1.44024508004934	1.2222905798556	1.57788692494948	1.01988725758135	3.43893504285639	1	1.65804988844624	1.1059471546249	0.824793777965962	0.555062890487511	0.751464208353087	1.40466051086829	0.807411121796288	0.535684506664524	0.552658352942241	0.810562846184418	0.75517083361003	0.920872910195661	0.988188409706698	1.046875	1.23996175453629	0.537827940286001	0.587832777058737	1	1.20792412005632	0.502098436316634	0.574025610006371	0.739101112017188	2.4040196312018	0.531191978121305	0.876486237177857	0.505334275910611	0.962444749459064	0.547031416956338	0.558207381043428	0.501764781311963	0.664832615933718	0.653074253420146	0.724336963012707	0.717468838248097	0.770279642496487	0.771457466221894	0.81894852662954	0.741313999015806	0.951354304085991	0.774455626905349	0.816242187564835	0.715174192451254	0.81215730959239	0.738936675053108	0.835026324902393	0.931875617025741	0.80846118496979	0.741492601372083	0.872152190852689	0.808676325737754	0.815100883133713	0.869519682860278	0.890484361687508	0.842073186430295	0.919457437266321	0.750535507996391	0.942268461164688	0.784042853330326	0.799702171794357	0.844014268419887	0.670273874607538	0.629265704615018	0.558525629790123	0.687803653574882	0.811884356784699	0.852414265437065	1	0.980743033509771	1.08390091242284	1.33505722498747	0.850052675014506	1.40020848892335	1.16787421878032	2.14184400142951	1.89019801797077	1.04450543721245	1.01019569828789	1.08243269752095	1.01929388046265	0.88886417386091	1.28847448360392	0.74984700779776	0.832449824958769	0.715192756156714	0.74076285975407	0.909794073069996	0.658826349697016	0.507298533461217	0.726823681980578	0.569810818622663	0.620049763615128	0.588507040670891	0.882255190786466	0.94974365173475	0.711696006481868	0.7631358655479	0.880473453398234	1.049018650761	0.803280124972647	0.846693364917589	0.960091859792154	0.92619699288438	1.03043711587769	1.08868218070154	0.945812146203783	1.04949858255051	0.958575524786513	0.952911336099741	0.983084551501219	0.924773427348997	0.951445367452969	0.9647214311536	0.958584189956604	1.04090491937449	0.977837616023058	1.00280974758947	0.998110210565241	1.07222639180461	0.999644955411477	0.960635719034467	1.02936923603117
0.696822813232232	0.769868097776729	0.749675277931847	0.65408243638235	0.622613396712351	0.521155991823665	0.534672109654325	1.09954457634854	0.781362092625034	0.510849084282065	0.545292643427001	0.675990852635264	1.05	0.755505360137356	0.679715271050235	0.792776150215869	1.27989520152785	1.0695203377173	0.966927202594739	0.890391906322958	0.882350042559788	1.3256130989115	1.01521558739845	0.817305894960791	0.892012890125474	0.980927841002607	0.87293606799667	1.13987487479099	1.25449999404235	0.933568699489591	1.11903660106533	0.993007725208387	1.10973938674174	1.09894469838296	0.940244911679299	0.971080215292302	0.741133649968066	0.816596731089493	1.21087894579623	1.05	0.962239792055599	0.960668249256505	1.02881094464637	1.20052819195256	0.748148091329658	0.76397993859478	1.00518312454224	1	0.482273958907481	0.79876487127416	0.57952605486451	0.512181120881946	0.553549011046288	1.1364762259882	0.732349366705873	0.78537969893277	0.679143081744185	0.950762443103551	0.976407121123223	1	0.926035378181649	0.683663499623474	0.994130322087993	1.00962174243497	0.762701645777942	1.34556131514638	1	1.02589654922485	0.384391067841428	0.906929814068984	0.536900750236549	0.357284042643009	1.00652904510498	1.00196914672852	1.03540622194543	0.642659579456613	0.697024246646816	0.903554173561032	0.790513657276124	0.840677313243857	0.789009600848234	0.836620769632612	0.797791247326554	0.744428385245599	0.722083113391079	0.802325201616895	0.780576000551742	0.803418621870978	0.824018682357783	0.785278303681866	0.773892368026391	0.778456545620555	0.792241749464306	0.794172793233281	0.779264550923732	0.802782120526805	0.748436887482137	0.820829865561373	0.833673249040485	0.799008537737617	0.811530949157856	0.689151922282475	0.915193035148977	0.633302618416155	0.983814887605619	0.930094116371308	0.797878046144911	0.981972833453555	1.38559505612297	1.15300327108366	0.978729259940754	1.17763962681486	1.4496411108023	1.17042589920454	1.28033755678588	1.25585618756742	0.965834796640605	1.00259384704693	1.25070565384506	1.35375136627531	1.17168558924804	3.70835488318392	0.880187915797784	1.05714238225852	1.85510631543202	0.758955688494966	0.716763949585125	0.726325452698645	0.518129318470467	0.646296971357636	0.696312222890541	0.50422508458041	0.922534628208156	0.937181061234804	0.822033026498894	0.797246873008851	0.873310658559553	0.830631400253289	0.907994995153522	0.91809790238536	1.02141669331221	0.929513067993631	0.931909653061414	0.963927437137456	1.15947129812339	0.99796618354275	0.956771279796274	0.997496594436368	0.930369789799201	0.980131966411639	0.953688743827473	0.897505851927045	0.904567338473121	0.980268430152019	0.94836204898848	0.982253851150206	1.00856389015173	0.963699824993892	0.983500312069312	1.02813943267542	1.02363137584495	1.03635483082073	1.03138875789454	1.0145066134044	0.992436231747342	0.963826839523812	1.00948319988964
0.820779291221798	0.634301172036415	0.530824630968076	0.577277590011227	0.506140044722201	0.542396668207617	0.435459077821642	0.745744639905416	0.840716697496231	1.7752727984025	0.542407958645325	0.987493610436246	0.513799880219333	1.43999312290023	0.570454229556706	0.812687514260153	0.92210081879673	0.930615284032242	0.989690892127894	1.25342499408179	1.11368319494742	0.815481014062917	0.948541031063729	0.954752847484969	0.927039509364638	0.862283598253902	0.941140489103671	0.674050495792997	0.794015641788547	0.890686616720691	0.784737166103814	0.852702698529788	0.788195295811713	0.800208113046463	0.843170113508996	0.890056453863946	1.50894214372679	1.10616137598922	0.751112932365366	1.38340594106175	1.28711275545639	0.749496769290104	1.13070690839545	0.964903026505496	1	1.04770691335553	1.04266033172607	1.18996261980297	1.43836745422581	3.34117183857488	1.79342785779155	1.43633699465403	0.83641781824495	1.03382800667368	0.869421803951159	1	0.79098721682573	0.835963371492624	1.09333609937253	0.778085043690821	0.520566923617756	0.537884020834273	0.683276814985562	0.496861673568386	0.444061031300664	0.721837464907296	1.51284667827868	0.454733928062088	1.02990451812987	0.60378100251022	0.624576454511542	0.609519717755354	1.79297138547381	0.772382236391133	0.774315651510292	0.798385761377483	0.676344830930579	0.982608119584643	0.994310234820842	0.857563400299487	0.834300610297347	0.818311021904492	0.867389560972322	0.945206905298327	0.868321591415977	0.833478014163469	0.877798965499278	0.727594309301105	0.840710241149867	0.818920996821692	0.894990960835104	0.770867375379791	0.743507797233389	0.706517011455188	0.75621677964885	0.728046133464983	0.804991355918683	0.821181829069278	0.906259773031409	0.916386899062728	1.02012947070679	1.30130840411431	1.30272531000144	1.08067767758874	1.14061103067843	1.0731804418775	1.16502016503933	1.26917682806687	1.5074965498	1.01795321297747	1.20805849063799	1.43665810004226	1.62969759791849	1.47005457031137	2.98337462052159	1.43233743950431	1.25477719121599	1.30582382491697	1.15954847615128	0.789612978771126	1.44132078383671	0.734697224768535	1.04029302109984	0.769988251791971	0.841801298280747	0.576350165751118	0.64122403976728	0.465236242029658	0.475919065913078	0.481084173515258	0.977970725810055	1.00160972241043	0.566711442337781	0.722558891397955	0.994235986408354	1.11566774925257	0.833060359629302	1.2813967432005	1.00953391138538	0.941832006406755	0.995046514167388	0.973321932835304	0.96378303681417	0.958101412939612	1.02609948928053	0.98171152069436	1.0095504530251	0.983388416365204	0.931747230070156	1.02987134103103	0.95923895104684	0.923134936047313	0.964377899122441	0.911809387631147	1.00580944314365	0.843265321636288	0.891869950854048	0.937311957026886	0.959420931633119	0.82359825899635	0.923998782351415	0.935851366363419	0.849609827532173	0.911370835863005	0.85509335903853	0.861842763677698	0.903151382010332
0.834664628763924	0.803044012199843	0.827933813163726	1.09393973295287	0.921410256765594	1.16401277799943	0.59565580221355	0.848563042823265	0.899127366519872	1.35824533031703	0.809700782224536	0.356744061907778	0.40994852083406	1.58573316308783	1.05	0.804500561758424	0.717119398241694	1.03018300230937	1.09297249236173	1.04407431818077	0.869208712328143	0.961115660948031	0.86789361443982	0.780016040303099	1.10965363387314	1.0716962513432	1.03949083245734	1.03808485761044	1.02922438053913	1.041130314685	0.881329815636532	0.872701762793779	1.13363051399633	0.951156539801705	0.968490568511467	0.838968436627153	2.03291796485853	1.97519011079591	0.892493773834315	0.843641498048883	1.05594831776539	0.870683701315701	1.16060427861112	1.3139535807174	1.11467489818068	0.998821302808418	0.956713899493204	1.74131727443462	1.84798473082023	2.48192751173919	0.930009937697313	0.798115706562448	0.734120317183178	0.989136816900215	1.54937650325166	0.629354401528201	0.688776034625324	0.689234144997897	1	0.612616767231288	0.772256085645475	0.890504222299559	0.567559193972237	0.701743148640398	1.03886457147445	0.943092162046771	0.709936561994788	1.38059442424344	0.96739530072629	0.908866944853403	0.944951374630312	0.893717509340492	1.41471032575318	0.89478407461815	0.879256966196282	0.802596359439503	1.07099340471757	1.00642315283016	0.96348937904365	0.791769719426016	0.800134069008128	0.988075168733129	0.852135590267263	0.851443375567929	0.814970351367958	0.86177193514458	0.801650040601192	0.833181605568763	0.872639394623303	0.867115438668504	0.877175293147573	0.82312921158639	1.06747166557306	0.77416218681316	0.905023253018535	1.05616429241336	1.10326104157215	1.09909745637447	0.995421604314409	1.10444028420486	1.13261928735056	1.79970812839732	1.100015702771	1.08636487153553	1.56321569537141	1.21903564300818	1.15327509804669	1.21964980497676	1.69880773299312	1.34345071680837	1.10693124107314	0.997894670195223	0.985951231512203	1.32137336971893	1.22057178765464	1.1283148855232	0.852015841302893	1.11620746539661	0.694318078599169	0.773677259054328	1.70543104805138	1.00744929643154	0.628501425417271	0.69934818637758	0.805835855791903	1	0.426398373118375	0.612587645843434	0.936225970396927	0.707233341830017	0.886668279296993	0.754356654917199	0.717577343249559	0.864809203976108	0.892196680562379	0.957945870157398	1.17067299618491	1.0814917159402	0.96293858047795	1.06793607681801	0.946294969357801	1.07099353461794	0.897941443287894	0.969422258283867	1.02267630031497	0.951459841108766	0.952636646251983	0.939389254565551	0.977783465526853	1.0714800403784	0.938715392234891	0.927733681327142	0.980578987577792	0.989138786672553	0.99712271143222	0.877827229759453	0.694299962593823	0.816889740443099	0.758624400152757	0.766891004585013	0.812298779731498	0.849063359916954	0.788846685930055	0.838439769057091	0.863954601490819	0.872077662663301	0.854656460002016
0.814104575572345	0.973283520257916	0.872840391824162	0.918695951242303	0.70166335189984	0.771881508286044	0.640759215687502	0.819593056316184	0.866176042345439	0.728326058611591	0.660688472404367	1.30404772158643	0.40053645092679	0.548696782536593	1.18072475193853	0.930332243165745	1.04641895477683	0.726229146474646	0.873233397033199	0.949234036016041	0.853631267794501	1.00930619483881	0.944106129049702	1.289457395104	1.07104285497889	1.32774882865148	1.46312060478609	0.874779728466484	1.00434365904915	1.05510568016814	0.988536103625348	1.03491662048475	0.854733587326114	0.909601476312052	0.851473293224395	1.15542321361547	1.40382048918098	0.916016101458544	0.698909309623941	0.8580149635026	0.898339130909578	1.01163270924128	0.939590228802898	0.860579961733482	0.8369077227935	1.11497014661412	0.864397790030172	1.09524926837343	1.21888588766387	0.617686864533285	0.773916363988756	0.636501499151281	1.64810091105094	0.855375673766667	0.781052505582014	0.829866817060778	0.719422736504079	0.831278044955236	0.765730967555421	1.17346292411704	1.27185326870985	1.15583069480607	1.35703289374933	1.39067266958842	0.831406825191257	1.05986446452892	1.07074812183709	1.14545746483654	1.39363431388366	0.799703537862784	0.856514350698082	1.01432075500488	0.784416139354753	0.795997383020481	0.723513381013794	1.08411209779618	0.919104564253757	0.775755617925057	0.796019318458253	0.704462357236038	0.830473660865927	0.851707017588964	0.996165257902381	0.959346820584359	0.74858288023758	0.762409225999559	0.918351958274024	0.900016493251608	1.02894996955348	0.967140864559612	0.961416476536386	0.907682294343554	0.969863694692718	0.980624256494503	1.15938433333949	0.988179751839402	1.08087043955207	1.05001127458854	1.03821065415347	1.20210674256727	1.02434237843352	1.06577307535274	0.97992580017968	0.976367700655749	1.20443240958445	1.20589936871339	1.0841750134769	1.22748960567883	0.993280340427092	1.08268423088316	1.48711009755622	1.11482885508938	1.09079017084331	1.06281488029409	0.896974422030847	1.27545255143617	0.989498674446863	0.787892218750176	1.14704395922485	0.538445509783726	0.54371628189016	1.68217889555399	0.9372674776915	0.730616583037952	0.46034416518139	0.499185213853245	0.684069847325327	0.858595989678391	0.806258162223784	0.885770462959531	0.99424512010267	0.804727201883591	0.927940940866736	0.97252475463072	1.00417301196065	1.06425941669277	1.05892045730805	0.980744552971627	1.01170692664805	1.00681484321885	0.960311580819424	1.04591230882305	0.886004322992759	1.01097990879553	1.05793946374885	0.896641495738358	0.982171179105398	0.932855888886352	0.921681062772923	0.848659505939892	0.76642914579842	0.793948119664697	0.881996289364626	0.818990483517326	0.653716510000076	0.77984266242937	0.795395658027781	0.703209559926268	0.770781407902524	0.750105253762118	0.796260500567713	0.887285029931514	0.841434645159094	0.868509311909477	0.935504811361096	0.964061200802295	0.90238874526384
0.842852798356938	0.774236332662022	0.906533598559262	0.732417669657018	0.597256643955466	0.648123798301568	0.756695534704082	0.979439732795976	0.921048902848793	1.58126606115693	1.06094434984746	1.04099860751778	0.79293835246108	0.607581773942047	1.11947701248369	0.900249434651492	1.05	0.916095196718916	0.88385503280003	0.823249666333273	0.781671241181236	1.01974799895927	1	1.08691192639258	1.03165528393703	0.942144555473922	0.829367790453357	1.10078626829226	0.788414036585526	0.844070721386044	0.860802617097476	0.997660505360932	0.857399435135931	0.78212814505563	0.896134835273671	0.745213228601117	0.893186451232918	0.847615389124741	0.824603457795763	2.03945232341097	0.700204087296343	1.19378210581538	1.21678669939804	0.87880878930524	1.10925638791892	0.979548990268382	0.988651318815779	1.00846893155913	1.6691447084587	1.11072403742844	1.07723781780094	1.03063227507471	0.870446116722786	1.46348280230931	1.34359199075288	0.947625807010893	0.987249232874535	1.03974286005702	1.12075266181517	0.942090062525599	0.850967390230048	0.884253045433673	1.3868895338196	1.00393088417131	0.858731539236824	1.0739949435936	1.02762795966469	0.907289936343958	0.959026091391695	1.02751045047738	0.79334691755927	0.958450703282453	0.891597933290971	0.595555964038838	0.598482372975971	0.907214021945513	0.789978676617701	0.730277942723693	0.485719558562106	0.73910175210963	0.747523575687669	0.899236947029565	0.781763993089204	0.828777571952964	0.868922849679793	0.817725826479275	0.932563620000529	0.86011668787203	0.869893511408829	0.92885761634289	0.916981202990094	0.932956818154549	0.872508866762308	0.915316983387054	0.901494747319518	0.884642333006585	0.983512079443669	1.03424882794018	1.06323097071374	1.13678900192023	1.04846476557069	1.31586523815564	0.873279701865087	0.934239656402356	1.03278747346998	0.954254698772043	1.17459113123685	1.03725034213089	1.27013616071419	0.905408474455183	1.01500091314299	1.20949078220915	1.33783848234758	0.972368797994159	1.15516257481425	1.05504875722173	0.983677559639214	0.667739294099442	1.08775604299994	0.114972635648096	0.501671197269485	1.56577485632273	0.460946927846882	0.617841960966226	0.657242990351969	0.838134685290818	1.0420968589172	0.786135877670665	1.01840202472533	1.01129113932417	1.17838821626378	1.14162576187844	1.08497705209538	1.13494538163814	0.926132944244984	0.907200116771105	0.857814446690991	0.959676322255888	0.976174797673626	1.04814929898921	0.928037538689808	0.954031908498714	0.879742450518049	0.953225454175291	0.793905202723927	0.843594711669784	0.925791981059877	0.787564835463867	0.827469029151991	0.847971799529524	0.717601870856775	0.747502320695507	0.83920619348437	0.67668109762434	0.672205029825633	0.705806672800351	0.771726324527517	0.677898200598855	0.738978118947671	0.863292501652861	0.799482810998702	0.806309550505274	0.876727498263169	0.857659295557604	0.858702572265695	0.961282098737371	0.917409719577933
0.629643824538511	0.701989809237039	1.30337688796451	0.544383070453936	0.856028418506474	0.713341748551418	0.828402588816942	0.659242573780074	1.57951380398941	0.942972564697266	0.565942777209225	0.497194031419554	0.735996916270989	1.03218307495117	1	0.817644565061548	0.466193889731066	0.745074712718836	1	0.815863669557728	0.842846513864992	0.840002693080314	0.822756925063832	1	2.29353124957918	0.82342777606055	0.91433652211791	0.720157008174956	1.30576491351148	0.776742421246053	0.735522285661672	0.68843049870696	0.792481758580124	0.994835689126433	0.977056304280536	0.617822899234402	0.81585539025225	0.972253693692459	0.918686665008031	1.21723080986262	1.17714392289638	1.06415792159072	0.99086061968758	0.868327385022759	0.940801413506593	1.34576904949813	1.4558010383409	0.801049409965672	1.14147622720122	1.00742106371924	1.16011215390321	1.1334122736268	1.49432386778653	0.78233352434758	0.939776797735408	0.861749204351512	1.19207888297104	1.01761249816389	0.863603234966017	0.944770295704841	0.879346722690253	0.783283625577071	0.775998226434361	0.853392341140524	0.882360083754024	1.22689503095659	0.849747557083482	1.20226849785073	0.720791168781472	0.688088780970554	0.711103932630703	0.837480996565765	0.665286935123083	0.641708158297447	0.918556124493327	1.06786565083222	0.681178636325665	0.727905689169664	0.888497683887437	0.576728712767747	0.704813789243545	0.644136203764176	0.697853728124029	0.954242946203072	0.663298870787912	0.783938649091549	0.929003585739201	0.890374852700347	0.733599842085946	0.837815690923733	0.79747038779687	0.754069003704194	0.804133568976363	0.852033330899309	0.819753957392629	0.963593864166112	0.975186628425625	0.910271826307597	0.992054381546179	0.943043958695737	0.931347033551275	1.05058996555415	1.22180412710368	1.33371994200748	1.08525872879313	1.12917591865718	1.16698126537597	0.999488995529905	1.08901823269269	1.08617259632818	0.934484798352241	0.983526522022965	0.91753175647518	0.975676722163336	1.5699400912732	1.03686268784584	0.650243784802294	0.975618115562662	3.85985632003004	0.705877408355996	0.521284538452338	0.842309154565342	0.913803867801806	0.912472535798026	1.04169612122955	0.9929916157359	0.964343167237991	1.20176504373904	1.01522842588775	0.939541911915421	1.16388066647606	1.01566995369734	1.1615044652866	0.936098285405227	0.998648944640277	0.848635817426318	0.964390988497925	0.997518410932986	0.820697426586869	0.803332908729637	0.8737630869324	0.761722531356669	1.04392212832906	0.893800342840265	1.15876908264362	0.776849520960584	0.787692652493944	0.784525178440028	0.80997128684214	0.738051229541352	0.757172055019918	0.740423811780955	0.682440496700044	0.681528591956632	0.76940602940996	0.740116890609603	0.837914881761623	0.751237901205673	0.819719022610527	0.802501351124643	0.807263091227575	0.902768157455167	0.870746819504294	0.907736505181076	0.962490916170076	0.918015485781643	0.972659287791468
0.92074201682019	0.806830330414216	0.931385821732882	0.701236271973618	0.755803288777448	0.593245317063134	0.389681628206398	0.409587350920582	0.817726551568009	0.839504521426746	0.487759051296646	0.909968431303212	0.140884048120652	0.93882574113216	0.162404857644146	0.105952533674992	1.03187446594238	0.788441981341523	1	0.872691257659552	1	0.638764127791611	0.971051905156938	1.24046147649336	0.850677186562436	0.914079522701835	0.732445427640097	0.985543367918712	1.17536456302204	0.765343872760562	0.70705922840054	0.707905587278429	0.792282345919191	0.593107396958981	0.739406197722922	0.804248225446183	0.76501663006195	1.09561296889206	0.789118492076994	0.882207881718039	0.683852057015856	0.817744100042672	0.863437223213655	1.59702463527631	0.846687835216669	1.08189028315539	1.13889753984935	1.1410062928499	0.831141305361604	1.22409016765508	0.918771126799118	1.14875175296577	0.926647112623959	1.73542241080469	1.03552708051729	0.813949298851623	0.885145121830558	0.847612217101662	0.85981515879528	0.719033610591319	0.703223757753399	0.713383044163378	0.759237603953427	0.784066126319679	0.747039282670524	0.818946988935561	0.909965954517385	0.72014517544248	0.764437341873331	0.702064440823519	0.685334436223532	0.725097525712255	0.76312645099871	0.817253398624802	0.573936569812675	0.592314297590792	0.469170093013024	0.651040326974157	0.682200065034443	0.568175732270585	0.970429388203527	1.00932962007935	1.0492787072487	1.00103320639574	0.732049802074928	0.923306910990646	0.658933240109326	1.0043745771171	0.843253253827411	0.850486845775053	0.801149526010314	0.82479450896403	0.797975489675822	0.83501238663835	0.826409576921654	0.818129394724096	0.990602981731066	0.905563749933916	0.993369092419397	1.06493160306148	0.981102774646271	0.965141056034929	0.996681138868217	1.16053838022068	0.832772328299174	1.01610290339719	1.03338122267241	0.894015851148377	0.709381544809059	0.88223879125591	0.766816855937807	1.10992955919731	1	0.568898936631254	0.491950187778144	1.05047954068878	0.925263812061015	0.499337060665892	0.514847956738582	0.825628940350511	0.825829406632415	0.775510012899848	0.928873331148274	0.810057079450042	0.982258762230676	0.81732089760379	0.964359489398419	1.12961846264797	1.05361094981732	0.981447841794889	1.0297334041114	1.09440439191181	1.08446536621487	1.2727316806352	1.41496696022416	0.881005320276562	1.28360119473325	0.869674873412415	1.04286949322525	1.37702823253907	0.879881514016089	0.84069416598882	0.861187858499739	0.883535978351622	0.831247479813714	0.880860653064808	0.893658715712073	0.93959049821028	0.804169017623339	0.850203224766622	0.742250949978074	0.848476581624962	0.844563310316328	0.775801048441949	0.799671908669345	0.771939655284151	0.779105834753084	0.814118009938697	0.795146027648386	0.848041564021016	0.921703530904696	0.875884311388763	0.944480412791114	0.905672462722801	0.896606737992309	0.910642883730172	0.945136333632165
1.31592278260288	0.850823034896201	0.701382949343784	0.802716118747521	0.63620579629082	0.720070552013126	0.535392130388445	0.657242321366671	0.626021998598604	0.754529358177008	1.05	0.716289614250944	0.587714265594423	0.348695713783582	1.01790657043457	0.477860157550953	0.475648085667795	1.35997139604061	0.778611156385523	0.862494087289118	1.25849479621228	0.673609173026741	0.726913462529721	0.479567432090466	0.723104757602499	0.678714623698789	0.996828440479923	0.96763641367459	0.714168299123826	0.792840628631302	0.740052078509351	0.689307956675894	0.805326492169211	0.59058829644956	0.601459098758541	0.74767437884095	0.738343187328853	0.806836897446753	0.779803032243397	0.712181596092388	0.646201825420872	0.674542679031101	0.693861695387362	0.795303057618738	0.750661959475787	0.932563055591074	0.761250250849413	0.984118395311281	0.851557036887852	1.09945363305687	0.941788117624048	0.946848285934764	0.922267154196775	0.87163725005463	1.00226253983961	0.977479041779086	1.03465699857634	0.942560009739784	0.833562488410421	0.95645632187896	1.18721620570027	0.846812960778465	0.882775726580759	1.02029674740206	0.873757505380263	0.867303198701026	0.651454830435516	0.637724933410156	1.19811254698365	0.598778752527535	0.616992556185142	0.56479834642259	0.589538032535718	0.784649674162451	0.500200629598642	0.981475840744391	0.454701882942072	0.510572293126906	0.573214084793398	0.646042218523349	0.848642363640266	0.795789766063926	0.793284797040744	0.915014465212298	0.913919781450419	1.1315279629107	1.03386679978197	0.920824991343542	0.899115209028408	0.866059940483651	0.889604371177617	0.896478191597854	0.980221663408021	0.930185788343342	0.998551284984229	0.861467075919282	0.936687036899117	0.956294326563466	0.945509591766901	0.965515138783368	0.989267915145219	0.993648042790985	0.958271144994599	1.00057143051114	0.956333003618428	1.00846266526961	0.845768155280953	1.05464310722306	1.05895678219568	0.637335371129164	0.745731816147868	0.773468478726582	0.672074257032309	0.469866761683739	1.55291150794347	1	0.954368296514835	0.736515016611312	0.797384148648232	1.8451602246234	1.12372189345985	1.20034524891972	0.929812965532051	0.973328187631636	0.870033767883069	0.925653006134492	0.972887210647863	1.05787750204897	0.747689844054727	0.969944565244564	1.25404309887252	0.720291107821871	1.04187201975782	1.3420040955729	1	0.7887922598709	0.809951876248527	0.7200033542894	0.834155708137954	0.87091851965126	0.753503489270311	0.851359472562045	1.16474321530276	0.846449827029454	0.869884752795518	0.906481619673674	0.842797481770782	0.881709962203809	0.779270040438034	0.755675145864549	0.866885550699289	0.813367197076147	0.813043515430557	0.744058936063149	0.759404409253303	0.787488333557614	0.773799551142714	0.7988274892549	0.829314880153289	0.772473553065959	0.912950044644196	0.939228508796916	0.957625411381435	1.0537934265845	1.00125220956382	0.906567082935001	0.940576635254703
1.12750053827894	0.776163561701414	0.799411479913084	1.07088652446519	0.570427059624737	0.848352247698691	0.736786239351803	0.785783652926266	0.922279936752893	0.943596601177326	1.00208374125805	0.643807958684109	1.02023926403057	0.659785615489171	0.883250690026198	0.330721597169037	0.523035944230029	1.50375634637187	0.766212148545938	0.59655254104256	0.562813239312796	0.828822205422834	0.727608765833049	0.778176819326228	0.902853717059592	1	0.675415131290683	0.714479684179641	0.735464142772441	0.693650204265394	0.728181785944038	0.69137478628722	0.816805076634498	0.68654122865655	0.684231179586711	0.634340875628393	0.751355990193326	0.851755105022434	0.776641947655361	0.654481951462708	0.72992355137516	0.714768922827594	0.911325834310455	0.858324372491808	0.808165965654629	0.724185286530513	0.958173509655013	0.859794711122273	0.962566319962945	0.86628687269778	0.851978157002798	0.918525868838986	1.03868446184452	0.950967672188646	1.0152969333928	0.963978001013733	0.886312900312797	0.857249091862256	0.907480373243285	0.961814530512652	0.923996353450543	0.829388523392944	0.751034896106727	0.863658533055231	0.76150632342425	0.742126741117546	0.734918103562008	0.648808594884239	0.616085611169215	0.469191770631323	0.498294799137594	0.562173451402517	0.775165832585337	0.543926564115311	0.850080649176744	0.564826756517413	0.775433191304646	1.23091485434064	0.776561762133498	0.98810879316007	1.3630814293616	1.0221303274359	1.14121173963707	1.07136322920011	1.00210342626354	1.18405984926989	1.02995776074767	1.08317587907145	0.988098575953926	0.906086166801415	1.01903591004821	0.880888772635773	1.01074723409112	0.902345768182646	0.906518779078457	1.07451186088004	1.01118284130115	1.00795773444393	0.989822083558068	1.06422340534164	0.903910955402679	0.831775448103965	1.01979373847827	0.971373290889041	0.94974287167323	0.946166394184548	0.80480583639608	1.15653555004848	0.824595973767533	0.623453720669085	1.2172289500923	1.19544149345724	0.686276466090879	0.635466063421977	1.33153668766689	1.17680889126635	0.627558065514163	0.686108094495616	0.999851040310643	0.804050836742262	1.01260485807099	0.739394830805416	0.845104665513652	0.912133351574205	0.835185960484518	0.849544256701974	0.824372405258778	0.898266888416363	0.816759466756946	1.04732585255219	0.697605310656692	1.01692592062477	0.569995979359287	1.10394080021651	1.01820371308113	1.01806692212161	1.04428644154851	0.791497597994694	1.02174995005526	0.864620442186462	0.878524466020156	0.952070748737639	0.862644448275098	0.92214868279453	0.833788792644247	0.933417399734908	0.775037666089038	0.787867593442651	0.806769896873117	0.815063255587351	0.828014132957297	0.778405263329886	0.752714361964955	0.681180913778022	0.702171115029881	0.749659420660871	0.706225333564129	0.755983754307352	0.844517534689092	0.861176090272523	0.812001768733293	0.745376864023634	0.915382634197709	0.837287508701912	0.782348136809772	0.844110298090545	0.851998645794839
0.971580671587611	0.931703678958435	0.805903122422026	1.05196671781042	0.760267501500271	1.07285403421799	0.92617287839361	0.985843922293042	1.40363684311444	0.7874705033491	1.16576910383925	1	1	0.620873018904216	0.532997209915497	0.76337651031279	0.336693847616386	0.886159795523096	0.588585413194269	1.11204137923248	0.754279242322109	0.610986011061964	1.02317032243283	0.712812054745158	0.856935064563004	0.859368245475338	1.01720676422119	0.745449155122531	0.711784944552013	0.721646511415585	0.705195403220638	0.873718223813578	0.994851742509235	0.778996230902326	0.753503452501313	0.7399393920278	0.73065897425565	1.04002932989411	0.716555085823122	0.708377341619972	0.727636532814429	0.699679495433367	0.712475278479333	0.780721025064667	0.744021638460966	0.740139855730385	0.733157454967986	0.915954974190584	0.956662727533878	0.918539429318681	1.06503266312117	0.880180104113547	0.79913575403769	0.921591301518029	0.954122861200186	0.872742877579775	0.862374889988536	1.02286691957412	0.920699189744766	1.08780045941264	0.765811798961215	0.893932177254239	1.08219228760999	0.684183619347794	0.868040049866049	0.851082054660131	0.810311964134173	1.11244044467351	0.706069898477236	0.708276181837383	0.854591677825678	0.800627289370205	0.710433669401776	0.98033869344573	0.917526569470183	1.01072025055365	0.820678797512666	1.01125940547013	1.00015138761525	0.744207806182749	1.01477041544417	1.21543255026145	1.21058322859391	1.16256923431424	1.05720166404594	1.00602367086913	1.0185331700395	1.21581540092974	1.00801395678129	1.14374689579116	1.00719081197241	0.953798596438513	0.964956210298579	1.04170566964146	1.12089371335465	1.07938951613139	0.990768059187007	0.980333437347045	1.2257953551376	0.948182100438382	0.998066912528306	0.979211107671699	1.2629241922975	1.11307015637517	1.14212182528461	0.891413822702263	0.849703549898935	0.793577494690537	0.810837849031715	1.06437641741604	0.7158325396696	0.718262091464952	0.84136555516869	0.71908132947089	0.939178353469419	0.75239642657522	1.00643000286013	0.794333077441454	1.08720114541064	1.15341000764495	0.939402582912231	0.794227629174698	0.832720728002598	0.744264697474485	0.720950964078665	0.790640449013259	1.15576706521018	0.802843002687242	0.834088787067914	0.57190586038588	0.188775076593188	0.839610554761078	20.9282823118514	17.2883637452975	0.803290535337199	0.827253287499052	0.678619179560901	0.726505145279819	0.976429824601719	0.927398686053247	0.912494106223042	0.779664732864835	0.822953373809825	0.804393159440911	0.749246136757282	0.833722122926373	0.734193720719095	0.750694533017717	0.772418109634482	0.801375808458382	0.733175392577062	0.735031073614033	0.768075552837322	0.714131306013429	0.636905944909437	0.714658017391916	0.714629340907493	0.648748219053119	0.641792569517725	0.633412031439849	0.81107725814081	0.909452111647347	0.632776692334279	0.911248007621084	0.796961902410578	0.830979180374147	0.932567722187687
1.07178405381666	1.11385993251413	0.991612637546844	1.0758945229374	1.11800514751612	1.1709264753921	0.885132094507033	1.0399067776918	1.3471569768724	1.00318365097046	0.698925931355885	0.979081941718634	0.695622762205633	1	0.59613837716419	0.722092013771849	0.301592081365862	0.612369847767772	0.679750667428876	1.04392092227936	0.548605560127109	0.858668237918545	0.593606042746204	0.611814535664029	1.05797028948443	0.597868632696379	0.766762947374552	1.34611894807995	0.728052689230403	0.808901069274944	0.707187608406221	1.27613532529868	0.954256676358353	0.8668474621598	0.871235074255023	0.913054125080492	0.786986602296871	0.900176844585841	0.930720291492909	0.803838374951606	0.813426380055981	0.856248341787111	0.764747495220782	0.689897247616668	0.714141125668036	0.873549482967671	0.748873471126936	0.832834627824449	0.752491447568355	0.743145231326537	0.686009645477415	0.843622776987547	0.860042027936189	0.702783168432396	0.865007487901724	0.928332254790892	0.78686080203935	0.847069758879396	0.752830477880935	0.937956575958729	0.931460168117405	0.913368618395649	0.749823420462747	0.826784823816764	0.965984766282624	0.91822092998103	0.858620864878774	0.803970413652787	0.96661281891384	1.00366664415885	0.979217223651028	0.832454416423574	0.910739768590234	0.81501659725591	0.689132844952124	1.04188104942211	0.843698321010671	0.930869044433841	0.824940394571499	1.00318720314516	1.23633940749588	0.982103743733863	1.13823075223123	1.03077339511643	1.13643705025733	1.06302281194932	1.06540361625492	1.06848480871828	1.10440795697983	0.965779285601432	0.985358921862293	1.17460377116246	1.14136128938746	0.999312289500212	0.990016403181495	1.10158243700522	0.914700067811531	1.06655497911025	0.888784679925346	1.00499728503542	0.945196506038384	0.982767974653533	0.794469737780362	0.863162960741967	0.778134828305349	0.83089849795425	0.756224730459869	0.697347834607045	0.69803011425331	0.767871220320731	0.79453767758515	0.872290089737814	0.87351332087613	0.950792511892433	0.809619011208902	1.04575429922052	0.853110729634178	0.884034340975547	0.839355106773928	0.732741300669483	0.836776885953228	0.836718330580897	0.724464862858524	0.748699810127356	0.706426480491514	0.536148994940312	1.26217956670017	0.164150692994019	0.306877776124554	18.7064369224945	0.375547204818214	0.964344897221755	1.30876085972982	0.998948586334845	0.701686551661878	1.01088173441043	0.702580694850635	0.777918052217083	0.762146376366452	0.867664619950452	0.765550602960792	0.712839248871345	0.80186194448864	0.770129802731879	0.74219311977879	0.700650608975034	0.694390127598284	0.688682832096822	0.757931936153149	0.715913124643451	0.613245671967296	0.705323334054601	0.862152626797379	0.888157024027129	0.883916112624913	0.717309646458215	0.783988560473417	0.715739331497038	0.672177218596257	0.876164617646541	0.758807889011024	0.691031072575278	0.825532104149868	0.830585483989108	0.762863212207959	0.92451618652933	0.91080563203015
1.02013500258757	0.921679197985546	1.68367953948978	1.2428128825181	0.81886719295119	1.93827766060871	0.923901542747962	0.812529692621483	1.26880177737723	1.17583632010165	2.32761546095321	1.22593332162229	1	0.569045941849191	1.00567320501238	1	1	0.229922653678755	0.796912831733724	0.314579560139594	0.672680974466826	0.750432268714777	0.693073509295512	0.907770689822923	0.684917080601132	0.935677573363599	1.36382037144869	1.01599837520517	0.611717600306711	0.878243538266675	0.931809741445834	0.75394790980154	0.77105358331705	0.854934837710179	0.853972727724104	0.917127141573156	0.808453704973797	0.86724461079862	1.01083372762171	0.883048373904647	0.951000841428245	0.795908868914745	0.796329742658157	0.737099981521801	0.827834459361538	0.796288171086139	0.751428186207455	0.701135752737747	0.69280935180611	0.729047553580793	0.754690262433725	0.690633996989573	0.992607130981486	0.785279450636615	0.962074177233216	0.7818461095536	0.957482677539557	0.990676466437219	0.714338654732607	0.780269372377783	0.799353730849158	0.797198436240092	0.701082905579765	0.859798612031749	0.838906890810345	0.765304989034695	0.75964392337597	1.0194176543065	0.735705527474426	0.865853806661025	0.949531935529835	0.926435143499438	0.841743014450122	0.932028752334575	1.13902085669044	0.892696193813766	0.997994046313852	1.17320086011944	1.14642462109162	0.959723534703495	0.981056164348854	1.06957102902095	1.08239723401426	1.14679793258882	1.11456451001359	1.08983844829577	1.03387542218137	1.11382240046721	1.13796719112126	1.033781734843	0.913126935115133	0.892008051086762	0.85141011797793	0.837766859116132	0.832419744056	0.694050056417265	0.79079844934622	0.80611085216634	0.898191204468598	0.795874321071834	0.804362354466664	0.821648191246659	0.76883867472149	0.76297875905097	0.856506550415059	0.731647306666782	0.743170284403561	0.757967411488355	0.808139756173313	0.831361624949082	0.811113923069908	0.799240239231242	0.714156031032806	0.803971193668276	0.874985151964493	0.806003812912672	0.780555231683232	1.00099565083678	0.78993927872686	1.10184173550516	0.796777068405747	0.667411993656832	0.860957132741197	0.617018098262077	0.387455817482953	0.122060805320025	0.766604675228485	15.0658971025509	0.461366606633662	0.630950143769823	1.43185215542761	0.78271702541285	0.722357835786285	0.700783876683245	1.02579910538531	1.03194230219414	0.857255850888084	0.794415569941012	0.681349421319222	0.787052092735773	0.666140339098031	0.875566065435556	0.682156649245141	0.768534003026153	0.923089428075218	0.940838104694514	0.91207273289905	0.766858660648354	0.729249779069243	0.655259763780376	0.794529002671132	0.702422315850844	0.734569852454237	0.736116602552052	0.923409881090703	0.916410688865815	0.877434647319159	0.90877292647682	0.842446852792105	1.02673727041028	0.915709687275372	0.821875018548483	0.825341800699538	0.872737228186053	0.877350853511207	0.814357707943133	0.878577677514721
0.702802163930764	1.00659736671603	0.797817986572069	0.893485629930763	1.04482764005661	1.66777483592723	0.869875287278224	1	1	3.34667391575478	0.756939394604014	0.911446831945415	0.980740207495682	0.837686250966032	1.00507685213633	0.920878455175268	0.575923087563613	0.658989013957414	0.611212291625163	0.833417038268933	0.607685302648158	1.99328764493409	0.751329505665854	0.720973540230947	0.647793953842582	0.632845025954335	0.570111395947638	0.631200117407267	0.711213317853685	0.580593529734374	0.664624545282866	0.662538125613417	0.646209653934256	0.636346507307135	0.709941735199903	0.94217713167043	0.874654932666204	1.00171478935928	0.920888167099774	0.820731713891125	0.981752166168639	0.936066039899571	0.856642621837085	0.829630070962063	0.89862358914597	0.807296441741914	0.942722398923951	0.753791677453408	0.844824324165333	0.844441500385907	0.861721777760024	0.825757453892193	0.777669414172783	0.860179327656277	0.71643309545388	0.901161339347951	0.956519829195826	0.713246817361754	0.803931191911858	0.726994625023306	0.693792469922947	0.695045840695922	0.837469866788305	0.714362373191791	0.769646690464173	0.742227195270489	0.764885215976164	0.841183221685721	0.82415789596655	0.797842082341849	0.881553946208022	0.939217579194768	0.914863069827164	0.939935840707993	0.954799297776688	0.997688636974586	1.06664251348654	0.932069367648335	1.10731007626	1.15708138089542	0.985291804145657	1.14100908549994	1.07165770576438	0.988756668497621	0.999362178160582	0.800746160360675	1.08508277979729	0.872988864789073	0.958149917569226	0.934726165721615	0.888811366864486	0.852423228487627	0.865186980538107	0.896390891199381	0.708232534769719	0.821125389582486	0.80742682893219	0.720999919813924	0.766259867255118	0.771752590174331	0.753183868023322	0.765847963795141	0.76533256461702	0.785324686366258	0.73779726926651	0.729226249185109	0.733146366534141	0.736473179886975	0.737915953436562	0.718603027948867	0.748395417175992	0.696588304352549	0.711596583447068	0.770889331330311	0.691886851969789	0.680967193487026	0.754762880839522	0.652569029950677	0.648710536401939	0.491983590301441	0.741824838218775	0.43709454604725	0.478228688425481	0.933102889912353	0.889139365366892	0.912657398266887	1.04449451542566	0.864418445488519	0.776585876941681	0.85840988429953	0.715634513112863	0.674036491436995	1.30381597501696	1.03521616450785	0.923475599186339	0.761535610058595	0.849036443459202	0.745181397362954	0.671670077514902	0.52147350371641	0.542076144055714	0.663867139421664	0.656020149788504	0.740064488069579	0.640066244088549	0.797215115264627	0.71466817835004	0.995281710662864	0.773948331726769	0.864370821231297	0.865902220900124	0.9224524092239	0.924804213180811	0.848367773268908	0.865313822723343	0.967477331502638	0.95996311346871	1.01265046169132	0.947824304045087	0.912588421962544	0.950755203351342	0.986812697343939	0.912661278939904	0.920002547373263	0.981204126713985	0.944643057399516	0.878799243131615
0.803061771071343	0.981268551734768	2.1331773207817	0.933975364825237	0.700271383009441	1.27084391236993	0.832312886547905	0.661346414350456	0.757339592798645	1.04371515919757	0.884721277019276	0.861069679679115	0.976332771778745	3.24681473820053	0.71783409252853	0.714139898251021	0.946175293741203	0.435315842456745	1.47420505897338	0.523655158634115	0.692104988108932	0.4711429991069	1.09188107156122	0.553393696119958	0.852623444070988	0.73866066533178	0.849673686187722	1.02286007441237	0.949858329330111	0.844207536609863	0.925853900825602	0.868012889164305	0.841122603558793	0.712322310368149	0.683173647597384	1.20768566725885	0.890150505021857	0.819093815894911	0.816708528649581	0.778002395126586	0.864563098602599	0.715329865707913	0.936023870150636	0.774511385117637	0.899849958520191	0.789907033056184	0.751476797060464	0.856082558102107	0.931679731532473	0.83368464649946	0.813533700371197	0.859464260650396	0.833317528235628	0.789710680562747	0.812816621613964	0.909275674989307	0.876188690092431	0.819608850752833	0.962117211386952	0.906255198499096	0.909372170148806	0.806693372895616	0.829720431611746	0.797520193184704	0.927602098097083	0.996793596488852	0.834905260667446	0.79395399703	0.852792917210922	0.963181864820537	0.877228317590661	0.801317512855162	0.896556071206703	0.919240600796032	0.865600346425955	0.989165255245081	0.918941084511251	1.06872359516585	0.996481145121619	0.828356690721327	0.939898657269551	0.969839379776966	1.01698589591344	0.910931597432305	1.09696801898993	1.17526343724552	0.839061919236807	1.14859498610839	0.972890731135324	0.853794253785537	0.99761572619291	0.93630638725924	0.868762215711161	0.934036394526865	0.916118277684966	0.777482827052479	0.875757303046703	0.746348508137096	0.800977959594071	0.795423078729486	0.841465109352821	0.869598136954979	0.786812388848834	0.776404435583394	0.749660974353847	0.67907079811932	0.765416017825958	0.686626919733214	0.673295120131246	0.693547524027013	0.700640272682789	0.639343650789759	0.661660666988266	0.776997202518996	0.675887514677041	0.875599965357537	0.727848279764703	0.693883520953405	0.672172416917696	0.594093273730761	0.609253266604851	8.34800216316218	1	6.87059006857093	0.675907982008743	0.802446549726585	1.01331405639648	0.77741830272072	0.4909298956249	5.23434398394128	0.554340656223215	0.574331381998172	5.99526263218386	4.80803192768685	0.752141277816261	0.501046744495619	0.379993395061959	0.399152086839521	0.444573192847363	0.618099278211168	0.504564558690097	0.912796648245435	0.766167704388016	0.693432068826809	0.738928097164415	0.850575162220531	1.02920691300554	0.814784515689046	0.887658279783131	1.0032730946065	0.972534437724445	0.985178585099405	0.873736196632842	1.0870750508146	1.05035621751989	0.919742941872997	0.887583884755342	0.791961859985782	1.01971753387787	0.954690309347719	0.962625752746554	0.872343280401521	0.985774113905901	0.911580515207193	0.887041698415745	0.904178780093408	0.939547120961246
0.875286790832503	0.820317330102757	0.844676324775899	0.863578862576003	0.780976348697708	0.730285742898835	0.722602135799598	0.810460768447657	1.04998019598434	0.647089123327154	0.501479379685675	0.793878316885078	0.592323458577942	1.03799487352371	0.64356385169655	0.736958753085887	0.561277896311825	0.463559110039069	0.528960717401639	0.533810753680105	0.589391050434407	0.776792657175207	0.657184551026486	0.982690457541446	0.958071653064354	0.866213629617071	0.901866926280734	1.07095940177322	0.730812456274584	1.48909473322074	0.996692881608688	0.902708349418439	1	1.04496995099601	0.631308819387519	0.627018809249332	0.563810445602259	0.748975876881905	0.722562664770454	0.865258286979004	0.756033854008848	0.762318413768203	0.811318753674742	0.733297653706294	0.71435015021159	0.757055781324882	0.796034823751604	0.699522982633612	0.809155278285516	0.736560938422549	0.866908647468319	0.89342850473661	0.903162696302802	1.22560427271802	0.963155378807012	0.903368724881008	0.864786681490005	1.12172675448475	0.974780244419787	0.992761676825142	1.02361673997737	1.07074534478905	0.951379432154131	0.983557729203681	0.835410395196011	0.846214942061193	0.813447096569899	0.823918535464852	0.955575911123206	0.774394256648142	0.895705624920385	1.03099988538655	0.806753366708591	1.00543515570456	0.836855776069007	0.977781672502672	0.947328288919203	1.11900689769822	0.899685044220678	1.3134336734608	1.38553619441553	0.882325579315523	1.22398186610193	1.1039818168036	1.25544282091075	1.02483545279788	1.29114819252264	0.982806329147789	1.20332797354287	0.973416032883376	0.890867458803014	0.855590973827611	0.884106774493302	0.913558907470896	0.908068181014762	0.872531509192671	0.789990313843994	0.821084899432891	0.830288114692195	0.864720066948438	0.848182240804198	0.860332180292978	0.768408069526849	0.754222564969313	0.788062446326291	0.756936660810054	0.709615461688035	0.74713635337069	0.696216728714278	0.697712161897762	0.722960380712883	0.699415719781823	0.736067260257511	0.675688813405676	0.791636945980202	0.753448445572349	1.02516649374571	0.843334582321187	0.65409405911938	0.794947571689526	1.4999191702835	1.00007495880127	0.824011446756394	0.64150539117202	1.79025706125887	1.131661298554	0.566191877580016	0.723962924815311	2.20290899249264	5.04472117141005	0.595873171644197	0.770818816064687	0.856029249664513	0.712808641316865	0.179788570551379	0.306666892716634	0.411419680956593	0.882080078124999	0.777870330974984	0.548273400353122	0.684672514969099	0.930254442344063	0.723584877401576	0.982421610039173	0.928842836974764	0.861429027051284	0.959816648025348	0.908961984213113	0.941436045237827	0.918697191018969	0.918138199580699	0.978649029374935	0.91726748480979	0.945693060788817	0.926231915057118	0.96174093148888	0.867155007441362	0.867519768803584	0.885153796625013	1.112766783136	0.849986002691782	0.822509753182793	0.892976844422573	0.908806589963171	0.687283374624261	0.845900360352091	0.751635622111416
0.755965540468385	0.806279177228012	0.788224385580317	0.950423415899127	0.864090161627644	0.819474915629171	1.07803070042409	1.10142587938342	1.15180046753089	0.655066049953851	0.531421359910126	0.56909150669539	1	0.676001114349678	0.522893441597643	0.760510967117683	0.794982715554675	1.04971234663469	0.4923772630447	0.565065905319405	0.630332289029468	0.404377790347642	0.849512645197253	0.679077100442831	0.791242869650065	1.45159344569772	0.676113400401958	0.950421782669469	0.876984556558827	0.776117374772764	0.70565432208903	0.752943284143837	0.872042930362292	0.693851295686048	0.715143168895353	0.652349381882703	0.989311831348562	1.15725400692355	0.932282243415423	0.62223761691182	0.972784521235396	0.779274481979945	0.817275820870918	0.797780418192015	0.737272080571357	0.755864879695831	1.0409763599375	0.827879226848461	0.799120508013818	0.869506784568766	0.964410281359501	0.867749940106726	0.943215313071623	0.954259343214918	1.05940238244805	0.950520901676	0.879293478663575	0.889566676889318	0.99450765726938	0.909962733270427	0.962037670208546	0.948724052418833	1.05860784067721	0.902719454460458	0.897522060069064	0.942808508857412	0.863025934028127	0.917395129385223	0.783599032649779	0.876607468519093	0.918310977393403	0.897953390317048	0.947785590875304	0.82891044574285	0.996605774066626	1.15695193113624	0.864370917668691	0.908957606452906	0.905039798315497	1.15968192965767	1.27359319144031	1.12790189916409	1.29235367602842	1.12715117916158	1.34201018130037	1.1177774228998	1.1058556783248	1.01987625531361	1.09472772514557	0.966362206599877	0.944544047216699	0.987081089597184	0.930958015403774	0.948362821456389	0.917742701358731	0.869200774152628	0.877502254396151	0.901354769289365	0.888690057788754	0.871910402256829	0.821729105050925	0.783358341121081	0.864776440708351	0.847564860929313	0.856582433373157	0.863327765145272	0.794343033355944	0.82933131860621	0.83926933552783	0.753630078881175	0.725120592393854	0.719028219237357	0.7675915471889	0.926578562155302	0.70360463037297	1.01886426923211	0.804435262601091	0.801867230692871	0.772182096573045	1.10506578301283	0.998457971771073	0.969936476118363	1.0806120179291	0.944797971772818	0.879522440531335	0.909689894322455	0.702967207427282	0.771110930607418	1.05894608391543	2.1087828132542	1.23605726007363	1.775046558162	0.774998754547934	2.03838970463028	1	1.26124459281606	1.01036906242371	0.62105159205559	0.904032177396507	0.738506181703278	0.84695380072878	0.962656691999762	1.03532294244882	1.00168414102501	1.05984132988635	1.06202437231819	1.07063913571103	0.927102897778935	0.909206237783335	1.25170960119177	0.951475841546236	0.953548871419354	1.04982406524551	0.86746794841109	0.844913095721855	0.881780244268696	0.945834686001062	0.858190824706919	0.884264669588832	0.79430604214284	0.915063474909023	0.767245834382367	0.847585665482223	0.829424157136676	0.647366697211519	0.746799612960301	0.757744024228752
0.783496296165477	0.787888751176237	0.78635919792838	0.898766207081264	0.722836984126067	0.756900583093823	0.654422505842371	0.754894825054955	0.676709456795796	0.806028485839342	0.546259010940397	0.634580447558906	0.340717595167235	0.322321240950909	0.411694540949353	0.64913939521376	0.228532043754735	0.317390499520275	1.0186889241792	0.311802289569503	0.810303477260798	0.195652618234698	0.396626796775872	0.544445327030506	1.01009664535522	0.745076734761769	0.766014400470695	0.931826586072798	0.805677292111943	0.846282565748921	1.28525671118686	1.15619299503337	0.97268898864357	0.96591887830254	0.863634048542702	0.817186874604299	0.9827461625982	0.818268573917602	0.810272289565296	0.94038683702282	0.858554459867166	0.770676083925431	0.825061184825317	0.899674585301747	0.972936071594361	0.890105254307713	0.774420815445945	0.905202030875403	0.811661070488718	0.851786786199044	0.822328958783982	0.856755701921206	0.899633940896245	0.919196782702308	0.910218896319706	0.876530167987541	0.830693610269451	1.03948287620743	0.84496137481679	0.931929795643628	0.950852266943372	0.989040769338295	0.991229552352929	0.951795074209945	1.00327106160476	0.992145644014458	0.955931793909044	1.10538530975586	0.927392367835006	0.888308947909205	0.858935069866676	1.04637968718513	1.2219671656414	0.96105423709841	0.920411470368463	1.12835658433422	0.840141918086862	1.00888537619547	1.0516388741723	1.0389051350579	1.17719282497438	1.34674624982704	1.39972482472729	1.23709895155452	1.19864179122323	1.08489020754537	1.02520537342875	1.01235126742036	0.949434629308347	0.972391999870012	0.905299275092215	0.886841607528007	0.857286765370157	0.841119091245119	0.902858367299131	0.911062475040713	0.833950510290688	0.8337728639591	0.868189162657026	0.82978704251074	0.935442942624884	0.854706924697296	0.812268481636851	0.874208559103687	0.838479587264829	0.844422358461755	0.773816515410611	0.727287411373496	0.67712655207305	0.754290383178015	0.638071708491039	0.754584829217894	0.789222953084207	0.865082963320099	0.90539623204678	0.81621845144896	0.988091175631179	0.937665770543426	1.08870640033818	1.08645331524685	1.05101701074993	1.00871785662868	1.17100511200005	1.13121553882791	1.12089809637305	1.10075499302986	1.49487138380638	0.985452960243052	0.834652900321694	1.12208216547167	0.740100405127935	1.23082481199713	1	0.479082633948947	0.872408148327027	0.518913957596264	0.662871090303685	0.841671254121714	0.956954794498232	1.2332625832392	0.890612880605962	1.0353441426765	1.03007808748396	0.986393721916299	1.01270826165643	0.933543940057285	1.20918182317393	1.0931728133718	1.61194107905863	1.0862190544664	1.00927559162954	1.11213127631506	0.888784036758834	0.962456740413067	0.885025767526099	1.08141267523325	0.844440608866458	0.986390928456535	0.976503104376089	0.694623352842349	0.753476922661759	0.898756456722163	0.893048936458703	0.816784569979628	0.805268023898846	0.727410217813693	0.730150880444663
0.881170730048209	0.608483860113445	0.655960639632164	0.769421560009349	0.588689433832402	0.744501393743419	0.656816208520509	0.755144747965798	0.590836057304991	0.49463925559292	0.529437711616675	0.51924395464539	0.341235518525853	1.34961074300975	0.439697172741757	0.566548572050611	0.442290664932934	0.245346571784766	0.250714313449001	0.387134335783776	0.176275763951571	0.219265129212394	0.362313084869567	0.34450286704014	0.485491776881289	1.01856919718279	0.848710632684448	0.78407810091953	1.55391839142608	1	1.00577588048869	0.931655267829508	1.06939734882403	1.08950633201841	1.0499149338864	0.98992615780886	1.94307693409215	0.934874018567108	0.947946567340384	0.868986210497878	0.946638013171451	1.0602714689274	0.837572300644246	0.86925858837956	1.17125869079394	0.81219789063129	0.650214494287375	0.824549672968106	0.740748772016365	0.741983240131135	0.819740041667604	0.748862536278041	0.840993053251325	0.749165509430495	0.706528672989268	0.787222870850511	0.829396858675755	0.852080578354133	0.911651492980719	1.01065033073248	0.938148797160404	0.959815119213595	0.967802200452124	1.25033714232122	0.95500439592257	0.909951480651189	0.866064665553664	0.883862732052391	1.02187415404823	0.954983855214923	0.961112055227011	1.22593826182606	0.88692329685308	1.0924985191551	0.877679183691482	0.944066710774243	1.39374114456614	0.894248102394218	0.946003565600622	0.955548211495699	0.995686799599888	0.975484174885613	1.06215549121139	0.94542042391593	1.00461999379193	0.915688831824906	0.997953030738718	0.981174266646534	0.973052558099574	0.920238314808789	0.922559099260175	0.85355570070692	0.920654698779414	0.874493197479843	0.907117899111589	0.894731440625636	0.740034196468389	0.904081418099346	0.736315704861452	0.873028733459456	0.759236793090611	0.726098841748523	0.684576017021862	0.701659470155792	0.719845290988835	0.680518298286969	0.695597364514163	0.687114291831582	0.783430743702118	0.784819466982857	0.710998919367345	0.730706876781025	0.839067742726705	0.973719983487228	0.972510289924455	0.836161172029622	1.08053073743363	0.948186726417388	1.20941547731462	0.943024390916553	0.960248544762091	0.851162412824502	0.960717218190822	0.975539723637225	1.5685498220579	0.782241761922908	0.785167981413059	0.799266533518299	0.608790105363168	0.536950987413043	0.912939938353522	0.102155746821075	0.744007357154236	0.465732745166148	0.63117987593894	0.863354684935338	0.850992430956687	1.00913021792265	1.05820761345759	0.927789337037532	0.979888464909047	0.983600368808913	1.03458736936971	1.09985293338435	1.40278104701955	0.898572073645742	0.906962746167348	0.978102605358895	0.868732208578402	1.09303552049333	0.828551111523415	1.00545408987042	1.06716351497316	0.852733328042349	0.934823526563064	0.987799105235607	1.06623589490394	0.814852582956378	1.02770636725945	0.792058263596361	0.915354462226533	0.857687852292684	0.948808052952771	0.688397911945132	0.788810921354505	0.774921046246672	0.732367365386686
0.524246988932109	0.616211700929305	0.621067780246063	0.620493363063636	0.634440449270427	0.902166947382696	0.604434643392899	0.634261855511541	0.993125972382747	0.765525519058008	0.551934555300347	0.601850524602805	0.425130178807989	0.369446907269031	0.54806516272624	0.659194426521086	0.501228838948505	1.03215706296012	0.388465056994956	1	0.946875	0.350964078977168	0.229288634529992	0.1707371136428	0.341992998830046	0.721975153611004	0.554869630132069	0.533818234630922	0.496684559087525	0.671716956096447	3.12392024642281	0.768632407162836	1.18524658084061	0.938305761433778	0.771125412429812	0.982325511662739	0.86446464741452	1.6952329798393	0.909959306028117	1.40022423930095	1.18873603495176	0.940568040163873	0.994696303262254	0.978867617660243	1.1081629880944	0.965165651682932	0.828082159517765	0.842782112017046	0.896125352513129	0.807607642215183	0.82877028164562	0.904766843047113	0.899390662906427	0.805889528612567	0.782736005630722	0.71339259219363	0.781216503847857	0.991358640000959	0.898378258350997	0.772149278934785	0.955021002717095	1.0875575936814	0.947523604320614	1.06721437958794	0.94628080323095	0.929995337476375	0.828061249120871	0.848667544769862	1.01877864472799	1.11559513568726	0.945566183837768	0.850416221867371	0.900988241303884	1.27172978011045	0.794538380823015	1.23876728916003	1.03209843627373	0.949679987882908	0.823165652502227	1.08994166557401	0.95634075399594	1.01959311375407	1.06903247247996	0.941384938773968	0.954896989206036	0.951282610867286	0.9113969481038	0.817153430405696	0.842092200573314	0.773682229945557	0.883694530919371	0.836280523726705	0.847662703561157	0.788773986069317	0.670449325134377	0.703824977883822	0.749008823152658	0.710194997731564	0.660301940293546	0.671820554469928	0.639087137817113	0.840610664318745	0.918967801937144	0.918567973146298	0.865117724020549	0.926204312122918	0.864134130403158	0.875302757278642	0.884233137009568	0.841960724010586	0.852360364906491	0.831110267137595	0.879114978157742	0.876066919536769	1.0242207595173	0.853975201223114	0.829107600127576	0.913472824857482	0.912697549917958	0.832542595292718	1.00622241394716	0.852257158061983	0.915188065336605	1.00458279183797	0.996915423440832	1.18260258884844	1.06951726073521	0.743792337924242	0.226566569190974	0.304546631962804	0.175453276886258	0.996012445294187	0.648990945987715	0.685769357083221	0.910598519253451	0.849216756041447	0.854563952341464	1.01469054090056	1.0203812350635	1.1501200954028	0.799347669173156	0.85211137850384	0.699037804633962	0.751828369003231	0.836101128426653	2.1803744573914	1.77057071843455	1.28321985637406	1.55839965538174	0.944296294225673	1.07166613285162	0.830175867567718	0.7282953402875	0.755600971346085	1.02975969728023	1.00537009156374	0.773687332591718	0.822665383423878	0.819729721009632	0.772909069602024	1.04585423352299	0.888669053634481	0.804441973114431	0.870684348307999	0.760442361507886	0.73825751870908	0.695782997743123
0.58485193571819	0.623650205373043	0.646558864882384	0.63336175544081	0.654467552551745	0.735906348418824	0.558508817279364	0.659198793613355	0.53407125386578	0.71447682137844	0.616597867112724	0.505540966775707	0.518998213709646	0.557799367388792	0.44034391037224	0.461970986774377	0.565591482028865	0.46853718921699	0.84900212798497	0.479129712110343	0.558638951265059	0.416818545705152	0.415690834976349	0.764635327357383	0.441612619544492	1	0.531106518904804	0.593152732689015	0.555087893796479	0.873385275293425	0.798652098354638	0.679970247705653	1.04199989790889	0.848052141321024	1.19286726705901	1.42166693286789	1.02072268225081	1.064823647697	0.887447772912089	0.887166376188918	1.35055233518824	1.18928419297996	1.04637270793143	1.02052323771524	1.05710878775612	0.996576935880861	0.936168556810958	0.967885756359156	0.905212629378915	1.03711765054787	0.944274769225193	0.941981894163587	0.797771784448333	0.95916277859234	0.879396508492934	0.86204987767338	0.761177411967223	0.913090467665175	0.950702582437244	0.851389366383952	0.94043608098434	0.900864344141111	0.93852312517606	0.857689554749399	0.96827054719538	0.766471739762628	1.11227557818799	0.855785112936307	1.06757610255547	0.984878915103433	0.90157926884878	0.84455335385994	1.10874937692704	0.853919929892115	1.08857224121054	1.20686418900634	0.856551761249557	0.934853678594604	0.904120272739544	0.950731538745606	1.02015167512883	0.964918996082342	0.903561222082606	0.992830129056847	0.834673526558884	0.767863680402166	0.816289088648548	0.763907673650728	0.777043393942879	0.716925057622821	0.906062779835476	0.958336366686952	0.976585905566689	0.959209639212523	0.602953181267433	0.658268982583736	0.713153171978233	0.852379240018617	0.796381049170202	0.805588032163535	0.844402978807771	1.00527308715673	0.808189885039678	0.82862860795128	0.940038065189121	0.809495120745654	0.854537005645655	0.929848262757993	0.93022230912344	0.821935928278238	0.888487638185787	0.861054902791424	0.935709042911383	0.885471005240803	0.768863864337107	0.821258096353619	0.849588017806864	0.843026891604179	1.03128040300812	0.95814759225714	0.834083214789224	0.764174728100492	0.755059934068644	0.784982793513612	0.83368421502418	0.81255924799719	1	0.339740550975718	0.235768032478221	0.227261851370591	0.16301393851607	1.41642637328924	1	0.783593305697186	0.823459666816927	0.951195691736489	0.993887770331454	1.09389594104017	0.874920637790188	0.720074791344566	0.881253181519021	1.54892975512505	0.805299869219406	1.31639995838156	1	1.34763788305844	1.04764012784788	1.25524970637253	0.924925234164801	0.763831892388002	0.902926454012592	0.965061171148602	0.765578078790085	0.790638541762544	0.829670091687039	0.920279175896679	0.781468369552863	0.706663455218404	0.772790652995106	0.745357863981228	0.783658040852594	0.761643555478811	0.785137950483259	0.701711324019497	0.763776126981432	0.74063269847387	0.738287180008453
0.835647369005719	0.804587378674456	0.719982323552238	0.575323052991849	0.596719229363127	0.590356260983797	0.645385321326048	0.772607629562816	0.523126060314614	0.652455946440972	0.557411691187313	0.545462544420136	0.573900803795378	0.573180619622437	0.4278697248196	0.499568240654376	0.743503049449041	0.549367289903942	1.14033621813329	0.701574965768515	0.843386399878822	0.71306034426458	0.980793968761792	1.45112674089361	1.70493093204437	0.551987846131277	0.791035558327112	1	1.53115196958019	1.79897425348592	1.97863986780651	0.774638631433277	1.01216102638422	1	1.0780037568286	1.17359946784345	1.00696441314055	1.05	1.06695809676108	0.729585248421528	1.01057504617022	1.08568850345329	1.10561604474957	0.974033647412045	0.924524618004138	0.946532605299999	0.954707104123664	0.778955090044417	0.84474501639137	1.03498067396208	0.991808425635937	1.00491497635883	0.932182289960554	0.988344395261196	0.983595707476877	0.96372160031512	0.792551182992965	1.20098430249754	0.8914200779942	1.03403769179134	0.873045212013355	0.929636553348779	0.828886240976506	1.09079535222529	0.923362439753791	1.13472119566631	0.987363139048567	0.910877650712454	1.30511577668239	0.963040128845561	1.03117067085722	1.05138753682055	1.08190411225421	1.0115673618102	0.815942496135531	0.840322291203914	0.844248695384611	0.892934960924953	0.735485804801928	0.732968930206232	0.672626301740933	0.652315290574795	0.774526097780541	0.768222592158123	1.03262981529105	0.704826796569229	0.760311983099647	0.807155902196761	0.784676355372756	0.745238915362214	0.774985620214308	0.831261815916135	0.717097513228867	0.815806693492117	0.889250359886092	0.902678287732099	0.920820602315006	1.0237415263895	1.06126382534892	1.10108840667596	1.03608871825354	1.03745134635077	0.976719216681625	1.02813551855188	0.936764125170205	0.940277037416595	0.922214900217494	0.864527910692807	0.916131964901982	0.881978214724819	0.897710196026951	0.825258841277087	0.814759819393086	0.868854026135425	0.962017301962419	0.944400194405119	0.84577674371982	1.05043392321396	0.917004891438753	0.907418265163539	0.855030058597284	0.802344939985598	0.739190350614967	0.917248260358548	0.615149078146883	0.459772915739414	0.555775200240549	0.680261488503262	0.784459003661462	0.740513895841506	0.643262610741509	0.476864231743656	0.80393083444417	0.704434732065138	0.580672533815231	0.678533811947264	0.613176943673087	0.546391501104862	0.756378031654125	0.643854709806136	0.857057365254127	0.842761740444495	0.299922049520022	0.347247760568098	0.67170892041141	0.524185211241367	0.730702580055064	0.700864651349117	0.685100158608042	1.02030785807589	0.655824291358284	0.78437582753601	0.753635135686132	0.717365704425735	0.783642553133401	0.70026153802075	0.708414153412839	0.796211872663238	0.769929171447234	0.813014585781725	0.768679163472396	0.766295221459977	0.826858603581982	0.768566589010822	0.753035895548803	0.741970897890318	0.713639730681652
0.606412116724654	0.586784073791111	0.637691083939024	0.679957591136639	0.650976293620354	0.599285389837403	0.695351164436413	0.565140414736261	0.503760752340177	0.527158692022103	0.5317540574514	0.444868272380219	0.540733132770807	0.54045274069234	0.565025177311388	0.736937056749725	0.648048602288132	0.511936774159049	0.514277612197558	0.571035976254244	0.672990585160877	0.932822137133929	0.652988698872026	0.917356255411996	1.07420106998476	0.692524156073621	0.651753774112398	0.825452316091715	0.806223530040075	1.49733981364356	1.08557609217863	0.953933726825278	0.809972637755797	0.734584894918088	0.631424985509508	0.798618790461229	1	0.773764000929474	1.23584095844956	2.09023852567763	1.03582888334018	0.819791595863669	1.14868780519256	1.19383714578334	1.03312586549065	1.1143019792578	0.989241400522101	0.963638061092287	0.825264405445898	0.872279495305365	1.00958778627046	0.998709282419725	0.945216617610455	0.948280888609756	0.99435604581591	0.865094681177915	1.12274908549828	0.980565306352065	0.909272851213497	0.83950954881347	1.02211630835612	0.903948188424069	0.923527459868577	1.03769289713184	1.13410863214432	1.06805293041511	0.973703801496641	0.930852482826615	0.903610593810277	0.92597559392306	0.835702952007202	0.945659613337228	0.972637919716005	0.809949879674835	0.82342879230275	0.836010624979387	1.00711630243297	0.817317857437045	0.80430804530381	0.959347561602224	0.766952750379838	0.726424307101316	0.864701314447024	0.815525689174987	0.921372955829514	0.713869316206743	0.826363388646386	0.81711710045525	0.829138910587271	0.767601852144991	0.919826153531057	0.881177305731358	0.820809331900653	0.983412268002531	0.980989536556338	1.00854274547544	1.03143666732301	0.960744275488831	1.09103882249472	1.00931220694349	0.920740899434654	0.94712317009816	1.0328547943807	1.06801796697887	0.81575532050225	1.02970611902807	0.935118820444874	0.935908711243727	0.969539905644562	0.960050747281258	1.01656723249863	1.00245180408477	0.963373935141907	0.971128044520961	0.889965182018818	0.880042818163005	0.853922003485067	0.917346900890747	0.853571187657932	1.00965705242309	0.821874255572183	0.746356241935946	0.697786773813688	0.70493359757854	0.659244536065301	0.648211710487012	0.828673372772491	0.756015450357143	0.898107308443868	0.669063545165177	0.656661593831734	0.795865142085398	0.605884127403633	0.771432527430555	0.944904337032846	0.580295255195188	0.689235049763705	0.743629737269379	1.58994912966556E-6	0.118448311904292	0.132256210249415	0.384083919102143	0.576150280157915	0.571375791674379	1.13874533305635	0.931682099366816	0.923606428472124	0.879832347322595	0.688652277552743	0.807751894156527	0.699747383927492	0.829355896249171	0.900640634067759	0.785846109299198	0.824991789384762	0.817085061523805	0.806593897133215	0.725697500559225	0.798697490073364	0.758204302361034	0.777397322141699	0.762546934035864	0.731617274582984	0.676581004558168	0.755442800487537	0.764085428592265	0.730417833250659
0.954789921526439	0.650475062274735	0.715451062391643	0.621346019891107	0.745089299913862	0.650389052458032	0.714946962206373	0.871217057177005	0.580390416033024	0.719637463201671	0.535813004322398	0.517055642355645	0.488995733734772	0.418647707473933	0.515776413727769	0.483070859923538	1.30850560922956	0.478090138832715	0.870808836923458	0.448929955067439	0.629138969493114	1.47770065797978	0.511499857160899	1.29407700641542	0.474044571691743	2.23818143141734	0.728238831758305	0.741122425314674	0.896460924814704	1.17496079882134	1	1.40133307041842	1.25388173193492	1	1.01671080664577	0.85350178451642	1.37425965793703	1.09554798125267	0.867549895211953	0.922059547076531	1.39021716874284	0.979983268239932	0.999188130101965	1.18071918658238	0.971071860406361	1.17580593035184	0.849562820397467	0.978562170395092	0.914189276666705	1.15096746834606	0.889360720735241	0.851156367817311	0.805968024640828	0.787106088752879	0.899257379564638	0.960919033585297	0.945695022583763	0.89410082149727	0.860919498870356	0.799986129266796	0.868058062490403	0.896221433232659	0.840281710682469	0.995983660530603	1.05744698200606	0.871646661640122	0.848373810017694	0.979520274291948	0.903548582513542	0.850194492768289	0.800862029705645	0.875296694410626	0.94419550527385	0.848203016305894	0.962732514856997	0.901327238852962	1.0386476966815	0.973764376684468	0.841924049097995	0.76643184489702	0.870476687616018	0.78514154934124	0.886720419402044	0.878988069580982	0.682186396239329	0.911157042226495	0.849698150888836	0.730234273014866	0.893701035598576	0.841102622805448	0.853633996362546	0.976459767503974	1.00474204211755	1.05735602766215	1.00974837932324	1.06759337239709	1.01652198419226	1.02131586011763	1.00769202364216	1.00978024640844	1.12205847797095	1.09407314581664	1.00983190313268	1.0044664997077	1.0000706958805	1.05484670350828	1.01745920612378	0.988834645893941	1.0319065781516	0.956449907982148	0.944793254020601	0.903545325446425	1.04942717004265	0.930872258065136	0.687096394380505	0.802719771465959	0.989221687847592	0.711781515089945	1.08831373373495	0.724277149373153	0.704638258161885	0.692660955392354	0.799029333472138	0.636541371717486	0.658637655907823	0.73305207308844	0.718274992594948	0.641872371808342	0.831622311200924	0.70883519114883	0.67835741583824	0.642319264864661	0.763620931403967	0.776337032316513	0.800714446936642	1.46506305567603	0.493398160393735	0.167563860669281	0.291646822988426	0.439496668715534	0.239355666649057	0.457418624886358	0.935093233122694	0.85335442418122	0.800397554468288	1.32922488108018	0.965713650189511	0.835024524288547	1.13562217554448	0.873136003971146	0.948697629443773	0.815597688896054	0.869545498089239	0.75799080768388	0.807757100172191	0.76088624574773	0.844088155637965	0.742138204879958	0.846487259282699	0.725494935365215	0.800374780008598	0.762850230826059	0.750635669693981	0.759582653016052	0.60059267935834	0.63808874213383	0.642779564419033
0.630838682982505	0.764803262509296	0.707443562359334	0.716142399884622	0.564640977074615	0.577844309799134	0.777866797951308	0.578446132135599	0.733899279706819	0.445202506639076	0.670708353502698	1.00532493591309	0.332287637113699	0.519828766886836	0.321811260061572	0.287044815332873	0.490577976132739	0.677428327543972	0.595486457147761	0.372766179957628	1	0.68400960491417	0.830101421838607	0.540941875540771	0.537758861790172	0.415425820170695	0.497282508288827	0.588064711492131	0.99279185214861	0.957402841438077	0.667111798874085	1.62472941644107	0.751095580424687	1.06014140515902	0.675560156745966	0.744345099590255	1.25281921592814	1.06171192876483	1.17053576665297	0.765322602804352	0.914089118270401	0.968682809368292	1.17730965059582	0.966668372430879	1.18296458138483	0.850625054285502	0.78623880358425	0.942931713468038	0.878549752709781	0.751824259696259	0.936702884878992	0.722693416589036	0.657185680745177	0.833041415683376	0.814941653406201	0.699814633207075	0.771701100345891	0.758169661921764	0.740766338748393	0.763678807354957	0.921701593915916	0.769471121574657	0.863973396991628	1.05024635391721	0.914842085101633	0.861672505737996	0.871199823484443	0.937431433408588	1.04104842516903	0.934881270794469	0.912382641918296	1.08042305328209	0.857103798392591	0.835189503865352	0.947248339769321	0.717274752796782	0.841469934076682	0.875826866340975	0.668570113526999	0.754276136879288	0.652682772233848	0.68448281104008	0.75317926306712	0.589635099564848	0.780295753318658	0.829984439113896	0.84920106846959	0.87614871721776	0.920630571891976	0.999176063580774	0.920773800670442	0.982963002118641	1.11335679937528	0.990000616486441	0.936768717421904	1.0452463722448	1.00906448444659	1.05135482888412	1.06552734324051	1.01610251673467	1.01325473700048	1.0546597953748	1.1209234985942	0.936922767191987	0.989777111974015	0.962674937587478	0.984204576693429	0.905134186183206	0.893479538655172	0.866866498163543	0.946695138973997	0.762701650982178	0.826433160604876	0.763098696501947	0.807175521276443	0.791102504481296	0.708500340554694	0.817545692527931	0.662810235659752	0.916794121395721	0.601340120866124	0.720130869273338	0.763329404324692	0.750129927337487	0.675678667284512	0.75111743345697	0.699903382219448	0.702749454520188	0.710543798372927	0.589762610299931	0.662405923508321	0.962076805512249	0.566606997920779	0.518435321938575	0.470574262391964	0.279455402992522	1	0.819261595077516	0.330774157678623	0.884430119459275	0.64198014386207	0.699405638246966	0.703459539549392	0.934664943002063	0.930578023942923	0.952469953450674	0.79791901478072	0.822013880818521	0.855208406944946	0.869602491822339	0.71864816036044	0.784920625489279	0.740936979649055	0.732571564503452	0.755986273129741	0.70192290790223	0.741359308213385	0.898263660160549	0.798099532067811	0.807206368811558	0.823635570616233	0.809879751038602	0.880210604061904	0.871409736480955	0.968051348787872	0.749535731857363	0.949960405206527
0.932677549742318	0.473412204946501	0.479932766881468	0.589885553831199	0.776887909482246	0.550504553219552	0.621371805195847	0.896494844941378	0.790821688827771	0.722766315456391	0.395360791748094	0.550776657671507	0.337756714171007	0.259598157835551	1.01889498537609	1.22523166454128	0.618091574523441	1.00255794525147	0.470778347437579	0.488550161158959	0.405536357110638	0.516060816219052	0.574328051865637	1.58914843631802	0.532745901426702	0.410420283048507	0.455568028850135	0.418993051846933	1.05332544259727	0.742933640503753	0.715086129391105	1.13411488518074	1.00082741251607	0.594912756076401	0.801313887565931	0.953596542893092	0.808817409051323	1.86192752132287	0.826466163469075	1.13557994203322	0.907950772232744	4.07615840676425	1.23221655851862	0.930107969622094	1.03423507755246	0.926277458375625	0.919459075289286	0.820290610649428	0.921645315899728	0.701697895175559	0.802334921936652	0.746836799913437	0.931082421147233	0.777461800854273	0.719682633123094	0.794205417549748	0.736021244690146	0.707729221821579	0.808465440184735	0.808540806013846	0.825855961880469	0.784543311024885	0.778584291293393	0.92003874083863	0.813157486977013	0.752650226852516	0.823676205114245	0.871352080007576	0.817735469535696	0.815542072573162	0.909727738059281	0.763869763978622	0.636421369287664	0.697934441297197	0.645991331445232	0.876350816177039	0.650375634879211	0.693887015162714	0.714197501995721	0.650687451625744	0.713972061257011	0.709712191040876	0.785487325897525	0.738694111187148	1.14696172283039	0.881081127173633	0.90791551686061	1.00908626754334	0.967187978350729	1.04697534183703	1.00622533336665	0.929341446032176	0.948573413135564	1.05603556316948	1.10482489879073	1.00902628880492	1.18685504945551	1.22183767616091	1.05240698950836	0.959918979510986	1.10987980183365	1.10861166316503	0.878338765260661	0.842199420388209	1.20541669891434	0.730694809187937	0.708607119802597	0.720418536337502	0.933868381266037	0.738829112707201	0.72590962168788	0.726330505266843	0.846444561424154	1.10294192933897	0.829404453926572	0.831689835749445	0.791635222078039	0.897988015966596	0.765510014016625	0.837584501057332	0.720678060326379	0.794007713513578	0.687906852137822	0.647312983967202	0.709884931343569	0.608156036722698	0.607560114581919	0.71925947282635	0.634410950859749	0.67558612080466	0.458792468435896	0.427407314216469	0.454915387187317	0.578388520314378	0.206219568675332	0.243790948777742	0.270231823367389	0.375068769197382	0.385704603227565	0.546623214365993	0.915747971639428	0.652696812045596	0.915653642613645	1.76421598807037	0.91955513160636	0.871005252817817	0.687409909300074	0.826740109117207	1.06612446465665	0.848939040722331	0.726947803525918	0.799502037058346	0.690981283722807	0.821301804834412	0.89569379155565	0.955859606758102	0.809951146198349	1.03204325347462	0.908664023484485	0.785648189899964	0.85652218483258	0.894149078186676	0.869814016152665	0.966412395511464	0.941641100769603	0.922741202198921	0.86541848122357
0.74097188218244	0.798061273975811	0.477192126160999	0.626855988161795	0.604593113631408	0.465714797865094	0.525372379555533	0.670733348362295	0.566057193181858	0.611952118734492	0.590817826342605	0.865197092987476	0.784829989768984	0.543181268528957	0.614521525242931	0.388771084460037	0.707442103157296	1.05057373046875	0.280085563258565	0.541541573405632	0.35551169246936	0.471298619439601	0.488556616671606	0.271767937655546	0.423555418904838	0.924525762885465	0.661883423913463	0.560175476892686	0.662877139500175	0.297592743739387	0.885079702341374	0.522205368408132	0.407690254736287	0.44676775277906	1.20667007820244	0.954447726427255	0.88321160196155	0.755746463955745	1.04873487949371	1.3618345408135	1.01380374916068	0.920999033849229	0.912718053576098	0.767503186863674	0.792988528994562	1.01884107218761	0.982249766000593	0.963836958025952	0.857236229474223	0.982854240531616	0.823693434532123	0.907173836637312	0.809435311018445	0.891829920523387	0.749486015013263	0.772107359138027	0.770487243830517	0.788408294264451	0.732135670873773	0.685478932943514	0.776776306358607	0.691169903155207	0.783694196586818	0.622245602933174	0.57138177550913	0.662130122907711	0.558160858189775	0.778622120247487	0.598752831964039	0.746501541388207	0.645869298510707	0.528513635333091	0.576551489268979	0.59313070878604	0.770161310214002	0.626808390696026	0.74100037175729	0.684922230730262	0.65402510809811	0.66354817211804	0.829678250368084	0.887761270432893	0.780932893166673	0.881435970490059	0.83421889674281	0.800247495561139	0.886225301549421	0.89427020986807	1.11112090133128	0.890002285029862	0.818810787485887	0.810529506004978	0.858678079937797	1.06929915695818	0.870882998338908	0.952332910179739	0.980732952886075	1.10826746027043	0.900510531889806	0.926279056549514	0.954967823627474	1.01775568246075	0.797874532175889	1.13901939615227	0.939127825608431	0.814221210431902	0.839293741130055	0.944644445697855	0.887799373040928	0.869485395198278	0.863767642624661	0.925349456317411	0.835656348943214	0.857288059243155	0.867023441602153	0.89567449023728	0.812118078943692	0.740419104091125	0.761404746640637	0.796826406768932	0.814510524970859	0.828047085596263	0.715009761183162	0.652963921718173	0.634377984259295	0.534584071098757	0.592115250132636	0.554531235360679	0.440084834967799	0.576163135858175	0.367918570450745	0.305940862639435	0.218450721013323	0.412697074170246	0.257055102143903	0.705369967119889	0.907643994057116	0.736241411019708	0.908966774117227	0.760274017284605	1.27866413169665	1.10013762803245	1.26229473578741	0.772449479381104	0.876408166195337	0.778495185579863	0.573807371754308	0.885726149276627	0.820756835405943	0.75881101264195	0.681305632020421	0.982799141200589	0.743308120405579	0.760172587926253	0.844985724935068	0.923646232953513	0.99089417470937	0.949160786156256	0.940862322412506	0.89717483970547	1.11117098439417	1.06064142327815	1.01621332263312	0.954655815785555	1.17126837672815	0.947337096548407	0.935383957670679
0.797956492267594	0.778980776600458	0.75174008561928	0.635151828327558	0.583902115377772	0.725846884496959	0.699497263424865	0.66668581420749	0.471878700651462	0.516434569804126	0.587412679797819	0.529346789435576	0.592129759514962	0.510338132926025	1.95421498213986	0.714850284193233	1.04132957458496	0.435338651927131	0.230452654875762	1	0.199532957113262	0.112160649237474	0.706497775763273	0.109346798707803	0.223386720475126	0.98961476884473	0.248628796242056	0.318286167124722	0.55501371733357	0.935687255859375	0.473181787126147	0.993212613009707	1	0.844957173167684	0.819432373274533	0.721072267249856	0.964784511880612	0.986738251658311	0.947224283518769	0.850162783951904	0.955947952044282	0.998169903790847	1.0888493337778	0.876775166041333	0.88336918003325	1.13912443618933	0.930142937368322	1.04481165195188	0.894463845455754	1.19390740099241	0.886586371251893	0.973944047796803	0.764786920574144	0.786820112244168	0.788554315473799	0.718927068963976	0.894064802899846	0.738608456476952	0.756968719709321	0.710853115989323	0.734011530159375	0.635658275323818	0.704909641635472	0.651665995008445	0.74573953637082	0.782567627386594	0.71109769845258	0.796370242700798	0.668316072188901	0.733460121741888	0.727521042934884	0.647260711594799	0.767951347676904	0.691585466034445	0.659142684117176	0.881801783601089	0.858410456300338	0.706436945064694	0.7042390071796	0.880642338439627	0.694234149444949	0.74190496921798	1.04839408395311	0.887833819729395	0.841148295099902	1.02365958856938	1.44744350173788	0.948424136306283	1.26442290367007	0.994228754486687	0.869516658073029	1.12945784847301	0.918965234156323	0.892546319485372	1.26712376342934	0.878362196379213	1.07095545132218	1.07729873599623	1.03401030948772	1.30106991184411	1.28506460876014	0.946056330941169	1.47210571421769	0.914754413795801	0.915471640243838	0.893988569312243	0.860046864429456	0.831805751398874	0.991611020300677	0.844394131599067	0.895241564872462	0.778485060497212	0.877693203905575	0.889059629685454	0.863526487546031	0.805607205320102	0.771480178806518	0.827279794859887	0.831538669742928	0.671748121875958	0.857200252039934	0.797711789247855	0.770925165527563	0.70730167975932	0.585727096420073	0.645417723524859	0.602626382276073	0.633532595956605	0.35979796509666	0.400225507549516	0.221272823485501	0.262839720661058	0.735590167351212	1	1	0.63909000516669	0.704033173800867	0.810073922402575	1.05729883936686	0.686810756881101	1.12013422194813	0.930996918274637	0.973740522850001	0.572739889958989	0.489080923251164	1.01039199829102	0.470836382721313	0.456605426809341	0.528024601847335	0.686760596075771	0.784932215510837	0.750029901018457	0.771596212853432	0.981132434234168	0.865469622714513	0.800201376834017	0.946534242963028	0.805822682314324	0.823958936921353	0.823962744579214	0.878717981534312	0.941961804302248	0.884257682834489	0.904565159045082	1.08845070280746	1.04698349334545	0.984990782749804
0.741252843592207	1.32552916997366	1	0.571314895410625	0.597953599237303	0.492283038121708	0.437307479920466	0.481060223494479	0.50950851770647	0.774639430890708	0.551058769534059	0.81518752429862	0.449134311036323	0.620789931818233	0.550424795008573	0.896693181991577	0.661855775439254	0.320401430350856	0.449104613594353	0.304972282649776	0.454351602998983	0.13983865296648	0.744934241666686	0.0901741535383762	0.164760442384747	0.291544566384327	0.535084699071012	0.300490124999283	0.400425438289422	0.461457472333067	0.34606805448202	0.89586572397218	0.561542984800546	0.810264695509669	0.579019803243051	0.59113381816472	0.802967555218085	0.785957531759798	0.697950012167456	0.777301047934795	0.814470625671834	0.829142751265483	0.730425131741287	0.858570296452948	0.796032654564683	0.85284693551503	0.898658124536545	0.814223512790317	0.744150707426289	0.830797134684786	0.732265910428098	0.688562532112136	0.810321356911695	0.780141069881374	0.801951392291699	0.822284623847053	0.818365943323747	0.919917131024101	0.722451484021618	0.722158620474265	0.804803029532799	0.730588778503776	0.787830833220139	0.773668454150671	0.762850219202808	0.75615922991691	0.801453098569052	0.902990499230753	0.723086324922317	0.756571358837288	0.835946177647986	0.708745805909413	0.750926138013287	0.677930585953289	0.917930595842976	0.81326580844628	0.864857163827714	0.802543093771559	1.21938285505405	0.800814220285934	0.81423510011109	0.84469091782089	0.958499206084691	0.858552747730155	1.01955628847868	0.844661379450967	0.919810018599484	0.912410817818087	1.00096423149531	1.06712278791546	1.08988371326156	0.905363461427729	1.3985610434398	1.04900952521141	0.959037649391845	1.13806401563226	1.38951807975127	1.2203162872148	1.23170646247573	1.66369452347399	1.15748006435471	1.15667226470631	1.19593313189206	0.946939464383239	1.14960434825758	0.986115791778383	1.03013056355007	0.962592599881269	0.855345836508192	0.929438031209146	0.89291772707763	0.821744223089634	0.832030276930251	0.796871661596597	0.904809176134831	0.769266621517816	0.819887753815244	0.750616154878865	0.681902084890295	0.7208117500119	0.864702748039815	0.808144637334416	0.70543723182435	0.561853092054674	0.410416432267964	0.478983736262119	0.455422493564728	0.295285268587651	0.370026594643988	0.304191925707836	0.341139918868654	0.663436691968112	0.521005312415067	0.510400056397872	0.821349452143961	0.720065339071089	0.699020044366143	0.826685015762464	0.893679626848706	2.20183508285062	0.658580552191062	1.00096378326416	1	0.60612251447695	0.261424412817114	1.24794008336264	1.15262777974582	0.853541738206244	0.651412498056864	0.688402252713722	0.770663453664586	0.872246998058548	0.765077248750903	0.912514626207025	0.875830283907804	0.858344460457936	0.847742043627313	0.831638848176693	0.92184589802761	0.964007537040962	1.06316941631172	1.11328894071817	1.0010774935354	1.04320555674755	1.0839515171621	1.02699803254218	1.11998368501825
1.26394126655222	0.974918612211323	0.932387091327084	0.600414568583702	0.552023429059452	0.686481488889098	0.545505071039593	0.529729235685811	1.28499953628934	0.82591337873321	1.18588872460679	0.735504360232893	0.723737180865997	0.705573814824321	0.937634178549166	1	0.610158706358173	1	0.295255910799849	0.378242873846275	0.277112250566912	0.144066418739985	0.241665480104342	0.831821713125994	0.639039268165545	0.28124789020141	0.260203710327583	0.334084856155258	0.470128850880549	0.824411167124467	0.803272038966373	0.591225889919177	0.625540823248635	0.492520536262565	0.533494492837111	1.0510959427887	0.587254243040057	0.737686626143445	0.722541010397271	0.662580564576315	0.94332665298494	1.60870784747537	0.627430471275767	0.800257663711447	0.70702865095442	0.772793730967547	0.771957185851776	0.854858494024081	0.81806238660776	0.85969764289486	0.7367361336212	0.761795880405438	0.677723919424392	0.797426872608567	0.692941570231084	0.925349907400889	0.768523697580397	0.832033619594809	0.759094959887502	0.774893532224964	0.744907533169464	0.841464558961701	0.745792446299096	0.78516281510243	0.798437246207114	0.68945795282183	0.769444406685001	0.777286679889386	0.756166201450725	0.801618972251821	0.762192842620382	0.937315067399453	0.882867175835397	0.746010705227373	0.939243885909764	0.800945036025575	0.833331030346615	0.88862371700269	0.894013733035882	0.894418261250071	0.904008428217717	1.10811185382594	1.09242428749611	1.23057214089919	1.18807355727104	1.21760236291271	1.41643845562027	0.988597094135866	1.30874203401809	1.25401367891918	1.06717966644234	1.30494598259081	1.68086341450783	1.33130094444814	1.15044616425708	1.25094414859185	1.38568129685091	1.35598818250441	1.36088567622967	1.03792808293917	1.02131732524055	1.07951876125745	1.03258690920718	0.970129128037271	1.10185476654924	0.891260401203451	0.954208320455223	0.877646651152162	0.90332794842938	0.958429482946254	0.855845055106622	0.781568254571442	0.919004951385336	0.929473653509036	0.900079214201422	0.814560068047996	0.75780159074866	0.65036953374382	0.591872637995453	0.710245368317086	0.484469092611054	0.499557900923951	0.594192401231533	0.46727106879504	1.0434784412384	0.407668358299191	0.789106574811351	0.531593377247762	0.790480975793199	0.589842787769385	1.31145476875869	0.427353906773331	0.998982871724536	1.11570567515379	0.499798144712876	0.574002767299586	0.754658034010702	1.06863285764392	0.447150478194872	0.396477561980994	0.836162433022393	0.745726755820787	0.441511284700114	0.84351976922229	1.23416914900302	1.18163967802574	0.990303098183797	0.872721699590872	0.839211791062538	0.946904788100348	0.806519163408371	0.849853952988939	0.842507322511534	0.830660920660556	0.867474587858638	0.873676855176267	1.12600061260178	0.906722133035161	1.05686705443883	1.07620952847392	1.08279139615878	0.962092455371699	1.25987062617989	1.1472751538579	1.08487870306825	1.22736050372525	1.01463780617694
0.841150106051344	0.980067347626076	0.932809248200744	1.0614331565579	2.32014585445981	0.740190195269353	1.54543013566953	1.60730979644145	0.63262811530052	0.765047264542336	1.05581589728343	0.398830994235532	0.608440378940879	1.70927895440514	0.41140287427816	1	0.506340678731016	0.589539233207805	0.525778058753649	0.40283086099597	0.436902882062252	0.541051082179355	0.400258158748518	0.268236222106674	0.504593482988895	0.486149573849491	1.00733737945557	0.452209461180629	0.478695252265374	1.08785468044476	0.651470678220495	0.690798989736901	0.731157834303301	0.59885459565322	0.656410295301017	0.577257652212604	0.633570713637808	0.931524548311534	0.679029567025257	0.80749026530116	0.908864616116335	0.93016932787823	0.862034836919661	0.715070348012375	0.905507889781981	0.815038854154971	0.861320230866075	1.0359762703346	0.674605712805758	0.64346305569735	0.627103398734521	0.606001368153643	0.858313337934395	0.774891928304162	0.70257262847794	0.710287546348924	0.697114500503632	0.662761316342389	0.707025706433263	0.804583980698697	0.683105626856475	0.667449648157446	0.722049400063457	0.797834657541336	0.684257978754016	0.705411604623765	0.739672104782107	0.776169710724919	0.789533187433211	0.83513903712802	0.765407458127104	0.904483430558388	0.804975260910314	0.833904291030299	0.820973301358385	0.87491299660348	0.814568503758227	0.92499854461094	1.05715440507018	0.923163918285118	0.904960591107398	1.01601648828154	1.14118526010104	1.05630969699794	1.35565924909306	1.07031032465243	1.04095174308477	0.959599664554635	1.25663841329243	1.15662172676868	1.09914899205521	1.21432706582718	1.08505748890402	1.44350388001243	1.13126519494155	1.1499978112965	1.22575903637179	1.13918451989961	1.07283366699268	1.0834870487284	1.26911881405611	1.04142812961698	0.970675118688819	0.994666098088228	0.956753009446789	1.05805575679769	0.945906751825014	0.857778402641437	0.807238693591581	0.806134823111729	0.662401254590603	0.683052240364427	0.660060043293204	0.823895740595961	0.569806905849586	0.681818108277262	0.479012983536106	0.477365347432517	0.362375734637413	0.419742021042553	0.869808184134951	0.787628519313476	1.08417499179731	0.655421081413287	0.697663935495253	0.868728878433902	0.735016501431281	0.68742846255187	0.742662217465651	0.863759334905956	0.708838100676917	0.354153229991053	1	2.47495405128508	0.63879857303411	0.55743221417342	1.00399875640869	0.629696107968228	0.29396876571489	0.443227153971151	0.554259147731721	0.732190625735004	0.684777267014895	0.643750192508933	0.738675823005936	0.76502737499248	1.03143841120253	0.857704706302635	0.84287103183697	0.887501456548536	0.971726509657182	1.00713873061207	0.967802137483259	0.885293815661198	0.93750894126989	1.13727604151201	1.10509970399128	0.979173124630291	1.29234510013357	2.02807706331755	1.45446073207154	1.2731104495427	1.04919186354063	1.13931413849543	1.13940588014832	1.23234033914273	1.07859794569488
0.959519287363818	1.10256558150223	0.974596070114619	0.894811712862529	1.04583277619799	0.949095150038247	0.964126875051448	1.1961505937721	1.40388073975218	0.516709965971468	0.542762582592261	0.667148503609889	0.444960543183566	1	0.442739366747243	1.08928546151652	0.719121735191685	0.453744445523488	2.05910081853857	0.52506715303227	0.818778447674978	0.784612924666363	1.12343755098535	0.533801743615043	0.674491360656622	0.818702249941397	0.675677759078548	1.05	0.685529229508988	0.462812901893922	0.633853035400214	0.472643051966679	0.635858327424663	0.720832691858497	0.900102408549497	1.15289458264253	0.637529211218317	0.859366043633485	1.10087797250574	0.89784330481988	1.03805946994009	0.765040902404437	0.946098701210779	1.23625193065796	0.663650551071429	0.806971148478188	0.782247922862798	1.03362486255001	0.711935251845858	0.64133566685964	0.613505237882543	0.812952985147645	0.660632285538043	0.884764086583066	0.830112140806533	0.868077694907545	0.690253365563828	0.881796817753697	0.684223293377267	0.662565335888723	0.697819304955065	0.665219822654342	0.679824650016456	0.717184900653882	0.715207256489556	0.758554092977441	0.74400086900601	0.747908659160123	0.805783301618606	0.76433951566468	0.81445242067557	0.765031586830971	0.66012489863476	0.774398734560683	0.825711074581893	1.06515636996747	0.738830496596232	0.802363018392551	0.827530402596857	1.27422484326875	0.885988399406595	1.19329241150762	0.821482090354606	0.904193182059349	1.140098310459	1.30731225357325	1.77693161783325	1.20956940986396	1.45805266756248	0.882094538613834	0.979939994373593	0.929071924255791	1.05068986829456	1.23968751603494	1.22005195949079	1.1425715416902	1.1561585943603	1.11969836334752	1.15268479118578	1.13134568197783	1.03398006861296	0.862514246343937	0.819969557513671	0.846633376437175	0.711109317074744	0.710600681458368	0.661283841748285	0.671422594960669	0.965368622272869	0.946627383725439	0.951594544835879	0.914344328078532	0.691229554722227	0.877088518317157	0.612741528366168	0.651214871628091	0.876672287038253	0.910227444609632	0.450001730921492	0.892955295670227	0.824661162895364	0.803332062085134	0.772929050459216	0.660206285300309	0.865012238026177	1.24202984124227	1.03696892793661	1.04224349657338	0.759801302562663	0.933033945804403	0.799854311399177	0.794973597755862	0.612132740080104	0.589305146865023	0.821401706012586	0.677261714945781	0.414816058273135	0.424674701022893	0.398451096204735	0.462936845548956	0.569539811387219	0.589204462063264	0.765230410171135	0.722262205770612	0.802004957515205	0.707255514849248	0.829041104118498	0.815215074916239	0.984446027907062	1.46899218205583	0.986735251107568	0.955837455276277	1.26913141958096	1.0633139956497	0.999133822885676	1.31690856617717	1.05681575760292	1.08684950686252	1.96244487381991	1.01788715271751	1.26982624743487	1.32084642520766	1.26987412590483	1.14252328407063	2.45561775342675	0.929384523009045	1.15257529732262
0.836952897302888	0.775551352227405	0.795556121364279	0.812758656192186	0.861858599525293	0.755868383226062	0.757377568797334	0.560406958513643	1.33585446338093	0.551071851597829	0.595403350293182	1.0375	0.681532349677019	0.955290619406151	0.41825356784939	0.463167531982841	0.794774836999549	0.701664518949088	0.627400850202768	0.587889779679444	0.5527692038103	0.628558298574744	1.23221264299887	0.932672829377832	0.59985575233064	0.457323020704405	0.642461629858704	0.895202369414391	0.590285008409288	0.412321134242403	0.409249552270904	0.281467590629115	0.358041238299428	0.716028496904263	0.947716002839711	1.0550262564275	0.512704384674559	0.69132279370395	0.705684805291977	0.595895187704365	0.675462426357707	0.689399795252387	1.02710570280961	0.717013588180634	0.887012389094525	1.09418793158268	0.772687654047052	0.938602941462438	0.908631515710866	0.765817902963462	0.74629187412797	0.820168527063882	0.722728121992375	0.723797633650667	0.791601113999012	0.755214046953937	0.765972307067354	0.843861667668462	0.683698741658572	0.759979916396698	0.794115805119286	0.926977867564379	0.873470576672279	0.756091085765321	0.628685492044303	0.65470265598139	0.683859706061758	0.910091021192955	0.771191997030279	0.600136067196302	0.662853253366938	0.595826060564977	0.688114968844465	0.61593983297474	0.624039248246622	0.723967682073377	0.665755863997366	0.720544923690872	0.740084278928595	0.639223772245872	0.718942185870777	0.921470560712919	0.908742879434506	0.913682111422316	1.10973410106765	1.06002135709631	1.22340211887434	1.01442499938486	1.32329202513425	1.00733192524897	1.08428402954551	1.15894383630816	1.06987977227883	1.04980957649844	1.04324873037592	0.897685365326401	0.987908610871704	1.13185173248261	0.809746617395122	1.10436642592392	1.05640827124156	1.08027645639607	0.727451285462942	0.528498772569731	0.555289572922759	0.578504057554979	0.752595632463943	0.759354497742814	0.726268355997434	0.640263747820524	0.87560262830199	0.766805398029266	1.0456699855664	0.913736607965778	0.854390985867498	0.81324277101028	0.87875570924096	1.16620192232068	0.976095235579367	0.811260617063055	0.841808243215193	1.05038213954928	0.700733851231028	0.785413391192684	0.738597287327724	0.77822549688004	0.884924111474023	0.83634017761131	1.23749325264746	0.623467901836643	0.872876535205017	0.469289050387869	0.450366124472068	0.775755571473215	0.841440937749577	0.536249007141884	1	0.477668038888547	0.530320664419972	0.723807484098992	0.573566844573746	0.896293812136919	0.773569857391994	0.760629122572542	0.734483645262612	0.921645970033372	0.742214249520432	0.818965163250572	0.96139717818048	1.14982541082764	1.23496199262109	0.989406140147852	0.995242631080504	0.783812032790433	1.55124053087922	0.848515887210867	1.03003532279386	0.838252170656895	1.19153112910856	1.08068339904449	1.24086684370133	1.49054512096003	1.01240710768006	1.04480096989072	1.13829388741562	0.888577916992664	1.08472810040068
1.18230880438935	1	0.725902059106518	1.07886642410163	0.673886535754017	0.737292574631302	0.965395867566971	1.76238613997461	1.06673011779535	0.528158021745767	0.486791401238481	0.851731395721436	0.57932521464251	0.554669998258705	0.331253651264434	0.871579413263931	0.303476501620364	0.620235020949243	1	0.415837447654832	0.601646752399041	0.224539044972977	1.02109375	0.53369764915258	1	0.170695888618678	0.546657220473263	0.217988147992887	0.675989170372487	0.675075848296871	0.288664392366118	0.344294204190373	0.34811816625342	0.778687464383611	0.35332700159619	0.574619085680039	0.589774878603299	0.628605920953039	0.797393819759308	0.66952837904	0.726002326943417	0.748274154035605	0.824508079240883	0.831410673598951	1.17205658782581	0.911122309377462	0.988560122179308	1.02751820656973	0.940240652012773	1.03643478103918	0.800002661143856	0.964226497245562	0.947472745366939	0.903786166942273	0.952201222327911	0.867697694565224	0.843562085691756	0.776251849002898	0.747563370159711	0.728735994648019	0.720515383811547	0.669424725629174	0.734330685213397	0.691609601748092	0.762164853652917	0.611106365919391	0.674302318195756	0.728535066033161	0.635732327317128	0.677320167757984	0.578778540929838	0.609185447909549	0.707954876119017	0.643430591749447	0.754507721500274	1.01955848464731	0.6859309162502	0.734701756929046	0.861267015953306	0.936817771577435	0.968696117770646	1.09857231255272	1.00805342396425	1.04457166755972	1.11787983967352	1.88360735194621	1.07932064274286	0.865901273620361	0.982603462757885	0.957048127106654	0.891104428651666	1.59250362526662	0.955064858752432	0.78409768506402	1.21881042569693	0.884594355584136	0.895717509412962	0.870752460738669	0.853503237639916	0.963423759067866	0.748600858668292	0.713018154475951	0.631353412541341	0.680525289954711	0.792659891076325	0.711327354612421	0.95446957575113	0.846308710511226	0.907852200078611	0.900632430573758	0.762490326247406	1.00477703170611	0.90771205886623	0.870394632065894	0.847710897660479	0.885818138818359	0.928685863789015	0.883122668968412	1.30387166828662	0.967911831488083	0.789079305790971	0.759346933454481	1.54514671828845	0.829006364502516	0.842095035406558	0.790346963767111	1.07182682305683	0.721894423969563	0.849934864697786	0.484153992578064	1.13125	0.506778399849553	0.250127181450057	0.444039365552942	0.694476970282694	0.810601146158831	0.840756318618303	0.807260612811316	0.665009475874534	0.792705508925239	0.765621996365584	0.796710710291943	0.749737764086368	0.739687189309238	1.20485107871351	1.22044243923282	0.951639574422143	0.899263604521974	1.04127482762604	0.905372669865596	0.83847415627506	0.991265346983492	0.889264902651705	1.29440629419612	1.14887749096669	2.33894247404292	1.06254688242379	1.04454229110592	0.722491677943235	0.984585268977913	0.811519240134387	0.860577317428706	0.789180944780772	1.02886157883524	0.791026853143313	0.736428260278535	0.826016198997874
1.12796056901412	1.07700710417615	0.648947633407016	1	0.664782290602418	1.24797402052956	0.756066095438247	0.68257344015679	1.13653561189538	0.62327784953673	0.509273392943651	0.663814839695774	1.01229018972671	0.870087329760145	1.13963724888462	0.547577256936782	0.787133241817355	1	0.798700526846583	0.543351028643756	0.194423789293245	0.238874162549228	0.223244611186388	0.158132502910765	0.374564087238422	0.18999335191664	0.665158186395939	0.272037684298591	0.805439028639979	0.360493761083643	0.373960180378123	0.485615555908169	0.619570960362248	0.583030969656639	0.57640892639121	0.547746593588985	0.729780457217094	0.624343233764009	0.681418722084549	0.635240565278054	0.881409319217558	0.775119033815183	0.801463887619506	1.17718015520636	0.878866821504546	0.820406616422476	0.814878070482841	1.02063455466831	0.995935105988959	1.00765043755851	0.828178738351764	0.793973606704481	0.900931824944103	1.06917423598942	0.806531254248662	0.911143632532323	0.857768619677521	0.779563857442615	0.951856518775362	1.0304857106431	0.913662800023425	0.891999074416377	0.756675464863086	0.786256929204334	0.823157257072597	0.790705521880272	0.875425487153523	0.707118271593339	0.805426061202159	0.763451559799989	0.89299576416739	0.948966927974629	0.849647069924216	0.921908148810679	0.83194855869031	1.29794237898464	0.951011349545769	0.83425575557784	0.918703334232765	0.887299790895409	1.12900883278788	0.865105307572125	0.919347170687213	1.20790646825105	0.885501472037107	0.92485642727847	0.999018586290889	1.01415911754502	0.851422581390298	0.828284266488538	0.780021780198665	0.889031161645456	0.791132356379714	0.817966301629809	0.827327393723803	1.486558514087	0.869508528789612	0.811923772218224	0.99565637151324	0.844259223958542	0.851648833226962	1.06141853572538	0.809791537340429	0.825197015516034	1.07535711514236	0.855897070784774	1.15392976484886	0.81936761701754	1.0846043883123	0.951223317429294	1.04197824005884	1.01912988393211	1.29982272222425	0.974619197806955	0.966376693108973	1.05255530523513	1.04954474519822	0.810726300480679	0.739098611469511	1.15165431277549	1.01844265373804	0.765408268955303	1.30561832219008	0.972713640064817	0.89311929084375	1	1.03357238769531	0.755511456757691	0.196439767254415	0.867731100561834	0.513515922054648	0.341053936814167	1	0.509569184222347	0.603662219709843	0.610689082384642	0.640947565487031	0.827086310169705	0.820280643534862	0.756659889111421	0.863261144502158	0.886062195244876	0.590773599687454	0.781111048889623	1.0432975501797	0.583780767650505	0.775182764219989	0.871821724322316	0.982049684800528	1.2560110199917	0.851475770801994	0.640270250939789	0.638898351746563	0.616157833639951	0.738442077642905	0.948991268395131	0.855968004681291	0.909903438135866	1.21468663859822	1.17898349293565	0.955391251759606	0.974188582546853	0.821760454913447	0.832037499236146	0.844471940507902	0.873100381951108	0.809554454552442
0.875929588105883	0.730074440503808	0.610931150695468	0.651729400450881	0.763636999941606	1.33489020341765	0.767252757243716	0.520234887539947	1.25660025394325	0.626609850738588	0.64458320436691	1.01876796985208	0.828782678325564	0.624620750388834	0.627166791110754	0.564810471647188	0.563849756533487	1.2332919748452	0.445514551888553	0.482904020178709	0.406431708665137	0.396958631789302	0.331173728840394	0.283655324952823	0.89720641025938	0.377445701027763	0.840833692669153	1	0.33222912637094	0.458964792337163	1	0.611641732302843	0.503995333502322	0.694854154739663	0.644486080209374	0.670321451485885	0.892973370232087	0.793206971846651	0.820004570044392	0.596474031323065	0.820147744955141	0.842034434156956	0.701615543311812	0.958154669593024	0.888813941097342	0.976520361797723	0.807983562018804	0.891010210630752	0.851509793228721	0.810226940352451	1.00105098733863	0.742372074714973	1.26241267949833	0.902920928217305	0.923411601211971	1.01995545428683	0.836639335672487	1.08909782607112	0.977902511847475	0.893792921044938	0.960347379268469	1.08767023513563	0.935381477465378	0.899567637726609	0.960966508528763	0.943177706950926	0.941365151575019	1.09064023800149	0.963346296117972	0.928505590729709	1.00451862653741	0.989983383951797	0.852071601676318	0.87941480414285	1.09552757568539	0.950587397670523	1.01976756273172	0.979458542174864	1.14164193787379	0.944519693570892	0.935275114930454	0.866150108494854	1.04159980557858	1.08319399670396	0.963135921242994	0.92572294194097	0.912984008717223	0.895322328101467	0.808575307390388	1.02593969283729	0.760313969050659	0.876033798283702	0.739740604137438	1.39416724302017	0.870185556864612	0.866249317018355	0.977621085042838	0.993217923354093	0.819435122927895	0.735297464520833	0.955335682344564	0.991388938773488	0.94960195291846	0.940692985957675	0.895520596365221	0.933475533537153	0.770390142034711	0.948586491986968	0.92991324397031	1.06145405466425	0.976240647334579	1.03801814479518	1.2593533184636	0.847803584179623	0.952797546129258	0.932104146840863	0.865776470333029	1.25228752821909	0.892182053719138	1.12881410601558	0.676987942049599	0.747787499548155	0.603111190884445	0.615510246560602	0.465974713984303	0.689526538273535	0.484964435174673	0.695059710389331	0.470018264816721	0.641936424842611	0.629563209515443	0.576109232220414	0.780660674947539	0.76691384765167	0.72801130839987	0.64447752492397	0.667704985592164	0.844940808638315	0.643381032720288	0.604925142087677	0.727429300568849	0.579527400497213	0.713665623297586	0.971408111577966	0.762306804885754	0.852866663439028	0.705940908067189	0.704903222757752	0.399945408679445	0.3186052056358	0.369376708108788	1.01051052900332	0.825133958243538	0.69341408680581	0.829850646846239	0.828860423450131	0.97072876051152	0.895166662222974	1.00265651431607	1.17701454165108	1.03988257093451	0.957064796770059	0.932763495116209	0.92810911101112	0.928908509885342	1.00118536165433	0.85291887593129
0.547068380952673	0.948309809691215	0.665166889516798	1.09711547779575	0.847173676757282	0.818799254268944	0.760325618645424	0.957533161287607	0.486705487367636	0.668925131924382	0.677620861537142	0.500272265157487	0.557362028081132	0.547793094737979	0.522316713702741	0.844035703077876	0.801522729536361	0.581240751075725	1.75200656477233	0.553401495546564	0.715378834645723	0.813562546585132	0.547987680233884	0.457237660903637	0.50044825567867	0.730108739279793	0.51166491384093	0.710490192854483	0.389893058047344	0.397251727230344	0.813111730945339	0.698831300929154	0.715320787921185	1.04035153442803	0.74218270481218	0.714913696465255	1.07003407265674	0.927213871559463	1.02259602255345	1.24787308310594	1.41981945382288	0.793744438043399	0.886559744621269	1.33971622412954	0.794546648794367	0.835486988730556	1.10226342341055	0.86804147521408	0.84222159144416	0.993690191131805	0.853027180201674	0.992329059598738	0.910681939651641	0.941899009493373	0.876660175922989	0.958071178479212	0.877777244993488	0.98627521610613	0.967718417472357	0.832199660528603	0.93712676449373	1.04818789765641	1.0248775497045	0.892570948482186	1.01157377081674	1.07332260397938	0.903419013748726	0.94319291059084	0.844842819949883	1.02780624162989	0.786117567541306	0.868916181729135	0.977680780684583	0.824456686136245	0.9099445964009	1.07844224481183	0.985424898828543	0.955928096883469	1.03267974948057	0.891991966373066	1.0382431721718	1.19996440893011	0.906296626399402	0.926913241640036	0.96938541984624	1.03814027750762	0.953054844025356	0.867511476415184	1.41576019912322	0.876400126142425	0.927452733358578	0.556755489768183	0.627618885392692	0.693749627564675	0.795590088227664	0.754689416217825	0.896793837417679	0.959904020058277	0.995997400788425	0.980545632761699	1.0915000130264	1.09352586084701	0.86271818544082	0.890805450562882	0.8717228592863	1.06147569437966	0.910620484271865	0.835213733472768	0.892368715714549	0.951074799597041	1.07384145477203	0.873690383989959	0.980489116296717	1.05920316971008	0.913697003279015	1.23866689828843	1.05123380552563	0.64670788135463	1.96781273322425	0.585489949407161	0.575843232258848	0.639920097696013	0.53171334449251	0.531205638958635	0.700953586622429	0.651984545246773	0.795284418782752	0.768591192968044	0.750237851885053	1.41057131061652	0.773349010651599	0.878045165692948	0.702263653563639	0.710002706689527	0.842198107863908	0.554567133406945	0.616700626978397	0.535915232760156	0.487789368189573	0.704719784100938	0.503737123899879	0.502786357679306	0.383946613818459	0.793669040046168	0.426109685689088	0.897576683859468	0.474246098874029	0.486831566008926	0.533371075745367	0.486975871270095	2.57535201723523	2.11288724911794	0.741099813982876	0.817587459748611	0.833330046885636	0.94367617657824	0.984165452911044	0.99055524949898	0.913346768074481	0.805632119498813	0.984172206298461	0.867026132761128	0.81530273925549	0.928213063538293	0.867997102585321	0.944373342031968	0.878564340775541


==> anc/Fig_3I.dat <==
0.994739381864221	0.995806975190495	0.959190939586316	1.0315463587531	0.977428892550633	0.924848605532643	0.932245016044176	0.947254556138164	0.948350539868176	0.960922290491206	0.922603875494301	0.903037265333349	0.920450043619238	0.9086696596316	0.914782012014585	0.928971609562543	0.929733849086075	0.970691706233737	0.991906069134257	0.93106622371589	1.01807069052823	0.993371986951713	1.0045296504736	1.03548304064664	0.984184651561243	0.98757407130859	0.982642562540035	0.971858489333397	0.969343640110208	1.01491483699328	0.977765529855499	0.997597722988375	0.98181671092395	0.974060362391689	0.99775723246811	0.998769576342857	0.978358946567741	0.984225078989464	0.982850888203425	1.00087467506952	0.961070049291808	0.970767986856051	0.980584568761239	0.97329100967755	0.955982974732657	1.00614998835491	0.982733938649593	0.987116649907477	1.01256981581754	0.972545152438335	0.960180463315725	0.949889158868099	0.945365783909246	0.927594846258121	0.929807825750157	0.923743065239213	0.94137143517266	0.913295733735614	0.906599264332009	0.905763528254202	0.924760870295463	0.901568300002947	0.916132616135641	0.883875357429812	0.901371745483748	0.919146717587476	0.917927743325361	0.905002815952328	0.923398811281689	0.877703216373562	0.918106534971751	0.916602407032432	0.906730434637451	0.889932803443236	0.916105208815788	0.908159407618772	0.900804887767834	0.908956424632397	0.908322298116393	0.901960569300621	0.895696222636594	0.898202503615299	0.895814312292197	0.902496052006137	0.886555210037989	0.885382393553012	0.911416709007684	0.884644674997051	0.889616909055064	0.891123396692857	0.893372112943985	0.91554173499293	0.908788569961175	0.916287362974199	0.881419487620983	0.895990027888189	0.908451957963793	0.927994922180637	0.959159547256258	0.940664720521309	0.978124644663768	0.933243237573262	0.937026696593693	0.97401048945104	0.938517907650167	0.930715914401423	0.942206096465481	0.914152459127063	0.964338436972962	0.957951054245215	0.960916792879984	0.932277675607675	0.932384917920351	0.938905482678797	0.92951609060601	0.950354720375696	0.931455153644926	0.918398819918824	0.931091480056204	0.914498848556991	0.920105421774691	0.872482286759092	0.887242819392945	0.879403049878848	0.878448896091241	0.844559561507311	0.863978373265123	0.83110534639474	0.841726661910325	0.827440529619731	0.85223291830489	0.817304112008143	0.817947284240978	0.82705954524388	0.835329948281164	0.808614999136089	0.827483204521886	0.825873917303439	0.853557301093266	0.848330594703693	0.831413951105569	0.83464799090774	0.838143463786726	0.855161801500739	0.892792452825678	0.922301320286616	0.916823282434486	0.970690325784956	1.01946385161867	0.992229119406055	1.00705257164925	1.04236716886714	1.04258502774602	1.0538594986713	1.10888130798682	1.10606102025973	1.12914319993141	1.13487101025633	1.1531897437952	1.13108305146815	1.11748722123003	1.12180432972155	1.12081263580408	1.08124772353288	1.05262832655176	1.02074836199667	0.987251301182064
1.0080379292099	1.03648596628967	1.01503288758597	1.05196306020382	0.988461850456273	1.03291772203091	0.994212547191372	0.946609604921322	0.957238260683089	1.00330171310044	0.956890296007083	0.933870592881054	0.920276529288051	0.940676974658977	0.914395371612599	0.905595291174493	0.871725654918068	0.887534125199998	0.912802140959503	0.910560314336336	0.966294211895392	0.971627813073498	0.927093696712247	0.945312385173076	0.975816797776595	0.952681133868658	0.935793818658763	0.940854427777454	0.965847173445613	0.973226160239394	0.974498981805224	0.974275419517125	1.01798501806293	1.01521933178217	1.02381012244649	1.010587759161	1.00976909570198	1.04428975015333	1.03630038430435	1.01791587188682	1.03603853508085	1.01444130059052	1.0323761182449	0.976733961960123	0.988658381621875	1.00119448434013	1.02557479888357	1.01935411362749	1.00871304405418	1.00559977113417	0.982891698987761	1.01040727221521	0.970172339153007	0.966755342074877	0.983051438902497	0.942082822804457	0.965692574588825	0.954321021545579	0.935322870421772	0.946945422992412	0.944397474494287	0.904373895580655	0.931906294477268	0.900390545505868	0.951400785866515	0.932645205620441	0.963368837152862	0.927641500188753	0.90409766445192	0.912122158731233	0.916005821983059	0.926301638990613	0.937597963217232	0.922059523517605	0.912401882193629	0.883747794028555	0.889785003339308	0.901708086110208	0.887611763880809	0.860367618858044	0.866358977698771	0.877824176128983	0.880196959992003	0.902347988451846	0.877248515011039	0.861262473431758	0.884033332803776	0.862949027385985	0.843782194731434	0.892295307062268	0.882051319150492	0.893102676414892	0.912908726322903	0.893779560007714	0.914792489521173	0.928643435600446	0.895370947500579	0.935230405664871	0.889801109156211	0.928896229195525	0.911908138776039	0.908012642910247	0.917196704686302	0.878834255475892	0.908683675801683	0.90874485835766	0.91387581729866	0.930294301800826	0.937941578519173	0.922701379508028	0.932104906652444	0.921837535545218	0.908902264388161	0.945151608851345	0.926767842126702	0.890680595894638	0.940588077712799	0.917212745077978	0.927109854120192	0.92003368132971	0.917100932055458	0.901229948708501	0.891222876253913	0.8575563795845	0.894627677217009	0.886899401272339	0.891989967413809	0.871893170167641	0.853156711091723	0.860426263102068	0.875500272533815	0.872398831684992	0.849295096797714	0.860790222212296	0.868553731164431	0.863471675880469	0.845375910702479	0.845327388274422	0.878688301534792	0.877700410183783	0.885319412902684	0.899054751339438	0.897624911375107	0.973835323244314	1.00069218395531	1.02870226240392	1.0337580826627	1.06489480089538	1.08466407143346	1.0951454686853	1.15353360740383	1.15007910450397	1.16948251652465	1.18019445205493	1.16657940804795	1.14684088725198	1.15046837036044	1.10103904382314	1.12395029270611	1.07885145731693	1.06382513219478	1.02316458390683	1.02172870559786	1.01491212401645	0.982405140333604	1.03138416774867	1.03230880965942
1.03862226199556	0.985610097539888	1.02415178893585	0.977361780593191	0.997912145700596	0.98104260484953	0.989709998624595	0.956314456914949	0.923954153675684	0.888633251505786	0.927629717550705	0.907157882585019	0.887319634431174	0.899291825021833	0.935725148419317	0.906635381465608	0.890351946288429	0.890179917349173	0.900272228303327	0.916398324928748	0.933412899112247	0.931694664108121	0.937836309784363	0.990979257954813	0.98482655365233	0.987809540129089	1.00253428539346	0.998388247428444	1.01613058528291	1.00695101482955	1.04323789435934	1.06570126106766	1.05671363963246	1.08577944519968	1.0930390495133	1.08894028436752	1.1012238807958	1.11577424675129	1.05589379979303	1.08134001914349	1.07225374875791	1.05903151631746	1.04050268322476	1.05825465251594	1.03653573629051	1.038066749298	1.05885123165479	1.04855755222714	1.05693300830855	1.01604074429084	1.01401690881919	1.00458848022213	1.01882698786758	1.01392347623631	1.01177167312234	0.981413509698794	0.988960164129473	0.984522193054674	0.98327839942012	0.987303977701375	0.940170340652459	0.961227983776671	0.977362472918525	0.967322204331064	0.931772161219285	0.951551923179139	0.965726579953895	0.946871517389851	0.954691846763186	0.957669740759178	0.927397658669495	0.928464391455192	0.920854874427917	0.931095109820068	0.900981570477393	0.937968243964213	0.912809634979252	0.920205437139154	0.900021756153581	0.898077891959101	0.904743642029898	0.894337908473559	0.899241657497707	0.902361019142521	0.888161180715696	0.910119103476727	0.919081305606044	0.906705535090059	0.926810379461451	0.915499774482226	0.910453246464057	0.897026579244618	0.888055546779986	0.915785447440446	0.880397985557186	0.87858378750722	0.874459243983697	0.877963198092801	0.885090457984437	0.866471320503688	0.870945460937865	0.861956832571179	0.857060970391505	0.883413532947188	0.877305362157113	0.904397221640305	0.907760424070349	0.928684590788548	0.943525979683556	0.906418279215246	0.957124074522728	0.954558984214686	0.945716762551395	0.926713164617467	0.932185670638588	0.944910091682805	0.914525075938184	0.941870088666563	0.92044668805978	0.913636255050537	0.924041567928932	0.933022939458984	0.946290542022787	0.925712146822022	0.910345029116534	0.876505250562756	0.953594332211407	0.928863082677508	0.940647534375007	0.907168656551639	0.926664425232387	0.898892947410283	0.93816289117022	0.950622768904502	0.947349501005131	0.979072217983919	0.997320564363133	1.02904639039515	1.02771417097821	1.03713035445232	1.02749440880643	1.03677290390669	1.06794817306179	1.12276392219888	1.12268680135487	1.14698818978566	1.19052687400052	1.21444082041753	1.22617206640147	1.20655403342828	1.19470352534828	1.17202506382299	1.18120994221804	1.12707534314756	1.10348572432332	1.11769514723373	1.09596194694875	1.06370617671755	1.06779793053754	1.04674832781872	1.04276683328896	1.04793550271788	1.06148009611864	1.04482034826843	1.05376925223299	1.05294411040463	1.0617831195825
0.992366334091763	1.00455193062912	0.963058993676051	0.996878743626586	1.00511797347515	1.00792036071468	0.979850951767319	1.03404327978032	0.975961009111364	0.976056108178221	0.987642059186512	0.951898277677635	0.959493048571067	0.996704630423896	0.979206684961891	0.967188235833292	0.988391263917665	0.943828071764812	1.0311087393499	0.990020148898518	1.0594047110083	1.01556242227894	1.05374952906919	1.06475282293952	1.04935878567678	1.01495966952181	1.03105025389845	1.07868634831955	1.01886202305416	1.0406741751856	1.06139507402943	1.05845225416799	1.08675330215426	1.06614092211045	1.07913287057977	1.10870323536591	1.07742241895887	1.06990021420565	1.04571838540518	1.0355301148721	1.02548639626983	1.03004135672943	1.02979392277359	1.00400640783187	1.02175563900957	1.04410380117458	1.03158076869832	1.02584309299986	1.03156618618048	1.03777973264886	1.07837950220382	1.05421053430208	1.02159321562731	1.02220887716044	1.0005111414599	1.0034259114073	0.981886404412811	0.998066780753067	0.979797461769133	0.994456128718815	0.988679197888442	1.01875672454772	1.02803797094679	0.980606892313298	1.01549902669273	1.01711447052602	0.963567954068106	0.955490561605128	0.973939907713765	0.99015564191866	0.965181733877699	0.966748800155569	0.947169671829576	0.955872125489043	0.958558883453051	0.967650112677679	0.999466649201491	0.95803639179	0.924629041792436	0.937523432572286	0.93586524211057	0.945863016826056	0.919059868391183	0.943595645809421	0.942198740099851	0.914900229819515	0.919489031929264	0.903196926104071	0.887448843536344	0.88538978756005	0.894499509402592	0.881670773015649	0.896222119030129	0.906133541419022	0.865083102286773	0.873338709100761	0.884558500739044	0.890861123848897	0.866588310640856	0.900975566929791	0.873957501082265	0.904264772043695	0.90977881498086	0.913666044815131	0.912113786372937	0.958133866023508	0.937133091128476	0.944941267692734	0.972615482811599	0.945853420902727	0.958882460346327	0.944996628466652	0.961201037543898	0.950879195994044	0.957769659660585	0.956367409701363	0.975363671121869	0.975444448847086	0.94168342628576	0.967160911607906	0.948625157439741	0.968283403945008	0.99303560348592	0.993902823891764	0.992474057450722	0.954666788443236	0.977536317567015	0.954477956425883	0.97465305687951	0.996008802871744	0.998150554527671	1.01811205125833	1.03931366342833	1.04467789325875	1.05210870374271	1.07581206690463	1.08929500086304	1.09251150919012	1.16440564171312	1.16011301564681	1.15693024023838	1.18226830422978	1.19841596717131	1.17583954668682	1.18728909943795	1.20464738807748	1.21051058537426	1.15452383264009	1.17649187927797	1.149488684308	1.12743341922232	1.12591269920558	1.095302657468	1.06568836487694	1.08122666258668	1.08372260383123	1.10789980214671	1.12344798918225	1.15087228835986	1.15071481221041	1.14428740119076	1.06122137191819	1.07953736891062	1.05969474157668	1.03780382734179	1.02714829075998	1.00152634193558
0.977357174052689	1.07184739457299	1.07545926336999	1.02759630683774	0.97853308444026	1.06519261347815	1.02675629232734	1.02880061911658	1.06867000174933	1.03947811658112	1.04845388405915	0.996758528163714	1.0446308987913	1.02545398444746	1.03218173971438	1.02640962258957	1.04571932200229	1.05366417794104	1.06466809272038	1.06805641403848	1.04076056046964	1.06665910359422	1.04291535061172	1.07483798611272	1.05219768132493	1.05455792521012	1.04607255116409	1.00371464755599	1.01203225682195	1.01009821792576	0.995949384065887	1.00426632308109	0.97467151208703	1.01983924689899	0.998839430361932	1.03721418450373	0.98451174112154	1.03429719045037	1.00633684791378	1.01592870805908	0.996266450770153	1.00286444945292	1.00455095397095	1.02049357274479	1.02490281653552	1.03286001180973	1.05212394159519	1.0616116465149	1.07849613243801	1.07965145272054	1.09747562425427	1.0810467448261	1.06464293161101	1.05806990813327	1.06585809332056	1.06245156011343	1.04553628817114	1.05309404987333	1.01732319578311	1.01906570648544	1.01734533468973	1.0050336688844	1.02819102605576	1.00884705606735	1.02249145413918	1.018052222374	1.00902042192625	1.01631146448652	0.997729116248418	0.975795453645454	0.99748176199622	1.02276629418582	1.0094223765902	0.972969000178754	0.997349963970492	0.96972371314672	0.97206249494069	0.980509721563495	0.993275500861572	0.998820787273419	1.01706235504752	1.00378002533807	0.953810332772529	0.974333073776933	0.934676168972405	0.926450300178309	0.944980997902689	0.913083310788732	0.920734800096992	0.954959462962445	0.916212741542226	0.912581867014574	0.927151756238683	0.934019343378606	0.902026804354062	0.910571638895258	0.907879195172238	0.90758984401859	0.942367472348707	0.929219637980158	0.947881934109914	0.914496113636462	0.945118072126038	0.93885402318059	0.943871745870001	0.953895255487046	0.944695105622868	0.978673450751047	0.970753330507984	0.994081004173081	1.00023192691293	0.964217550152551	0.985372886289886	1.01848237498559	0.998156186348346	1.00909896875663	1.00877821860701	0.986742540161564	1.00152528823085	0.998714182532057	1.01152708860886	0.998419304890733	1.01198282822994	1.03610618523858	1.03072317369509	1.02833747335258	1.04492281290473	1.05146339207129	1.0707936808969	1.06718663250846	1.08291570660537	1.10161045991718	1.118977508233	1.12814355791508	1.11742187792244	1.14311389208831	1.13989656085164	1.14648441429158	1.15189656475699	1.10221618390047	1.16410755277526	1.16070227009183	1.1557513057547	1.12804720579426	1.1475076819627	1.11954881405726	1.1284903282936	1.10256147600546	1.09975327039176	1.10180549548051	1.16103430056995	1.1368443446821	1.17448879658214	1.11795057852955	1.17848160465004	1.20795869014193	1.11378877050433	1.09400965059344	1.0921719953298	1.06943170532524	1.04244937399304	1.02999344389971	1.02269526267535	0.983072660803316	0.996353995790771	0.943850131292948	1.00831606564209
1.00903752279659	0.952447990430303	1.01673409877723	1.04093419422915	1.02037667417501	1.10242918508438	1.0915000265887	1.0792200859286	1.04899269872486	1.02322072085922	1.01525678144028	0.985837935350899	1.03892156830916	1.02845768546599	0.985730470085114	1.01602978399586	1.01801629665251	1.00449411657175	1.02210102784441	1.04049789579683	1.00933518681347	1.00573184158541	1.0100175526825	1.0054028508347	0.98071801897983	0.981799046623269	0.977039587821212	0.951675235576988	0.98742890915573	0.974434262199013	0.978988189930518	0.96501833941146	0.986331298630081	1.00705116112836	1.02430749441284	1.02120327767347	1.01749266707676	1.03920490147998	1.07065697361288	1.02354166885782	1.04316230258602	1.05230136669659	1.04004473997993	1.09225853091125	1.03388662642069	1.01399449847251	1.04462660951982	1.04866913416411	1.08017277991266	1.04641045948804	1.0358264480661	1.04739659531302	1.06454564014846	1.02602150355772	1.0527062679209	1.05249408878334	1.026370118769	1.04837699706003	1.00680262244899	1.06806872199278	1.01518789570502	1.00853785807473	1.02365544843349	1.03422579416501	1.05608128569203	1.02757405158988	1.04119304588268	1.05744969643018	1.02630008501442	1.05852435801113	1.05167337492816	1.0385017936692	1.06166259432308	1.02711701898222	1.07149574130069	1.03245198339703	1.06200785085316	1.06319551155137	1.05787665473814	1.04308966094391	1.04821794479264	1.00129150792962	1.0224640710374	0.982979190490548	0.986879855695034	0.964564559242315	0.977163539437656	0.959258778529673	0.925450684788081	0.935452850151612	0.97548713756166	0.922038316530515	0.946056354884314	0.945341194352852	0.964451267886894	0.930616677224895	0.966856027814979	0.971653697953599	0.970791961112466	0.948585806226973	0.954910456043168	0.963465401481149	0.968406114780968	0.971225260991778	0.97923769659654	0.979060806321554	0.993667771665273	1.00115788618889	1.0011352198703	1.0392786627281	1.01573942820408	1.0266928363866	1.01053996396746	1.00985137761708	0.983097598681876	1.0226075441639	0.998568841174568	1.00525190754311	1.00243795475196	0.990181900457407	1.0331623458804	1.04168602528083	1.04062913480911	1.06659304261875	1.07296748994604	1.09541256868672	1.10800672197121	1.11191800952031	1.10406113496593	1.10058823389856	1.17134936610519	1.13077931801719	1.09893088768602	1.12636877087004	1.12596129086704	1.11603789467474	1.16238410092683	1.12490931194746	1.08987794700452	1.11400214422926	1.13096487878413	1.12001307610526	1.1000564699604	1.11506754468567	1.14499882997459	1.15090607125749	1.16222755702445	1.15374033290076	1.17125037646742	1.17541191665508	1.19351524550784	1.19695971233934	1.12139620977848	1.09299691174086	1.0884254031195	1.07500741216954	1.06479619820539	1.03064238895191	1.02131185196866	1.04774337973644	1.011926075921	0.990170288971019	1.00828265169017	0.99637527694808	0.990523862122817	0.999068544607089	1.05704566130189
0.923114201012832	0.906768629258761	0.998233143190607	1.01165290442758	1.00637011177225	1.05585609161105	1.04791737778603	1.08462612339014	1.05219757916993	1.04683812480188	1.03683181062896	1.06639991281896	1.01202333392565	1.03055494967521	0.998010541460845	0.993454611353979	1.04454580693396	1.05071451594062	1.04836837642229	1.01701686466016	1.04590334983566	1.05821719247997	1.04871608504724	1.05945259034743	1.0270828746679	1.05345101626129	1.02549274228952	1.04776185740338	1.06328931139251	1.02521997501693	1.03599454682296	1.00508412896001	0.997586371661584	1.01253159451838	0.975588476301928	1.03270134890496	1.02996252504854	0.980609895652374	0.994676792318874	1.01852762333485	1.00948665319308	1.00328132167931	0.994545534931654	0.993785941122833	0.974006550264573	0.987707632920694	0.996723772539351	0.98156984355503	0.988709904943309	0.985611629570126	1.0275089040675	1.03951682972879	1.05558799181274	1.01440009280953	1.01211001114804	1.00423921732921	1.04990796214097	1.01882036532758	1.05981612582787	1.0470402404135	1.0445361650227	1.0327715138014	1.07926226592002	1.09361600684933	1.09436536934884	1.07939947184397	1.06303506755699	1.07726898439441	1.06332796762603	1.10087038596106	1.07871436725383	1.06723732944115	1.05052414873308	1.046380301278	1.00634671424107	1.07031388124201	1.01927924935631	0.987290736680834	1.01819458978579	1.00612591210263	0.981849680537458	0.956102206273883	0.937454992601423	0.955302514861793	0.945556966650653	0.964650869816938	0.943845733466047	0.939974725807784	0.953349007218774	0.979202153055325	0.979623545676378	0.968619187290704	0.974767125311713	0.982339970583429	0.981277388015837	1.00967179084565	1.00125347817938	1.01865245450571	1.03079404006149	1.00457916280401	0.983396107354209	0.970434646481226	0.979412382203629	1.01009442980282	1.01869257183019	1.01453274440886	1.01746308936937	1.0141777222628	1.00654692871152	1.00297504394926	1.00724930503922	0.997614241573777	1.04351876416314	1.01921368297846	1.01415650331287	1.04902827921709	1.05293586739258	1.02919622973665	1.06963060874344	1.0288265611996	1.07605597938644	1.08300831156447	1.05059853200315	1.08899963896791	1.09913271460261	1.14306185729111	1.10362450007238	1.10062550078912	1.05611043065799	1.07723251737291	1.06617004402784	1.1061929373344	1.10216967832877	1.09106349638706	1.07034105771028	1.08299492320479	1.11706149506705	1.07717125878609	1.11387715030557	1.13181879724433	1.13702266811656	1.14829068677314	1.20167021024816	1.1721902778544	1.2083498262034	1.16819209643182	1.18639737877566	1.12325507785941	1.12473741354269	1.09608257328007	1.08864172467168	1.10670505525386	1.09546536000329	1.07651087580178	1.05058318233778	1.02705327336603	1.03834593491973	1.05076687412475	1.01361894506767	1.02867355525322	1.03278994953647	1.01578205280875	1.05235650096406	1.01829013184828	1.03765216121696	1.03461336030835	0.995133949373259
0.906376950908906	0.852028260237795	0.921037210252072	0.952726386531149	0.946107322374675	1.00426389121485	1.01783968021591	1.05481645099485	1.04174961017983	1.09780077453429	1.08396567875689	1.05541402759182	1.06259438906382	1.03293513679255	1.06093409971752	1.08160935353546	1.09679625627288	1.05630142710801	1.10895129181353	1.08174208593566	1.10109464360262	1.10281548506386	1.10668446569845	1.08530465068467	1.10509918596904	1.04400563434503	1.09621798045693	1.06517860550099	1.05839513596217	1.0256491979941	1.01999144729699	1.01661527390638	1.00098779552747	1.00526303580768	1.00191602751796	0.983545432354338	0.968751386468588	0.952000829037407	0.991522373731371	0.957803656849789	0.951721642838602	0.932435303316861	0.941937767907966	0.938994046255814	0.942940250997183	0.955299877312293	0.961432333561377	0.990853741960162	0.996493797172873	0.972834488964204	0.959863158630625	1.01014732943258	0.973605028043254	1.02377190904655	1.00682659182048	1.02165767570446	1.03637191011141	1.01658535099414	1.02717370962482	1.03116296193607	1.06643872068277	1.0423099302018	1.06217405863824	1.04542783353269	1.05263915710657	1.03838198330786	1.00654660584296	1.02598932170759	1.00822842421587	0.999782868472948	1.03115989340907	1.00071306390016	1.00766286999677	0.985694108203311	1.01101304745384	0.990936803155524	0.959654630460358	0.957685873684719	0.996928308146773	0.961345197107944	0.975315413273317	0.970093029702735	0.99479849769143	1.00106405488046	0.998015407361271	0.993949161060479	1.00130599008217	1.01629643195258	1.01557186820055	1.02190115344617	1.03473643031281	1.04960518380606	1.04728298525925	1.03559523982969	1.04187930632968	0.997309281974895	1.01780779940816	1.00027177126855	0.97192833761621	1.01884595155047	1.01043029719489	0.98209025093563	0.967551921773524	0.985571672691046	0.976933749291009	0.983023468552313	0.983885131430761	1.01796165277043	1.01638489840725	1.03384685896231	1.02145746579558	1.04257386531647	1.06718102189084	1.06572498649179	1.05520329710073	1.08782996583595	1.06859013182446	1.03430857506433	1.06494829139211	1.0420184601831	1.01210899235829	1.05970983209916	1.02883242108674	1.03172889562128	1.04955429769642	1.0183349924692	1.04445172394305	1.01998301542604	1.04485965917318	1.06013442884549	1.05009606240495	1.04407211968228	1.06122624578889	1.08875340688852	1.09189189005274	1.07251613858756	1.10316713288584	1.08693736310231	1.12211751391948	1.18975962280322	1.15690285844948	1.12385419111914	1.1176743963978	1.11352358265173	1.11712083596541	1.10629765367729	1.08428159088381	1.09242857418996	1.03318448775279	1.04784200053809	1.05323038687559	1.04413189047498	1.02990969341452	1.07719688699391	1.06144026337276	1.07220818014513	1.09150713516078	1.10168374915359	1.06938185748919	1.08577448881995	1.07242925117477	1.0420656307881	1.03654508051346	0.994609118588727	0.922917926927319	0.940119993691106	0.912791184080232
0.951072678506092	0.899494962768512	0.948473086961564	0.967771119098611	0.975149702748242	0.98677043191494	1.03592624962825	1.07257950646461	1.05212863971373	1.06121667920488	1.03397030488273	1.04027140487177	1.09362583942906	1.06509243899495	1.08923513097164	1.06509904754136	1.06664219860425	1.08280333920649	1.08410206542873	1.10610069841792	1.08462261861995	1.09703394662383	1.14311120617814	1.09983886810864	1.06725799053125	1.08991601522052	1.06275849500952	1.05486348232404	1.06529878641821	1.02660267647625	1.01154157730583	1.02857687591249	1.02561264802942	0.978056685617863	0.970689909098285	0.984472926064049	0.967739042658167	0.986157181674679	0.981233931225894	0.973659178380831	0.948193919188107	0.968956336519221	0.960400221847744	0.954632474731884	0.946057180107476	0.941251572460335	0.962913667440501	0.937777002528877	0.95173497324807	0.944528309026157	0.950755845249675	1.00992901412253	1.00190556631791	1.00532231790004	1.00202682020367	0.988395363218872	0.985861041158196	0.96046642427163	0.967664570226768	0.945049586925874	0.936246027370839	0.924901771075189	0.936180537786163	0.96435482758679	0.950575976816082	0.93733933921744	0.951171730592574	0.937339693975914	0.932327390163651	0.970740262999593	0.950309878910304	0.959180384962104	0.979002275946045	0.967931317002835	0.994779875388982	0.993467114551384	0.989144108685556	1.02969520052598	1.02056835126218	0.998863777308115	1.0647320104105	1.03496897538698	1.03196218433911	1.06695210730178	1.06543506606324	1.02499795070415	1.05342164285206	1.04530125181928	1.02559138047466	1.01210522114626	0.982614821248939	0.982811603134301	0.975381249766723	0.962280183750648	0.93120281528384	0.916303445767469	0.940755987290037	0.918348947868896	0.926832867434057	0.951332747081588	0.939995856186951	0.941381289184602	0.990819132086513	0.971514864929809	1.00058844599256	0.975930066512442	1.01742218585849	1.0437689251107	1.02013188203391	1.0260082638219	1.04080227309065	1.04341583829328	1.04187129837408	1.05070105309905	1.01880698894165	0.999210565690975	0.987986549514736	0.997862453454636	0.961378760938153	0.975859138787479	0.972815847530756	0.985106182492371	0.993016102509725	0.980728531057122	1.01697600020198	1.02443674811141	1.03409669897736	0.985240056866101	1.04649687357103	1.04507534163103	1.09915199502626	1.08619827990601	1.09611727470816	1.10826902681829	1.10348703805925	1.11817253279006	1.14780988187598	1.08116252129831	1.1034385721325	1.05096219808297	1.07633281873743	1.05207463657401	1.06086690444141	1.01652851839921	1.05251814846824	1.02168133986405	1.06069864716363	1.02351705255546	1.0775903720128	1.08134384742237	1.06270500929197	1.10493210204298	1.081182671961	1.07491747463989	1.11641201399587	1.08070935613104	1.08403637656469	1.03844479914072	1.02216608732869	0.982017823695912	0.916055891372571	0.932939231182357	0.911694628786004	0.894160599625703	0.900525811544776	0.901452299456222	0.942992427630759
0.915465822504755	0.944956737293949	0.92436837115801	0.915677450616244	0.944076087351185	0.932409009340993	0.982149547061151	0.967678836905039	1.01827169799601	1.03130362830381	0.996793280057637	1.05190738313595	0.995676907982741	1.02776324580796	1.01809232575539	1.04730877199906	1.04059756218315	1.05459211623893	1.05918541331597	1.0816765591388	1.07980296248632	1.11078770270036	1.11841362980237	1.11188759996733	1.09252004253879	1.07228932017892	1.10660181951129	1.06448170896567	1.11186303534038	1.06306869327218	1.07822241311862	1.04098798626315	1.03513646912921	1.01267434944828	1.02948830614212	1.00081214110132	0.991238649151113	1.01059842734063	0.979275791288788	1.00633897518918	0.972438587589484	0.9775599568432	0.969422710069501	0.932729129290486	0.958784357278241	0.909831331178245	0.890621700849956	0.858691766892885	0.880349069616113	0.867433652492974	0.884234584623508	0.881366775791083	0.888534349160747	0.864230913936637	0.897678037293029	0.896321084573842	0.881685190260226	0.927106910417788	0.923815932544332	0.906692136998649	0.912001632631373	0.918727662878742	0.927141663967049	0.939036756421216	1.03344822032514	1.01016827505753	1.01049131845308	1.02099481474252	1.01321119071063	1.04235191996322	1.02848673899639	1.02555423504477	1.03084713322162	1.02587999810509	1.01924071662679	1.03156096921158	1.02945947706365	1.02768509540043	0.992650074364537	1.00115799742716	1.02700544351244	0.990586631121783	0.996269042847157	0.947842586755025	0.945677052920565	0.956469036101377	0.942292671300458	0.900811991809513	0.906861465968766	0.897549130056288	0.870995786637813	0.881024517165137	0.9069144742131	0.90817823969806	0.928639135115009	0.90360655750288	0.937305815445341	0.977382508527813	0.960149923859562	0.933994223288526	1.01233391531057	0.980260184499894	1.0331555807976	0.992659795130156	0.985980735750657	1.00786532238036	1.0207937246052	1.01395125414833	1.04929855139131	0.994111767381276	0.993331262931242	0.949064473688631	0.955562899385015	0.949537182619287	0.967713775123901	0.974249621238999	0.955716216406131	0.959932423415924	1.02327376851417	1.01411439120821	1.03579986358224	1.04379697116881	1.04622803822648	1.06600532717596	1.02493296539799	1.02112871041526	1.04636466854561	1.00700589640394	1.02169172483061	1.02674708702728	1.0189514582732	1.01090186744052	0.970911998918631	1.00365415612243	1.05288510733744	1.03089059444723	1.03109787890677	0.976444288739227	0.99043423662998	1.03431744560673	1.02817295199579	1.02491244003449	1.04757931422889	1.04770046975763	1.08400705316582	1.07308712822704	1.09133076707523	1.10379922291196	1.08382056229546	1.08278634608778	1.04873876087892	1.06672935860637	1.05370970841023	0.989800377121088	0.967224466110842	0.954784258061392	0.928718098947684	0.919379536126247	0.956790039910487	0.941705810746342	0.896137841786574	0.946109496101949	0.927892340110342	0.933375820252208	0.934237512435399	0.942165128710032	0.901944545963419
0.923337411846365	0.910426179840965	0.922103131762746	0.912987827844989	0.930872354703638	0.934191677732309	0.950014695390725	0.931943726559711	0.945785297329784	0.975930815840045	0.988465175863789	1.0028205080757	0.983327173013127	0.986006773980364	0.996001566496279	1.00379964704754	1.02048741283822	1.04717264162685	1.03813562683466	1.02554567232344	1.08572296863223	1.10822423159478	1.05233452616499	1.06812818633857	1.06808563240161	1.10144919033433	1.10711688415586	1.11695508845961	1.101163116812	1.08761576230527	1.09046130632822	1.06776566001899	1.05019611012727	1.02540844677432	1.03312319950115	1.03067630698732	1.00892335268719	1.00053241300478	1.00351494862573	1.00105865608551	0.967767880155077	0.946492456827161	0.938462823658763	0.980153574853037	0.957187394261156	0.982681691639273	0.945789519009935	0.929738108559785	0.904191144743484	0.892358991428381	0.906038790987496	0.890647154920275	0.90084859433669	0.928920176689762	0.917117534551755	0.916164649682354	0.938404435172413	0.920858908155471	0.901784296245457	0.895674826249783	0.929762192617145	0.906189662090481	0.958041971781664	0.91884790542545	0.936121931477905	0.919511568176568	0.9082015873455	0.936468535482826	0.946841028780043	0.921748282838821	0.935204277322105	0.949545099046444	0.955533212263574	0.930689777964527	0.94130450965993	0.919994849402627	0.92799244058571	0.886663971126385	0.889383531996689	0.893225155532898	0.896944409743917	0.864396070735335	0.887819302608184	0.889678983346737	0.898446074885624	0.884042938140242	0.90389214699432	0.917752721815062	0.913995183738702	0.97128938854095	0.989686329878974	0.999225716367341	0.933217459834356	0.993646437595982	0.990338361662901	0.964631337420086	0.978726875276366	0.979696531913297	0.976955894590231	0.985731553984198	0.94794967524458	0.944196603784096	0.965445631357232	0.923087061687971	0.919932329971803	0.909454837430014	0.900455937043943	0.993228506187763	0.982104604470131	0.992977524655075	0.987745252680785	0.998086214439569	1.01938302669383	0.977546745943417	0.981760190341657	0.976157063969883	0.964284207941496	0.977877708923611	0.953963763242948	0.97723443424078	0.945604324430037	0.975171101606986	0.982130991888099	0.966982861974602	0.971319106123311	0.965016412688617	0.957673767908859	0.963804312049622	0.974001028791775	0.981072042658918	0.964549931231875	0.971805647211999	0.970893467615466	1.00612720309952	1.0382921548002	1.0439175092521	1.01456020965823	1.0656566181157	1.04105122762836	1.0762011917482	1.09438026962944	1.08060296093954	1.06823478161912	1.07600033791116	1.07959910504278	1.04929185008889	1.02585053157849	1.02025643546804	1.01246514619586	0.945501229296191	0.983691193237217	0.975776814474734	0.974410502781485	0.948361590302844	0.92910573089668	0.943619560994323	0.972641875924948	0.955137477247504	0.953630759666661	0.96142937227901	0.913072628767496	0.901283013759411	0.919515698803076	0.874326235507006	0.857417135472771	0.889031377746078	0.829626863873621
0.925657616889787	0.914212940994119	0.95067447055554	0.93076939135099	0.941853813409181	0.954344359795719	0.918463758399549	0.944830341079206	0.933611056305653	0.949414757717443	0.985054895064027	0.952630149265521	0.954212007244786	1.00439264716757	0.991257583007084	0.967475519160302	0.988483319185997	1.00270466468201	1.00738678546409	1.01232843963924	1.03382697248128	1.02391111109232	1.0734179936391	1.08185305331217	1.0545085214711	1.05929339145082	1.07464664273567	1.07032022970038	1.05620198182215	1.09382298638857	1.07777702729094	1.06715772622524	1.06079789752453	1.04137938970695	1.05567277980421	1.02267742912664	1.03740133404938	1.03167817259054	1.06097024353073	1.05479744777516	1.02441371892634	1.01693905465244	1.00695107753394	1.01564803930094	0.995855161842703	0.982345977017657	0.976743716446145	0.946222119766103	0.971721725329527	0.971844724644805	0.949581931627669	0.960111709747475	0.930804923874404	0.965648571336312	0.921790957582179	0.933709584645991	0.941848503315007	0.942073789092636	0.939907808376507	0.926676396533772	0.914126578844389	0.89452462010721	0.92825029567938	0.885507964061415	0.915397105019775	0.896992030495466	0.910867388793334	0.896733052529107	0.891598430989912	0.892833616172743	0.928209128918859	0.927269187534651	0.898236949037347	0.901423970171522	0.902988886832445	0.92587471575577	0.895093550000818	0.909258512296056	0.917953830205974	0.95234928396804	0.967904018764378	0.952469056211616	0.963076116447059	0.989906267000458	0.996406531222508	0.981173204563967	0.987984222992228	0.958708595173675	0.995140457904094	0.998924618632853	0.981990943027738	0.94796820361932	0.968485677688126	0.944298521599263	0.952247119527875	0.941377958408628	0.911179745103569	0.927563333020204	0.899716867191254	0.851737975132265	0.853532995968855	0.855584435922401	0.857458044439397	0.843022939321557	0.858440748364168	0.89199014066992	0.917348953563194	0.914430138053333	0.919824069651279	0.945043780421167	0.935356945677645	0.97718109845893	0.94954989568785	0.969358901362602	0.963891580605066	0.9420686794401	0.962195904819316	0.955157018806176	0.976439016667037	0.934012592597426	0.933377532182435	0.961114336911448	0.939575229506158	0.982703618203934	0.977823304139747	0.99683373854312	0.995123846586429	0.996877613441954	0.98026890662372	1.00940457980448	1.04200630722993	1.03746062266546	1.08124703960137	1.07074363429551	1.08039262987997	1.09410657226682	1.1420018364159	1.12346268749903	1.11399577709026	1.08716529743818	1.0723634844849	1.07184322921541	1.04829553104606	1.07420724021469	1.05408745741819	1.05170256248554	1.02009752368909	0.995717812065767	1.00415616198262	0.993056558240186	0.970390207218199	0.966441257575875	0.944529788909961	0.957893142524775	0.974737114957666	0.961476024304416	0.922146677913856	0.893375464355657	0.906331286998989	0.876546103994406	0.834734908111553	0.842438973595506	0.834129083922076	0.826523820226277	0.858478396636671	0.837581189613885	0.834696898318281
0.990439609788659	0.977219665187416	0.951400794266185	1.0086118513385	0.941988194871376	0.986108410742284	0.983555934554282	0.953040931667049	0.946943164541858	0.952567032683858	0.955901627498715	0.935311699587381	0.942200795889681	0.940774662464815	0.932960663866261	0.937541646437164	0.934943404392249	0.931334641191554	0.963438945969999	0.965664665608507	0.954415232322471	1.00415655698488	1.00028838028184	1.00526637938937	1.0378589614312	1.01395455136442	1.00690200974091	1.07323310906379	1.06666787177349	1.06200518675819	1.03005787164512	1.05493108538321	1.03935410634638	1.04439271472316	1.05068918652987	1.03316580408769	1.05699796169893	1.01729360442384	1.03870575965936	1.05876120706067	1.04338333402679	1.02969028912971	1.03457056704228	1.00634978873259	1.02056994536667	1.01708409565049	0.984616792351007	0.991387634197513	0.978394452668606	0.977564374100318	0.942159270170724	0.951161006603546	0.947628769637756	0.971549288572872	0.967751961991041	0.904926219332727	0.929689254377639	0.951385954483248	0.931990367806566	0.960950403524399	0.932472525134251	0.919553411439933	0.916987912645584	0.943125327283858	0.952472995130298	0.924827748675946	0.936924818478901	0.945091820505388	0.94884256162288	0.983716411476835	0.951825961020759	0.951724480613585	0.994955789625196	1.01057844739273	0.98397030052827	0.990710853879411	1.00523804022069	1.03585695196577	1.0236216218087	1.02438584055421	1.01253906529132	1.01700002907512	1.0095381683693	1.01690606225736	1.00882166298859	0.98840717260847	0.983416293056906	0.951398531692059	0.965105284764389	0.937586546701984	0.899606728373723	0.887616687244185	0.873208153773351	0.872364248479958	0.86527560778628	0.845891514774345	0.863654022818162	0.867268524511147	0.88157252760505	0.875173173624757	0.905196841599868	0.933299443154582	0.908806134283502	0.917769946806485	0.919356533505948	0.924435841985797	0.964598697676545	0.950211795404085	0.954478487450993	0.942839380132786	0.925600670091247	0.939385019648785	0.925308854633386	0.915742344800254	0.913103273613071	0.923197886648395	0.973097508604018	0.944357433842385	0.978234332247309	0.986147224705649	0.986412391007809	0.977186795479332	1.0179382967897	1.0272205524729	1.02542302506068	1.07336390312886	1.04751790315923	1.06548881630523	1.08402124126249	1.06236921493513	1.10033660016454	1.07494271902421	1.08531366331226	1.10782014419253	1.09017235356754	1.11943177213039	1.14695702930956	1.11166068628275	1.12154455094366	1.09821500943533	1.10572060825357	1.12045184768056	1.12618645377173	1.06769477168648	1.09593853805704	1.08266859085317	1.07241666627276	1.0586443357291	1.027213674417	1.00282677209854	0.996400965213775	0.976834770568829	0.99670731149842	0.940281629507347	0.941591428803047	0.896895076413105	0.871266210320908	0.870875763497026	0.835291469356872	0.850682372623169	0.804845408124922	0.832193897949088	0.806301654214784	0.863345220952197	0.827853003903637	0.810984544301108	0.832112322513926
0.98694527125591	1.00237449097727	0.989302260259352	0.964423412595653	0.954457704556281	0.994672158843179	0.97500509920393	0.986627235946075	0.959900393743476	0.964635389012817	0.953967983736124	0.939194285717855	0.938269106987529	0.939786157850977	0.952616810255323	0.948340401776757	0.935328422685877	0.944510908614098	0.954763768416702	0.942532185661007	0.958465935312064	0.945741676190876	0.955616294710336	0.993657887982529	0.982545936441209	1.04171065190552	1.02328059829248	1.02944542182367	0.980425480841252	1.01745011379845	1.04714976317976	0.985860671262682	1.02098358231523	1.00274208289774	1.01179288929451	1.0173183605989	1.02117613215439	1.03191633322029	1.03468941144966	1.01125383824	1.01532911442966	0.992312767523457	1.02212417130803	1.03178994054986	0.981477333982588	1.00328373599872	0.991524392061431	1.03171463021088	1.01543593517942	1.00896376659163	0.959270259767279	1.02572458691054	0.984301201099021	0.981641012360213	1.00720178288994	0.991307455126639	0.9650678450361	0.981356430579479	0.990279286883796	1.02298276832744	0.997387692895302	1.00913312283156	0.988004474248526	1.03099921364955	1.03087323112941	1.00887182812031	1.00081234189374	1.00416875764012	1.01437414857919	1.02629652440387	1.03173325278282	1.04475333645515	1.01624600020513	1.01944422476743	1.01515011043711	1.03276715832788	1.03131276782445	1.0241939178594	1.00036514104945	1.01584202418421	0.997207572739811	0.995432855613662	0.937330887656317	0.978435475569366	0.940932586227407	0.962395356617036	0.946791501932289	0.949465117936883	0.960135427116712	0.904657875317836	0.917008498062383	0.939579277855617	0.976754577099789	0.948784262670255	0.955031441108074	1.001499173366	0.960170860722344	0.990670383053291	0.979862444626625	0.997691282320469	0.981087700590439	0.966937037166509	0.943271951292138	0.958018425054019	0.932323405540916	0.936418099643065	0.928317594705093	0.942320852935721	0.942522526512445	0.941162642245661	0.927698681356103	0.937547045554987	0.955478668812253	0.972659605031723	0.966830906044086	0.969242829715625	0.98079044801582	1.03506844682135	1.04279217831396	1.05130187847017	1.04756873805432	1.07330675235061	1.07574618930397	1.08120807464427	1.10638020107226	1.10186586091631	1.09187247256737	1.16059215044053	1.08420657843434	1.12003350900728	1.14385791764558	1.16845067482055	1.14131635645397	1.13931852565794	1.15234355642126	1.14111788340019	1.14864963055011	1.12154661309321	1.11188013584185	1.12359225228847	1.17506744075561	1.15389659023566	1.18662102312292	1.13941186191219	1.14581570346385	1.12587842342863	1.02765465225577	1.05373324220834	0.989531889302729	0.988850747285898	1.00781372095123	0.927912594136821	0.93295045223552	0.915287507514442	0.889456151182702	0.879529042597078	0.882233362389269	0.860769130271009	0.834361835021973	0.862338404826437	0.824897643430125	0.833508321939251	0.80266166877797	0.812466224744881	0.837264611414467	0.829632220491091	0.813878582842066
0.933185978255523	0.920787270320585	0.92865611804144	0.971194087842786	0.958200851137583	0.980590324596989	0.999389656174018	0.968664719778963	0.999758540079152	0.99220865439975	1.04050442821971	0.969416698220146	0.993854913206254	0.995591058631417	0.97382133116641	0.966505406038789	0.958193570747703	0.973374008935083	0.958343136855527	0.959013079581769	0.992249388800764	0.980935570694964	0.980700093460792	1.00151792371013	0.98505055931692	0.984389409224808	1.0214552818274	1.00345765847613	0.967114934320119	0.988604478207702	0.983865501542465	0.992524478161676	0.977581042836022	0.982896322530595	0.975111829989417	0.947491417084114	0.973099913776799	0.98135651033639	1.00248766644501	1.02209920966182	1.0022220268544	0.998288031558316	0.981859461193052	1.01587001834558	1.00464620502756	0.996935547145298	1.03712213212675	1.03707232893272	1.01017524742387	1.00756305300482	1.01946837063692	0.999460491808258	1.03190247830696	1.04718392270598	1.02813125834747	1.04174629624799	0.997939779786223	1.01793967651711	1.01072647331328	1.02002732520097	1.00315740843594	1.02815848893819	1.00740235587833	1.04541151240567	1.02738932704833	1.02059275781443	1.04575835506903	1.04200277228796	1.03796494256636	1.03916339853457	1.04206426219467	1.02447391262995	1.0101618208168	1.00764904899421	1.01196631820735	1.02850866546341	1.02594744162918	1.05190220197218	1.04512974421413	1.04059586292914	1.05391161181271	1.04713001927208	1.01966291427244	1.02525072222764	1.01781807732839	1.05347801815903	1.05685650722443	1.02279397327499	1.04277298513922	1.03682933979682	1.02737684546433	1.03909921651699	1.00972881474671	1.00786627730055	0.983165311198011	0.966753387577053	0.997740602650206	0.979517081263047	0.975990654607925	0.981324604507831	0.970696046926685	0.961559924765016	0.936290969327754	0.941745733385682	0.989313759109666	0.943237332523913	0.965138693271029	0.9984537967821	0.962964064249305	0.99392555346306	0.994575558532238	1.01460970531304	1.01135365190909	1.00017006044905	1.0124528285674	1.0325769091865	1.03766627872794	1.08125550031103	1.10309256065804	1.08749950010072	1.0940590089384	1.12741672548865	1.08799770585513	1.1446419740265	1.16497277695219	1.15110601236217	1.16356759698958	1.17995463669776	1.19465286690343	1.15914440161533	1.15409115909733	1.20182694578482	1.20631830354258	1.1502345022799	1.17256160509358	1.17462066098014	1.15955178895995	1.16000663398993	1.18331794553585	1.15655073930284	1.17084187211482	1.17532023973523	1.14693938586482	1.09881143067146	1.09299538053756	1.06745985614156	1.05507425312756	1.03235295298218	0.96553941746954	0.983699682424764	0.956407111116325	0.926880172901087	0.905750671387717	0.928341447870682	0.895266748886814	0.846105534168421	0.874567660637916	0.82588114341054	0.824764086061502	0.826194422934574	0.792999915388206	0.79483449394882	0.794753791686682	0.81672707851045	0.817621580550737	0.815075375661412	0.835517761325141
0.930239556221321	0.939690951079743	0.950564970535213	0.969008543170436	0.980269630171392	0.984398630314309	1.02072859510348	1.02115790344457	1.03762797229944	1.05176984385087	1.03075080421571	1.00651811671443	1.01159844398812	0.999555513125942	0.990695108557466	0.981824747777968	0.984145888084265	0.988182312142767	0.975135367229902	0.987053352338245	0.982346701048677	0.998306349565576	0.967680761228213	0.9819602545373	0.979761614026202	0.970879486622197	0.938904949336785	0.95209924799532	0.97957584392208	0.966458426043462	0.942859191280402	0.958900665998097	0.941130628574671	0.977212819467158	0.942054255486984	0.990808355020733	0.972048131225196	0.996847211948004	0.970567407610447	0.976535228050161	0.974583376434387	0.990842291846258	0.978453385534244	0.989387049656127	0.963708091529874	1.0109370393114	1.00749057282143	1.00860855396237	0.985621446716174	1.00520923122762	1.01129450812136	1.00329621171715	0.985817375965781	1.0089570534251	1.03409376876594	1.03494962573933	1.04229004959357	1.03054685481429	1.02468232342776	1.05622459511727	1.04031990022546	1.0461861673078	1.03577949771993	1.03925215324828	1.0438016971685	1.04320483434438	1.0284943008582	1.0635813940564	1.0621345847821	1.05174997547964	1.07655673422601	1.09224363157566	1.0930777659964	1.08165806689037	1.07659200926755	1.14217861927771	1.11346264819125	1.10609761465056	1.10788239719343	1.0821621490095	1.0711174125551	1.0974258169815	1.12121825410594	1.13641644898621	1.08667727509423	1.08230333608371	1.03851976196772	1.07633636909339	1.04991896678843	1.04450640937989	1.01598369012656	1.03019690751995	0.97285995189741	0.984388161237212	0.962847713593373	0.988852792050171	0.961283391612642	1.00996263602934	1.00000927322629	1.00426097907941	1.0103047175281	1.000264256472	1.03494109268753	1.02488538064619	1.04863455956553	1.00642869372542	1.04683893478368	1.04027601722616	0.985188953991526	1.01145636800137	1.01491271434674	0.990839218209346	1.02816325867057	1.00273214342292	1.02791633754306	1.06148081007229	1.07302846181027	1.06481287882112	1.1297358756058	1.08153795264931	1.13334843323709	1.15545928650871	1.15956211222748	1.18203669628639	1.15623901987811	1.20629611779161	1.20671746558408	1.17098507786559	1.2031080665725	1.21218331062677	1.16510663581752	1.21153841525942	1.17851975458875	1.18186184678278	1.18119317596542	1.1633032965543	1.17659188876574	1.14430078839457	1.15468395832676	1.16359092046266	1.12564904432233	1.14660344687826	1.11127508454308	1.10492764104247	1.04868492130265	1.05515516934515	1.02393908628962	0.987659585119696	1.01074948511824	0.969955945456955	0.93482172613919	0.916497410781506	0.89749248468151	0.874568110863182	0.87375761350386	0.832407086008458	0.848596572615042	0.838834396598464	0.813947354474407	0.852930995043727	0.807215795794813	0.865831958624	0.836230421591373	0.84939475048862	0.868139887085726	0.899238938938817	0.889754514226906
0.943804303520265	0.940920972627281	0.922111554710824	0.917579928150421	0.929727687284796	0.918969570088021	0.963294707114374	0.965646354289594	0.985610851445714	0.965405376113682	0.991082664951202	0.999739395005819	0.991973317605874	0.97850055780826	0.947208056854717	1.00590340634534	0.963295510925389	1.0295053485442	0.989570998053027	0.969679454461223	0.987081008974167	1.00412287635046	1.01677956368428	0.988704685943386	1.02093032559778	0.973672206292663	0.991941495607439	0.976610770848714	0.97355621063375	0.961718517605011	0.955932331824476	0.947535993408711	0.971999466187926	0.944980704380451	0.986832389472396	0.945488392651031	0.945641617255653	0.951248299353433	0.951669002912784	0.972550450315686	0.966333598808868	0.938340710041791	0.957743972421692	0.952963159742836	0.941413257816751	0.95820835857581	0.97767141727202	0.942138071195451	0.975485778190138	1.03083370998938	0.986139355140726	0.992143274864224	0.982317401183791	1.02520365650773	1.01047683195487	1.03768764535871	1.01448831959686	1.01937109922864	1.04602173334047	1.04131254420345	1.04663231501411	1.05028662849588	1.06834726627756	1.06676017446058	1.05990811699769	1.070519743665	1.08082383713787	1.07143731554753	1.07366593426659	1.09868575162875	1.08704505197941	1.1087753576643	1.13352138668414	1.13284971126957	1.12759908863422	1.08787306462073	1.1089415927814	1.140009137046	1.13092802032662	1.10652580537809	1.12950306123356	1.08520055400375	1.08545635398144	1.02762573248141	1.06121319261085	1.02190791581257	1.03305002825802	1.00180037198959	1.01667635824581	0.986071984844392	1.03280413120401	0.998922963125646	1.01520237906766	1.01283849663436	1.02968268369184	1.04533100264526	1.00561927348333	1.02148753354053	1.06131983412954	1.01344452671748	1.05928291504619	1.03894263792003	1.04538301823123	1.00152843530719	1.02897825630195	1.04938966689701	1.0084201119431	1.02550385532538	1.0316816609047	0.997111690608224	0.998041876216342	1.01591572981177	1.03903974102796	1.06175915066212	1.07731492211937	1.11513668577925	1.09683038795115	1.09635376344986	1.13410197064221	1.14217357880747	1.16184830266146	1.18320481932434	1.16665256731616	1.21064533619168	1.17066620469023	1.15766531420604	1.21414217033292	1.15879342962128	1.18355364328844	1.19484804336222	1.23084910241456	1.17333287403602	1.17330342729269	1.21226413902872	1.15875505372824	1.15733517123356	1.13454661847366	1.1105052180397	1.10587614648674	1.12380220727379	1.12223194424607	1.08683155391388	1.09974798064561	1.04270430399873	1.04931994356356	1.00736044138291	0.9936285817024	0.981900559807235	0.957146959918159	0.947724038923089	0.927559559413727	0.917833690730568	0.906549849767558	0.894413692919531	0.917446559693911	0.908312881537334	0.902857346341695	0.884584746551211	0.873398767309145	0.88205589037478	0.867419511866241	0.903708297421447	0.928775030034565	0.941270685400557	0.928045110477967	0.943224548506503	0.934910396405826
0.876288369494495	0.882815759997654	0.869982963293268	0.983170851188985	0.901600946659833	0.894047559899791	0.913887231489637	0.890722161855375	0.914656990056295	0.906199692224232	0.943018538118116	0.967320270483587	0.949727271470085	0.961622258422981	0.935876799149671	0.958802038927264	0.965916818070167	0.973594816730074	0.980001526296618	1.01035862672734	1.00561515371956	1.03550851107808	1.01497843207522	1.01477883702284	1.0024872481963	1.00478648545996	1.00759100029704	0.980697180463436	0.99853027432246	0.985300495509779	0.964404438350738	0.987062102570341	0.956488398875363	0.933298464588511	0.968308585309159	0.952725736474732	0.965794536591966	0.964619554248041	0.95552576475406	0.986120864628796	0.995219501181932	0.983402392371321	0.945449431147761	0.971480945167426	0.952617978519564	0.969400995120692	0.962261306890319	0.962755228962295	0.981830642600277	0.956045142881382	0.985146583693224	0.988440892150195	1.0078743267017	0.979177589947009	1.00942387050443	1.00575369844734	1.00432909082831	1.05024266355366	1.00500184919673	1.04601647948397	1.06389208265063	1.05160536820748	1.05695791136181	1.05059866099831	1.04371724355188	1.06209579740918	1.04180496359727	1.05937617575881	1.06035576923206	1.04877313447655	1.07159800651882	1.07054876436158	1.09007484320354	1.06768972347558	1.05000997313812	1.08530425457791	1.06744054160748	1.04841009159886	1.07475553662909	1.01974583706651	1.03983835869633	1.05813523402167	1.06216725321082	1.02313552494979	1.02249832378005	1.03910224689758	1.03025795988868	1.04343965672724	1.00276401720144	1.02383566384598	1.0666914714079	1.0341007186778	1.03800645117071	1.02188931579898	1.02381463282609	1.01485323604247	1.0299739782653	1.01054163214206	1.01169757840366	0.99276781909047	1.01595549284301	1.00872989278447	1.00928626675807	1.03593984484612	1.00254850023166	1.00007708168679	1.00202365491927	1.00592623040705	1.00018977847487	1.02172507518403	1.02811689499007	1.03649878646748	1.0572574959732	1.04526374890051	1.08189681404091	1.04551016645451	1.0857476449364	1.10256968336481	1.11475729948805	1.098630283705	1.12749339673645	1.13579367590488	1.12410902486726	1.17873919365927	1.18537273827963	1.21040858586407	1.20202195764629	1.20871466342614	1.20987573857562	1.17488109738873	1.18391632622751	1.14621602148629	1.16052665846212	1.12256378196938	1.14724582158693	1.11149836959702	1.11533957565993	1.06998093832535	1.08407346588541	1.07369720341539	1.07145227309578	1.05416414312362	1.0731555736495	1.05292030963153	1.05744622398128	1.01552316479149	1.00807326977064	1.00413208003393	0.95185471854838	0.959596680141726	0.946683045887249	0.93075324123487	0.94864414124221	0.937245407222471	0.930794562389294	0.93782961627525	0.939826012740002	0.927589003814378	0.918751505752166	0.953169646590891	0.951649458754363	0.957386117423173	0.962948022828654	0.951291183160616	1.00245080928421	0.966987516872817	0.951795654063476
0.925332672563503	0.93343049758	0.947930909296056	0.902820590503153	0.875317901281216	0.906819174303801	0.896466230772577	1.00996088376766	0.890071620728194	0.926541607953789	0.929312216264673	0.913528092840942	0.911711779884555	0.909646426036175	0.937610922256699	0.918202263834941	0.951098423683912	0.936341297691147	0.972502140578341	0.955237404430568	0.98936642046689	0.985315672830188	0.997378900941204	1.02142228908598	1.01593838292987	0.987424291047797	0.988000929024816	1.01679854909791	0.994608636083581	0.978216752910919	0.982656421475503	0.968069517353365	0.956981837656365	0.967976371400553	0.947151615747031	0.968604167302778	0.97737138499298	0.975753196293806	0.946418357400909	0.954943023694073	0.924840307302836	0.971834216376611	0.956656024602981	0.976147250646314	0.943202351050361	0.946015327205629	0.928102342758442	0.977096730762613	0.989396256153247	0.955037833171193	0.942823093073601	0.954385721925851	0.989189621365284	0.998379156662135	0.972340050237144	0.986380651903478	0.971597131557793	0.996839171285765	1.01505496959865	1.03113167356011	1.04618196750466	1.03467350240767	1.01616173557248	1.03650552457737	1.02572713446658	1.05383762738915	1.06404527944092	1.03584889336591	1.05252322019652	1.03588070928804	1.04258936570873	1.03419578293324	1.08741478747575	1.05850491642751	1.04088182242992	1.07325036295711	1.06578873994389	1.09170055571313	1.05269968912222	1.06516173141641	1.04415929874786	1.06194058508381	1.05974272896555	1.02806220589342	1.01884261313044	1.05154452755511	1.03652753683718	0.991717655845057	0.991095156034509	0.966567808566772	0.954841222576634	0.961250040608675	0.95531499142304	0.985001671149811	0.934643286445087	0.928827404137725	0.946400438723591	0.955807330752992	0.97023457714789	1.00822115919421	0.940453918896678	0.981036613160762	0.998346227778665	1.020802544245	1.0025048064422	1.02519817868193	1.02242549326749	1.00987211269437	0.986811052182344	0.97135450375924	0.957454567978519	0.991863935153761	0.996390580149638	1.01174008668054	1.0074004099745	1.07510242187758	1.04335456276267	1.06846762031431	1.08687660377048	1.10703741412723	1.08731493942612	1.15586174834817	1.16195436294733	1.17553134332649	1.17559591254135	1.17490607833455	1.13761000143306	1.18779235763936	1.14068325756135	1.18051506129796	1.11764667712339	1.10860242686182	1.10598416662525	1.08043567714896	1.09278398735549	1.10944406020411	1.07971636551296	1.11851093303329	1.08702451296094	1.0878376370765	1.10055803054243	1.12652125810445	1.12192833525845	1.12516339713684	1.09993987669525	1.06149058332753	1.02122741588077	0.981929167076029	0.982868752011314	0.956511653475288	0.951523638576358	0.979668564629165	0.985646884652022	0.981559293540364	0.951550240678864	0.956672955833152	0.984842692818722	0.980591597715969	0.940700521686959	0.956115590981653	0.990252363511937	0.970632189002285	0.98057025457405	0.929396537650702	0.92832857646316	0.946279710070916	0.940578833628587
0.986346164737657	0.959336812768791	0.98728071073986	0.9563266227479	0.957374535051663	0.92189980762575	0.925865905647197	0.908714577959075	0.906571253904088	0.90882645042899	0.890642695839937	1.01560527670481	1.01422075591368	0.876720132029251	0.859845799721764	0.880255859354634	0.897625758595099	0.885392863985391	0.893202322117284	0.913786757817306	0.904949086860702	0.909739001668302	0.932630000036758	0.940360930368536	0.943117444233118	0.944682279688697	0.965087259965629	0.927659910396534	0.936127941004536	0.925971953389339	0.935858099088782	0.948740639180709	0.947181468465654	0.955044695454051	0.952644193320969	0.968547816334144	0.972062824866308	0.966929529346878	0.957008978962315	0.951000593569837	0.968906415656103	0.918328526347846	0.946380046299797	0.925276689466277	0.978304996509497	0.923496627312539	0.941588295681342	0.906961721510089	0.966579152137301	0.972704565916732	0.984131779450663	0.951780647150759	0.98003188228791	0.995928959389349	1.01942976292374	1.01874991834189	0.977594860761238	1.03533889855211	1.03367643604064	0.999869305818492	0.982819258970411	1.03042116094453	1.01024796629739	1.01811584566052	1.03925980154832	1.02241999031425	1.04092190649898	1.02669229374137	1.03287285157553	1.04172793998891	1.0549097209036	1.04889659707417	1.04684633615107	1.03346795241466	1.08484963778937	1.0608170908095	1.02489829776854	1.05517359880444	1.04290830888608	1.05821204279642	1.012475213156	1.0091619613308	0.985275765292442	0.984120380785989	0.935382010868123	0.959649733246869	0.949663962509547	0.951357205863678	0.929359321750634	0.921217490103762	0.866450300750259	0.917413372251389	0.911850507498687	0.887704183572951	0.887213077703061	0.943917218690448	0.907200498112836	0.903371008657843	0.918843990342472	0.946775683524578	0.923890053448272	0.999906959137874	0.964019584419285	0.952899693203857	0.977035334516163	0.946539625225773	0.951378623948534	0.940314928792507	0.928788911804158	0.9629549161843	0.94381118163742	0.950569079827598	0.945756231418435	0.957319657529854	1.01335210669778	1.0381854922502	1.04931806249021	1.07027306588026	1.07687611332108	1.08642200691382	1.08181025670022	1.11052604374037	1.14389126009138	1.11544249917397	1.09859703481221	1.16000121327496	1.11697900778813	1.14151338331782	1.11129761698991	1.14422104998765	1.13510845101667	1.12492824201947	1.13142132476	1.12415746830604	1.10291874314924	1.11244984092278	1.09448072141608	1.15405497621162	1.15109084472598	1.18580252287841	1.16069697882771	1.13381469560072	1.10995795925511	1.07542115976954	1.02371875684621	0.970894533884236	0.990268745529807	0.99893567189453	0.980955069062859	1.00455663125009	0.976766016890299	0.977868732632095	0.987335380805857	0.985076337945543	0.967056608740818	0.975432576208096	0.987086791071899	0.979818159530248	0.958128967209379	0.969888834207027	0.907273296086127	0.930560156164774	0.947083110171533	0.91743540549952	0.914993392156305	0.919155064442152	0.914415307892042
1.02178045724444	0.968563276216189	0.967518589246125	0.986481679174268	0.96855211496459	0.952119047515679	0.940072880944651	0.926697108187613	0.909536178407869	0.909551181209659	0.897250807642746	0.878197229284659	0.896297348445819	0.902918192332248	0.85228544330663	0.871716987053937	0.881702172858775	0.892307514888468	0.890721216519462	0.867131533500053	0.883738574925104	0.874056019288607	0.911156182860645	0.882308540756594	0.92633852063014	0.906931120332726	0.902946031365421	0.894923642095658	0.902925384624838	0.897738019347818	0.92107922755008	0.906385726737167	0.907327337811753	0.918983634589944	0.916257097466425	0.893128870131982	0.920668577569344	0.937132747580066	0.970195375441344	0.954417571739129	0.92415681083201	0.920790215025125	0.902465042138573	0.937158317210549	0.932740839566717	0.907056057845473	0.907345205146838	0.940148742747214	0.940443076442264	0.934354596425921	0.993414629244331	1.02460471629081	1.01097546504348	1.0037905933434	1.02264082011468	1.00942549807909	1.01021171552702	1.00670943200811	0.971754120904731	0.993521205632779	1.00853511949943	1.02830930636269	0.997102221149537	1.0106122949393	1.01936186378634	1.00838447765089	1.02652389255524	1.04099096654604	1.01353595467668	1.03618584753285	1.01934169965907	1.03365255770527	1.01625557193146	1.02092111902481	1.00947728672685	1.01227152594006	1.00248325321816	0.976037547049619	0.976714666278929	0.977238469502836	0.943536739730484	0.942429656176462	0.951917471990098	0.915469021614278	0.921112363426346	0.908757399411678	0.903956717109747	0.919531829248492	0.909445966486258	0.908681736134093	0.923596181311938	0.912425194538516	0.931433731369014	0.896003849708787	0.89717154457891	0.892233521163175	0.869229338347957	0.899699789151208	0.952661666162102	0.880675486827671	0.894538578835061	0.893839196176425	0.924674884711967	0.897551616551471	0.898124977458328	0.895523244528681	0.908854878390758	0.910178791922134	0.883795200282031	0.920842327766669	0.932340457618436	0.932155484205633	0.978716600495103	0.996255498485815	1.04079476763155	1.0287994304264	1.02550476733895	1.0458342229965	1.04117441801576	1.0577645656036	1.06752153999664	1.07913491351375	1.1243558823238	1.14415252407465	1.13526938962779	1.16883952861477	1.21179696121899	1.2152765496803	1.24117946432374	1.28953891483058	1.2451978048032	1.17403877027402	1.28077127458045	1.21827281347066	1.1993865036556	1.21671007832009	1.18290398739529	1.15304498560781	1.08203190466026	1.03497354911268	1.00064914812179	0.995211975662317	0.974363167991611	1.01006273343519	0.976525675237306	0.976027034196348	0.962228724978545	0.984240592816184	0.962944368078606	0.968684160198043	0.947230656262238	0.919523275582265	0.936489797303544	0.957467091486655	0.952396649740892	0.95426348589148	0.932613396723255	0.952515347331798	0.931211223391042	0.949414928740628	0.913721772340402	0.927147420758309	0.902618498332668	0.913767102439219	0.951652912557775	0.928860502320465	0.901295801945034
1.05432029937752	1.08955225875735	0.999839925994047	1.01058422514323	1.0309627521873	0.963623517132908	0.971263446288362	1.01226803208495	0.970407504697355	0.983454469678873	0.980759440076087	0.967118224281549	0.937373949888895	0.909111406678415	0.929928346993444	0.931822455440963	0.914762009400947	0.903494366729072	0.891510496260394	0.889553440853858	0.880485112050044	0.888972851162289	0.864853379679624	0.883592016740915	0.996542776964394	0.887142191606523	0.866111604988462	0.838258443882394	0.85318413525439	0.820568475093012	0.829157838390136	0.836471848254592	0.848371121255211	0.830519165757206	0.827434392289603	0.822165234082151	0.821478343496853	0.823998666416516	0.831385939898738	0.846662986427274	0.86880805173262	0.879438707943633	0.889589265116214	0.869136261946243	0.877066745006348	0.851364772648051	0.901305979914605	0.931806368305709	0.930245393581205	0.946239007057605	0.923572824630949	0.92281853625668	0.913950448124797	0.932494063412689	0.942068071039549	0.964223465707067	0.972143921470975	0.970867772254761	1.01692354112078	1.02776409253547	1.03243725732427	1.02434614959641	1.04648534492619	1.05340889218791	1.04037183108105	1.04206047633484	1.03757329098769	1.04863334998226	1.02559137997016	1.01245819680166	0.994315158838219	1.01341484706102	1.01172922338737	0.989159388489085	1.00132690569066	1.01931575609366	0.956113428786009	0.974069308613526	0.972579169443063	0.954045070315433	0.977067237817649	0.943770699105974	0.954782890837314	0.946595091051248	0.950686879088662	0.927517067525402	0.938489708401001	0.925562441060515	0.929229737951684	0.899204316046926	0.946973296342746	0.940703868790419	0.913844178282382	0.915573969060997	0.90589024026063	0.928353788242197	0.901291318308988	0.902962875700159	0.892401921034003	0.865554536496452	0.88157258837236	0.892580884025362	0.928259325692495	0.908976374157289	0.88986739774506	0.898090107955659	0.901312139017503	0.894777752819364	0.939717832456089	0.89980019451686	0.952667764846116	0.937700355433695	0.929973672235089	0.952081737513487	0.957165746896038	0.969887729502373	1.00958345058743	1.0049173118254	1.02934597918218	1.08195852141521	1.14711881073418	1.20934588363523	1.28048099186186	1.35553610412431	1.49296648210738	1.49630279233031	1.50490421217508	1.47655663867219	1.4790244079371	1.42720378261976	1.37828370163787	1.22779145360763	1.17687533127858	1.06159801646643	1.02162920976843	0.977316650936158	0.940680495729095	0.944487868938767	0.950408312342718	0.942256012727466	0.972188216744769	0.936049322308308	0.919178024955243	0.935332230454703	0.936862537777813	0.949859613054675	0.915650671663495	0.901033599381828	0.881597022307826	0.91170165720373	0.891955414058054	0.908772654470689	0.907792301840751	0.908229400334528	0.936550487808482	0.919351646056599	0.936325062893328	0.900529218501113	0.967089800518321	0.960537781789364	0.923853880742912	0.912860578420041	0.978170957736008	0.962714422512716	0.976701002590283	0.894389578967817	0.873182798976592
1.11419320334192	1.07821285551978	1.10857099236653	1.13301949528021	1.11004304834468	1.11168038867786	1.02303817710519	1.03775287976216	1.05882641564762	1.04236189909261	1.02749709879546	1.00978813097261	1.0160253455988	0.984842068054899	0.969426672559875	0.959347061036424	0.957666572283898	0.919931394462334	0.961679332034649	0.936664167945301	0.925215127939657	0.925675696068896	0.910571399398009	0.889375136882887	0.868270486946483	0.859322876276777	0.866909314137997	0.828846582597184	0.823297763065523	0.799674956551778	0.809916075505063	0.79639819433383	0.954561794073322	0.798926945014106	0.816674140145378	0.795472519436877	0.806896625534419	0.795536795714034	0.842297200660858	0.842724460888548	0.837557349646796	0.85563162015493	0.860512159232469	0.860894311544535	0.871734450505212	0.8438262074922	0.860040186276762	0.870800391844372	0.887637956227627	0.898223622328746	0.912921628135683	0.922097158358548	0.94444580476446	0.91777306369662	0.927194177218727	0.906144939278937	0.907816161643025	0.921714489579959	0.938199196999865	1.02450369702328	1.04418988866243	1.09905971958969	1.07172873596093	1.04453408996926	1.06053517703177	1.09200167488965	1.06713107488455	1.04579938489492	1.02352398943829	1.04085519841847	1.02937763896963	1.00656614235985	1.02036656276579	0.992850353148481	0.991818336289687	1.00621614075529	1.01236507103286	0.979781538582015	0.973875439825865	0.989460590320147	0.970663962091914	0.983944111811939	0.996724463212474	0.987230329740359	0.978127288344104	0.95004299156807	0.956626125988694	0.968556130230889	0.96082511370193	0.944522163714618	0.922346268671384	0.96207699778435	0.958669413905277	0.937660130623507	0.963836221913028	0.977998909053671	0.959632636259344	0.934448759269626	0.942609309679553	0.95071726658477	0.913672924428033	0.931249956189229	0.941776378829161	0.936429581931369	0.944108351051735	0.943905062178405	0.932672798804538	0.910296557145514	0.962186830573406	0.950006627181671	0.894593626443268	0.92731384066256	0.922879824643958	0.990340895154335	0.974947525399893	1.00381787934447	1.02674120284526	1.06472657709938	1.14515878779719	1.30553446718221	1.36163931391719	1.39790485481688	1.5211470961322	1.5998037461354	1.53410867233417	1.39240717064914	1.33876707961619	0.972361598609903	0.964782105458603	0.96959950980005	0.986294643467723	0.953636432882908	0.954400819534678	0.976154445100853	0.966795506402741	0.947272554648501	0.917662157002547	0.906530902770443	0.906797663601967	0.915268554337068	0.897817607899781	0.859682848921136	0.900329028955815	0.893529060581734	0.879532042614765	0.896399880843746	0.890214029785083	0.860659570705024	0.892964428427112	0.90117260770633	0.89014637177223	0.919328190855994	0.913320979115207	0.932396279214018	0.900054914202249	0.93728974594045	0.916571015032716	0.97652907536087	0.98225773940537	0.863805877330668	0.898306062798682	0.862348184594307	0.849806552858973	0.873571433832471	0.865662043716875	0.88323236816661	0.874477294402651
1.09788131617432	1.08273510752045	1.06634642107915	1.12608518147028	1.11473454630001	1.09452681151005	1.03904238265407	1.0964549220781	1.07120996425668	1.09272314434415	1.07214996885846	1.04637546412638	1.0372859164619	1.02957826119833	1.0293738252434	1.0265260698863	0.986813046788496	0.965614496437435	0.959261764883463	0.974538657220987	0.969306193037155	0.949799226448223	0.951158225853362	0.917767466915606	0.909034882855044	0.890940586496149	0.889589399844977	0.892314158907623	0.872355371506886	0.84302559890695	0.886780120977947	0.865585290902688	0.838283842671631	0.826225919443634	0.814260996880095	0.802809629431575	0.79048583626604	0.797938909857286	0.927163176074692	0.911547074007408	0.763075314755286	0.777494385811133	0.759925486676648	0.787490312719252	0.744890711802089	0.744277995218266	0.774223504194076	0.764254913851942	0.780727289865138	0.79883572369714	0.813292859922488	0.857469827719025	0.837506069294344	0.863788338251521	0.886695386387638	0.888539463835973	0.906315366523272	0.912977749399507	0.896148514531365	0.90219347249297	0.91508214276846	0.94681893094064	0.969078407459336	0.932891919251076	0.95803504626918	0.968689109303206	0.974542129919499	0.935230938013264	0.967146316910959	0.98128688141885	0.988296961040192	0.993143387766135	0.992566998360632	1.00735760544142	0.988880819135003	0.981605928970531	1.00065909479354	0.965703759574366	0.979512196868148	0.98729138229308	0.97038711120999	0.981968142823894	0.991685156033378	0.983945510233697	1.00180404707855	0.994743388397473	0.97054797647867	1.02748693834877	0.994158291885178	0.999858574906454	0.997076168321031	1.03412855949601	1.00764991990528	0.997513521107812	0.988212178704534	1.01517479548468	0.986760037822775	0.982573384343816	0.984978486578303	0.997369269913373	0.990932213053123	0.982405083360723	0.981614639278386	0.980175585710642	0.980608590035253	0.958481606403564	0.942880353429731	0.964633131362559	0.942957427157682	0.981106965039915	0.929565151574203	0.923377391284151	0.920286156757874	0.943050450821737	0.951583351812299	0.948547805161038	0.933857823071473	0.954646141849294	0.965861901448209	0.961600115790412	0.945925812761828	0.950958285855334	0.979337044219315	0.971859977663202	0.994521613576441	1.01213335745054	0.978206934001496	0.953064097354397	0.953048426998963	0.929433811394119	0.922593991236763	0.903270423393461	0.890849828748922	0.930185090565269	0.897967866422998	0.881519094295685	0.875291373501441	0.850873403146689	0.852081690104082	0.836541337511086	0.87615749250485	0.862454533007776	0.879205466943136	0.907865573948559	0.862028006146231	0.882850772557263	0.855700962228877	0.866250595564838	0.858275917840651	0.872626444695695	0.998031870165671	0.978119510867468	1.00226668986005	0.905482071545926	0.887295110438965	0.860486456557305	0.884908608600406	0.897937749401935	0.883751758223559	0.880336055854005	0.887918090231058	0.913981609346259	0.89292121906105	0.935143705960189	0.933827889222323	0.912787987065463	0.933112046086639
1.04469257000679	1.02492099986336	1.03905728178632	1.09862796127835	1.03251795845515	1.08969885203113	1.12672886733886	1.07276399863561	1.10384144062457	1.15834323338577	1.14009870262945	1.11072244681608	1.08916248534055	1.10040885857782	1.12243707170385	1.08111191610475	1.08028370758524	1.0708451880456	1.08360328419832	1.03719940231937	1.04788590734335	0.994122869982143	0.977881552071212	0.960194531669944	0.95981208824	0.910536352397059	0.9127345765086	0.901598303408863	0.905139833607452	0.900131086069928	0.863618671029736	0.875078402923677	0.861492324869577	0.840048297622196	0.830288875043228	0.80793701353395	0.805593381991452	0.778263539415253	0.75883746363714	0.75867394679441	0.741837637810611	0.73131283833291	0.746202312932586	0.727535598533866	0.721843641506772	0.833458443245106	0.708147657801672	0.696300622303768	0.711793490727599	0.742823586876094	0.765904630757034	0.846847404019072	0.832283907992808	0.860677384318154	0.855837929512523	0.890189450014761	0.907843820242358	0.939950614896028	0.959523758930627	0.936393368263459	0.975230103128108	0.954106387189436	0.986566858531584	0.956380856158498	1.00925853166829	0.969280151038101	0.995875210713126	0.980633575512047	0.977780118130055	1.00599551273644	0.985270955204996	0.99048443683063	1.00287201261716	0.98191214413235	0.982446626629494	0.984549180796029	1.00266073448402	0.965380204854403	0.998242466763205	0.969837129316489	0.951969758563787	0.983636587896231	0.987697198031326	0.991818783455178	0.995273102947835	1.01414795100717	1.00339267120491	0.982864266766236	1.02593843265144	1.02819391053459	1.02280645449204	1.04598603216812	1.03112746620089	1.0446597117151	1.04285324556318	1.08068066876736	1.07597002360357	1.10577521276119	1.13246267765584	1.08953156534153	1.08268488223253	1.0849646211393	1.03657515551992	1.05839477698988	1.057366514642	1.02928897317229	1.01240434728462	0.98749823719714	0.983544297181274	0.968606594720624	0.980967687597749	0.971634999626872	0.957572454501505	0.93484630629481	0.965397783311328	0.969835700024938	0.994605618395404	0.971079497961989	0.946585704022199	0.966616896310408	0.965534620916971	0.97992425685139	0.941510985516869	0.932972658619417	0.963854293126577	0.908125164999412	0.934893357266718	0.893440672596835	0.857423887092732	0.843977293230124	0.882126607341487	0.872489488330483	0.841359531998357	0.822104954259528	0.850745676230677	0.855449360738359	0.854401124245663	0.847171699917036	0.872015067533538	0.84731486625022	0.858403625772405	0.850134115854128	0.858470447089013	0.859311393336359	0.836990552280878	0.970390373330474	0.981018180589692	0.988639142356093	0.824293446723399	0.845769508212861	0.874993026158073	0.856085105200703	0.875325280301448	0.877128082156923	0.88852793073851	0.922088967768789	0.910125974083262	0.946554755720756	0.957499878912462	0.932833642085873	0.94726111491589	0.95677213976302	0.990466242241779	0.969618474270391	0.974252114760665	0.939432192637665	0.983369017174467
0.985226546147778	1.03086250618391	1.02605058770134	1.05193872680318	1.02355409880881	1.03611775481026	1.08931012002002	1.12257891876933	1.13042089379305	1.12635138652633	1.11991478064459	1.14018124910837	1.14830526668647	1.10847631796678	1.12583094571781	1.11168310083983	1.09446127312341	1.09013549134285	1.09214216506261	1.11781277139078	1.06549489242668	1.03019793003918	1.03493832550361	1.04803333130346	1.0079333884914	0.959700854213078	0.940848269720211	0.980130508355725	0.941755487260671	0.933305580463171	0.934087783316894	0.914799203060527	0.922343437093685	0.881325592306493	0.858016679039916	0.857891687801487	0.861076760431134	0.839818387259393	0.811883590289585	0.806399340372239	0.802750590399775	0.814878724601102	0.794549063460394	0.772327370493152	0.788528541970416	0.744360186521244	0.770602805826491	0.916496661151736	0.936926280836338	0.821721535296755	0.832187992813023	0.874674911914557	0.912173555249743	0.923309375447544	0.924309354181719	0.958995785048742	0.960165810945254	0.989884002765076	1.00403260236735	0.998491988203651	1.02407898148483	0.96970750335239	0.962473101096058	0.985853036429586	0.954196301579727	0.937621012053949	0.941849160414503	0.942898235359287	0.931760494838368	0.946214065704844	0.940886168697084	0.934056464383223	0.92573024347107	0.958728942656166	0.930236565585853	0.923320501031604	0.941533877776833	0.944535531504557	0.961568684656759	0.967093001097651	0.986503809861316	0.968974292445612	0.986502792681298	0.981397946923656	1.00360858426591	1.01039236057052	1.06058769603726	1.05102406350924	1.05567347528083	1.12902919875346	1.08497090033871	1.09315676919529	1.15208241417039	1.16999982506734	1.15955318089321	1.18663781369122	1.11879297036305	1.13728471797361	1.13370283690717	1.08461354478572	1.06002788271379	1.04599788673478	1.0719518076257	1.0376669028124	1.03723084943495	0.99798977824076	1.0067726955639	1.00369425222507	1.01342720216083	1.01877282824648	1.01586688504975	1.02321664429633	0.993917966740585	1.00291546901961	1.00365153158426	0.99643914775831	0.983118480236055	0.965553160621324	0.969936320811916	0.904036983305972	0.89577884844869	0.901082614028253	0.855633986521658	0.846625839850306	0.848794596711639	0.826117866938415	0.830736286442279	0.842001633405427	0.872106998905384	0.8621617295225	0.88892808126935	0.872927257057678	0.897749183740464	0.865721426759173	0.889568458890909	0.865172725795762	0.840220036454263	0.832702430731573	0.833374882081358	0.958420537930024	0.950711257460041	0.944849236665081	0.823004201362622	0.82449077923075	0.81010804949775	0.825339449893223	0.816143524763312	0.879674323802031	0.892300426844394	0.903784616227802	0.948214933217395	0.909699144800607	0.96770678680381	0.950404010798945	0.950273902310314	1.00752783213182	0.966406326775558	0.953985111702828	1.00986961777745	0.98433453807865	0.993438219016346	0.987933751109371	0.978699311299548	1.00055149496915	1.0017725098531	0.984606129682726	1.01597661021151
0.986430732665263	1.01631437522616	1.09387169759681	0.998084744696943	1.01610959056837	1.01753526261822	1.09282667550835	1.1095144578155	1.07715175679105	1.13333086865871	1.10706527108986	1.08310250966006	1.10271010281411	1.05721242026404	1.10763449855353	1.1166314553335	1.10292173555095	1.08503582910455	1.08091526100712	1.10764025319967	1.09422155238247	1.05394643500872	1.09768897488255	1.05832616123517	1.02705724308217	1.03423867266651	1.060282641272	1.01999600488973	1.03662527706197	1.01605125848022	1.00656558173446	1.00383927550846	0.991740433077585	0.953736077866292	0.971619379088619	0.911513231371524	0.895128173152551	0.910320481186702	0.891800587722414	0.895577108286156	0.883008869174747	0.828795765889206	0.79868571263502	0.832587350073254	0.800957532715339	0.79247701708087	0.781425803328075	0.813866107853209	0.961888208489022	0.956705118246661	0.820211231094409	0.886489718959252	0.866489526145999	0.868568149365752	0.904494459630019	0.86417752610038	0.885614680449145	0.882295753510879	0.928168881887361	0.93839485417348	0.903771840494098	0.902994506505692	0.912601198085302	0.907433511131277	0.910852110331163	0.918836535238137	0.919602623482177	0.905428093345943	0.896391272535877	0.915813636108561	0.924760582337919	0.914362036754964	0.945845088481277	0.916366406578217	0.949667941170122	0.953143101027877	0.933859580065198	0.938871529636064	0.979621976569845	0.960993080133046	1.0008828774275	0.98165633938739	0.981329249378457	1.00951665950136	1.0151310041868	1.0573980564968	1.07535211812306	1.06601379742754	1.10135759903724	1.1333455056666	1.10331692840345	1.12529797084205	1.12581206577594	1.13066877441875	1.10503617534917	1.15316001002963	1.06849468744208	1.12504790428149	1.09987585778736	1.06066666097352	1.06131882545879	1.09614900292027	1.04421194285803	1.07097632191503	1.03974337929127	1.03036804998405	1.08313634186172	1.02676562128414	1.07240450856822	1.03258331240002	1.0357372198745	1.01051727062584	1.0202531323306	0.984555792018608	0.968421456837426	0.959150469065169	0.925408586461619	0.891817391738416	0.884778980490779	0.867250770166425	0.855705084121671	0.838265089821572	0.852035141995139	0.891768025251023	0.875699110213767	0.852509850046388	0.877738254131836	0.902073282812092	0.885404168015078	0.89350637340847	0.901012581379318	0.867386077348868	0.856469156788541	0.954733689259371	0.952497516448795	0.80440128387986	0.774737405436035	0.805692752685009	0.81690453419983	0.820275220738154	0.807999605543613	0.810986328895725	0.843876587439962	0.880171966110531	0.889470928538773	0.890667565571426	0.928801992691657	0.93187407328456	0.965829262016785	0.974548647128136	0.980248754850475	0.988858830793202	1.00510642016884	1.00275578398356	1.04239032032642	1.03114931850997	1.01073878155479	0.991721432494434	1.0203318509477	1.04320763708555	0.999926183307615	1.02636432339033	1.01604574375165	1.02781336162945	1.03126229168076	1.05028938419097	1.05368291330367
0.982695798223696	0.953449047135583	1.01164025799218	0.976797866079489	0.976250202700705	0.996396438461382	1.00962982790802	1.0373381845388	1.08840643112867	1.10190561365447	1.10709089298076	1.06779788337338	1.08839350338985	1.06580996600138	1.09712666550218	1.06140342392838	1.04804671973224	1.05811308369611	1.0544933475076	1.09381176197168	1.07660272682321	1.08549997226188	1.03761519892462	1.08977274495848	1.08859666938874	1.06478866925758	1.04769522401675	1.06599053577569	1.06610826632472	1.05613896093708	1.0167400652921	1.00426826356146	1.00400091682009	0.973538618915914	0.971149055288702	0.937550068842915	0.885610994099951	0.920183390730397	0.889647762172695	0.84519302243451	0.826081286492506	0.816179658219705	0.790202430235604	0.759439923213687	0.782789288097438	0.740776228618731	0.716222105403107	0.723959373488731	0.730797232345747	0.73719380136149	0.764206986201851	0.756834401210482	0.793484036763483	0.958054498455876	0.936214111843999	0.834483593248521	0.87570501766878	0.86372886072875	0.882113326243313	0.907144607775207	0.928748681448872	0.932128101374173	0.935496817132295	0.976049264614154	0.934317161375534	0.95734268127366	0.938902598955061	0.956984637183686	0.953251068758304	0.926037242698308	0.921808509165137	0.946460560898653	0.954863715546963	0.940870593244378	0.966485386253346	0.966107851474242	0.966333736255853	0.990688791117577	0.948500938662804	0.969811480657204	1.0114129998561	0.984583103605571	1.03250692203997	1.02943518041105	1.0246271866256	1.00136090337675	1.06532257299474	1.0128540898949	1.01946039083515	1.02636148316592	1.07751322549263	1.05274954723067	1.04698362164378	1.06441071333851	1.03853682728821	1.08754672881225	1.09436549682537	1.08677121333631	1.02587836608603	1.04695125699139	1.07658523322954	1.03589984825524	1.06124993335037	1.0728302214951	1.08349324672644	1.06902165253194	1.01964064362614	1.00668360707072	0.992650111227081	0.984954004299728	0.983383280785213	0.961943297452766	0.963229484824036	0.929180232017008	0.948062767182864	0.917802098850505	0.902936802022684	0.921892651714438	0.93770240138127	0.930307760280525	0.918517095695211	0.925806944877418	0.971596543697598	0.935650825905864	0.96088716839918	0.921996620896618	0.920688372627123	0.957820291294939	0.928832806474223	0.850080646870338	0.794393116928332	0.782094357297853	0.78064163596536	0.78682481359035	0.790888313746787	0.817807460026887	0.853310204204597	0.878330973413218	0.868488310282276	0.888449667935604	0.916480442848769	0.868281331997896	0.9647446415432	0.958320630081464	0.919364203656763	0.936506183939918	0.975722185721424	1.00296459114935	1.05128247899981	1.06438132867171	1.08788205265967	1.02622720446231	1.08013516116197	1.0487562842924	1.07118861185225	1.08798368473287	1.04163772849139	1.05782485970551	1.09463970936187	1.12488463688631	1.07349916597106	1.03299912345785	1.05306737301409	1.05832069968613	1.04056476521298	1.02181125556599	1.05701364513843
0.953850959267679	0.956512172406185	0.958495291120822	0.973972836890632	0.934235790149797	0.975283061049489	0.997057315354922	0.995192524422609	0.995626718465011	1.03707627080301	0.996536226595917	1.01236899263146	1.03949473645949	1.02844623847182	1.06261142576827	1.07779824240722	1.06330376116865	1.05060352918862	1.11004900227413	1.04699188949582	1.05160924368235	1.03423904140698	1.03406901386892	1.02175064772059	1.02512927374959	1.04415320180709	1.05200441836944	1.03639820730926	1.01742885864702	0.993979935992692	0.982427095816747	0.978505573258345	0.978884841280526	0.958557232087974	0.953391005166653	0.951709780982813	0.956943192244699	0.938213403537529	0.902529734211468	0.953767835441581	0.894607194388098	0.879365652575701	0.868187664848956	0.874889133145901	0.866078952090439	0.834636713868171	0.800150474377776	0.838912226531208	0.869929066449579	0.83670263820102	0.865197683638727	0.891174119079933	0.951995087573656	0.934013184828262	0.986736218935285	0.971160782519009	0.981855968658399	1.03118772355655	1.00752211256019	1.02186242422517	1.00282291783209	1.03413326241777	1.0219163547017	1.03871282751053	1.01170522558304	1.00214907452037	0.964114464110916	0.971654693699622	0.961458727276427	1.00513791982933	0.991255258179873	0.993759206888832	1.01134584432525	1.02925942419717	1.0230832055073	1.021303631358	0.938259277731577	0.947949233768118	0.953812112941941	0.93191675458136	0.957425874511861	0.940784274178659	0.952773037020099	0.928864930872102	0.964431221630967	0.968934799585627	0.94965160752063	0.95385284687313	0.979417948554903	1.00282738414909	1.01659944531793	0.996599316577287	1.03230594657947	1.02858612739793	1.01920450110301	1.03426001294046	1.00327808088934	1.01562286568455	1.0185338735567	1.06326644165161	1.01353239466766	1.05565372475246	1.05707966056935	1.04427534521648	1.02535728473983	0.984646611283644	1.0096090081736	0.972085048984934	0.944300460525789	0.958773973656183	0.966326288300016	0.999491436749339	0.957697691926037	0.946844264957293	0.954866551744162	0.950284705314368	0.970506123571386	1.0061813107677	0.972402076600932	1.00479149467332	1.00587603440898	1.00122205911506	0.956481776755561	0.938840421488927	0.926142866064444	0.852176978597277	0.801256607589097	0.789589429443082	0.784027342171045	0.815767828577435	0.827151524681827	0.843501755050676	0.871544166352998	0.908168971129059	0.895221421316469	0.910253461513891	0.910485548756242	0.968013175822774	0.915813505180826	0.976792328964293	0.952066816997643	0.944998825142354	0.96725008901755	0.980029122457832	0.995804394375006	1.01916866213095	1.0704711399953	1.06631778607702	1.11803576612237	1.12558521110859	1.09962484934808	1.1338970053717	1.14337516865239	1.13227331075567	1.11111647961172	1.11551883810288	1.08198092746643	1.13790225584974	1.09674097541833	1.10767058678088	1.07441160058399	1.06666004481218	1.06182606611312	1.03961955483707	1.01249365140674	1.02445050399044	1.01571220379245
0.918222956856491	0.953477756461307	0.935726066975864	0.983582801368623	0.946057552913048	0.968053071597	1.03263829722472	0.959885278074826	0.970889723743583	0.974468293062876	1.0052285631243	0.982673215090982	1.0228763705656	0.968857089999224	1.00823866018166	1.00835117327897	1.00485142250422	1.00696189405424	1.02730667405274	1.00053248146537	0.988177466739992	1.01486287352214	1.01579975361526	1.01291348116527	0.996227170058222	1.04099562186518	1.02415684198923	1.00128785083033	1.00295749220489	0.999934145750995	1.00608867653212	0.987802437167691	1.011104731117	0.979610801706672	0.974563850738932	0.988535794243299	0.991945265531084	0.989427102572238	0.910085109020701	0.959026359585412	0.955499718627534	0.985770974326078	0.956214698721897	0.978460849136882	0.973987930932339	0.983780245722122	1.00849530002087	1.02446765792566	1.05989270708694	1.03322620921353	1.09823077595513	1.08344287144119	1.1386922035455	1.06785531867754	1.11437008326682	1.08690317373307	0.999407810652022	0.992954512019955	1.01345243258034	1.00198039649783	0.992747272507305	0.98465272773326	0.987129086308404	0.984267656168435	0.97235294697878	0.932810386518425	0.93769578571319	0.938849059410856	0.920592698135916	0.889633550933838	0.903290761981923	0.901838390111351	0.913304319165541	0.91488881143796	0.908240271442737	0.947185230918549	0.939221778443155	0.927836123578882	0.965559926369325	0.946667306798946	1.00468672757703	0.970292905974669	0.989396030342531	0.975389169341901	0.963093269846235	0.991899190568126	1.00071868490384	0.981978821028897	0.976812224166606	1.00749094088796	1.02720787741597	1.02466829329977	1.0228016107816	1.04004829844943	1.04296673280422	1.02280497063806	1.0271363617432	0.995187404580618	1.03219074412599	0.995192673384494	0.982639384505727	0.961941451097484	0.950771126199661	0.941792821090449	0.956585194366872	0.942394619448546	0.985829310877009	0.964590287462258	0.998650460325553	0.97842486864677	0.983053705795654	1.00297060417397	0.990603721654918	1.00159320406443	0.987555096665034	0.987642443134663	0.976065189550575	0.93731710148334	0.935219013896347	0.924331524408668	0.911003242635961	0.917281804150533	0.851099709755725	0.82507549631474	0.839950561043817	0.864031368729801	0.862566892461814	0.839381654597059	0.901875238860451	0.923538996470934	0.904944570063224	0.95525471702801	0.949836403450034	0.957137865781816	0.936433119716866	0.915909904683529	0.967210560237416	0.96784599095975	0.969274912074771	0.999365255691267	0.980772388197971	1.03866595028853	1.05051704107191	1.04418816296446	1.11402738981665	1.10137544855909	1.11868420668004	1.15881135782297	1.14159668855844	1.20155761389154	1.15636457101115	1.13697854688483	1.14840396236898	1.17434092747723	1.1087491854344	1.13487314300676	1.10247168399445	1.08585503056605	1.11282104135288	1.11462284810601	1.06208951161172	1.07423410114628	1.0323688901018	1.04919377242023	1.00135718846519	0.986568869337764	0.994192544367858
1.00577794729278	0.978755948856242	0.938786551349535	0.944753695559626	0.892580862413853	0.950574269304302	0.954197319717635	1.01352697966952	0.976256434565882	1.03697441467323	1.02198058501243	1.00074975307904	1.02614686676563	1.03967555499367	1.0281423145436	0.982867563216556	0.9680932096109	0.978384248713498	0.977715040058373	0.954490823434816	0.977856592350089	0.982608082887882	0.980190441834717	1.01142684526743	0.999169091806449	1.02087155237015	0.981419348119453	0.991768984784791	0.963755543056612	1.00669428218753	1.02075510208676	0.992380009149201	0.989539715389594	1.00079409516629	0.975330223768362	0.965888848217748	0.991668313511776	1.00592063587122	0.954258028600158	0.981784302628953	0.97926000943387	0.979155891539968	0.993944733018414	1.04752919822619	1.0706649891206	1.04923234474419	1.06095000625165	1.12558604753685	1.11929488077638	1.09653491774722	1.12914242432283	1.0537172173906	1.06259892845382	1.08037712732503	1.00877003514148	1.02329723304376	0.957793127641275	0.958123118363608	0.956712012151727	0.959675335308878	0.952411020498734	0.91936025377136	0.927606507347573	0.925883585668192	0.924051998673063	0.927154459752333	0.931636550788475	0.911648301092241	0.946900345351002	0.959604652373878	0.937256669168783	0.940666440281134	0.974353173058718	0.986155462770854	1.02140709112006	0.995535965610834	1.01802600446872	1.03584615300562	1.06310704337669	1.07124962875553	1.04608485352992	1.07505863905715	1.03434198501825	1.05420361743702	1.02852349546405	1.01606203529432	1.01060150715269	0.975108231340652	1.01340387978777	1.0149255147651	0.972911985070936	1.01228564226982	0.961150311492381	0.957864405380782	0.96890545145339	0.968246369125316	0.929571362089601	0.947513876148963	0.913548602732572	0.932094869540603	0.951633206524568	0.939352102835522	0.93051908057775	0.930414302809679	0.918812358928451	0.95323436921543	0.923682181764841	0.930715247851268	0.937771700378021	0.943764242644627	0.923122198559809	0.934182285582523	0.973873226959584	0.954634419535602	0.951506126439143	0.951813651061511	0.932295228259857	0.932417466024575	0.889498684619638	0.899963634739212	0.867338914511899	0.88938958699148	0.902937441781792	0.925899100429297	0.943131510754956	0.959764122121755	0.934994630758827	1.00333281767926	0.98951483521038	0.978615824253378	0.969599667761417	0.956632774439541	0.957096991646344	0.955457355589545	1.00879357325258	0.985431944745545	0.979810727436403	1.05642481952523	1.04361421390866	1.06321288815498	1.10125295253555	1.10920714516274	1.11721917260434	1.13111090812833	1.13037992663413	1.13698361942197	1.15854785281798	1.14719481144962	1.16724628002747	1.14662612096873	1.18236118997991	1.14746048402335	1.14629043475368	1.10840982462608	1.10644890129148	1.12425221219061	1.09690998284923	1.11653082455948	1.08589539844979	1.05950229379864	1.03707125275898	1.03091006112549	1.0338828155733	1.02723189043241	1.02089416178811	0.986957680721403	0.965580905719664
0.928181294460069	0.971610820939087	0.931999164736245	0.924158408336187	0.901892171491961	0.902683180358621	0.900350651477209	0.947480427948125	0.903649816206479	0.953571165528567	0.9324580939843	0.967211806156939	1.00278514259392	0.977205503280645	1.03052865040749	0.990411628382251	1.01698370207811	0.972730427535053	0.963198394621426	0.969729758547928	0.952089298302732	0.985985162767221	0.962528128886853	0.954032530393716	0.980301036914761	0.918849369194394	0.954171292753859	0.958546353524922	0.947351896659692	0.943229427494187	0.921595493256166	0.917246937888334	0.914185920876745	0.89487283735536	0.922037443327938	0.889441973822607	0.860913630997303	0.855438453150814	0.866699514537997	0.895217600407572	0.877849621527832	0.891215495608615	0.919360426070157	0.960518887396811	0.984635625001534	1.02105271725588	1.01179572716583	0.992849214442548	0.991941988933454	0.995949445401915	0.998649120539409	0.984167242773285	0.975410562692598	1.0273751439288	0.993553096334357	0.987080101725261	0.968269194852283	0.972124441559672	0.980833516438716	0.980281459701047	0.999259351291448	0.97198803636862	0.998162352309411	0.990375867411906	1.03407911784182	1.00805070707699	0.984536230085185	1.0045559570463	0.987491213501149	1.0403068237844	0.999347536045005	1.02427683153472	1.02872319542589	1.06356195882366	1.06192127630454	1.06543466357825	1.06605024886961	1.11125319489422	1.08400937441997	1.12057335242952	1.09781877899156	1.08402482229457	1.07634581530484	1.0644703281664	1.04768209220474	1.02696945572379	1.0165109546258	0.964755359128843	0.971460794856096	0.983022772497063	0.967961926743728	0.923799198802124	0.970541575980841	0.941023672401039	0.922990480083963	0.94326542945482	0.905954955657367	0.912116504709476	0.915153961913489	0.916250561434402	0.90897579889687	0.915185846866686	0.892644464772376	0.896038746125871	0.921975420510093	0.903318104302396	0.921687572396846	0.871936277931736	0.909501765188408	0.899015045218078	0.913457028049477	0.874888215389272	0.904603947961272	0.916227481495797	0.89280334145843	0.928008782735245	0.916031848642789	0.941463567822947	0.952346192873201	0.969254171917133	0.982201887446764	1.0067198559583	1.00475037012217	1.05853906114501	0.998454635342828	0.977592039757968	0.946531873086935	0.981443577549268	0.915344076594815	0.927987663906955	0.919521496404318	0.938254815344856	0.958728805882923	0.989950231119748	1.0145476622303	0.993434483081668	1.05580310305484	1.02067130978839	1.05976017736201	1.08838623975568	1.03937645374852	1.11603380799942	1.08691276871914	1.10355408945221	1.07584082548796	1.15681295854294	1.15263143195968	1.1482368867527	1.11347822725227	1.1643967075979	1.11462941802357	1.16711742172809	1.1264196998527	1.1367132516693	1.15824359747363	1.09567238256729	1.09148498557347	1.07667871400637	1.06549596324062	1.05023688917532	1.027325586636	0.985340935957793	0.982903316581085	0.973507482093331	0.967792072708616	0.954292016311938	0.949091758022679
0.974377443160239	0.899589302387971	0.96160889730236	0.934748029904511	0.884488082353473	0.950533489361158	0.903744089078433	0.982737982143265	0.996441743671688	1.00526631639086	0.989528909113572	0.996281989678999	0.979152594305916	0.997898417729368	0.990230946930678	0.98422745231753	0.980437507023781	0.935881550787227	0.945700684094764	0.965730744476609	0.934286945987363	0.913109883647122	0.883537453201962	0.912603051390636	0.914144439773041	0.941753001896442	0.882319073157158	0.895399426788375	0.906985701088687	0.870341310267319	0.836592175049588	0.836531734304648	0.83511936481188	0.932635811531891	0.886024153812163	0.893801780391103	0.861464665817448	0.854964386527506	0.832104687782422	0.893164024460675	0.874725386281801	0.953510158164666	0.984211074274389	0.98218546203103	1.00376246476347	1.03563634171554	1.06728226648505	1.02500382697207	1.05924262192402	1.089794371864	1.09939102529142	1.09602298316385	1.12602534971764	1.06724383083306	1.06718582768715	1.04837779328727	1.0911450485937	1.07317761704207	1.08153085288726	1.03521962987196	1.03217682487375	1.04361734628972	1.05014215458655	1.02016716190509	1.01564149691063	1.01582347736818	1.01075243737733	0.994573662369786	1.00184636767738	1.02803527709162	1.03951637277241	1.02621909480675	1.08805792578687	1.11283465117651	1.11772835350931	1.11191018002613	1.1387949213755	1.13467620309089	1.13963805587963	1.1404144652454	1.10598370843819	1.10158336924697	1.12086659550181	1.0912194963018	1.06747263875734	1.06166643705762	1.05420682137497	1.01736498804584	1.02542552236829	1.01140639388557	0.990658499697235	0.923455266143613	0.975472329965752	0.958661300408228	0.951421097871689	0.926456139848443	0.912394373933374	0.907315027293909	0.892816017750295	0.875131520196953	0.890659953721679	0.863745049924051	0.887013068266029	0.866982953768985	0.892199691909146	0.87337429619763	0.894809618646325	0.888059666226464	0.939461416192224	0.930346859515164	0.92784973923486	0.974862433297553	0.945499955308151	0.9829205371498	0.961570044493142	0.997035403510587	0.985192379809639	0.951356260157191	1.01062515797219	0.992810965143013	0.969090864249135	0.990920410263896	0.940186913298151	0.917224126340972	0.89346793907673	0.931733943530825	0.894258883199477	0.898260726707084	0.889399375829084	0.937288362171124	0.908570430694799	0.947540883303833	1.0087094438946	1.0068838526174	1.01466909059441	1.02712614896808	1.03196821089306	1.03721009384877	1.02369139418099	1.07286028334053	1.05319975129674	1.07090861416185	1.09558606766879	1.1051584489223	1.12651743600642	1.13156900527861	1.11773720310207	1.13457280108986	1.12148788995776	1.12044045247477	1.14230933359685	1.11034983952497	1.10167669735844	1.09635130901937	1.08641535547091	1.09510543042874	1.0509015769805	1.03282186748029	1.0090102213947	1.01870315202683	0.980525085714647	0.977601909683065	0.982699947488113	0.970395711683458	0.937392309938843	0.909004164231771	0.986185615799669
0.98341222198599	1.10177930923775	0.983202533732053	0.930864965437342	0.972553464323257	0.947660156322761	0.920456798753624	0.965975298841423	0.968954253092689	1.00811543529243	1.020354086607	0.986543304499682	0.981495981565554	1.00530233237058	0.999151533658171	0.999833245418729	0.98995430536648	0.98287688704727	0.932396844181363	0.90446542308982	0.918253657227278	0.898612768376839	0.924028653492456	0.922614010763576	0.940258487444435	0.938776043921902	0.922290915003323	0.886480097891617	0.94661431343137	0.913269710218139	0.900411949099631	0.889722805360692	0.929568181437776	0.947467041714391	0.896073547045771	0.925330813078902	0.943130211767199	0.925061559297502	0.986867174064623	1.00370070273851	1.01843929029398	1.08913127965695	1.0742045219965	1.07224484724963	1.14817362976744	1.12749947477129	1.15792238164478	1.16138248070362	1.16223320323762	1.10432782041477	1.13021561470918	1.14000559670245	1.09364297805455	1.10678842309038	1.11676120506594	1.08866498646533	1.06070570261999	1.0264606747618	1.0400773931794	1.03581511374224	1.01096144317654	1.02229155478524	1.0232998914657	1.02361691520778	1.02283734964209	1.0117848188401	1.00327441614659	1.01857661554025	1.03521742134615	1.05993991324173	1.07935832448439	1.10139653842207	1.09384543682395	1.1415925629073	1.18057269653598	1.16783020460742	1.19671160733121	1.18926665448334	1.23171330598647	1.20808941487972	1.19706287446196	1.16347753135352	1.13234732736603	1.1406406358451	1.12751620640856	1.09404821487286	1.0680805871768	1.03254898589624	1.05469178840393	1.01408149839435	0.978131235364352	0.969467177735202	0.960342947331795	0.934871012961325	0.907925262283919	0.891802255491154	0.871163432266843	0.891007143577995	0.880326499457453	0.862119663966552	0.868790705861049	0.877403850426622	0.860716488059231	0.898506447306421	0.895568885036571	0.897586506414344	0.958598587436088	0.939841610113354	0.969308714380935	0.931996474425422	0.952760979023502	0.970227788652991	0.96417118553729	0.947874108887769	0.945405399912539	0.981196126914554	0.928369892360818	0.9367608227289	0.927679721938728	0.933227379019264	0.923438173724348	0.93885910248841	0.91500071458665	0.909399337699001	0.924022362039274	0.938048033313291	0.930686331969105	0.949292115393288	0.950624660946237	0.973937941823164	0.95745075806249	0.966463614292238	0.954937820086919	0.970605578830446	0.964464007737576	0.985914653045056	0.968683601196986	1.06839689544926	1.02963042153728	1.01956986376282	1.03682442032182	1.04841533664697	1.04801232225194	1.06083739324029	1.10274572813813	1.07204190520124	1.09630563271168	1.09808042017947	1.1034573621827	1.0894974244014	1.10158783893108	1.04968041304205	1.0681142377685	1.09644398186159	1.06429700525109	1.04806787668123	1.03942939594783	0.996678089618199	1.04799398778636	0.998546913407736	1.01250127860027	0.974077159008082	1.01787747921302	0.979331399305262	0.941682591695975	0.959961054703623	0.982066832687794
1.01275845749182	1.02444667343402	0.975501851502162	0.980848951850347	0.942199255038031	0.960047831920839	0.944667831328983	0.941642756073282	0.917341541721982	0.930325262716244	0.979438241459272	1.00718216806652	0.970864644335971	0.949742083671151	0.982970117686582	0.948987244875883	0.9958688904431	0.985336716250231	0.906497517840968	0.942992277039894	0.933930888882927	0.922964483616053	0.902423117629414	0.906196364598794	0.928222729526624	0.876795286741492	0.876069360441896	0.88099081355024	0.95492427132673	0.905382037046503	0.926392322451922	0.945925780179098	0.903572658702289	0.963274122581022	0.955599922781114	0.935277975738025	0.923237925737829	0.996339081151629	0.986827704618143	0.993472954997116	1.03911911957121	1.05699392308515	1.07772739881698	1.04458173545198	1.10736562972983	1.05920156801003	1.13224341982186	1.06888867026345	1.09858274281346	1.06722286946936	1.06968520609638	1.06011050272405	1.05774851504505	1.04594387989287	1.04094731686005	0.996029589789747	1.00077027179938	1.00029554569257	1.01642130691802	1.00213779958249	1.00058435113219	1.00748397106791	1.01914949129291	1.03417526532404	1.01182511565759	1.01804256068669	1.06552347253818	1.08498901768759	1.08912157288959	1.14126273006991	1.10044634256164	1.11235026887036	1.18516682500414	1.16975099600464	1.17949873511695	1.19086018060491	1.20103130209602	1.2272893806022	1.20932629990499	1.17916963169857	1.15340631755991	1.13452132241559	1.13484707855133	1.08950798041526	1.09686622135835	1.05571967867031	1.04046533837703	0.973176768473061	0.996478457756022	0.961927536545927	0.915611879597112	0.920580886613996	0.911473814909578	0.909208513964955	0.890852003465955	0.879565515837912	0.851544209039379	0.850761551682622	0.856101785125341	0.86888406876538	0.865032947383624	0.857703960275122	0.862476107289209	0.865128495404457	0.913268231656163	0.906212091041535	0.904237725249146	0.89051275056603	0.920237943504516	0.926902296970228	0.912444693605951	0.934834875213202	0.947839105146405	0.956927545219021	0.944134881823743	0.949105909415816	0.972465632194306	0.979198997916546	0.94132804586476	0.980664098637667	0.976348059445644	1.00181294810215	0.981578756676458	1.00966541895339	0.990497946143626	0.998708883001528	0.944854463340734	0.924521345479313	0.941279980407936	0.941859922886822	0.908413722948982	0.891701538501138	0.917271356459297	0.925610867467143	0.948030508560365	0.943821669756889	0.982590953652697	0.9821532910449	0.992305696407023	0.99439875771726	0.990497534819788	0.997960290149598	0.985280255534269	0.958845145531612	0.996041595873798	1.00966467119539	1.01717352876475	1.02946453515426	1.05113804000478	1.03153544629578	1.04806156978717	1.05988655067009	1.09039049626096	1.06515379374099	1.03042588338674	1.04897904252034	1.01564984245747	1.01228013710175	1.01405093311043	1.01578013620095	1.00007330791878	1.01280860801734	0.970559412896399	1.01731890907291	1.00318812774547	0.979780246471255	0.966821140092078
0.978307965263068	0.93463790480637	0.936875667415719	0.925772329335256	0.916026410192326	0.902085825683211	0.907345074336466	0.923772275124174	0.961473829613151	0.991718113830097	0.943222262614789	1.02975717301578	0.950512390520174	1.00949762751438	0.981908739323294	1.01189181237343	1.00159172611967	1.00018176049023	0.989322611310895	1.0076786990758	0.966237938429022	0.916834229965569	0.9270760543019	0.942181283256795	0.919465361606085	0.941249723799982	0.89787106974597	0.864720379784418	0.935494248837019	0.860158166368572	0.868543757779742	0.870423309041006	0.891127859323276	0.896899908650818	0.908424094674247	0.893721205252888	0.854388041733515	0.889020587841443	0.910458650309264	0.927736057214781	0.959763290877201	0.942160324321291	0.939212134156468	0.965774087767938	0.997205885377836	1.01013028640502	1.02444039280495	1.00664337045731	1.02011141502827	1.0593963677503	1.04789943205122	1.0732671754801	1.04557786794581	1.03540052029892	1.07260305703922	1.03986983547439	1.02536410811699	1.06613685804704	1.04584530603572	1.03919207201561	1.01752990715586	1.04500603284445	1.02096314336725	1.04859298503396	1.05623254490202	1.05529319735506	1.06397741786248	1.08370961231427	1.07355370220345	1.12687182920354	1.14507585688394	1.13615202735814	1.15409548117056	1.15996286455836	1.16249513054042	1.16898118208498	1.14885075213419	1.16989543609402	1.13646756670844	1.15736448912106	1.0783243329387	1.10722497189515	1.06715602795608	1.03107509919852	1.03447769328984	0.992287647011552	0.97360771544591	0.997665125828116	0.935661336983078	0.91716303720524	0.903811279707115	0.88066498886413	0.897696761750121	0.87651641450692	0.854039035384237	0.85216229966951	0.847020155101008	0.817851289143679	0.808340426473571	0.808046044699669	0.806203089759543	0.80637446309356	0.826091522713734	0.846128401272709	0.882559253191443	0.881131233857394	0.911947348117821	0.887513975765122	0.928719176795253	0.947984920558689	0.958906081057755	0.998859219218776	0.996236463098772	1.0283207946516	0.99978714446351	1.01271202572455	1.02166381977083	1.03377769034972	1.03308893288329	1.00982643404768	1.04933572069777	1.01432050666851	1.00952203638329	0.976695097163371	0.962309347504613	0.917816984466385	0.898860239207916	0.871093147343817	0.875573804791874	0.84940799900286	0.877252506763787	0.888388549159945	0.954276699086601	0.951233617200392	0.950045179792785	0.927040037872994	0.914601209007412	0.954095065939478	0.950688670073202	0.932795136932778	0.926159606770967	0.925786588394317	0.884444249357099	0.927238883492323	0.971635392191399	0.96233753046607	0.984570215992955	0.993376761547557	0.990211908194243	1.06026066131137	1.07188164053114	1.03829700609352	1.06116115564719	1.03128988349587	1.03855143728927	1.00349270375801	1.02064010110689	1.01899683187776	1.01915694013906	1.00240395319697	1.0256334678369	1.00496345836305	1.00879771078538	1.02533366177476	1.00725426762518	1.01224904064675	0.987446676511919
0.960148477962848	0.973622946433964	0.964564891266535	0.95835003937682	0.967682759823708	0.946588618406452	0.953091544637843	0.951630454379459	0.983982039741266	0.987061725959395	0.969451760173923	1.02206564907345	0.994216722791646	1.00314769098917	1.03424808467498	0.989458300180835	1.05853296430483	1.00356506390036	0.997078645112589	1.03171767378572	0.961116980346981	0.927605955343092	0.953916857590683	0.885818128427006	0.919341497707625	0.884986498675117	0.894041944751057	0.88008912906189	0.852782050115308	0.870085404592411	0.870591758772607	0.885110893234113	0.831850776491149	0.876588997083742	0.864674279839454	0.875231322176571	0.86980296238434	0.850212366910977	0.870969066485073	0.894898267305994	0.90803634741585	0.925085973993151	0.957410341046682	0.945892520940229	0.961248263112129	0.962484696874238	0.988313270139628	1.00666701731856	1.00125439975351	1.02745009309716	1.05966830321243	0.993599497638132	1.042242471725	1.02317313802538	1.00607646668255	0.993532234566266	1.01925166107496	1.04823358064932	1.03014412493681	1.03708410269992	1.02881324167016	0.962237850517321	0.989844790342141	1.00671733827977	0.964814814295129	1.04908105210187	1.01887148298304	1.04374053126478	1.0686552863151	1.09348552375316	1.08411375244318	1.1006119030195	1.09826226185954	1.11316880623085	1.09881093389325	1.12277919909507	1.12939606613194	1.10150377119939	1.09973733420754	1.08760312297914	1.09109775031954	1.05700799398899	1.00452644432682	1.01361845033789	0.996047658676877	0.95756229991191	0.948782564464817	0.930335677452544	0.940367165352603	0.911824908340032	0.868625233826035	0.865807362043979	0.861382489214349	0.842993829964138	0.862231650902258	0.8369813961753	0.83193161688116	0.813266999729321	0.819091952070397	0.775076222150043	0.810523181057199	0.81561245724957	0.848268933610362	0.83856502898052	0.865192403948912	0.881585515530987	0.9159159683448	0.952198009599755	0.983126723199515	0.989578069851125	1.01358328316653	1.00532195776418	1.0232070746768	1.02270101628357	1.04550951866777	1.05532682431773	1.03848817299134	1.03533413063393	1.02356615366083	0.975407212132499	0.989449533750238	0.959270582144173	0.990730751280131	0.948117734831171	0.912804315075046	0.90068074573989	0.909865028235802	0.892991861901159	0.886912286618816	0.914217826557271	0.864219443716664	0.878628492997544	0.873154900691738	0.87775726336076	0.886112846834612	0.873228657113578	0.858565803358803	0.834157783578575	0.838249772641681	0.83470815954445	0.862962287029979	0.865066656304302	0.893495690367473	0.933607942467756	0.93793934789884	0.93408883818578	0.968469687323374	1.00777649450029	0.981916845180907	0.963749870601521	1.03386999050271	0.993580022535897	1.01903598623415	1.01018080506642	1.02744359327894	1.00659448509047	1.03411024741604	1.01695966007685	0.998758558814104	1.01996370421836	1.05642782876353	1.02459076886167	1.06788447905556	0.986154629534427	1.02452561378273	1.01005629441402	0.995822165474685
0.924421948194817	0.935529573797305	0.951782978090499	0.961971157172903	0.953931186465043	0.91267925414929	0.93042555145825	0.916545090002032	0.94817928521062	0.944391103209455	0.898431446949491	0.963036576758921	0.955839333642794	0.925689135036875	0.912403565514072	0.988690671111813	0.9353041565856	0.972778824622253	0.958668359492439	0.941273579052375	0.90053645659514	0.890012509432748	0.918719978785206	0.879710883651488	0.943739310704419	0.918985266756874	0.963958034750331	0.963228546350021	0.965416974290021	0.932960735025688	0.953167534994046	0.939115009266536	0.96738836643763	0.92177309446476	0.92965805216081	0.924738733172542	0.883906109259696	0.912356465818428	0.905006177853752	0.910460584751871	0.911305073619787	0.93838665391254	0.918507430613328	0.922795264689921	0.962127936098476	0.959727969465866	0.961831853157507	0.998886553135825	0.970706984712778	0.963591526179858	0.955726140635175	0.969896918480406	0.997577907399494	0.971317711252874	0.970797440598446	0.979903010969094	0.924125927153639	0.927194606971752	0.980372512456183	0.982727583224217	0.97612444089561	0.935110967761282	0.972207519215511	0.969947127809493	0.964684179358519	0.965098568553383	0.990523670661094	0.995146263741969	1.00107259231645	0.990195155924755	1.0257236269093	1.01388087794776	1.05972762669973	1.07067046204412	1.07108683972379	1.06590228507007	1.08567380210554	1.1069162881664	1.0569023646325	1.05636990990738	1.03984591205491	1.0003414356235	0.98865271412749	0.964551857198392	0.941119277218428	0.924530844271771	0.916044495774266	0.895664113276174	0.887493925849131	0.868470994389208	0.886859825678873	0.858035551381232	0.862999736338052	0.843776066408848	0.814268734764527	0.859313863866548	0.84862867198599	0.831711113082727	0.844333708899118	0.862236124425914	0.833850319233019	0.826791927720921	0.845174643672992	0.837619482538585	0.872024177580927	0.880494094017573	0.880604777158594	0.908061439030182	0.958689887147278	0.950955806033535	0.969478619628656	0.983008497644749	0.994883153480359	1.0191888506285	0.983681200266973	1.05697142088637	1.0287188492548	1.03417003342023	1.02084225177314	0.998968773801285	1.02234016557337	0.950270826672695	0.950589235102823	0.954138975676763	0.920852888098753	0.899112275499487	0.922377038205348	0.884937110236123	0.88369084106622	0.851920721931079	0.822609603879435	0.795620025717692	0.796367057521198	0.812633761376298	0.801220963556312	0.777909767941076	0.799152545128576	0.809871190601062	0.822680345132114	0.867867462470997	0.826915641594744	0.850604684949441	0.811441772543866	0.853023667400773	0.842372951512757	0.914687743811863	0.9438205226709	0.9421109375809	0.972094680984647	0.957103009977368	1.0101393431867	0.998415689099169	1.0235509048249	0.966552586352363	1.00464624263125	1.02277494701552	0.999962604267052	0.947595461159228	1.01130695729169	0.997718146529901	0.989390823581933	1.03703925634881	1.03766386531255	1.0235900193723	1.02382555873831	1.01563767178677	1.03395290184795
0.904375823653742	0.952264322258871	0.898075015209154	0.880268615079306	0.889711623882099	0.846331972508412	0.911221581145117	0.8996637784017	0.899434505532859	0.966399541564038	0.970298273648539	0.976865275101835	0.954737554627226	0.91114015395112	0.926821330551624	0.91267586255556	0.928429999684141	0.935824840361561	0.943291158347605	0.96191827312183	0.967601757740778	0.946555790748023	0.981458343859096	0.961720497586347	0.964209729427117	0.993958312983936	1.00116537437909	0.986057704069567	0.99647108082112	0.977329482840495	1.00246136341115	1.01788151853004	0.964528902634805	0.97455690557877	0.976550521408243	0.935138078603226	0.920853744240634	0.94277282288361	0.8759160049232	0.879386017178705	0.934619713633867	0.899569689518985	0.877610677962198	0.898851422621342	0.898987197396624	0.902578307824037	0.865334613560943	0.892704960872294	0.912867861049006	0.895574486519126	0.871026502625386	0.932432501240968	0.882389782508279	0.906803288220091	0.903623117317443	0.897274987680611	0.925611462714583	0.900468784664693	0.90795760002382	0.92233690431304	0.927555618044662	0.916705911838121	0.932668901234789	0.938625419464509	0.945198245109911	0.934656162218829	0.964567954395864	0.946210704430137	0.990732773342596	1.00811491998904	1.01307743266939	1.04508256528266	1.05341540773824	1.06801134771439	1.05529205848573	1.07646184043688	1.07381662094732	1.09149843883184	1.0124114677799	1.03871705945324	0.999338422124068	0.979991780241556	0.967917520993965	0.931780420945868	0.940010730181143	0.919314185061125	0.900474368922573	0.904910901610861	0.874911467646083	0.880514536177586	0.870471329268689	0.86540926354285	0.880509120969911	0.883113859119045	0.882967374186145	0.908703278274069	0.843494087395649	0.858208607414614	0.900216345800006	0.861124158350373	0.873432491549715	0.89994867287325	0.881863296849859	0.865446437445633	0.882156075592824	0.916195819509946	0.89492130596447	0.888891673772494	0.893134254842175	0.907750399649694	0.981470010489389	0.998810069757332	0.995601296206174	1.0002770773524	1.01543505335702	1.04091800783479	1.02100344827769	1.03233873776853	1.01419363030825	1.00409552901527	1.00459445459431	0.972835361737625	0.953228743054416	0.914109756352761	0.879676523903313	0.876386662311642	0.83680217907064	0.824023643313039	0.786672324218991	0.827794600732934	0.758962323192734	0.780833348140539	0.809198684056909	0.819932740902172	0.792206880823733	0.795665468915408	0.834147910822324	0.863425512427965	0.812300111972099	0.831139216150008	0.837500310005176	0.816910866448815	0.807164253709842	0.851996432341807	0.848075318853261	0.896753581279776	0.959339000724644	0.936704677141524	0.950920865755939	0.967923308064282	0.948256365182021	0.959671089610363	0.99651082509705	0.943909672101723	0.971123081114507	1.00548583868067	0.992939714769907	1.00657914018221	1.01591155997109	1.02634303573063	0.991509858423214	1.01552178781792	1.04383623589923	1.01275483797772	1.02888276866857	0.985952691658259	0.997295270293194
0.899233499684562	0.913999644713747	0.919162876042821	0.890725945119208	0.950289599499318	0.891381639831791	0.907829076498296	0.890423810093186	0.889943217677843	0.881073369250308	0.918326644462367	0.909199972977128	0.886893839149596	0.9932903551908	0.987675550645353	1.01978863971509	0.948354948845709	1.00337945491869	0.965933970915142	0.956493613408888	0.962746122396225	0.944275096977789	0.93855381504168	0.961821813284332	0.998428034044059	0.969557402116978	0.999289184803986	0.977651867349912	0.990382423217953	1.0114558027779	1.00940922666414	0.99476136394374	1.01256971540328	0.995023952125386	0.951793520052478	0.920087885944201	0.921375860273587	0.946373426058106	0.937209209831406	0.908838350773491	0.907963035631449	0.875270847932234	0.892838424562233	0.926529386162585	0.913911365904296	0.901034367468862	0.896981830765248	0.904665187656685	0.939030339936804	0.940196531930469	0.939894862243472	0.90945500392473	0.937732896561854	0.925055884561156	0.905694298059494	0.921609672851194	0.909910860775998	0.918320856691538	0.904104551254657	0.908279201825336	0.911941865814993	0.892962880690842	0.929754745321987	0.922291122962972	0.931285533938994	0.957525824468329	0.977002937164464	0.965818033793629	0.990489412324147	0.98034894846753	1.00785210231449	1.00562661006403	1.04958668597384	1.04472515337267	1.0690823343962	1.08869274027975	1.08541339194077	1.05924024222422	1.05279790095531	1.00790858224012	0.96145118339804	0.915868644488002	0.925126498531173	0.927491737370889	0.927445360711851	0.921060055776996	0.933131425389153	0.895981294937719	0.884813343818613	0.903812133078284	0.927143641379356	0.911769125127754	0.92959934231933	0.899225249968263	0.944246085258444	0.918366253454498	0.917756189411833	0.938344692197414	0.927000595225252	0.936566346954274	0.938426413793022	0.920247073608779	0.920607528560725	0.902866718103974	0.934901933961432	0.928705486716244	0.962458237921965	0.960655092639947	0.978921343713266	0.956368437771055	0.970891784111065	0.9979741383359	1.015340994097	1.02095539103969	1.02564325655634	1.04513884819879	1.02464000532364	1.00854297502015	0.961769225012626	0.980136193116425	0.95126557310167	0.961455907671966	0.913761932736704	0.875517143084918	0.875551674929018	0.841953103409946	0.788249804089612	0.815879058625346	0.840397884905402	0.784423463549817	0.81844594953892	0.825084999705201	0.862426436235763	0.849843718777812	0.830693614277541	0.828345500665641	0.819049575846588	0.832886077420646	0.831215048263333	0.852688997497415	0.822626209123801	0.834882088105421	0.888455458050971	0.921380758996878	0.955891599677514	1.00259304519692	0.918935299220839	0.945066591563428	0.956690074791413	0.955871586734699	0.936925086990593	0.992683356702971	0.950930338513789	0.983760505091367	1.06532216649835	1.00591730446394	1.00477390079322	1.04336575169375	0.993778195535545	1.00632424261506	0.998432454420707	0.996573070663515	1.00098574108579	0.963729595974115	0.963897666642656	0.93210898332689	0.92435494906638
0.983570747020601	0.979123529396389	0.994285257988906	0.937227872138547	0.929104309683874	0.904417052381408	0.927272286889749	0.919338997104573	0.880378432720331	0.901917441648579	0.890275805164399	0.919726513212396	0.894003825218061	0.920631055395892	0.883801052452741	0.926014623168927	0.868400232271255	0.88106950743047	0.899754563709	0.956684083099944	0.924743449998399	0.833101305145015	0.840901941011724	0.847629880992775	0.883016460868576	0.866549661142895	0.901798353471534	0.963933910378528	0.94842162694736	0.981036780748751	0.971375197216374	0.987064189914123	0.992907099588382	1.01634032251053	0.991398793838678	0.991262791964536	1.02014076165433	0.939363948844791	0.947147687037707	0.995783131628577	0.979190816181316	0.942437611845644	0.943170450389681	0.9631370543032	0.938939377550816	0.950845814956459	0.931609765103477	0.962038846362334	0.918621064453194	0.974868098922515	0.949510238234762	0.951605487061419	0.931036764551325	0.940559189787722	0.918206400822172	0.927954076952756	0.927074137057637	0.910362214136406	0.924767534630595	0.902885126897416	0.967341368150054	0.924677557698834	0.969738173775191	0.944728212166256	0.962743743484197	0.965489589263163	0.972626013672723	0.997369755870828	1.00713593320767	0.985761361693262	0.99441485930088	0.993979621208151	1.02803507169837	0.990394623650863	0.968112955210881	0.978270131549046	0.964749882861284	0.963514632280716	0.973447261053006	0.975645720343997	0.93850554201565	0.93908226468829	0.94940891958456	0.934440081865939	0.900114610702924	0.902030754807346	0.917446109577293	0.904148889664409	0.879736691800728	0.892373167822446	0.918157944919573	0.886173048770409	0.911443994038378	0.913374175197135	0.94365270945867	0.927609006508181	0.928136669311777	0.945416686872933	0.967463229918166	0.96604320943918	0.911606511389732	0.966146464112821	0.936481705644806	0.943465113745491	0.935757637425039	0.987205023665102	0.943895028823152	0.921228369487475	0.987436582198568	0.95756089813821	0.972813639131471	0.994262833722873	0.999576400179088	0.980593465524927	1.01216706939034	0.982515278698703	0.973441953646705	0.972635774995139	0.959111772000177	0.935729380333284	0.918452126198414	0.919256071934126	0.898732449293731	0.909150596213034	0.881721213394933	0.894109168493024	0.85401066900419	0.819602274261222	0.848823039084339	0.821334880291122	0.839042766716669	0.845652400656406	0.844329763992548	0.865290997210217	0.851561167515738	0.824294999524238	0.890249504685924	0.882555450209009	0.858400521364053	0.899903548326535	0.957537550980076	0.943718724688795	0.933697710509704	0.941266443398123	0.960640728593837	0.965726929296617	1.01180016868461	0.988118931311349	0.998219218798388	1.0158334753796	1.03043898021555	1.00808522573663	1.04292743202309	0.985796385593394	1.01324123625369	0.997355574038788	0.935766856468067	0.941553534469952	0.965425089897676	0.933540256340019	0.943318625911526	1.01206950914026	1.0178409634318	1.01761888599101	1.01380935151007	0.954174526912805	0.921835715698166
1.02358518582624	1.05134569694958	1.00853004292171	0.998942839265376	0.97186771681501	0.971384978092521	0.942165277651585	0.964676616006445	0.942191167212584	0.937970093565737	0.969654196310396	0.901724210319391	0.934529728102641	0.909035902380448	0.898825643423087	0.901850215873008	0.91036455354128	0.878358288057464	0.862358882838979	0.902952619009929	0.87299930854253	0.85156175037448	0.948511782769239	0.840648857845316	0.89615088695302	0.89788266588605	0.95827776094828	0.978120555696938	0.987132677529505	1.00848130886635	1.01496034129888	1.03091170049938	1.05199397782453	1.0524985297026	1.04552027121526	1.06308449684251	1.07634116232191	1.05719934575922	1.02236509134102	1.0332809418185	1.01604186800228	1.00197132976805	0.963167808065045	1.00133910371715	0.952883172318798	0.981565783311941	0.972425467056003	1.00091755255805	0.962469878141174	0.967216464239007	0.955023589677922	0.981872909245094	0.984929670587847	0.985299040958627	0.955526819471092	0.948278918925644	0.970982273984663	0.975120107545913	0.949378778959781	0.946036545082536	0.95699172871994	0.991161427854054	0.997177192763508	0.984178160098072	1.0045020218092	0.976446347178498	1.00080779094874	1.0352498634195	1.00431188570094	0.99727162345824	0.995464152706972	0.980427773749297	0.944610479293588	0.982427552706387	0.949292806371103	0.960307823368758	0.973110137736435	0.957312624088931	0.932820962960556	0.918898315769454	0.915678593207328	0.900323244440968	0.921816134211739	0.885071379695682	0.876042698526468	0.867614665969753	0.863427032373843	0.866858371570092	0.865395967647225	0.871218684726136	0.85753053780076	0.867687800616264	0.90588762507957	0.903257171322738	0.897500420765624	0.888845204505676	0.922519532457554	0.921452076918879	0.956029772499743	0.924029156391449	0.947718432147838	0.937614315960774	0.929915535988452	0.956307086539407	0.931600894517211	0.927367509938481	0.906705526400432	0.938177492941271	0.958982466134507	0.946758734182811	0.970221755700945	0.953192552381181	1.01343635961024	1.00569174102464	1.01737328352514	0.994030316656177	0.984112257462214	0.983565335338573	0.975697548140627	0.962817858712859	0.950106527810332	0.930897780795214	0.935655680284692	0.93278951905315	0.927809795250244	0.922642446110177	0.890888492556882	0.895046218992322	0.886752272682682	0.874265525403466	0.887996820450125	0.888738926649661	0.900711141491072	0.876235879905876	0.921154115687314	0.919642003347044	0.952785019163473	0.965028553720815	0.958206235096138	0.999160563092082	0.992593464987841	1.01790106424388	1.02931667838291	0.985230983275076	1.04443675554169	1.0225361659329	1.07632166126352	1.04479612231436	1.03547910190933	1.02952021913148	0.958567747555336	0.9931050335713	0.993627433140369	0.954388081305119	0.900542240668827	0.936176116153119	0.917125171985799	0.964728065804118	0.991928809324066	0.921608694937722	0.938474886900353	0.93670486965374	0.968213174240177	0.919145038963085	0.97271504967838	0.959763464033379	0.946110841026521
1.01119857783173	1.03540055374939	1.01131835770046	0.988475369108988	1.03154740539773	1.00017489288558	0.995347836697771	0.978198894504488	0.986965492466946	1.00558469614408	0.9888783942097	0.968797549005656	0.963043455550118	0.960912870026952	0.980239489238354	0.930931446046746	0.954547973166962	0.956486907755694	0.923137718465064	0.97427833460437	0.882515185444851	0.898060549029466	0.918671179447065	0.892896197981578	1.00898373493831	0.930273905169945	0.950781252174914	0.989440544781179	1.01758273950383	1.03841628523291	1.09438532890663	1.07914513672316	1.05144469311482	1.06154405052192	1.03568529764743	1.00943351753063	0.997429464292395	1.03756379491195	1.0222444951073	1.00924067287715	0.993583653532397	1.00511911335938	0.969893494076114	1.00741702438772	0.982109804754879	0.97359524656256	1.00169335138837	0.988571267272964	0.990824656414821	0.965476771930348	0.979591156815573	0.974507857826702	1.0257523831955	0.996547433387586	0.987636844880998	1.02362592930898	0.983237154763531	0.987985039778735	0.992914313010215	0.991902832592452	0.994562211377769	1.01490586219898	1.02959098352438	1.01619984448037	1.02308893197503	1.02524652174081	1.02452060043744	1.00539685724248	0.973297780065468	1.02809129078671	0.976679315820708	0.960651736490843	0.93637003501048	0.941055220226245	0.9011707656551	0.907814303386621	0.880642899705325	0.880307056017375	0.87998717466214	0.842890751017265	0.840595843686105	0.853212335562406	0.822277405154954	0.81275771511227	0.820018378500583	0.807126347779636	0.823663740140773	0.795736568779121	0.786226727197448	0.811632352245627	0.821901609800662	0.827106409215111	0.830631208214694	0.803414944390189	0.829296217678059	0.852005612333765	0.88802190379964	0.870768058543452	0.892821843529057	0.903502562219098	0.900414175054285	0.951008792359887	0.887618557339416	0.9081779682544	0.92982936281832	0.937402104888742	0.956651416845537	0.954467853407096	0.954883454499668	0.980906931425479	0.962678182604017	1.00520556324802	1.03123439283871	1.01028331418273	1.03071469161756	1.01164980644868	1.00435647584984	1.00158970631175	1.00454707255046	0.948297427937398	1.0009396050583	0.973063753461285	0.939456915946005	0.910841348196826	0.947195186428377	0.931629145188828	0.917059193364656	0.957064155754467	0.91217202297222	0.952714491480128	0.943212001083352	0.96599501443408	0.994838508904568	0.977490064420845	1.02714834659665	0.977196233211552	1.0113498794545	1.04251558991625	1.03778434044143	1.06507921088211	1.0593068510667	1.10559154464874	1.11280287093612	1.03279676122526	1.06331476585527	1.04525257889359	1.04608737546902	1.00802847474036	0.933480212164201	0.979195800838479	0.906590588715603	0.890900827008532	0.909914495898228	0.9014219369274	0.979493954423875	0.99290191498518	0.904893607223363	0.911950027011276	0.946660434731591	0.941397893496536	0.983608380121351	0.956367471897582	0.960252196937555	0.941021937689222	0.921156015785808	0.938210849221498	0.939278036011558
0.995331256277511	1.00659582483042	1.09461157495244	1.04399741712198	0.980171267068078	1.02817752311582	1.03385516162222	1.06481350379928	1.0219284589269	0.968379438413737	0.988911613108819	1.02239541528166	1.02202245949182	0.999603232232702	0.954305889344783	0.954707477966702	0.936963991293727	0.963995270058396	0.973886224773041	0.906062257528725	0.891017902634288	0.854013659275248	0.923612116209506	0.8721672062098	0.875154365978364	0.930228962055671	0.904398541225835	0.902425890635353	0.895329401715966	0.910544204280796	1.0344920454224	0.891295313040853	0.93744776460382	0.969952554063937	0.978296293358129	0.978792046106014	0.955145672680666	0.940701958949872	0.969569764515198	0.975086506252032	0.941294823275735	0.964183049130948	0.959102344200518	0.943637250579543	0.961440660797696	0.967530312274309	0.986257024591112	0.976364467367208	0.976791814199786	1.03916007657105	1.01219657707394	1.03241312346721	1.06497131589121	1.02051220885779	1.06247428804429	1.03097141321653	1.02825908701299	1.03855110065145	1.01489856980798	1.0499985418376	1.01062243807727	0.996434451860651	0.984235283696085	1.00776393925645	0.989453872048249	1.01537403055311	0.966876134118009	0.982829342192659	0.926899088707169	0.92271098173002	0.914690920985295	0.887579671771084	0.871161486209497	0.848004369447319	0.837481347993846	0.827065111875991	0.818409957692842	0.825662186711158	0.824830494225568	0.821153522306507	0.819304242885734	0.806270697200584	0.815121323596046	0.806331778434651	1.02754829913562	0.77908615213363	0.78348063008592	0.769228863830593	0.753767894338888	0.76122522554536	0.764972986513651	0.797167998083053	0.758501254652256	0.784635455152011	0.779465624035812	0.800142501828819	0.777701705342363	0.785847677315381	0.80481386793002	0.819625200906075	0.86357826070042	0.824461059944263	0.851362457730493	0.872663587922126	0.847702241895773	0.887867232475985	0.912557453277713	0.980890981127862	0.962428313622043	0.996582121055156	1.001592523371	1.00249640796801	1.0341122440994	1.05090763775717	1.02965498368999	0.992606081512005	1.01562922979255	1.02543450652173	1.00374237385753	0.985410804831707	1.01229313322554	0.98182621370503	0.976191512003193	0.96348226637185	0.96717445311433	0.988138090161399	0.967134911437617	0.97011232475425	0.96334043218947	1.02723215705745	1.07333389020357	1.04972265751247	1.06906928860799	1.10906720702559	1.10172081476334	1.10843539585878	1.0763889566814	1.13018511125968	1.13369651250896	1.08920860607686	1.06740684113287	1.06451872614872	1.01858766968814	1.00678169815062	0.946194001621113	0.941386151497575	0.969463802302949	0.940052971920644	0.928632792732472	0.91872965676538	0.960633230999222	0.95831035281539	0.955986912919863	0.980605807682544	0.938275331935907	0.963315245744968	0.997601576772165	0.950845492491379	0.9623639235434	0.95627869618372	0.958650599443421	0.962939453385959	0.961247473047724	1.00791107095328	0.966244806058423	0.975798297227345	0.983101041900192
1.04409436126463	1.01526152405774	0.966970079411292	1.01173398581103	1.01255862356914	1.00764424456368	1.03448221546429	0.995463408963776	1.02371484879966	1.03312943832335	0.974375704224091	0.982626160332821	1.02165732243168	0.980044931533264	0.983561382351344	0.920554596746368	0.940975454646456	0.901037068599458	0.970812278930735	0.947682822032958	0.946302460417186	0.929171356721373	0.884496193641255	0.904340429651924	0.91879316728916	0.908100217542606	0.88317419908219	0.92079851704126	0.929991091213644	0.918068517352056	0.949992422392884	0.93028373883379	0.94318439563959	0.953086834136629	0.950788047699312	1.06193240163177	0.951922782303171	0.986036480278615	0.974823644531579	0.93801343308518	0.986272463637484	0.960771957717937	0.963081661423451	0.976734900396479	0.97721591229418	0.979923997299369	0.967383464214156	0.995552003180051	1.00768007454843	0.980568926981351	1.05204967082108	1.03567467033451	1.01307054915955	1.01103539316932	1.01301943001614	1.03001397911209	0.995372831586106	0.995234739976081	0.974160346414924	1.0088655463426	0.988568513328861	0.974191314557184	0.941513046525951	0.941819678935607	0.935867598337247	0.913001974350154	0.9054739398149	0.887838943667548	0.874365312210317	0.890607232931647	0.84445756003872	0.828198527323922	0.788262849662951	1.01643393168155	0.782680397339401	0.814589710144272	0.809707327527931	0.838537249500761	0.84491147867294	0.876449105034871	0.844761505368821	0.857967336533512	0.872738851230147	0.888114910415125	0.84149720250768	0.844469508047558	0.837148549660656	0.817449960637128	0.80335284074664	0.807264090705729	0.804644914378843	0.779659757798739	0.7964505892829	0.757906533265299	0.754858047898235	0.753423483229866	0.74726933912353	0.752947172544803	0.754578766257375	0.768253891081168	0.851564413651239	0.748971435196471	0.791357481643517	0.779622317387266	0.792787182640323	0.813051455582408	0.876503110555111	0.936225416767636	0.923653623922105	0.980918291247343	1.03871908240815	1.0371679630335	0.995466716646225	1.04441251860611	0.999125289159297	1.03454201407269	1.0232047852034	1.01143906248651	1.01517727244307	1.02691584241327	1.0163186269414	1.00494163656972	1.00882722942271	1.00390000209281	1.01455245685237	1.00738681292503	1.01449465550959	1.03535579256289	1.0751202319982	1.08161271395634	1.07672314435927	1.11085186064001	1.09874950428705	1.07328291901715	1.10934773018616	1.07298370201156	1.06970166974188	1.05705133272836	0.976127117434611	1.0066762720624	0.997484101958149	0.971434750034562	0.952691277510779	0.955911850382224	0.978838976608495	0.948033358186116	0.936278920207165	0.954153411180263	0.96102168282396	0.962617739390853	0.942409088152822	0.957834429277914	0.966162536789777	0.964439210690377	0.950466274783081	0.896440243102314	0.916436138683714	0.947501945149865	0.915187142544598	0.958631715292993	1.00037772315846	1.02370855796459	1.00456803631137	1.05281982410402	1.04064142746082	1.03102647475421	1.06598664835953
0.956276569842077	0.955326794653935	0.916326480965773	0.95702593409521	0.968730104837401	1.00809291090565	0.988726378142096	0.96357002210838	1.00131775540149	0.970156900824414	0.964872984119602	0.988980229710344	0.998568945375139	0.968469068460642	0.99107939634068	0.995053784697821	1.00560614948362	0.991517223055781	0.977079376879896	1.01682247994634	0.972013538280442	0.996865414409393	1.0093726147914	0.998271799047569	1.00998909550364	0.997140810671941	1.04304188640655	1.04733838554404	1.06521841386948	1.02153201726129	1.01947903172106	1.05234239495572	1.05489632363662	1.0106118344075	1.03589922427502	1.00176737151838	0.990683874782101	0.983947589417462	0.977915828513006	0.949022081136275	0.954122310919954	0.925777008655745	0.919894046562149	0.934822304265015	0.925264578038456	0.942160453547294	0.939172783552836	0.941257678695173	0.935400535777925	0.924071785195629	0.935245569525354	0.9453243788244	0.939236427580107	0.923099796736668	0.914932410446432	0.9133698373535	0.895700130105644	0.926686816397259	0.906842329383672	0.92673207590557	0.890225337362494	0.930356566654794	0.954446845334832	0.940277136417275	0.901007632893313	0.888224136042933	0.874272170656618	0.874580417668634	0.863686402417056	0.960722925842679	0.819921524207154	0.803685527351458	0.806011656357863	0.828841231131683	0.860174211599463	0.865643191404116	0.942398233055445	0.941690695553815	0.954224642376186	0.963245540321385	0.989614262530214	0.967964354814011	0.941146572388263	0.961629433343337	0.957064570487699	0.928892697870979	0.89641967748359	0.893938542368296	0.898136243792084	0.88137732094443	0.861459759321103	0.857344264430045	0.833805742298145	0.831658394863633	0.819676336159056	0.812310443845751	0.777671991231468	0.77205798404529	0.744717146766587	0.757609348080008	0.743325587502024	0.727249653096982	0.740238756714343	0.765477012826101	0.839020398385724	0.778827737163776	0.80724341947594	0.861475665738615	0.910851953005364	0.93147304373619	0.96934424197008	0.993714519173015	0.977802610561949	1.00077053649117	1.01907275409831	1.00590863060633	1.01283677891192	1.00597626725138	0.990836127902242	1.00108017480363	1.02501184519146	1.01534988927312	1.04128545166331	1.03116040858543	1.08134735869927	1.03480541797335	1.04097992945929	1.02272035427691	1.02229334423472	1.0334116807889	1.01508114816776	1.0575220584372	1.01116537195895	0.997073731111162	1.00264200313568	0.993915537071745	1.00294277974836	0.959694548499634	0.973923812453717	1.00329989111829	0.997404990298067	0.979915462101068	1.00561800668476	0.969136231223153	0.978232057500904	0.958255878187105	0.976665275342304	0.923004070707973	0.887381428652473	0.900109208955458	0.825168720765538	0.87828713588958	0.860613709419552	0.914538045620531	0.911095481715924	0.930243349586874	0.980413410577807	0.957235716725166	1.02530957748889	1.03034266562486	1.01347810804234	1.04693224230071	1.05214817319355	1.06375142265239	1.0734178850438	1.03506871855876	1.04785862250059
0.952631594085004	0.907600810456326	0.944732155749	0.99385884682522	0.961388329330823	1.00367857045475	1.02873947278221	1.02404992284807	0.976413049944022	1.01134630216574	0.988116298322706	1.03137888212253	1.01318562049456	1.01444389419012	1.07374552866698	1.05527088286048	0.996762883669934	1.06330890425701	1.00960069530699	1.07132917293515	1.00982621648137	1.07653967427568	1.02676194190675	1.04396982066071	1.06330808077843	1.11252003871322	1.09981832294838	1.07617282266426	1.10361875928056	1.07358537416032	1.09958932324503	1.08178971096525	1.02614097485182	1.0201792449929	1.05112841866756	0.979065825455339	1.01642064881442	0.939891001341276	0.913792303327054	0.913120668496793	0.896309028467847	0.914887377682777	0.892629819452048	0.919500623628061	0.878351325152682	0.867828839095796	0.86379381382324	0.886143713988406	0.878541768335082	0.860053410707341	0.989246481105023	0.991780891743074	0.993181666704768	0.970672145968539	0.975982065758682	0.888978738455127	0.951630675039242	0.880293854645233	0.915818109185409	0.892740927047414	0.89883050387224	0.939072863801854	0.932958489778381	0.932195944392681	0.923059080671172	0.938969862538144	0.835674935116282	0.798877571757717	0.790976366340564	0.784863512311349	0.819640744729956	0.828662935297413	0.862238751249385	0.922581506792545	0.939052061411756	0.980578850527576	0.991782144654726	1.00954260768796	1.08705320675073	1.09723901139981	1.09161594899386	1.07982494390909	1.12796048130965	1.11134514184364	1.06713559351854	1.09402332363047	1.05222020672887	1.02697418996532	0.998151250100362	0.979856717176556	0.927838902330587	0.907687763744619	0.895947384176526	0.868936054838391	0.840067047883201	0.841966118253752	0.799055510966104	0.777270647004351	0.783214455094247	0.741515569766339	0.763542640109038	0.760870015066222	0.736212582725648	0.730237392263087	0.761753837397316	0.784856088069177	0.827179345712111	0.862855671023398	0.919173148375267	0.964617745410029	0.96449975996076	0.997232059931143	1.01002376547115	0.995862596906613	0.9814646859094	0.971146862200221	1.00772772410093	1.06211452896461	1.04308887323713	0.987682302331356	1.0173798156037	0.965511057026394	0.980392036742742	0.980995666707708	0.970065603166176	0.933435894693958	0.961040477542436	0.932273242647872	0.965178518683528	0.945482161598528	0.958556709517102	0.948354957970065	0.949985183581771	0.973123997863483	1.01540602613582	0.98844541831656	0.993423081140684	1.0180093730756	1.01262001374	1.00719405410848	0.981955243437507	1.01716425364516	0.999577150417539	0.978316290113136	0.925247647700235	0.897633711777382	0.905192905055831	0.838924441866275	0.869861786841969	0.850897614772928	0.867773463808429	0.882824790317583	0.885558237494743	0.924599388838	0.970435088366717	1.02996116720924	0.983662522544546	1.01853857473274	1.059037050475	1.03941889776267	1.0484334629484	1.10095387232935	1.09657530903427	1.06961662532146	1.07984273591054	1.07980577476599	1.0850859735996
0.968663338910317	0.926375849817147	0.961592718000988	0.980746831085132	0.957828000870579	0.993302241072074	0.998113728991064	0.98146752032088	0.990468603023444	0.984548539858771	0.997817891362145	1.01700123956893	0.975381745686586	0.980343185037373	1.02532580827752	0.981206806982064	0.986536163803825	0.934697769430557	0.985667096337389	1.01863963186571	0.976967650721245	0.969604529519109	0.991870706005322	1.02453298032276	1.00768899123575	1.01066077723919	1.08081903124689	1.05369861083117	1.06493755819439	1.05496968379858	1.05759443456407	1.10609010178708	1.09009751096986	1.03985294213197	1.0621669050739	1.05049157801821	1.03568756414844	0.987119482917801	0.972861337220361	0.976015835176004	0.969802285467679	0.971621504939668	0.972452971427639	0.950753864306799	0.945250324071484	0.923010155296005	0.912235624873153	0.936142437670934	0.928521318997914	0.907482216338345	0.909482968343028	0.943580381373365	0.907698855027564	0.887044102878378	0.899397642763907	0.898342739649754	0.892171961049198	0.873349634838538	0.865269162436668	0.889608846071207	0.837516164990946	0.853997644560538	0.821702826593541	0.806334065502616	0.790779210654347	0.774297312372409	0.788740579529463	0.772290887048747	0.799153494636687	0.826970352562777	0.823940752885033	0.877265759323626	0.952249302979411	0.955939893738946	1.07089446011582	1.15474212633001	1.19854696462061	1.22388391262409	1.286394946668	1.28949833673411	1.28473905794852	1.27095037710261	1.22615265643837	1.21756870236068	1.21549763160917	1.1191789708298	1.10211191488432	1.11737110051753	1.08137822710851	1.03269462920861	1.04017838665212	1.02219096303408	0.926054667111092	0.947129951686201	0.894457105571747	0.874193367646388	0.850538279511616	0.835297515123762	0.823060344163133	0.803803023404487	0.763750288631334	0.764709904635063	0.786338758163672	0.814873820221834	0.794062115407029	0.851874276906611	0.902062743965304	0.954099172182249	0.968234855735312	0.996307844982958	0.999123293316331	0.991665735026307	1.01253906817923	0.989935118550539	0.990401326049809	0.981944956992214	0.970433704438541	0.949946239251999	0.946452838056445	0.921511105231927	0.934948337301901	0.943490682705078	0.924912137803564	0.92435476676896	1.01903762588113	0.992452056261886	1.00103466286714	1.0029400623117	1.00948102181491	1.02285679234364	1.02240358221419	0.98058523565017	0.989372710073247	0.962974765883042	1.00013093711513	0.969236697246328	0.962080274733085	0.933996784738569	0.974679536514825	0.893479520550634	0.922757884643725	0.879426261315469	0.8817394878617	0.883280457765279	0.861943817348386	0.86676652095642	0.871318106013861	0.888567174700942	0.91646398875472	0.876320577012937	0.915275092338668	0.949648038504375	0.944531643647829	0.935997623039649	0.960167526022544	0.978350818218237	1.03092879749562	0.959008777259688	1.03194497369926	1.03288682853488	1.0124276598102	1.05645040686613	1.05186620527654	1.03642006749937	1.0636004754967	1.04464549474198	1.07246038002343
0.991059179209842	1.01367906555259	0.910021046101429	0.910496732428116	0.954487855414882	0.943310105501955	0.960142806393403	0.893718687666631	0.910687898075935	0.942408008534408	0.939064763457878	0.962890718456476	0.93652497790253	1.00889867112908	0.956146988331318	0.932370035797278	0.943234720971815	0.9409391038356	0.918959669429094	0.980206472578948	0.971923692058512	0.978105914854804	1.02334784881323	1.0641411399568	1.07803348292316	1.09984523736899	1.10845452100572	1.09871062835995	1.14267315814292	1.11540961723526	1.2187195091757	1.18006261323879	1.14231184185541	1.17279987025759	1.16952068200449	1.14289073970182	1.1187380422271	1.0672122443903	1.07077736180742	1.06990385424875	1.0348028735877	1.04404717274181	1.02661654610772	1.00193365254924	0.999564215739592	0.987629639869709	0.943579727416973	0.937580645885302	0.953771028080997	0.926855156068014	0.897467887877485	0.887294062752733	0.894465394046219	0.86488711546689	0.846050947894796	0.839470912315362	0.861667760925683	0.836074950543005	0.835131531435818	0.844262659524617	0.807529382732929	0.827436150269074	0.813788991148696	0.84028942571375	0.814634108512709	0.837777358567566	0.823377984446377	0.820962904621409	0.849530519862334	0.870449558663127	0.882081625367892	1.01863157414362	1.06653602230521	1.13697365662999	1.22449564963862	1.28828901034796	1.33314739781125	1.31492219343746	1.35719236097821	1.3577399191487	1.29848459455628	1.34550394140894	1.29020735073476	1.3210103789025	1.23619428587588	1.22369955795591	1.18619896415987	1.14095313051929	1.07988975091647	1.07001054666896	1.06233454931721	1.02874034407334	1.05400053460985	0.960467760262683	0.946647502033642	0.904421478111934	0.879329967345802	0.849257588122402	0.818837241437184	0.79672912449727	0.783182422436052	0.737408883396205	0.725092011378057	0.695357053251007	0.754470647870913	0.781780345359633	0.869201755648449	0.966903847937074	0.997625745923764	1.0449748015625	1.08281647915046	1.05741936220281	0.998222989581068	0.987623004112963	0.963376291814863	0.927150362943202	0.951759191863587	0.959705435752191	0.909662318834826	0.967885983694309	0.937172455235995	0.960851686038155	0.975500003943886	0.982401251910379	0.964691286967941	1.00677570577051	0.967882534998481	0.984607806817763	0.957334102424138	0.938578849646231	0.961901451775805	0.956151610389026	0.900801893382234	0.924672138486582	0.919600974530504	0.893294546637617	0.911412744755561	0.915507832801117	0.85887517711541	0.916905436917647	0.887116569760563	0.906173533043019	0.928248711370254	0.938015706824483	0.925679941049088	0.896699999523346	0.888334298190662	0.895131416394396	0.893924421833406	0.928796686039402	0.865354532501738	0.8846738292739	0.933708555755832	0.91551210806425	0.941866819651639	0.957181832691338	0.977734149487095	0.986444190970172	0.970448879933424	1.0402006607013	1.05080275074331	1.03101758083168	1.03710571658931	1.03026083470613	1.04859135401441	1.02925274795954	1.02396646909042
0.975969353131578	0.994774491616215	0.961641915772832	0.940023201438066	0.949986679687434	0.925755655497178	0.938998760168078	0.984127540776403	0.968311423575726	0.969094207217468	0.944889410660766	0.943448608897718	0.99940871522095	0.978250404563188	0.954935738844243	0.997558576161678	1.00260532365448	1.01124816314491	0.990697917816502	0.979714935736071	1.01361751517945	1.04040323371735	1.06617166163008	1.04914992183214	1.15597922545224	1.14495939541182	1.18906530718318	1.17613381278583	1.22914718001335	1.23313939741186	1.22186841499661	1.18968710869612	1.25224573323809	1.20189481320003	1.18072969568137	1.21077588304262	1.15187786560324	1.12712028654636	1.10246053809182	1.10954636444414	1.08416904548916	1.0551263043358	1.02588634123403	1.02402105379765	1.02510684570117	1.01181020401265	0.985263578183964	0.992735235905325	0.956880619100167	0.95231046769417	0.953211283752411	0.951787073153558	0.911695504548593	0.894240222515038	0.895786814824771	0.935777838039732	0.88182244423156	0.882749234199542	0.890936379991685	0.889750609349677	0.865729757778685	0.853648289174846	0.850166513615134	0.837395152528828	0.837557770875576	0.840692949857909	0.847199862691587	0.880152627911532	0.894553052397406	0.947079230462645	0.995250327724866	1.07878982327237	1.11680944397475	1.20910798732914	1.27842171781163	1.34003094560779	1.35064782036632	1.37180670619408	1.42674605667458	1.36438419102051	1.31402093077012	1.29470933151002	1.3322350574342	1.20571567730221	1.21216470626688	1.19529983556211	1.14853991309023	1.11703433092845	1.02318812322723	1.06999286760645	1.03956220256836	1.00596005554229	1.00627132899421	0.945158152768943	0.896575047819856	0.89230764671807	0.86048563717536	0.800488165281634	0.806093085865376	0.762574508316233	0.745820528340863	0.72409909626773	0.720842898836281	0.719863656839969	0.740180688336451	0.793469681059312	0.906848815591941	1.02322230079893	1.11105249343011	1.15222983585649	1.11041059753558	1.12917330741	1.0864745502218	1.05194508462706	1.0306488406689	0.992411641125758	1.00533591041586	0.969611237211601	1.0061224426199	0.973915583222499	1.01464561394652	1.03950631780203	0.990924663433555	0.992053866989009	0.982727739251823	0.968808148989811	0.989956681940464	0.961398562958171	0.928508339803843	0.912784918628153	0.936307719606732	0.942179420903025	0.926096893555054	0.931059830045869	0.905701240104284	0.913319032228195	0.933177139642636	0.963317459461103	0.936798022316157	0.918873164003608	0.908586586651258	0.940466951794994	0.952103766049774	0.920501473567797	0.879496767557566	0.86853476839858	0.895917766446004	0.856181169783632	0.89484360345341	0.86428389512721	0.893620881176113	0.916179650168521	0.928226771759138	0.941734591906434	0.930553535257959	0.966677069633246	0.973718879431085	1.00731723253928	1.02474276557595	1.01151596547672	1.02176574618272	1.00191935383337	0.997792111974273	0.995328716765941	1.02179421469606	1.01779972015803	1.01956838650592
0.995321018051927	1.0196794479789	0.995999033696978	1.03333384855738	1.02224529311319	1.02285349247697	1.03688312564145	1.00291650388758	0.990562614391393	1.043936687978	0.971618133529535	0.976796602212134	1.00385206600814	0.990023057016552	0.988546139081132	0.977903274774922	0.960910194577882	1.01232934290663	0.959626241688531	0.974687465781055	0.989635950538175	1.01366147556088	1.02350714981215	1.04741293923669	1.06705752149993	1.11271289182791	1.09160644092222	1.17167242224673	1.17189865200688	1.17811933843685	1.19795335704572	1.16278055685391	1.17124563026515	1.19289409239165	1.18944015786898	1.18907454392716	1.14534669690659	1.12191668780905	1.14248462381216	1.09184727431813	1.12397217779129	1.09609152949516	1.10388973913691	1.12101777834965	1.07222847633236	1.05397528163538	1.06947201019956	1.07375349383647	1.02018374977815	1.01770041625607	1.01198690677817	1.00841551252483	0.970307463183763	0.971388719113739	0.958030315284664	0.947707584785537	0.913204014148887	0.906590334156281	0.902321687463166	0.907205671160659	0.879046760392918	0.891302851972939	0.86784117827792	0.86742484130508	0.84213574778583	0.874565948000752	0.84443687342318	0.869937844210132	0.905972998700668	0.953280544998682	0.973145278312785	1.09031788864392	1.1201882087997	1.1703848830702	1.25525447997053	1.27927854704146	1.36224985407516	1.36030439786114	1.30297775859938	1.29985657491764	1.2699868408785	1.25766956571586	1.1879915325432	1.21863886400085	1.16857196169606	1.12087463077729	1.11085139331431	1.05214899254137	1.02412879032425	1.00693997856606	0.93412272209451	0.943472492016223	0.908207307467343	0.905959231309506	0.871934854296848	0.846163200674249	0.807424173429695	0.772542184099134	0.763719802649246	0.740296343900536	0.756065488863781	0.719892951536723	0.754806128962854	0.783769239249647	0.845261329952768	1.00143848044151	1.08832646614857	1.23046859674916	1.34160342404545	1.29479067537068	1.30526955287839	1.19170612066739	1.15435212383263	1.15461686771893	1.08349762381998	1.06354693882251	1.08212355643674	1.05819374547614	0.995449881231986	1.0088193787061	1.01052065606241	1.02754749809144	0.969433397998308	1.00790173393619	1.04912652604611	0.955026295238425	0.985118159008878	0.987515747051392	0.988505776264452	0.973936909108369	0.957718241610846	0.953530341841534	0.945710575328329	0.989157938293414	1.027053703079	0.954831011967711	0.952776348784197	0.93601933166539	0.94220117969345	0.955615235471342	0.892520694899195	0.890110071031762	0.914814294996116	0.85933571534931	0.887686117980217	0.858115291873198	0.878353253178828	0.856307711158459	0.874493180205829	0.872910114648638	0.896922204428148	0.880868427057637	0.910515277660788	0.899015681965071	0.951267697672394	0.960386010245853	0.930917414469441	0.928279104086172	0.974336734040483	0.94927413287968	0.95886012136635	0.974714961242723	1.00561745961199	0.974343937867123	0.976186835696876	1.03029249395161	1.00471101265478
0.966427772514562	0.998593374400041	0.989978804937761	0.952511907803891	0.959069309650994	0.987102037718057	1.00241285762626	1.06200859446323	0.939051036612948	0.96431544877435	0.981323028566175	0.991653214792374	0.967719178777724	0.974204058812466	0.979703497234191	0.939896008297165	0.938643244630168	0.976400478057279	0.926368545108538	0.937989411792392	0.91909188855785	0.898031214192292	0.923306084276445	0.996803033096807	0.947548752527058	0.999866972040989	1.0253706995599	1.04237815784724	1.09117006400725	1.10572366934588	1.14759840424606	1.18689393963017	1.15531059398877	1.19264497970064	1.15148419624164	1.1754729396543	1.16387517784614	1.12091412298283	1.09811051296546	1.14510604155099	1.12986377362163	1.14421321403575	1.13549976451715	1.13600176305323	1.11853969979412	1.08662496493787	1.08130771654072	1.06638144889673	1.02893012239515	1.01733027564169	1.0216189800884	0.977305934928046	0.972775713768331	0.957891809299482	0.961867634759488	0.93049986187191	0.928107681845997	0.907847159134734	0.865279123571362	0.886855427646196	0.906751347980997	0.866995115493441	0.852326504384172	0.874865472689792	0.824504607410998	0.822787782992223	0.820958865066893	0.85340041626144	0.916130973138652	0.927435064115561	0.947503917802362	1.0137728659452	1.11520316041174	1.21710350862062	1.32391952291648	1.37406874491206	1.35367032042833	1.3725559382859	1.32882532223942	1.24401851036757	1.2890387510187	1.17445365186384	1.21057685204004	1.1274399297238	1.12577435300976	1.09231269927884	1.07946564206649	1.05060274617655	1.00112562912791	0.929370594105695	0.947498979383969	0.891293429849501	0.885578330690788	0.878106205481416	0.863204528449676	0.824463297355596	0.820279291561225	0.763987457403419	0.733476058548976	0.732627891599341	0.723553828976685	0.678289521121061	0.671887318152128	0.684087116666436	0.811230400331618	1.00578447822545	1.34327157507179	1.50821236010042	1.50885293681422	1.47598531070705	1.37932999268697	1.29736898413373	1.21218074041725	1.19848013816944	1.13298471844219	1.121123373418	1.11323069775217	1.07268349913146	1.06953813588017	1.06870686763038	1.05101696242245	1.01223229683234	1.06633222011288	1.06776731094854	1.04529706751172	1.01925702672269	1.03739092551249	1.01877638487827	1.01095764680753	1.0086453892524	0.981839052683062	1.00828697833243	0.953819165481595	0.958083206969473	0.929488265153973	0.939201048193321	0.938185614183728	0.93328051415479	0.939598422718095	0.903459977397585	0.871724802139448	0.8974951442554	0.911099316162578	0.923503743750047	0.871148095339143	0.897658568063255	0.883269514221075	0.904762739814002	0.877875806524371	0.8658570211656	0.846581715748032	0.866307226340206	0.85219019865448	0.850712986131064	0.85698481453932	0.860986689849625	0.852239725735259	0.876669647214824	0.894208584122232	0.92067273629873	0.955077396374184	0.964248047855922	0.936418621322482	0.980061429989761	1.01288793087261	0.995553097865874	0.998833172613009
0.904418554070971	0.894424437739555	0.916800592320823	0.884004981115449	0.921229573932929	0.936574346164044	0.911964216937839	0.898881259259961	0.948645672036515	0.921450340953111	0.960557858131677	0.982973617790869	0.997276519174006	0.958628098131729	0.984357841790856	1.0178161386309	0.967995893043106	0.999188039841207	0.981121852303738	0.990073730439785	0.954506265249708	0.97321409249011	0.980232149438258	0.985767428251088	1.00809847386226	0.989750282979156	1.02364961252154	1.03900952956336	1.07241618390561	1.07696413814149	1.15570177677295	1.16249578877371	1.1123887723279	1.15976706451065	1.15660251972361	1.18801803229577	1.08337494427745	1.10637495187122	1.14061209723414	1.08611921061968	1.06620906525393	1.07692847876853	1.04724412698792	1.07196387657398	1.06600680187223	1.03640682429713	1.05643464919884	1.03598219467326	0.996108975973039	0.976839545191437	0.986383130174555	0.962370694630527	0.949565971577719	0.93549363888709	0.921048617466527	0.903734268146433	0.908454787793522	0.875610074893748	0.875151651358042	0.863488325856281	0.892232083498569	0.85928684109434	0.822874735925594	0.839842263530131	0.8296683630287	0.817255585622502	0.788624998163104	0.82669967843113	0.834391348048455	0.849615167930955	0.911952266504849	0.954760314653854	1.15284878809578	1.30846827977193	1.41149773747988	1.44170196763938	1.43367241440965	1.42071970752368	1.37239308254223	1.42314438321605	1.36180081005964	1.31928448556532	1.27460843406612	1.17598520797254	1.17674565842298	1.1588501171528	1.0831205605634	1.03785751310775	0.954218769815329	0.898802516147006	0.923657500086017	0.891754307992455	0.888677059548153	0.865847661778634	0.845057800324025	0.839834010793221	0.806880166416009	0.792595429434052	0.7487718060979	0.756911326376928	0.662841493000208	0.610789016730207	0.638371681996269	0.640072707109844	0.719728886886099	1.01461643213672	1.42083555401524	1.63652291507358	1.50545538507214	1.43287283508836	1.3893391610735	1.35277668361389	1.23729977587174	1.23807584729019	1.23010534667268	1.22264247432664	1.15267416787896	1.16230380597764	1.15910361692542	1.18126471869974	1.13175824283626	1.10703804175397	1.13479260908781	1.07249745482599	1.08910602463934	1.04900622232651	1.04027547972411	1.01629478275184	1.00913511981652	0.986766478280055	1.00963870908559	0.991669480426882	1.0038219995834	0.970991146566081	0.950842778275327	0.930911559501737	0.914219696772216	0.944560789495226	0.913388319625591	0.957515336105674	0.933120137783737	0.903168311447788	0.869081500728165	0.876739174160975	0.860281564314966	0.843693543614153	0.867804478977302	0.81664903555573	0.833589707567836	0.82299635734512	0.799922543308006	0.835421186891638	0.851963959757412	0.84536934788616	0.82714783406492	0.832464632420688	0.870507302276578	0.89984224582179	0.924551250804736	0.93711956712687	0.90177257721582	0.972489475897091	0.982301651253433	0.997576918943074	0.991857064438324	1.01406452162516	0.995683848185832
0.884024486163162	0.89134344526124	0.897466334995158	0.900448934055274	0.873449145681417	0.939126767626169	0.89414691364386	0.945986082383766	0.95202826066491	0.967436487578848	0.974970624752798	0.967072214512105	1.03557442332573	1.02207273557171	1.04191927123012	1.07979003213509	1.05003733872651	1.06335340659448	1.07553187114286	1.04094468453064	1.07100213481114	1.04788427597392	1.05023999047797	0.996570037321334	1.00555010422131	1.01037630776755	0.988051116417694	1.05292815199987	1.02923419261354	1.04749612993679	1.05910065880182	1.05421086270161	1.06430646689357	1.06546086064877	1.10526347265445	1.07778169372357	1.06076325424722	1.02243254308046	1.01644242109662	0.994054958118138	1.00961100788923	0.97054880831265	1.02048832892691	1.00551267894858	1.01664865596927	0.997655009379979	0.98124985272634	0.992612832594633	0.965240908042852	0.973602284941942	0.944713861190128	0.924744409264635	0.922688961752874	0.921143870624156	0.905553927835387	0.859849538327486	0.859446360608087	0.826740884421957	0.85674798380746	0.840951216969634	0.82964685406642	0.833176652256847	0.81429797556566	0.804545432908682	0.779412754207884	0.766268792307006	0.740185555423562	0.738362288558044	0.776030997195321	0.8173433155515	0.864478905028228	0.960297750462189	1.16252128666966	1.35262989486701	1.66152734924037	1.84105485327882	2.09279033193538	2.24304613447321	2.17963523657938	2.24008505976876	2.38382389284475	2.35045635047217	1.86228974968121	1.71629438692035	1.04511747034378	1.01463547197298	0.984783762184631	0.975029673513445	0.96468879366053	0.935896987632791	0.923001456913253	0.912717223177801	0.867662421490173	0.856122729667261	0.841852859330796	0.839799989113625	0.806390772021767	0.757261770154853	0.72921721567811	0.702639916406432	0.667283259438497	0.589900080817674	0.531693057520449	0.556229259167708	0.78562559401564	1.4273906242036	2.06664297420366	1.78657997235908	1.66869602578347	1.58899164360373	1.45378122917837	1.40904336996368	1.29574333988541	1.34012719063874	1.26259422953488	1.19780037814341	1.20702238099908	1.14313582547738	1.13690539176141	1.11244983573961	1.10824619122373	1.11684436690025	1.06501380571099	1.05078294268679	1.05909484214575	1.05467445916332	1.0151912451279	1.00076567957868	1.00280332486844	0.979058164656557	0.986818220106633	0.960866424854123	0.978042504600984	0.976775068354228	0.947165097240065	0.927583696616064	0.910471647130715	0.902947858322532	0.923770782055054	0.888762947686732	0.893143045152177	0.857292158822451	0.879095127160389	0.862141874816106	0.855383523139272	0.824792136893179	0.832820088986599	0.819233644896184	0.82675779691355	0.84101563780587	0.84832184217144	0.824269766363222	0.845213442493325	0.861242043960325	0.840376054975067	0.88895106176225	0.812625401640499	0.854528715367	0.876084774962527	0.850622936478281	0.876893725464736	0.949295519003439	0.926191604923245	0.943964890950242	0.987550119745717	0.934933045620752	0.938368956875362
0.92492372511411	0.916159921861856	0.918799565733696	0.94901766180307	0.979875883502389	0.94893040173146	0.982991683332466	0.937790720712722	0.993134320279899	1.02835463091248	0.979505223106723	0.955447712819273	1.02415992325979	1.06163129549548	1.04208864507485	1.12489628849682	1.10899870309077	1.08679968926662	1.03452449088434	1.08930524866661	1.06306061179383	1.04067826607605	0.999895279766783	1.01742772776125	0.988352940919654	0.995354647395272	0.965772997310409	0.978543774383914	0.971119633259738	0.993292118894402	0.995312520095382	1.01804065383157	1.03158061452068	1.01527228378118	1.00468272657997	1.01888491416272	1.0011756195536	1.00475443732388	0.987694690243661	0.978326584519352	0.985462147217929	0.973708812362626	0.973260131495739	0.986075989144212	0.966469399213413	0.942496601157595	0.95855428319458	0.956038699473717	0.932061590920748	0.908320492352434	0.856595254962948	0.903960593274188	0.887298937817113	0.871980044108917	0.861340953239967	0.847369946994886	0.815187530430555	0.83343633680967	0.830419928131205	0.785092325566512	0.769095496169165	0.768123199389909	0.76050805352939	0.748168070416691	0.744673683222229	0.741648332324138	0.722590312488375	0.72049367912081	0.704932166843935	0.713464898084861	0.797540913148342	0.943267078196368	1.4655782048631	2.9612207462134	21.0050340095279	1.3991279837526	1.32688656062284	1.24400849357249	1.23601710723861	1.16403646697041	1.10461262886203	1.04901900417901	1.02853261544842	1.00442015011967	1.01225843074595	0.971221108943744	0.917736184160011	0.932001591066387	0.931767748835847	0.884987066888263	0.857437643219724	0.870093390700938	0.832624210234214	0.827882944697961	0.771937672093564	0.77080119022573	0.739027782810523	0.697496535096795	0.717517781987011	0.654233025169344	0.565950099295166	0.452326729224674	0.332019347840955	0.416533227224004	1.11387000751287	1.70934454832765	1.91340734101541	1.88243743608099	1.74970250970312	1.5646284787874	1.46950366688121	1.34150717777184	1.3217812715931	1.24381612169553	1.24484403861929	1.14669306910683	1.16122665692159	1.14594640362768	1.1259844204481	1.10566487299416	1.08419501272929	1.04918216116966	1.06127512316099	1.01805350467572	1.01574946758816	1.02873946647697	1.0305795273651	1.0002952969752	0.946968847490929	0.963349717466567	0.954107040155529	0.94362680875023	0.95066989885754	0.91792706928161	0.908846013326968	0.923011476646801	0.903075065815124	0.888696344686628	0.865853721334521	0.849461678664715	0.835851059909626	0.835659226464089	0.85268332843659	0.820961448270393	0.861766670851838	0.888113559372911	0.853618154295818	0.862227989863071	0.851515380195868	0.855285824212067	0.847117976842286	0.82711230339325	0.842405948577554	0.817018236321199	0.82768037872721	0.838473401421132	0.817566659974621	0.857152072183809	0.882481033257798	0.882878542875001	0.892448190562954	0.945408620031694	0.965925339109736	0.925881142943106	0.94186368360135	0.98304351444963	0.94986842344998
0.886436029544034	0.868931684600371	0.865087984271828	0.842867085675147	0.836065137313247	0.870365244208081	0.925540045622252	0.871035725918043	0.934463304335796	0.866310865710484	0.874337672322641	0.889852080045448	0.967072382715366	0.889451480599696	0.956016659153106	1.05565070612481	0.991882936234972	1.00510215089238	1.03867934652538	1.01694848544713	1.05042014384594	1.03314151645907	1.05742919126964	1.06304625336863	1.03987998620763	1.02183869221527	0.980148812468421	1.01430882792217	1.00867078933366	1.01269575798922	1.04917084794486	1.05365378664024	1.03385238753752	1.01150258948926	1.0057651330969	1.0422023403219	0.993953745601047	1.00851905527902	0.979997272071951	0.956507336474809	0.94623056647158	0.948202041399795	0.969989681975561	0.965127759503678	0.922561423389574	0.917594788969874	0.91215507160246	0.917471795148177	0.880300735175172	0.857660740749352	0.870829142329851	0.864438266077641	0.868155644749791	0.851631075632549	0.829821937701265	0.814589652707235	0.808767591876724	0.805725105714923	0.799465283373522	0.800978317480323	0.774442802674146	0.745605195367162	0.761989088785783	0.760023916978727	0.768319689562065	0.736233831056708	0.734326783920671	0.703816740008209	0.704229778962915	0.69044261017187	0.711915005572459	1.04625295284684	15.6246936570757	46.4440846675188	1.39949886329424	1.34577459888821	1.27742252812313	1.14307385843825	1.04664208717097	1.07401371145115	1.05672953033999	0.929847612827815	0.955285278527907	0.898164667771623	0.921331642916309	0.861068076811207	0.887457025399962	0.86289941377835	0.832170488527321	0.815141432959301	0.801305133040071	0.778261350025769	0.775746134328714	0.74352147799191	0.686537401553732	0.71419139500478	0.664637274949847	0.61587573742318	0.559450595092408	0.534687950910602	0.467831128772153	0.320441418008931	16.3065766361171	0.844200085409119	1.18094959031124	2.18090160126646	2.02687447312158	1.74385143723173	1.65616505801574	1.43509359301404	1.30985433802208	1.25928584227318	1.23781943636789	1.17813740009402	1.13083086141782	1.12022075914931	1.10303831900251	1.06557095309994	1.05174053036613	1.07368600822465	1.03903487124044	1.04746336005701	1.02430887334868	1.00695875144311	1.02276746412694	0.971828446936996	0.961514622593856	0.925591490851866	0.888493607777134	0.938289720848326	0.907850901264544	0.882752666021241	0.882330513835139	0.913001100981764	0.889684545646718	0.872532384547212	0.871586708492188	0.885751171237648	0.903730754302093	0.852396848692039	0.890627501956771	0.850052174799003	0.90166439800682	0.917713520822533	0.872302340030212	0.870356710108009	0.876243150582919	0.867009427559575	0.852383786940982	0.876687037776483	0.853145093852677	0.846664321027125	0.851653534449617	0.921930595314957	0.863439509272683	0.865685856466462	0.939086387492998	0.907039636295011	0.930712094225897	0.918727588328669	0.937928639794213	0.957010594009957	0.963588246482759	0.990346120724892	0.973720683400077	1.01588721124708	1.00551956390148
0.859509191417639	0.845065627731468	0.829985756184673	0.801766577724796	0.808629530486899	0.800150551041747	0.865679447774656	0.816098950468006	0.79747365905091	0.835022647402124	0.866035636645772	0.825857290067574	0.962831283023129	0.947850292787378	0.965547765514139	0.982972668546409	1.04964558092743	1.06404402608253	1.09271669765326	1.08099765657735	1.12016069488452	1.12616068985825	1.10845959332101	1.06053149926815	1.10235982611452	1.08741085409675	1.05169062195137	1.11740818163722	1.10398994663128	1.06958754345607	1.08093389206445	1.06977194380932	1.03419914435028	1.03709329884106	1.05310591119101	1.03290757569644	1.00118496243864	1.00888089706953	0.957212980025178	0.972628075942761	0.963054006773612	0.978458327234534	0.932065043112805	0.901920234667947	0.916567933546172	0.901915700084405	0.871626962719723	0.888097161517288	0.890404287824779	0.897187330183894	0.87266707383552	0.870441709048739	0.8641173607841	0.848729964908412	0.851474539626765	0.843318659042544	0.811735631796163	0.830065450143311	0.785171631260378	0.795584947796378	0.788878922576805	0.777236174294217	0.765639039908577	0.757569039841292	0.74280147921688	0.719019985053795	0.705391103727271	0.676916866252898	0.670311760741062	0.658310811369058	0.75632142243841	1.67583725211638	27.9169469309087	0.59922676039884	1.14249470145338	1.1194524430006	1.16497668134184	1.04275166774951	1.03206632314702	0.953621979609822	0.91644225117832	0.9135687515689	0.903048090790213	0.869611412374203	0.886551551472651	0.835810110084094	0.859208815832571	0.851893200992022	0.79058146414775	0.836803116239538	0.789963963484347	0.768806663317218	0.745901763478974	0.756446788471418	0.712312395965926	0.683010150301162	0.675532651885491	0.595916823481131	0.570610765393922	0.499681892735526	0.469094062994203	0.708985596258717	0.953566707736955	0.847342060285307	1.17197809057523	1.56531190078398	1.5720789867257	1.43947169285811	1.38198638762795	1.26925854329807	1.22976868673039	1.17341436957325	1.16806229196405	1.12317100022912	1.1044074609675	1.08881970114436	1.05601106840098	1.05376168820093	1.04191053566423	1.02408225569057	1.00693120069219	0.962136131871077	0.961326389930529	0.959183029679379	0.948042280221527	0.940711882608157	0.943710569754875	0.931827998671417	0.904762774050309	0.89121477401042	0.902321698489795	0.900783201297469	0.896397511588523	0.921891692315146	0.907071425017625	0.909246314745442	0.899585367370664	0.908533000842123	0.948997608080594	0.890556654831204	0.890419216249368	0.88557828343178	0.913945431408164	0.879746817226415	0.889605532378212	0.890735477332049	0.895148292297627	0.902126129685156	0.89595389475468	0.88452274921151	0.921329725092587	0.909565366353804	0.937675307473949	0.900133441354271	0.967972810346597	0.969750933016253	0.979386971708061	0.977167474185676	0.961060148174568	1.01554737716325	0.982345855393902	0.977718031203474	0.956277582789092	0.951596984968271	0.934902292714268	0.972037482181984	0.940061077401529
0.878564542317221	0.888043272141713	0.961736253751309	0.916958091127513	0.969756886387839	0.908222025442137	0.924942254078961	0.940239734320456	0.956632887021102	0.929874810730534	0.982977062900505	0.95289328073692	1.01702483276831	0.97787390991392	1.07815478698826	1.07470689194671	1.14621999819609	1.10270045711241	1.16595002812448	1.15175534559981	1.15426266345813	1.16037244093233	1.13116240567742	1.09158522920749	1.13719690451135	1.14726183671861	1.09343224219798	1.07868185078223	1.05206356027814	1.05112919925601	1.04481424703816	1.07323537004899	1.01460210908258	1.07947457721996	1.02486482426485	1.05208558779597	0.988654368456239	1.02658070478053	0.971382932408742	0.97432732321594	0.925209085163975	0.978979688564868	0.94104818288873	0.938112327759192	0.927181860636763	0.942896765225423	0.927082701299402	0.92330941440594	0.94081172436545	0.925704592068245	0.937926668920761	0.917377967750402	0.895916375256889	0.878077162240368	0.867126350778351	0.858574389344179	0.828104822092758	0.840065511200732	0.828224454376724	0.811470891646106	0.825021666912033	0.794350891623905	0.791339329063205	0.801534179983469	0.770403978286373	0.778798830829567	0.762966564282907	0.721623807599278	0.664554685651176	0.628816078864514	0.806508345019387	1.91084525488279	1.03899623379873	1.42350995295937	0.629460754614041	0.987137676448606	1.31596113152885	1.14650193309852	1.04861507423916	1.05364694783966	0.995669063745208	1.01049525401034	0.957444372766058	0.981101287997572	0.974425857041287	0.965585469887132	0.962828406057874	0.980576233018097	0.933330370301623	0.899850555229204	0.895974193241154	0.842308812385654	0.815608158363164	0.832806750109382	0.769357325389152	0.733244319838007	0.706836704278103	0.650247188994333	0.609568813812264	0.559342644289166	0.504999366077163	0.517288097801986	0.726792406288169	1.0759094493777	1.14903347067804	1.38515260156971	1.32361670043549	1.27926985373016	1.21284918944259	1.13623569702343	1.1552195636398	1.08753938761318	1.11731216517958	1.09949767335269	1.05436100886021	1.04255016441055	1.00144021256348	1.00174786692719	0.945070905248802	0.960951134752468	0.971547757055115	0.962631394027456	0.952530461258564	0.927373499265283	0.955118802190299	0.951336938667104	0.933266640546982	0.933048103479452	0.92167938534848	0.930580543300146	0.933813215079208	0.92973729475908	0.921139099667485	0.93758861678258	0.923681412152898	0.916092257860565	0.962635980613383	0.931168706355936	0.915009277294539	0.945562154288215	0.936330413180424	0.924320103637629	0.938708708719063	0.944482282869894	0.951700593767375	0.958996872593595	0.971049456262386	0.943174287085732	0.994134005360556	0.949932581249257	1.00384955082392	0.973871923871338	0.981795966419027	0.997558911944488	1.01334436611018	1.02657241268956	1.05995116748543	1.00483154811203	1.02806822504058	1.05257423647364	0.955241636632802	0.929923796246617	0.882865360339624	0.854253422084389	0.879700012099548	0.929157587123505	0.929919835145494
0.973942504307115	0.992057294077215	1.02959313789733	0.990438576095073	0.928267223682694	0.91193576782229	0.947917170120212	1.0617557415103	0.937060219014537	0.957473146233	0.966694082905196	1.03061766451434	1.03855800639732	1.0156216049922	1.01836611635215	1.02411608163486	1.03146055875179	1.06194865024058	1.03953567727729	1.09238854253256	1.05920238615778	1.05379188215837	1.10648316659556	1.01740166887349	1.02933880572287	1.04552332574156	1.05500352981179	1.06701422680493	0.997025505325211	1.02459451200521	1.02641276846861	1.06068160040809	1.01472584092061	0.99613841192305	1.04407108739871	0.984669186099716	1.02573531317544	1.01798298370221	1.03925703598257	1.02820646327341	0.998375936144181	0.947843178848407	0.975319337831159	0.985100966808973	0.971281374847361	0.988634985832958	0.926693461599333	0.951929027258893	0.940576795229815	0.926922846155659	0.917406748835144	0.936548580007492	0.906644252895253	0.918685673469524	0.904846644922604	0.886353072236471	0.869305850121037	0.844214653218707	0.84339074562024	0.862372158870842	0.823543118599184	0.809520557891257	0.855887023712954	0.839706938944936	0.855903104197971	0.836706001455783	0.809942827680374	0.833506091769677	0.812121678791001	1.06290106947394	2.05454766300726	11.3735155163055	4.68286491295357	0.676223741147213	1.04931502191015	1.94838786595414	1.6008556599349	1.33719315672633	1.14006043142248	1.20528340150928	1.12782458413741	1.1489312099556	1.08223274998925	1.05525998843738	1.07283634794731	1.03375001526408	1.02284968052883	1.06398042509145	0.980480905376549	1.03008608872892	0.939498440888581	0.898834450393147	0.87741956122251	0.83130756776201	0.838528006881226	0.780868627356877	0.760112862001687	0.670324599562845	0.714707466258971	0.654603973075278	0.64683351972982	0.716792676456176	0.866504906748227	1.03048520233608	1.10601160494172	1.20582871749906	1.19753965769997	1.16409540067818	1.12622852650083	1.14171011245933	1.09591500425951	1.02854794578485	1.01125044045009	1.02086631944998	0.983512369725786	1.0042881430123	1.01501665714516	0.976099112085993	1.02298024531373	0.970682843579047	0.955982921341562	0.967550225011176	0.92957306258344	0.959056358981854	0.952172339791807	0.929876044483606	0.948526001336066	0.926944269548534	0.90045913345141	0.93288650473229	0.927790824906369	0.92430237468212	0.943284601793091	0.954002855864022	0.946256150101744	0.93290782355284	0.93902087882959	0.96063989530134	0.971987788012739	0.961986713472106	0.981635174183987	0.983851910566169	0.989102352002077	0.973064910904261	0.994127348579298	0.962478672748296	1.044872186021	1.01524696297478	1.02628822847988	1.0396190603703	1.04753569541245	1.05806690617416	1.08242461723994	1.03497998014293	1.00430190665642	0.993675238141146	0.952910971485133	0.93202342829186	0.914991596361791	0.880815299690753	0.916490768848161	0.875022707472053	0.86743503619451	0.921624744758235	0.936411425606316	0.879663349889788	0.86493086718024
0.969479959360446	0.889778306797642	0.893049352291065	0.936406531172357	1.00314354359979	0.935984906486861	0.839865937804693	0.91356242874585	0.88368593160419	0.86959007312053	0.910066190150632	0.866943033589727	0.926813482185306	0.916960356886648	0.913709987293897	0.929910485786435	0.91351667172488	0.920868570948559	0.927859167026946	1.01640184618628	1.05181803697312	0.970786786584036	1.0293556392063	0.957557539402102	1.02465218401148	1.01079653187306	1.0140047392037	1.05225322524184	1.06514584820739	1.0578332166623	1.03098313828997	1.03153133873371	1.06251140444029	1.08132962220624	1.04501611084373	1.04250646998329	1.04605862386651	1.0323461164969	1.01628860268555	1.0040792367083	1.01198511296978	0.980726988023063	0.96572348820948	0.955651927620235	0.941084907459248	0.964623259264711	0.94814070645685	0.946999822855019	0.95331172184919	0.953722042605659	0.927185119242033	0.926944647943925	0.915653243193505	0.908526272557551	0.915343654773425	0.906858413299227	0.914807138760941	0.906342994187227	0.900641041982358	0.900918011315849	0.918489043263037	0.91832808487835	0.919234846969631	0.901877803744529	0.905608135931105	0.943479576580133	0.910488801050756	0.926994016979009	0.96353869963579	1.02846829863682	2.04964001551201	26.6655907773665	0.480091791945647	0.594836679233772	0.740193126318532	0.960536222437392	1.85119865028913	1.40623181188854	1.41584834397866	1.32227536216669	1.23010780210905	1.21917459704261	1.2325484220798	1.16954398332379	1.22492535555467	1.14553638163713	1.13027547824378	1.07290088482623	1.03000849064347	1.00569206104216	1.01166943755071	0.94492407000791	0.931893758939082	0.91301206604637	0.880766436972411	0.799853346032849	0.779374078200348	0.739897428694432	0.705925234587279	0.709137895670509	0.711507272562136	0.791034119071935	0.875422146111775	1.02215531552412	1.02802688815177	1.07262295435726	1.09663739302265	1.09842352591291	1.04332017072882	1.04286244553756	1.0082555711768	1.02119784872522	1.02351679348998	0.981205377813769	0.972475862594036	0.947899927392874	0.971002266085568	0.956100795142423	0.945132623096211	0.961998828854229	0.943597718341176	0.944059471379479	0.955908367092265	0.953898418706209	0.936472002233644	0.928145702141539	0.919285365676444	0.931242922194953	0.942414744061654	0.975344124010692	0.940865058582812	0.955315092528783	0.941243984316615	0.940656472445419	0.966558388230725	0.977396863581354	0.951089695191939	0.960041831168629	0.968558966433089	0.972219331590286	1.01689408503074	1.02518776109955	1.00911629168472	1.00524053378345	1.01797151380004	1.04310750817964	1.05683925419677	1.04066549314938	1.01771082771828	0.999215157069174	1.00004249550633	0.976270196976312	0.929441616481014	0.942719387150992	0.900899702286003	0.920176663578509	0.925264646432598	0.8977853489893	0.945280891757063	0.924901254949104	0.932700449678179	0.928307827098275	0.934902722620424	0.941243819590677	0.897035060422981	0.885581506689854	0.859128824502286
0.868297435042069	0.935414819048413	0.899893874995821	0.911967679644091	0.909362852956541	0.867602137166681	0.895260168999365	0.955214964663141	0.924941917073587	0.941054930766428	0.945492164494832	0.936501966556599	0.972045441620286	0.990764323666287	0.951484189023176	0.99598019058279	0.990189884948398	1.00021331113809	0.983136172293299	1.04016529399561	1.00723036435912	1.05663946015636	1.05217139401097	1.03584232446677	1.0626315189406	1.10498141113807	1.08145155631541	1.03355931052863	1.06202029570121	1.08232952094632	1.01205290543781	1.04100175642056	1.02222327781013	1.05332624175075	1.02935051542372	1.04149073606117	0.984168384632058	0.995150791008903	0.974568318265374	0.971028315269433	0.971936715850296	0.944500319848989	0.900830451843689	0.895665678100058	0.901362193290658	0.908964650249109	0.905202625010945	0.888313090730518	0.923410920921498	0.921456820368585	0.919070302250539	0.953685002218506	0.924923801917651	0.926934027067524	0.93665919471304	0.922859898288667	0.943837694563602	0.912209443075685	0.876884563856353	0.898603852586007	0.931751948518591	0.916531676378882	0.947565308458763	0.893303273445541	0.911131879748958	0.899821666668565	0.869562388578392	0.882139729663012	0.864938426890832	0.857286017102014	0.953133386946546	1.31361640792053	0.651781040971667	0.62724127655445	0.882067709485226	0.881909979147597	1.01949062924283	1.42595403265503	1.23357201682598	1.38896417060429	1.32326980607671	1.22733161733277	1.22926464242574	1.24625014063454	1.16111909579631	1.13964301381546	1.13267984025431	1.04579562376053	1.05973201094555	1.00297192547923	0.978518779068986	0.929233396307075	0.909032302989502	0.843898070056662	0.807554807958885	0.818734793799297	0.734147195744985	0.694808763241887	0.713234741776587	0.742462557369326	0.848650279992274	0.844219168415051	0.924278942819853	1.01933749083601	0.984043162809579	1.09484007593228	0.9859611069487	1.03682877811351	1.05524847904567	1.00256076638466	1.04645628377652	1.03768391076948	0.996465884455046	1.02028460758951	1.01051073367722	0.970224260286188	0.978041684056139	0.950750027343316	0.956146471610662	0.937798734037173	0.936652013689384	0.901649158357872	0.968238707250773	0.947758007310236	0.956053222599455	0.936895525498831	0.92602690276806	0.938598327636691	0.907418182844457	0.924609741219161	0.94923807347926	0.939458407656127	0.940074605504982	0.961717761187676	0.942657200923831	0.947829455315034	0.942866925550535	0.98476641743007	0.976846363618911	1.00423513836598	0.97237662145998	0.96942344301712	0.970596081980776	0.960691400352673	0.977379019493018	0.932094989277572	0.946450329396012	0.923711781232426	0.918498872685128	0.918661753797978	0.912268561757614	0.912024104802515	0.916229070206397	0.922326268551966	0.932120359861474	0.9539933584446	0.96077548272477	0.966437263196517	0.946200494888634	0.96657634972876	0.940372147597988	0.924979953249206	0.895981248817181	0.904945092906056	0.855731520017658	0.88534534063977	0.905816401814374
1.01191157140858	1.02075379583158	0.995520542092008	1.02417725617513	1.0572728299111	1.10598718461648	1.02582496294969	0.971746380671776	1.0570135667513	1.10596750920033	1.04183217343052	1.0782820626713	1.10281243577882	1.08884563273834	1.05308276043566	1.07106142413491	0.993469971889068	1.02999266981814	1.06192870116641	1.02530780733793	1.02492137087154	1.01439008926087	1.07327893534405	0.988758102111552	1.02607147381036	0.935778009062726	0.996639908123367	1.00628347119061	0.977904092183274	0.969465446162643	1.01798076915369	1.04142007566509	1.01631163793266	1.02278831164589	1.02711754796631	1.01302158997245	1.00493583972466	0.896337526683089	0.919094677251773	0.892530231906067	0.889220671602897	0.919339714268765	0.916893122231837	0.902647393846576	0.872500861101801	0.868927583628577	0.90654230168079	0.892150152401444	0.879813454191794	0.884069664168781	0.893607840338891	0.891141338290325	0.899085289500951	0.887121260449073	0.909204443318858	0.884925017936104	0.882420081219176	0.863865629919818	0.88156902959828	0.908420490827498	0.908948907385728	0.877983036310978	0.874530303795539	0.853763130138333	0.880251918827196	0.889649752702924	0.858471840508168	0.849329361533123	0.890930640807799	0.84253587724928	0.69587885338137	0.759282397591429	0.876104402690506	0.752947894202628	0.866492804433243	0.897640732786026	1.12214186783039	1.26886712731776	1.20454255027172	1.30777802165638	1.27320635376599	1.21081966111223	1.15132066594147	1.11081948694642	1.20641846160202	1.10418391235288	1.10218163270796	1.03716596739053	1.02602783965812	0.927007440018742	0.925539888327212	0.84782725459292	0.852209122025823	0.848775734106352	0.796351878105237	0.881492326399173	0.826331542024401	0.823536954785135	0.892520376410106	0.949112656872817	0.971764389900934	0.975823706245389	1.03790066320881	1.06319837823807	1.04227971978924	1.03842475291262	1.04017843147803	1.0380561111871	1.01573005951069	0.999416494835396	0.998412477877941	0.975483132243452	1.01229535991967	0.957516565983452	0.940807267375632	0.94866620181337	0.914058138852825	0.938919888952773	0.915244629703184	0.918440276686197	0.927585068589756	0.934609586297235	0.935831835239792	0.93603900365722	0.904647384075932	0.914626620621907	0.917660771554946	0.918456682117703	0.95029869169938	0.906564440733993	0.949622954501583	0.954439221726674	0.933198832922551	0.940198599601635	0.946848582653978	0.93034842662159	0.925020901097626	0.927213885667306	0.9176659309464	0.910158472731462	0.886232829244669	0.899608921494787	0.916995122880794	0.87042052045841	0.941273935085082	0.89790018002127	0.905475947648281	0.895723583188686	0.919335474478072	0.891019688448791	0.964905088291022	0.9789427724665	0.97500495982582	0.968935925578993	0.968371370501805	0.968210120027603	0.966417372981543	0.939023639191721	0.904124912151801	0.861425816047327	0.874161318774066	0.839449787175591	0.825316348321051	0.876241071643434	0.855061879922927	0.91330844778387	0.925625558442259
1.11582187831748	1.12187715112426	1.06178603798848	1.11710763959748	1.15325662145101	1.13473595240439	1.16631229806971	1.06681786035403	1.07347469695183	1.06745063974103	1.05150311776132	1.01405131711776	1.06018728383532	1.02255801113528	1.02227640074498	1.03443684390752	1.01453126161638	1.01383883276075	0.992494666769542	0.955039965093614	1.00921642661463	0.930667930784946	0.974820048284794	0.9724480941137	0.96383538740857	0.949552904747572	0.972961828713906	0.919952411418207	0.934667740036508	0.917547533194717	0.94770432314793	0.927449812204826	0.941836353132112	0.919945457252934	0.958075820440215	0.951220753031408	0.928146615853196	0.925687849581753	0.939857778186888	0.933949575861347	0.915106324008673	0.921426342587153	0.893825708294311	0.888386022040939	0.980709666663569	0.899952570669458	0.907424985028129	0.952099732128372	0.957934989080153	0.942145724803648	0.841003421604745	0.881463516369084	0.845420316962915	0.863410380646924	0.876248802048986	0.861244055083773	0.840837511942386	0.851329946301721	0.830858370636129	0.83474620024644	0.835121638915003	0.825064779245107	0.824222594541736	0.812904691571624	0.810713833979963	0.810486928959521	0.798110298990451	0.850645820387764	0.822721469069036	0.796890810936784	0.778322557623818	0.808811933994008	0.765083387185019	0.773263490924431	0.886343428619433	1.04652535735743	1.05717201294226	1.13353777303185	1.26298156163453	1.1081618135022	1.10478839007266	1.08988678914985	1.09475535639332	1.08730564368065	1.08989895636121	0.976184513674949	0.998897483520877	0.991469553656745	0.992690206848844	0.957310762809706	0.92167734776062	0.946124518639282	0.879200020629176	0.85580240294478	0.90030037053302	0.92184081737459	0.904014015061313	0.920615576718999	0.927984803035734	1.02664743218351	1.02370172041538	1.03264011561375	1.07956756328272	1.05090338184454	1.03354813288018	1.01115971683136	1.0199460743404	1.03304979647766	1.00506671195836	0.974086497476097	0.946421053341601	0.981374306317344	0.971418321265406	0.963729136012806	0.972849720131511	0.897260960486231	0.918560603896718	0.906609619251288	0.896873963189899	0.902962455621925	0.88868014505461	0.90451713325333	0.890514398349834	0.891351265138904	0.91098852829742	0.929812695787392	0.93886487376988	0.895132250479319	0.890562935322806	0.90835807888113	0.909029171394151	0.867821561691137	0.848561476964296	0.890461433036356	0.88892876429643	0.867990157420525	0.927667849665252	0.850008649650999	0.854740792765884	0.945077937626615	0.976083834420644	0.969191191212824	0.971950394517774	0.967845299477963	0.97761576255356	0.965366396489767	0.996921616333429	0.990412327944539	0.981015089124205	0.978427737342724	0.915481331131989	0.870324169966312	0.950684710701048	0.903606142563071	0.878216050132538	0.868699168799417	0.85364053786698	0.87012881210294	0.836966953841998	0.890737894031146	0.893777502289111	0.872107134229924	0.914062704810671	0.89403064372151	0.974999455500909	1.00869471290789	0.989512097377201
1.03947667944643	1.04755990634365	1.16987238943685	0.991813480639264	1.03419286163771	1.05406151227793	1.05215332624104	0.995088195062006	0.991114566808258	0.973430556475267	1.05339611367788	1.02392714288761	1.01469668585819	1.07180301648945	1.00603767685084	0.981264586884312	1.00124441391458	1.01807827766279	1.03164311001423	1.01262127762701	1.0274748825474	0.991824681954818	1.0030951865822	1.01496523058435	1.01877704557281	0.994880433651119	0.994727007298339	1.00380659925474	0.997845810721966	0.985971105311397	0.996892782731733	1.01510858139445	0.980038431537786	0.97943665450226	0.970340168645679	0.973304307116829	0.937336880561535	0.960777008887453	0.926158544553442	0.917054942125142	0.89986650245088	0.92452420435257	0.911536828123842	0.863433330380552	0.906762784804561	0.857462090987224	0.848586493635109	0.843595517308162	0.841729476178807	0.834044720913717	0.813498979912828	0.845007216831796	0.852747107332848	0.801742196381113	0.803989620389057	0.816811603129583	0.798735479212559	0.803806420108494	0.865787222074082	0.869266987158024	0.874370844707493	0.867916796903649	0.824041010116957	0.799325218321295	0.782785135268985	0.769529852703191	0.769265497849098	0.786580878511372	0.738685170749486	0.740587589441568	0.737533492085226	0.754975522834065	0.685004232448143	0.728477802880658	0.833047826410351	0.847050730680477	0.931145889132939	1.07346352826445	1.41346225485349	1.08891144462641	1.11932982764235	1.07956074529277	1.11735590560775	1.12769833360196	1.0721685149175	1.03984123360095	1.03082606381323	0.98794373523121	0.986980289110902	0.997475191792436	0.943888743517074	0.908251910463023	0.918250984910375	0.945581629630704	0.885965559799745	0.890678187022298	1.01322741926832	0.969801603706094	0.968585013489827	1.00243848853745	1.01509003575423	0.992607788256718	1.00027306621355	0.991472414631154	0.981112821436168	1.00932396046308	0.989412654514537	0.983935796835643	0.926107010780892	0.947586144877315	0.916329450331655	0.910225629094981	0.932697675133812	0.902706631591874	0.927230666363139	0.869427845436562	0.878889116023763	0.903686767987548	0.845196051037037	0.875737843477283	0.906354203458133	0.863183550251095	0.847618435508758	0.870452207580828	0.847742690404973	0.856613521333243	0.878182181968703	0.846876032483661	0.943638481636284	0.959076453010971	0.942378300682091	0.946334550932229	0.843274466168193	0.836643693687827	0.892044388752576	0.870060868797536	0.858136420210213	0.871048747302186	0.855834698729844	0.909108483996141	0.897118999997973	0.875592401095573	0.925929127335252	0.915346861327899	0.885829681518287	0.877018305881837	0.863627521463971	0.878511697545449	0.88899220039936	0.894600659898586	0.822543991933748	0.883925478433877	0.873113990525513	0.860020989732253	0.89735831007632	0.937988742092454	0.922376431944751	0.935106859335321	0.912116985807667	0.894783410187342	0.916749801235488	0.906395548949745	0.905682356399174	0.904783223681685	0.960084369430563	0.922212507611179	1.03450667436307
1.00846601428316	0.950712348784247	1.0371368869429	0.979727406420874	0.988514750501793	0.985573266009016	1.00083071530042	1.05103713184271	0.975616239874249	1.11684887968506	1.08542794920927	1.05216431030851	1.10343939842859	1.1120370775451	1.0505777218142	1.07575600873171	1.07609899963094	1.09440670147653	1.10487483262085	1.07452331481929	1.11032828812131	1.08786587585328	1.07775064804088	1.05536824204282	1.063939383868	1.04732020017501	1.00294024070187	1.03602443681088	0.996548646378401	1.02247608035793	1.00781153152219	0.993188216798276	1.00514202487979	1.00851454739771	1.01279420968264	0.985154609043799	1.00037227654184	0.958936261628351	0.981480636140396	0.935815631956094	0.938581175408384	0.943433651759184	0.929086991512682	0.932362919533416	0.924030650814144	0.909637481374495	0.928097677438142	0.927005100875162	0.865892908664274	0.868229486826365	0.916091704323474	0.882428507957371	0.866786936389784	0.852119419695058	0.849111791141124	0.833916243601915	0.824741666051813	0.790360737758367	0.811910528669809	0.819047838146677	0.786535150210072	0.780145151223316	0.772352501518133	0.738212460032114	0.727209838320355	0.730278132891534	0.804489120267334	0.786575189710336	0.804375925748453	0.706349842454356	0.696049218574241	0.734518559497814	0.805329539987491	0.849048821676084	0.841983505134375	0.900537966326054	1.05288898824984	1.07941346791904	1.08769687249091	1.22704544932947	1.15808979825626	1.152504020925	1.13800835604131	1.09601511269451	1.14452997625088	1.09459804568841	1.10762468452108	1.03754483667135	1.00532390123105	0.942794145254162	0.901535576105241	0.942998839463659	0.917288230430015	0.959343284562421	0.948849263076222	0.93120532185759	0.937821297544246	0.951497044961432	0.981515008029251	0.967772532690353	0.958114908070088	0.996479504577909	0.985187005385238	0.944126522203022	0.94191608965777	0.912745697750268	0.968084506912768	0.962289575292002	1.03685511329287	1.04763698094565	0.93541010255456	0.904436505902631	1.04572238100285	1.03698513653665	1.04219646655244	0.897692420187474	1.01643876934619	0.874510839324577	0.865203484311358	0.82782704566434	0.82776689177112	0.870839938922531	0.847082618449462	0.834981658887386	0.857509455713016	0.837303368504995	0.82704542337165	0.871546493512757	0.857924172572393	0.836209175063455	0.867272251938189	0.875675018931946	0.885000108055777	0.870907609339573	0.902402458383569	0.927948866104331	0.897298999127721	0.893470369038819	0.881897275138088	0.860685666697651	0.87782988034733	0.871360232343136	0.862781919525162	0.868061183588099	0.850229482813488	0.844147151718309	0.876470692412314	0.832641466594165	0.886780107046483	0.853867099065404	0.915197135449396	0.911372544995695	0.923824179850193	0.950472391900297	0.921688440892077	0.925831934472867	0.943340428301388	0.937395617139421	0.88355662053172	0.903400375090815	0.90715129712976	0.885882436596987	0.878134992333793	0.965229433308098	0.977802805917768	0.898780177203188	0.969131562988025
0.991857516738682	0.969191630123888	1.00463588916946	1.02347437528116	1.01614437174137	1.0396991487972	1.10587650480982	1.05686452605867	1.05615059152331	1.05130530396581	1.08841015470751	1.07482922147202	1.0875554385066	1.10808227309045	1.05074351157978	1.04806557625363	0.996897477583921	1.08721054890347	1.0463646428565	1.04543727343041	1.08402439330664	1.01521601883723	1.05652469528528	1.07852988451553	1.02883987664983	1.00225109933466	1.0168376196514	1.04613555886357	0.980863797270436	1.00442956853143	0.992884529585792	1.03857511540501	1.03077657684768	1.00702571004286	1.02674007051904	1.03017697695033	1.00498140072515	1.03699175355901	1.0064757348665	1.01445682290844	1.00075131655275	1.01005208225626	1.01956974468815	0.99268184227685	1.01170318875571	0.96419168251595	0.982901392220036	0.958583620167494	0.967812742454633	0.931607162603271	0.965002735780068	0.906912648218199	0.895811780027381	0.898159921873094	0.901847102214523	0.854942402681701	0.841898194586082	0.835901360810966	0.817968410294768	0.822178507607075	0.790329119620125	0.756277058845295	0.763424587014014	0.748681814599673	0.736136145966015	0.693423324807772	0.696794014234579	0.696090414740949	0.751537228807608	0.71322235520764	0.729561327955982	0.737813079701337	0.768449991172355	0.846565831885717	0.833907206625807	0.900862238200557	0.879277914171514	0.98580819548454	1.13117862133613	1.02395323739083	1.08729178791887	1.1618355969345	1.02676079994936	1.07296495619106	1.03554650149459	1.10869940117878	0.954251844294068	1.02226218824119	0.987025941272671	0.91373220980466	0.935596832443891	0.927460380450987	0.907919764362697	0.890108401459781	0.912989639652359	0.898478876074914	0.981794903427302	0.939598100329247	0.9304597371964	0.954701921067811	0.895746057656124	1.03621609839181	1.06755765515854	1.06593173109958	0.954249493675424	0.932459249356629	0.940966020012741	0.922290450340783	0.898957472083828	0.945922145036968	0.914243303148059	0.928628416018586	0.903533003077345	0.895972498803933	0.902983893406882	0.878270047472062	0.877133107076709	0.86428642474626	0.903355735216099	0.89207009857647	0.911201845250246	0.894063541719127	0.913954742664906	0.908603668087207	0.91655286795924	0.903370909114067	0.913519248337875	0.913403812693714	0.905825059644378	0.890375121345147	0.882836033360146	0.908614564498881	0.893960369949953	0.886811575538115	0.916442512786697	0.916827222191294	0.879863943140613	0.887069061813774	0.887406843449773	0.906870164421712	0.907583972688667	0.901871389441594	0.928323774977996	0.947743556586002	0.939481746262081	0.924895912430739	0.953962711686239	0.927002812073434	0.934427221720551	0.946297540989705	0.942489890720255	0.972459714824811	0.911975075794116	0.892732418328256	0.934150768348545	0.926760894806838	0.909466924654221	0.88184396322357	0.91655652259275	0.915334543411535	0.920532602872779	0.943723445358975	0.902138197960749	0.924157682012612	0.925903151451787	0.953077825736998	0.964673309020186
1.0433132886104	0.943592886626584	1.00051513190309	1.03257491818809	0.931084974814992	0.950143830055333	0.98553205110709	0.924254576900827	0.935353395630841	0.946896193625459	0.947507343631307	0.999468764871763	0.962506302369388	0.946799007549742	0.893368083671426	0.98662272168138	0.982920590847326	1.0028350771183	1.0075392258436	1.02512354281559	1.02262276866309	1.04445058863661	1.03880633401939	1.06358991914035	1.01072813450588	1.06749587570041	1.0550000878516	1.02368752665207	1.01918533220948	1.02606593698587	1.06285170849787	1.03673613721926	1.05125783320411	1.03977205770083	1.04441576046725	1.05424517782172	1.04922372157653	1.05956819884487	1.03267721791312	1.03740859135182	1.02484778000433	1.02896951823893	0.998543410305613	1.00937364696529	0.998769195591952	0.983307498291977	0.985218701058511	0.950886458232082	0.970038696786975	0.956330847850002	0.969508832325834	0.932738299390726	0.940212504022819	0.954742080430154	0.922431956594585	0.89493005844638	0.89120606966653	0.879160864501556	0.82406737019061	0.836162483786194	0.824142140677283	0.81661742388933	0.789564347040665	0.76815282259163	0.775338508564667	0.753071679844933	0.706197139023889	0.72124921953924	0.70877969236161	0.669418470709075	0.758162854729507	0.716614248413481	0.731069406556645	0.76841383346466	0.813383084896921	0.87579974927274	0.841969825392664	0.802213536820219	0.788124911379091	0.952895886813894	0.946083802917173	0.894546453083745	1.0420079504903	1.01313648768869	1.01490840482924	0.963972449049783	0.983085261744412	0.982582412107444	0.963370397202563	0.906701684842559	0.908691515410832	0.876335831306809	0.888394804673353	0.897020545542269	0.890395794267236	0.964020798277129	0.871785888702949	0.873399829760457	0.865436092014219	0.863020031497248	0.903769131911635	0.886686020855	0.935049638301511	0.948096799343169	0.94350195757112	0.994543278897269	0.956319099415152	0.93320629018058	0.981839668089253	0.953771690699803	0.985424301328845	0.954126612648419	0.97571925914057	0.970336078767926	0.953909930607958	1.01535885474215	0.965721950904433	0.987373254476566	0.971567192231273	0.986494496331642	0.9890643841447	0.993275726567746	0.979739592714368	1.00962357216319	0.958120486046545	0.936673360370555	0.944955639326458	0.934407958638687	0.947933373431128	0.949226475722352	0.894218697588025	0.904038044926096	0.911624431857482	0.934784243538611	0.92844907493429	0.933244669301671	0.940696881498868	0.942776435925014	0.936700702138283	0.939235541022355	0.998222105779184	0.965853703743985	0.961259159406304	0.945332196638136	0.958882441572822	0.930983492600395	0.932012313429709	0.978734043580564	0.945634078578115	0.932818619679433	0.924504996769844	0.906461152672124	0.891723637425595	0.886470747489324	0.916801640690745	0.93292312744255	0.884733371190497	0.942057568044271	0.908432913307386	0.925832891721605	0.878980884839423	0.964137162102874	0.956490190320784	0.962272968050867	0.954164407558628	0.883589751718866	0.923474211040363
0.925483473582694	0.894514637111662	0.887486850012618	0.879924625746536	0.907485323899278	0.883062454106067	0.913075476184379	0.909456492993113	0.926724417330051	0.889951870836304	0.887429359469626	0.900089138299492	0.894585261301084	0.90175555942132	0.955383128338005	0.948359986174453	0.967837391947847	0.963095223588154	0.999024972846587	0.987457377520626	1.03901910197659	0.980524834850745	1.00674571062314	1.00964450059189	1.04182618232182	1.04226666198501	0.998893683418474	1.03136983176669	1.0360267205361	1.05761664067103	0.99462855311762	1.03427546028436	1.01796210892358	1.01999782658346	1.03403382005594	1.01723618143619	1.01529488442463	1.01599871683719	1.0083511026307	1.05114556503881	0.992242878728806	0.996578316306952	1.00082941220762	1.00688502356799	0.97161643139028	1.02662224110714	1.00038155466874	1.02226994873733	1.0050292697845	0.961359277978884	0.951336961496159	0.991056245320295	0.976585045542626	0.926175579607701	0.926274731451288	0.914464664064723	0.887910002740008	0.880070670843662	0.861555912267008	0.841383600944046	0.823100246371061	0.820190002468036	0.793852640205482	0.785509983695819	0.787245970190489	0.73486540388663	0.745068128480152	0.72587184296389	0.731371757603408	0.73896365135198	0.734746157539676	0.678269641691692	0.746676122420158	0.735993375772911	0.818643459898716	0.862707372711233	0.756395112965115	0.948116949897317	0.946052146061234	1.00034905562636	0.974303913397807	0.870157228700331	0.927607612755459	1.00471280805524	0.980931064337528	0.915794374682311	0.957981343582432	0.918714686511971	0.867583256302489	0.891157270548795	0.811964778969943	0.816044210076264	0.853367576322222	0.848287175471109	0.835191843024003	0.839771875450205	0.879285134063377	0.87991474195612	0.890694523694582	0.930631779663508	0.92765881814643	0.953655240034689	0.987343283012158	0.940979266629561	0.97570774403651	1.01423907898668	1.04253779429478	1.01031016032719	1.01972800150365	1.01692321710454	1.02250855597179	1.04250736144597	1.08780912133625	1.0441261108842	1.0670734370149	1.04585576187561	1.05064824522844	1.07777048206563	1.07148042966345	1.05826925242663	1.04301799170169	1.05774897563189	1.02562979081784	1.02823304644253	1.00765786973221	0.991550135280562	0.967296330284008	1.00767228758949	0.976787626207896	0.987125471091678	0.985191373078267	0.98652665861791	0.976479501750722	0.975289553740144	0.996500308811272	1.00124602597166	0.99343545241793	0.989109291283329	0.999574352960123	0.988151963048484	0.950760948163059	0.952906446947701	0.93501026929075	0.936003951354326	0.968403398399563	0.895538119611908	0.923854624763504	0.932012823138186	0.913018576358748	0.944886717612905	0.880158281459507	0.922918540332919	0.908487014259578	0.904640206074405	0.900618183493012	0.918123970003606	0.903404607066349	0.924911774094944	0.937370085526761	0.91429349613534	0.874189591942724	0.907830015033098	0.880899866328683	0.874493765500759	0.909078541049977	0.820483335097436	0.875785541301983
0.998943437241793	1.02582319677832	0.982382720225106	0.920880597372985	0.88398856180951	0.936788010601848	0.918517908578175	0.935061088763341	0.906011071712787	0.905092386563985	0.90497767313511	0.918188115951973	0.895804792553583	0.933961435756033	0.938086117755266	0.897890636184749	0.917679084624837	0.969534847349717	0.982263793721558	0.93630856405471	0.979105399401714	0.918905164926673	0.929625136724863	0.905151092775894	0.982048598048564	0.94878439697897	0.938625241979245	0.933530661533534	0.948595909380518	0.971978556158784	0.924396935605485	0.988505634038053	0.929683013711954	0.991329263939175	0.964969234560479	0.993093932675459	0.938812063675695	0.964756870475365	0.985823719095785	0.95427413427977	0.965255967786947	0.988871088017087	0.983550830586694	0.973570661071145	0.996737398191911	0.98218557462338	0.973483700254896	1.00731663849634	1.00141081456429	1.00671356334039	0.97962544990679	0.98336268269076	0.96427476408644	0.955935527187642	0.89802133151921	0.919827926559585	0.881112925856908	0.842915449550041	0.889159544753424	0.863470002444577	0.82284703287034	0.836378663101625	0.826847225788389	0.794423004846517	0.783312229487006	0.767560159496171	0.744854123502623	0.688959824681319	0.730262877691773	0.728509679188288	0.758191207964661	0.769066450381699	0.718589775174802	0.805448666115886	0.856447357648714	0.791885236074583	0.808566338367082	0.879013556687251	0.86807763770349	0.789541071408684	0.911491615862444	1.0227369042452	0.817112681597565	0.918854513454125	0.793383269375677	0.924477839007377	0.824458133376617	0.779396940281356	0.814097330392352	0.816959841423909	0.884307216910479	0.877661148162881	0.925261894245979	0.901807002222722	0.906512318719413	0.929269436654911	0.961632903526149	0.965395399926194	0.948562863296769	1.00323974759108	1.05538169812069	1.05045813465276	1.04791430108707	1.05982133907454	1.03955623086575	1.07426942818761	1.096114346606	1.09549686965026	1.05671391311146	1.171647445458	1.10815617345791	1.14059898754537	1.08631915830043	1.12601326168941	1.150394428142	1.19489706659358	1.12300700924736	1.10683279504376	1.11295518387679	1.07753923711509	1.09696198437297	1.09921117247839	1.08435953628227	1.08687701157677	1.10306261741095	1.06941552247678	1.04956016163712	1.04612198575511	1.02255668285583	1.03900097629967	0.9843635768659	0.992904636603653	1.00206556907037	1.0263042004183	0.968212671413693	0.983755658398783	0.958251300538232	0.973653417531061	0.992990115374543	0.970707338077506	0.958925261251519	0.989023090958163	0.910360074462582	0.954068408222553	0.896645253554667	0.960964333188708	0.927846299342174	0.932471458228261	0.905096494929811	0.931071623133789	0.912341899778975	0.898605177573567	0.929975368933759	0.914080920858538	0.869452562277069	0.891881647418248	0.869886624107155	0.839296219937937	0.814163588679195	0.831406246856778	0.822889611312269	0.803958410628246	0.800509460081199	0.85493365443674	0.868368156038129	0.871380926108681	0.909981413245074
0.99975843042831	1.00702769072715	0.997809666876911	0.971676613846518	0.989018219529359	0.99605590649981	0.957354397223907	0.983615199038475	0.984291453327981	0.970643687613991	0.937856122540014	0.987296526641269	0.867698106562055	0.874995616441435	0.846559338438416	0.893141324251652	0.877327739572476	0.872630596360095	0.85556436861273	0.834179501976666	0.895679067946692	0.863931755586061	0.859137526044734	0.853004934557306	0.923262042846933	0.89979536158079	0.901430029999241	0.889028534367953	0.887453890430627	0.874211615879089	0.895271884874542	0.897096875107245	0.918698976558844	0.908215545164814	0.926672485370619	0.9556099041023	0.930288629930964	0.953951173046373	0.945666107361018	0.956216502729336	0.946783877058739	0.941152774508599	0.95787390189657	0.937211050484565	0.928519956348383	0.948613014953734	0.942371749833945	0.966591059248203	0.945376373359499	0.971065869090554	0.931239474606004	0.959771913303167	0.89403712875261	0.891488598162484	0.877697375262463	0.902485988345535	0.871433038472887	0.834204942331731	0.841949501318076	0.821398186762283	0.809850707573998	0.796563296293555	0.773729587848669	0.798695273213657	0.76416739070581	0.734744667086289	0.748541889883896	0.719361439798635	0.732240130575831	0.739000340201314	0.685852692854077	0.748577483186599	0.730025555274805	0.693413347731179	0.741374629778006	0.865021605210285	0.804495234698375	0.728417036942678	0.802466909246301	0.801423712145613	0.908351456302957	0.837740575398947	0.799249271309011	0.895966950690005	0.917972672356996	0.894145293707567	0.847536205661124	0.914318871193418	1.01123215153193	0.968679539413033	0.998308587973232	1.00432281945177	0.984217409169949	1.00670430146978	0.996409378976502	1.00718278271267	1.02190723132558	1.05103457811166	1.06503743443522	1.07021485201433	1.14768061236568	1.08594243705533	1.10484809305555	1.08980382524117	1.1002699933116	1.14885914518276	1.12675438399073	1.17301802039346	1.11682016552282	1.13431136318601	1.13531678461872	1.18537259666341	1.19976219682079	1.14828880036988	1.19845067231941	1.19411521308364	1.21567979397415	1.19108000551349	1.16884931466309	1.20363999691682	1.20491704597932	1.15199652064323	1.10861492313122	1.13568998115802	1.09955983667685	1.09386538132821	1.12185372196087	1.0340900988943	1.01770851804516	1.00835588931594	1.01948999753321	0.979552804813695	0.969544793349218	0.941375142541074	0.941914760520903	0.95095788639086	0.999782973340567	0.949353509631807	0.966145936679796	0.984549371593474	0.969526693971111	0.955825886347404	0.945994494981464	0.932828801384325	0.933761776747341	0.894800495037409	0.934980341315134	0.907114098688242	0.915840864376262	0.907693748230273	0.859443667679696	0.82799843569378	0.863888758852879	0.825040567348694	0.849427117772359	0.848888966800014	0.81658684005815	0.843570395451188	0.844874379775144	0.821276648536604	0.837494397825446	0.828951026618594	0.833772750051686	0.840625282641947	0.866803822442757	0.842565971832466	0.923390277983714
1.10954239031211	1.05339686529897	1.05688244849558	0.968754294188934	0.957285318712994	1.02546749894955	1.00920483867979	0.972746942522454	0.973227376329761	0.977442412077658	0.951016997890836	0.882793190392396	0.933710908129402	0.903726204435804	0.906148773244528	0.869616133219261	0.909984909251988	0.888022390037232	0.902629652564215	0.890759700979035	0.883254711335253	0.913887618984202	0.889148847478644	0.875868043415557	0.904199619141029	0.878839928090873	0.90264389402855	0.903194563174739	0.856952367490882	0.870569070944013	0.870051525607919	0.888926815736082	0.878133956096219	0.905381545556812	0.911388979125401	0.913002957422312	0.891651440297901	0.879357798960193	0.89225533959951	0.878830478120531	0.904726194743499	0.908724828197268	0.90381857678325	0.886185392166809	0.895254238626073	0.895440824828194	0.882354055286476	0.896597575280135	0.88671121550605	0.921414283028012	0.905027802577092	0.89021411919365	0.876079590206919	0.867254869251637	0.869369383652472	0.875292172816975	0.854722750824097	0.85645989949147	0.8209272225806	0.780888345990299	0.746654965723636	0.810303587867024	0.765357674993729	0.750472470589022	0.69727828953575	0.717847457459416	0.69781633641144	0.684756278762202	0.743118846403134	0.717557641470982	0.68874032402874	0.717353645791892	0.681724415347869	0.696971824006555	0.792766454779891	0.744601303842772	0.811156692193433	0.764543667233827	0.860023849315544	0.869761125587586	0.849670123627252	0.963500033385819	0.984920524272862	0.870923599772868	0.909853782776013	0.903975680932095	1.04202267770146	0.990403131612062	1.02186939197037	0.95966099899297	0.9494296203815	0.961881842034967	1.06168307274522	1.03803409071598	1.05166333863116	1.03638140599896	1.10086686503637	1.0308758170618	1.08148952145236	1.1295054272148	1.15820297456186	1.10972754504147	1.19025521289995	1.20813893365747	1.17562587291711	1.18617732877625	1.12353508999193	1.08554029338555	1.1614195965191	1.21421589913263	1.14710467563454	1.13915855706057	1.16968089741215	1.17080853598049	1.16653696280421	1.20381855878416	1.18451256408634	1.18013345982993	1.14021336012915	1.18218506880482	1.16641286552344	1.12401932473665	1.12492258138716	1.07727980268595	1.07709573911719	1.02703572381885	1.00132534152814	0.974000110726053	0.969535459469508	0.991803810609971	0.931851635218871	0.978551518700341	0.959227870123451	0.964757710976476	0.989212500363761	0.973349536658622	0.967959826174121	0.942862668508926	0.932134150279665	0.953221019695067	0.919658579764984	0.920282962018709	0.895082137090641	0.920287363134305	0.866525430265791	0.85413504139109	0.880628398844956	0.842346139927839	0.83548656077555	0.829189466887476	0.839291226271356	0.830374793772412	0.820358766893747	0.869797051709785	0.828586564814115	0.844329333999506	0.879397174107945	0.832285935475748	0.876962136013987	0.873754703898102	0.856634034623696	0.83976598244208	0.898218788916261	0.91678396316836	0.839456453360793	0.900971010556279	0.918677219152833
0.977925668260212	1.03238447436474	0.983065820042194	0.991105180227897	1.03080441618172	1.03757817614865	0.970538577186322	0.990049404901705	1.02619553803557	0.982844120855403	1.04411474645946	1.00927636984323	0.946405751015975	0.972651939934056	0.894594332859375	0.946266551700404	0.90426078373926	0.920093027543745	0.93613159719165	0.932678438710877	0.950782108225536	0.920092826178913	0.96380518645505	0.953301448270436	0.953477417298348	0.918698830277971	0.903532787352804	0.916760817544792	0.906114985521785	0.868544264696089	0.889806881980203	0.92083846797583	0.910112936205689	0.896764703762222	0.902075231857122	0.904780272074667	0.900388709147504	0.90273754851852	0.915029877377988	0.908383973099107	0.885863715531743	0.880966305176734	0.895383994376791	0.885442701765036	0.894673805134246	0.844944011383878	0.903179320440477	0.903521467083455	0.874457377687036	0.938234548665135	0.928813254584011	0.898349745420248	0.883132149460708	0.884557738360863	0.890678661076125	0.84026864617808	0.855864847884021	0.828090189744769	0.809515357207553	0.777348835499791	0.772787021593713	0.758036270485101	0.704701175475944	0.740993893191598	0.692877426002275	0.741431257289684	0.678483836102916	0.705969107531065	0.660155371186549	0.654374327051204	0.754669740979884	0.72241851116985	0.707665981715895	0.733014840851499	0.79873839675439	0.731122724892574	0.859928643605654	0.868573484392868	0.820665217394899	0.843661791782518	0.918870521388109	0.926728544988794	0.834300536626201	1.14823030441067	1.11632714545198	0.827713978478472	1.02116303498787	0.873875726310013	0.923705922824996	0.874859269478205	0.97511747739782	1.00429203270687	0.970751633444132	1.03171949115581	1.10107782977406	1.0308739927332	1.06414496407118	1.08581656265929	1.16535222737601	1.17145655405557	1.14312824079914	1.15405277374096	1.16800937067689	1.10271382255624	1.1870108760868	1.18907681666964	1.14670844148258	1.19865628264605	1.20669045790552	1.23522914951989	1.11056011085513	1.12379758064718	1.13552401821149	1.18500830441233	1.14626397347524	1.14771990219952	1.15883372269242	1.15310412367919	1.14972871574612	1.1497203932878	1.11441855500224	1.0891203247044	1.07302660302043	1.03094839412526	1.07802721278885	1.02163759479545	1.00028823698962	1.01373021344579	0.996403165652537	0.951556147413288	0.936099287216415	0.913533632402212	0.886605388752795	0.977316635153387	0.927433071981712	0.917002013028055	0.920889663945982	0.895548274576307	0.890498815364043	0.908079254651181	0.918647712004184	0.869603100029532	0.880348115177748	0.849894442993257	0.849395953587023	0.851633343748919	0.814822643407588	0.887785776900517	0.858472012949244	0.861767618005553	0.877360492622149	0.880200282920242	0.847375627501502	0.869257542049794	0.854144514964043	0.846403683968371	0.85187558471278	0.880326754809819	0.908427203572081	0.908493490929175	0.900151655947121	0.892914329608965	0.879855079917615	0.978629961060775	0.94587508591926	0.963624315598453	0.961358530697016
0.985914734944597	1.01294317510004	1.06410269327701	1.04625329076715	1.01804615655342	1.09418200865713	1.05056541939917	1.04553817778426	1.04835039494788	1.07801622554627	1.06588408150109	1.05652993084338	1.02612409607851	0.986222081539185	0.988560212632255	0.980450288088397	1.01451291519995	0.96848067848446	1.03263051295929	0.974224908791171	0.973568838450145	0.991291015841003	1.00289385400728	0.978853928928876	0.969076156915334	0.933179757061211	0.957375530840231	0.942129916457048	0.939388132741949	0.876172678499666	0.92729864607333	0.922152200410362	0.917496199010991	0.94394901113652	0.932507398273579	0.939612659606478	0.966732395065686	0.948147808402782	0.987589554952453	0.969007997366113	0.954692530345427	0.951287181339949	0.915402915836993	0.930890752090465	0.941857224793247	0.929756740706664	0.942826035219718	0.931230965861692	0.93016628369245	0.910563264626552	0.933510186369678	0.945076947779935	0.932832011103379	0.913394534321642	0.877342765738926	0.87853809662514	0.89263822363904	0.845848801219604	0.845331891601782	0.804457600056702	0.792474207806324	0.806695728212856	0.767098890740412	0.755955526820902	0.752287793773252	0.731495248472258	0.739900053059421	0.678945136334035	0.687418025516248	0.675731571465795	0.682598739651031	0.683016828791648	0.615140644598467	0.678673900519545	0.630801617251283	0.654266589236182	0.669723820497427	0.727892060715144	0.647541360303542	0.647806245771555	0.695683830201144	0.815214422814821	0.612349273831559	0.61976754534129	0.627257986192114	0.782769600890908	0.841790062064288	0.805713157978568	0.926283902779928	0.923979053339518	1.01063934002862	1.05305174657994	0.963214311385769	1.02169439433038	1.03778074973633	1.0773009950551	1.13909540978965	1.10186756593318	1.07192379382954	1.17535947216877	1.18417788386772	1.22302658738106	1.18710926036285	1.25362630532292	1.18843483416402	1.16537645296392	1.19328396459627	1.17147862439735	1.12346045524117	1.20971292298165	1.05872986715445	1.14674339254774	1.14588678929955	1.10571072251226	1.13595550609206	1.13676689207762	1.06051465670053	1.087932835726	1.10946255087228	1.08846401511119	1.07219403683966	1.05908837019603	1.07666834938221	1.02031948378654	1.01683308228045	1.00269992895577	0.976723124286887	0.948110539771714	0.916930450027414	0.936622769444163	0.927898474963083	0.901242583743235	0.920926618662391	0.876167454886829	0.894047027006421	0.861165466272246	0.908455427953459	0.874677891247552	0.879223964638682	0.855269600170959	0.911948977708905	0.903880775036773	0.869521346056647	0.889651685748152	0.851299161845894	0.859190001752471	0.903605016244162	0.8264772291103	0.854039360212018	0.846257027250049	0.890910968845583	0.873996780236402	0.865829574913968	0.863617293824424	0.871690871157913	0.87333089762927	0.896855478501664	0.911842022349024	0.944272860333875	0.950205175782024	0.947602210097982	0.958147840940499	0.98803035787274	0.974149218227023	1.01879643134945	1.04856411069683	1.01216298290418
0.997514244908088	1.04532216661276	1.06462738312748	1.00960447197462	1.05872387810396	1.0368398283092	1.02298656703028	1.03111066364611	1.04763836096235	1.03232912664916	1.01038144113487	0.958660062755354	1.02396878397035	0.986417980904426	0.977476150070108	0.971428861779469	0.942835302200123	0.940622454003067	0.976841039775002	0.975342081724332	0.952857160559279	0.979535506255059	0.973878932721367	0.978498263256698	0.96475375481706	1.00000106330505	0.974014177383102	1.01471296579616	0.977792604892559	0.961393861105017	0.937605051884287	1.00809049454481	0.995159965930715	0.968177240229409	0.963057374667687	0.990078470086121	1.01346766327662	1.00424921521573	0.985191010901432	0.993483669568627	0.969231547761652	0.978947189723074	0.941763173111069	0.963700438216623	0.969828987129607	0.972519937379318	0.947452339310803	0.923713587263849	0.945936798195147	0.944328343787056	0.926759187640582	0.953918539007798	0.911591520996726	0.953784146585595	0.957119857433286	0.932392179821247	0.891454443039011	0.935251658846723	0.863393632270323	0.839590977263422	0.831045326208483	0.816714306870129	0.783431768438868	0.788818387449239	0.757709369570037	0.736422705032716	0.742213542837469	0.753929488036094	0.670350664236973	0.673064614375299	0.609259336776269	0.589902958353176	0.540804688223511	0.528057496708297	0.441220161451211	0.57141422547062	0.638274349414195	0.501829802335328	0.530325203264403	0.733598834607479	0.754625276876638	0.827836157957066	0.751512588116869	0.811701714888329	0.746195158100558	0.963921438867611	0.884098243823563	0.918178911999077	0.843549765602536	0.948303055971891	1.0393314511995	0.901640633674177	0.882810185472145	0.941748125926793	0.983013023051563	1.11749673770202	1.05734854444384	1.03451099943709	1.16181878593181	1.26042038199667	1.16286571562654	1.11086485373928	1.25142442315833	1.16106019264847	1.19972632381352	1.13712785361447	1.19117086287004	1.11448405692867	1.13174202211964	1.18448859020648	1.14693087353658	1.28738038435389	1.11966598711261	1.07115502333711	1.14690436001634	1.06099875795695	1.12447296826638	1.112891374106	1.06415873427341	1.08490255885569	1.14820873552453	1.04044416766983	1.03760936251791	1.03107380248056	1.02567441202965	0.987124998694768	0.922080529019998	0.931547450675807	0.927934334503634	0.900622688204512	0.928011415694773	0.907665723136308	0.888413295918789	0.912907114289873	0.89062352240401	0.864161695080199	0.915201848453584	0.928150409971382	0.873063871825748	0.867310255130851	0.925905303080054	0.887051817674013	0.925217200261203	0.885340934154845	0.873388482162244	0.877056123572781	0.891408835967159	0.840690796359821	0.872688915380635	0.911813894309316	0.871787135263391	0.871910733685107	0.900313836096068	0.953602214928371	0.945519022429471	0.980961239852519	0.96006817888504	0.975391470297877	1.00017428114413	0.999660506043526	1.01163617454153	0.987001118396563	1.0286528038023	1.0435442532085	1.01775229273499	1.00922769835566	1.01992006825604
0.989663023165683	0.899305939933546	0.880675937410467	0.972231720482523	0.972850405183634	1.04118575589586	0.951128177774969	0.944602630786266	0.928134950330572	0.969211744153274	0.931664239833847	0.957023027031006	0.919111958223271	0.906315100058437	0.942549209242488	0.957116055249154	0.977161891132572	0.948870604962651	1.009356648352	0.989714577384247	0.948392655779408	0.977782050262629	1.01685970773463	0.994125976125582	1.03571469599872	1.00076317596351	1.01371826074416	1.00176053426266	0.982461493729855	0.994582203923917	0.991118447476187	0.986078910157542	0.995627740942509	0.978968614896006	0.983941302342697	1.01693699258092	1.00859190071751	0.971872002189373	1.02721906037654	1.03469621473104	1.00140032589761	0.980305986190016	1.00257680246983	0.979158024518397	0.96640791448344	0.962766903164503	0.955820650050452	0.964305409556917	0.969933911965487	0.969300642610625	0.98919421571985	0.961171209578479	0.982177041513396	0.995192875856622	0.959523763537179	0.954872303881942	0.963310058992815	0.919581178326908	0.906856636157315	0.914708806905741	0.881397438631149	0.836814579814765	0.822472657595874	0.755069129337671	0.781552506529366	0.749220624604809	0.77982953915182	0.716420930443652	0.664656500115045	0.717717987248126	0.606728317569094	0.607034579055325	0.610924092401328	0.617965311688289	0.628912366256864	0.600553988475119	0.676970360403185	0.713763574837285	0.782704946624798	0.739855197923651	1.05748641948129	0.845402862015898	0.860843346446282	1.22387129164906	0.840010546915236	0.829244678239913	0.882736860434635	0.929464158310666	0.957063029151089	0.882124217619187	0.73476191482421	0.809550163754967	0.370347972857886	0.454093285434925	0.853421685910974	1.08212561101626	0.928387020761244	1.01928486144323	1.12968762976806	1.28846150098644	1.20606841395357	1.09410216728685	1.17992158307114	1.24075546460095	1.32981285379408	1.25740457856927	1.20039019982446	1.13874912450695	1.11163049162942	1.15415862107324	1.22638973366286	1.11116026384329	1.14478755221827	1.14964744749694	1.14061594533142	1.1121494017146	1.06841632869259	1.07537867951161	1.10879926688819	1.07681573929285	1.04695363132023	1.03689149907236	0.983907741065063	0.975050841303889	0.971278005327087	1.00670678304829	0.932052886239455	0.94965858333726	0.909947632822761	0.907161454442291	0.903957734744968	0.945002392296044	0.89174029751519	0.932190899368749	0.880518793977538	0.957527967151463	0.900091112059616	0.89100045550663	0.92394714922208	0.968374665842865	0.989008004968524	0.927131403019223	0.930300405899675	0.931319723772233	0.904190986688198	0.918995941695251	0.941337344949029	0.910246831836162	0.889414457878679	0.887391992288174	0.928421489965789	0.948229513681785	1.02428275781645	0.989033244251359	0.981484152281035	0.998352328738987	1.02521023420095	1.03764547211956	1.10356930616129	1.08489875532181	1.06564387365196	1.05664485294963	1.04368892283761	1.0397310958701	0.965756983088478	0.970207954914712	0.90460445861857
0.904090774841048	0.990437673639089	0.943484757521449	0.931925420820243	0.957301525183565	0.961635794284976	0.926049424515349	0.926109555795965	0.924579709412002	0.94074375050218	0.933375835472906	1.05839886055696	1.03287533226506	0.943581241777366	0.943703281470784	0.953185144688468	0.937023979440798	0.937668558905415	0.973841480744141	0.931938473203929	0.919678040505966	0.984154067277933	0.960584398355681	0.941129123239386	0.927907159218374	0.971203597244241	0.963806507960307	0.981884865039292	0.966594456586738	0.957754098383503	0.963228720771255	0.931130185530603	0.960723309655714	0.933183806659878	0.92579128265676	0.961041622415319	0.968736268360779	0.994824519452895	0.972135057569897	0.971576294562958	0.977865181553915	0.960236842414791	0.98240291833552	0.98781044880571	0.967101172633721	0.973359128544828	0.951704090215265	0.93871694047193	1.01505164650655	0.971543146882273	0.968405100548981	0.96196621047496	0.952885596637738	0.988427402126134	0.954102830983771	0.979104402964947	0.986989860439225	0.930811596743039	0.90702483585912	0.897415024013195	0.914133077746583	0.877908682270362	0.828383625469715	0.842567905381552	0.805714263340109	0.780712875166519	0.779185381840122	0.768917438329767	0.733233379401816	0.688231477937503	0.64986326525654	0.64976899974312	0.58113362362261	0.611843908123362	0.610551582022752	0.689598440906294	0.661059996028506	0.682011381793091	0.869172239715346	0.873000609166597	0.998035273113265	1.00105473469105	0.968816577637309	0.907162061169368	0.776149975821175	0.776318786442488	1.28985638944389	1.52422133969813	0.92245592894835	0.302316601154803	0.432392621010243	0.67701499377621	0.410457714645925	1.15555038157827	0.87416814098919	1.25652563900296	1.16767668574558	1.07078597496336	1.20829969648569	1.32663665123315	1.36081975383134	1.25365548293928	1.4403839836937	1.56854731295309	1.52623890254135	1.51534121070367	1.18198358531521	1.14869728564762	1.17829538717595	1.24138053231029	1.10659090934655	1.06196117492155	1.06094681396775	1.08983189502536	1.04909123560454	1.05738522328	1.11900070911125	1.03833468514311	1.01262718835283	1.02296081817045	0.992640212328004	1.02697983060462	0.987452739664067	0.997631162368061	1.00125765673043	0.951805096787752	0.975612207091578	0.965148657495793	0.943275990159173	0.96527100854502	0.996427323949302	0.929607177419427	0.951428279819169	0.965106670014118	0.933839798903337	0.956657860229166	0.935228693917563	0.957446077029468	0.929244177296121	0.93227462493742	0.962138920285893	0.923506041427508	0.919943180255077	0.931433369781957	0.923413179480361	0.935222203433989	0.997142752600065	0.945032869761893	0.968129902098534	0.953626477259276	0.982604168981537	1.01872818424666	0.99766506668588	1.00897350551099	1.0761667148848	1.01687220559606	1.07215182084519	1.0527099489106	1.0179281642494	1.02729159462646	0.990481874467617	0.941171491545872	0.888919482896295	0.896561893507189	0.913489412876944	0.904828716315113	0.862571041294258
1.0414943181755	1.03184848777144	1.00324236645948	1.02816693341129	1.00810733163769	1.02339002186458	1.01583779624943	0.994575853617947	0.993335686939415	0.970487137228287	0.969973251591486	0.974189371845011	0.925940412727374	0.930507833683751	0.925529489122235	0.928730466305014	0.909438663063275	0.879045431179673	0.874418254456955	0.916590506561261	0.914754200381923	0.994345933211112	0.89778989953114	0.92747860787825	0.916958591070354	0.886112022579188	0.912696182928367	0.887034480327952	0.912674885680975	0.906677284167102	0.898673424516064	0.908657158740786	0.904243899016011	0.90586938981577	0.928384664411067	0.926481562200564	0.9402406171875	0.942188202696097	0.978732453062899	0.966557976545131	1.01201003474041	0.917060975351859	0.955789226754319	0.975725275152823	0.945256082058797	0.93104099777899	0.916795730914153	0.908082548054472	0.921811271801108	0.904972784447012	0.972634624829791	0.928666457621936	0.921551645842558	0.951225383282592	0.95125246741399	0.952238481275448	0.962930894366696	0.879680035948055	0.874598756269223	0.882926904209991	0.831033490094993	0.827858856671388	0.793011882977611	0.78644004262989	0.781904534779368	0.739867957700006	0.775707882463534	0.737574844143651	0.750057491775078	0.665525842052978	0.634858378125841	0.515383166620861	0.581178245366503	0.611371463947521	0.66997252110366	0.588842905383767	0.564048336367114	0.588591734186422	0.867591691022962	0.667825604654604	1.5544861630792	1.39137344147421	1.31840124823159	0.825249132598073	1.07703251176109	0.773708639376869	0.772785370453225	0.76314297827318	0.831985922248707	0.667093150241145	0.635032996517568	0.635050263013878	0.798463248915667	0.382440024987422	0.239212951447307	0.380064272556887	1.0843226973288	1.32442426024307	1.80327334724697	3.04224904066613	2.60789794613069	3.83902851960203	1.89590155474006	1.14633807890618	1.17399607594057	1.41273626869147	1.1984396365086	1.2899552804863	1.18417438124604	1.11999586740298	1.20695335984201	1.15633477172133	1.16966923515628	1.14387952640012	1.09323648773654	1.12065947920381	1.0916136333712	1.07706881631385	1.06907744890581	1.04541193952196	0.986889693160265	1.02930740147626	1.06105054026139	1.03571814926889	1.05619985808369	1.01992177908017	1.00457578566236	0.993592275845892	1.01010139827484	0.978109364883724	0.935405390417254	0.972837016959377	0.947600554389579	0.946411827965915	0.939627203943582	0.98102915173928	0.937228938277056	0.93020095171522	0.97687250670852	0.986356701635773	0.961684381433394	0.960170286828384	0.928791391292344	0.996075699104673	0.952361163861112	0.968343214181995	0.930337331557014	0.983082018740689	0.969808531197474	0.979009263571016	0.982824812723585	0.991613293178494	0.969376219154864	0.919066952798793	0.97602855639197	0.95246862358566	0.934258545812009	0.933734520140498	0.90733335041588	0.899971185600176	0.903534950367419	0.897721826901177	0.898909481875201	0.931246108173192	0.940172215564568	0.951110160456855	0.93711405538549
1.06730952093873	1.03970006472484	1.05511627170269	1.06819278374332	1.02745784005907	1.01653993931018	1.0375266001365	1.01129418183842	1.01939009131984	1.00202044279414	0.980599835817417	0.982784119885298	0.97742853716666	0.952547622740698	0.938299442206265	0.939641703963246	0.950011688548134	0.928561582088533	0.957437534866247	0.924476561848147	0.921929008361865	0.910067853845842	0.910104307159392	0.892349189727829	0.9034896425951	0.902817942222193	0.880554803755108	0.875844091296614	0.866372809970418	0.919816379200112	0.891911712447663	0.976091377617186	0.958692920618611	0.857718495235455	0.899670811550816	0.918990897967005	0.911292187021696	0.886264946880847	0.904182874405825	0.891248664699915	0.90795991474223	0.849484455933639	0.890488977639475	0.846217451052128	0.870975802316432	0.856172725872009	0.845836015009875	0.868443529165595	0.843938710004318	0.863759476812165	0.877220733258244	0.848624007781525	0.861150917087038	0.880003710811789	0.895935644005858	0.886563568263206	0.887635083301222	0.871960810485282	0.84913145647389	0.816114920429241	0.816366312364202	0.77887181553484	0.763136366473926	0.743543047231201	0.726776351604805	0.712354916520071	0.709717157918178	0.69166605841669	0.654358711106521	0.667701526503954	0.552477351471102	0.727509632289068	0.559743883065765	0.485748711305956	0.543937295343329	0.537347035805454	0.751521246498472	0.631524016007739	1.31469803988546	0.762118238368781	0.871599574189691	0.719738906152121	0.863982625717652	0.744330378860204	0.77754580433759	0.692988038804925	0.679780366611719	0.731887140183643	0.760397985122366	0.728242194856078	0.676414054178796	0.70130353628204	0.663028765628797	0.551147675499975	0.208635171103899	0.340525196459007	0.358422660126861	0.539102617337716	1.2559156635771	0.796374480866401	41.0998093407847	1.13016108836436	1.27390881155092	1.09890969300492	1.27739167953757	1.37121280737639	1.10547377980481	1.19754616459795	1.14367224349534	1.13266440810878	1.15215637828122	1.03686333496589	1.22707933326619	1.12525985030913	1.16693378923136	1.10985138168243	1.19514929685254	1.11277746117892	1.07793081462901	1.10694549988191	1.07914287819072	1.02006515664373	1.05318898912199	1.04464875693422	1.07527631147578	1.0358849752291	0.981662356887274	0.955012056649852	0.975964355791444	0.991770982305003	0.999555045536268	0.969515966614493	0.92077828104719	0.921771151173844	0.937976753725703	0.932586007324511	0.916935153204432	0.95393005673201	0.957459335229279	0.976816173910066	0.976764400065222	0.973986774696791	0.97554986986931	0.993060531918253	0.962665023080809	0.973363264113535	0.939580323724466	0.925808140257059	0.923040227018807	0.874093461319118	0.910137787105587	0.891974380852937	0.927960214524688	0.898814226189777	0.890891050422957	0.914113293558523	0.911351032460967	0.888404419918859	0.959367340754207	0.955879043929037	0.967786342882587	0.921861595918145	0.92700015478085	0.920190862434206	0.895746273642714	0.846115672374469	0.872869597812642
1.07864291089063	1.10326015881568	1.05624896155268	1.07484488763258	1.08742963008427	1.08515740917508	1.05563494812472	1.06350418041036	1.09075722486525	1.03234641289262	1.05638485759166	1.02668061477718	1.04044519777229	1.0330750729467	1.04048640375295	1.01078490498455	1.01476744302813	1.01593316680705	1.03325883754371	0.982541122289902	0.971970453176368	0.970313492592878	0.922684729193604	0.939007622568586	0.944450381018019	0.914604674787824	0.909754460024	0.880585694335295	0.888435323055424	0.917079118579577	0.872505243873127	0.863536481044188	0.858709398171058	0.852817427337039	0.832039293252709	0.852243102170897	0.821468209915479	0.866986992616348	0.861578675948185	0.841827588372052	0.824170555638658	0.859085900078535	0.845765782745291	0.838872462018337	0.836093817245797	0.853766207081998	0.865782739036446	0.849435519292525	0.841995533035207	0.819318517566383	0.822354974317292	0.916904741208747	0.905436575291871	0.91183339725291	0.890882973069926	0.904742197057299	0.887650754205748	0.848071884579051	0.759934333511641	0.784740261986921	0.778959949023586	0.756120138243256	0.737654277707606	0.740936144310058	0.656292504157182	0.689140610980009	0.680388867519922	0.623782792522008	0.614759396780222	0.477663057930635	0.436910732348097	0.467546242543997	0.682129912247822	0.631594379477623	0.803307712331269	0.762357059832914	0.764908734687398	0.837398479497717	0.770007878283104	0.810172741176756	0.942995066319467	0.887292618581674	0.894187227632301	0.842702983961539	0.741443876291599	0.819564621039509	0.807310788614668	0.781965563359591	0.779569035114049	0.66729953556739	0.693190007326844	0.676666189990097	0.58442026730869	0.51122982434145	0.27819352332317	0.368122245594116	0.340493127015616	50.5661418173811	0.531277040532037	1.69381969478081	0.888418698216254	1.70067571334168	1.26120034099532	1.20670008132269	1.10082652849636	1.5688792308211	1.32950985027806	1.27438993277975	1.19440383979126	1.31013132137411	1.14310702227935	1.21723465060276	1.13353371558323	1.06938510198181	1.16083214009118	1.06230301596005	1.02943540230553	1.04053642531156	1.07123564788237	1.10969955853491	0.981943178984926	1.03707843931513	1.00018134327605	1.00789726008337	1.00131144333332	0.961964693838191	0.987379826918261	0.990027557740048	0.941538019792666	0.928993771313619	0.943456207797516	0.93950785600692	0.956026672450127	0.905210266019318	0.96077498444654	0.956814064448678	0.987594349455606	0.933713789532571	0.979385331468091	0.967162263451985	0.934794851270872	0.932037789640606	0.914084340075573	0.933166704683459	0.93982671061071	0.850352551756779	0.886229267972399	0.931420124416901	0.932923567615333	0.919706109821546	0.868904832135413	0.88273068418193	0.92267914774418	0.901451869559049	0.923060609266238	0.892374666698332	0.917926985105021	0.894490182529807	0.920448593952289	0.843462774960192	0.852842642705217	0.837940926320383	0.83895815443567	0.837317817218543	0.832914051350014	0.82965956968742	0.820383475200532
1.10024840155809	1.12804133315422	1.09151993394566	1.10888882628821	1.13319158656969	1.12543327326369	1.13922464161854	1.1243234853787	1.12107058670254	1.16899107938629	1.12220557702918	1.14110852676405	1.11852628419346	1.05254223614018	1.06514066849346	1.02814169184744	1.056114534322	1.02836618511113	1.00696380122608	1.02405605189866	0.98711292339635	0.954651507505384	0.936234088009799	0.969869211287301	0.92445712964414	0.951076339407096	0.937093781915051	0.913668385669467	0.895381202867965	0.921176628415747	0.910616515474771	0.890260710952832	0.853192570143858	0.861991349742119	0.873329623364742	0.850924048651855	0.88624217001072	0.899538268122742	0.892765053425912	0.89590465412977	0.880173618707083	0.854485552430862	0.855526265860709	0.874516097004375	0.827016558978542	0.834019208544254	0.858769802845462	0.830208732558451	0.811470103615535	0.815074282416274	0.846043871875149	0.822336027970146	0.807135061251487	0.809989669961857	0.764439550993769	0.775405833765711	0.813310403104351	0.74954356940649	0.75227231630518	0.726257546136479	0.720308607708706	0.762645427086744	0.736338764356597	0.737894296855089	0.686402665419335	0.611717147578471	0.67414354547617	0.682206456830727	0.5913256151863	0.515849475280234	0.622637669766849	0.675338154944252	0.824491495099821	0.880813875867114	1.06386747974751	0.972833340607901	0.886827415018796	0.945746345358176	0.937246923006565	0.950127634085384	0.986447675310166	0.848329062846311	0.855946322716178	0.891164387100602	0.855515867834564	0.727364627040679	0.677535345034887	0.692705720151436	0.711609595875595	0.590892463584366	0.571870655346503	0.546141922679411	0.504726570276314	0.461636681979698	0.477736085779253	0.415545162289053	0.717357143432986	0.663482093835175	1.08629514700596	0.648761475002772	0.858285635048732	1.12883334750169	1.31624275659248	1.24062292486039	1.04995279167718	1.53453414394215	1.35472733260789	1.32176888712216	1.16850956210526	1.27643818677416	1.07637397431906	1.13169050901588	1.0463642888201	1.06057975093152	1.02956035786624	1.04378939172059	1.0411219371267	1.05333572170448	1.02020310817169	1.01237068965344	0.977582553543642	0.995942342319783	0.986425454488843	1.0332414551535	1.00866698757811	0.969930431198068	0.99278656869065	0.931579440311612	0.938599706064408	0.942638412182071	0.968159827751984	0.978757307452891	0.98837713361379	1.00240268135187	0.990431715780134	1.00884659748677	1.00385671877431	0.918302626958175	0.889503243877296	0.919770051499722	0.921814591520216	0.890847067476614	0.849388989629673	0.883501006090994	0.879466444309021	0.878429504006969	0.891732027302503	0.894120804516893	0.92008885023983	0.892283600717623	0.909422712692006	0.90556188837639	0.920445686309471	0.890803036125407	0.897791836678699	0.855554966026712	0.864047831137516	0.854212026609567	0.803094469190926	0.806855469839832	0.80759118185322	0.85319957432196	0.847237061433271	0.835262255058839	0.848961370880462	0.860649097978235	0.856787779622951
1.09606412228252	1.13697469570105	1.08100756316009	1.0596065407777	1.05225015143262	1.14790959267847	1.08265284075791	1.14350217784426	1.124484287303	1.14690364737255	1.13870286103115	1.08235907390103	1.05305908356803	1.13548978887008	1.05802654857073	1.08728356030082	1.02807602768171	1.07421119273901	1.09434527871904	1.0232619274794	1.01770584937101	1.051905703243	1.02709220135314	1.04522621805397	1.03324708232439	0.9987333517738	1.00923491550703	0.973097653477331	0.987504464573527	1.01930089499644	0.932015274505972	0.947636422096023	0.920064599916179	0.917812382761852	0.871931019289238	0.897543857021244	0.912293843833408	0.909085899255603	0.906117819675395	0.896607736184435	0.919072242458323	0.871006752936862	0.893262105773134	0.851166937142743	0.866453539779346	0.813054013212376	0.861358263668343	0.821335840806545	0.828527554389567	0.889439777929848	0.826271173978931	0.849001266570306	0.823274288077199	0.795358376307239	0.834022147209233	0.794636200876091	0.766444849126242	0.774905212147614	0.754566831601162	0.720322695234268	0.699518364538569	0.696128252485008	0.723228365247009	0.704537129706185	0.677476104455394	0.627441744288784	0.599073802729505	0.57397189225135	0.587557605903208	0.537953462839513	0.588581298057878	0.849434588910475	0.904989339953069	0.869097833417987	1.03041559250131	1.19324749795114	0.92172595099095	0.955652286316437	1.18142893764077	0.934054463979603	0.828064526745445	0.803215467992074	0.834861518072452	0.703537814075651	0.715019417257569	0.656741633425024	0.687717830890163	0.635974122963638	0.609488967219342	0.631708471230401	0.709372138633713	0.61571842652862	0.666428367364627	0.67304739751949	0.63846829602127	0.546164900822349	0.539861051967456	0.446181218122613	2.81182176942565	1.31103080451016	1.25359624348909	1.68938672830522	0.749962246100855	1.24564977948648	1.25812566013675	0.895239549312801	0.994712641725922	1.16727255607303	0.99810614323376	1.08694572140935	1.05838819844225	1.08061997985157	1.0345433007129	1.10672494852727	1.11672137707789	1.07835349638201	1.13621139329492	1.04797493681898	1.06254235960697	1.08667906486552	1.06309226397041	1.03292357709984	1.09337790532173	1.08203346196987	0.985810968462184	0.987732049805606	0.986015431837184	0.97294942206875	0.919196779843634	0.932262575093013	0.906939079246228	0.897856652899844	0.941790319005979	0.906598198029195	0.915997463529751	0.927007711993979	0.91651097639374	0.918299226958239	0.933089277307028	0.909102177267851	0.950999913436488	0.92436371040445	0.929168348097338	0.928210976712853	0.926457826958411	0.907481463868587	0.92986093941463	0.915170849560307	0.883740346276629	0.928524843980532	0.862044303938435	0.883130830184957	0.856032925274956	0.8186172873638	0.869187843116972	0.83961152270162	0.831572727187349	0.827399727460218	0.866096633149274	0.860483479748695	0.908374164357678	0.904473434992879	0.872702732064858	0.872028706198405	0.87517876729337	0.885999734796697	0.859585390758789
0.999566815750142	1.07968186671254	1.01233816553171	1.04048010361991	1.07874882516881	1.02534072248848	1.05175120910584	1.10209783826549	1.09692732256367	1.08492929431457	1.09518771675794	1.10020040339042	1.15239737986571	1.12980446945891	1.14292118644895	1.12948873239712	1.14105667807956	1.09960992992926	1.10722647919431	1.06567475510088	1.05852437526053	1.09618716618012	1.02904770876042	1.11068875010171	1.0585406031102	1.06526508378668	1.01744677727343	1.02350924654277	1.00933372503593	0.94527456584957	0.975490991868109	0.962559683670367	0.923919375685042	0.950416180809995	0.95560428189597	0.920470935033911	0.929162028114655	0.929093395666929	0.935739953499873	0.921204766269933	0.889474629736266	0.903112803240963	0.878312829851772	0.905313200837699	0.86201971132144	0.856196236737133	0.831769678991657	0.848133266511844	0.865976158605249	0.859621190942939	0.843832755502456	0.862232584374349	0.840072059830945	0.831009971195564	0.817387305758398	0.826008823318654	0.784240590809459	0.756874156613553	0.775230052689708	0.677163222435631	0.696152002405637	0.658429733564961	0.63480696325487	0.634742019698655	0.626111322976684	0.657226314943898	0.6449184332088	0.523136388634906	0.659184451555894	0.696009217631369	0.647940334186142	0.555604738949397	0.767189084226347	0.890913870414619	0.933586402037616	0.981268890146308	0.984378104010541	0.833452655952098	0.931876929434591	0.830148596938265	0.916318719141088	0.878414686028499	0.888412941217682	0.832678136071896	0.802270733254471	0.764455200191406	0.787387517234711	0.819320961164381	0.752133027264916	0.731462241116333	0.791471509726313	0.726310580917189	0.73252853682053	0.676188012057422	0.687598972403512	0.619681902739198	21.6680743807364	9.64780897694244	2.08542893602801	0.937116397531332	10.8965342645989	1.46467917796226	1.17532183744455	1.02323228184162	1.0864518086255	1.10990758807362	1.11258381343463	1.08312938098892	1.32796058744827	1.13054142215578	1.02637768070583	1.04268859052885	1.1655890209302	1.02934035744509	1.11408243065677	1.09091140754397	1.02361525585112	0.999691321614884	1.03186287527877	0.970967991224757	1.01890430428031	0.976160137634996	0.980336685726024	0.967845898669535	0.971215420360796	0.949449476024268	0.976603261253229	0.977459548483927	0.922737108041714	0.937398538092093	0.955406495096804	0.946677228369672	0.948369204144878	0.921077597094583	0.978406045345892	0.990829492547396	0.988485825810658	1.00659888557739	1.00261519366468	1.01319702916615	0.968813110906374	0.975135231965215	0.944849237359782	0.957907458161244	0.973838974670727	0.943121091533469	0.937678768147672	0.909881320385234	0.910620260801587	0.935427598608987	0.893957652893542	0.882701309037208	0.87389270051545	0.894199494545557	0.892785563872642	0.901501278823449	0.905316961865673	0.891736252381449	0.867629142562142	0.878473434602121	0.885491158979183	0.888483494457615	0.827128625608621	0.839918151162106	0.834347038669341	0.822931885271508	0.79937527662276
0.948068228086355	0.965295789044807	0.959946153985279	1.03801428618621	0.998196345788609	1.0422921289912	1.02948949629678	1.05476017392472	1.03104686257209	1.10138206319766	1.05152082174551	1.09039018521393	1.0509966764766	1.07041843876529	1.07648550212117	1.08253730782283	1.0350046017354	1.03450545691584	1.07466614961633	1.04627768506063	0.991030451357673	1.02333449039306	1.01726663702729	1.01478229715816	1.07310364386682	0.982425035643225	1.02988699989771	1.01077958242683	0.948160282636323	0.969701516443365	0.955422161567979	0.925444716052481	0.937829546074179	0.930220751851872	0.936809295142874	0.943261488808613	0.972942313994541	0.948833122170508	0.92638369917713	0.932750076634099	0.9135647351152	0.925065421411864	0.875431302953061	0.902986860743801	0.888919874980949	0.911239462971532	0.907715924435429	0.898638237019584	0.883477391225702	0.890627223100103	0.855304540019204	0.882248960407199	0.846611603185403	0.832703339833319	0.832517992000357	0.858983258063652	0.816062506581493	0.785020606632705	0.742349507898172	0.708485267673273	0.673006999019587	0.65590184953616	0.635225711744048	0.632168784620985	0.687306486134303	0.662596119208877	0.66686240766034	0.681065783852297	0.683020189341787	0.652034777460166	0.859943197784305	0.761075144664546	0.79833320634568	0.993813643908002	1.02847527545733	0.891984025440083	0.989469253306602	1.06483786232108	0.933909772602162	1.04778483242145	0.908388936267554	0.881115819163807	0.930219580597226	0.999280530501815	0.934670396568361	0.859703157595168	0.823076056165439	0.844405491848785	0.794172792962152	0.775595163830058	0.764650563353308	0.776462858755002	0.725877956489516	0.73992457960204	0.895805666213188	0.705425065157675	0.76052611096713	0.682732315835218	0.632344548748996	0.875244730435571	0.87564855895079	1.10000509531912	1.01931947351868	1.16022027909892	1.36137990696248	1.0477701518151	1.10099536297949	1.10831371521192	1.19126087461841	1.17127508676049	1.0569971515076	1.00643820556239	1.01489432012253	1.01338908216909	1.03748501860998	0.975479853520237	0.983859844379522	1.0013636864869	1.03778297844528	0.998308731804144	0.970706522911286	0.98496242296059	1.0214504375302	1.02978962983842	1.00560653912687	1.00919603760599	1.04018446555297	1.00332524548262	1.04290412564851	0.974917270933799	1.00168401003281	0.994261785653995	1.0190833285058	1.03826583720528	1.05597885339022	1.00368165025663	1.06534516595409	1.00789434718754	1.0078821725882	1.02837706189535	1.00477404169922	0.977237409893067	0.969306639657785	0.96461207424808	0.997604344258906	0.96440711398599	1.01223965003188	0.960519475684313	0.963529649682534	0.939229462869842	0.956510224791302	0.93042527346643	0.934625086958559	0.950588467348881	0.902895050459466	0.894142205774642	0.874152713637353	0.848794327916517	0.789137779718936	0.844393033410639	0.859080467499133	0.838825319759785	0.797782750299149	0.832467497111663	0.779439843343658	0.827691792750534	0.809479499755289
0.946946128963847	0.920821687224697	0.931696993226076	0.977354813853745	1.0049647729338	0.996236320213516	1.02862760443928	1.04405037566722	1.02292858969412	1.01939170883522	1.03746599430464	1.06847181721817	0.996676742713213	0.956472511289845	0.974607867825792	0.987167818406947	1.01540820634861	0.980608296688786	0.932056600413628	0.971356064987805	0.988941490208335	1.01110828235221	1.02161139444374	1.02435013732753	0.962913886681829	1.00518298500684	0.962644816611609	1.0006216023729	0.978981700487042	0.989196307423167	0.943331175856332	0.932900626630515	0.929273156454725	0.938632187355279	0.932107482860408	0.900393071757513	0.945803020903393	0.923866741165253	0.944505269969007	0.919277896519416	0.931261204960747	0.95531506173661	0.915582156988857	0.899034278175926	0.901810879784215	0.897532168709593	0.876100422671392	0.84989963268363	0.864730516780295	0.838908343361258	0.867639848538817	0.841721477871028	0.876684938075897	0.883454771213538	0.844794210747449	0.789997366783991	0.813925209760908	0.79555088894059	0.746378530194113	0.735003331866501	0.663024302574826	0.688912319869065	0.688733837235014	0.690400454787928	0.644677735319545	0.692930886872391	0.666947505309361	0.725244661748996	0.703336986282321	0.755587197078274	0.873804330314098	0.8739106021385	1.11477756476314	1.09680899651549	0.9434025997597	0.964870344945852	1.03262034467135	0.998184094720354	1.03279402183775	1.12061376853564	1.030202799138	0.963648523120138	0.885596866119849	0.966124442929477	0.851363806264859	0.830443832495809	0.87145222494471	0.834110013191373	0.794624055226966	0.814102951582296	0.787510693952153	0.761366189771664	0.780583113531285	0.777234422569959	0.700144492165316	0.809704469958341	0.797034897977788	0.722319487088492	0.776536018704658	0.837893653882678	0.919761090960622	0.736033116933867	1.00655123807859	1.00969217894945	1.05666371396705	1.01411881653271	1.18606713930737	1.22366385281932	1.14067074263695	1.05953486304309	1.07324584842497	1.05447474393604	1.01788406122101	1.08517446649946	1.00983470200361	1.08948955030764	1.08428144030631	1.11808238931798	1.08487917076129	1.08150872979621	1.06626296380234	1.124400128628	1.08933903104791	1.0918195553095	1.03547804377984	1.12084741823138	1.10383718376125	1.0316987753255	1.10131031427078	1.06281833940901	1.05371800295016	1.01832324977876	1.03539637174061	1.05982639022218	1.0322810068834	1.09401772772198	1.07762407694851	1.04844522863939	1.04285531618709	1.02090973919368	1.021227569508	1.09257126536019	1.03046972029885	1.04203159622656	1.03952122137326	1.04363531896191	0.991599288918562	0.997654718884439	0.989854717465701	0.949990560036697	0.937856538413934	0.902817456054091	0.888447968175721	0.884500187017842	0.863192262752072	0.830154057392348	0.829177129409326	0.817290064262545	0.846207527599031	0.819651921360845	0.807993449797377	0.812227150984897	0.811918044057759	0.770366894764687	0.838603900953957	0.811447698106646	0.822098939523528
1.03772811396261	0.956125530517985	1.00459621188473	0.943191601391693	0.967111712022895	0.987961925486299	0.949346610897001	0.977692981077626	0.940564557831034	0.95999687746976	1.01566668209365	1.00048290077133	0.996938537943375	0.945568647888625	0.947926379049664	0.949102585214673	0.960314414638308	0.962840623333623	0.935488251123411	0.951473060620494	0.982583411965582	1.00553280490562	0.978286064805559	0.974382629038508	0.9881337704527	1.0089974455465	0.962747339279873	0.958803491041396	0.946697990612599	0.928160081281824	0.928415557470082	0.875286701447888	0.871176544642512	0.896282362858577	0.883853486258601	0.864342411114461	0.87413218624655	0.865722673269009	0.886559453335963	0.841663175615269	0.885293190848926	0.847874283992566	0.84379571033447	0.880361321778374	0.837741440878195	0.83302145076906	0.84313264820823	0.804886306840843	0.848809757743078	0.82304740593943	0.839173632486679	0.859121248425507	0.862973188500476	0.832262954152087	0.82370089938834	0.825019342973096	0.828468013907604	0.770473365524761	0.765523812897827	0.722597330256926	0.687838852450091	0.632709606966958	0.648031374301487	0.597764974175721	0.556545796117857	0.595177926396667	0.607112278460528	0.595085033523792	0.713531806661635	0.721961795346147	0.711131663224054	0.657492920848043	0.924317139212228	0.819880212296481	1.05774505985575	0.949531394078479	1.01688429769571	0.993181368628722	0.936772930882259	1.03892631560258	0.965148618463355	1.00204464985291	0.89821653047617	0.85034647196402	0.91018480120846	0.866930423890819	0.918676033864674	0.857798488050912	0.865351361238708	0.895558939258792	0.861416380729431	0.786616370607625	0.757913011027259	0.827928910521569	0.743461598860345	0.827590807207322	0.835673757816925	0.757218499405705	0.792962047631379	0.567606042625436	0.78186801652854	1.05232418832062	1.14882772475624	0.889066143522333	0.93017062992648	0.941480961827294	0.997191928332779	1.02759533208665	1.39346369573521	1.07525094311529	1.10013024849156	1.11644571094933	1.26265976483093	1.07258595090037	1.19688052934006	1.13436273080031	1.17380120264961	1.20637437983755	1.13715691094242	1.11285009026199	1.1200735207283	1.16332666264491	1.16993306085563	1.15594738636686	1.15325804562181	1.08603623717699	1.1085467606884	1.15536000810912	1.14180086197323	1.09148559541213	1.08236851320192	1.14475823543072	1.14192398479292	1.05103295638404	1.07586110756087	1.10752198917798	1.07262498188391	1.11336263334035	1.06383818477388	1.0632452338721	1.11425408403865	1.08650884591292	1.06791248318953	1.04012127388763	0.97409929541342	0.999772646158292	0.924339233611979	0.956442000100354	0.902155940279802	0.859760833673634	0.882891541245948	0.823138810296485	0.853278888316642	0.88632375718336	0.863058632950691	0.862790822806428	0.797046970610561	0.827355276320055	0.815127212618986	0.766896315966284	0.806406397611595	0.779967977149333	0.820114934889728	0.770700729099273	0.76421578065381	0.763793387521824	0.738957733761355
0.998229591190765	0.984594417412807	0.979721235961752	0.963147528239849	0.993503224117771	0.979346037733138	0.976532359883886	0.989507791695204	1.00416744785394	1.01543955620182	1.01073325066581	1.03928192930376	0.960697126590022	0.985022988275913	0.964024551443339	0.973805568338916	0.903109086121116	0.954188410789996	0.930828686733678	0.911639256869155	0.935939629315805	0.945275935369324	0.982540212530479	0.978980998460784	0.962302776698996	0.929576856884885	0.938071351274637	0.966639313788986	0.898961847970879	0.887534934719377	0.87811161502118	0.847735743619191	0.852074646358734	0.886166171329815	0.823440102033127	0.870429251889762	0.833505582885984	0.898208486457444	0.871873155278327	0.903889551415987	0.815594179175183	0.871559776602035	0.834620996788737	0.83164497456153	0.814420494246978	0.780390205965435	0.818666224197056	0.791293879783698	0.814978620526535	0.843155290504126	0.808670676325255	0.813835525251015	0.821963548834353	0.800921839874315	0.754881322987584	0.874920844564945	0.748460783391436	0.738024923636631	0.748355683645618	0.653385294589253	0.621472795233033	0.574488668202183	0.501924817156323	0.580995580121484	0.564830640026893	0.632231805878843	0.582455428936572	0.559370613055472	0.714925769024298	0.706359632712766	0.712213008368909	0.850919212247619	0.84080068530164	0.864524999059017	0.908948347632384	0.914604813769284	0.937878577919243	0.901119799617454	0.965957979662105	0.968532014440656	0.999537489289747	0.927266580047661	0.941785971611199	0.979389425065766	0.91896692988353	0.936675071406259	0.91700038631522	0.936704065420761	0.844205247144437	0.848652059389886	0.844107688901424	0.791658295754041	0.766448379413777	0.814966953377212	0.781325669583965	0.776034148415888	0.788210444905031	3.00511739967675	1.08163613545122	0.690665371852684	0.816041002866218	0.796458985278792	0.788309099128993	0.834826461059085	0.965161722440921	0.970288609064172	1.06558449822367	1.17098988048694	0.949094253904661	1.16425670753407	1.08511686995822	1.09993132511907	1.17614041483794	1.09795721128974	1.12855702450231	1.11801952075536	1.11170045887701	1.23425316946471	1.08270916341504	1.11595122979037	1.09425892621389	1.0791331928814	1.10289583378905	1.13113923911195	1.14598968773631	1.12892407916929	1.1389506256852	1.11761210995428	1.17242917591953	1.14786534009653	1.1508700620965	1.14821832679753	1.12057887616294	1.12530659796357	1.13053024559808	1.06268345952619	1.08889595249953	1.07098419777933	1.08789338353054	1.05168056805825	1.07727849090064	1.03670401035108	0.955865552287576	0.950602333665165	0.930235172715869	0.91593287896641	0.909443128636135	0.930269983749226	0.899718614411794	0.828779916645514	0.89753474611779	0.864777269931824	0.843311506570632	0.838746024290376	0.813192192904203	0.81271329734442	0.824545122548475	0.774860446096142	0.775030002295149	0.714591787300569	0.758582449293093	0.768543712849115	0.740771424277999	0.784498452573221	0.763931434639826	0.766947649224611	0.803902779901997
1.00331021239995	1.01781946511081	0.99884074699	1.01602699852037	1.01386394264181	1.03768381951205	1.08170536366589	1.05106630137239	1.09136194183833	1.06430640412358	1.07512711754681	1.0751750450797	1.02848377766853	1.01434436742278	0.970827538825128	0.988621865463875	0.953589598214945	0.996202975099195	0.941135915976321	0.98374550371779	1.00990604502721	0.989656138294217	0.952237350763044	0.94395995397578	0.979409534781712	0.903885620725553	0.936940944027949	0.903238348773984	0.899930015882876	0.90437640139898	0.86986495891033	0.864873280575024	0.857985924928289	0.85191409756587	0.867367787118891	0.864711712142074	0.875301753695259	0.904198426098756	0.849827264600558	0.799068115118632	0.828868318797012	0.839283038663677	0.822394468708773	0.807419533256886	0.804942938095446	0.837901756180902	0.792963819421485	0.791402641991858	0.781042756914714	0.788172693871627	0.778608728767451	0.781714383856386	0.79511624604196	0.749204069276368	0.728040515094002	0.743411364631764	0.801555252231091	0.753627132167252	0.693953610065008	0.67916059288466	0.65751142113463	0.61809817908477	0.632187823337143	0.566574630532362	0.672667274672415	0.718767518907048	0.730461788708695	0.858903273000979	0.811069976376327	0.899528464733173	0.824886659956868	0.88010484645471	0.963986060803913	0.983893980648779	0.840430541331028	0.890352661477632	1.01565420100983	1.00480184153431	1.01635935111916	0.95913464233627	1.005170625945	0.991653804037293	0.898884557991118	0.890638766002888	0.878170856373745	0.857378428331309	0.876225251215784	0.895063178038818	0.888473155518587	0.882429898910061	0.859796289893208	0.842572926823216	0.849044057217486	0.776432707577492	0.738714400462922	0.757587376707685	0.779077124571772	0.730264142550821	0.776819804165605	0.766501172274309	0.779024212954585	0.774052335154314	0.883740859634985	0.802001554958256	0.977131000937172	0.958940100103921	0.966985247114604	1.06839855507219	1.15216745059789	1.1940636879553	1.0670776174151	1.07475057274661	1.0838291733	1.13789204451663	1.17641193431262	1.17918759909563	1.03501716125684	1.190291369587	1.12691568644251	1.13975142113072	1.14291970251592	1.13656324102707	1.17319697798999	1.11873831995286	1.12468742817999	1.16355863125396	1.1273622605673	1.19910619108387	1.14264042557238	1.10252923974209	1.09219075744114	1.08158026220345	1.06447079942487	1.07642539730228	1.08709141263478	1.04269197863057	1.08643319780117	1.03318649214608	1.01508060654023	1.01210684345532	1.02241288335257	0.989156489478615	0.93439425540073	0.951912854050743	0.949044162267209	0.946463739647621	0.923527001562571	0.904094051825713	0.870747489290758	0.858003323135908	0.845129939667996	0.838573295553714	0.825634006892737	0.769844157525467	0.809005070852593	0.796369345584696	0.780021227329524	0.793252065195918	0.79422934000132	0.79393751892845	0.818376277827966	0.824376274937336	0.813368241849678	0.802381370048401	0.806971766276256	0.830922753203755	0.82931512330332
1.06447905123183	1.03605003698931	0.997459193398305	1.00900088362211	1.03465986714073	1.048101073451	1.0774298757808	1.06775419015335	1.11285410564071	1.1028071256608	1.09129966936515	1.06438694396736	1.02214955379457	0.982226592485251	0.950984600274877	0.968441585361853	0.991242711774969	0.952209074490048	0.931338882398748	0.984303989500532	0.973804068361659	1.01508321121323	0.991121109601639	0.99234254943176	0.995161885835019	0.976937000416859	0.99208338531574	0.934391862320136	0.978215443206346	0.926636611565294	0.89947741296691	0.89486349757047	0.90170495020337	0.9036390004292	0.854648585195951	0.895101537312673	0.884828473434519	0.854907251145753	0.841518686875066	0.863955308028536	0.853469496223338	0.829318335609578	0.838359759503599	0.792404138568364	0.835206235338836	0.779097643265726	0.784132387312095	0.797721463894615	0.789389531817249	0.766305076510337	0.806155525943586	0.824847134701618	0.820073577961631	0.850089132215472	0.833283223088074	0.80442879791292	0.785255524715768	0.781148052276662	0.750600632256312	0.75414666263278	0.709530014404964	0.622341939200341	0.634965678544802	0.657559280756863	0.753796324093506	0.765097329126454	0.941433015999772	0.936024738633532	0.823394747663451	0.820031777579832	1.02898176292198	0.987102033238295	0.922723736424599	0.997279393210946	0.875895746136964	0.957146494264784	0.959608574454114	0.995503381198317	0.871938536311707	0.881312651176239	0.945998245972604	0.923663232918384	0.98357540454629	0.92343585973774	0.911595899401369	0.905386325915258	0.830501179388758	0.789595738715544	0.802933513006685	0.834172267109144	0.826315531184314	0.833851054795042	0.817403239839015	0.773792137704135	0.794251142006865	0.839389500692348	0.766867470122595	0.803926141950065	0.755625364749963	0.887435775923986	0.788138272350078	0.723887239980337	0.687646314779985	0.803682439931287	0.848512833995439	1.09621225315243	0.825625171941468	0.990301297926735	1.01241577336407	1.12503461523726	1.15288138448133	1.06940534614081	1.13720859850905	1.11852709434418	1.13059764599481	1.26926351888593	1.03041376443959	1.07723048271695	1.13432413966965	1.03218735508487	1.0941605090779	1.08094898415662	1.01673067529838	1.09862197182473	1.05846256843706	1.08337940678352	1.07700682007828	1.04465770582117	1.04243375331613	1.03470678583726	1.05543488589064	1.01713485569143	1.04113216080992	1.02498015405764	0.962573241115508	1.00286584445169	1.00658108908218	1.02960977236973	0.983787384449023	1.02404178417362	0.997003596754376	0.990901143906188	1.02229199935921	0.941386498592131	0.937273519037692	0.916163125630528	0.891320081607956	0.899048277221001	0.871479453015491	0.849378464101336	0.807963909711105	0.820287958306367	0.836181703278966	0.846304185434639	0.878676786707144	0.852887779784944	0.886143367252808	0.835085346148928	0.845911652623658	0.810501025937128	0.872278552676918	0.850943116071348	0.838797804961441	0.827834223576924	0.909389099162088	0.890206943295351	0.913015964859703
0.985779767371414	0.991261195681588	0.967930465366674	0.916425951181104	0.983184867167681	1.01108964989413	0.973878955284076	1.03862087181464	1.03368262596242	1.03660369879676	1.0352482167327	1.00935428224949	0.987610238872369	1.0056893529535	0.977871780764331	1.00155536939201	0.975506215502968	1.00544663350468	1.02605297802665	1.04314325115438	1.01361607386996	1.02193119276432	1.05343988466068	1.05573094315864	1.06152446468707	1.00463434530118	0.967721680255506	0.969348730163985	1.01703034387136	0.930260811621626	0.947479060992387	0.907549527621751	0.898688306534742	0.906781640992818	0.857686844797874	0.889708447066376	0.866095113491983	0.899714242968314	0.912938862261954	0.90803862963651	0.908224907831936	0.855380293517787	0.861369122940766	0.885828041253043	0.792478249000892	0.775781243610829	0.764805074950342	0.843905618057196	0.826795789692677	0.814043662495324	0.869281021061274	0.860988651438506	0.89356944166293	0.835711820246854	0.890969991168099	0.805056776593264	0.830211797173435	0.739341150943004	0.805306486795953	0.694548364576291	0.606099854559681	0.692195824578982	0.635601273987515	0.618537954561773	0.907703446778722	0.801300337002269	0.85248109819689	0.82224341962065	0.87566439686708	0.833852723333875	0.852569123028238	0.915778118643852	1.00727955130648	1.14609085158649	1.02453714786417	0.995641185839504	0.93990131036162	0.937928688375325	0.95083680567192	0.968396573657171	0.924673302066765	0.953267645383112	0.939657720726111	0.935122358249154	0.940236124309633	0.907359957043383	0.930376480013307	0.928996969731237	0.896544148992111	0.902727800202812	0.893171022666869	0.827997868913631	0.878295906451615	0.810584158421965	0.838456154020555	0.80922272319929	0.759126437817921	0.859330255015022	0.737442959249601	0.785933151859501	0.805008197353143	0.754376602264822	0.846777478531438	0.81480674347391	0.81406100811971	0.789568507928024	0.834674377588323	0.973830223725275	0.908875473918173	1.05236653808529	1.01000577332301	1.07992992839979	1.00923455834233	1.11765761870783	1.11372593755846	1.03046243026416	1.02253390781463	1.05320931362394	1.00542198150752	1.05404068960544	0.989965980265239	1.01144291997991	1.00831334518471	1.0253777534441	1.01476278837893	1.02277509963804	1.04536706949827	1.03651942051134	1.00293188043344	1.05158575468165	1.03081006203351	1.02705862995335	1.04082943054572	1.04181230412143	1.02263847086598	1.03191775877506	0.977795859289912	0.980636880351512	0.972958135562421	0.967942454766035	0.946186401872085	0.963670660892398	0.943484298438719	0.970446237983172	0.935350822446775	0.865027198230449	0.857547234354127	0.884878780328723	0.912869054186374	0.90508972141833	0.878276289868697	0.858675134753518	0.876758687480132	0.873457182983251	0.900239926899328	0.877224053070714	0.880230700358536	0.888055965481543	0.8866208002567	0.93538569616975	0.918375532081765	0.932971640739695	0.924445662926905	0.919698891120268	0.936552466632088	0.93564310594472	0.909341200339581
0.903929319547484	0.897744419725868	0.917677912461819	0.884437851969401	0.895631553817172	0.911605475699936	0.948632900599012	0.980354077600449	0.959012511430049	0.941345158523404	1.04421208807209	1.01702384175196	0.986082105894081	1.00583468875884	1.00223261457232	1.02222400715017	1.00315816381223	0.952902285945032	0.979292263395867	0.98038349595888	0.993649434114905	0.980410870790597	0.969099008514192	1.02755291559371	0.980708818566281	1.00739020375903	1.00639305393485	0.943837320102247	0.939564796369353	0.879004839626091	0.910478072959557	0.901465728453942	0.868715485558965	0.871329472819632	0.882509034023741	0.917494951140467	0.897712009269023	0.923568726433324	0.873690514460171	0.907822327675499	0.877599539617889	0.900287970701474	0.881565288888619	0.858810415693972	0.838362452606342	0.85072952909922	0.818325610666842	0.788885432617177	0.825888327361785	0.792716949071419	0.84383078092318	0.855707782729522	0.828747721791339	0.837381646665038	0.885906547693383	0.883306949504229	0.85401701214889	0.768087759196798	0.842283220136604	0.713993581962653	0.724063237021646	0.729695590682072	0.85839909411311	0.672949090854957	0.660498137506244	0.720578903887772	0.897291977215824	0.837592836492766	1.12868678014363	0.869309212617344	0.982197570932964	0.984900968169247	1.15046699967714	1.05545809744465	0.997919360986791	1.1299723010683	1.00295897740836	0.980798525516788	1.0214745515502	1.04666592755448	1.05873027997527	1.0579170489444	1.09895735176031	1.12701673819317	1.02029285722673	0.977118543264471	0.991680168920129	0.918068016772246	0.949140281535518	0.983030851013987	0.937233910016755	0.933285664216604	0.945309810184272	0.825432536919267	0.811648520624395	0.841478227173566	0.854287519670255	0.830598050914304	0.871328097778278	0.819647438292748	0.799725458246279	0.741275306925728	0.7968473039858	0.863219032231554	0.826222268874629	0.720043824323298	0.731456859839962	0.81961507834096	0.886499739782719	0.976888397946937	0.888011501460393	0.92766231139011	1.01491718317574	1.20273033511665	1.07728157739563	1.04491189298468	0.985314760375635	1.05323985535291	0.982214407358806	1.06263130677631	1.00432689765718	1.02761272325305	0.996246439366913	1.04844457339888	1.01662755459888	1.06645427338618	0.973234635724602	1.06978740435468	1.05678560914533	1.03999596197644	1.02282934728691	1.01833831267523	0.980502110979445	1.03936432577461	1.02234564571599	0.995115804720181	0.99424043063076	0.95845233633855	0.977464359614346	0.955806925034869	0.930485037825042	0.973848512788903	0.989092053775712	0.984059143524336	0.898504494548632	0.942190423178983	0.923273546972206	0.927895745553302	0.928504686717019	0.921461509718262	0.908243077987339	0.926635384040374	0.949505351178555	0.883896294937116	0.92796950181582	0.910713639587567	0.948279056865955	0.910681843611163	0.950925995918892	0.911070122402327	0.93963282962162	0.941889948221373	0.908057411493358	0.905985257579431	0.87640341542885	0.900827530656151	0.902423505449646
0.942110948103833	0.899831033391667	0.919983816566021	0.921932233867786	0.89255137575658	0.907086793202791	0.920773526664323	1.01413881729185	0.999945637289078	0.916029378929318	0.941750653736952	0.974047134752131	0.898465196061062	0.916532015693884	0.880527513848363	0.877650019538183	0.910287448953996	0.883942496014576	0.907923825557107	0.907052910610642	0.887252179439112	0.890346051624743	0.897696313916125	0.926439407195242	0.923491289528587	0.90228850390837	0.907963357553664	0.912120157496572	0.881715381682403	0.890758669132875	0.879920842649275	0.898157580277126	0.879223015955784	0.889625637353721	0.866942832645049	0.916469985810358	0.880445964650957	0.931066216921121	0.913598217226768	0.916647008705585	0.895711064657158	0.928869248896714	0.890927769097821	0.867056350366044	0.841485232994462	0.839333035110957	0.848616804302591	0.835140039837778	0.847205389804012	0.806084293937043	0.862715903372778	0.82868013613275	0.861061618212475	0.827029131726813	0.882238707226342	0.846181736015678	0.892866785955011	0.860406299050594	0.801154691070889	0.768246304337462	0.762170120893224	0.748531005109373	0.707566884048343	0.718006624343215	0.687367522328711	0.852532554822025	0.957253130646818	0.991781324113224	1.04471777042096	1.13865110936028	1.07818829529496	1.11113508144604	1.17607111495877	1.17576389783401	1.1153828518314	1.10285807685081	1.10087540927698	1.11865019072426	1.04070068527596	1.18497428112879	1.02336048839919	1.05529932094011	1.11981973928126	1.02725255020283	0.989256883416726	0.994187819293091	0.925857298984468	0.98366919034287	1.01595549234971	0.956990629213902	0.949789992250617	0.899176994549596	0.944405348664871	0.898825697594975	0.890780559557665	0.889488748414995	0.852250369155544	0.846598791924058	0.831359301199816	0.852402086477732	0.740388849974836	0.777566902672215	0.728245434132647	0.788673793161478	0.667496519253069	0.748089455584161	0.809149510752241	0.781445605276092	0.82856912196616	0.849118671899013	1.09202709341371	1.03446280548091	1.00801746901161	1.10892963064449	1.10902214452656	1.04465225809927	1.0821817348364	1.05414488289778	1.05591553375052	1.08403802090245	1.03286541820239	1.03776047523318	1.04301072158879	1.07272753033129	1.04564975711674	1.06243955878117	1.09217369001569	1.06043541666009	1.08038534886254	1.09947912679584	1.03843089415641	1.08471837310742	1.00771536293132	0.994531442121595	0.996000542167048	0.991557339048626	1.04619848354269	1.01605417808986	0.996067172656787	1.00970286023034	0.996293819494783	0.980547195319542	0.976717395351863	1.00089095262216	0.995363130087842	0.994264555176721	0.959416415366343	0.960092650661733	0.962665561996175	0.980923899405185	0.912056901195199	0.918798407706685	0.9519587764766	0.953070969606224	0.910388290579303	0.919355984239082	0.906916415625391	0.90669664207276	0.907585727163988	0.912066796552082	0.891055475518577	0.907912773071971	0.923154834146768	0.906807058081923	0.923397539086958	0.911807331964698	0.911048400541024
0.927374807318565	0.918644501724604	0.903309152498798	0.900071383230243	0.924098028947798	0.882571829100455	0.884822975449139	0.872366507595254	0.859198983573589	0.88100783096991	0.870818751959164	0.919712095292136	0.857864058731009	0.82262137217024	0.842678155130772	0.836132221444179	0.870250434853266	0.89621350044781	0.849574859986272	0.988915026655532	0.97704649991693	0.984365773834604	1.00207057929108	0.98802846827234	0.885385585709879	0.895193131539652	0.937323607715288	0.911763454561482	0.903461093525265	0.901901863089566	0.894168580709334	0.870169265088084	0.885390966009157	0.901156063952451	0.899307613494165	0.893659680180695	0.87319863964934	0.911734091563363	0.926655391837256	0.867479336115646	0.847983022981701	0.873963300877529	0.849838418321844	0.820670621360571	0.822428550538709	0.815982525707712	0.761775389975246	0.767117956780616	0.801517956812074	0.809465972716732	0.834324533254199	0.837003222380862	0.793076281619051	0.882656991369279	0.87577098305283	0.862644996675099	0.8383677340117	0.838591795690381	0.754920447664358	0.866287435282408	0.764106242198939	0.793546998264668	0.800089179653285	0.816412726427068	0.880994168389209	0.836997796460124	0.859170534775975	1.14203072846	0.935809310823574	0.949169033844316	0.967535791197037	1.01783668249201	0.990549874676391	1.01252805626109	1.07797230317702	1.12766743754497	1.04892472947304	1.03132812941986	1.07282330621293	1.12963149830143	1.15000075577819	1.03747330072639	1.01871997388922	1.05221317326275	0.995058791760693	0.997735455851956	1.01791342607402	1.05983932446506	0.986443071141447	0.979917406941602	0.977025309170028	0.963493141342338	0.915327397485789	0.833475646470573	0.88792827732541	0.839824706262273	0.803636847289885	0.848038151565315	0.804622986173572	0.752212665016519	0.707964611664523	0.69443179170562	0.676212103839602	0.687004243827408	0.614351197128249	0.693081053855808	0.77045579910926	0.794529273230844	0.911272056544461	1.14074457085143	1.12167452288604	1.15252192094436	1.29057531627213	1.07475272747827	1.14143993954982	1.14092887876287	1.13803614568754	1.10903463238234	1.1272259521662	1.10554606079738	1.0698250277005	1.09736451727528	1.05990849463089	1.08556047193708	1.08607045693869	1.1089082239042	1.11073418874886	1.07942352251016	1.08592005965884	1.08113277875155	1.07671713941053	1.02516297232491	1.10731119775144	1.06561077362772	1.03021524022875	1.05414823322484	1.01995872489471	0.996633538616134	1.04311045249142	1.03683673095054	1.0417970056588	1.03106439759088	1.00111298598015	1.00756283395789	0.958925541677868	0.964484391277246	0.941276165256952	0.933930863985521	0.925053291918248	0.956700796590581	0.899456492216364	0.92000898087716	0.87791677476083	0.857178109107458	0.896184001205204	0.884669715656531	0.878971705217604	0.861244788839055	0.909626316305735	0.907605587961492	0.930102036403524	0.913144869571218	0.923254346649998	0.952333986515802	0.896770863746592	0.923292784713547	0.864194421002991
0.969138621744957	0.912715097971695	0.908457142970163	0.905247481243691	0.856653548098602	0.887877706135547	0.952384854475044	0.896729741979786	0.926385825403661	0.952962393001828	0.95243217557189	0.933403978723067	0.879132739744619	0.897514706473732	0.895123131371296	0.896651564644711	0.896577397209655	0.901094570645546	0.894834561057904	0.879191283815834	0.87040204426825	0.902658259090298	0.901778957437007	0.886492717688737	0.935245231046571	0.893660939504423	0.938842952491876	0.892515319550114	0.859810278867182	0.936921045072506	0.857409670369159	0.922933263071837	0.930979329205878	0.926785992324913	0.904719370838131	0.788120685358311	0.813827184909694	0.810075299374875	0.828586782184496	0.793666826573659	0.815965511347794	0.802840566414581	0.832246118007846	0.816225969439989	0.800178866295986	0.785230330191623	0.7877211833686	0.796222795975937	0.798722511921488	0.794096507566686	0.823110982513935	0.802777250290348	0.853145828599707	0.864772086063155	0.801450671719082	0.884859506312973	0.810737750293818	0.763081652049566	0.711042013428282	0.640324436243573	0.802208346778168	0.736941949276623	0.690768593764665	0.688406121596847	0.833903567291064	0.773505391412973	0.89893524117532	0.917942633902392	0.970576095700117	1.2341440996437	1.03919402427704	0.990966320241043	1.01200082797083	1.09093726653469	0.945199958351279	1.05133350902918	1.04165388677334	1.03544695423449	1.04537066773196	1.05334330131713	1.13242904134176	1.10312323991785	1.10305517746273	1.07664608126503	1.03785100618286	1.04134794132616	1.07480362184334	1.01032322401697	0.978256495957391	0.939542061554835	0.949017265013152	0.861913786958524	0.91059545762855	0.826743278734856	0.845794790885261	0.812302828426812	0.84673156992151	0.789054549567522	0.745576183599051	0.763222435077008	0.718932610245986	0.73369436198145	0.603765708081871	0.639577961308431	0.625950819254848	0.741024009255311	0.691275934433626	0.720181231689107	1.04188085228793	1.1866689172604	1.08174486290982	1.04965749467476	1.12454101603276	1.02744459717137	1.14763977784481	1.13676256889215	1.04723907244832	1.10320968042461	1.12367562123348	1.02090393278965	1.04535725172785	1.03782595009198	1.06951534586259	1.07602676784967	1.04085096531609	1.05709516824207	1.04219594636408	1.13011121185006	1.08803229522905	1.01463357092552	1.03101224590442	1.05947959256515	1.01860238623172	1.04838281043355	1.04513978259114	1.05790009771057	1.04857270437147	1.01306737629206	0.992758298457272	0.978955258539623	0.981663303994308	0.958907785187791	0.958374450922543	0.899104097501079	0.86041492732378	0.896081269665267	0.904906913058726	0.883701791683256	0.859515126709467	0.884075614336885	0.894573609611279	0.86886837071972	0.918586067989499	0.896345702969079	0.922119783604585	0.895766863364344	0.931684366601471	0.873738289278458	0.904994957189929	0.870820653972596	0.930569892410102	0.922273583671708	0.910182687191418	0.847586782603436	0.873591522276365	0.793155788163818	0.822184243355517
1.02995250790896	1.0003657310767	0.961446265866317	0.931321400111153	0.93847061791944	0.957936945964497	0.969619755740937	0.969635447092683	0.997973344858486	0.933598017726012	0.948578876559449	0.942159248669675	0.910894346904397	0.936529517198406	0.954901821500412	0.962246696615824	0.947060302426409	0.923064610174444	0.892431486425546	0.889619023145188	0.887894476111815	0.932876024351373	0.887588944095877	0.892637368126367	0.873146590806117	0.887379823759868	0.867224547106975	0.86391503049993	0.85186956723359	0.863944759605701	0.863034159482464	0.826363898475071	0.812828542800191	0.812678470352286	0.801919406095112	0.81071144634368	0.8408474442026	0.798418356473562	0.835195121047669	0.833956508959907	0.905093272896452	0.917900265328032	0.897128992154618	0.896455893256208	0.877381338648117	0.883030028861549	0.862363073547025	0.824916053686296	0.871820440312641	0.785423198180968	0.79610282929392	0.767532602318243	0.82002676240406	0.764788544451875	0.820850085515051	0.738099257710166	0.774372658632819	0.696812026277348	0.750801402362256	0.871966714374453	0.701245359958795	0.711053900017994	0.769545601571123	0.780631733169886	0.848087303737826	0.75858521384833	1.06234724895833	0.978004939814983	1.05882992190932	0.820228487418485	1.0330949408317	0.946203672374321	1.003695211756	1.04176072458237	1.05424538738945	1.02214767327349	1.08194716238274	1.03553534266513	1.00375010715773	1.03480762322177	1.00086713894028	1.05597459802199	1.04426945099262	1.04998680669929	0.979485197685792	0.952583462479477	0.894945311405902	0.893132192525823	0.881999326510312	0.854307959998689	0.853374164038759	0.865284576993229	0.854674548827231	0.780268916414577	0.817445038311603	0.763584044661736	0.755595867491004	0.708161987231435	0.744741329734581	0.733595407136322	0.71249824111215	0.681364179472303	0.678711591481365	0.670634785120295	0.598083430103766	0.679988100960343	0.800514951327106	0.750677594078115	0.859062142621858	1.07451936573299	1.1126696470999	1.07572730796368	1.04950189251383	1.04255852638375	1.1703300107728	1.12495495256926	1.08913485590795	1.06369352589709	1.04179900115108	1.04816486702272	1.09130758692157	1.0257406063065	1.03403155225223	1.04274694667333	1.02431267913878	1.03913195469216	1.05601466771371	1.04605781805196	1.04586514180132	1.01584271348691	1.0166188359649	0.999559631680079	0.953683264967426	0.972418198159279	0.976518854295551	0.963090870358834	0.956806410825793	0.944703910403348	0.93924760899293	0.919135282677807	0.93995178788934	0.89713786512759	0.886973927648083	0.887961512876788	0.981376303701569	0.872408940625954	0.924728832213023	0.986305483386491	0.96764295332239	0.985544798551151	0.956800496339825	0.968720935389435	0.977515015201441	0.874131402833614	0.890405997124675	0.878553480605032	0.899304755921994	0.838672747302298	0.83001378344713	0.828914510167935	0.842094954401687	0.845810703091951	0.825508802747344	0.814310957244157	0.859719159438076	0.83064135978473	0.840715060525845
1.07137998677015	0.959672972459046	0.993382948029142	0.95570924751321	0.979545689011962	1.01680485154455	0.914545658304308	0.968099330548997	0.915177004023397	0.965775923012455	0.983379462191615	0.981481187420175	1.02324931015179	0.958517700284229	0.949986198894045	0.994368997586993	0.933005344756645	0.909973890667519	0.909183079576774	0.93525272774819	0.919688032024668	0.927931578815595	0.956155066050862	0.942279884581871	0.947890269894742	0.921944156187586	0.946640997329663	0.92683082482128	0.913707747109312	0.907991195797239	0.918765253091889	0.917766478919507	0.914146249178202	0.89298737086335	0.845686694773678	0.896379993860854	0.858940642651336	0.837045125236475	0.852985787549883	0.88133547188114	0.863310740479092	0.821810833449758	0.808529635754958	0.839565124288785	0.792714984723726	0.777881583453186	0.821042497299783	0.804188028263594	0.86625201768513	0.797621150483139	0.771889771112835	0.809488470855161	0.744277218727041	0.764491590212931	0.785826464213256	0.841462587330065	0.72366279992322	0.732410233896091	0.780393581739151	0.943861744936249	0.866512393395892	1.00586179349744	0.785478173556722	1.25985236901645	0.983811789553466	1.15923988951956	1.03851537516057	0.883295608135667	1.03462787819553	1.14929202789902	1.17332354908431	1.12110951036434	1.11418374282513	1.25415594590467	1.13329250429381	1.04601541704402	1.05274911303887	1.08697150878519	1.10253744976503	1.07612775084125	0.984171990102589	0.99725392414676	0.933401757362951	0.973546773164296	1.01376639365989	0.97227952341903	0.904439828565122	0.925671402841436	0.903182107982295	0.873071489178103	0.928844034881227	0.896611022038376	0.851006305912246	0.787291642751627	0.864880605838317	0.848674745907501	0.785566127040263	0.767591314185407	0.776915503896457	0.711686694953203	0.731539140263129	0.648479591647889	0.596996965400631	0.70506673143942	0.684342519935801	0.804450898575231	0.725161097478348	0.953372303631708	0.982059704912772	0.975507145234449	1.08931150971153	1.0938743062318	0.980283350827905	1.19806006419923	1.09999459441398	1.14281023680233	1.01684295221926	1.13928263657947	1.13085262630679	1.04052273802552	1.04999156046355	0.991708107833514	1.02191690456025	1.02798265196322	0.953320909256332	0.922074094967413	0.915713199966066	0.960152752377374	0.960066902985855	0.923560541944495	0.947631778621358	0.944672435608965	0.890077941377895	1.02310294708214	1.00953835459805	1.02288362296196	1.041231058325	0.88417024760929	1.03026258905044	0.907732709941876	0.926596195601815	0.943142951335282	0.91537172957353	0.918856339861492	0.897834488069689	0.981508943086725	0.895039286831157	0.902268665525472	0.877800764418988	0.902736061530933	0.869966872704626	0.926202339293602	0.923453142675455	0.889026136727482	0.847387793648008	0.84479634563478	0.878492679002897	0.878235324332774	0.892133101160503	0.922585712105704	0.901346103008837	0.872816100449545	0.888556870192302	0.944767585678639	0.914843162289482	0.883671002348422	0.900068791784306
1.05845442944269	0.991269782982282	0.968732074822808	0.96455901977024	0.964031347308881	0.949193668398374	0.920658948867299	0.915014648386714	0.944852877586019	1.00298287491936	0.976024986094887	1.01444600743063	1.07453066400612	1.05277264547177	1.03213593236897	1.0283256779112	0.948823267941247	1.00336773672818	0.968903080756586	0.992960138219032	1.00107782541143	0.972517112545265	1.00756625685113	0.961760495917093	1.02051978714473	1.03331607676243	0.992726537907256	0.963265472098765	0.998880459136065	0.972889106288694	0.943851767238841	0.891126097261112	0.968206538159384	0.930843797317774	0.909043231051772	0.930191725825232	0.912993304237145	0.87488303223534	0.859169508968607	0.906718844249807	0.849655912445748	0.887189104020944	0.889307887261706	0.863853855296853	0.878382107246082	0.871552093469222	0.837332232482665	0.83195792256672	0.828178042716874	0.806658865593964	0.831956207238863	0.77440710161296	0.82176474651718	0.774771364774114	0.830975560742239	0.759821395188013	0.770743150914272	0.884179862314124	0.753156755332515	0.813392546809243	0.817524033612361	0.680836761540722	0.860517076997307	1.16360716124218	0.825912936641103	1.44195959294751	1.02346761895344	0.877197269286969	1.0223400642417	0.937582170033742	0.861019316350489	1.11374845471313	0.945727751916718	1.06882825283828	1.10077294264155	1.03380595069186	1.09063330643781	1.07042367976747	1.01525755477824	1.0320914512594	0.945116184170202	1.00730217870695	1.0001571512113	0.963355023052637	0.978277205411188	1.0000202625152	0.964306366775071	0.935841234092743	0.90774887530979	0.924811122474221	0.927807337779946	0.883355427001995	0.876839393348948	0.841828200345665	0.832704174468974	0.789356017879539	0.764566155108888	0.720773738144488	0.733932722642104	0.732791671315342	0.68259418663991	0.717730039680467	0.716461325906777	0.77957451540907	0.772651131015779	0.817520099620112	0.86483060646818	0.894733286275385	0.933975455633318	1.07343501699456	1.24782101906915	1.08995843144596	1.04266322777949	1.0604254898819	1.03641164984403	1.0068494509035	1.09249191302763	0.997547729968448	0.933430824184082	1.074417531347	1.05445382608109	1.05740960141136	0.932218413292863	0.926292026769118	0.94100907844083	0.96894683723581	0.90338463471993	0.94057974173008	0.956506340337401	0.931766085406515	0.944656608827723	0.897221805615711	0.946527776579645	0.948559481726483	0.951351465653895	0.901242986995674	0.932861455114162	0.973786555622572	0.959928159431711	0.98090495188264	0.894097411122578	0.939818084656571	0.933861961546234	0.945455964716377	0.953185311294985	0.931086028174403	0.905257914736362	0.89738164691633	0.887392063449372	0.902419991147639	0.922266256231836	0.917249081295811	0.943700536437048	0.917789104813457	0.927051082103449	0.985606625214791	0.985521790004083	0.941334810099778	0.92037482165339	0.929666028181857	0.924534705571306	0.900219979563491	0.873272153583866	0.899307122959379	0.867168350410472	0.830502898751745	0.927855225325991
0.939967686495231	0.930966301092334	0.935813031827371	0.927551206139128	0.902413345685454	0.9489051432131	0.947377380035807	0.935833830894298	0.91295541704665	0.965700299783013	1.05330942985405	0.983641798372567	1.04284319395246	1.02466617124025	1.03282105728976	1.04098815761024	0.982502289006388	0.985639506297109	0.957579213919137	0.96112094668745	0.951171492286262	1.00976458499021	1.0057358441969	1.00792972697397	1.00840754048805	0.958812005515324	0.961938445199646	1.01221968137638	1.01028049220239	0.965529422753613	0.989182982500645	0.991591698950545	0.988306986570422	0.99818905816943	0.969638373479136	0.949014512000885	0.930147925162675	0.923489337043969	0.906202548161579	0.913334546453103	0.920119692603975	0.932876223400635	0.914578623149847	0.907596883777945	0.908637699233892	0.875206186942659	0.910240978351635	0.865385024028477	0.849741164133633	0.907704112195222	0.856675845599641	0.796615380156808	0.80930986779426	0.806172925782552	0.759352985293517	0.791595429051443	0.765817037243699	0.657032005020612	0.719180359424851	0.765658158271442	0.770059991593729	0.762498676639209	0.752594463245088	0.741879548950273	0.874822725624477	0.857629909820577	1.1513645777431	1.03910073310942	0.938447837918622	1.06336448397009	1.05540879100176	1.0201796676373	1.283340631633	1.04661455441917	1.07591623956625	1.12148261356071	1.03870843023728	1.0176772519854	1.07234022789754	1.05283615233523	1.02891392580848	1.05074949336426	1.06740991134384	0.995838980955238	1.03512841286784	0.967634030640963	0.946864725523892	0.905200021306208	0.93758741020767	0.886370690398413	0.875480317600101	0.910278593831428	0.81985192915175	0.844623909576791	0.797399452351884	0.821600357894223	0.825367873326315	0.807963057117548	0.76178339768695	0.762780390777968	0.765707344906542	0.773949258252624	0.818198745773468	0.781096103426564	0.789439352821959	0.755477919691343	0.827903420150296	0.942179016971553	0.921953531495623	1.02017982560522	0.899042611738086	1.28357048493531	1.40177690142578	0.98249609484349	1.09641142852206	1.00169350499825	1.03505328311038	0.93816009810419	0.965017645947485	0.977752999127085	0.91727053133047	0.935090758596494	0.961223068126889	0.942774093828108	0.945123980465069	0.953195812889776	0.973729717086397	0.970068784788731	0.943775668080173	0.992939723584535	0.997046000995201	0.97210003097246	0.980197700831436	0.962611264038918	0.954007381128169	0.957319690085346	0.94791766232578	0.989788562783529	0.972890561005878	0.946973020878682	0.951093826837226	0.997178759845401	1.00665423899767	0.96302337210245	1.01560047650425	1.01013219052215	0.967147068662018	0.973214394760282	0.946162556406714	1.00619086117407	0.964061570668338	0.990270388971426	1.02790619295536	1.01082128945363	0.986946369571068	1.00431050181143	1.03135022162368	0.980167560205967	0.984037512141273	0.975049925534409	0.939736502365717	0.914012766162273	0.934955520761544	0.929711058592338	0.946597782145109	0.907120069910502	0.91401762119936
0.893465696689901	0.891185033496557	0.869127819274319	0.877690079377685	0.867831529006313	0.854369339317021	0.86900467791073	0.939721731929745	0.911624160885209	0.905834676852812	0.94148319297832	0.950985434076322	0.90471851616777	0.894745604420006	0.927381574079735	0.95225457444444	0.911468977583485	0.942450980109328	0.914481885183401	0.905176246316271	0.969663517831069	0.930461547112076	0.948459817347849	0.976612817191943	0.972695611744602	0.970992609581835	0.99639603322208	0.960279492397488	1.0097123461179	1.00450131811085	0.964521178371698	1.0185637242248	1.00863986146563	1.00348162260592	0.998549957936076	0.989823075759597	0.980993850248476	0.968577658275586	0.95024996946502	0.978513570645695	0.926942794706786	0.909567618313304	0.901444287482185	0.95235992318687	0.921039969757773	0.96685136429336	0.872268900867033	0.897397574216497	0.964446879951133	0.913021452424767	0.887836053831446	0.855740527543737	0.787063883490396	0.803414229970088	0.768651195268354	0.754787644526019	0.699721495770529	0.636323443367113	0.645759416140055	0.828614113376204	0.669963197948302	0.953279793746736	0.882187551486995	0.964811363631289	1.31745442328458	0.958515725522626	0.883362466176125	1.06407165685531	1.04554765665619	1.11951212641281	1.26407194139961	0.983761742169951	1.0914496421269	1.10742494012556	1.06446881335601	1.12688023690993	1.1039916584232	1.06956208507834	1.12822429988936	1.14204064802498	1.0811324537366	1.03438367425185	1.06321842116284	0.977256394589247	0.972766814990671	1.02137725850238	0.938951281146831	0.936859367732345	0.995546134513242	0.978131588197794	0.952880082853502	0.935136080858573	0.906162523192672	0.861357103631546	0.903612254065802	0.956006421466325	0.915830837854838	0.910223074292276	0.909166290737354	0.917587980939348	0.822980480530793	0.784317134330118	0.898944517408832	0.773904211142915	0.900207201009431	0.784408505031851	0.73892114474115	0.705571980688102	0.805878168342638	0.82148383255828	0.952237467823169	1.03590097736967	0.868708420231287	1.05134337751219	1.0436326724604	1.07995385789968	0.980429985576815	1.04862737266413	0.965849862059054	0.966875271563128	0.996987346665525	0.973062940219587	0.985510034289269	0.968157841569525	0.970175502818337	0.946939197346174	0.921617131344545	1.02085289906076	0.96522813723894	0.972434320578486	0.99305709449106	1.03202461690029	0.987703393098916	0.983338640691155	0.98659430132368	0.973631550731736	1.01141747497176	0.981130059570222	1.01148998662932	1.09431679232506	0.997819870071888	1.04733414568067	1.011102309474	1.09248133691869	1.01603711366555	1.02968877368726	1.05072940177255	1.08401914257065	1.03323900816965	1.03360292390709	1.04284043550842	1.03917956083926	0.980689740195249	0.96415782813287	0.960686736820275	0.968608656099628	0.984935968392665	0.978045667786309	0.953283448525046	0.992749820546219	0.975753306062119	0.947282121202297	0.912018798063441	0.916692291180142	0.928285325699082	0.867041616008624	0.866010654179764
0.887864638130859	0.855153819580265	0.832403098659258	0.826654629463538	0.835163500269655	0.832546352712872	0.833658555308158	0.854313490039437	0.847101798572026	0.841995009839167	0.908975951779505	0.860205849033679	0.90180113504303	0.894084525326146	0.889310504258995	0.920220191947281	0.915249552441103	0.877384144900698	0.893099258851487	0.867971704252032	0.952874131433773	0.910725188397852	0.983208688968098	0.943480191074527	0.972895973954023	0.978137388496565	0.995638440658428	1.0243733699917	0.97658928133828	1.01672248897442	1.00392111855791	1.01604770023378	0.992504651643081	0.946906512196525	0.960013251997044	0.979850991765261	0.955413065792287	0.905283375294145	0.92460601426843	0.932798767192249	0.949711079440119	0.911464097929562	0.890442203866619	0.95979089886549	0.893193182688067	0.955679308580722	0.869965123362334	0.903955647553918	0.86798740667556	0.846566548665382	0.887829371761762	0.890182733841125	0.977108047864838	0.907493011644934	0.788979502788141	0.902235972103466	0.871517116558216	0.880496383524577	0.733264787312112	1.28790005006435	0.941758481545639	1.05469483959712	0.910566920744586	0.931308377219683	1.26280029479515	1.17123612355112	1.08913601978123	0.98490125327719	1.33968047449499	1.07342667444842	1.02520135241204	1.03475339780703	1.09526102214371	1.00597056524287	1.03762301592898	0.996063927970527	1.00120467910485	1.02638112572078	1.02291923353745	1.01089832670133	0.969183549518595	0.953177553737911	1.00958559945373	1.01068556328814	1.0208193723734	0.990090358269467	0.968283285658246	0.972794971242451	0.95520090929555	0.944891231952137	0.891348323824007	0.982448172192106	0.983278595521133	0.958904599126298	0.870292608600938	0.924832434113194	0.872765252615956	0.899670783074842	0.876102482603389	0.832756953285929	0.863941411733401	0.802635142766402	0.774177669188191	0.705447078316002	0.723308207533535	0.693057518512783	0.733965163836135	0.778827338660649	0.729601575659995	0.677796423118934	0.813330724789116	0.861392862037131	0.998803897533749	1.03857372446182	1.26029876135244	1.04295247727918	1.09053662813141	1.12372212386561	1.08710420643008	0.951052692147574	1.01820361991123	1.09189937205804	1.05324404580094	1.05244395388048	0.958306010321612	0.983340288673788	0.982049583054851	1.04279676718641	0.972415455159097	1.00635160065113	1.01886754227551	1.02468997618262	1.05462941104145	1.04893093188809	1.02534333467271	1.07219736884266	1.08734954989082	1.07610822896134	1.07038274442424	1.06508260441559	1.109361030033	1.06717931508544	1.09899531862852	1.05975231910797	1.03955831149538	1.01752337938017	1.05538010868301	1.03418223934607	1.04373511505448	1.04335046671634	1.03042022071341	1.02663616106705	1.03030244348404	1.04342162537576	1.0208454338887	1.04459106991904	1.00299065538815	0.997453993465439	0.961312970401861	0.948938218023018	0.950263024533756	0.933321655173585	0.898056792302233	0.898516883594917	0.878483632172012	0.858978311388465	0.817255790227566
0.869150787055001	0.861984423606507	0.872297496748155	0.815713975697407	0.823307198974201	0.853483823044879	0.874294976690956	0.848061336382854	0.896621740831142	0.847249351601427	0.866926012875453	0.830593317967118	0.858724926442224	0.875807555778618	0.886526585883888	0.936108085806571	0.844700430240668	0.849543171818276	0.893466308630072	0.856067212354593	0.874876895110186	0.877061163634209	0.862904319211929	0.883738989307465	0.928403320445513	0.938193429546789	0.953612775758813	0.95334884885016	0.925342095131439	0.954949180829797	0.942232531254455	0.979884915442978	0.959601052530894	0.902321201007269	0.904091828224455	0.923324950298685	0.900320230787008	0.950670561843108	0.909866003543461	0.86384873256641	0.918163245644879	0.907338197893612	0.923021965718176	0.928649054076719	0.926688939899539	0.929880509946909	0.887107265267813	0.907751776095345	0.921004217848048	0.886963217101122	0.910015482499962	0.914715418124764	0.884517399953044	0.845780461261924	0.876308267843327	0.914752350877181	0.777262503429719	1.05454961799197	0.813399772925307	0.897696218294854	0.785594029461465	0.989288532314169	0.862492406791644	0.83766491919366	0.913950353300942	0.817908925015014	1.08858864993142	1.1314270641728	0.974302311848876	0.989102446351212	1.01250725802569	0.930532522751456	1.01798759901158	0.967212571419182	1.03122834308802	1.01469900340393	0.972199997851692	1.03185258423961	1.04252062471245	1.0294434306767	0.985780750929914	1.01341701732293	1.01704514665349	1.02088702753259	1.01683065309901	1.04849095768138	1.03240189362248	0.999090134971518	0.975992543871278	0.956295593002773	0.901574335977025	0.97241166043828	0.888454910050973	0.931652642417131	0.882244542793573	0.839140016380386	0.87362074843651	0.821837021780659	0.782468953015897	0.803324844608518	0.76145473281663	0.716279622920262	0.768819064739141	0.722112329485493	0.817138682574051	0.78987384755464	0.811307932401707	0.872932049479636	0.834515718377257	0.868606195967483	0.855854605277066	0.853818395375702	0.930472272956477	1.17600264927335	0.940815086018565	1.59012452800251	1.07092221347418	1.12110907920733	1.10099853375079	1.22016743965341	1.08442940498479	1.00254856622013	1.10818214640312	1.09689394409298	1.0410918718126	1.024616269346	0.999666720730874	1.02113591775893	1.05588725565492	1.16341883449469	1.08099693487448	1.07639436043846	1.12534787016	1.08228898193699	1.11959679720743	1.10245904195003	1.1114766178305	1.08798315260109	1.04724970405848	1.04475113429059	1.06552929077838	1.05742322343647	1.05799444348892	1.06172237660391	1.05696183706759	1.07337169560859	1.01686260818861	0.997656550774704	1.02146140244164	1.05353230358181	0.98870958168726	1.0023654565132	0.975453311085099	0.958798311465397	1.02709654729626	0.963187579088653	0.953219141642891	1.00193008550895	0.936707393035604	0.893371428575986	0.903080835400285	0.918066053621855	0.865367039636555	0.855741570502443	0.852487609747453	0.846313563120209	0.827964104061574
0.930195423083605	0.898876708313842	0.894328337142107	0.842846727405885	0.875517186315549	0.860144660962314	0.89084111063316	0.86743169695494	0.895568820773831	0.861995529908881	0.850865004612684	0.868449678498623	0.863718458981007	0.859837921903435	0.863038757094659	0.878493864377456	0.8676714127931	0.847011293942392	0.850077425183149	0.883231673893314	0.884783951268622	0.847649351217486	0.854575811176655	0.880810168786768	0.828997554266958	0.86790698219465	0.920077893371064	0.902228529073206	0.935918370303785	0.870121702344946	0.899393821629746	0.8869885106621	0.925798537251026	0.904385584420092	0.928165655636991	0.922621411443686	0.923304937058841	0.896112047923516	0.915954159838547	0.942636386616306	0.878065391046021	0.914647610597398	0.840870734141968	0.938150024673656	0.923608456450214	0.826587962636958	0.877169586585082	0.926606965091516	0.882283024650886	0.874638608386211	0.895165098927904	0.83646375710853	0.770666642676036	0.835722190910112	0.948444498183415	0.870249260470914	0.78747758676	0.775707263997308	0.788588091451353	0.82076619254649	0.791192230176487	0.83653128525662	0.832375816102167	0.905329865524744	0.89000193813284	0.940208269186019	1.0278574575926	1.02818886219123	1.06991708015201	0.950665443082425	0.969532573036541	1.07590833703719	0.944048647307892	1.03713236326257	0.988056292381695	1.07071673433875	0.953001307924253	1.00521785386178	0.989403287211166	0.936847914487846	0.991626640309759	1.01887964702216	0.956610776625207	0.971949276952729	0.925048610604294	0.91417756934798	0.934420451492396	0.950849654829056	0.95034967211528	0.915867078476263	0.902673343477979	0.916953383640646	0.871795065717292	0.878115077039495	0.875255124768094	0.88861642666549	0.831382167630977	0.813622584223019	0.814526588252649	0.779227097180472	0.806913379079481	0.810836450983454	0.793585253089363	0.790005964622536	0.824439174505198	0.797806382165395	0.779095987685947	0.688162788230829	0.661486380582715	0.754135593277513	0.845562885949801	0.975650518577981	0.902341175737038	0.984712981249646	0.981765354269727	0.947272879686243	1.07528532652375	1.19390477818062	1.29385528781167	1.21604868604121	1.31616972427671	1.21971759440424	1.10453312423076	1.09370857589648	1.14666869842032	1.03466179595357	1.07366337185405	1.05355961654311	1.03010236818224	1.06094892532894	1.04643840715456	1.0650036273831	1.10505803917912	1.06692587248444	1.06117778864531	1.0813862110885	1.0144059213946	1.02428448999333	1.03453401607788	0.995335096804519	1.01766221345542	0.993211975729691	1.01085818599662	1.00122289649195	0.99816810482905	1.0081963327147	1.05009952144883	1.03651716453263	1.00952507718946	0.989846663177528	1.00152712777593	1.01042491541182	0.996815565950247	0.954489270433108	0.94786937770192	0.937877308142313	0.98965965599561	0.971824550509773	0.961684109080464	0.9537969924339	0.929814468367541	0.915235548122748	0.90426929636047	0.902999626339592	0.893368846082055	0.888789090181644	0.875712694240925
0.972108484088382	0.912900189296697	0.901938565593439	0.907976210417797	0.871296840949962	0.861601445021358	0.901852317817621	0.870587020256894	0.875482124372793	0.903660468081773	0.895990520951401	0.883940278746189	0.833056374920844	0.878686091598633	0.885476099691514	0.855223551255401	0.924042580639091	0.886206882008526	0.87977526189791	0.904677820828011	0.906899913205342	0.912163193515405	0.963709642739414	0.917661354827243	0.908810759198976	0.862079241341358	0.880387613352557	0.919617468987208	0.908664921325996	0.923172620336895	0.903764932719125	0.961618217106644	0.951491358522552	0.912909584481327	0.9223814958284	0.913283087552197	0.899280876958092	0.871094651481677	0.860892683778737	0.863866942191414	0.883902159212538	0.904195049109182	0.858179813423953	0.847063211639581	0.859312108918088	0.839546962127045	0.838710184701474	0.864043985007464	0.822308468903696	0.822559962642039	0.811035474135966	0.753366784671653	0.786959405674932	0.754152719570111	0.801474049669753	0.910910768417285	0.911841043756269	0.813645881985801	0.926249132550662	1.07185447994742	1.02819166622998	0.78669220396991	1.04616934369346	0.895409982943895	1.16890771059603	1.02902583279546	1.00565920394721	1.03530561198741	1.05765709352856	0.956045880922177	0.977788542761428	0.968891897833883	0.884453269079061	0.921743866437548	0.968394221735153	0.908895342554482	0.924020265657757	0.904196064437379	0.95143730395771	0.912691152018569	0.957131455467034	0.889467051946496	0.884171569196374	0.856943774529802	0.917823133304374	0.875209116080701	0.898485785845781	0.885848075370913	0.910553963289704	0.854821375402623	0.869599955950668	0.875615039745631	0.828235867574581	0.858459826636736	0.874672388625099	0.840175714610503	0.805295872698035	0.811972620352572	0.790420558268875	0.875769339808621	0.759725638351129	0.845414243156068	0.852788393254866	0.78415309166573	0.822787164244877	0.791379623291888	0.764846548713203	0.430075236811757	0.720904445253207	0.729680403296938	0.758078551559136	0.834814370672584	0.924853947096223	1.00683281463611	1.14350299190399	1.11954676044731	1.15053368326609	1.07059439427248	1.09310996345404	1.17193047915634	1.07365151908413	1.10443536954583	1.07494607486114	1.02530460532239	1.05589225269272	1.01102540604102	0.988814542782096	1.02174214274308	1.05266661408626	0.988427767237882	1.10062510404069	0.994537532648568	1.05976871927807	1.01717691077257	1.05090542044729	1.0416235838475	1.00360267352363	1.01323029481012	1.01035637321355	0.951578437382942	0.961591710538343	0.976874621495627	0.986745853950662	0.963160497067079	0.972130571859393	0.976998047051854	0.980169033338254	0.950703465916569	0.944330007087191	0.954146847432299	0.996230364646995	0.926340342790951	0.984444757168085	0.981973551577406	0.944567500010689	0.95551206460405	0.982748860275891	0.952065471507204	0.958432077122818	0.955272570016842	0.932128942224398	0.949188644445969	0.947333425395608	0.949647195623536	0.864985290628841	0.857868659307357	0.84979374376673
0.94134698482559	0.93794255264373	0.919457788140003	0.875085364129169	0.933337378027517	0.893832142240644	0.908713307308279	1.00135976119602	0.934820342936504	0.975145049784482	0.952670154720206	0.940411158425563	0.995930419281801	0.928792514720685	0.941349422803366	0.9381284394987	0.951458605798901	0.901937380394459	0.944836887068411	1.01288827605936	0.917294927442387	0.93854209365572	0.991096896336684	0.977135753457763	0.939804529533863	0.970441464000207	0.9093844734903	0.944758360712811	0.958763586213661	0.972081557523344	0.975516131771705	0.969397462034774	0.969982546604202	0.97373487430579	0.913645953735472	0.954755152891388	0.956085716042014	0.906069593013256	0.856645077505733	0.864922445184242	0.904409804095623	0.857668300688224	0.873684182949993	0.868589093273624	0.859476455164138	0.889129277941201	0.832936090708695	0.811295416057732	0.786110432431684	0.832500375548146	0.738488715931357	0.792153895600516	0.777365957551284	0.772014260692817	0.799202241954695	0.876370707719773	0.807855913747054	0.851702936522925	0.880191932865311	0.91799947929778	0.861796930259219	0.967687818541592	0.950103088730854	0.991822615653387	0.960386978510711	0.932312078316254	1.08821137732211	0.843085806578909	0.91047783560475	1.01466811444026	0.926300950338651	0.910394116873774	0.868925107716295	0.87743080529274	0.878891193532605	0.892471370418802	0.953835257141044	0.953171160653336	0.908871881457537	0.929668918243441	0.919859599004134	0.900814775789443	0.936935182072154	0.945354419127806	0.880449157047686	0.911756377478499	0.903600527584645	0.865220038562252	0.8330159180624	0.88751162760343	0.86902597071576	0.907238080916017	0.867190305099596	0.819734524699224	0.880796894212938	0.874841234821768	0.845549752450955	0.801226720853098	0.769617594675755	0.793754410014421	0.76357701213507	0.720318705227125	0.785363551470856	0.782115146447261	0.787424330250682	0.772156370169301	0.773743343012315	0.837128527923745	0.756358914862953	0.774153208600173	0.775075425530259	0.867554251779995	0.795569678684022	1.01654932137333	0.826952111800074	1.1533071211921	0.960355025418943	1.14286835878634	1.10672248577502	1.19620163039266	1.05515604042861	1.18114395178465	1.03021711086117	0.979241956538456	0.993313826935042	0.969354265246082	0.962885413505523	1.00293102862767	0.992191983844874	0.972801475450538	0.99624900208661	1.03627805911544	1.0036209029279	1.00940603260259	1.04316664472829	1.02861258767774	0.948477038616563	0.960367357345533	0.95240276966044	0.966045525474199	0.97542302360759	0.972662311472767	0.965419376232814	0.957699953170479	0.935594628247396	0.950186622656563	0.986240849945191	0.947201270641003	0.981599335042267	0.993705858384424	0.967881043500481	0.97669397471278	0.945124802036986	0.970262558321144	1.00568279289696	0.935914850102367	0.979988471135756	0.996397804995603	0.95562337712307	1.02466720426826	0.980893050187214	0.988213513169612	0.951904537416436	0.935980376127482	0.904225358125298	0.91804059954397	0.865434670696841
0.887888821307654	0.861107733744459	0.876049836445259	0.937465699657053	0.882019683209868	0.933392401109515	0.899611598697181	0.943358662664158	0.949743348676169	0.970182484342099	0.954157672138053	0.96044211593058	0.969362686013092	0.948940795285088	0.955273075963431	0.949362632514796	0.997118888689885	0.977116282893941	0.964407144634093	0.996422595529049	0.985261570941417	0.948240689448732	0.964412589831204	1.0056174010672	0.950887467446908	0.962100838611406	0.979072431892694	1.01256697270242	1.04308004722682	0.981570778384399	0.987348265032613	0.936463380716264	0.971966725213689	0.977753561185859	0.961200427766179	0.932610528654408	0.955385305983933	0.957220934415709	0.992521390496809	0.94981159280472	0.933148589865998	0.889844043040123	0.874226985752328	0.883396849346525	0.84529125730264	0.912528943845332	0.819495400310504	0.826571126315942	0.78045232949017	0.836696647188619	0.781678824254964	0.762023106830412	0.804712265557412	0.831270522903389	0.754504523146627	0.908625769889396	0.807408062269935	0.805216961095862	0.876788875173027	0.878163485216038	0.923223940596309	0.848514367848561	0.931294502530381	0.830120348219175	0.847644610203526	0.875004529621847	0.853843252914119	0.947807773727392	1.02594350963043	0.940795016960754	0.971367913366785	0.941126460024377	0.899962315832314	0.997180499745962	0.925341440681898	1.02212680459941	1.06163714896928	0.960561405178377	0.947801761141662	1.01640227177876	0.941637617794186	0.961153535674038	0.891283323181674	0.909836046654195	0.923833372291023	0.94036644465729	0.937334744575778	0.954804861207029	0.920322880099499	0.875685163373697	0.902880593323496	0.869442373672476	0.86711319125342	0.891293923733402	0.849815293319755	0.84302486169948	0.812326427750136	0.771359921893357	0.831445201035017	0.787368433482951	0.846318211596976	0.835978963101024	0.811690820380383	0.803023230583946	0.781179733978494	0.814341000737805	0.778754359976037	0.81768736674786	0.725774971517135	0.787008911291651	0.782810621800091	0.78045335703776	0.747128017686065	0.831565746557133	0.918341108588164	0.955290417335865	1.05532897842627	0.946236873810476	1.09633626684422	1.09449737735496	1.00292576698324	0.969289995835873	1.02679374928838	1.0112308374066	0.954375108344545	0.925373339306034	0.99435875791492	0.973668010434204	0.995833196682475	0.920884845002298	0.988380458336047	1.04402718948263	0.988625074811832	0.989635299402165	0.938568962317586	0.972721852672589	0.952033928162706	1.03514016032788	0.924521676225282	0.958331880128422	0.97283531897934	0.930568426280222	0.980622334990685	0.974401460739842	0.963063072098726	0.970646115922081	0.995872470557421	0.993934252836385	0.967393804166201	0.970440671277044	0.966811098870057	0.993495575606292	0.985823643487296	0.957261734712464	1.00992537723423	0.993898127960583	0.983263602720955	0.93911534322668	0.990328306646983	0.976208119607446	0.973624966639338	1.01561514071362	1.00336333055279	0.97653205083705	0.96025496637628	0.969200333018852	0.937147256204845
0.902580144435375	0.871943869718064	0.922357244057331	0.916560877716243	0.902054741806434	0.914352022430021	0.91084219396992	0.911044236063499	0.927973412438283	0.933313662203712	0.963449544779838	0.960768329542428	0.934448254686695	0.927744354877686	0.913787965885532	0.939542063502744	0.907058630517385	0.942821137005057	0.955150382791333	0.929601835710245	0.970627291244646	0.953589699703956	0.962611559255341	0.957388662065781	1.00454446935367	0.976132715804111	0.985594870854696	0.990527681495664	0.978300367695487	1.00378015318301	1.00793231954515	0.988260383797126	1.02986246278486	1.01786142103053	0.948377628043443	0.98971946133272	1.00763249033618	0.991948713690327	0.942746270738926	0.952222866030104	0.955358044297124	0.900483568403092	0.89386844174495	0.847098960914216	0.876217656364741	0.797990826635107	0.842329906939494	0.816350861485978	0.786334780083771	0.811070994724803	0.776223974468082	0.760822968751978	0.762182972822583	0.850456391597766	0.749438404201743	0.731755268877759	0.798516443030131	0.73942364142151	0.844974624355766	0.799376812236178	0.952016823666965	0.847416447333192	0.992525658016223	0.949580749326505	1.06684552910764	1.04189015543017	1.00984998762257	0.914010860901278	0.994257449350748	0.905761685421828	0.890286475811673	0.956913202384919	1.01912407855605	0.968637070097677	1.03623546317187	1.01237728228494	1.00027228414733	0.991886990953525	1.09158973244225	1.00911717737691	0.959650593891183	0.9947685721922	0.899618283810195	0.939007951318172	0.892265293867812	0.963788907640472	0.866063323923286	0.92402783228313	0.94794226364071	0.923280871935149	0.879452380134814	0.952956486200109	0.894052619271325	0.915185371216243	0.950193499334934	0.933834065601932	0.877782465317622	0.902048376511267	0.885815181997277	0.929277233152622	0.91907833210089	0.849100448250049	0.875466029214512	0.802000313336719	0.826930410210908	0.836998103200581	0.770805025876305	0.841752446496677	0.793899881489829	0.73529569205536	0.74978507177398	0.697323013460218	0.773543101846427	0.890620082888222	0.777173701310857	0.868669035881279	1.01016126249182	1.01643895943313	0.993864355020721	0.969581558780998	1.08334417476925	0.911283314333	1.01550122882101	1.02762118860671	0.996630939286797	1.01760335420109	0.964958765246757	1.0015651055345	0.939759410855873	0.937484255232556	0.945963300197996	0.959742477497828	0.9172324658461	0.959121713994491	0.965385885744868	0.971342612113919	0.938448852202816	0.941288677468305	0.962942201566606	0.967042665138793	0.982862889602534	0.992748901293309	0.971023777101906	0.959099055080977	0.983110916285682	0.976997977744706	1.00524111466956	0.98294586207418	0.97435057200712	0.982024357419021	1.01084353771918	0.960949771758877	0.975663673525465	0.990014958927826	0.986120548923249	0.993368211332142	1.00920922486094	1.02042724205402	1.0107581800963	1.07010226690222	1.01817942334552	1.05677338101916	0.960960424279412	1.03678513482214	0.943102471756911	0.956637777516249	0.975141313102993
0.934900760786608	0.893491473965594	0.832966288622705	0.840983755445783	0.934398639246456	0.92634447059586	0.830510194556577	0.849443489816304	0.840471918660263	0.863467839328443	0.879571581337963	0.882620833101624	0.904090798169992	0.869399842924101	0.869625928546655	0.873694538909613	0.899950314428965	0.883992709071373	0.931686392185283	0.887932483431706	0.906693535177641	0.942758799889002	0.95714823291673	0.939179198445658	0.961346034803026	1.00957020081892	0.974337913953398	0.949497392430851	1.0277288625527	0.957875813495529	1.00024029806789	0.983059087127719	0.980128054232011	1.02036897503223	0.996348395535107	0.969337536931421	1.01651165502678	0.976607915831618	1.01146700876496	0.99528064692285	0.935359796799079	0.937352765166595	0.905604837098989	0.917151760161288	0.866114697870103	0.938559389088077	0.86171500842615	0.806600175056063	0.848339424396716	0.816982805762082	0.820817862550836	0.796607781937029	0.816503077413477	0.761163451579644	0.827052055009705	0.863612548936989	0.830384232015301	0.765799046160212	0.76916594144368	0.760849056265826	0.936165597796164	0.898941201226089	0.87367861093173	1.01587527837792	0.85918039594082	0.844282475171082	0.968671287380529	0.845578455180061	0.848077587306148	0.895436246528671	0.81455053490979	0.911581930355869	0.929374160957383	0.891192783421129	0.994933755748279	0.973834599551015	0.971012007255316	0.937859592744077	0.937338245380823	0.98175300836892	0.963611389207413	0.937188722007803	0.928850857818389	0.95999709973287	0.969371514824797	0.90228540810415	0.961597799457679	0.974458039830452	0.964985060203681	0.961580000125962	0.983243807170199	0.973115092598356	0.946547604166723	0.971361118787175	0.887814908961172	0.872293107299837	0.917730985235374	0.901225165562949	0.892884870682915	0.823455191856584	0.882533027602378	0.945604247277701	0.862565357207927	0.855260763867284	0.840702838225636	0.851054366422336	0.815694860399223	0.702879140765213	0.746371034353431	0.681349479244739	0.741229758001416	0.790367031301558	0.923013623635408	1.00687343253346	0.830502600662741	0.890290040113184	1.09742517170048	0.848773524431198	0.941256965828554	1.12912458071788	0.95676139674625	0.952655320266769	0.834966193830514	0.981460361021205	0.909612828552902	0.979833949545973	0.925041556969952	0.972009635381242	0.999597881141598	0.954930171177904	0.940549920779186	0.918076524359457	0.964248435494841	0.981934377404074	0.983895675030226	1.00457164967231	0.986389582558522	0.982323951506923	0.970698729618448	0.995491079082971	0.996275898375483	1.01387740746276	0.970174983852465	1.00172539630973	1.04533977112166	0.973377442429317	0.996634064539502	1.00344592405554	0.992102199980357	0.974834531715301	0.987785143401495	0.978773275669295	0.945293706261847	0.973212152042509	0.921159760604256	0.982071984195346	1.05681055907978	1.05651075017154	1.00137661966444	1.06764247887843	1.00475366924387	0.995745052894897	1.01570862345542	0.943595839088391	0.911867393874013	0.934364092162574	0.898112676614685
0.912334121725387	0.91681807425008	0.928838271823565	0.840512476673035	0.894591083502299	0.899676898529116	0.880924839240369	0.796344420106146	0.845184353795331	0.837104870289504	0.856348893379738	0.879062407896961	0.848612449582873	0.943711511926235	0.947895518613851	0.93796523823651	0.844216830744622	0.896567089736321	0.878166258931494	0.833035295840136	0.885149880100261	0.873927908107096	0.886429981745956	0.908515144817438	0.897881887117328	0.929523865833161	0.919214124603129	0.959338340356193	0.915758164684457	0.916132859326766	0.951084765450189	0.935674402805881	0.93364055229416	0.912571762426896	0.938810507450336	0.972010284198148	0.919721233496936	0.90811065843982	0.959732576850389	0.950874922181994	0.942657124482078	0.891031639655149	0.885372606734517	0.905908621885704	0.905051197826983	0.902693895406034	0.886198961010567	0.872878202030399	0.883817020787836	0.820689873641059	0.775847380112037	0.791588606353589	0.829225292054676	0.80194550457616	0.784097180992652	0.768436387015535	0.798763451021761	0.860494304817785	0.92187900683167	0.814977372849663	0.812968542584128	0.722092192389072	0.907426261406689	0.758307062120416	0.820439170283576	0.811635035617598	0.776796046031162	0.882289739338363	0.891938991386955	0.81837714812437	0.866496005687546	0.890569359347504	0.9063334556396	0.896785443810353	0.920120221559833	0.954677440945152	0.95298662496021	0.955580744513591	0.927212356081304	0.990807022279435	0.933270752374424	0.91805382286797	0.964630466369865	0.941235439250562	0.966560852590865	0.99701396906579	0.970975372038569	0.934288148158094	0.952512652610808	0.945468818613647	0.929245302878121	0.925234181266208	0.940724033282755	0.901016419643115	0.872359579774235	0.959336761997986	0.88605525173996	0.910155498976848	0.863324619394042	0.884604103664909	0.884453119937156	0.883816681597139	0.824766316129544	0.857428026955274	0.871998344073798	0.796015147188193	0.822888275698954	0.903339863196072	0.742428417309357	0.896155745565176	0.942572726204231	0.738452346860646	0.721359577438132	0.730856335118255	0.806027025686119	0.76317020381134	0.963186483036683	0.838731841349031	1.14060837503839	0.883157143199126	0.98491410618872	0.949317063954117	0.928192973502676	1.00008809815106	1.05617581928291	1.06498175420634	1.00771126915049	0.960658296509508	0.98368112598586	0.963070380130681	0.962572728183164	1.01449668699703	1.03207137524972	1.02719301076861	0.999954076241133	0.996924014180789	0.998492701654446	0.984149313494833	1.01362620264256	1.03477533864342	0.958954135394046	1.0234875321813	1.00774059943113	0.973527127055708	0.974431000781367	1.00203878156289	0.963821442771298	0.966340041741505	0.992183085574026	0.964895584356811	0.959132122192432	0.970520633448366	0.96224820456323	0.958815244949283	0.943416405263102	0.926805937674238	0.976797003496272	0.97902035451359	0.940170182820788	0.894037290103993	1.00549942081324	0.937027413152213	0.910282373514109	0.911286874177045	0.929159398037982	0.946143157017828	0.859576107692064
0.979061782387431	0.981330592763042	0.94723418543619	0.940588143844773	0.939088297495845	0.921404165355191	0.905626859331322	0.91266904671724	0.915567650251112	0.900800865313457	0.888139627840406	0.820558289691377	0.881323510739101	0.850959100772638	0.902451460604795	0.845665941854333	0.872362959327296	0.823596016989365	0.837108148151935	0.882816104707804	0.834083917149505	0.844630270772172	0.890117585288241	0.818197223427169	0.829196838240204	0.84324857931413	0.881849140003457	0.882299160399129	0.854316500710476	0.857925643744732	0.958825491428708	0.863471658748601	0.870435404176092	0.90805520284078	0.905172160097467	0.866337157994623	0.876065444337723	0.92896538813991	0.946192245268753	0.92441241687931	0.879372804842411	0.893519804050562	0.921113650261153	0.954165390639205	0.896362285601761	0.89806046912534	0.854993752115316	0.854523547767434	0.82825365049392	0.781080193734233	0.779426068922088	0.802602921604162	0.809385724234566	0.800962587119355	0.777006505386272	0.793714914655419	0.840883087762022	0.800853122719483	0.740115279728026	0.796285195773756	0.778298629824101	0.803810819566717	0.809011180056295	0.877836135889434	0.829158176281864	0.878203257718585	0.845800313964952	0.845016667347846	0.958284292451789	0.850181962136946	0.881400532736921	0.910049959656469	0.829626982406842	0.934453271444031	0.898740984646923	0.941066268274381	0.873126170266514	0.904000696063764	0.902554099550289	0.897090968305571	0.870675156225843	0.871401254057058	0.897607223968173	0.911165166076175	0.874277605151569	0.922585871933176	0.885809009532421	0.893522179190723	0.87443202302926	0.915881701156782	0.952443461106446	0.895794135940722	0.896807289342552	0.887846053857679	0.894230860107989	0.950533704115735	0.948391529983377	0.926440108570463	0.889655083811644	0.86266474886547	0.841083503537963	0.828165191958753	0.834619307243038	0.860818357793611	0.754392713837398	0.722097335118023	0.726524295647269	0.713324143141823	0.719046094963274	0.766071997590244	0.71245665867131	0.733508197807455	0.612498789508826	0.746171180808233	0.919851668914565	0.928358438640597	1.01077528510149	0.844338691873665	0.967518093575395	0.942461271813151	0.888202792100049	1.02084906396563	1.01772791163697	0.951005793599804	1.0783877152871	0.979446906270458	0.964861712570133	0.992233394439856	1.03584751787197	0.996038623932937	1.01750413615649	1.06116958181931	1.03130122129522	1.00271058972962	1.02413159237113	0.94788015684281	0.999697375442311	0.969037848280823	0.98591732213473	0.950890497154668	0.916212693999159	0.977682959677711	0.91699394468308	0.931880388938451	0.950333534897933	0.960297751505185	0.89934491714995	0.93410013630258	0.936439786962591	0.925990736830586	0.938755068171409	0.925939184241799	0.941161257126682	0.890048681774829	0.857884750873604	0.94717701488927	0.95466264143919	0.895837176061539	0.908153261226748	0.886676017775544	0.871701320951158	0.839786687837372	0.901309857406848	0.842667986166867	0.86165978073801	0.86543112735129	0.894838037885563
0.956698927265878	1.04880867913115	1.00995934106583	1.001279859423	0.954576224031397	0.96295758838775	0.967762118385185	0.948667269279007	0.912001373602292	0.929250124184852	0.939359719345884	0.929264287477635	0.921064449898305	0.866645887777768	0.889920982643099	0.888999675529109	0.860076145551939	0.872542390106482	0.878546880779029	0.881101213534885	0.845286372920841	0.898868035477213	0.877369320735867	0.837135645924237	0.880466737662135	0.893397450303261	0.892991620367975	0.860338407154736	0.927590920352345	0.914469851599569	0.914796169695255	0.885495106312556	0.875995301419245	0.873913363601705	0.870704747271511	0.878895290342429	0.940369320609087	0.923808672812212	0.921453502654655	0.879455765109302	0.879509056511355	0.871301114150998	0.829226498651425	0.816222650381917	0.866300602458661	0.872669039316416	0.828010096619549	0.850630860844302	0.806917585687471	0.813496197167257	0.773468891202178	0.760166508726509	0.743059947907704	0.777732608750547	0.737029113492007	0.799950935489282	0.837981140134159	0.838846164545796	0.886428209982103	0.829324523542039	0.865497100045315	0.889537041188631	0.872689616898483	0.920136285017547	0.887479262327129	0.838412453181204	0.889693197572604	0.846263229217752	0.872555337022684	0.869100675599257	0.827049226287514	0.782193962601489	0.839832461852242	0.849866970198849	0.838906481816789	0.854508577740961	0.858255912156337	0.885951176990947	0.926648605146925	0.805639767337608	0.920280561945807	0.836136359560072	0.833591460837844	0.873686817441354	0.872973731554185	0.842719491424598	0.857463990987326	0.847845783153983	0.911825488368953	0.860111657746141	0.880944775477789	0.902755247941926	0.873854597183995	0.901361129661999	0.865997060056126	0.877325410720037	0.895249313789698	0.960809872020492	0.925550008734615	0.818327788546568	0.828330861972007	0.818385653552165	0.779222949522772	0.729088505195832	0.725711042635122	0.802215663039104	0.74367531235275	0.744120533549975	0.682694898576636	0.748544788930909	0.764860448742878	0.822545123854615	0.823581664644631	0.866362249608682	0.799806891751047	0.913287659810772	0.979735918074084	0.888984144250476	0.947903613832687	0.928354329460393	0.988611616335477	0.968598808466398	1.13139354752315	0.968362826743935	1.18100825197841	1.10551074504792	0.997369997395346	1.06127088206086	1.00550469839265	1.00801932672988	0.983073168308414	1.02261038166901	0.954742844372613	0.983830012136951	0.973042694035646	0.960131602734174	0.974651128241307	0.972065921725468	0.91850488715546	0.92992788993276	0.932503244910138	0.966072769227432	0.930854693130479	0.934797742181587	0.894601610756173	0.963675257183093	0.969349268364636	0.962785654714166	0.953560384211736	0.846839070817795	0.848440465944701	0.860253997536648	0.866133955424628	0.850497197488476	0.828960344372243	0.896835899126665	0.845920954110645	0.877254511291877	0.873071654299454	0.882427404932093	0.920438125053056	0.939766103881377	0.945410943587442	0.905986906906692	0.905209115401411	0.946323011193501	0.91682680116324
1.03253985949984	1.02700239450731	1.05958488495136	0.983171684269439	0.978384113976947	0.986986706733688	0.98260126263178	0.997651611614136	0.999847701231038	0.958906728707771	1.01618173488692	0.949421308257463	0.937715431641141	0.91759992403856	0.921158679775592	0.902853401322983	0.922818159441654	0.912159300749725	0.909123219784176	0.894243174829534	0.870815918159686	0.90476446139531	0.920422638260299	0.873792347778823	0.86888291327431	0.871555125512163	0.871047811113567	0.93417275272451	0.90612509291597	0.920193478877585	0.943333106608088	0.85104286914795	0.894568697576544	0.82668808753049	0.824989396068323	0.859143843203634	0.835756049342815	0.806745727566711	0.827961844120566	0.819774419377192	0.828297907270446	0.810760380789198	0.784556984604167	0.851838428854454	0.770787035569161	0.82041527946901	0.805735510997784	0.814569422441713	0.815471893470382	0.841665019933352	0.764175772170141	0.774160114530596	0.841680661499287	0.792847873713088	0.790431370087912	0.837592759127219	0.903254018200592	0.887384318769611	0.942135315312918	0.918906512549309	0.879890210801489	0.811061168484495	0.846372262254489	0.887118242110634	0.866913855763845	0.846577400909421	0.929072429549627	0.879050141831966	0.840517548432347	0.81698762539612	0.8701519588255	0.804766409582052	0.76991650552862	0.814868133704783	0.800582417597986	0.842905778622687	0.833287263095777	0.878155095997535	0.883753645666413	0.839259492218721	0.882613723021691	0.891896650015914	0.87635447595838	0.843135608262796	0.868490139791144	0.877458038087813	0.866816347460464	0.883712251906859	0.832518913202478	0.920978009990115	0.869708012410221	0.872722449008267	0.914090275558528	0.863545462496886	0.895623152531894	0.860599601003834	0.894080868541217	0.806342073122372	0.834672186453985	0.809613393306759	0.775421560364312	0.844933151299305	0.704758119123401	0.796705648334127	0.870286080981758	0.75652381244689	0.816759585949534	0.856644519803919	0.845156370707584	0.938936038889068	0.886371640064951	0.830673640107911	0.941605338801243	0.891466728245417	0.98042141782356	0.964261525782888	0.927928500805628	0.955836618929963	0.91903949747737	0.899515237600247	0.888600491886182	0.986459806299694	0.933629770619739	1.01897613700885	0.993197837241333	0.98362748972028	0.941755243214051	1.01839854757793	0.929198771837307	0.947244912350818	0.910663907896792	0.957109664257869	0.944489198616963	0.924791883950614	0.930607244280847	0.964287138813936	0.912459421272827	0.941531462211027	1.02841668882771	1.02082632171424	0.965010635921808	0.915994045231941	0.888634745885	0.895891073340105	0.854796359285377	0.835059902370838	0.876129724810816	0.886188224545411	0.885275048840921	0.863737491549929	0.863449047338456	0.892608431045133	0.879991527307602	0.881070489328854	0.911557900005209	0.885564959740371	0.94499379780211	0.901372003514595	0.928481020369612	0.918691793283024	0.893656436537511	0.857278705254474	0.942548233845961	0.905559006026972	0.888374485122031	0.948020730586572	0.895948286342392
1.06858892366506	1.03801274083437	1.05311453215344	1.06201216050552	1.00638981101129	0.995450072136522	1.030189449267	1.03691176292453	1.01271984797651	1.05587794374895	1.0350026858045	1.03446515146263	0.970361313565006	0.979512813660608	0.973800895913014	0.961516479609561	0.936606076356519	0.980245221455848	0.918766951806195	0.96669731699799	0.888419708689667	0.836618321235203	0.927957218450509	0.886188399858825	0.848023217941166	0.864710742236937	0.8782425872054	0.904217673894391	0.929768630201113	0.857329495297574	0.896267824249513	0.927026010402259	0.89529447481906	0.90542505535393	0.861604696544339	0.857483436157701	0.835887589107466	0.86311299430922	0.843746758350944	0.84848502576662	0.801039052685838	0.819834447206464	0.841172583627248	0.828691277995835	0.770562818452181	0.754470214681555	0.836240492028326	0.762707445888193	0.843755585339139	0.837988121208209	0.800493621446663	0.82705343992791	0.836355151752649	0.799678839708126	0.730575417703731	0.76128523079416	0.902016767262316	0.827183736403068	0.918781082659977	0.883537096114493	0.883729821812947	0.851288460308777	0.917045677944171	0.949919694857525	0.876444069195649	0.882521630154827	0.955200464664117	0.926487598625545	0.919388627903695	0.930015606591717	0.92813623822987	0.874137105408828	0.902856001170119	0.903177344544721	0.878083646776905	0.875313508609852	0.919690127063433	0.923066596884283	0.87805346003269	0.911484912410213	0.830286286109513	0.944280221566821	0.919626158574377	0.849693350383006	0.849321365153406	0.853408992974261	0.890341985666175	0.861294491990258	0.873638450547098	0.85835246923691	0.839339325812251	0.900938761826749	0.860076174639899	0.87042430123099	0.957316576543118	0.877956330912304	0.932993534341337	0.902655461581629	0.839663744898699	0.8808734731604	0.806334017857566	0.898717767999088	0.845695138018133	0.926252550195845	0.887042934990191	0.961353249671804	0.749361468271107	0.717368800984282	0.810064023641928	0.945704995838202	1.0137545910284	1.06176024928452	0.899071136412403	0.846836539494183	1.01016401122443	0.814838704919484	0.825160181817386	0.859123766711496	0.887679645138741	0.959011398956304	0.881772922484142	0.810609409034025	0.911225618493977	0.914165977344213	0.924317187091996	0.908337877822288	1.00371756172628	0.911920000722555	1.00072583622827	0.922292041007053	0.961124518265511	1.13288595326445	0.985592350802798	0.915711365260475	0.998860292708926	0.963984395854379	0.886856396882895	0.87574864074086	0.933579738951684	0.910839304629115	0.905500478202443	0.888433768330676	0.929455676741957	0.879239761132068	0.945933909810523	0.891536479445929	0.859800517295817	0.922910230061422	0.911810191596425	0.861164236598912	0.916252803748797	0.944989844266727	0.923894145113798	0.904181422821304	0.908800885841727	0.901616384875794	0.932278347768433	0.891601268337722	0.921295394164994	0.919090061125407	0.922869448184493	0.968993495266536	0.899323986009461	0.948675587975918	0.96378278252832	0.949310964921917	0.945466000040584
1.02765126612367	0.974140823990617	1.02810774741699	1.00596476755947	1.01794399536697	1.01957833570377	0.974542878586193	0.978291388791583	1.01273998129091	0.980770744168163	0.940212354090086	0.977851814829145	0.910258553460273	0.916060648251526	0.946263867222017	0.980495905030329	0.904739978813663	0.928065510660088	0.940263335570414	0.908440266967973	0.927142757150082	0.907228926544104	0.903849132606134	0.918598839616987	0.884344057135114	0.943857394034535	0.927834155398834	0.951761487542351	0.914300856042775	0.950442472825562	0.94375355688756	0.896540748755417	0.898977316752466	0.880261990663908	0.920351723761116	0.859410706375748	0.861248562329161	0.870876199048235	0.873428701809535	0.834630170803874	0.88089483527919	0.826949933735134	0.810854327212109	0.837894287836846	0.756818645826494	0.838666564135596	0.812735500037211	0.803335544126206	0.764405135600508	0.803370077777849	0.770218954773084	0.759832861216497	0.747393818090116	0.761904768684039	0.836464057746789	0.808262352534074	0.845781464132853	0.815436546193519	0.902192763708316	0.894714454091451	0.925422110906234	0.881450421260119	0.894470676177544	0.832289724050773	0.919622996092533	0.903109577331649	0.888049490759027	0.925408552488911	0.905004111344213	0.959689152424087	0.917950163033306	1.04832604863932	0.888030601022822	0.957560472298781	0.849618547405455	0.947050001912486	0.917613160687942	0.932832831171348	0.948538915101699	0.858819041789045	0.854919358686252	0.897424204558266	0.850232861470045	0.877946395034309	0.90767365495588	0.963309707294573	0.903963438071228	0.936310244557166	0.91647540352764	0.905412723522642	0.895734190279181	0.906583101948535	0.903233988309876	1.0060137901137	0.982711773789806	0.969519776457268	0.925781528444394	0.831996567452835	0.887928967029013	0.916091160837204	0.899140300099354	0.83977849755511	0.927658815559341	0.857506848999438	0.803891352315477	0.871544095836619	1.03370490161568	0.823490298690143	0.812436128791308	0.866230037299531	0.975470896388796	0.889973458753629	0.869431756046032	0.921452711087889	0.871689680058847	0.807150397295838	0.840493146922356	0.849590454941672	0.87793101292296	0.790343809383888	0.864277156291337	0.851024358137289	0.912607880597729	0.944684240519118	1.20920991644076	0.934669825092956	1.0422763115627	0.994084297135594	1.00529392622576	0.95068473429269	0.945761560834808	0.954809344301774	0.946141844688566	0.982488380625073	1.01107668917713	0.958317814920922	0.941028247004653	1.00596996960215	0.986347049133735	0.964137277667013	0.940309499607563	0.958548084748458	0.956819644037831	0.954745656582041	0.891630451679332	0.96357120846212	0.945457801752696	0.920792362496917	0.946484796083159	0.914897392991658	0.902263310921752	0.93958507900728	0.943714364942725	0.921672896268393	0.962331790522764	0.89982533538856	0.89389939040643	0.945940178530793	0.953333175928814	0.928464436153361	0.959036799941127	0.951889100144358	0.976915418040472	1.03735077697654	0.991508040304282	0.97795164351049	0.95288621473399
1.01038086919277	0.961726662016271	0.978482650338074	0.968427276626036	0.954264509753502	0.95136532498079	0.957425940078039	0.933599660422535	0.977876875908258	0.899962274494279	0.934518401167073	0.980519890830202	0.872502511786764	0.939607528118749	0.931816308222847	0.912591481913212	0.909842151660269	0.866384424408914	0.892721554701078	0.937934008358142	0.917674861849325	0.96177577981541	0.892460704136082	0.897958457822724	0.941836590329429	0.880542510423777	0.917420353524103	0.940403564316418	0.884893108317813	0.940348054273213	0.912442110074579	0.928943050784345	0.946685563840955	0.905616241889224	0.883491557444703	0.896862375639756	0.876084574744223	0.855801862678665	0.858172029305199	0.861260381433619	0.859479958893896	0.856049647432332	0.811548636933474	0.755303869739452	0.812567948012267	0.806204005460162	0.800145372819624	0.805435885474799	0.807745994345824	0.770066433600855	0.808910576769975	0.770402870619954	0.782039245435619	0.86430228099966	0.793299169594286	0.817367161910907	0.852496907459757	0.876500504084452	0.907765312017237	0.879506198660978	0.903405193917259	0.903716988919442	0.845360572317821	0.918876855174076	1.15598630949743	0.906362117451907	0.950585403776113	0.920417702269793	1.05075499569549	0.956930494177864	0.959513302124342	0.91878565998097	0.853659412763263	1.02576168308797	0.949202869119271	0.92149560994541	0.977715379452541	0.969891864447661	0.954518060810132	0.923380512446087	0.944075994469061	0.97251052211618	0.903622258894266	0.930685593892546	0.994467371031987	0.992851973171994	0.965922109979119	0.927122747244172	0.984047429208311	0.88549175933411	0.996831147968768	0.94895879904753	0.936964548354884	1.00865170601758	0.978434011648706	0.98668119621093	0.930246973972759	1.05406417215891	0.947529850419925	0.903851673903922	0.836387217270479	0.895509817497592	0.926293375800971	0.756388779040003	0.859465642858842	0.75979156451182	0.825708641728548	0.808556615062314	0.799764489113959	0.854140936932534	0.827915634754541	0.811659661752171	0.873728563237669	0.866931542624299	0.892735115496298	0.866455131519604	0.848443140005262	0.849656388272545	0.805619676250355	0.792473448882301	1.00866409721758	1.06141567839467	0.792064629086527	0.878293709117063	0.895533448471346	0.934927436079938	0.929268314068781	0.967103400651639	1.01347663673103	0.992326291751908	1.02572462418531	1.05214204416648	1.05554577500368	1.06144905047145	1.03603717687976	1.02341057087226	1.05149021361954	1.03889275254365	1.03231602251407	1.01229373281414	1.02528467174304	1.04381054558577	0.990335190191374	0.997771423527405	0.942736813146338	0.940754400096228	0.930064092496786	0.943958470230024	0.901303968776307	0.940002612735069	0.922162954894974	0.941512662960121	0.908263529298077	0.918231923708825	0.922597124773186	0.910153434817665	0.90786468440912	0.970249823794427	0.934223960217982	0.99942683496001	0.986886407492485	0.93557451086901	0.918087922844039	0.94471492547708	0.910561451535307	0.967596311948516	0.933684981406268
0.93333250256444	0.914559070528667	0.964446698868408	0.930145493983608	0.932746488662773	0.941810458363909	0.932339110761586	0.948727240350544	0.907779456491498	0.975330853760227	0.918589827590207	0.909422645120658	0.946945276267463	0.920700778205934	0.881680193441658	0.853456985095643	0.84627491739391	0.828927087414623	0.884548093673295	0.860198093855137	0.822965633382169	0.869335416384851	0.863687616372725	0.851344349025403	0.875744727817698	0.874558199973296	0.913085297614196	0.867073731715457	0.875685395317235	0.867394324704614	0.862185564141918	0.871795957334662	0.875560445412219	0.888695249318976	0.881149980585945	0.872028721877623	0.898043852618224	0.87602765605269	0.867435666614634	0.87141410424058	0.857627581576574	0.8317512312336	0.906834185653784	0.828989463631372	0.845955480611067	0.85665013220705	0.835985044708228	0.816822273659778	0.814876964330648	0.902953203197846	0.795008208038201	0.891873296120689	0.781916542558884	0.823919449064149	0.81911362399644	0.92462758227134	0.852619776995405	0.831689455720541	0.858543928047443	0.850915878852827	0.934969285302737	0.842404540010695	0.92790166761655	0.902039245345877	0.882385306620281	0.922618168470438	0.812204064133078	0.815484434988007	0.905787615153558	0.926434775572311	0.964635947089088	0.883232608451493	0.880159065569693	0.887742674823765	0.909098789085444	0.97499737473905	0.928652396763611	0.974080434986961	0.945739760882031	0.98359986041572	0.907051631836422	1.02078174996146	1.02263453296061	0.971450568692342	0.983941791112263	0.948272829068711	0.944028983855759	0.94743646279361	0.861859364084008	0.921767508430196	0.910167755153166	0.944956948273729	0.9530259965173	0.948505700849912	0.905960997216278	0.900737766302301	0.951052553763061	0.86726902365624	0.931421917654645	0.900715955094128	0.91727119542329	0.871724173342436	0.868541736521111	0.85723286616688	0.793288434485374	0.897471715483762	0.776104646579727	0.842564247492515	0.913636196023099	0.80730901183736	0.857636760015299	0.882788480607367	0.834606269883468	0.832366867285086	0.903737891249119	0.848324245849482	0.852412031901695	0.729282112478011	0.736463974976158	0.731852384652135	0.754586095588208	0.773137136232652	0.803137981957335	0.904502072324669	0.930839044786736	1.0531778184374	1.21443755620828	1.03459535624229	1.14750898421582	1.10195803195436	1.19571646600381	1.22235625682998	1.16182218932807	1.15868815345735	1.07533397815815	1.12007803605391	1.13184071931386	1.10177884295419	1.09702580053576	1.04074513631643	1.02362867938015	1.01009876606338	0.971611357452365	0.965470208936286	0.965533214933909	0.939459924975686	0.922508587914336	0.968876184500612	0.894820178881239	0.879835911312522	0.961418998908423	0.95289679864385	0.881919971402753	0.92164546682654	0.86340895730578	0.918345646296313	0.876321171686164	0.896328705313546	0.907296903275737	0.914931146396911	0.895658492277881	0.908201354625687	0.918388214893607	0.919719486193173	0.94477190842789	0.976336084229466	0.912766341191514
0.936184877914205	0.997564714408004	0.961778829148263	0.947519062269441	1.03212435067978	0.992894935376963	0.903373760632205	0.948625581711368	0.933425897346753	0.920044616600218	0.982273005050734	0.917965409193827	0.880168210373432	0.86690682164352	0.868960985038122	0.841948183924771	0.867238014725231	0.798828927113936	0.827195712023947	0.813190143896439	0.842710980874516	0.852031307077338	0.844129375998796	0.839332216808854	0.832335115294616	0.786799363586451	0.811221900226123	0.812890835644959	0.836411549133675	0.830132443840333	0.836663362305569	0.861216456792434	0.826493713211634	0.866562074942895	0.856796349273151	0.85616018511727	0.84373393249378	0.867140385675961	0.857369186581247	0.874610260995094	0.858289221137459	0.869568479889664	0.843810358665488	0.799331200097065	0.835701661450694	0.768578531032937	0.797636702481289	0.823103065033607	0.848074705744153	0.847229214259696	0.848698393980758	0.822148935633201	0.828884088576176	0.827958339217811	0.848299054823122	0.761393711524657	0.788521365522163	0.798110952184113	0.782259385405753	1.0277536881976	0.910885355846491	0.865967779474824	0.934171978927482	0.846455086586213	0.891293781083437	0.823273165804409	0.86191596286751	0.973906486391898	0.876145307743787	0.853258898545104	0.914059267281205	0.915550950307364	0.920355913386502	0.827260268461841	0.963595241993183	0.909674599933298	0.964984784515301	0.944145301888123	1.05761907102956	0.941731596271827	0.950416693445944	0.963035392649117	0.99670790144677	0.901278283726033	0.953632915776321	0.890523270328576	0.906432408689591	0.858568394469504	0.950107047938749	0.881001278295915	0.894388239099895	0.877417699022768	0.831239895648999	0.937950681175184	0.888025427502653	0.873571294383334	0.813262276832327	0.883794442480464	0.965896213835263	0.857762776138578	0.831716321088674	0.811168707785105	0.832054902751817	0.792680949535412	0.821912890302705	0.823942779557977	0.816900317840779	0.813046870044714	0.809069493449082	0.751612392534606	0.845029134193127	0.750497997806047	0.809540378395147	0.720180297749216	0.700944579700008	0.784588087265092	0.765908872735777	0.792863469488788	0.75816163112917	0.834828345112168	0.976620060021501	1.01667576133387	0.958331438532546	1.084400309037	1.36125190686109	1.23179998682243	1.20969590354242	1.25511981266997	1.38698215723793	1.20156282594269	1.2600876427147	1.23352128741148	1.1795388747532	1.08969922171919	1.10008684459929	1.15000563606275	1.10025428333724	1.06722054834436	1.05196285934998	1.03172628966858	1.03706918629907	1.00208644729008	0.978160507637141	0.99675533395647	0.970940363351157	0.934501207480294	0.924034151681543	0.936910572962024	0.917050978922509	0.928456309376786	0.936266174333519	0.899536615185544	0.860312172239708	0.858144568361579	0.89562790798696	0.905805076131941	0.820637030920808	0.837756445483682	0.87092250683562	0.898045239702136	0.916945982430261	0.895950958382474	0.911794006150678	0.939606018059034	0.938685058469687	0.869879183161797	0.91439854809982
0.970415022358592	0.931241121038993	0.984103819261985	0.934998333111199	0.98204166096578	0.945438052234422	0.95047122719433	0.987728837556812	0.952335006004072	0.943354589570054	0.935552205813016	0.878037464304764	0.907043422750602	0.909327287522953	0.907472555897727	0.865075734453161	0.823910953374584	0.852281038043333	0.821213044604215	0.828830380781096	0.801101269715309	0.83529886259419	0.872932999163647	0.890804819826357	0.851621401233333	0.81272432145068	0.829388611111338	0.842907058908352	0.825857536764092	0.83371845846716	0.809815522528226	0.894529013233662	0.815863348110598	0.813854030340972	0.818206796184357	0.798591893498315	0.788866667049443	0.810497133193174	0.787491908163083	0.833372218848894	0.786885760344541	0.79299426925101	0.866544517257559	0.760146607814005	0.769575922021451	0.912177273103398	0.778351208256585	0.877716271176609	0.800351389204058	0.860430590636058	0.825754500890805	0.939962853548507	0.848433003023178	0.902374336728868	0.831950033443187	0.877989848466939	0.884915022640205	0.878042674404194	0.904244789884141	0.935623322878201	0.95016591708802	0.951356869617384	0.902272264008476	0.969186176222981	0.933420517112473	0.900417840373306	0.935423121712528	0.91210304898864	0.888525969866954	0.866920513051524	0.851039167124495	0.879053154118217	0.844866529231974	0.929105759155356	0.899639750557225	0.903717819547438	0.966263276914088	0.9031027796478	0.876535079157104	0.964687547766231	0.832088777233646	0.893493642493707	0.872268487498245	0.892567899935738	0.882689961383133	0.858291024090304	0.84436892623367	0.922677695627873	0.913947494786006	0.891519696629708	0.897649352487829	0.846631349765971	0.877787579469835	0.951448851108048	0.92750026846976	0.920849659060489	0.893230633051996	0.867030537180101	0.835440773311406	0.834081206133408	0.759924341245409	0.779268940777378	0.776115592901644	0.736794922264728	0.810206069470115	0.793952022984873	0.812413044614793	0.78190552770781	0.757820362159805	0.750513723283568	0.79145651654194	0.725002139509364	0.703212172115188	0.750785398519474	0.770720911436729	0.841652944583696	0.773895621093273	0.835231026583912	1.09294398230413	0.903556824566292	1.05552444819506	1.09941882011359	1.20677817254331	1.21652421129774	1.21619179163645	1.19088551152222	1.24469545952537	1.21557736567007	1.23567444099494	1.12914953034797	1.19462035332544	1.15705368142632	1.13831288817711	1.13051212635974	1.08743247580553	1.08008457746837	1.0688578259537	1.02759938506085	1.0701080348844	0.987233946103949	1.01634724608261	0.996594597629144	0.965574244594109	0.994080579570934	0.901401110337937	0.913163176745217	0.88187001276897	0.866824088032836	0.82518200110853	0.861734890992045	0.845056445363013	0.842464620674871	0.869963933890126	0.815746768319231	0.862808412047804	0.852262627599911	0.868269573967899	0.845639876988483	0.838217799586508	0.855318400360819	0.863130726282659	0.915029350942732	0.898576036130525	0.913541950603512	0.928088307981421	0.929202629190554	0.924931706999168
0.999441480620648	0.968644844675586	0.904344869036721	0.946129741067884	0.922131149694309	0.95668931379267	0.969083674612153	0.988801355407339	0.992269740764893	0.996891210695985	0.925762855147618	0.969851278403285	0.948921868086804	0.929846758538369	0.961209439542985	0.906050348039128	0.876178938019121	0.861680611210806	0.833647840523001	0.857856927755335	0.859490481375392	0.832088745440707	0.870118651272342	0.886032147714424	0.856998106837158	0.886975618468533	0.853778069819457	0.819178749561905	0.837226166136383	0.861861163439849	0.821414745591334	0.847144189370928	0.844654762236252	0.823686763260555	0.768495287415706	0.850446087802134	0.78460917952735	0.837936419914505	0.849135076635375	0.787764785212806	0.838558524160874	0.84338516860946	0.834561957076487	0.801090011302304	0.744669945244684	0.792027636062467	0.775727787070651	0.816475522071633	0.803725898660755	0.93402103316612	0.82908853933299	0.883258309715794	0.896445681289726	0.930847684540697	0.922587026110867	0.905453284687982	0.933609746304639	0.901728858618205	0.932054298537894	0.911380597397241	1.008726849765	0.952761376948848	0.937589651686573	0.957299965395396	0.895964516212011	0.966897168833934	0.979528588390499	0.868815707260802	0.979291863236824	0.814997566988022	0.858106626060448	0.88588296920986	0.914467658343324	1.01819085108803	0.90752282776104	0.891207213763594	0.943431447821843	0.927440618370806	0.947114477491879	0.934116526313769	0.895128039840585	0.970734588195888	0.902152835634641	0.867068188817117	0.92136529599358	0.898968940930297	0.890362216140423	0.828239233753762	0.862536127140364	0.829751037534892	0.896144621299987	0.926436003704796	0.875700693689081	0.793847572785137	0.874306905218625	0.82325937911671	0.883527002105302	0.862324478722243	0.813408391260996	0.739012564329113	0.77360763425713	0.853574468905617	0.795239373564387	0.80131552228041	0.784073743091703	0.796026724067062	0.769394103283059	0.810492446589629	0.755204407055335	0.858079153273976	0.76327683306589	0.814923113078269	0.744874352075214	0.803210542577671	0.892557627595468	0.808407983487461	0.813245934638824	0.909054650954942	1.01815328117905	1.28297244228326	1.10191983245359	1.19118527869899	0.943203449924591	1.07286653863831	1.05842113508183	1.20740709214704	1.27974046483601	1.16413297208804	1.21348365347561	1.29446441927702	1.12527405936522	1.0951288833706	1.13024717753629	1.12413312328331	1.01165209094457	1.11407789057424	1.01229491677798	1.02423838493071	0.966143421828339	0.986497436546269	0.988459345379431	0.923393161570085	0.926268943045057	0.917846945271456	0.862085283761033	0.863225802633971	0.842688734402688	0.846535550702117	0.87525662328689	0.867671753775527	0.835617266558737	0.862873561758691	0.839892479066609	0.854136281498019	0.885493819940428	0.90276388344241	0.87973710994177	0.839357931078408	0.84948747465729	0.850238208366369	0.886121903171927	0.940369605991516	0.925183346600458	0.887593177555831	0.972411542322885	0.954877206237072	0.937062617559802
0.882644777486812	0.944303891346729	0.985745474901902	0.897349679083952	0.963457073021112	0.985005848601828	0.987361650951373	0.993424156553946	0.979808495399456	0.957993057454639	0.925970975511072	0.963877709977594	0.95770279072016	0.951547356532873	0.879788742381352	0.929223105499532	0.913878836340602	0.903250793407966	0.862868495705704	0.908927928060207	0.878001107676845	0.971112143275314	0.882032624456836	0.891739545025428	0.90981378736272	0.938473078244477	0.855004179421989	0.872071755872218	0.847016023756688	0.851166035741483	0.868325119045283	0.839551190897348	0.921913207177514	0.845335179485528	0.910097090616821	0.825769026953803	0.814645842168455	0.83351787376884	0.826433682388546	0.821004781047731	0.833478272658323	0.799290357756017	0.770742655540201	0.784216846099865	0.781099725316679	0.734513424758977	0.76397481416174	0.82206905769633	0.80426366890371	0.832179929456339	0.775656589333698	0.840742815595014	0.926112391336199	0.892771351515315	1.04742220873441	0.942298988457247	0.77251851746146	0.863356287899845	0.97887416699232	0.904934324673064	0.917229475916084	1.00849747657745	1.01059907858097	0.963114405426011	0.920141027791642	0.972843359285302	1.03708002147425	1.03169060247576	0.992272777648	0.95516617771353	1.01272790855047	0.95657403369272	1.01136955736619	1.03762815191167	1.02933783383806	1.08945862797962	1.00062382896937	0.992577514161376	1.01983130390224	0.977009138566853	0.955328439778181	1.04624060262219	0.947483342304416	0.932572289595296	0.989170634781753	0.866784460189267	0.870425996627045	0.905823026677065	0.879242453091285	0.812354228837553	0.768782544833844	0.830577448724073	0.878069035764661	0.836350690250033	0.845632028995806	0.856020790136999	0.818488700256481	0.818119520689699	0.899483820989768	0.843280470753831	0.785397148568672	0.823032284303161	0.850237149259293	0.796506665608585	0.820860399900274	0.773228255399992	0.77092116312597	0.729412927621837	0.785241804006615	0.771857498761736	0.812586151613101	0.786225272220926	0.819904789252519	0.884270763672703	0.941338197922268	0.805788769208097	0.843313510344942	0.879244728830607	0.957045409920888	1.08616718683114	1.03250206694803	1.07183209681251	1.11028961318313	1.17041267379199	1.14280762057946	1.1916151072477	1.12666635805534	1.16960395225806	1.1970857127072	1.13361247213658	1.18526389569547	1.0991910823709	1.08052021731905	0.996749690713137	0.95802769864903	0.941401306680581	0.961804906625423	0.969356193965557	0.975165684917156	0.953602213267259	0.93398624858835	0.938351927174262	0.926500428304989	0.891197251567406	0.899562811869646	0.867018910810519	0.862128651246757	0.848086367232111	0.823728370155448	0.826475445192386	0.850040578672146	0.85048516736501	0.852388933075081	0.873496896569671	0.868856731531261	0.884973973575459	0.940529725486918	0.935047895971713	0.888186323662209	0.904580605065942	0.909322749647192	0.91323169157435	0.93861769846614	0.930553433839711	0.929745906460184	0.93951507426834	0.95088600290251
0.861842763813611	0.873395659128128	0.899359342765225	0.863582436122142	0.933448038098087	0.936278861844081	0.911111659810458	0.905273026344179	0.972089978977598	0.99131378488871	0.986570017178051	0.92093945987613	0.940097877164116	0.87513654757446	0.88140535010289	0.883772326386979	0.884752009168858	0.897326428882595	0.906255419922726	0.894893293319544	0.921849917049591	0.942445540394011	0.934595879194644	0.936492818645196	0.957704486527339	0.922907007273528	0.883430280011766	0.925799433604542	0.915622302511769	0.892544746789157	0.883338740906974	0.855200950391074	0.836389330436233	0.848352047600318	0.838167603600547	0.82166916355341	0.827098681313461	0.858442227109809	0.887487946256322	0.82148383184732	0.859340118889144	0.809511056228826	0.91731911815201	0.835964040137749	0.849525749067083	0.85524842105556	0.762279829287014	0.867520473692645	0.865275501564985	0.82586285691012	0.840837964497543	0.877468539876012	0.905967137868623	0.874931434642471	1.17569469860326	0.95802558007685	1.00777305854887	0.941413922706996	0.943687026133469	1.08128648702732	1.03920742999899	0.985755508273723	1.04301936242633	0.97868508530658	1.04768131855007	1.04960858477556	1.01627706000727	1.01203919197738	1.13227141690789	1.12152685804714	1.07285879281206	1.06789566381789	1.06154833330685	1.02399308071382	1.06568819415374	1.01874393734802	1.04513236086362	1.04545993061554	1.03107492983202	1.01884425209398	0.981035417125689	1.00082693160935	1.03107251708207	0.954533515374704	0.906132546915232	0.868681797717287	0.905405789529452	0.885759093420235	0.851281196120284	0.888581305375835	0.868652724029957	0.830023514310471	0.866520333084456	0.926916491570157	0.905234346977316	0.838122905293941	0.841697200259264	0.927998746498943	0.910666533141034	0.87392536110526	0.887942288073663	0.780240658349929	0.76526211451114	0.752157426609594	0.77585687400488	0.689645517323494	0.713613738350355	0.716334494002685	0.75907581022816	0.703662094069826	0.754192750435787	0.825927260795224	0.856517232116076	0.84708444296182	0.796949973014067	0.960691742531954	0.970265921800893	1.04768540688003	0.946925317148793	0.992495374988199	1.0045365935357	1.00260078503242	1.08916344229255	1.05878078039198	1.2133079491932	1.17366371772637	1.08900721315544	1.18550325529759	1.09108406230566	1.07244068282535	1.01783942603896	1.01462856475421	1.00331207158244	1.0411798695109	0.983161371921701	0.952525747663899	0.966342321728083	0.966167341516285	0.90249192700124	0.964902119129423	0.939454671646785	0.937482322983191	0.896265066777144	0.905835252619471	0.930714044156436	0.859937870265463	0.881911329437074	0.855579394099306	0.828307770959334	0.851987772057091	0.837553536578016	0.859815662673695	0.869419681688588	0.845517371198093	0.890202629555409	0.87279736474848	0.866784620538517	0.905329832530744	0.951003496331582	0.974386449911305	0.996538748917356	0.986602316066394	0.923946239892483	0.955770371404384	0.95317932698538	1.00571652462629	0.93515436910589
0.917390160591937	0.938676592060557	0.823041634061604	0.874031578012913	0.86628814720165	0.865473363249408	0.79705153179172	0.998186351924558	0.95849192598568	0.914462811887348	0.864982257369307	0.853895437438021	0.931786468118442	0.860889455317672	0.855155382949385	0.86097367110302	0.847909291610844	0.826928147235391	0.889481403845104	0.894322175705163	0.864791018718129	0.900407187129751	0.921234162668534	0.93905475727828	0.947107066049035	0.914876430081992	0.937511492650361	0.934955118533619	0.878722965015034	0.925384321827537	0.888098736756257	0.886058299511781	0.917247266150588	0.88731896725653	0.926372920252267	0.889828832412523	0.869570900452927	0.899376198221624	0.921810197729331	0.851145788343895	0.861624134451428	0.853161913334132	0.841754254862124	0.860448695543654	0.796804364838634	0.794399207889717	0.852936359070191	0.830643012299216	0.739589785233113	0.829682120964286	0.771626162968924	0.850262951405134	0.902975880084362	0.870871920545643	0.82752674004596	1.00955638097529	0.959925983124994	0.980684423850078	0.926754358367625	0.993454539502265	1.15934271370562	1.07219389032182	1.00982848036891	0.971211080289284	0.992694247963053	1.15125272702188	1.08492683589985	1.03547216753185	1.00899066146205	1.07704935014518	1.09787471224774	1.07570056974819	1.04767440888305	1.00214591689517	1.07431914554059	0.97023890051789	1.04728114066051	1.06176358308649	1.08618528531898	1.01659343262733	1.01451010983584	1.04524663619283	1.00256664796273	0.985683380473721	1.00947246433897	0.96964347098618	0.933917618626137	0.941518697289918	0.903985950287789	0.886592998286244	0.829379347673411	0.892034565648011	0.874711595019966	0.864213416730755	0.843620941463212	0.88907475827982	0.875196829531566	0.89565873243607	0.787344878129435	0.918002266252347	0.839478338144209	0.822317757433174	0.804395655170397	0.770826525896128	0.732304050364895	0.706858110936611	0.732068159759388	0.792271411714544	0.795081753192019	0.816262924552178	0.832650584407015	0.805069372006839	0.852529874992954	0.867231196428847	0.947216867086661	0.922039012197023	0.805126602548664	0.860872337728051	0.872450293311372	0.971638760262629	1.04343371545353	0.961927778266788	1.09970742078757	0.969287702163011	1.03484927239844	1.17448269711958	1.08963619029035	1.1557843903212	1.07520763684419	1.0982080065845	1.12583414088194	1.06238446771998	1.00803398973888	1.02513290007959	0.985846640580765	0.985806791379644	0.9842911631038	1.00368495365536	0.969804441373953	0.936172491022878	0.988945845801029	0.920561148318525	0.92463140260754	0.921080895973464	0.91095932506658	0.916394732458922	0.872702084504911	0.879040455452872	0.859312350222483	0.923894299977109	0.859337609634999	0.857213743439717	0.907054178057427	0.905207137501012	0.926286021577322	0.93280336999985	0.919000536844976	0.926281653298021	0.969537921720794	0.965897700337417	1.01428103932271	0.995427540141721	0.98758261999416	0.984946407965386	0.988518786595015	0.948326907111765	0.897580488427154
0.92794569362671	0.884760784461525	0.883015024207189	0.878909568874947	0.864973230877312	0.880469761881977	0.857822965093226	0.898299036111284	0.873643129919043	0.928274510695999	0.913087433227148	0.857532788860666	0.905373834331497	0.906613711763522	0.945549872425705	0.921919850596802	0.808232937056336	0.809891868521955	0.8578412345727	0.852248905475691	0.901817442093282	0.881108273260577	0.80592394969153	0.900610120272376	0.912703131994194	0.926674290523561	0.86108503851982	0.879710152576286	0.86810197558379	0.851146463826156	0.906176562725262	0.853104801579808	0.879547239027815	0.906655165974841	0.886488292045261	0.946531353140392	0.896849122204017	0.888245150340986	0.892078154139088	0.884592108837472	0.892893804003293	0.889909162904978	0.845042838801132	0.871645349072784	0.761406272082777	0.805959819228303	0.860343345007883	0.856856802423061	0.824514009763802	0.911810397694969	1.0392017095007	0.904546514355769	0.842484971322497	0.98016011579299	0.946857577667606	0.973654506402731	0.929491779657405	0.994733116267634	0.996270875370325	1.01960911897122	1.08394733289496	0.978976089554484	0.995396420666593	1.0644374307553	0.932296980160118	1.13663143438015	1.00880799925377	0.998260649480113	1.03637291967257	1.01940954149941	1.01935783650265	1.03675778651457	1.02027781187286	1.08191842964314	1.00892750151741	1.10029628620348	1.06026145792918	1.033058345852	1.0286419221293	1.0092600267045	1.13067325091097	1.0534384499147	1.07021409664173	1.02083547317239	1.01875694983555	0.993170925906991	0.910924810875509	0.964281439303562	0.895046204646564	0.930289790393092	0.869411764127081	0.832870112640196	0.801349511931087	0.859513589808058	0.879349989873265	0.787478284166837	0.888600743992727	0.81687876754919	0.873612884202087	0.82769065084976	0.816982782888248	0.785964769347485	0.730604418602018	0.741227163706412	0.761597030470283	0.808622894715556	0.672374492376021	0.716369339710856	0.792250412855391	0.734208251027511	0.816072168925097	0.851321770989691	0.764193654058533	0.860853471018747	0.984688925849745	0.87992964192065	0.98599729703063	1.08888040993796	0.959669632149332	0.978369653406302	0.883257347603228	1.01217148276009	0.95756906643397	1.09323491052293	1.13580530066132	1.21105548816297	1.06318192826192	1.18884184828088	1.23082448690231	1.24606890113069	1.03515271544757	1.10372034739358	1.09114139687991	0.989984941128782	0.969003923153228	0.982041579707534	0.975420141275672	1.04153989516442	0.954356909071029	1.01952455492192	0.93544966380051	0.962936817543821	0.956989276234692	0.915073391795317	0.903687286120268	0.884512111229145	0.910333643526854	0.901440226613315	0.874947337035544	0.885320262609607	0.863440530803029	0.955433522541732	0.893049672507085	0.913645213196415	0.927684443181365	0.882288640174986	0.918717180905544	0.924246853939128	0.910664617254291	0.874818895863385	0.889427158213097	0.884764235108151	0.865686923492852	0.847622424113121	0.887580280918683	0.870775059198671	0.912743956845699
0.943233382397409	0.981093414833645	0.897226929799252	0.918751373966498	0.917766536559345	0.953792433838591	0.902622960726302	0.959971824455934	0.881074779369642	0.961790627447872	0.958598609237607	0.958141908069563	0.858728759587179	0.911866507170466	0.863384357528031	0.912342063120044	0.844110664429059	0.875112986775502	0.796704857155411	0.787475309308621	0.752582945657428	0.753412537644344	0.840509337485542	0.942678858449718	0.95595954713023	0.950010843090665	0.90628199966701	0.815636949278363	0.833125199157865	0.806839299957256	0.850471956673407	0.836407152488029	0.834652870746531	0.877268540281446	0.875323711583781	0.93671870084747	0.93077510146575	0.845858725555951	0.895744981922615	0.877735145720748	0.869409208055142	0.85646283900682	0.873133136992729	0.948543792405064	0.811406263057127	0.865926918907866	0.91496974361313	0.867590360140124	0.839254514421157	0.868310328279604	0.912077108954012	0.844731897936802	0.903421246351023	0.840997142376416	0.926010713640999	0.81255698255284	1.02643205985133	0.977593020142224	1.15544937926407	0.915748231240451	1.0116015307339	0.936331688186936	1.05219944841673	0.90210870427396	0.979017066926686	1.06545277492587	1.08732778701066	0.998425772910761	1.06137841812467	1.06530728486242	0.982326751686003	1.04835567516843	0.987267891151098	1.1265448107205	1.08005862812862	0.998139319261716	1.0118465054418	1.06404607928703	1.02409824115682	1.05608570642216	1.12454932236862	1.06181517356916	0.962534009479543	0.998395080592734	0.946936851235971	0.946691669356874	0.862284102400326	0.883569887214406	0.910060919823596	0.835298157960833	0.863823286510357	0.85939971300432	0.80577108064799	0.864919217685195	0.80622752560554	0.872779268714574	0.842731588145757	0.848489173734301	0.867731414509237	0.895255333939533	0.794905043217129	0.892614516018739	0.803453420712162	0.747440481330734	0.779371789304681	0.689796190876799	0.640222086442833	0.619710237622667	0.613383762955242	0.696641450237709	0.723013428683236	0.745691763242021	0.759792472584101	0.820776707018303	0.947604182069822	1.03627048465741	0.961973768983257	0.855212283099462	0.892394206970717	0.987444361163056	1.02308991803204	0.927467694449321	1.09937278465638	1.04499554151328	1.07956357370022	1.09286068196901	1.09501696948138	1.1234671358875	1.27103410284083	1.10810830556506	1.10025487811981	0.968683287358331	1.07757230993808	1.00321072917489	0.910989449776062	0.94454672756238	0.950484217649505	0.963312554953176	0.922965560154119	0.999090187805253	0.948153551468766	0.943741146250954	0.920882912922365	0.964306066049768	0.958676986881971	0.912647279287795	0.875125530365921	0.893842824399166	0.844283559563825	0.856266431983441	0.857375641408185	0.85304715900113	0.859169779136335	0.829819830384714	0.912586968619766	0.919962756641678	0.949595521572906	0.935081728578167	0.946094010033237	0.954747511217958	0.946820073406328	0.95206441373816	0.862690533851432	0.826019814025443	0.884580207771984	0.889445794220193	0.899949471239116
0.995977472738919	0.950555157446108	0.979218301063269	0.984465201629986	0.938893290691497	0.907975735003414	0.965304056179454	0.9864439047419	0.884177161775446	0.957650467379324	0.941647166165549	0.93787324849338	0.915010971209907	0.927854428754365	0.880352298690301	0.883750963501002	0.819702126459394	0.813640072810847	0.883940844577827	0.828028241390524	0.788748801478896	0.804151147816202	0.841792051718817	0.864469450735295	0.839761280954809	0.853480603232572	0.86871520895972	0.875205972895012	0.812969083012095	0.803779352378385	0.816759039543682	0.929428538011758	0.814209907135989	0.781587320470268	0.88569105018954	0.832241515574521	0.84598090447006	0.847172536973093	0.869536727826382	0.858894954900237	0.803603949848069	0.819241760504464	0.904164984723868	0.830476071863674	0.829034511879576	0.86515206615343	0.82595963399065	0.833715593272447	0.861446655814396	0.878337744728289	0.828055865694856	0.859980874621757	1.12457035154213	1.0247458045958	1.01256203273655	0.994450624806073	1.0080996015429	0.987391281463076	0.977214852154118	1.03040032955523	0.91849933689483	0.994194943103624	0.979371563151768	0.979174155905902	1.01121144256006	1.04118442724487	1.09097676829003	0.986746219518712	1.04688835096134	0.980738492044205	1.01524921102032	0.935017148507991	0.932576840451513	0.913908092548215	0.979203408085265	1.04718027367014	0.99330912014173	0.948629877952761	0.988786696546193	1.00864280204689	0.976156666852249	0.920470169859673	0.901370489965482	0.93743003725564	0.879263742525334	0.886498252318174	0.881921201342922	0.869960004885773	0.835961382943755	0.874796751839817	0.805261505862523	0.884305848894795	0.826851040668641	0.788555819279388	0.768280255428369	0.789181095544337	0.864182472867048	0.78890617964111	0.684523388268291	0.734426585356237	0.736000557503961	0.757782188227871	0.748737162301204	0.693355255758191	0.737985974607764	0.737218554742413	0.614791145060903	0.832446807138145	0.730520681669657	0.783777437616006	0.774403244667455	0.792163451771347	0.924809933979311	0.880686345381721	0.846862239707495	1.15134051180974	0.868211709404783	0.953443309030409	0.999247674466996	1.13664686730996	0.941601200832914	1.12513275686231	1.13614552572725	1.21937605808207	0.977442529910702	1.01887219332413	1.12498049451236	1.07315508804896	1.23023521878141	1.11111691217372	1.04342648239372	0.966987972051687	0.974414643230209	0.92420388185953	0.970821997678342	0.910838368783248	0.957650295637807	0.973780260288737	0.963459761966732	0.96104020187591	0.918538700714157	0.971120641255159	0.977109799205825	0.963659006155685	0.992505969973727	0.963030522901667	0.965716454453725	0.861977205003394	0.874337317707632	0.815068345286695	0.838280073923618	0.824241669978985	0.852635799030015	0.8433523322232	0.887980812510065	0.859779454006496	0.886915371818484	0.88049328706826	0.891582742112105	0.852606172061078	0.917258292993411	0.852324010249372	0.939455892398676	0.891325816998552	0.890539372344205	0.918372614034541	0.882587841006743
1.0366794816142	0.966658114010887	1.03085268267403	0.952719299945922	1.00272925175139	0.978515999156155	1.07508966860411	1.02977130999218	1.00518579539831	1.02322049417704	0.956554823987383	0.989997044453395	0.965468085574295	0.910152882551729	0.949498612930924	0.931762494178004	0.990947762171026	0.920257014153	0.898335618977279	0.885676816124614	0.908066637534083	0.873130863197128	0.901272920954607	0.880101549781666	0.902247982552574	0.910775879373847	0.93198283900762	0.892946122544662	0.87146713255813	0.806621141583127	0.860068972099245	0.871323116226666	0.867043212719083	0.954887871519037	0.884405164383554	0.790875802226899	0.844388189351043	0.808727852419169	0.827049258665383	0.898655251265455	0.882350853947904	0.926450466895443	0.86331626685592	0.829221209376023	0.844678188932471	0.776703014229322	0.788152258776172	0.890851000060173	0.925594715473106	0.893820193609031	0.938205131406843	0.884012562391796	1.010037890587	0.883623853307751	1.11045710803747	1.04233178221351	1.05582907464431	1.09173886364481	1.04464184018192	1.04099245495824	0.987625335986969	1.01165237763269	1.03419446343613	1.09171048311282	1.11662590047982	1.00350457545092	1.10855769775907	1.0215682241194	0.994748736163297	1.08016400184019	0.948028622733946	0.880330884994238	0.954826319248703	1.07969869996419	0.974890526088239	1.03880830115938	0.983139534157637	1.0438757824852	0.943122730057769	1.00874639051437	0.909340370666199	0.934214381692924	0.93799857293678	0.980696798870535	0.916952996666816	0.905735771402024	0.826038163512427	0.837570842536899	0.847945438599502	0.775781463716691	0.821283615879779	0.737110266013172	0.800369046674993	0.77222030779867	0.760360375954538	0.686085671598769	0.820969983448324	0.719786120043089	0.726978985358261	0.751990795702018	0.703651692568361	0.717686161548998	0.724752388624607	0.695026274940384	0.672593328737916	0.680790029929037	0.751693314584861	0.736996326449809	0.853195991142404	0.946549333636588	0.793841338427077	0.832155290488521	0.95750166213695	0.942955852058997	0.852412925716241	0.888447202673592	0.999413132039784	0.96864218766413	1.01535966104745	0.978230956082513	0.990368244051683	1.16202316221466	1.03674919623245	1.00948421253943	1.15878404302992	1.35797434891221	1.09894580840981	1.3445093334013	1.0260435376387	1.11753055307122	1.02490547360209	0.910746117712157	0.942069913879415	0.906736877085188	1.01971366336497	0.912193528488531	1.07496438565073	0.926344681601961	0.959517969950088	0.971876546366421	0.927361578065677	0.910879852214587	0.949200626405371	0.906926131759455	0.898808526190878	0.899627019318998	0.882253986373719	0.901531909999226	0.856746627986598	0.872238216157089	0.915616436070247	0.913123676702493	0.901284042539193	0.918466240728376	0.911105431879049	0.923547447648624	0.902269824442811	0.89523522229579	0.902347328270038	0.91352281222774	0.926803463774435	0.871663425671359	0.904654246852681	0.862652789704031	0.869488538423473	0.851262051792093	0.822096447289253
0.929531478245863	0.988101488012056	0.960730174410198	1.00784137116796	0.988653763433195	0.969061030087567	1.04353761061825	0.951246815702974	1.01163723416749	1.05910702562138	1.011731898336	0.96495830517709	1.0267942083952	0.96787727921148	0.99170269484756	0.920643454670544	0.9295127177595	0.891693281611933	0.983499044252614	0.942972457004736	0.961692911117547	0.951171728009505	0.916060632010568	0.976432585707098	0.954540696949305	0.952287533717504	0.897583458592345	0.91070111466373	0.929162997327515	0.882104620592925	0.947824735038409	0.959812858612221	0.907532620547672	0.835603524575837	0.861394276135752	0.827078672875074	0.851656795872523	0.81771852412782	0.871340197350162	0.840384604553288	0.819757900121037	0.878242501164247	0.872074864444005	0.884180497817268	0.839572767866797	0.802364330647363	0.893273192105514	0.877622232653753	1.06582830500052	0.890645881552959	0.927672004023151	0.966763562997657	0.948793860779621	0.986844737095535	1.18089502495082	0.985398626859325	1.00879245810057	1.04603078954101	1.0345526771633	0.999542902400173	0.934212594512877	1.09061453999574	1.01161289762215	1.15622681753933	1.03235244172926	1.05981142634397	1.00663525866402	0.990743941366625	1.00252331992733	1.14190708227144	0.977800093052792	1.0426143702541	1.02422800093515	0.961840007409539	0.979253406312874	0.933616948466174	1.02389801689324	0.917543826957389	0.964408015719744	1.0001892333404	0.983608047425832	1.01549741561511	0.934644932345252	0.91933616519492	0.903282243706968	0.897191667766527	0.759135208304777	0.837544645264353	0.780819453251471	0.745344186783471	0.703625490418121	0.686414067472144	0.800525787883417	0.746782786709016	0.769222727350066	0.781645821042371	0.786224170857371	0.757627360366644	0.751035848893992	0.847228638175938	0.800121228820392	0.784544014930737	0.776623249107373	0.831986078291212	0.794546592248953	0.761474272778513	0.715718353120707	0.790318977842	0.711769225905782	0.838864794065076	0.900777472731186	0.846314080670937	0.894292671801188	0.784876382225736	0.753749500473133	0.961790083459445	0.886147846859521	0.926765805491564	0.938569191283416	0.886987591275491	0.884640230637461	0.902452489164679	0.818819616696514	0.964947063642776	1.16314993354097	1.0260607896213	1.09967001637296	1.12825457270242	1.09756175940237	0.962652821248997	0.963081701241283	0.889713297321621	0.866258275149296	0.90264992541754	0.875536232717071	0.90126369278667	0.890065080687142	0.929298021758365	0.90884975985767	0.994952597287957	0.93035119505164	0.935515589212983	0.928724651481248	0.951943348292799	0.963153784727913	0.974836178863537	0.9173621852899	0.965430697735861	0.928295967309764	1.00050619002236	0.978703241586031	0.93063820807886	0.948108879443186	0.937077220802493	0.957117106027712	0.94285661892086	0.941400899191012	0.972810209702622	0.921566792705703	0.989216985683599	0.942203024270216	0.927855061394516	0.909909195335732	0.908583318358202	0.945150630961801	0.907267736161297	0.940930759631231
0.877846423380117	0.970456199236189	0.916903902104362	0.972174587621679	0.9558548073725	0.939876463508807	0.995483607655456	0.962724501459977	0.990783340254347	0.998142253348629	0.970588474605098	1.01907588402872	0.953890815007942	1.0003485217457	0.95949214221895	0.963907413855205	1.0157234397152	0.946371774504291	0.912623925095731	1.00253413365233	0.99509080786934	0.976492620431858	0.941453474380038	0.966050484421148	1.00177921768155	0.98637575312715	0.98911008064194	0.992662612990281	0.978070707117802	0.957620461477941	1.020069799314	0.941072467404499	0.891398044472045	0.968740049830457	0.904061304191528	0.852246211845721	0.944338297789366	0.970133257012216	0.896962863893436	0.958734851411129	0.951483290615256	0.927450542690428	0.795509021244824	0.807094069056948	0.807281714755802	0.779594289872209	0.831733533613061	0.763845061319996	0.861360680316417	0.788650470325255	0.985160003513475	0.889431786332549	0.896620984132918	0.904758012856409	0.92552146923219	0.980382246002544	1.06703021420575	0.964966475470791	1.07963766391114	1.08170375655862	0.965587073358508	1.04269431771379	0.929723474272049	1.01916716195623	1.0181893892221	0.976857676351282	1.03140781511285	0.993044661850649	1.07642756656841	1.0914976895949	1.10465104723719	1.08625133469649	1.00743301851381	0.919663792976333	0.987495954252432	0.979730596605718	1.06474791968089	1.11974327881179	0.982394415243625	1.00358893711447	0.935789639425031	0.905749258664244	0.969435961852392	0.889977021144708	0.880204065356607	0.88087371199009	0.895465523432333	0.816425698412614	0.862337337434352	0.882098262130887	0.926171276364605	0.827204505027567	0.885973765212248	0.756630213523934	0.820076472948381	0.833636758546966	0.790466220377241	0.836050028364004	0.804618906525084	0.806637544509271	0.813885879806782	0.832455357445111	0.820651540698827	0.767535197486351	0.775960577636985	0.744166907960439	0.871833906597826	0.762043373728661	0.826986265435906	0.86740713971448	0.947965560053023	0.885083193855774	0.719635192267708	0.901141519854826	1.06517878294403	1.05022695435226	0.906551248040108	0.937880229282283	0.962718197323035	0.870524874691245	0.827650233655342	0.876390666282907	1.01778609685565	0.751625448116592	2.01286966626506	0.843495758748848	0.90293006197776	0.868556517591775	0.951744795595101	0.954692981761574	1.00962889650125	0.989793277365724	1.06279876038896	0.946003248479221	0.974908543783826	0.961650792134465	1.01561127383783	1.0474291227532	1.08445345734911	1.02009085389781	1.02993566590577	1.05535581698963	1.06848405243696	1.06883638856516	1.02107554257275	1.02860511371188	1.034890732026	0.985653609108629	1.05265224797795	0.969622780948408	0.930816842496317	0.984657627586068	0.934037169725096	0.9247078177152	0.934171407364681	0.979223069321911	1.04966684107518	0.927138976107589	1.02361942743345	0.950806004210988	0.939215770790548	0.980568585917377	0.898123915213592	0.975864391634609	0.901708324504492	0.87910953208894	0.872203367088611
0.807094697927143	0.892411581602143	0.844634947201056	0.828030212291394	0.860317573617068	0.921591880806989	0.890340489725482	0.89682902817631	0.998918762276246	0.898842952900089	0.95489804639145	0.998859280453877	0.964500275429028	1.00498205807018	0.922010029171213	0.958596224733974	0.941550728633223	0.969811428618779	0.910278916685044	0.996837265640945	0.981089848546656	0.915235227547377	0.970167121501738	0.955157568190393	0.986512774337389	1.10472096446609	1.01601493687227	0.974059060204501	1.09559600726038	0.987965354429233	1.00342111771333	1.03538243473968	1.02078953189274	0.959127869541483	0.953219290391726	0.946448725053222	0.913987069069464	0.922064088541326	0.945995555287512	0.923887159145331	0.893160483561627	0.962036361485641	0.950215762985397	0.905393427200773	0.799288218068576	0.795143712653964	0.80886894166011	0.775845017484312	0.849869282508751	0.717032326856655	0.780297619060524	0.967620086306537	0.966812578008272	1.04921593569601	1.06846134986	1.14452125581333	0.944031450530577	1.04541467959876	1.28362369097046	1.06695505677666	1.03337385620386	1.07742755389845	1.09282467206147	1.0069856892421	1.03145068935911	1.1645333324272	1.0825150325475	1.1082394186824	1.06231084769108	1.01211092693728	1.09330068717124	1.044299867957	1.04126916725578	1.0719150393133	0.970957236721391	0.970694973510137	0.978637678432229	1.03720611462863	0.928802423612154	1.03572022476583	0.974670024292573	0.982358165262325	0.972069535496645	0.943359653850407	0.900460680440897	0.942495252512752	0.897026982115803	0.879049380373917	0.875310262941211	0.889566904511842	0.898811606317701	0.827477267418394	0.886968169386248	0.840459947163044	0.85656475680568	0.875239394061243	0.877239008076955	0.917071963871063	0.903797408963765	0.796946788527192	0.866732044431564	0.837503854115819	0.794057652013304	0.748565054886843	0.76028007009347	0.792579157505327	0.862487166737805	0.855620460713384	0.834805836503929	0.838844006131555	0.93361700270111	0.854923436522154	0.946842765249942	0.951503247681504	0.879373697271561	1.15410898494261	0.823333480275319	0.871011099712921	0.973630895439624	0.916276691880765	0.77938830484213	1.12891880799012	0.865703553892525	0.74656449905985	0.789165085179533	0.855700778826583	1.00491797838169	0.995701788391523	1.04843191258204	1.00778395273312	0.94905810091178	1.09687688346585	1.14448367916815	1.01399551993424	0.993450868140218	1.0626144318266	1.12897081143708	1.10411624946262	1.1028723851109	1.18932386173603	1.11970669830947	1.05736600226994	1.14588248415588	1.06568991927109	1.10727496809915	1.04718437517041	1.07336167184692	1.02578595128706	1.04272126411311	1.01007595393503	1.03181994478914	0.974438128042374	0.932460906901744	1.00466091968968	0.959146579231091	0.989033157416515	0.965761447373385	0.94856020667348	0.932288263955458	0.954638364421161	0.94530553926495	0.910289348285859	0.904394771756036	0.834181813584936	0.948216029943511	0.778481567878811	0.815496308503612
0.867793442924462	0.882834085624935	0.851977870305423	0.887624919361765	0.892824044102296	0.858227654711941	0.920741969409504	0.898163861465859	0.925445614944056	1.00514466410005	0.952571738948854	0.927372257039249	0.928966835277085	0.958239450198512	0.932219743112345	0.954057402964809	0.930639416345449	0.984551711127479	0.913096935294599	0.915033297639626	0.939821750639472	0.852310361402791	0.953283695250497	0.936768972599986	0.915665380605263	1.14855854299631	1.09963034480798	1.1228709910803	0.980996863059557	0.950432355599075	1.00964749128673	0.977220047686359	0.974531243185441	0.999011140315371	1.03745277483118	0.988417892132956	0.97469349405172	0.896606232882692	0.945201851921068	0.934995948735122	0.881724993775269	1.00069442985702	0.936895024017708	0.839631860722583	0.878108846401225	0.85277333805259	0.876120928497028	0.891126405789958	0.883803305123519	0.866759137694725	0.926728313341114	1.22020612136059	0.806537072635905	0.959097077468538	1.05223483318421	0.983431170697021	1.07446721853838	0.942538412586141	1.0286503190462	0.915028715491745	1.03293751385385	0.963799842563853	1.0262703078519	0.941727865668904	1.00735416394798	0.981173409739916	0.97954385139813	0.940029907804781	1.05855874095371	0.998785572816285	1.09075073952337	1.07156510998145	0.933493749273955	1.01998873657585	0.976045180568774	1.0029166669548	1.11343777137072	1.05504723292502	0.959848688981129	1.11697075342528	1.03999275817171	1.03381062958245	0.973393188307375	1.01087657204173	0.947844905584043	1.07105732707744	0.89909696949918	0.894881031523701	0.841491291086913	0.826517219787812	0.910026035071249	0.921518941489617	0.892722928516175	0.832343809997493	0.810035800034528	0.842976542615953	0.880966375247603	0.908068826177627	0.874359535898542	0.901162585149384	0.937363914775984	0.882694555997261	0.85554761446884	0.920679556409948	0.889389919163252	0.891850282716374	0.86748704509233	0.823178614197321	0.79862514658694	0.832855326754224	0.872059886371659	0.681954149216342	0.745913232061835	0.870681413571354	0.866122493095887	0.714161152292319	0.842446855294356	0.716051045971619	0.730271598327739	0.802380148992969	0.919830419598144	0.827683051942061	0.81047752705168	0.82941876332088	0.872126803465312	0.897655172870865	0.912826967378148	1.17011053602586	1.08430921912084	1.06513679840719	1.17788599472765	1.08998077640542	1.15189442440004	1.19229514977151	1.13055322158567	1.22996948472262	1.21117542678635	1.13361038058332	1.11003869533242	1.16400002363622	1.11843524510564	1.15369270892113	1.10873272142892	1.14037359629359	1.0911280987952	1.12682796586789	1.08304973479529	1.00695670066946	1.07073042588583	1.01964853653431	1.02945361824611	0.993128556554215	0.97242256596159	0.951619049481272	0.947593057011613	0.904514419811678	0.878029257266575	0.894946934473871	0.882775682250532	0.904566356209656	0.864594345200689	0.817567202201592	0.874472196253412	0.836944666008508	0.798420572840579	0.762129497651288	0.818151080589886
0.961417728580149	0.864049886474833	0.848255571737271	0.913455393470795	0.882633234575722	0.945978479873195	0.876624840433484	0.875763666328022	0.844044852899754	0.847515035225172	0.889795592484341	0.921972213228508	0.938489302121313	0.913024667486567	0.899984083741543	0.833915697390396	0.826168768902761	0.807817456266956	0.895549076872949	0.842377535589608	0.850065508091018	0.935080740598293	0.839661076865421	0.930265488862982	0.998583257294785	0.887755509985663	0.98671300182292	0.988267437157372	1.01006966651314	1.01319823026565	1.00674692778062	1.02547916766015	0.972704304647124	0.943031618533313	0.904633639193162	0.930934556725331	0.949120402035256	0.944448064219031	0.938140723842186	0.897687347957064	0.986344918288051	1.00431922044211	0.833228457964451	0.87690098906864	0.825684001559917	0.793467281172744	0.740722356195981	0.773022624140031	0.863004927838445	0.946462921047947	0.812157207639064	0.808938875598576	0.786442103898901	0.894611426433048	0.95455071270244	0.947680235724672	0.916003200792323	0.826932887929071	0.863166662680211	0.852523707847925	0.979279455015427	0.861199048707164	0.937266228827949	0.965080073956782	0.875933160624441	0.95082391636617	1.05468954155504	0.988747409654729	0.997036374278085	1.01688824427998	0.993673590876185	1.03827316285158	1.01791923370233	0.964129183816811	1.01838597177259	1.05573281640259	1.04953553433637	1.02706455133188	1.056443529448	1.02936648674103	1.00706876859208	0.958058686363742	1.02005843050033	0.975366253995148	0.946013128780241	0.838599060230756	0.869997080986631	0.825370565410911	0.909098960930832	0.829804328700495	0.801822614026209	0.838609952208243	0.824977201707267	0.867734808263052	0.830462111945951	0.863406162743217	0.905404566756839	0.85797379223718	0.973413716197514	0.945549150167023	0.902533516921348	0.950384031270307	0.887412564526298	0.848372666846894	0.895697562930269	0.854961969187508	0.803351481799751	0.755046965587626	0.666604013438474	0.926635300896131	0.828498237649674	0.689510005279622	0.602313595943914	0.72294248988938	0.694025740880569	0.681592471132605	0.823977455674141	0.715953723473061	0.875778875271494	0.807619404996103	0.974729992980591	0.923290378174859	0.992974448565863	0.820870428461151	0.941029444191896	0.892801708965797	0.969798794211274	1.03059877061545	0.998972052275953	1.15500876390297	1.1344010240573	1.1324500278392	1.06504045210324	1.12793272225456	1.16119110273131	1.09493981275926	1.12125879740234	1.12746727338872	1.17869536497749	1.13497498036821	1.13672685053264	1.14453659162334	1.17222282971804	1.16533667558476	1.11476291747735	1.08871703775773	1.08876155047943	1.01055717983891	1.02969218415887	0.964060573931463	0.916608485350291	0.929276909465028	0.87901187767129	0.846033126546857	0.846363002601776	0.838622499307083	0.85107904125496	0.87249388197344	0.858653588257158	0.87151530104684	0.828873074501225	0.866365898595104	0.84148808046578	0.799901901938517	0.833598579652818	0.823454216608031	0.775165182403561
0.850514986101242	0.87909004937524	0.928005263337847	0.95924675207889	0.873983259411793	0.867871156131443	0.931611554149291	0.943581290136895	0.951423314210654	0.907939496338617	0.873516733138393	0.935316360791182	0.888087214177727	0.842007449468022	0.932400493308553	0.953035646703766	0.978716417010909	0.884957728888242	0.886276004187254	0.891850277570509	0.858659767150298	0.916909540790779	0.989897331451268	0.847803867098733	0.86039139055518	1.0101455672288	0.84199287670192	0.910046359403697	0.960624138272239	0.924635313387812	0.96887157520579	0.974517835316082	0.952264367812982	0.932507790261414	0.994683257333373	0.933694409530613	0.945180589258265	0.904368060766291	0.906088516472609	0.845549347152945	0.907345158784705	0.888357745021944	0.886388777066423	0.933952222255138	0.989871461262356	0.837375342948064	0.881864702050306	0.908745999420426	0.881736623191671	0.814084607934138	0.736642000407818	0.871619355809105	1.19195782429086	0.891535876528163	0.89468266176181	0.925637861159916	0.978656781434018	1.0598194715202	0.899289611607537	1.01481223015551	1.10241004609517	0.96735127594002	1.08866595955306	0.902271705689023	1.04652536314583	1.00825442846207	1.00422122078476	0.956112537401286	0.945125217061353	1.09939620960209	0.999704211452746	0.917954180758961	0.943035431012253	1.0146902918348	0.886234833734359	0.954884757018525	1.00229673902718	0.92270438732548	0.891222977129253	0.85920585130459	0.872439379473462	0.868144809292756	0.976199261475615	0.934341941912518	0.913216249258993	0.858561119448045	0.849257930833061	0.873496767705916	0.821676768765487	0.858713776093296	0.848319570290504	0.860330973922099	0.896204126609342	0.857118229084758	0.87653469131731	0.906263281058276	0.812261481201886	0.866769482773529	0.95046807149513	0.880638093537687	0.921716908422127	0.904253969773368	0.886114484404434	0.838993257217704	0.765415650594917	0.786793732469681	0.69974302375598	0.814464795586799	0.825224296556508	0.807796811067299	0.721017800350401	0.713677404383902	0.85717482248499	0.942202909854942	0.930584089181308	0.758794825024168	0.742602162874661	0.969416682545992	0.857918247571745	0.86286448503699	0.865713558909697	0.919617537600162	0.842651628473114	0.838164594622041	0.898024063344664	0.998637771343569	0.902058670626385	1.31496274753763	1.09568166391886	1.11295076784175	1.01004881114617	1.04307898851679	1.15952568023441	1.08130469223977	1.21005846681434	1.12770610921073	1.08600942358783	1.12564450419013	1.15890580257125	1.16108802377828	1.18342995337516	1.25347849120762	1.22402736315562	1.09762875414928	1.13091711795268	1.00795081522397	0.975870036141014	1.00669988387771	0.926597574002751	0.930403696725187	0.931496372037593	0.902667189024563	0.900493742086534	0.88217335784347	0.868244878329559	0.848503504463412	0.860421898203669	0.845558497553464	0.872353435843937	0.885256391126071	0.889998905328336	0.819875737943118	0.800668541057528	0.770158761366222	0.867144394798245	0.765144999702083	0.763442132477801
0.953300660821252	0.918579828870496	1.0154497457396	0.9142449042674	0.953694519961607	0.963723561095586	0.858830083934603	0.9440849098259	0.91649354397962	0.968369369651468	0.946072398439544	0.930109514831967	0.965803776546597	0.967387874110648	1.01994286738641	0.970725022047533	0.931846491096356	1.03907603315055	0.935487454414537	0.942024111274721	0.927817714083503	0.934280252045616	0.845463790181485	0.882661305055732	0.867011886478243	0.945002582695531	0.899181239474192	0.86240531721104	0.900667535044406	0.892694341376059	0.935770485646311	0.862107263690553	0.97782476802265	0.820261635292443	0.886137491202945	0.876529912894374	0.892920347524367	0.818969723148992	0.852381527837988	0.892209253829643	0.888227334595029	0.939948830038288	0.909251369754097	0.925993432594396	0.853602777461854	0.843922131711399	0.811128242773479	0.938961532408052	0.915902581821857	0.970473258207525	0.868751590500868	0.88602170747867	0.821637247645601	0.880860609895235	0.859722967396916	0.997446107801097	1.08011084373201	0.937617706069706	0.913135598714735	0.851672446411405	1.01424281348143	0.992004062081114	1.01198429656564	1.21170004649239	1.04927293504496	0.977865204688847	0.984118655213455	0.873803863411072	0.966286053246504	0.891913386812636	0.854848580341202	0.853763012577311	0.877090284123791	0.895364017981984	0.914849405392693	0.912652255315651	0.978183377107252	0.870606931300969	0.931742612543801	0.968185275487629	0.935925641415442	0.878512695244249	0.927876983674291	0.901673866442217	0.953827192944639	0.859066528519438	0.910765040133292	0.845053720612224	0.866953783865615	0.898771063569554	0.835986168660941	0.833136738037492	0.896923334199648	0.796991233094702	0.789221042492554	0.876000834584063	0.804291268274809	0.831209449264657	0.877565824128932	0.761263349845546	0.860840092015602	0.884840532988306	0.776421680562041	0.706536998487205	0.765648960739221	0.679681639829961	0.790237278702529	0.79797685450482	0.666471424630571	0.663112835039713	0.753131233386465	0.637959332668886	0.705370036498985	0.849109685185386	0.90152428344317	0.90130190299013	0.88391843574583	1.31896749125289	0.929991047531495	0.687364459093604	0.72978476649407	0.733687594923083	0.82227345154708	0.75587592306575	0.950409068567087	1.00630253831437	1.03953423980607	1.01577480403416	1.00702462244568	1.15352702088794	1.09409525633731	1.13397545501506	1.03806084271045	0.996317992727814	1.09423631937534	0.99789885335486	1.03199591227996	1.10036363961793	1.03634834911746	1.08504317706139	1.02697211523225	1.01479079539457	1.07685180376011	1.07566921901476	1.08747629984932	1.07227605166548	0.962279173812879	0.925301538809501	0.886101004256036	0.884924163148877	0.908952701102727	0.889598599044303	0.908863755522592	0.862153046319809	0.945853543046409	0.862138017801273	0.902666766850028	0.933764114651333	0.934126959910169	0.91427121095822	0.850811219695945	0.890462129329868	0.933742966077902	0.87170634480835	0.851457633104403	0.811098081309844	0.874976400430543
0.92215000196548	0.932303378781527	1.00366429924905	1.00668731375662	0.939407416550341	0.995779373496598	0.97576338005175	0.979254818811695	0.968761197675025	0.994372687050417	0.972338632457292	0.982542910751706	0.937197934323975	0.950997146754863	0.967929512262273	0.926964558614942	1.01353091274309	0.893669349510048	1.11986027117694	0.999172794741585	1.00137224720272	0.935381910231902	0.918478889984489	0.929741637321252	0.87427430474713	1.01053021068826	1.00801653843857	0.832993314837798	0.899308255948603	0.889206730094823	0.889893200107784	0.838948437160078	0.993207910356598	0.865911688698072	0.87005370165653	0.825289203771158	0.809122046735262	0.874138088535947	0.932247267567104	0.924498455269568	0.866334098280417	0.879635195346947	0.901779861437892	0.902864432699049	0.896321510451028	0.813920653881318	0.839678557081432	0.895945690600395	0.799785116703777	0.863338092890043	0.863311045695096	0.751229487818676	0.946448975327916	0.899716059385447	0.839651355446137	0.908548165914148	0.747501331510267	0.919731898390198	0.983827118122423	0.924264061410974	0.853223266811506	1.0166528162708	0.926068306688896	0.947433042547489	0.81135234049853	0.898829570190424	0.875700125162324	0.838966454501842	0.872224251137229	0.901046956048247	0.939626125995657	0.965942894795113	0.983128127056375	0.959634605454824	0.956518664183203	0.979001125411401	0.954191457311948	0.941228299496342	0.998781726152923	1.0102028255404	1.04098268406035	0.929225482659315	0.950921222971597	0.915173703992893	0.915424121525345	1.01125304059096	0.899953457995045	0.778736650536768	0.875137219937826	0.845153852134486	0.856859702668898	0.826156173163603	0.772383418699518	0.870468447004956	0.856952530218926	0.855214318653138	0.863058307112684	0.884520734297191	0.845231296970915	0.877617655953253	0.911214604717842	0.957095623018638	0.834687788037236	0.945844687325689	0.91005874774141	0.844745505601852	0.719175465016603	0.674160889597534	0.705124410449131	0.684562934632756	0.751235811832042	0.733597530421037	0.778609730617389	0.905783734815295	1.26442340609417	0.740890828345001	0.750348217325916	0.844052818691678	0.817928013996979	0.860164151793344	0.72535612439099	0.640234751924121	0.710861113947906	0.83868756582306	0.795627290235814	0.79292794858016	0.807658109124628	1.03376899632202	0.91279858835011	1.10220091693038	1.03340081851083	0.977602635134081	1.19379495906298	1.0491002122007	1.19237789251295	0.964454638248849	1.0331379157336	1.14795418843977	1.08757682517686	1.13831509305321	1.04559412310896	1.17374932436535	1.04694386813435	1.06116686776816	1.05174026987116	1.06723900144197	1.05531147850525	1.0236643407124	1.009908895233	0.963719641930325	0.996831756769864	0.968613867944438	0.970676876511675	0.945573163397162	1.02431060185582	0.934942018942961	0.922314762062239	1.03251340404473	0.941805191098236	0.984065754606426	0.884000158781312	0.948740221683793	0.893243998771252	0.889457170862389	0.840270092041951	0.882686775557844	0.855670481784522
0.890845011274562	0.859272746892961	1.00220277661935	0.935354512901366	0.977222762609248	1.01730296633762	0.93118816194903	1.01166025025053	0.970690062941182	0.973068284521518	0.970201670387808	0.987074204501541	0.919519712904412	0.970258785905558	1.02719387783633	0.947131829837265	0.951271832071774	1.04290185087463	0.942461768224842	1.06139088058263	0.936996842883038	1.0004289755524	0.98351628687724	0.937707904719582	0.98456200077967	0.926452813058105	0.902377736695404	0.963624874716326	0.982397219607419	1.02328199073236	0.979233505614615	0.880821642204006	0.98293006339664	0.959960924958323	0.84818270820316	0.873737813803592	0.907299597647283	0.854473316179586	0.8176685610823	0.780602028367847	0.714082664713434	0.866777364033102	0.884847534207427	0.877820638206266	0.718490445146193	0.753687353413907	0.700071720081621	0.821972124300701	0.694531283520102	0.681500962526912	0.816940098405687	0.712925835781497	0.846862202251348	0.76068149541948	0.781947316675894	0.96427105868508	0.823436951244773	0.828674206242927	0.805433442055057	0.950329439848416	0.990007848879729	0.876678523428654	0.881660236728704	0.922620848557792	0.887098539043389	1.02263646822608	1.00581224617471	0.926067369580899	0.988036990132455	0.877543960386668	0.972597039782154	1.03096330510358	0.963242843713934	0.980988167759789	0.955830448276089	0.957446694918144	0.960149186872438	0.989809783356177	0.981032595588905	0.876723562305691	0.947497288055179	0.97440362460917	0.963731066062488	0.925387708001989	0.900622283621285	0.909151883286984	0.904237742236679	0.952568759253227	0.899539862842932	0.885090924127079	0.919264429803317	0.901161500764694	0.920155491220898	0.904585437483062	0.834787659085829	1.05779613685999	0.91159183201873	0.998536726901582	0.924674912554868	0.90719657605098	0.894210581471412	0.939492642848193	0.928917350784283	0.875752437242143	0.918523579374956	0.828333737778831	0.783901064573341	0.761061385463535	0.824811275362564	0.751876149531363	0.714014105982447	0.69454267716813	0.858893714694063	0.963038775105203	0.781944214291067	0.738641133829264	0.685615508469525	0.818729801504939	0.902020030533776	0.740180389543959	0.713817322521358	0.756326696829013	0.795749065211095	0.89551696051996	0.752266659682259	0.760420686627258	0.666012884097299	0.770498795569014	1.15906422616145	0.993641646390304	1.30050194166643	1.07108509156275	1.10779806514488	1.11110475860552	1.08200557010124	1.18182786716821	1.18695881764873	1.0678670560772	1.10905232711942	1.08157885868277	1.12852042603931	1.21973561892501	1.11390763707881	1.13245281404846	1.12027068363135	1.06626023575104	0.971247013585742	1.01259673748825	0.998531434374968	1.02291626068222	0.928464661030565	0.936585300361736	0.966586876892003	0.983352653786433	0.951099302337037	0.926422329553627	0.942633779182128	0.958019012069285	0.908241328953372	0.974871899478943	0.938096618124813	0.955330848443911	0.941113866610486	0.935284764013927	0.843801015151077	0.87894975442223	0.882022095493606
0.916402628654515	0.844180612887455	0.960836401357772	0.924888586304881	0.968335265106243	0.873414890920735	0.942490468580431	0.894830185725264	0.889202997363996	0.980588423879184	0.917542115967136	0.913320597129567	0.925090414351589	0.972877334758233	0.926424027558855	0.947329026694305	0.932356556048949	0.996387547051055	0.953160411812116	0.93847176777173	1.00333170370804	0.955843639184204	0.964487128159361	1.01941546418907	1.04648108339565	1.01285071719383	1.03475265831721	0.958208172406782	0.988433213017312	1.06372010302723	0.898781920510661	0.949837314046969	0.880166604459737	0.891820405778401	0.876894967211476	0.790051477615964	0.85191921954328	0.83913422455512	0.813677298418215	0.688459992017979	0.721656378082867	0.772564654470777	0.722686132900808	0.707271644406617	0.732082263162911	0.749603052902704	0.830931802369948	0.78087447621964	0.807994364604557	0.809289314202201	0.878737172887245	0.706238336729849	0.756475959795921	0.881848520777446	0.747134894682021	0.790407433880521	0.903327145461302	0.799248643013204	0.899245948102412	0.81355967498635	0.795940321218747	0.807193480785421	0.872439916306576	0.877509285711475	0.836974782966585	0.889981951759943	0.948850941691417	0.876670324136077	0.944687938969979	0.980380834153299	0.828268071620408	1.02280859644457	0.871106396022644	0.940780183217914	0.87072126224426	0.911666763040101	1.00565217112315	0.945054769350703	0.92443652478707	0.971590209483958	0.91682898691406	0.912584402419698	0.999560482490935	0.97864338465297	0.97157796761718	0.936706312335442	0.954101173005953	0.978998660276466	0.942560765459401	0.972723793572664	0.930068155092206	0.937500638995447	0.925213018700294	0.977226755793247	0.913278586473157	0.944292783522242	0.922613606429899	0.94261912942387	1.00276205433115	0.974447074915425	0.952301611525122	0.989529572174443	0.872502333737104	0.887213694897115	0.995579354242924	0.798456117460239	0.910956895181951	0.879133962441616	0.814293808923634	0.773059948891797	0.889363028878256	0.747113472232462	0.85695608463786	0.79894787160792	0.803578379263507	0.787122413153106	0.711349632013838	0.669563340227565	0.735755516759629	0.705215016229995	0.701292518159479	0.611758917859353	0.614230126190287	0.608127710004708	0.610077143943564	0.669166643921043	0.999288795094189	0.878591249143448	0.886450815374701	1.06007997556649	1.03368391631568	1.14708532593275	0.96676516699516	0.981933642079069	1.10944315555499	1.13253572316406	1.207794639614	1.25213831751438	1.05799933091217	1.11552917633797	1.12296440673146	1.08418160065045	1.20130770282306	1.07782389053585	1.08683507755542	1.00258367908451	1.06461696142628	0.962453820490266	0.96696579549058	0.996516558628427	0.93232787002519	0.956875124161247	0.910289161256069	0.969277467501792	0.989904164206299	0.954423539860722	0.936814871790709	0.959996552632106	0.923885466386401	0.943732061351234	0.952221127593651	0.92218250213132	0.957012216332488	0.924248670079941	0.887516955515608	0.850717056933834	0.887561691078464
0.881760446969028	0.905863921778721	0.85208368944294	0.884977543497725	0.837704713277032	0.870865448253965	0.83898299772476	0.870705440036798	0.933977267752298	0.928746474649584	0.971786871378432	0.875423232845121	0.899866663569285	0.916357873172242	0.840327845824808	0.890203239824341	0.929713662043379	0.900155820481762	1.0132277348397	0.96898953553287	0.906536201460981	1.08343071042898	0.97526253454491	1.03212907406894	0.973097823104376	0.952900862185856	0.903297513345425	0.89561689198571	0.852464725767359	0.847706191423604	0.924544162979444	0.836155166262282	0.848258334652611	0.850771500314855	0.905634189019191	0.789232008537468	0.884865617536075	0.843085342291664	0.839177262955119	0.850655575207538	0.837386638260394	0.811782816320073	0.816614562690263	0.76315509366175	0.756771958624203	0.823599512032687	0.771165882413293	0.748317295919857	0.750337412944264	0.80366866614209	0.885384295270828	0.823050044218638	0.898176917249982	0.839215265663391	0.712870905621411	0.772943820836804	0.735576991741436	0.90544543025861	0.757704010922713	0.779097169176334	0.747837194687529	0.770599319383925	0.842906439477662	0.754204535430124	0.798769094805769	0.856527904671409	0.937894883024256	0.879534345552088	0.902014589820795	0.952349153972307	0.862251779603708	0.94265332386088	0.971517774601537	0.963794826372915	0.962447357005286	0.931122273467008	0.973293293409798	0.961341464861218	1.02204690960982	1.01163159073746	0.99990924467329	0.985189562655252	0.943366273648708	0.952974279083893	1.02240616767772	0.963749450908897	0.96542790970006	0.949042989602638	0.934051742111409	0.893582220246177	0.900327771790594	0.914468352879843	0.895561800398152	0.912346113039613	0.884029892515791	0.876673485006751	1.0029194056567	1.00837038017885	1.00475505528994	0.971529320771289	0.926141826210936	0.946029999549841	1.05400592069812	0.952989915900377	0.804370740820152	0.837445457223888	0.822679614029588	0.887529229176579	0.832349900282604	0.766801854673711	0.723405007062643	0.812711923433376	0.638573222610524	0.727095617111467	0.640361159412569	0.590641326761386	0.663171180511189	0.5955110912283	0.642882095592439	0.607638403333158	0.702805830089504	0.573109861731095	0.704582289544719	0.860154151025737	0.879583568500933	0.873988995721295	0.760513456968911	0.87350001124413	0.978734074044493	1.09509163954597	1.30708081532762	1.07758380215412	1.11230954267798	1.08958496613165	1.1878915485863	1.14987957754418	1.27961483412036	1.08260465405464	1.13872809629912	1.17099246661422	1.16741360224956	1.15171850536919	1.1555154360516	1.09544819370427	1.16970311187088	0.968834918231628	1.0090603686997	1.05703386600974	0.959528491178128	0.988810921317672	0.933345551391878	0.994305608050475	0.932807183473836	0.994947061565076	0.864029346472223	0.950018517863525	0.911160454943817	0.916942133906559	0.925367180599038	0.85467921536845	0.954234036447258	0.993617203119662	0.945399547390829	0.966852446305888	0.841904839061853	0.803180282301292	0.809870376092544
0.860062414027559	0.986463763959455	0.914819090517182	0.97991181446731	0.913615625535198	0.991368681516762	0.936281986418233	0.928131962719797	0.935820141383122	0.89977691138096	0.889005517593925	0.864874519210819	0.796663568794582	0.821778576299592	0.805858828559915	0.873556344248728	0.794033152279584	0.898823598203222	0.850263132341268	0.833685881746663	0.919899575461504	0.861158027250095	0.893746104696979	0.941048097903333	0.857639720827648	0.943198242193361	0.982433539960889	0.832685020920689	0.925121716057556	0.909980141206992	0.90378205754198	0.908067995702116	0.950030966756091	0.906734696946443	0.877048071328768	0.898645201996673	0.935854523175883	0.937227340467377	0.851219135867088	0.852199471303242	1.03013112720233	0.850884565916353	0.834565059164174	0.895436109930245	0.862865542667746	0.872627069676347	0.796152886578329	0.790761484434546	0.762856610505095	0.914499615262644	0.848989112551532	0.814942331759133	0.804578808198689	0.815878425284045	0.75825110928414	0.908331087479816	0.755453620272458	0.860395887113508	0.812308357423123	0.793794534891098	0.835213695222098	0.838553540993491	0.840324621058426	0.823011606918985	0.843389809159101	0.828244437529877	0.980422060155403	0.947956193591558	0.874193706802996	0.860792311760466	0.969502472448917	0.873083860910374	0.921005572419576	0.88087508170115	0.909678163861385	0.97178319372783	0.914709544418986	0.987374571949481	0.927605697995954	1.00684330465005	0.919336695171445	0.992084095872058	0.936642924921523	0.898393661852932	0.958141445005655	0.898539626862716	0.901190978476798	0.871262381750133	1.01000825703391	0.959241754614954	1.01440188642815	0.964529803098279	0.97048621846814	0.972870302129617	0.940809618646054	0.917228700003298	0.939730054571681	0.92731847124317	1.01331146270099	0.994529724864404	0.952671262822279	0.925974565275913	0.93640764100953	0.859416364273589	0.887041295482993	0.779126168017746	0.731172252024605	0.762128415689679	0.652579553401627	0.733786228510919	0.709158797658449	0.739591141367928	0.802305440859001	0.720784462669417	0.822967696516547	0.620678694855528	0.701748458933017	0.663040836718511	0.663998025211065	0.672462935317858	0.649327199354259	0.808667819698287	0.696040073569764	0.981402223702603	0.777189083569352	0.874620972835631	1.03185154602992	1.03736259424788	1.35900459599545	1.15395913069118	1.35807751821913	1.02705542901313	1.12399966723559	1.09621074628012	1.03198259526594	1.08046380555619	1.22975017462078	1.11415108402611	0.978863568951788	1.01827154960886	1.08971734670619	1.02705270525615	1.01212833748971	1.1064537483713	1.03687815622254	1.06978993567503	1.07171726389001	0.93800000441443	0.978545077099993	0.988346938059177	0.954251052088173	0.936415414506729	0.969279111625593	0.982489440125019	0.903414911336295	0.922828980972241	0.838766065656333	0.885206643533929	0.852113761194886	0.870875462288699	0.953077327546743	0.895149901456189	0.902900204152224	0.925650113846191	0.91236440958283	0.911025672937297	0.918803721094829
0.973860686322655	0.947517177889871	0.927926663051284	0.895932684148561	0.974671364383061	0.939203781759565	0.912591133066383	0.853257891367808	0.928101188660482	0.897889941940829	0.882285696429663	0.87086197670276	0.803916945463353	0.822017567156753	0.802899004192935	0.773209786068954	0.724281960796266	0.82202546828086	0.796622478995254	0.830539433275147	0.805052557117501	0.794508341047265	0.910322102279036	0.893136254283468	0.967996888502914	0.824532845269172	0.878174573907601	0.863132642113392	0.909567064052855	0.825362140255394	0.919382948961215	0.848800486926545	0.800548361306793	0.865990488564547	0.867566113624577	0.812886262480503	0.843257782195522	0.799245601598956	0.993585449123992	0.804735952511663	0.743730951613263	0.766992967383587	0.725746653481425	0.678006043183824	0.788167902546084	0.828139171061181	0.792783795324838	0.863825995785669	0.915428269054942	0.817849676761109	0.831251680956861	0.846227683284073	0.81511361853061	0.896300172249679	0.879770532422576	0.782094458389432	0.863856383125565	0.794354941108141	0.833668969266995	0.864614388255063	0.880387299195344	0.845713127626482	0.886714733140999	0.885906275284581	0.852796440439814	0.918298832252834	0.849939759069915	0.85039866669586	0.817299526770142	0.864346314693437	0.902737155983833	0.816690880716762	0.888190651859608	0.938250659870878	0.875893087711492	0.974502600993713	0.890783444913193	0.901290609177327	0.996487528739944	0.892855645203958	0.956038583236579	0.947830707461717	0.912236820681494	0.915305309632124	0.868021143660992	0.990921565537835	0.939029890234038	0.858760841146405	0.886916623726047	0.871384747748498	0.959610099614664	0.907557442762179	0.920316056065463	0.92144816598467	0.940877250846477	0.907674261870597	0.940982499068875	0.952075288186261	0.889146790335732	0.844120132584561	0.85297829726352	0.790331706130716	0.857918741265631	0.88323744275308	0.782097323030702	0.731544541690625	0.816011510122603	0.720995314920429	0.659657524765008	0.707424915185041	0.646681793355972	0.670730217130911	0.671291976809855	0.669481802534682	0.71005173658335	0.817967838673858	0.950343645175657	0.775059202660723	0.703268330812685	0.719154914842792	0.918877395310842	0.908448771909749	1.00487275491533	1.08665317271393	0.901565494803689	1.03056386661662	1.06904283325987	1.00393469646639	1.1836106843754	1.31459357045475	1.08001177766454	1.19366039874735	1.05290026395256	1.08329979629221	1.00007134574202	1.07470200071489	1.10925400738408	1.06833743611138	1.04107682995317	1.11213273457764	1.00606371494467	1.00487819701233	1.02402082407744	0.962967335954889	1.03794091715772	1.01899149445384	1.05825869999764	0.953684883048494	0.929965428131017	0.889774101545738	0.881530693606432	0.848840700139883	0.89369478914537	0.83949147446291	0.915584492067748	0.948500928932987	0.905233977326685	0.895878860988802	0.957152370422557	0.924164928376509	0.962672275327699	0.947742778455329	1.01480262992738	0.88156188864658	0.884967260802648	0.916930328006354	0.955479680844797
0.908061723830896	0.895086558053249	0.971963933302361	1.00975321938516	0.93501616856514	0.910581249896231	0.947475895186152	0.902879227143565	0.866972694710313	0.871942307500878	0.938567040628409	0.889888907460928	0.854069070372018	0.806552514626475	0.946456809132367	0.872289035648724	0.907966580658956	0.768243917565309	0.824697762494581	0.833167746325289	0.863746761263736	0.814734075082071	0.801167154208101	0.828261296506411	0.763293635537256	0.743088880266922	0.867128602067105	0.821094577512789	0.773304130235238	0.908223423246795	0.865789394516042	0.805542075176184	0.77760332852492	0.849203418475724	0.847095223714657	0.79329525363047	0.848035257020894	0.820722927639625	0.842241346418295	0.825190112605261	0.707698276012498	0.844795709981379	0.835537379605279	0.724703881139778	0.863242512688385	0.826684144345476	0.877289962777411	0.912153126812223	0.931523948006827	0.956711262576942	0.84823121530647	0.843088510294928	0.891897539195469	0.820254689367744	0.83197963716273	0.987514821092337	0.903606005889934	0.913338484088793	0.833642433197851	0.827328639993042	0.87221278574583	0.940262573799055	0.803771585214498	0.865931676914164	0.846391201889773	0.883862894763039	0.818714743258827	0.860518304369851	0.860148824207826	0.842642452084122	0.853237654514945	0.858934237360001	0.862199508285668	0.897869454401538	0.896642925229607	0.907022214461371	0.995373767107892	0.913327087719744	0.921135632975485	0.943191593943987	0.999344763075576	0.895574677603222	0.869417156525351	0.944105357683821	0.95885789145409	0.935248980270049	0.92207577078866	0.992491488170292	0.926323023197665	0.905361081744862	0.866103268110728	0.858619596253461	0.914362440929422	0.884406863274763	0.900918578468898	0.938576471580442	0.933719710853729	0.911479539729642	0.908014031463973	0.905565919406325	0.870827787035712	0.89165951759556	0.827968357400334	0.881612349409099	0.830469841245445	0.76920175389174	0.756565406513776	0.862364338234378	0.711266253086288	0.790668663152052	0.681330390045418	0.694765468547068	0.739257503802739	0.782885735694184	0.709509933265532	0.719655660951053	0.718524238657625	0.748447162782777	0.710457765133087	0.777857834912791	0.787536793647248	0.748121340361745	0.786023150648868	0.926836840888357	0.997764070663521	0.887153771471499	1.03051663942862	1.07915708099812	0.960476654033728	1.07752936796399	1.164240657698	1.2210990059942	1.21471040501616	1.20286483469266	1.10692728519535	1.08065869930927	0.899075565523337	1.14925361902952	1.00070416945694	0.943276612319451	0.913189556526891	0.970969917031228	0.907812097371628	0.920493069987035	0.882194979316977	0.946323381738154	0.848975744675906	0.890423924756423	0.916051673979571	0.916247063541237	0.912088164379143	0.99090799300339	0.903835537100193	0.912912179131501	0.886191698255943	0.995118206250333	0.94331158832066	0.920354901728838	0.988479146705423	1.02303148049584	1.02838282311149	1.05359788827734	0.942119259426777	1.00416352009443	1.03422753161761	0.93919840157697	1.00737781311855
0.939081075144231	0.96417144358192	1.00248321083085	1.05836466552883	1.01887099788553	1.00024477489987	0.891570370019267	0.959590125848032	0.910460768716339	0.880301534395575	0.974388105869037	0.8390086159519	0.906667559145964	0.858801537611599	0.806511070526442	0.824479417027701	0.80896998849365	0.872263534293614	0.847835155076653	0.822174727380063	0.795150840678035	0.785799576894139	0.761695225332712	0.713406764713536	0.825415296955478	0.749887532727598	0.756149033239743	0.760149868912235	0.88494323446848	0.686284955257651	0.830623491142876	0.752447462179047	0.753323786160173	0.814636328848946	0.89364771477712	0.779426798333249	0.80136922860439	0.800648771107962	0.795549526244761	0.895631883877666	0.770459868200072	0.71170053525177	0.722364579567214	0.86590817761733	0.987726871295047	0.891277236427865	0.977285154917009	0.772995021755923	0.82567606262083	0.957568301532401	0.814832068707146	0.992770181053888	0.906728557821608	0.790223965393796	0.848100894000425	0.884057496736886	0.86483738873119	0.885938954062446	0.845415937984823	0.949626489457799	0.895187355293561	0.977854661030183	0.928325477989396	0.908370457322137	0.934675784281954	0.870488943354503	0.94937071018355	0.922944392370284	0.860136258748225	0.848992572300987	0.939692662512314	0.936566846417168	0.94894074436414	0.905888543890822	0.939663858770289	0.990227879315811	0.941684281324554	0.967270629743219	1.01552212408711	0.956301824187971	0.944684365786836	0.920042186658387	0.960787264401233	0.950231497717564	0.971851325831069	0.985282909045592	0.872600853242228	0.917261454812335	0.941006417622408	0.932680713711716	0.953121113323073	0.931321679682838	0.927249353789965	0.981418678285109	0.900773003915007	0.904261133034	0.952650273141784	0.919296348214055	0.892550639720539	0.934061430122655	0.993917799826051	0.892821800629627	0.976475080636533	0.830684498288661	0.872042968733908	0.782156077731926	0.815371369015247	0.89313866672111	0.683936603926999	0.733687637743548	0.737425389928746	0.804770331838079	0.624404135719099	0.794786865768866	0.833186917978434	0.79759462531008	0.889027130991596	0.828713404605446	0.899793644533005	0.782386961415368	0.822321889611921	0.801171378014037	0.82032751073272	0.845244626463166	0.926257372161334	1.04816022085453	0.9857504914533	1.00391693933456	1.00861806245383	1.08325073318558	0.89775215804465	1.27709719915215	1.19136078022819	0.941194235800316	0.877023307366205	1.04771158936468	0.902765971372843	0.98375026056499	0.937509010877878	0.896023502678354	0.903038680867209	0.876193768011602	0.967800679841771	0.939398050585918	1.02249205162056	0.975549145236014	1.01528093397479	0.942971899063561	0.880641475751669	0.89966273731598	0.965436617261837	0.905488239559087	0.927319660901548	0.999417647371657	1.01191875137181	0.988220584755139	1.02377315842031	0.972211367600416	1.05319915950464	1.08511041557205	1.05374194420029	1.08166857318765	1.01249196528739	1.10208274945839	1.03322377117145	1.01498084144698	0.956262337652205
0.895766963366716	0.999462150260122	1.05710720572804	0.925386773218377	0.937963831405033	0.918926320276104	0.950036599301923	0.856810522833472	0.894297002056525	0.926552712878425	0.85379213951546	0.836069398756582	0.872608430546172	0.887589240029105	0.788112196761364	0.795649571515006	0.853733022335853	0.835241090195365	0.776264995205251	0.802451531124899	0.832084868705682	0.745591916210442	0.805755208213314	0.742980748787371	0.929315900241442	0.900264388955101	0.832083616650594	0.87364487299139	0.879022488416873	0.789415325553291	0.885002144796197	0.819258502547059	0.776918602316875	0.911334486206048	0.905146417379302	0.829790236797488	0.872435931849822	0.857625927098074	0.847163456593918	0.895160006510784	0.784133541177869	0.771910008790036	0.753497484424152	0.725523693000328	0.690846004243832	0.893839457620962	1.07171274503231	0.702032410161422	0.787631003348145	0.667483132549665	0.877445054687916	0.79953530171887	0.828087780946559	0.837240456030205	0.802799446362545	0.761979924935773	0.866676813229865	0.822036533569782	0.949456613439882	0.853194140385234	0.905443983048696	0.905265432005889	0.941875358489372	1.01346726533637	0.929912535194348	1.03104723910203	1.0598623289696	1.09440233708074	0.914407173220978	0.950866337100908	0.922072507197267	0.969688447702553	0.915127083656987	0.94087962264794	0.971243570573591	1.02452156313582	1.10184684734952	1.02687720321444	1.04259448932106	0.98760462174902	1.00427927598914	1.02932799612424	0.957087203278416	0.978656567565558	0.956137171422466	0.99710545067863	0.942019801809983	1.05605647342891	0.969880628271814	0.985988638177379	0.984222216597841	0.979759267100159	1.02043005329717	0.997959059312255	1.10224345324005	1.04058081265171	0.988550408434439	1.01883778192963	0.982095942897455	0.907290081888166	0.930762152104165	0.929519291668171	0.98010082099474	0.953341272095908	0.80258366032926	0.770738688393976	0.861727983094186	0.85907714419471	0.797149548771552	0.731528069217784	0.680242664630264	0.793721263994241	0.76031903790428	0.759038405723205	0.860752256415565	0.746476359035784	1.04183747183638	0.937703494429149	1.02871411667359	0.769925938920042	0.837035617584797	0.91823662185469	0.85948841451756	0.970887558172053	0.978596785985735	0.924370454109504	0.984858696500505	1.06479031072515	1.01964732723189	1.02374342899452	1.02906137962463	1.23666297221949	0.911201703218627	0.926503263014039	0.910035079384997	0.98052095073954	0.953320232516328	0.975845331416426	0.945038862302382	0.954208450577591	0.9387666322472	0.903531354209417	0.963954420403652	0.948630159657396	0.946030691652583	1.04650369782403	1.02767583170459	1.018949518722	1.02740865723897	0.926202397566756	1.08326691895565	0.934974250161657	1.01253303219715	1.00161429594482	0.979357350564112	1.01153621897697	1.03681762317174	1.10473604785182	1.06126902436523	1.05012599672528	1.06464701379502	1.10093429003927	1.03756934838438	1.01114346968426	1.05383584804012	0.921275468722277	0.98430492081921
0.91855640831698	0.781794253175601	0.872358874218715	0.841659715395743	0.82219157815656	0.885559988154357	0.90532540053341	0.945441652573828	0.837818801978554	0.790739214723789	0.821699393866698	0.840068448026284	0.735601598966268	0.820050579737762	0.817653327274378	0.765896553446733	0.815820011899402	0.813002704761644	0.840434379018637	0.865198961937459	0.795160053389725	0.84228010252119	0.887529785866227	0.872440899437855	0.911628569594894	0.825066330288616	0.878320681878558	0.812695185121962	0.877973482505368	0.796080762239684	0.775123192139134	0.758816354581234	0.966283566529888	0.841883534522012	0.768959144196265	0.745558719610588	0.776456801015726	0.76049703024127	0.790731119743089	0.684576619468083	0.643200112226674	0.642790028638382	0.762734187403291	0.73140133422928	0.884892537696431	0.708471077520964	0.760765587455174	0.729883619924702	0.915642906086725	0.801078451362683	0.818387735575634	0.87118419849353	0.758192343616935	0.862619363502324	0.950123166387894	0.894469743777089	0.919720778044842	0.829142774256786	0.906141850027967	0.896077270598924	0.921692455465574	0.990043013847875	1.00826644973788	0.97393989372727	0.944614131483851	0.960772680948942	0.921435005866907	0.989360612557224	0.94532570403144	0.891550481058691	0.89936689786066	0.898570992214744	0.898434049664756	0.906350455268288	0.905566638449018	0.939542828861692	1.015126197929	1.00834836193502	0.964214029939195	1.10081331741096	1.04031548173707	1.04489153131888	1.0161940097766	1.06551791240214	1.03496839219361	1.1035877020371	1.01726896130717	1.04194127389715	1.02554634112212	1.05984094870433	0.98282278053602	1.13467083576361	1.04251286249224	1.10093991111481	0.953776094880342	1.00251038449585	0.942567896009569	0.928704853126534	1.0062719617872	0.936852937618424	0.884141210298435	0.825838445820868	0.801866074177162	0.858192075982499	0.875540868876422	0.743415474853674	0.85890997127054	0.812797826841427	0.791811042839427	0.746789261959212	0.779542944497353	0.884914334161291	0.708809077256953	0.794843913746064	0.782564108018686	0.784855199170362	0.718683221275423	0.871568907472989	0.927368728960933	0.891228353867696	0.830218975293915	0.861441515383013	0.857988526320265	0.821221293138741	0.729993011457375	0.833059792485101	0.81808998425333	1.05385978385679	0.847961804982518	1.06445667474738	1.27731750263907	1.02636380981052	1.16873481225253	1.1129879445004	0.861705658687377	0.881280578818332	0.989020513838093	1.18795888758689	0.956119247009783	1.01208348127272	1.10218745606431	0.974103070610984	1.00859127073175	1.09556432742565	0.998627215791536	0.960618365155781	1.16949499327394	1.08323469535887	1.02200423043325	0.955165384216203	1.01966501475052	1.00632497878353	1.05058470450743	1.01940400451428	1.01419275762616	1.00787826286764	1.1166701214337	1.10080316915154	1.03346933233226	1.12524668495921	1.11429596720019	1.01698418698662	1.07755008427682	1.02089374844038	0.984385926566948	1.02574525578597	1.01036642764165
0.870666761468026	0.863204842587127	0.820013095460702	0.958669266620684	0.903211399101372	0.824986391391407	0.846525443824488	0.867287505423938	0.86207035928032	0.826287989271239	0.765560125043302	0.752035463126745	0.743311081298493	0.716913593843858	0.825637241295903	0.704067685077973	0.773294265845748	0.90324852277779	0.785982572152459	0.808298887648344	0.780895886012396	0.787231270939315	0.7534998864801	0.781370222666136	0.761678864731337	0.837155752764031	0.876185470452386	0.917818073909287	0.797775057878268	0.925386636296658	0.864708302434927	0.796386301093461	0.809195623544121	0.812338233287627	0.86729445325218	0.848338808757859	0.878899389988495	0.840175113470445	0.802694575078771	0.92145481942408	0.878207998369349	1.0681273274832	0.971090231138576	0.896014002451914	0.863947330143957	0.946160736819225	0.840124303146975	1.15404035383257	0.826162597731805	1.01167819422202	0.916140477896657	0.843140808519031	0.8037723642027	0.833668316512482	0.892958014149854	0.813204219555294	0.976463222176917	1.05694268542071	0.80546314113091	0.764971479427174	0.800530549220392	0.806731622723037	0.832048383699823	0.971285729075922	0.876765164492536	0.870915559444518	0.893632414145957	0.930451047659008	0.84600591392384	0.943928485833758	0.963265420232364	0.881184878715061	0.892790160286661	0.963297792471443	0.944357012412813	0.944045981014734	1.01365652975494	0.987356949754801	0.973146321012297	1.00501719054916	1.01258651566861	1.02050234584284	1.01028415948358	1.08139067090542	1.04219663167339	0.979794062549577	0.949641215506334	0.97686790475502	1.02529236035533	0.937620270689718	0.903380582204679	0.932350430394972	0.944238857582203	0.97927143475715	0.918882635068846	0.990009752118478	0.948902410751628	0.910095431584438	0.874571263481186	0.891061039681482	0.946926190719845	0.909406676654409	0.825568033736488	0.944749551542002	0.845568865704439	0.917535060922367	0.881126173936122	0.805810571962618	0.814238248722181	0.901610862399761	0.764700859370871	0.849551278577328	0.727666257839475	0.758682099315671	0.716864209836351	0.736466442767523	0.77535416379575	0.811829522008871	0.711612750017423	0.905304153123159	0.84588473501213	0.851791555047386	0.887165990778409	1.02806187392441	0.896843723451747	0.911521257465552	0.841575784305562	0.91033984120584	1.10480716154789	0.978399934483979	0.868600069691252	1.78531601768216	0.972972779539473	0.966680151297571	0.780557033423789	0.923875806330127	0.964547156570959	1.07431261696219	0.996709871484018	0.896840405209911	1.02026553615939	0.93084551893858	1.04089919579285	1.00570154833428	1.01728413539317	0.981908604738939	1.06919533864353	0.976136433804231	1.00953826455405	1.03178915555428	0.944170135956009	1.04539714571211	0.989579900001813	1.0612030551431	0.98017623604968	0.99172298365515	0.993082218834007	1.02674138502719	1.04320026562959	1.0619263993021	1.03720167104533	0.97956511754964	0.973352702096921	0.94801274922996	0.979669913108864	0.931376530755404	0.945718496921022
0.837245866956221	0.836102159921857	0.855904592451955	0.904836986274494	0.860203501998978	0.902214449662407	0.833984571702849	0.822478260657289	0.791376991766778	0.843021756527727	0.756017674689685	0.762210825976562	0.740322364184016	0.719378497595867	0.721509205814104	0.745949248436465	0.776061939518209	0.770648841516814	0.75533974952105	0.800166740389129	0.768962458798935	0.680271061453193	0.834925625214456	0.750521461440762	0.716955197926743	0.792201003210649	0.801541570730368	0.769477190240409	0.846442385233313	0.730607373655187	0.813476090398107	0.870777750933551	0.817886846594974	0.805935413972712	0.838659669670125	0.849224602096613	0.763493800536335	0.806346339663794	0.893096882089385	0.958217669575805	0.834594020343555	0.759316947495676	1.02846602555987	0.755853943688717	0.778682961282433	0.902480394069727	0.936025582737344	1.1503036654497	1.03387944466583	0.793178640627085	0.824222839043143	0.920078533911748	0.999130335362667	1.09390302720269	1.19286962167322	1.01831870010835	1.03517328402786	0.816832685997678	0.928429877427445	0.933739580532196	1.01771864853274	0.885941608349161	0.982724952313026	1.03385229966977	0.956851187811849	0.834618654376262	0.887124378199043	0.952585991673558	0.965945412550845	0.893263237537495	0.981366003822922	0.994605176260187	0.935780927686133	0.916396847964466	0.892757718365795	0.900008441017081	0.873083441559045	0.907016711424457	0.958391922413971	0.979113082209955	0.938972647652925	0.903495716502461	0.893816725998432	0.956561736533717	0.907808930998943	0.895951209630983	0.856286416184425	0.92324500055526	0.899418929110701	0.890472474878072	0.869124427842848	0.821651781157523	0.881098415666176	0.922743456720839	0.848531197376411	0.843705455502961	0.974919908592966	0.955928101448548	0.928963823309841	0.817443313297686	0.910699440468483	0.885948359603716	0.902431155550563	0.856770691067911	0.778810510217774	0.794483118191271	0.81848893849767	0.790345168998385	0.791385545807176	0.776929678632716	0.669162372995334	0.767749795723126	0.768414509453789	0.718769483714201	0.783456912503675	0.739012168208958	0.726788619004916	0.904242040885885	0.924619660075334	0.808393288521633	0.811288638753668	0.890191188722105	0.955706679988391	0.940328366499519	1.19686845113038	0.893135010603638	1.03231860651798	0.914339193550797	0.91148095698485	1.29207470855856	0.876517965019598	1.21843354775918	0.988742319371285	0.800894378929863	1.03872109692302	0.994121023140733	0.924763424931799	0.882396518029847	0.885023980781114	0.920357035454313	1.05226140698874	1.00075104779605	0.975463416178532	0.925753644039063	0.94928611339755	1.00999903061522	0.956751862295586	0.988717942237263	1.00074167907139	0.961304971154794	1.02500893114977	0.947943621994467	1.00570527326671	0.968127596851688	0.951487723646505	1.00294429014041	1.03533918713348	0.993159904446697	1.01438042371273	1.04018793528425	1.04852915867817	1.04605668799154	0.962359287064919	0.954495051753092	1.03370675321378	0.9195521299984	0.952823295616981
0.870509506726677	0.809385302603547	0.955501004218426	1.08888247013908	0.902019119231791	0.95818288021577	0.895251033769125	0.796354419841532	0.807402534590282	0.830587880849973	0.913492272834133	0.774612009705167	0.812939462826551	0.791562193677648	0.841266687696815	0.763521715050621	0.800692227753432	0.810654638514706	0.817597259431756	0.71778003410345	0.719566426974172	0.829121041315035	0.795472244160618	0.784892061356243	0.757785668866004	0.752016413305071	0.710280250194803	0.791720353537163	0.772975296050168	0.868221336943696	0.758122108904855	0.693035081909318	0.774953949363574	0.910246165205699	0.66436398604318	0.919712114722664	1.02622466138081	0.930592531990385	0.628829853357994	0.788414465541976	0.838640867874047	0.779007230615107	0.765211949529483	0.77417620913844	1.00231103253098	0.972111195676593	0.921946092701577	0.912177244686275	1.07446977358162	0.995148321615381	1.15238705700595	1.09160153660876	1.02090841814974	1.13624093125518	0.986038898388201	0.993430447530979	1.17417006150783	1.02674569836129	0.913186695731666	1.20972512416467	0.963138222437932	1.1029261653748	0.948164950000115	0.956454887507291	0.850156088799612	0.907466594142168	0.934862870384581	1.0555022718232	0.966901651788225	0.951199820662093	1.00109252051651	0.951063342779629	0.917780095175585	0.825082765420878	0.968543835694677	0.943861436321111	0.905222509874235	0.817868303677118	0.868844612476171	0.832993423043189	0.84285337686707	0.811341206374104	0.909435183772734	0.934756038269479	0.897332944319505	0.954551591066111	0.944033146699539	0.927145858472603	0.936922518960274	0.927431800646215	0.89933494401412	0.961832950666499	0.960278708398224	0.944200169975859	0.960583068920227	0.95231011309242	0.898600586295092	0.872815091890131	0.824806407899846	0.851308912609975	0.823477288626403	0.815439415792158	0.75954928904629	0.762320800356167	0.727445753662201	0.790935201719209	0.746894901620825	0.714571801622324	0.750677148075441	0.761409773130421	0.732421868987945	0.856060424375313	0.751822706938585	0.83313852644622	0.84926818026247	0.873692772725013	0.960356882422763	0.816939746923096	0.88824632309506	0.879692616997887	0.96864923692042	1.06563870708862	0.781334149596754	0.87516646977216	1.03876411443951	0.899161966382122	0.806221800194248	0.929821058433374	0.806605366761573	1.05075567696176	0.889216778594385	0.960935163042425	0.946579294647611	0.930250320826129	0.885653021847201	0.908949275229011	0.950075302479817	0.848036696538521	0.88545272449865	0.901375353932134	0.849662226085726	0.83517723343293	0.943825763896394	0.895936512315053	0.9064921863008	0.952707598430276	0.891995217154802	0.919282052774144	0.955095048750446	0.995999223094468	0.889003450093983	0.983052342785888	0.97573845530028	0.942000363291835	0.944797221470685	0.980754823735964	1.01870839247578	0.974321338111493	0.984597886988365	0.941834672722279	0.956964489678433	0.986057177227213	1.04991989581705	1.02324443121457	0.930888583333314	0.933621426314212	0.89467871314541
0.707073461607232	0.881644927502462	0.861528131649242	0.827190950923321	0.984401701524013	0.86497379637295	0.830928493987518	0.974142183154589	0.853209430529961	0.922757233063813	0.82402362981032	0.858809277450761	0.804452180461785	0.826290831548963	0.876427406596617	0.867097763597119	0.863834143350504	0.890252338976733	0.829188463434256	0.855740270152543	0.824590696140018	0.789104130865581	0.84016314188375	0.683753898774541	0.791671088586949	0.79604125536151	0.738581162282141	0.690781119679361	0.736382086980448	0.738643754909883	0.822951583519201	0.759286247636487	0.948617767564481	0.786385904187452	0.969592810811743	0.794129136378081	0.812570060959468	0.742773996769829	0.91750695117592	0.822690729449795	0.984531355286447	0.79220743357261	0.804542256030932	1.04667370401443	1.021066805853	0.875391546737011	0.958462630005938	1.04005159469851	1.07160266806872	1.22246310659157	0.864201187464009	1.06611308629426	1.01755484316575	1.08692937912829	1.07534173810375	1.12097492974481	0.947345547272266	1.19106288139186	0.93344217926823	1.1432985217965	1.19878226884663	1.04281440430124	1.31956281932068	1.00314002793674	0.968044248410192	0.827407218076067	1.04060779093162	0.918993677654161	0.9919653649975	0.993516922216727	0.90004737350061	0.903135020895129	0.909176730593484	0.908313183040488	0.866761299323564	0.91843768419819	0.935257998619626	0.928124245153796	0.898109160294639	0.948158428287737	0.902380114283149	0.889933862682428	0.824411118705978	0.931211756846488	0.874271066614493	0.834515137958034	0.838435031049989	0.826495713779055	0.86111036330729	0.803175660637481	0.841305112127707	0.784942995846642	0.813061295692376	0.823843959906828	0.800629131458906	0.812371011259923	0.803158928875976	0.819980093230853	0.83855210924877	0.823880908973084	0.830873553418868	0.766273673747614	0.863031374062097	0.878541381641398	0.84430277797264	0.795543692961552	0.802234198888072	0.845543752430465	0.88944302453855	0.777537967594771	0.804548030091583	0.808222509968327	0.828739225683437	0.88061741195287	0.929289090200825	0.728104524331524	0.923231370364732	0.892460557331123	0.908722287970171	0.867347430079903	0.957792020544423	0.821886967669535	0.837014372250268	1.01715474927075	0.979882950558486	0.925541596748906	1.11113981753685	0.900751650808499	0.939437879779383	1.10924736859629	0.937144994344736	0.932248269909401	0.897609508740355	0.835530377954408	0.827211854222423	0.795249408781457	0.788246653028609	0.86810549909251	0.742147002733165	0.786919964990688	0.836150926028578	0.864470204087373	0.86914561054036	0.962560137526376	0.936616462698632	0.908779472199683	0.969742211653781	0.919662413727756	0.981254068970801	0.913351913767251	0.902518337026898	1.0114899568948	0.93972402888131	0.916953094711713	0.928814071618553	0.997321630933329	1.0297065778177	1.00366131921928	0.974624952408642	1.0010493515733	1.04140253119779	1.06628130522841	1.02886701162502	0.967967168530146	0.989593828787858	0.95853221365547	0.925937510493766
0.894460154841101	0.817611159484397	0.957398919266962	0.827282677942528	0.874059285684718	1.01593738543627	0.899570630725717	0.828114657774404	0.959410097068264	0.926605124976055	0.889039437891765	0.895822515635471	0.825716930936294	0.895081898612945	0.80751476353299	0.783209725838178	0.84828184625792	0.872134766191422	0.788055075405063	0.782115881996803	0.867036817189887	0.698934757260125	0.741777288812485	0.835530186602165	0.750295875627244	0.818631952880016	0.949784972376319	0.871488524229715	0.755483507355962	0.728417770838278	0.770581582381888	0.87955772450923	0.863251346204876	0.869050356692408	0.831977304400455	0.830609201724931	0.754199568274795	1.02879436021482	0.807567508302069	0.787872317981863	0.853986744149037	0.887246653095736	0.829115996555294	0.896926150022877	0.915438159739135	1.0856659348888	0.749782603491058	1.13639661377508	1.12257305072779	0.967289472566985	0.845204342764088	1.10597531731291	1.18014271067397	1.07937514927955	1.15866422046161	1.12481493652854	1.05018895786503	1.05393723450019	1.31130320968729	1.01730363646351	1.09025128952688	1.05634066040936	1.00530470966949	1.10770075413065	0.977439389709617	1.0367800271997	1.00004688903538	0.977449029324959	0.99563598855186	0.97970928640897	1.04527589983585	1.07794194046516	1.01473131567581	0.971603548444762	0.917546620148424	0.955793055706375	0.942547584100742	0.880887086541268	0.860273826827095	0.877605604195899	0.910184637379593	0.832408836550729	0.821815103948087	0.83714969839453	0.815867342205122	0.830743164658096	0.795749277172089	0.756913400710514	0.80335457546894	0.813055587944011	0.782041397599591	0.81964416853303	0.791660247458718	0.840909423119844	0.871405881369468	0.897987160069697	0.923967502029979	0.945844154945219	0.921393234740185	0.919290160140737	0.892438362579766	0.949387428239013	0.860119666962538	0.972047944311831	0.848765543135251	0.886090291658324	0.840373926797096	0.808121943837021	0.85088977808916	0.788751005912172	0.791894071036015	1.09044680395583	0.718264166152626	0.90154845357163	0.834442448043045	0.747929827871148	0.9659432289947	0.891738978965258	0.941347820071678	0.85138073799493	1.02696723234523	0.858084170239488	0.814468335060325	0.906793470799214	0.800242082327257	0.862897372414511	1.1690371257295	0.792463863773421	0.935121182785336	0.936939692662857	0.851919783727088	0.939056610963984	0.743134585630089	0.760891083121729	0.895343707395977	0.769918623241391	0.772367693913074	0.716612463260953	0.753765640744364	0.771509856829613	0.834514990437098	0.858539249157415	0.902717840676955	0.924904341328574	0.9267475921017	0.984104983868271	0.943649148583398	0.999158775313053	1.00011331705504	0.963378129736755	1.01787204932899	0.900357592402034	0.911298926363356	1.01858608883956	0.99500382087894	0.963010513145303	0.980498762340153	1.04423174553048	1.01257994186163	1.06024343681316	0.973999576610743	1.02397855326947	1.04615285979177	1.00271762196328	1.02225912416141	1.00594882340458	0.984229671244727
0.564046648126954	0.743937457797939	0.964646481717359	0.805300390339318	0.954852172490327	0.785762417751278	0.748480619952598	0.774575072935736	0.87159217191481	0.891434861628601	0.879260568661822	0.815542911965506	0.796917151556196	0.837702904491641	0.769074908075144	0.865034974378692	0.920474671943805	0.836021320870523	0.895552440464228	0.825874318255316	1.02832949292045	0.888861817172407	0.897491386079797	0.795069240564812	0.782923504223188	0.769516841538065	0.823329213045986	0.817130114146339	0.822678181904171	0.900117008496731	0.86607024897783	0.852112152778779	0.8828275602935	0.900199722122664	0.940414785840657	0.825087701696264	0.943067842908077	0.827855432946827	0.870892212537281	0.844442130111245	1.03350915611624	0.908605915320817	0.902682967587419	1.44895364125793	0.70732847787414	1.02866027461066	0.917999543648076	0.783223711619454	0.984497695550558	1.00194309080732	1.02422565712551	1.0777520609959	1.13005081797287	1.09093396826526	1.17584078680509	0.992528214038898	1.00027719101651	1.00549661278448	1.00947254381677	1.02853331015642	1.01630330174535	1.07092139332124	1.10289411283866	1.10798857528621	1.0052133364629	1.09031453228279	0.98874901858921	1.01347805831952	0.975339675936926	1.15935876360136	1.01842294574626	0.994223470455868	1.16510844590151	0.967350316202458	1.06530908122337	0.911010137637631	1.03029753484289	0.881659579566446	0.892825450927666	0.87929997606584	0.868102202287769	0.80689182056834	0.805377413020724	0.783029437799022	0.812747773583872	0.830202104504413	0.888764998513145	0.784190479634858	0.941898300922667	0.833358823489053	0.838408875695075	0.868037461006872	0.927340386874732	0.792552830842953	0.905120526143385	0.897434889864321	0.925821249610409	0.950609554973238	1.01028834914713	0.967131102263664	0.948328750399052	0.909770389189268	0.959434002351211	0.989312441214741	0.839419029240295	0.817572771729807	0.850878699739639	0.899256196418742	0.833566252440996	0.853752001657359	0.898075645696476	0.853153042103672	0.991913995215024	0.83244071082939	0.859144820640019	0.987418629417685	0.984705647421806	0.798940010865029	0.872926294581307	0.791116441647178	0.957379398066261	0.805631700381825	0.81493858936492	0.830362013896274	0.799849119633922	0.783570752234771	0.77583553347799	0.86502761996056	0.825301122341254	0.905618046719183	0.78214939111021	0.882472371055628	0.779594780541851	0.79049871643575	0.80300117378278	0.814589294167691	0.793141388158786	0.875559307635452	0.80335596194404	0.776317265883957	0.923285254350271	0.886339179774913	0.850447669243304	0.99963810091522	0.992085777572625	1.01246116520439	0.918419854262637	0.925448258461287	1.06531192273711	1.04158942468522	0.974751930246535	0.996275042435572	0.962062961348474	0.956356376917328	1.04229437233643	0.967212617599729	1.00298366905393	0.985493078831487	1.03783186246761	1.00680302958837	0.985957934794325	0.94820491853705	0.981333605310429	1.03377071476957	0.946999644624132	0.93608357676396	0.920599121866266
0.653428393704011	0.645935327439289	0.746669859318692	0.68079181079136	1.1288534361269	0.961077001497298	0.803867429087665	0.89491827826585	0.771822898608091	0.878740669277299	0.784808112495894	0.803773277044548	0.813981557582102	0.780256679997354	0.877555656166401	1.05165420389742	0.948903601628254	0.894289482139211	0.869761869411631	0.892943176756909	0.918707884660777	0.978067464545521	0.830310081174924	0.86702227039105	0.826180575641121	0.931223811736575	0.845394199885669	0.865879022021848	0.986603125941804	1.08620418938679	0.964931656267733	1.00019783841764	0.913377933664376	0.932658177561315	0.840526388570806	0.969644878734065	0.886806593034521	0.932709908416836	0.873580492378975	1.06168600390878	0.929839350312981	0.926163716287757	0.923956511074492	1.18768815798335	1.28133788824215	0.830527334494685	1.09280814717626	1.45548856105142	1.02969791750627	1.08306225941516	1.03512869672646	0.947754882031767	1.26205206529342	0.971881679083976	0.95113909526538	0.868220029822465	1.11047923438605	1.01020138456125	0.940346129902169	0.947284716286147	0.966135779451056	0.835119200292716	0.981242814789396	0.926619164678382	1.02904693109629	1.01305121092977	1.23025760029042	0.968835339878137	0.938994325328196	1.00518676127501	1.08091587239871	0.978410935951346	0.982235596599809	0.965804158506769	1.02257505689659	0.860657603660013	0.913709017899497	0.959682288066335	0.835774246980322	0.896919515944556	0.887264834604062	0.815023082933205	0.859082109015199	0.911820235311195	0.852904955529856	0.887311107044296	0.928078825167864	0.826395206929495	0.810364805524498	0.830538792214098	0.791885903227545	0.864864238795355	0.850831530928758	0.885348878633415	0.881192201417138	0.868714365357798	0.883584032920352	0.963132836390536	0.914396406700567	0.900787774491805	0.917673441990762	0.871022027240708	0.954052021555711	0.871528023005509	0.820687027552005	0.895979622643937	0.942715470018068	0.894939039260689	0.867767570704816	0.850796929429153	0.781486739524079	0.805488911607547	0.823331815083753	0.791145102000777	1.02192412376701	0.771617569465408	0.754194586259337	0.760482076762179	0.87019903203858	0.765171057844914	0.802970533750701	0.770800125299349	0.77208535995072	0.844491634916005	0.849848209601511	0.905013329623014	0.822238731754226	0.750004822126744	0.807376757802111	0.780181128567505	0.765779181871988	0.812796715260266	0.821226355741136	0.83987545405369	0.843711895001336	0.755471979291504	0.780619151481101	0.841045737326301	0.791008564923523	0.857198660071011	0.859627804318198	1.00312763659564	0.874644200495046	0.881836202340769	0.918030891464895	0.986623840517686	0.950097568610366	0.910704529785597	0.94257089544892	0.929272781057442	0.988582728799392	1.05338664434291	0.96803759524896	0.938081216477617	0.964554569713307	0.983143779408935	0.958761216581682	0.939636685423251	0.952230969612572	0.928878372816333	0.979960598374896	0.990109841034632	0.953668589314158	0.923240547785231	0.903871774443934	0.915646361307201	0.837156132491283
0.698624401433339	0.850411345665383	0.69496099409774	0.772068182978753	0.900753289428644	0.927639138731964	1.08908742144475	0.851002982635225	0.989562400746134	1.11312729219812	0.723081976011877	0.908806841755377	0.968329487638016	0.85760871037512	0.807491109953455	0.975433217808075	0.94855506843478	1.00190247756141	0.869940047625761	1.03648286844917	0.921386846846793	0.78777769709585	0.807596649428951	0.846007135955379	0.826743875519501	0.70171921062897	0.886323198716174	0.884649607234726	0.795204563774047	0.876573764553001	0.780815082690091	0.808402625972673	0.987575220664856	1.08907570805612	0.943908825545833	0.940114211832276	0.947569266175138	0.905466193734993	0.885251745889627	1.0843111109395	0.994826804658859	1.06273143831997	1.04491439795041	0.939312442549544	1.0725445716949	1.00781850702812	0.95489941446201	1.47705926028896	1.0701833680415	1.01583576032853	1.27569674170734	1.14544150909065	1.1103118800197	0.917157119979343	1.05569682689898	1.11280708036506	0.843776739621491	0.960420743851825	1.06991466917871	1.04346233211552	0.901688301210443	0.856074700812405	0.78492941562489	0.994196403084667	0.907835997258893	0.975696964436323	0.938929585379559	0.882230728813775	0.988327380631562	0.953726850479665	1.09668445456205	0.942557832530033	0.899076946715271	0.852773291485016	0.891742234977426	0.92561530632774	0.889140637557238	0.885970968331032	0.847425602467348	0.77434981588335	0.826337275239015	0.843851530062905	0.820587541336175	0.79389432035617	0.848262673751548	0.789966272841197	0.770213920114553	0.831311420896619	0.841555012677055	0.919283194178667	0.83008105271082	0.851339584632918	0.855622829647908	0.825358984588986	0.804059931508119	0.91333819583331	0.888673048101963	0.884327777652104	0.847347113000414	0.969606900801251	0.898016762052341	0.957608341943282	0.88398365850975	0.971000575091067	0.913676460169003	0.832422405258789	0.940246998162418	0.886401243284345	0.81983381317999	0.854579277440561	0.766149262231232	0.743715678137672	0.803057944713224	0.755518740964119	0.743800810680521	1.17359302896185	0.816967317912247	0.832274002792642	0.907563536826686	0.900929855892918	0.859967756318278	0.847769674136147	0.852302219321607	0.810513514919868	0.880634130616915	0.792948814721652	0.826084787274668	0.743883883571876	0.85301577120458	0.762360718565318	0.898890695235506	0.817743403630515	0.771803258389361	0.850309680448217	0.827381968751286	0.873366007798613	0.820253821005882	0.979310018896458	0.725463501753519	0.824693764805128	0.806539292598618	0.879066473513081	0.968991349315067	0.971143548376753	0.96195189973303	1.06041940327165	0.886592404700242	0.913430718272981	0.935507433914324	0.903648941911688	1.0128096682051	0.878672603419503	0.876634936162477	0.953894693711581	0.943419310127476	0.960105382084643	0.914406373479142	0.912675089833161	0.876041945159162	0.814359795038643	0.855291970621741	0.844034455985118	0.870019051103985	0.857374129494445	0.884818031591992	0.929724053954216	0.879672605834961
0.970203452420888	0.663733716100203	1.04080518904838	0.825740916558272	0.79093175914649	0.898937201221521	1.19129336882876	1.07765393749151	0.903160812343462	1.06864641090195	1.00980858563123	0.936670192824505	0.826717608426751	0.90877363138953	0.967830239588818	0.864429943207876	0.780876066670313	0.818086855216881	0.838659923589416	0.776875998938324	0.847562890935379	0.79274280991887	0.857248849505024	0.863686518439645	0.767554745305433	0.826639325678047	0.9490355725607	0.880883077263417	0.945264216956467	0.915963914841422	0.945359089829385	0.938987445776657	0.939455838284667	0.896198632181769	1.18603042656521	1.19517493977329	1.04595672847064	0.947257128453369	0.955520988639336	0.924365485773575	1.01202286427442	1.0027529078077	1.06549875368178	0.960432441816288	0.967031899014049	1.18940382977333	1.28017448448077	1.07712762541163	1.00016578181172	0.938195754649868	1.0545046602399	1.27571382156685	1.12017798969618	0.941034420781021	0.863675141691883	0.919110185696752	0.926211119355011	0.956091791766348	0.887162923516487	1.16496071561691	0.954870380618462	0.856806177739019	0.98610271988209	0.996316689971432	0.96237205952785	0.910154122241104	0.824730335891373	1.12192523252713	0.99451540137329	0.878272119683481	0.943617490751507	0.890132404980134	0.914272760703607	0.818723709781354	0.861014713157441	0.761459525618257	0.776696819393204	0.746268818528614	0.81569255746008	0.790976656959585	0.904742516057164	0.83554801335373	0.727400996142576	0.808228798113922	0.766829659619913	0.777809852735637	0.784610231681864	0.791773451222759	0.841162689562067	0.768667389274697	0.79028482046668	0.875725904927459	0.800109944243202	0.819122501117973	0.875699647025025	0.893086322336225	0.88525126231674	0.930342620111774	0.86341195582014	0.883054039098975	0.828567497343526	0.930306613103658	0.882845641269854	0.807500482831403	0.829327260708473	0.913994983319298	0.748066886451389	0.788354034331887	0.78439910694967	0.804599874312433	0.803712480413644	0.812966777102564	0.944380100457732	0.827741760198743	0.915584426128327	0.898746279781281	0.862747399010974	0.861799418969485	0.904393900598363	1.00508780359974	0.859444202144841	0.806694761038671	0.909943353181522	0.913092844732726	0.971465138802124	0.79492451483418	0.847840849624245	0.800485133339453	0.844890737755869	0.795545957489874	0.831231139785435	0.939324027350771	0.76288603045804	0.690201407703898	0.811549165505313	0.771805045160815	0.763837447106193	0.699323293859278	0.823943126269443	0.922521860424307	0.84713152694214	0.878654342155823	0.871116658409848	0.991832802738709	0.90441149797529	0.90958421771399	0.963044606672948	0.943131703327238	0.961088878305859	0.90851478660364	0.861145975290684	0.888280385644015	0.950710312849828	0.902695864322385	0.854917403115975	0.871472375073375	0.832993866427182	0.843212194457807	0.84427130799537	0.866868041636699	0.85920440068539	0.878208927838451	0.883084703601107	0.859970243144316	0.952672628519293	0.894635265660826	0.918025391506636
0.797549434611796	0.884029497957144	0.787984225461321	0.787231533548152	1.24397707765306	0.856687478364063	1.16691544956377	1.04476546474646	1.03786522204458	1.11483141427774	0.993690293482138	0.885385967626223	1.11039841068119	0.953694171378169	0.928314367223697	0.939719721461425	0.959245380376717	0.905950964822041	0.977501507310237	0.928256415385401	0.90211199580093	0.855155445290107	0.990455335039011	0.872609276703631	0.835190970299871	0.87308704618504	0.816053565357126	0.818903965219399	0.95201643595814	0.908360508283995	0.835914467647058	0.812877623270549	0.960166470556041	1.13369609067799	0.892262534960663	1.10138168698873	0.784475152147401	0.93101618849699	0.988377775983107	1.09263043044725	0.802594906189673	0.842356254474212	1.23130950694613	1.02180282498633	0.887066733186292	0.877016794023282	1.04702543092092	1.28489916083221	0.952155843379106	0.917017772088222	1.0220451721087	0.944342528754713	0.929305351524024	1.05342787201091	1.10070723693597	1.16584968082853	0.925952600632993	1.05092911894685	1.03549556407398	1.03238028233147	0.997885113736635	1.11233721283731	0.993998071222634	1.13856229874026	0.967622252640886	0.989470827851804	0.907305984574852	0.918241332688831	0.823520963572417	0.856824495973296	0.892557715305896	0.861150275628173	0.753405204121807	0.84603222119724	0.869941581171845	0.841336954768232	0.837090748589582	0.839657617751475	0.822400247947172	0.867014801537699	0.816406937501116	0.868463260797648	0.829842836794825	0.800472785210012	0.81491548616602	0.807753934382991	0.785862373409764	0.78354425048469	0.81716005241374	0.83758100100925	0.792185342182044	0.809327672736432	0.760341807872332	0.80953329027179	0.822851564586569	0.882658096405353	0.834183509281884	0.861259307971312	0.882550143743822	0.875133612102432	0.81905232794746	0.887309780224266	0.830186094136906	0.77375407437856	0.827913054719769	0.997395166851257	0.880587614814771	0.881881428931023	0.912973163691877	0.926964028840586	1.00639830188116	0.99453982060947	1.01498619429021	1.04415898979047	0.969978380707832	0.984478219460725	0.899578818352106	0.875577188365768	1.08954890151515	1.02270235452307	0.907225198947625	0.866575940278009	0.819349994439631	0.967499279420994	0.801725450415976	0.792004836838129	0.883221381285547	0.850584878085887	0.824347454056131	0.820280762611884	0.789951313211996	0.745379510966579	0.774444746209627	0.875837020831601	0.758121739302426	0.839747649999411	0.778566464776607	0.935272240870051	0.896043671175708	0.971270324738801	0.956670111690917	0.873086390590888	0.853309649512881	1.04964691488393	1.05323430419029	0.895923608172119	0.856746516062676	0.90802338402696	0.823034343086901	0.892292907871591	0.864975358752173	0.906057201055956	0.887611576033156	0.84449542353086	0.887455272137553	0.896760335454054	0.945685207211304	0.862336008062841	0.900419331645826	0.947940014970998	0.904706140708707	0.902261259871602	0.915327411901386	0.877811337855306	0.871743175653229	0.843705653099125	0.888257651554019
0.927450820014616	0.740615163405147	0.893672557711061	0.983618444808718	1.25184638498562	1.13692805093835	0.965699296113338	1.45655348978324	1.1480536635544	1.25827431990034	0.927106500678708	1.18519930511418	0.937481379835919	0.946008602061349	1.01914343625436	0.933629420475527	1.02298035930463	1.01891087400247	1.105843599817	1.0747706333675	0.915150494576225	0.887718139406982	0.902909522015852	0.900996077870933	0.93115987560546	0.845983510724546	0.883180869411741	0.769443735375287	0.856663284574474	0.769153612778369	1.00200944310462	0.924728145566727	0.903187747344415	0.944073326801973	0.965608421850817	0.900709576031136	0.875794302843618	0.919795001897881	0.831780752915917	0.972958937721301	0.937773540097281	0.97379604869924	1.06311164149398	0.996922091743398	1.10973445820272	1.09351751038377	1.22697399829347	1.25033017195131	1.12022081548361	1.03515438141943	1.0966176268211	1.15519353161877	1.09956196247727	1.38589804427084	0.964700766095245	1.29942523468699	0.8788693314644	0.894210199651694	0.944042416334234	1.29678893620236	0.849216898393626	0.851495041385791	0.893550383075918	0.997018228779524	0.938063468948704	0.994747664519763	0.8939693509755	0.936695840351857	0.864131378767443	0.762598465593363	0.869795901461598	0.969998535686054	0.889443963218497	0.923982564696424	0.857833223123329	0.810792687563221	0.893631437416146	0.95778674268418	0.865901534184251	0.933140069604821	0.848701198753939	0.768194635871816	0.90442854554192	0.858194037934384	0.810315252909981	0.822382701164167	0.787432264799049	0.800614949096133	0.775309389496479	0.721052446910843	0.796418717204446	0.777252390546649	0.814354757161801	0.819413550133846	0.73397476171766	0.779505312993495	0.84001391383934	0.808291348867325	0.895706731023465	0.922485494921924	0.861236973827295	1.01425842001637	0.884985600242297	0.92109813654689	0.945555926854214	0.86876762834393	0.882801599480762	0.964810558076308	0.966347614571662	0.94753934647748	1.01916687530143	0.960820951821073	1.06152889811556	0.934860649125176	1.04205310678409	0.999698915165583	0.959410792743989	0.891141093078097	0.993549299985091	0.903983928964161	0.945464011841628	0.893346559735317	0.812223969650379	0.862451477325362	0.836454887210133	0.841602956435255	0.852681910284403	0.811931534584227	0.751551935420591	0.734021215150754	0.800692826043259	0.805210361288145	0.766275067073903	0.944454584572033	0.894312683482973	0.871182118266477	0.829738278264109	1.00327630352073	0.928011299886082	0.939685165503535	0.995624546481278	1.00251731943015	0.901408884509926	1.00158746696985	0.956306368234722	0.894314215860862	0.866140842717835	0.915107607795625	0.963365044809838	0.962482244003613	0.915135412081912	0.917253826473933	0.925873730363951	0.869706429884542	0.953093514343819	0.895322447670815	0.877119126631972	0.894477809992963	0.862077973431914	0.903356350753818	0.868918431989129	0.902333957572827	0.82056003791318	0.823939253540897	0.823261510001334	0.894042918942565	0.913344615889014
0.818126085544644	0.92583372618341	0.951709492842312	1.65462753851143	1	1.59118832727573	1.01659089743071	1.27168083532673	1.09384936074573	1.43243823388014	1.39767727329648	0.964053905958863	0.950593399297629	1.25675227984356	1.19772325321726	1.05021166616181	1.05912392482607	1.22631193107501	1.13333159090958	0.998451372588656	1.02366274964993	0.994877146021841	0.860743460954391	0.865736621276	0.948113863985746	1.04475275939384	0.927422847976402	0.944432170528953	0.88953991622938	0.860734909612991	0.927122376993524	0.832092521120822	0.881808859849928	0.884753083017597	0.921426654533206	0.988558262476914	0.983783816137529	0.866662974082571	0.856626588788397	0.985522540682797	0.988495132442952	0.908657842950957	1.02754556090737	1.05134697394449	1.01208279944982	0.993307551289024	0.906935521730445	0.966358842386964	0.972084160444706	1.27305584344556	1.02340095161017	0.909301648227217	0.812847831204031	0.884762127505857	0.956533995658801	0.874442402153544	0.816141155120536	0.825251207043368	0.837103245391197	1.00042024104747	0.880501099966088	0.943252815017168	1.02654022592614	0.934770678659257	0.970140052994311	1.05104824593024	1.00029315220156	1.02142344295999	0.903840918831204	0.91865731152487	0.914102855832981	0.919301135857811	0.933013927317008	0.88668551279179	0.922936303935644	0.813621723426982	0.983092471213149	0.918494275975225	0.893107432677471	0.842908677274362	0.923585918714892	0.834732350787398	0.899670131765128	0.824126772702032	0.85957496132513	0.837332685267341	0.833423582598341	0.822571113531283	0.8237005676908	0.78375395732179	0.839638338431555	0.833827472577383	0.907913691269139	0.848565505593597	0.941060000730263	0.889056982480627	0.980156304309219	1.01340415431711	1.05472287652458	0.988095558046419	0.991732354681336	1.05908995803848	0.86760591055468	0.976308068804513	1.20139223646932	0.9269947204367	0.960737012322914	0.939246404769854	1.09588282558468	0.974358304303852	0.971550781809303	1.07751154901017	0.962696299843813	0.97953462473254	0.971395669742212	0.871645300945678	0.893459559195864	0.848433478088625	0.833431055278023	0.783971983780282	0.972395810494167	0.85206299397071	0.898499920190164	0.901396596687903	0.828532415116502	0.985171071237978	0.780589216759378	0.762365074123405	0.942440267855413	0.814216649194228	0.730950761991219	0.763459453131057	0.770459370500457	0.83217243755286	0.776571168767663	0.84584828247091	0.987855471111157	0.854142794191775	0.903006213837079	0.890581707539965	0.893119533444578	0.921310779982037	0.898805973645007	0.977368298274765	0.934463376660013	0.955908444800901	0.978212972534679	0.905513983433749	1.05485058981101	0.999606674223027	0.933940284106879	0.93658484342785	0.927160226234474	1.0103331614105	0.896765833668591	0.984766936589123	0.770301027126746	0.947994806548984	0.904154276846073	0.843475260895868	0.900181849626405	0.872562131624518	0.815846174939099	0.927240441939464	0.884786669307297	0.806841976098876	0.844935236858361
0.802673788371548	1.06063760602706	0.848135744457433	1.67064231492501	0.909982461380724	0.913540354752387	1.47198636301884	1.30258340305143	1.08511600498739	0.87622945037346	1.08879402238695	1.09989962374763	1.13925487637486	1.00435415775752	1.1289988169685	1.13743502799246	1.07651100808746	0.988964106630574	1.00674903840312	1.0142308329554	0.959473173126046	0.988845362189099	0.928983262173422	0.958410025315601	0.991099535624265	0.979405307617518	1.12065414619603	0.90135747061348	1.00415404651454	0.996712992304234	0.988758085160933	1.00960552249844	1.01856778842899	0.924875831194672	0.84439875065441	0.846103840693452	0.814685294838991	1.00155132140598	0.832422492873508	0.964731548395131	0.843102768303394	0.906608859506049	0.912586659996217	0.902396147434305	0.910297305722902	0.949978911226903	0.861352310605883	0.962852270434115	0.888565053405384	0.802910313687612	0.821326936483905	0.752495510897457	1.10701054573613	0.948751809694635	0.879395326141013	0.869766279084976	1.03452907251662	0.832943712472075	0.837379728251524	0.913682117412214	0.954296606474201	0.93921632365844	1.05085531278266	0.99516635269188	0.889174317098756	1.14252257729536	1.05044229960185	1.1911662517977	1.04882345541262	0.88132399310546	0.949273501927298	0.973100018106676	0.866149482298101	0.883883936147511	0.843351839413132	0.896708967852134	0.790660673444993	0.862211991327412	0.820827602309003	0.82829869378103	0.859980083716845	0.796115711768641	0.859930181122136	0.887846688572356	0.815174837843486	0.842733134533656	0.87477795079843	0.885985729762538	0.885626789259111	0.902752701217031	0.888540557064395	0.959550955026103	0.926497413638979	0.953588857703147	1.01660066378892	0.984856778945293	1.01830760124965	1.01337660400343	0.968055870627932	1.09422356212654	1.15677645326194	0.955692238426783	0.90856660688759	0.930586221688732	0.974223020739504	0.89892985876918	0.871540245993453	0.944370302992406	0.885325545456908	0.930735853342388	0.9080985986945	0.894978519240242	0.83156105720453	0.934204942950857	0.775100170679167	0.850820692650976	0.861927745231383	0.792671466206758	0.754807339394718	0.748497299934695	0.725790269295675	0.968041116428896	0.801097218029237	0.680133984673308	0.684717080651797	0.813254967719811	0.757912710461608	0.697763518986482	0.819026336293363	0.919827007708804	0.98724774579284	0.840859597661548	0.845399981938189	0.917990019934324	0.920140957926645	0.92827166390639	1.0059186095846	0.946238319040089	0.973065017743626	0.947179417583776	1.02874137050622	0.942357389315034	0.977708830786705	0.982756752642911	1.0599898546991	0.953604993836808	1.01189645131108	0.942405796100861	0.990893502095849	0.892642507125176	0.931293893185905	0.871878946807307	0.985520206995571	0.851836443760085	0.851842690978627	0.911447057488167	0.845736354841326	0.826187516122906	0.896074809668453	0.871706060211674	0.846045800437075	0.909951709816663	0.882206125140798	0.882735972286298	0.809541685856503	0.814798927096691	0.795938527168574
0.727935430433201	0.781746833428558	0.822630061426871	0.768660488669529	1.37880438297067	1.22867121661344	0.914538513737611	1.01199558826431	1.70442558895331	1.10915230072274	0.961218028877144	0.9848222052927	1.0095313529225	1.06087645195442	0.998723292262808	1.1007221924489	1.29080136015983	1.28378569349889	0.955145113561828	0.952962819547706	0.883103024994605	0.93923970610264	1.08813147094614	1.09121907259162	0.993136096526344	1.07793132015612	0.983404943236611	0.945334022288539	0.928048962206015	1.0028356319271	0.937917174495363	0.895192291488135	1.04804037933435	0.928630715466528	0.813221553909258	0.830447358658578	0.908652949746066	0.866896957091476	0.817745522785495	0.79467024225297	0.871620911231215	0.850185228936615	0.849594752300146	0.887562138017171	0.865944877425489	0.842426090612663	0.903318349189615	0.910301146985286	0.918567080168286	0.917584220348326	0.935526962459923	1.01918727107349	0.787262209279025	0.951801702749801	1.03995246394548	1.05153336309243	0.887936832171205	1.03599822579392	0.939131291822631	0.877901191309989	0.896669594565086	0.924915432618997	0.940481794962091	0.772587830741117	0.797803037743969	0.990853513361414	0.955974746489642	0.764340387606399	0.879822126018683	0.881778050891571	0.858117580529029	0.837097763457361	0.894498042224165	0.825402868627443	0.80568664934268	0.90115706350283	0.798804935918332	0.919272220620333	0.828203109590955	0.855364719422796	0.913788705536967	0.897112769252442	0.877753910899039	0.888796359141543	0.967559796790777	0.889204470022616	0.971077704626584	0.87047416924912	0.940542348330593	0.912861192939516	0.953823249029518	0.96225994019356	0.865529956686033	0.918048345724819	0.858267364241885	0.908577459895134	0.917790504350312	0.938614436362457	0.899343126959508	0.973539344390363	0.912852570914808	0.963214035884535	0.857627923958159	0.91100923763323	0.891688206477366	0.830544559369481	1.00011644268605	0.853105561200869	0.878102758788377	0.828020245935354	0.939509014461966	0.885010312796089	0.981043135349464	0.803103702115233	0.84923084306404	0.798000228960558	0.878244271249672	0.696772335886592	0.742576562906422	0.663859134460546	0.685756171526784	0.945096448235617	0.818691021972911	0.795799232399806	0.778650722512068	0.835799131318026	0.924023158317511	0.886447947853007	0.926545045340663	0.921778232020208	0.999811456163401	0.966282278227422	0.983406819293857	1.07078728615978	0.979736499436495	0.85314587657826	0.933521139174814	0.968555341583715	1.01674514009164	1.01742558834747	0.977478358755983	0.950496898050137	0.92173629003805	0.891099068425377	0.925850670184256	0.87765818225594	0.913725137612759	0.873406343881006	0.861415029695996	0.881679560159601	0.832427680285444	0.830293521051077	0.867013841467101	0.772182172378773	0.748525543752934	0.797432041899461	0.771104126962519	0.760301434449272	0.779113829004674	0.68515467146623	0.78408162153128	0.827721183789986	0.848937700312926	0.860623522183766	0.820115724823807	0.897827430646348	0.94054657156596
0.790992282766351	0.801922260748166	1.8931348190416	0.669688880205309	0.9641379950942	1	0.768928494968856	1.049737062021	1.22710507997233	1.37839175569576	1.03640821759886	0.863497589954112	0.868623181166978	1.46914067232013	1.11820912506415	1.10317997103031	0.984247951367532	1.01297335871596	0.999093061084833	1.00044562718767	0.946365065169141	0.914644879900282	0.98178484947755	1.014941790565	1.17143872670811	0.897897135049423	0.963335318112911	0.783012662581246	0.948437155040331	0.951131517582433	0.887330919939477	0.844835775056666	0.903615631326418	0.918143822285986	0.951953944647485	0.821796309791316	0.898071347885471	0.862075941994433	0.788710030967614	0.88637209633045	0.899377633649161	0.900112396324121	0.865861049508575	0.85435239287656	0.885571413133296	0.854174845805867	1.14775291127339	0.756885074414007	0.922655220736337	0.968585329275691	1.13101690116795	0.841701999644265	0.9573549121502	0.76457138078539	0.875999389227915	0.696599440388428	0.803124397670463	0.823111170854057	0.760551156536503	0.800757189874273	0.743428934584362	0.802163020805037	0.75590494984558	0.841747255334484	0.800098743005415	0.757166622883165	0.821575684098423	0.980399844071918	0.884878332508917	0.889982351905271	0.794409412891026	0.851659281595454	0.834477786605795	0.86669775957969	0.870910026357977	0.971744208113699	0.891398676691406	0.852097216276697	0.809657901070297	0.850957855880047	0.94758737162359	0.920618094094609	0.865564934642626	0.863881068534502	0.856225582960195	0.796369009731994	0.839234965503298	0.822208158918772	0.881938671351073	0.896782370066498	0.915562431311981	0.859949219744032	0.827841868811346	0.8379634636512	0.830698126659168	0.873602714899205	0.93299728692288	0.953499793657767	0.889328422798577	0.888781098592473	0.85773640016692	0.96570550648846	0.907572972786671	0.873075076968329	0.86382943629298	0.828304736405864	0.984952059935934	0.796445828960871	0.819179453253859	0.863493789559533	0.868652183225903	0.902505624748816	0.884388412981064	0.840333090516853	0.712678945362353	0.831430129504169	0.703457827858908	0.713275193714089	0.709489230804741	0.722870338762215	0.879723400685467	0.902299552574376	0.805593843765761	0.872572822232319	0.962885311769284	1.04559413749917	1.03396213089748	0.989115645709344	0.988435098316817	1.19454574242662	0.979700094086056	1.03905444829999	0.915318481713702	1.01684591762644	0.939591454818034	0.99424105542884	0.975965342489082	0.881171707671645	1.0698414861775	0.940531736491291	1.05523978750164	0.987716291140856	0.952832143360588	0.947196435924157	0.905842613060202	0.849703024299094	0.884096751351974	0.839167188116892	0.763823107870225	0.712412347061212	0.755000836176875	0.76202875351259	0.734670614985767	0.772021572150744	0.753113799833247	0.733047612489765	0.806615025147481	0.736231670935279	0.759160788552192	0.790613389373086	0.830174405612197	0.805368170388401	0.841617820148193	0.899306251075691	0.895393962515758	0.844149946077044	0.90566084502738
1.04820204271403	0.875100048877203	0.960495658190648	0.528832146933487	0.813436301556828	1.13812128253256	1.01973389841122	1.08508391483518	1.02378765906452	1.61903664483219	0.978472694819569	1.06839033544596	0.923575540547804	0.979296435014414	0.985663238306526	0.995193949656432	0.975794324686696	1.08393200492321	0.984410381918032	0.892984870926762	0.925041535423391	0.980634446512611	0.901058411675131	0.940655490231804	0.841684514539065	0.913460868341745	0.900301222935124	0.92815060239795	0.945324664484958	0.882836680566839	0.912102307961167	0.91179666371897	0.822682742980411	0.901510175259893	0.958385791619247	0.934577992017526	0.869896223198852	0.966030837105519	0.797023589657009	0.783775248019362	0.749851022622329	0.912536109464705	0.750617874792012	0.767088078616183	0.977457166946945	0.823220064836111	0.769653684089915	0.923442167979737	0.830137391370293	0.816751974858679	0.751777648265345	0.866674177760343	0.794246166816711	0.853937214071868	0.89311680631744	0.927881714231289	0.866372580029078	0.805458084146192	0.876561455738123	0.813666591094391	0.774257202365898	0.877320597281943	0.97859839233154	0.894081935311761	0.907690469045561	0.973338484186772	0.903014937700064	0.92375319864993	0.857228221712839	0.888540780497044	0.893856661806626	0.839413759335478	0.947083035394233	0.946532251771676	0.799120715264051	0.780346009393705	0.781768904681573	0.871758191894326	0.939568123879809	0.888479584048572	0.842521882931059	0.904882263640866	0.867946626494532	0.908799845652089	0.838873986886861	0.864387913534003	0.818192009433808	0.911756935199983	0.902630121444539	0.923672479257262	0.929359222379963	0.937835658275429	0.925723246693087	0.927518459308822	0.927573946518671	0.959528456515855	0.95830438566136	0.966256080591642	0.947047142991859	0.967559611851145	0.95810896877877	0.926262057203222	0.862024291820088	0.880455523918251	0.807843803582807	0.754280215812846	0.694787137140956	0.687093932962888	0.649357667205859	0.795508767985687	0.655542320187815	0.831087421746038	0.835200776831215	0.675645203315881	0.729534743592894	0.600552938595525	0.812108562114752	0.780841241401986	0.732079787382258	0.945397037890901	0.877193337730745	1.03631811069029	0.907922658359854	0.957562922686967	1.23941169887478	0.929865188187589	0.9624557194593	0.971841068087892	1.08341946414438	1.00487938647745	1.09354231334726	1.07035565430864	0.973664033926991	1.10876213385604	0.963752122803395	1.17174834843243	1.20464756013937	1.00123846118611	0.964900013677403	1.20963543437992	0.97003655631805	0.888163591388158	0.979568100220745	0.857804722253592	0.79513284414972	0.815409918130563	0.824405696287857	0.802313683334679	0.740752606191766	0.717046380570084	0.723329003051829	0.812134628295083	0.743550923521219	0.768399147853911	0.736673771577262	0.763377791033796	0.779859485400527	0.781125241765788	0.819572289734125	0.805466597201489	0.777181571920305	0.879411049692575	0.893728819234177	0.917850727027095	0.865096103728845	0.884663707129	0.922456469034085
0.930279349707146	0.593409148474994	0.641312377916427	0.602372571833316	1.16714653341687	0.823661572308179	0.764691248231664	0.861947936087941	0.886871677408845	0.873134268435599	1.13967739142559	0.966285039753483	0.944348214669864	0.809678327168232	0.925756995996699	0.971827685296599	0.963063526887938	1.010228781111	0.994311090595791	0.938618162525715	1.01264190808568	0.81696967735045	1.0045360627224	0.850930008953286	0.856281292556904	0.845694112098604	0.838611570074426	0.929914933242981	0.889491811912833	0.826896359247287	0.831076553186814	0.750566714368247	0.775008987541202	0.797216042566722	0.724728788814682	0.822173931860115	0.811826786988202	0.844221595842053	0.850962922581628	0.834079052941771	0.740250394607775	0.808662734835931	0.787121600723012	0.800390612421766	0.757879742827713	0.789094179836263	0.704474567807354	0.803070779027781	0.780077349582556	0.861983283415621	0.851562148245663	0.859926888112383	0.88054216548102	0.952646412380495	0.865031358846678	0.90726442776752	0.942514024937577	0.881805817190406	0.955778111603406	0.862774887687477	1.03211034046028	0.86459732316015	0.873580898496556	0.961091133675248	0.904234184663304	0.933687815430787	0.81535529876306	0.800188066740959	0.724310071642801	0.779459604066529	0.723394611993183	0.759554755572743	0.819457624695012	0.917227204188101	0.818892928143892	0.774710071386617	0.881382369751505	0.885212062801252	0.924865601780019	0.89635934074624	0.995911978776204	0.952286164497667	0.946209344400173	0.889738937565145	0.868379415729096	0.938640159966307	0.91833065535334	0.882673335720971	0.946552395038557	0.904561226247019	0.868348491676996	0.905278838138264	0.890088793555892	0.917994601865967	0.893247821475278	0.869419062892305	0.821751934798645	0.900106790936143	0.801261033181348	0.801723127751037	0.792226023994503	0.790462121217795	0.778038194800842	0.723589278630156	0.747848050113592	0.773702828177425	0.751944597347748	0.834022114425083	0.804514912052995	0.829523491356101	0.78490219562571	0.735179820207215	0.727058809436118	0.667455214853309	0.857571182622086	0.730121598851469	0.804435373073023	0.884921754673745	0.848583624420515	1.01400980820358	1.05334563146624	1.16257565370861	0.980455464549784	1.06494261767526	1.02888154019937	1.04482694401388	0.946943833832689	0.99007616281555	0.905477491919505	0.912588808210319	1.12436983835521	0.894533220159429	1.01033416381617	1.01067766340315	1.14562551082998	1.07688612764844	0.99852588005914	1.0122792636748	0.926383695781597	0.965910847750056	0.741163041723152	0.734971761947697	0.868903103838482	0.889461482530775	0.930675063446226	0.851011901420839	0.75108068735011	0.843066697556666	0.830792857389797	0.795041193192481	0.829715139385416	0.810044518465364	0.848037563536068	0.833456369247847	0.863108796146064	0.860540979089186	0.867755956644696	0.887526993313051	0.966701445523184	0.87597776388175	0.943805655783248	0.910850896116661	0.972487079885037	1.06539924061681	0.978249706786975	0.893846433378097	0.910003389028671
0.899792907141702	0.829133060776789	0.843379730356993	1.23556055156228	0.679424224720565	0.846666609069259	0.814633646124706	1.18506222445479	0.915096932499236	1.08451248792526	1.16827362036054	0.979581008509922	0.962748325716087	1.11074197115555	1.03829115027611	1.06852899998133	1.01193551996235	0.985492758816341	1.08316195275244	0.916401171372051	0.890003279099162	0.975040485990406	0.888520721429175	0.859499386780546	0.839347486383063	0.890279152210525	0.753532701539751	0.820424318980923	0.765927661702238	0.728961749845036	0.822926728839781	0.760888073630573	0.745492739784087	0.852208679818121	0.818336032758669	0.808904304850103	0.84010979324249	0.777115796171885	0.732353535888176	0.782708576184008	0.82106344974077	0.74804526304874	0.806311480000255	0.830698164020973	0.838454036892387	0.776477860939415	0.885509862581531	0.761028465881742	0.870944259924004	0.896950980070184	0.827652334950049	0.822068566194866	0.828201846119413	0.850675617802039	0.908337693627323	0.833594109086683	0.804411371649851	0.787938565371715	0.860188224354227	0.91488122292108	1.0527371229427	1.10715834399607	0.755942039270413	1.02592000493143	0.863513910391274	0.926301634135264	0.964862279626199	0.963725043801528	0.839885651683543	0.928723892159344	0.918854430481748	0.886552904056398	1.21119421956562	0.9467385007471	1.0491340456479	1.13089467654403	1.02007988467352	1.23550976432673	1.01992564281092	1.12910752236962	1.04586674670619	1.08619481217411	1.0134489157039	0.920795519480266	0.9276534037857	0.902823099529287	0.96131329993411	0.900816311295565	0.885235338190502	0.89877080015254	0.911102809415036	0.944467281066715	0.892439195413169	0.900237729112893	0.870493405542554	0.855079555153866	0.864826751670732	0.893134093334872	0.87257740419492	0.824442564306095	0.828611657922352	0.812009788983673	0.834512719552572	0.863639343073026	0.729929782182558	0.809801376405798	0.813655479720761	0.81097476786499	0.809177529644082	0.688231312969386	0.749062203595981	0.775486790782883	0.685789984075126	0.668484057869585	0.714402262892755	0.791105659259505	0.849552100829569	0.827083192740568	0.926506891806367	0.902412872374391	0.890673540146254	0.925696435784619	0.943048372187081	1.11552773973623	0.850709579383341	0.966089566538694	0.953416735095267	0.935846059246073	1.0154822785305	1.30444701941134	0.920221856465966	1.07186295602926	0.993385979926972	0.988905260057083	0.976638835089962	0.934871654696117	0.954899300761356	0.950868531272539	1.13722278522669	0.967861551118	0.803578082776493	0.895333708033336	0.781659515210849	0.808806702390142	0.904117090122699	0.854583694004691	0.820763999405203	0.830736628617763	0.775751821475761	0.804289401280427	0.799125277287582	0.876502934843454	0.890189729315892	0.835520738998492	0.837662574362169	0.881570872147584	0.870282106398443	0.871492109491846	0.890834616077105	0.907933081431476	0.912438304011666	0.843863661449739	0.886309227969956	0.951659872878028	1.00686639068121	1.00441273569076	0.924291629648775
0.732289130035021	0.780314099136679	0.685282034494351	1.30550687903519	0.856832164913058	0.894088777469701	0.700744499894107	0.921082452740563	0.974314385390596	0.864112433483796	1.12088938018276	1.13521757101252	1.06080943391282	0.8550437448857	1.09292850031031	1.21304270794388	0.852458987622452	0.986839884031841	1.00988111033422	0.845396518304643	0.874210660808755	0.891970322678397	0.949429360350277	0.803960017119128	0.778856083549401	0.898712931391868	0.816478078945784	0.838455094967208	0.822978924888272	0.779701701751956	0.765567529417949	0.847011572691189	0.859459721343305	0.817366073510663	0.837574209844587	0.881637502313993	0.772528549530424	0.773086876977331	0.82290247112901	0.746701353773622	0.776678093491594	0.793781728766248	0.809326052142923	0.721103689586422	0.73257098079632	0.714390355966161	0.786864690951751	0.72189933875672	0.79058795812944	0.784515347840763	0.84695641330525	0.809719182852353	0.885765618121065	0.788683028656498	0.847135881804442	0.819135105340055	0.988257253346122	0.926284749470605	0.894034503396061	0.838512118435277	0.864154629675695	1.01944409266693	0.951751973842612	0.860852663247418	0.829601323469531	1.01471350136238	1.18064176503094	0.999755049174301	0.890392354347974	1.08205502745458	1.12199637002075	1.04711284155378	0.974062102899759	1.03688966706082	1.0696406632363	0.992607103525591	1.07149467412962	1.21213933774819	1.27314665429659	1.01091254934793	1.08411443925964	1.05641695936027	0.983176975169212	1.02945402233024	1.00169684465581	0.963748709614505	0.913383721190733	0.980216097552742	0.946767639406318	0.994510425550259	0.925383853314509	1.04036817967354	0.872853356396628	0.929334645398321	0.878595382507401	1.04887074090922	0.964352071044967	0.935609999203299	0.90147546506844	0.890916982813261	0.811101557005025	0.817396758575984	0.949177576783678	0.883352995736297	0.758044433505215	0.802672059616843	0.756294391162392	0.688514077268236	0.687167113305678	0.719792017144541	0.742945730066546	0.79620320738114	0.827538469889763	0.778453030340112	0.846103671523701	0.765368919427314	1.02007905416266	0.815236303799787	0.855584763201641	0.820504811346	0.819990037628204	0.82449853925583	0.85545427230325	0.859295236689876	0.913745460424295	0.934417566928707	1.00999773559281	1.00134459228042	0.99903137730426	0.986506337327696	1.40924102487164	0.875542150933978	0.956263540950152	0.888451221544345	0.937804377893676	0.820896989181383	1.05184609324286	0.913836790726959	1.0910532993991	0.883060847790745	0.982516326896311	0.92853753867001	1.05007671269697	0.958510157080316	0.92785235738567	0.908372792308966	0.906462938081934	0.807661659683723	0.836282003905007	0.851880662123908	0.913817329348244	0.858889277236554	0.933640282036364	0.889985092369353	0.868817949113997	0.837988735610586	0.862440568902363	0.799491092326804	0.842382268387248	0.781317724411936	0.852455451984316	0.859625869465445	0.886135592350484	0.881291154031184	0.807669801462046	0.908108001748164	0.804053466445125
0.67115497573775	0.737851412532717	0.86684009566814	0.733634807716213	1.06195780821555	0.891348140775563	0.763962913417778	0.844491899419502	0.811352258862242	1.10085843770866	0.73436129605494	0.861476240892029	0.899618748594489	0.879522705281421	1.13590150366349	1.04081347649182	0.832185487670676	1.38567999291512	1.02923912434142	1.02259570437197	0.975519601474386	1.06359198602964	0.975612787925838	0.921071394160908	0.908286965530542	0.867249564682066	0.857863416356777	0.773829837516776	0.756776989536108	0.846283040487013	0.855583220271043	0.809757213007065	0.994503118272569	0.950163042192626	0.917595453954506	0.774192512277249	0.796836073644333	0.779479749040725	0.831113229515211	0.798413452044735	0.734072865238203	0.785895870330169	0.823412374170792	0.746170021316067	0.758477800285549	0.83184023941191	0.806110561459922	0.741509385913949	0.777702503392394	0.87702797903566	0.804908882247688	0.773454261730567	0.842419689782166	0.797504553951634	0.835901588571125	0.811464921756583	0.83097664334055	0.852603448082901	0.792245675233555	0.837253357485346	0.904717075265372	0.784401766770025	0.933572086382568	0.900029040486868	0.974068610758448	1.10943428225909	0.990438487633152	1.00519063240134	1.11738239265883	0.932185357115896	1.02200406237165	0.96256015002053	1.03338561452638	1.07927352551043	1.00214769119441	1.14809768895249	1.1800279184126	1.04206004543647	1.32779436354126	1.25202115186717	1.1074858103449	1.0905805487906	1.05448984493026	0.995512355732184	1.11528406226423	1.02344760221753	0.962496220814789	0.958254799953369	0.954425489421927	1.01367283293997	1.06387414070939	0.917596025824694	0.995628525467601	0.978584828540223	0.874039739048104	0.915329323728275	0.870401566041606	0.902633564842727	0.863934359746479	0.897002344418363	0.872825510166776	0.872869273771647	0.722747073054403	0.731574809443464	0.71822581544399	0.691314552150701	0.705208227496763	0.702116425089808	0.785929326806236	0.768770568967802	0.785409809989933	0.757201158255678	0.895224400034445	0.815163773376591	0.859353423222386	0.822788700179642	0.805187748946506	0.810974314616921	0.773762940155749	0.768395123379951	0.89082159343593	0.732644280223976	0.774507918816975	0.760496123109794	0.88064731337575	0.809465771928679	2.23449807535655	1.1168753057851	0.834840477308875	1.12337340050175	0.867015386505786	0.940849937362267	1.5203531350821	1.07163142988555	1.07669172177249	1.07912904020654	0.998687246830693	0.991516565796515	1.17464590121364	0.899129466208105	1.06451055019412	0.893310507938738	0.907203830700654	1.01887647753114	0.883227792533954	0.902502306267932	0.871744805410523	0.895517216528057	0.910409095327819	0.793692663484723	0.771308994758982	0.876393890372761	0.857374853906943	0.816357275354575	0.823598221797995	0.774645058094369	0.920051511455698	0.849790240651759	0.851589778535071	0.93921603681756	0.971188670390041	0.902893665605492	0.886152119047026	0.952308454266352	0.912250021094793	0.76356955559602	0.810892734776717
0.645171422601836	0.604883203144054	1.27827513571257	0.833291263941699	0.787646308466803	0.527124919153277	0.873528821664463	0.623350517140753	1.09783669021089	0.942342477249881	1.24403734790301	0.774914322779771	1.40222369300724	0.909052908506867	0.865429125250535	1.03425267995309	1.30141821632344	1.08075870900768	1.03777487420223	1.06719050507869	0.99176421682545	0.923083510822007	0.99351429288332	0.911282889544235	0.949099759307308	0.968982789841847	0.898361451689803	0.921389918330619	0.795175365484337	0.844645003588771	0.87337208102937	0.948080683461029	0.761873190202868	0.83985974726362	0.910409599640821	0.889234502489416	0.79045125143371	0.872734697367766	0.798795865301977	0.788288390517551	0.820781164847994	0.76360917094995	0.776849503455555	0.8190945483265	0.851714157200678	0.778449022204163	0.754262606804711	0.827560873909813	0.73925414450759	0.812268750164868	0.827843231000464	0.786649491182852	0.834931965356834	0.794101325106845	0.787258982330683	0.815803036753204	0.839724771056082	0.886255551182396	0.721046416913713	0.701586325900512	0.795021957030208	0.774266853109999	0.863536994420531	0.924876985849075	1.00328040801053	0.830687932748876	0.988780660792287	0.855996720707716	0.841929857661267	1.02027143075203	1.05348973758779	0.995843251345037	0.916358459608793	1.0194406050656	1.02987228481542	1.08087657783032	1.13914549644873	1.16051128422958	1.22004439462334	1.00639905612597	1.14282228331687	1.09692537923275	1.06651641307141	1.15004963857566	0.996172439069121	0.992549736124686	0.939036139420739	0.962906890172551	0.898313272097334	0.954908183505494	0.91089825495514	0.896091397059978	0.820286323662219	0.866533319145888	0.841810705260411	0.777123122072008	0.867270116520842	0.81840855673219	0.79123038187346	0.7326023860526	0.778379132917267	0.75121082093498	0.769297458343441	0.776713175387992	0.751153049638249	0.778266037599371	0.747284871525093	0.789265969945579	0.729382544613319	0.818251300839391	0.792672707791243	0.831811715392715	0.780189450431318	0.889475057949855	0.819293670057822	0.861258110084301	0.724798559935935	0.804375039376287	0.864520800083967	0.988319263651616	0.68968022617279	0.7002903157165	1.23616989742784	0.887418358531308	1.26400076407283	0.897550833326957	2.45280051282767	0.881744218332754	0.975598174848869	1.25740785419245	1.30447739487071	1.14216642005968	1.0816543530163	0.942053693129366	1.26689052914421	1.14910786959997	1.24240990496328	0.995083275992313	0.954577255810695	1.01973475302626	0.853973118628961	0.954012465690615	0.840666011323849	0.95304525258892	0.799219196687055	0.752844489277493	0.860208715332117	0.867600377011491	0.880619433085636	0.749821954832062	0.801655005904135	1.01736110465933	1.06205650731102	0.795775828029103	0.808104986659084	0.828280434140768	0.783904667066194	0.921400770242826	0.879483733677247	0.799507347825424	0.888421537853818	0.730367476037638	0.995113097700812	0.793052682185372	0.867587493206765	0.945754129349221	0.870608184921283
0.692029893035304	0.835249033610362	0.697814063700349	0.769934673024737	0.916983778900515	0.742396781462007	0.655060810929068	0.908215585980809	0.966332115882595	2.53071915418201	0.702385617407892	0.835013557783947	0.978747116102467	0.843214505907328	0.976888709309502	0.802001159256928	0.868312572984628	0.761504059504316	0.981295079823867	0.855730353359216	0.930781865661412	0.836357282721151	0.849230702751993	0.931277384136514	0.795209504819299	0.766929028344823	0.79282143703398	0.751870231981944	0.856385467188141	0.757805791422456	0.896793186208621	0.765443585647409	0.797234970599479	1.00022254516176	0.847702017074739	0.870128611313462	0.824383977795634	0.841739604253189	0.941168868482228	0.840239703829815	0.876276530156911	0.836112860797356	0.904821911772783	0.782751011105654	0.804078228074431	0.843293303116382	0.865196317323604	0.777534121423996	0.851406163604364	0.778701475300409	0.760978753709427	0.765140841615341	0.837371310739945	0.822633425332123	0.744879203181213	0.798087282744215	0.849041039932569	0.726080884992128	0.882490304492639	0.809888228999083	0.895491815878803	0.82973784798711	0.861014276740114	0.966387159738226	0.934714814783765	0.992623468776853	0.836097135528791	0.999821387102551	0.958638225611111	0.914414738724027	0.859596963548305	1.11784041560925	1.11082193052892	0.983740698528887	1.02406142655837	1.2923439983285	1.12932434000069	1.03949319732765	1.15237814887383	1.02837578200026	0.987384598835367	1.04378127171768	1.02981531572669	0.937869906100869	1.01856138354487	0.888351460755475	0.889515203900242	0.849707435968246	0.862470886807874	0.876418283423044	0.823289340469034	0.846048626958903	0.854505592013679	0.801151050445311	0.790682689055019	0.778450565606817	0.789495075791623	0.739172599810955	0.717041575002338	0.718201577548689	0.746714824575508	0.720290768118001	0.714617574307506	0.792311088546276	0.709368116929598	0.75549837826302	0.756635019017449	0.76592004709583	0.736548596484998	0.70693624775614	0.72882628473651	0.668040073825911	0.72286675196914	0.792617585677519	0.708299971119796	0.801610433267034	0.69030635800467	0.715133765981676	0.678206803942987	0.719113857158956	0.878073683402316	0.840784661846821	0.947933626901344	0.788486539990536	0.688698790017908	1.53920530897123	0.886763744023804	1.33026601396305	1.42460114060099	1.1211369988944	0.941197551586429	1.35230195505967	1.04027338357696	0.90114095558037	1.13522294377148	0.943946563633321	0.812521104475751	0.886087137872143	0.811877665572667	0.895588280067413	0.746187308519333	0.8317406371971	0.782100965826951	0.989194720018143	0.760826495788957	0.975901450792954	0.708071655991217	0.877039517810293	0.874671566969904	0.772522431857402	0.821477007138864	0.831042034640873	0.896691989767874	0.823624714280636	0.761924661331178	0.861193411373379	0.839772919161285	0.883961905092609	0.834563887802166	0.814993271066066	0.932162781141953	0.93997016018153	0.944761618088809	0.905167539307266	0.907774088395484	0.90324140626848	0.907141411499626
1.74584891553114	0.68309097097782	0.875984303042697	0.597714008091512	0.5994204620518	0.599927910194844	0.5497260546658	0.792969860582922	0.502303723058761	0.415005011038381	0.596346117325791	0.919323125499126	0.857388671300681	0.916410168062393	0.754466383456164	0.857327822694719	0.950735662143155	0.822553381913921	1.09457715127121	0.793537933688495	0.93824909235188	0.857640926936135	0.949737116013301	0.899170065576913	0.817770999763714	0.841177029765719	0.891977380595933	0.815698233991123	0.818981855494074	0.902780888141302	0.977289539454623	0.818092760128908	0.979633843883214	0.877091413645598	0.822060891690051	0.987237164734416	0.893175247062789	0.89633583902164	0.892687668995823	0.795471224481058	0.898173644684316	0.915837303876575	0.892262803139	0.735763759274986	0.78657824091145	0.827921456704635	0.855425239170607	0.789106504095709	0.776851397609005	0.779361282149494	0.868307747665358	0.911955326155148	0.804301070486697	0.865303537831764	0.895856047674139	0.845120244575748	0.931507385147509	0.842571528849036	0.95744367306735	0.971074264335692	1.05991271538637	0.888162810062341	1.00038987454484	0.868279281744045	1.01274823721881	1.08958158562756	0.989058239846506	0.935584446005784	0.927661978966339	1.06625428293111	1.01381229160044	0.98432386019404	1.35700598245422	0.956758564535312	1.09020990768625	1.06139562687087	1.25558535901913	0.979124638440732	1.01384211522954	0.944141565141988	0.998515636423441	0.902516761585115	0.87839622846233	0.867357399710758	0.904719799832724	0.959066859165927	0.817984595233361	0.86222380806151	0.845939739983398	0.810817742534458	0.828125239574726	0.846949057710863	0.832139164170508	0.824690009706343	0.847154519617373	0.823509226526535	0.798239615273857	0.76361949269266	0.779407877077582	0.790107113908118	0.759304867169946	0.728206538113132	0.767429502366842	0.689389717030935	0.66116999427785	0.671662065532441	0.668472257124731	0.718903357436595	0.725848284146896	0.733359013086218	0.75249095221773	0.701722785201004	0.797701951229476	0.756144358747401	0.691133481248963	0.834506736826415	0.815577535812397	0.663586880921682	0.713374756343298	0.788321274556161	0.916111020200507	1.20030480167447	1.02404324938089	1.12317085618627	1.17290503033949	1.28613741686153	1.71177071862525	1.22257386961962	0.94027584872329	0.914483313093642	0.908423178098003	0.859235725250844	0.918832225991566	0.830110951720091	0.911744635385376	0.860449900190805	0.848886792813073	1.1177169210457	0.860946982433367	0.967187547371256	1.13038551878424	0.76665731076019	0.728218790175404	0.684003230094439	0.845486987863431	0.756419398391483	0.815788042549218	0.870380274576455	0.816269692804566	0.887192423903555	1.08988927482428	0.861684405193931	0.958093895947961	1.09928928588033	1.02225907138952	0.956996923598694	0.989457749270021	0.933421739627152	0.934182538076422	0.8909302473406	0.968979628705667	0.956742958503445	0.929571027895873	0.909181983226359	0.885909844436433	0.935893174783394	0.90845608841488
0.647875938376632	0.702813235630689	0.637023691177781	0.55751996198011	0.571938668730979	0.599369272722908	0.583750713988233	0.606301629869394	0.572144931364825	0.58144013349777	0.585538766711593	0.783507325011015	0.627195673876137	1.55796079623007	0.868024278465719	0.722139350730344	0.847435943541404	0.823066009439557	1.20231353632436	0.756666513691903	0.910449107472755	0.890285128171971	0.770419301707285	0.827932789559238	0.929573266930843	0.967859539076781	0.829033414450922	0.87045017574688	0.851175060753334	0.954926324531007	1.02779691704992	0.962929189742897	1.03398031512255	0.99347213931289	0.76063658303089	0.773602229452282	0.875601959388965	0.987990205069733	0.80979992933378	0.906738801869022	0.820275546734591	0.953416151629929	0.873578149784994	0.878707460423323	0.825566917793351	0.863107496537059	0.859176482378405	0.779302283660329	0.855637868503738	0.910450108684111	0.871721807557027	0.895143884494198	0.912323613678343	0.97517905694625	0.958253873883468	0.881526033503344	0.913017714558536	1.06806688080316	0.983713944304381	1.09574518821882	1.08077910350789	1.09449570611014	0.906998439141035	1.04957938654793	0.874492398344844	0.889228640822892	0.956738686628047	1.075527518868	0.895407089326063	0.79113154271664	0.991288331681658	1.01486476956584	0.990031465678261	0.995083772413075	0.963732666248859	1.06958670838874	1.07710173639666	1.24446196458821	0.982366991359624	1.03508057297047	1.21795534210086	0.959659429151422	1.01120285503693	0.999647594191135	0.923343272947885	0.898854254217884	0.875911221926331	0.907306497359846	0.926003603666367	0.857055668522451	0.816350396414876	0.882971350471874	0.87899559074379	0.87807562770809	0.840749767046424	0.890677602496545	0.820349097619087	0.820749689233941	0.806754163575536	0.815218147053869	0.73780750996663	0.731941242232699	0.748558870648337	0.711129256741684	0.792149654471127	0.706674160067287	0.679830087745091	0.704943164300423	0.714461699054597	0.712945488527919	0.733380734792523	0.713894779350736	0.749670765641807	0.623674214180004	0.792683838703212	0.695679478104119	0.791302846906213	0.885740873481426	0.747772492997036	1.02854312864049	0.984459805669279	1.12887885732055	1.07673970220891	0.818719664146261	0.943512212881438	1.13069321098347	0.771714702109966	0.873925286338438	0.862128661117901	0.851212602198327	0.847421025958433	1.03875455531012	0.976391403074391	0.896454458303294	1.04150359565574	0.972640988642444	0.947563341579477	1.06995816689744	0.658287681554137	0.835223392503724	0.777036876247338	1.03748020683414	0.752159962782176	1.01413364560777	0.976755374114765	0.819191755764794	0.930795062063516	0.987516363105115	0.886686216901608	1.13772226693444	0.950952342540346	1.38125202794404	1.09357513684603	1.11902480726542	1.08240681832109	1.07602449919947	0.903603291881127	0.956260709852105	1.10334182677494	0.978884375558038	0.908292719828637	0.864569758109288	0.873947940283162	0.916801866195143	0.919744429426919	0.989545778423482	0.836529031827688
0.643219901191295	0.707813191294944	0.685686024457713	0.744114921984916	0.732075806998796	0.652877749362077	0.627540662343141	0.789692565750237	0.723647072363535	0.851265604243803	0.793010917553226	0.601351054676432	0.841430704780961	0.651709199655224	0.671670902013289	0.796559047388176	0.849116406735702	0.828985476517398	0.782137256208812	1.01877542279858	1.09507730379092	0.837472929588025	1.02451034539217	0.936364165528064	0.876001591010603	0.852768595586755	0.796395225786444	0.917710651902072	0.786565710605945	0.89912824925133	0.769117114699907	0.801011234761243	0.970147178204143	0.831429735512956	0.86789391024518	0.80015839171346	0.767635143899534	0.928995042108995	0.913322359489995	0.874429929520548	0.934938757449833	0.929365025563541	0.899496036425827	0.978004444957231	0.98221955554614	0.931754359057428	0.995730030879567	0.853942914782297	0.893995983681668	0.906079005735771	0.95879932098487	0.918192364030969	0.947231535613441	0.916382193731517	0.955300293098465	0.912351878571693	0.837053001542555	0.884898322561045	1.02194800971041	0.997291722440627	0.933280163994961	0.980082118984082	0.966610880499348	0.8936237521618	0.978387353080458	1.0195523650584	1.06542277651453	0.97783339346348	1.04767634740065	0.851555082195542	1.05551889103538	0.999118664762381	1.15038577507369	1.13328328635524	1.03831655108783	1.16727549353974	0.988608887155095	1.0279002817456	1.07626047208642	1.13714423927836	1.1485775898527	1.11209111061927	0.99827156600955	0.953422012458197	1.0254381293901	0.902236116782362	0.942263112500352	0.941750500320886	0.919977207786819	0.962681879974426	0.976295910337999	0.867449666795934	0.878706954660597	0.911798757386828	0.880736312891996	0.838416258032654	0.877094795161975	0.848070475344907	0.890697491826859	0.859902929908803	0.75468561818122	0.760752919580643	0.782535262148855	0.737660341091863	0.790493190600342	0.818538964519773	0.749248545904549	0.767862975402794	0.733985036021015	0.771465544370486	0.822935875913592	0.910081536081033	0.900265255401599	0.768356964417363	0.760609168796301	1.01373685899625	0.873011059581216	0.98725155695546	0.803103632196182	1.11382898910841	0.746531813328315	0.878622519437263	1.23429109786059	0.951929325010728	0.995598521927512	0.831420107905986	0.829854857065791	0.815905185037738	0.932902885679953	0.968146611729429	0.906798554706999	1.02774683959771	0.780292325354334	0.941332937716814	0.68673074395192	0.741597745676623	1.32547488814726	0.730570143211053	0.922895590551571	0.920716044285361	1.27527186126314	1.10774094668617	0.934487243981691	1.14927426959477	1.13207285537933	1.09506444189405	1.03403985593818	1.03674882649168	1.03599084093167	1.06863624635485	1.15182848816243	1.00164493738446	1.41642359954611	1.09292375329688	1.07234622931287	0.881114863923064	0.977345016095059	0.871959066673437	0.840069045847915	1.01651411901488	0.848311261223932	0.978969414212965	0.839312654716801	0.846621935302084	0.845112949770357	0.776875192098944	0.790685985292428
0.706649471325258	0.721792791263436	0.560209108775167	0.741870230864122	0.685675892683659	0.710835057988572	0.59893450726665	0.719542649266853	0.802292721204128	0.688127617875656	0.870268085122499	0.623904596936916	1.05	0.75536310793284	0.830424011297333	0.612494611627521	0.827705632364659	0.810895877338769	1.05	1.04078576747561	1.22734431990202	0.759535598664289	0.984451122212495	0.900341966630551	0.979194697915484	1.0145568044721	0.894160539906396	1.04669240807772	0.956476097243458	0.996448665319561	1.10655894215107	1.01534460426352	1.12030540726553	0.964147255007755	1.05502439975848	1.0607476422184	0.896100827432132	0.837836877177755	1.04003049638695	0.896100212078121	1.0397980850952	0.944028029626692	0.913650115853168	0.967565776232741	1.07351633918429	1.1042934530726	0.806036927662725	0.832150167686333	0.838586447357005	0.826845578952624	0.888717988168276	0.991325772527745	0.91894703584063	0.787434814035665	0.957058062010649	0.911975061459577	0.8443249228617	0.853779483997752	0.836484614263124	0.932313358104931	1.03122906162355	0.946718206127136	0.995762119051842	0.916853803749861	1.09954601970967	1.02622307857395	0.988664574955533	1.04648999680879	1.05158215200989	0.989684790990246	1.01276315108328	1.14006974864052	1.05166685525569	1.18512267510594	1.05717602509814	1.09638104361556	0.97522971295937	0.921423150198308	0.974412173319633	1.23812238344817	1.08845303888568	1.16273121730615	1.04961792920392	0.927443525728115	0.99922188738676	0.982319053589739	0.993777010226504	0.92645861174719	0.989282381711234	0.907458800109585	0.90633235309348	0.916064634346187	0.882527692739834	0.89816396737137	0.958258859286705	0.881677153693721	0.863445292889007	0.879898656746226	0.881883723466691	0.93289008825147	0.875115229965596	0.828542622605057	0.756787352864619	0.771408923075318	0.780023652726025	0.754853722415009	0.774785249400769	0.749291814128207	0.730507858772628	0.830713827123931	0.798148387957461	0.875418476858372	0.854619173253194	0.803232059041581	0.906693046469623	0.958561677252462	0.928411909269891	0.804971993887415	0.952798196370842	1.0622796223984	1.00653533153272	0.875331080166384	0.883121611816657	1.05298046787496	0.820477471507874	1.04090764582685	0.958802465481959	0.801161451601883	0.840141652890074	0.819389057379597	0.734357723289397	0.619754878728214	0.768558518615698	0.65673756844984	0.675790346183546	0.732342522500817	0.82331240770665	0.824485550249074	0.929926375731267	1.33253709878021	1.31072776605763	1.00341922229561	1.15462073434475	1.08215212745124	1.1704994238046	1.04558487496411	1.06684684231964	1.1181012032778	1.28090616825011	0.939278422484864	1.08096227586457	1.04329719504086	1.07611560334848	0.980851024094537	1.19023169508073	1.02270475440099	1.06942185329631	0.95840596384085	0.969131408366107	0.766309715612004	0.789708972237154	0.845635707888395	0.943266866699348	0.737924604067416	0.721427175341496	0.744369625541919	0.728471825718232
0.895202660085447	0.573253310494294	0.587270811549433	0.559419189453634	0.512625995810741	0.741644114868861	0.550540247619839	0.883073810596188	0.628773160254011	0.676119661370562	0.713265424238351	0.952833575497234	1.28331359135071	0.996563305157677	0.9247892833598	0.996399987843703	3.74388660851048	0.739079518805246	0.8994521324157	1.06686643370093	0.953527662210123	1.1036368897531	1.46034925895587	0.856908908537446	0.840525466130458	0.924084742814377	0.999407487174774	0.985321433255878	0.971247505773971	0.933686086163769	1.00514444382727	0.922154634714639	1.01719915627904	1.14724765922693	0.96436782390853	1.1652735819732	1.07889996729339	1.04338157699087	0.984329669260483	0.985844887853438	0.929990453327824	0.909717272310066	0.850622511994663	0.975001697476198	0.877967797991888	0.839318323988421	0.766293707753471	0.738377521779367	0.884216938817115	0.849581450729476	0.860141375337976	0.863922982336399	0.830198630038613	0.825847234498742	0.89082644694016	0.876257454910844	0.956714930929618	0.947609707790604	0.916395250556563	0.941820428383807	0.975652375114315	0.922799548093407	1.03105607907905	1.10129871926554	1.11621079333377	0.947473324540981	0.876610850750923	0.948587440416398	0.922867822537745	0.924721268243328	0.887841000125689	0.93646455773703	0.922780260713916	1.05115390744026	0.889457038713165	0.995712400152249	0.990925601685696	0.93382345135821	0.987624623472575	0.983378179859354	1.05228607059731	0.97935551123484	0.988211680821615	0.912348896842684	0.954171041482886	0.974987916207535	0.992565477554499	0.978464456398879	0.937989211441179	0.922833343058669	0.992008495981075	0.881765573723538	0.967595248045477	0.938597282241434	0.927840763598341	0.906066530373044	0.935063235919464	0.897832845385435	0.867429549637312	0.871381805774359	0.804004329303364	0.768940374064744	0.726775435772803	0.810108091217521	0.746081762025683	0.760241798943317	0.730353616920145	0.741830486727934	0.769112339974439	0.814867497747495	0.817210414186624	0.814860610444798	0.911721569784198	0.92814542036661	0.863402212679138	0.894164328152864	0.857180475840038	0.865220574636632	0.93693813238603	0.830000276064501	0.823591313658698	0.83824607134263	0.862205872769319	0.85427872133768	0.955042364759608	0.932921455696636	0.971930899595145	0.711260438573608	0.673227070469623	0.650395030853494	0.741214423631794	0.687693954011628	1.00736279903971	0.74825044236051	0.767362918890131	0.815872028647905	0.924993164655991	1.29124977762098	1.29026613456542	0.864567512277977	1.16378743198891	0.931998065319487	1.19827708617792	1.18105691233765	1.04603412892217	0.978774389301704	0.899456298209487	1.06092955304467	0.976257204464369	1.08062174430962	0.940937282894532	1.14253090368917	1.14651574317316	0.994067048331805	0.920397188106071	1.10533309225343	0.998240805828742	0.960907140809921	0.850330842669522	0.954727312495021	0.866406371815608	0.723162265874735	0.74325999474139	0.698372361736865	0.72726259998558	0.684482029956985	0.702448350534168
0.543486409695746	0.644480837559847	0.555992999197044	0.526054411865082	0.484051636632766	0.48728302208296	0.460499962725055	0.456305541151946	0.691931739897084	0.566187577409127	0.54430359158008	0.654399078605244	0.546092750764525	0.604969399220295	0.754726744189165	0.858528289670658	1.04106735787277	0.790079809770666	0.848111658322321	1.06134951707981	0.870404430303015	1.07267238785241	0.780937449896933	0.739382310639048	0.864648482495634	1.43933039387149	0.922133798982999	0.779418060972988	0.993331246482017	1.01598397363947	0.981542730549582	1.09693537584591	1.05356127351503	1.02345694824993	1.15166289027855	1.1771558751524	1.30852015901018	1.18134457892058	1.00986413492251	1.10388114438939	1.00108753096732	0.942642745022891	0.93125484367703	0.927904311543864	0.960881164160741	0.946566405579796	0.935279760889066	0.812925944834278	0.903112824727041	0.844626900578414	0.860992821153316	0.887374329283042	0.948603384928735	0.872837480443438	0.799502370198141	0.861417768004705	0.920836668075789	0.866275650055408	0.859165106862442	0.885607510630903	0.897826104724496	0.964240772434374	0.916574475964062	0.929182085761227	0.889196873521595	0.901390250686445	0.927888027889891	0.921386230239867	0.915059660918487	0.824483788804238	0.93937014445618	0.864531208899169	1.00313417145132	0.971677890417369	0.951306652538026	0.811992525020933	1.0944212935783	0.973449156264752	0.954351736912605	1.00045307252011	0.965740205065902	0.938746862610658	0.978548572791737	0.946885339378317	0.973908527448212	0.946350092572385	0.934231964365394	0.918641855190044	0.950057852980903	0.875258454245781	0.866034318133048	0.870857667781575	0.912245179072817	0.826489729731409	0.909407643954673	0.854377964242866	0.816099822302671	0.796553675223656	0.825745856079763	0.830582438346969	0.755828099249683	0.816499133566114	0.816456421307391	0.812850961995408	0.815831505434895	0.792348164105994	0.811998012963432	0.817048619047337	0.803965600324655	0.797111276395465	0.833888339634185	0.82436555638774	0.840849305565055	0.745713293101231	0.77508837337332	0.818645734904441	0.766137849326803	0.815872059665708	0.711497321808949	0.764350259284753	0.762977674441839	0.724881257055654	0.681335739886616	0.781496761601929	0.760712398393268	0.878827584133855	0.71797323287121	0.891807318359135	0.703922448678423	0.776040944183047	0.659975680776321	0.766816312175667	0.742268124687477	0.82388226783775	1.05506921281612	0.846455016115365	1.06341739966258	0.926082918428571	1.40187068808809	1.08117711472338	1.35016766569808	0.929121165836981	0.96020787237203	1.17980784906896	1.02521737307913	2.33897085347909	1.13092267051284	1.19678467629829	1.23976747531107	1.20146738722407	1.06285686470173	0.900396519015795	1.03613887998379	0.834003648628773	0.915353870533226	0.779603827085898	0.836311619108703	0.746570793604519	0.725630960413302	0.792856618394408	0.758095292704391	0.812332275477934	0.662768453092921	0.898187108003141	0.77711768251919	0.82860519244247	0.772502841646448
0.737020278531166	0.744127753978743	0.596467028497519	0.570692581107561	0.582826151623004	0.848286716102151	0.543156525221331	0.60887122860034	0.493645685642225	0.680487902490277	0.559076606473625	0.551634979632101	0.686705949525135	0.515574865445785	0.552728582290789	0.619241158713602	0.873486736192635	0.935610226694088	0.819027324140352	0.886659337764971	0.91701109447288	0.871428834136629	0.863194066404234	1.05686171066421	1.14880304186607	0.930591431468997	0.908548355926912	0.939008549740441	0.930676232304735	1.06409074217051	1.12891335616839	0.865740145603745	1.12494299785264	0.968641218948275	1.17820081888614	1.3313882830845	1.41174285342106	1.09750813610928	1.10571318794879	1.14182632745276	1.20213909672443	1.04562555653068	1.09337046472781	0.900280755000043	0.998675930811092	0.928442754417155	0.889601521671121	0.787424227456449	0.860739410337812	0.95379988605737	0.920016677169913	0.940874986392749	0.791660627795029	0.836371042102008	0.852584790025157	0.805898228693835	0.77360058256287	0.807619252592325	0.966596393082625	0.959341684905383	0.723286301359335	0.815462288321775	0.886172433909379	0.780865677995204	0.789964819748686	0.867454897205689	0.924168016408408	0.938873524883571	1.02749296355823	0.896288699331251	0.893245751163624	0.876510588373458	0.936846139145532	0.916013876373196	1.01906287139524	0.932157208880013	0.843401914989469	0.939480997719479	0.956721590900722	0.894528844315857	0.918536410497014	0.867920136533468	0.935193603844398	0.877956129422701	0.851057299056035	0.845258724499594	0.838541155682177	0.880061262878576	0.798916216366384	0.85461223061816	0.87233744421863	0.870798933971321	0.821086059620608	0.833784422716544	0.86588297938394	0.964466660689842	0.766028841359089	0.888979890105854	0.920490854336737	0.846903462112234	0.823110877063223	0.889409555141788	0.824115048239673	0.818620821851734	0.813637851531443	0.818314729900606	0.796349087770507	0.840011293441625	0.83299685484269	0.760725080723835	0.825433724908371	0.904351627236517	0.81725237442654	0.796962782397376	0.775595119619814	0.761807290469082	0.76237027568817	0.720881403095084	1.00474114354125	0.803117620254895	0.700271335400193	0.745888563825069	0.856590593712911	0.7716457462855	0.739494193281646	0.717466120961691	0.641622873600543	0.787719973885933	0.563678405871947	0.718000649647817	0.72154359159454	0.849702671095825	0.77602080510608	0.843799516639518	0.863249188911027	0.796063808775971	1.01426702405433	0.883715524138608	1.37101436133209	0.972003756586961	1.26835916582382	1.21220767439073	1.88571783764627	1.14431663499719	0.89550549840285	2.12453799116093	1.05682057559188	1.75875598157215	0.889184229166288	1.25287052830187	0.926683275882654	1.09111274044005	0.652283067499035	0.76738742668311	0.827292184892764	0.830211593478712	0.852060266683232	0.839192150022428	0.644485625189966	0.685719558575914	0.81217206274587	0.785957708214404	0.813057452439879	0.795554511117423	0.780160203306525	0.99166107346784	0.762981801719279
0.849921804461332	0.874169582761794	0.752063625636006	0.577730766125182	0.695396332334698	0.687854696586599	0.759611196836529	0.519661728990822	0.606919743027885	0.591094540211893	0.641696216907064	0.626760271427786	0.959935072842206	0.792524909465301	0.583062521907906	0.832820081138968	0.949213143917786	1.05102126263236	1.01302550350788	1.03278118723625	0.90051915380512	1.04938268430671	0.923023679916404	1.07690866796415	1.05646904190347	0.897713975228945	1.10276998259719	1.16749883738952	1.00465204947185	1.09626304141005	1.07229451530942	1.11999246597272	0.937059535274132	1.07321095004811	1.10028049825214	1.14055655503998	1.14494728051064	1.39811948604931	1.09408838443699	0.900588587946677	1.10749788146809	1.27232303871597	0.904705883677663	1.00987320918932	0.916974667360063	0.972480982468474	0.855356780262563	0.852444527949209	0.84846853102931	0.959646605362555	0.914658746438841	0.965671410364253	0.747867335609114	0.936612539387076	0.885288139536871	0.819788522848107	0.832712355413281	0.767161016067033	0.914835549166549	0.938749250875008	0.984542310330204	0.969138858529407	0.930370807559991	0.882531780527152	0.905844183976523	0.908968654837243	0.833115754588051	0.899660056375922	0.857426567098404	0.914668644106943	0.839567482509566	1.02661523412815	0.849370377699355	0.851689110847759	0.850238738967853	0.82358870405069	0.789183246954805	0.875688406660962	0.848766562013993	0.893928809954197	0.851183133709591	0.909630989326326	0.865077692295068	0.829010450061925	0.910925009592432	0.83958823664209	0.945280209388538	0.949820868127212	0.942815508969094	0.909715179388093	0.880358464291046	0.906725374202536	0.974650227013154	0.984951139369828	0.909769845626459	0.941511320917904	0.999858818152501	1.03791410753066	0.947862298720539	0.962199406065503	0.922108305484089	0.913282477664375	0.902183508005904	0.885239226685097	0.849020291707621	0.854170162556951	0.870989733083253	0.789263143615728	0.905791065011615	0.815796880490195	0.834375595289379	0.797395111440797	0.818775568067999	0.759850863748056	0.88269378556395	0.865561697077708	0.892946789772296	0.823891322884108	0.818621718012052	0.782827828010509	0.707054107564859	0.756325351319257	0.716492665378809	0.817655517175514	0.680811872392452	0.620821736512947	0.595052525678239	0.801495759171463	0.844838012502277	0.758889679269483	0.78250312822461	0.713038344864585	0.728250100537388	0.71313876457612	0.904997273095878	0.919520673653998	0.798243685843731	1.02533170659996	0.836700397014796	0.830281467601981	0.944986804237451	0.910903452905078	1.30564613583982	0.656566865825264	0.923475580554658	0.516887426703965	1.08253125096163	1.44270806270085	0.928601812906047	1.04302378171167	0.845034793390426	0.846646701565522	0.803673070719622	0.842078785258411	0.815377316425057	0.77777135330395	0.751061046181704	1.04216476760038	0.833877263900762	0.879175283734232	0.810745103997302	0.800833982553739	0.910316626324202	0.909050613990291	0.8702677470797	0.886144498517012	0.876088569997533
0.713148353479037	0.632100940510087	0.731008212502754	0.686180012324104	0.700966925795493	0.607313979959321	0.665835855410437	0.685843331818265	0.519954223379081	0.558503565563563	0.889738334725824	0.810893179976775	0.745370586882074	0.783569450810798	0.758417516330424	1.37724396949983	0.947746114820878	1.06010582457249	0.782992255319904	0.952955924060046	1.49229217405568	1.14403488851112	0.88704344971301	0.921562043522926	1.47393498114009	0.986792257235949	0.851038166570311	1.39753077063653	0.890936784810219	1.09053910658178	1.29273410596196	1.35345665812732	1.04054283396406	1.14156101381516	1.23685036435244	0.994604611307032	1.0654017665827	1.10262214088698	0.929186166366624	1.23352454181155	1.04679209046477	0.938992078620514	0.981684535555641	0.927860824905749	0.998587468869727	0.854272229974555	0.844346917637284	0.927431380867969	1.01139791190698	0.823907909395198	0.887222671090093	0.890209122663042	0.856302500380299	0.876031409169497	0.89619618797009	0.833638829679308	0.986588871302582	0.871572253975328	0.860092984855085	0.732325912596356	0.841206380159054	0.775539553291348	0.719982811259875	0.768168263474897	0.823684047646657	0.830730528754613	0.78933628416557	0.75255157774379	0.875633078957564	0.831964730261979	0.818689720031546	0.883854395405664	0.908858678381209	0.842536007287387	0.86512264233924	0.949506359556845	0.911821058615994	0.875100710204582	0.886766240765473	0.986402863629903	0.923841123936739	0.940750558161259	1.01707690310493	0.95542624752136	0.898655413206046	0.905350827382747	0.963666643986014	0.895156890519101	0.87606409236164	1.06852847006575	0.94218859535838	1.02600595204486	0.933904388417457	0.951816012708377	1.07337261858039	1.0668776422669	1.01694452343018	1.00356287830555	0.975298683236615	0.931704598135334	0.939729589736521	0.97035284939463	0.884858284906347	0.932740636506783	0.806093425957643	0.927980046087357	0.905005965346597	0.893455448409604	0.878370760523193	0.884304010565329	0.876819041845333	0.866612061533826	0.885393543177169	0.803427857040258	0.803187005479003	0.833320926894367	0.721894214683478	0.810166132530129	0.767440842569873	0.707924928227017	0.775506984734763	0.743779697229872	0.631547874108671	0.657568847842674	0.651878646432923	0.694033458428593	0.809185651967124	0.658533067623713	0.774201624609587	0.77328348197236	0.711729641743602	0.718415553342917	0.653878022300036	0.694784759236441	0.712826379161688	0.621821910981215	0.79966056297804	1.11195736364423	0.648648560541428	0.807927011902367	0.72807470852178	0.775623718812052	1.01588344573975	0.501985550594154	1.42909700501357	0.976877426186987	1.33875161688442	0.953900586342386	0.849294797228783	0.822288652275145	0.908907612980873	0.934755754937535	0.960867089122616	0.914160561325636	0.912045437375494	0.919241583900796	0.942380847335756	0.857990560140405	0.913751530689269	0.897129492339257	0.909943021953136	0.811250742604788	0.8521809954882	0.836661728072848	0.73412036036986	0.934970467840446	0.850880184541163
1.02914744473649	0.787449719768979	0.697423011506672	0.741119230645144	0.75036213604738	0.662996355041503	0.818571192531888	0.964946667284977	0.494134448238733	0.776561247882329	0.602339937977352	0.54114287230807	0.47874061319413	0.612661271487787	0.702956642985734	0.551315153950713	2.38280901660999	0.882773621090224	1	0.825781429969761	1.01978885465701	1.12235679333201	1.15278621327222	1.84976483872843	1.15970332080906	1.01293175396567	0.982028342147005	0.835624572866649	0.983555526040499	0.945961629923263	1.07916517780938	1.13341618214816	0.86923064399142	1.36982318935495	0.936125532753662	0.862821062037974	0.957676922679295	1.17231045067076	1.07737988342078	0.915905296832362	1.02576659202771	1.00038015302304	0.951888995557912	1.14375491386618	0.893985882303189	1.16897425543107	0.907809132352582	0.917796624043111	0.856010989166007	0.945363582352933	0.853656320862981	0.861381913733578	0.745096190318104	0.778991254238692	0.8650899871777	0.746874134170762	0.657361002620045	0.762493790091762	0.730661763240418	0.717067219267814	0.736038771236082	0.790472100923439	0.809035381769133	0.77265169080208	0.88022369501442	0.866049468109872	0.900054364251422	0.879632430884196	0.841522127989668	0.823283800042792	0.891983635076139	0.927939726918765	0.963260766672107	0.915808495613775	0.938054750476175	0.872310419180956	0.962835178414849	0.905132931484235	1.00376395783993	0.863902893653001	0.862540457953929	0.984349315019464	0.890970299536367	0.953357119042299	1.00101701528683	0.942670702736198	1.01627816738346	1.02446095259511	0.907267825429846	0.961441872848403	1.02527365367236	1.10309827092962	1.06962963575004	1.1081660006722	1.10011935394855	1.1030952211841	1.11891600013609	1.12677027418286	1.0119239722138	1.06347902585406	0.963438609475707	1.08838702555148	0.989843670253238	0.958053475963014	0.959059889224189	0.960321167999919	0.913907452857492	0.901932888076528	0.889044905699814	0.819730062118124	0.902417705985293	0.806873848585366	0.828067658039644	0.7873941367673	0.743873480514762	0.731845675623026	0.678343276136306	0.688503370481489	0.684040861994193	0.666445755674053	0.744878100842038	0.709413091199363	0.755267574623011	0.685419548550907	0.718522350082733	0.658449257847915	0.649055669936723	0.670094657945686	0.853364779091855	0.673038561651998	0.74035646489716	0.74110590451153	0.704829006154176	0.705470550338575	0.732015164559728	1.11319208267618	0.782972820353024	0.597844260407513	0.944765570673313	1	0.710031809880562	1	1.04461317755835	1.23798712970919	1.65021362130025	0.817894050466272	1.02960406105868	1.03252839992576	1.00090665547434	1.08168639109187	1.14698431436585	0.872129487596999	0.874807347445184	0.833712315652144	0.949562530665393	0.932359806380939	0.98798940157569	0.910752944672345	0.890086154301735	0.809915862993611	0.836711681443986	0.872403901829804	0.789399972740902	0.926509275318506	0.921024293467445	0.968954292093519	0.828082239605901
0.924424004483091	0.983463658402411	0.880809862294184	0.93262912353787	0.643131237676225	0.669333600047693	0.881218127070153	0.754163570334174	0.731551947434988	1.04091234207153	0.760690540626095	0.679834058639794	1	0.486567862887764	0.451488112854095	0.468822987608134	1.0375	1.83633392181156	0.727957724663338	0.860873011476484	3.2974558668151	1.0296573904832	1.12291074905577	0.874664700812031	0.943897290788603	1.18422417105825	0.982131984150586	1.04516104158997	1.03439818278125	1.29914886223262	0.941903610322976	0.88890741995514	1.03444781034153	0.961926413835464	0.933579484420626	0.798103483294191	1.07948082177934	1.16245899582756	0.984066989549547	0.872761554561577	0.885680617852527	1.09186544802844	0.970666772204443	0.910523192966023	1.02729909985125	0.887678773183307	0.760574768844258	0.926554178032733	0.766932105219489	0.745479350215709	0.758557658546008	0.767615622459428	0.745197913669544	0.821246705612222	0.830721197899801	0.785193383079762	0.740706351248646	0.778920187732346	0.733001893907085	0.707828611178596	0.818966488009052	0.756734040410265	0.82504266552006	0.802590109391668	0.833706288163725	0.890724705095273	0.817005144266995	0.824694816055855	0.836229965670097	0.938141686855718	0.821441744345575	0.867830445480212	0.792646208540788	0.846163069183338	0.97416298568155	0.740786065537443	0.780307786186829	0.839327989795864	0.838989334576757	0.9699360056229	0.82387557853696	0.970967881661153	0.822456286994942	0.847706291357479	1.0058080219619	0.935520034381417	0.958984288633086	1.00395294544167	1.04921670257573	0.97548572709091	1.05922386291029	1.17879356827578	1.12592894357085	1.10787735977992	1.03815374851653	1.16860252982332	1.10072201954239	1.11150037615689	1.04450257491389	1.03234157293555	1.01602019577246	1.02646295220288	0.938614376196055	0.992562706070585	0.926902602507595	0.958766593459309	0.88740387313315	0.850203141425748	0.896010194174497	0.785108936190267	0.769511570662004	0.738419653391688	0.743651284931528	0.751441855661712	0.693768465211771	0.657614441473725	0.710806284519726	0.758492342569801	0.671292590163719	0.694617686659772	0.669082727447953	0.688439216632894	0.770556855105198	0.697567779302036	0.747849135346556	0.847256631390057	0.63687861219838	0.64532629282037	0.634126857056596	0.680291754824644	0.764383167232682	0.716158316727316	0.621857435490794	0.776101251498545	0.715565401208649	0.70759887408597	0.671576638221163	1.03217517980412	0.602156875580836	1.05	0.639949575329687	0.839268511497713	0.973977298183142	0.969511602451771	0.838071669348189	1.01179827467522	0.913674598638133	0.92563816079858	0.801497993867991	1.09982030744804	0.784909280443339	0.77539320728182	0.725296439598452	0.909377411603093	0.852705713938437	0.75805006928314	0.843029766309319	0.825654624413928	0.71778229709773	0.805966920899635	0.800828150742626	0.864556250383095	0.90542864536516	0.891277683582098	0.879206020159679	0.799246718393098	0.842742495985154
1.01539984102045	0.636725974941776	0.671005922878759	0.904593277232765	0.705614231588538	0.586559712535169	0.838879127466513	1.07400586933713	0.977948755231723	0.613991460427599	0.519235498290211	0.555468750541518	0.551049786007698	0.55935735699126	1.47540044075426	1.45738917583863	0.770359209564957	0.800460160621167	0.555933403149717	1.00390149362713	0.870614481781369	1	0.854618044936455	0.79814118997858	1.07846758873754	0.874115357318311	0.835864813950447	0.936664254097664	2.89437970385725	0.945102050046941	1.0017711903874	1.1592897883625	1.05984577547223	0.837748143439886	1.27687420325876	1.01962725512526	0.920770759943959	0.947529413795375	0.880333387832576	1.02399213486298	0.949580548190742	1.03753291186391	0.972007038827631	0.854034854891607	0.952492779188639	0.903013933730771	0.837167916804428	0.840856571007386	0.794463623669234	0.702856056131336	0.81495586608313	0.892091824463045	0.861657829154344	0.76639275080739	0.820447267608268	0.782123328463269	0.829304933349254	0.775895996140085	0.864595776064996	0.791659786396894	0.77085256671579	0.71352876697406	0.746227491502017	0.726085166552188	0.717991133150646	0.753996466168559	0.788195328529911	0.693846072524754	0.676344198418536	0.720085931156349	0.764432120376129	0.746434987026675	0.734572920551874	0.758809666994876	0.740296446102443	0.876601075123245	0.915893158966304	0.747605369879684	0.84683228618583	0.88067356829172	0.973860106931758	0.857609107881354	0.849044406519977	0.903663779914372	1.04293308545443	0.957274058294392	0.905781580654006	0.911933333172058	0.977179349036537	1.00306971620064	0.974923036818606	1.02116888490395	1.11295481391124	1.02192596042973	1.00505702120146	1.00300408374426	1.07596822078483	1.10311036302787	1.11566027779355	1.04863658428638	1.0543004095647	0.978378074944482	0.955474109493534	0.792538678478049	0.892712518974609	0.790408324424113	0.83581298376104	0.754637029349925	0.764947132682851	0.732682993851342	0.759251123709805	0.753969018702731	0.705001550236166	0.739899875762055	0.632092616621876	0.698215074849575	0.736384730429538	0.72216815060983	0.699043407923578	0.750960223872119	0.677167314799629	0.744185956422391	0.683812542019537	0.686067299266977	0.674655852891747	0.619686328810362	0.626593411586901	0.667444089082274	0.719109073883947	0.624305221576361	0.622619732805222	0.612655302581243	0.751787371627279	1.10337890160179	0.696036731377402	0.681483196052279	0.842847953041754	1.11152595677495	0.776166163077695	0.56590509975324	0.968904172376914	0.950813609044124	0.805628076254079	1.47583628295985	0.943344953307907	0.748753362013282	0.914445771313618	0.739726408599708	0.753637835080686	0.814673722467878	0.896309290695967	0.802661706537194	0.829664824390705	0.796025587805005	1.0963579362623	0.891229783981463	0.802969888096315	1.05655416508009	0.80844808614859	0.715504793511486	0.819771073687003	0.917746593713528	0.904131541092096	0.910840833585137	0.887992752182007	0.818013210701806	0.809117501678489
0.913658394856874	0.799569016450079	0.692933755245694	0.905500316719068	1.24533001726797	0.666936202187283	0.740885661551689	0.799757248579768	0.690987484713519	0.740304253477	1.12819810689726	0.836696357472804	0.75654555789748	0.627962297273002	1.06067640349755	1.16235919945942	1.56785343999179	1.46231522549038	0.473424156073891	0.79853515625	1.13209336691599	0.740601454656821	1.00885150995574	0.804110412671869	0.75919808051219	1.20752204198488	0.714015669335554	0.7753815820963	0.683391824250952	0.990930059067918	1.04346402883027	1.00018109121832	0.68021922055513	0.790688183702359	1.00654520441171	0.962155500350881	1.07719483296261	0.816108032935585	1.0064721610399	0.84049364526244	1.057574116654	0.93320643442428	0.787562768172756	0.833829485853049	0.929068931674159	0.90327171167832	0.86011091985176	0.906032474043575	0.862401406293181	0.971650354992358	0.83358065764114	0.868754808017556	0.774870362772772	0.797816854459181	0.764560134397328	0.810144753242362	0.780077298639802	0.807726952904301	0.796567228157946	0.720861047668295	0.756295907675655	0.72920818621332	0.69878364639529	0.661624547372548	0.666087344007563	0.791555901796454	0.635132349239248	0.696400981471488	0.719604011710751	0.814627874313871	0.722573300622258	0.656653415477689	0.675224571783948	0.777643717822169	0.842956150698244	0.793992752899392	0.837353450025495	1.0009525488334	1.04127854232277	0.777859375742425	0.946904308515014	0.870167438860236	0.887629944412018	0.905783311484564	0.891574238367396	0.877493796094817	0.939071628063415	0.945444817243807	1.05188530691962	0.887137693002267	1.0937927071479	0.960853105863368	1.01435028357518	1.00219528587684	1.12142336824279	0.963490836528406	0.91745234466155	0.913450680637062	0.902908831764514	0.978023074598509	0.933666157065117	0.932068565711322	0.833773241570442	0.945068483855713	0.868310286024129	0.884721121985224	0.834802904248086	0.815208748222748	0.795354230307367	0.821059859827639	0.741433605689112	0.810541573399044	0.753707495732366	0.793929929528565	0.789994742193887	0.766164152138811	0.671394652505344	0.725667311330029	0.68989759192269	0.705206627838444	0.692206537499007	0.669001403099137	0.617705714736332	0.709479034547414	0.773862103978333	0.650287193547456	0.863077163938622	0.613770593111827	0.642110904205857	0.671442490317962	0.58810810363246	0.742320717206899	0.667360622283168	0.735702882402463	0.609899924182326	0.692611914004579	0.702640203389322	1.00203804270546	1.13489810036093	0.820505151887217	0.701486163234848	1.52355442625299	0.810835536814785	0.669280382788675	1.1979279286685	0.916467336425082	0.71193724127347	0.816675292275748	0.804665659877012	0.829587971174765	0.786071379953568	1.64891324553428	0.81635359297872	0.754259566740219	1.10766569182171	1.02620828290322	1.11284708726693	0.880000437990285	0.793404151409453	0.873509025505927	0.886903066144927	0.998921805999013	0.818317336466142	1.03177814391169	1.16654978734195	0.879788802613474	0.870886041203366
0.925355227021536	0.783694487093059	1.15993683799629	0.811680672235847	0.73792269699081	0.660870933389969	0.791598773363472	0.836429808886349	0.644532912789265	0.660000388539648	0.638695040790059	0.867305086079535	0.797269720185837	0.578232498663447	0.868157163971768	0.574501824249437	1.05553446210498	0.941244973512791	0.446732817792768	0.898718001241441	0.645295455277292	0.744834087922195	0.819233247366056	0.870806159773024	0.596928659141802	0.655665522158158	0.647070230881655	0.767525910968684	0.886778929650927	0.815302845333349	0.790317918245085	0.939331761880504	0.880204039663303	0.680956174667476	0.892547126046913	0.887460612456174	1.04636349735707	1.0619583179274	1.01936597752967	0.90538996529554	0.871742753233793	0.95480578984525	1.09658298653561	0.900576160741658	0.915404553856314	0.832062316763477	0.809977231158532	0.930870383291374	0.798801620019372	0.931948365779732	0.946862797995814	0.731880748701991	0.758637265094974	0.737107982406731	0.810713194537586	0.743120157850962	0.80895188097035	0.79044089917359	0.77405478932156	0.743874947053332	0.758061290830477	0.817734394355859	0.793553497298468	0.818805136975593	0.833583269978269	0.791292730909182	0.747008778221159	0.828685843968267	0.806049801127574	0.702115495168228	1.00042172943084	0.780906142755149	0.823472002481349	0.938550059059943	0.831648571872742	0.981902884404248	0.978883673971615	0.89411542481801	0.911045136291665	0.946344683350854	0.826808640197882	0.928731402725225	1.00168936878046	0.879870553339467	0.883651760681552	0.973106119774279	1.1536385252224	1.13097488638296	1.03054981094052	0.916111877107135	0.907302714131851	1.04347872350396	1.06305868532103	1.03294615273282	0.972645433871286	0.99024544674985	0.990113563076263	0.931704381754459	0.983189717320088	1.00772062704331	1.04166643372745	0.838819773151833	0.891601042003452	0.859213087119116	0.891030458559855	0.826277264075967	0.845738633641581	0.851327799891281	0.862730853128471	0.871274270002267	0.818276357804439	0.779903518027736	0.763446758006177	0.792001697772344	0.686888683181009	0.732657682934991	0.806410119100932	0.77290602827227	0.62822799147848	0.701925388806838	0.747025705521726	0.633152287083919	0.700661994649072	0.692974606863861	0.718829254994217	0.646283443802718	0.690588722192768	0.817717816026837	0.703137197687972	0.6344302296885	0.553515207403692	0.573392637708181	0.592050584831495	0.596480563968109	2.57816799871597	0.870014357420663	1.0442578417305	0.881661659011345	0.804036966338195	0.878786651319275	0.855084392617347	0.914172204457842	1.48210166190293	0.813264673936827	0.984350609487421	1.1078284601956	0.76847631749207	0.743062176411082	0.690144824031337	1.16960037407908	0.784274719079591	0.867024153582434	0.774847074204332	0.979198620556475	0.947938375413873	0.920453640189949	1.15073863324389	0.861348193818188	1.08265919000884	0.887578249498195	0.889676304180756	0.892403817627864	0.863456648964666	0.980517338241765	0.960269500702113	1.17576209985029	0.905958273854512
0.831350346293392	0.989117256372469	1.04406311094909	0.78905610107677	0.960798848491555	0.790873783790781	0.556699770525666	0.621914241593323	0.78271008944621	1.43225671909326	0.590074814813715	0.652883129227067	0.644175061013091	0.832448902213482	0.780898544455539	0.869119348085082	0.852298203348697	0.686757415080218	0.84538672861271	0.83661089568416	0.661498867560598	0.771518866922561	0.8359580376982	0.790523284502201	0.74567938924605	0.881653065599064	1.88853069987999	0.745005118881217	0.836542311428871	0.925001504128098	0.786638269542009	0.805592492995167	0.735242379298458	0.930759088333371	0.749062449280848	1.02615941135333	0.821213074663121	0.699719710004856	0.788849618580107	0.739761005761525	0.909123289955358	0.854943805723609	0.841737884031336	0.75040248653151	0.743433676874389	0.835343208640213	0.817728684538433	0.775257844306689	0.761040006912138	0.764303704669928	0.770056054772602	0.876320856743652	0.829585440338847	0.873043218495729	0.947043999845441	0.870872406612989	0.843570436191734	0.942603079711175	0.870382264437455	0.777985495549949	0.97176104688804	0.798239232099509	0.796680861082258	0.799282776348988	0.776097208311423	0.809858479024713	0.793042426431825	0.859320510629063	0.802055408820524	0.878419442855951	1.00267028094667	0.864416114842875	0.822897002424436	0.849320383978611	1.01340278017096	0.827133682579891	0.99545714608759	0.87381748992001	0.997550996764127	0.902471487306527	0.970116639505034	0.91843253647226	1.04356109186179	0.913851164337036	1.05742769459216	0.954189517565166	0.9850890515522	0.992069872638896	1.07476485550902	1.09621988896918	1.12074186769885	0.95024281439464	1.06920231365886	1.07424301072619	0.908525354032911	1.13520083470228	1.02387434398236	0.973442972518797	0.988361365375851	1.01895631191136	0.898585739803283	0.947106541564084	0.906558672938715	0.899272796234686	0.933968061742736	0.860540563911956	0.871137454975159	0.859617922098719	0.864029577471684	0.890415269000509	0.89954285810178	0.802386385553324	0.796892474371658	0.827158979132188	0.815283183935168	0.746630500624026	0.697435538689458	0.781429595818687	0.682112293187082	0.651627221584835	0.653830490840375	0.619476952456593	0.713449285164657	0.67965208426136	0.556254831023137	0.605190293992429	0.761906474110787	0.644264320683341	0.880947774135354	0.800455161117971	0.872919630159771	0.842282268961486	0.721072229984285	0.759502256436196	1.09746944948279	0.918379433129623	0.706238011928176	0.926396126587584	0.969704442357812	0.837650666369756	0.875943986243173	0.708117103205739	1.15100201021305	0.642047932574324	0.473095815916777	0.813155796912875	0.539370504752778	0.720422851080348	0.69806110936829	0.933786545699554	0.806037156988352	1.08930560289687	0.986724018192531	0.95960290039862	0.913363840577735	1.03480193696329	0.978957244110341	0.881238448602979	1.14705705400549	1.16057146416906	1.02661230537703	1.00024124191316	1.11116607108808	1.07978466912031	1.08073039190849	1.06792367266371	1.08103723604806
1.10411143872306	1.29522463251024	1.08272356024478	1.12832601606742	0.694053298385796	0.810612950674561	0.6340026424784	0.675291454020082	0.993206906023853	0.76100270628001	1.64042726269883	1.40377131021262	0.660391116483659	0.838700599445052	0.784636540148947	0.718092654533758	1.22551280640357	1.29186414209003	0.726607826175925	0.944487253538635	1	0.696131394305111	0.812820731592436	0.872218592654691	0.911836142900211	0.725528687151483	0.692899062150206	0.835613132719519	0.875350897622346	1.26851318565348	1.04857837403869	0.783494961544357	0.858861224392555	0.841426080046414	0.678514678203662	0.984929075170417	0.80904107606278	0.794147764533194	0.862063078582246	0.876700849956047	0.788434771215375	0.836252365048712	0.914769498507286	0.882239991910004	0.797927879821422	0.85746856980587	0.826254985677351	0.994436566561941	0.987060241959406	0.854970266407195	0.898220324969392	0.868051585193423	0.915074143355099	0.870645572755774	0.906832047913256	0.921291023404111	0.903197493711209	0.844492610419976	0.793053398650238	0.795106522845725	0.884188419127566	0.839626707202233	0.81106955959935	0.834270390098864	0.767025617316226	0.810339925745578	0.82709659948823	0.85254986213738	0.767908999736268	0.968477809846345	0.886089353928764	0.963207608876712	0.937154388060005	0.904052855618202	1.05100718059447	0.912439982565755	0.963230906282062	0.963157276405286	0.951863490540484	1.11068639737701	0.988169091611935	1.06019294908891	1.04263529570541	1.12979482938733	1.03579104108475	1.05808740619924	1.08790735311635	1.00529456508052	1.07491154012208	1.15480848235681	1.14869983142569	1.01534108852598	1.09027089385667	1.03187010134004	0.960904907718507	0.936403145997995	0.959396677676624	0.972616056105359	0.957967785659745	0.914590661164551	0.853336281180367	0.958818261764	0.936513393096745	0.929321019694303	0.907720444324409	0.931132524306482	0.920602782888754	1.00617197463756	0.909713543954398	0.868258845730911	0.801815023441748	0.799088887456239	0.819114405343934	0.750368040946735	0.806840731101212	0.745189682996139	0.701931273857778	0.720389785061915	0.658278603207442	0.63790665302631	0.712751407381283	0.529274995681626	0.738092608195197	0.607657902716005	0.935904847085235	0.703312205720104	0.8527266332219	0.728348270448238	0.687740567097375	0.77202644222597	0.858695548807047	0.888784919898118	0.92940042553476	0.806798405056631	0.719976873574148	0.85324487483861	0.759197080156694	0.744396782649758	0.784514056877814	0.789810825347775	0.624351267336959	0.908911463964321	0.542307375144239	0.494201822981398	0.986103802088905	0.64370680395906	0.697129712655644	0.867239197749464	0.953690115821051	0.959680513501527	1.03057497514953	0.875631707805648	0.880316153287294	0.786050369530573	0.866135619242862	0.936190438648175	1.13284464716736	0.894451676106344	0.88152718827902	0.966357794549283	1.16964482141197	0.876797992583161	1.16851032016126	0.993249994765242	1.08123122308849	1.19507860874218	0.965631107236298
1.20006324503339	0.917755166357195	1.19831296760805	1.48782239932549	1.53069491980122	1.17213356493461	0.84513295578603	0.872947541195749	0.756654361212411	0.573666660602294	1.38028689218705	0.360796217312381	0.394615755504692	1	0.646880245895809	2.00278501985337	0.586780931411822	0.711359795708363	0.501986310183236	0.67288523608306	0.789380090122145	0.970614163246875	0.530643460016548	0.492851427326968	0.621056579005123	0.767916058232405	0.999930267406324	0.711490727096178	0.790749672830107	0.908335274921148	0.774964591931949	0.860845614410202	0.775753159294992	0.867790967808438	0.892905456400304	0.771977723144609	0.839267508885107	0.833405261971218	0.932568639266397	0.987577399514341	0.989577427347179	0.945597178924368	0.930781207288334	0.813103466055665	0.830205579402232	0.824764657855051	0.839416303512192	0.913949102227892	0.789451552460312	0.758953579053432	0.921529094676479	0.788165893467574	0.704496903907788	0.967152018988605	0.766281515565788	0.787689344280082	0.887239065842655	0.754814281162644	0.918684856056933	0.875418267337007	0.760793747489401	0.761362976575868	0.877672045323008	0.798585822915479	0.802392297965467	0.877441331456732	0.780852297572266	0.815834157403002	0.93475326758918	0.852841535489043	0.969876145676422	0.930115210522427	0.871523791494923	0.915498808838765	0.907451131555504	1.01309476623238	0.895735407853837	0.954386299615528	1.06230738674412	0.936826218233549	1.09700783410742	0.878633077641041	0.948905997265745	0.864003971144497	0.979723709385104	1.03644343549065	1.08653638474784	0.941906699082404	0.993947262032348	0.924661915780479	0.929556604038981	0.992687687233278	0.923118118404947	0.966121714412896	0.976324694806256	0.948319334980005	0.953026388424745	0.912017924366941	0.952767073473307	0.936555026218894	0.999309317382837	0.948451180504501	0.938474879325452	0.946705492280242	0.844622006328306	0.979817837937863	0.857380327720953	0.802625833941318	0.856681666708471	0.894912771232024	0.756417322612837	0.700083324697762	0.712498174703104	0.708342357308504	0.656782751261216	0.740075263778479	0.75204962510018	0.626154492680669	0.766553667067903	0.842950377044494	0.847923036480938	0.7042771632325	0.711829047709022	0.700043399918846	0.808715135884435	0.84632993126879	0.757648029781057	0.690756648485737	0.783243735205425	0.784780535621262	0.695921710423204	0.708423838936416	0.880013500346584	0.831278893547171	0.779006574071506	0.656736225187826	0.860274555521996	0.815545411640278	0.768315973786994	0.684282770298726	0.743486867200092	0.499942341389792	0.64053814881681	0.442947027869962	0.726297286271281	0.704053469575381	1.06696835717694	1.00909378872674	0.958207712261998	0.913734019087238	1.0126866688458	0.921627239620412	0.828797762110033	0.90122393237184	1.07752609464328	1.00937553603493	1.27744370784857	1.02427931748989	1.17623351945898	1.22811458040971	1.31446930329078	1.1682246716963	0.975176641813113	0.892918242798998	1.05638025651908	0.98042232558934	1.20700941639972
1.32320190848796	0.937766020449376	0.810008665980747	0.944999880202587	1.15159802475881	0.837717423998709	0.826016224313587	0.900305352754526	1.041020015364	0.558202615570543	0.553160531023405	0.588534119362478	0.99267578125	0.767587396636884	0.601240319433418	0.795272404953557	0.620119912562647	0.810488656746543	0.925364648755544	0.606302314324178	0.74977001413076	0.852206203272902	0.948227803223104	0.741464149539503	0.887374903622564	0.740205477444426	0.795592696474976	0.971126438094869	1.29257069451985	1.02138758450275	0.917899706301514	0.87415783100852	0.841384545025275	0.9490051221194	0.936777314008909	0.831640714458167	0.874485045357319	0.95834883890384	0.904953694194948	1.04577120859108	0.896740441699024	0.838718600141884	0.977056979771188	0.905546196344949	0.825541410299095	0.935005658060624	0.864819828524338	0.918816573204972	0.845045114838302	0.844431535668833	0.761135542068881	0.908638485228911	0.865092633750078	1.0858162748063	0.825496488152366	0.855038059788768	0.870065327889044	0.840392574754464	0.869164461283804	0.829692155822079	0.807737713408921	0.890296657197328	0.820768011765885	0.878803916724924	0.942039049741938	0.919865927267676	0.985247568781146	0.875174263006301	0.891529287191747	0.851272044930968	0.948022364869543	0.824499927399667	0.963223510447942	1.10557690530931	0.931393868955779	1.19675630833715	0.917796878298487	0.930202301906659	0.959876400719989	0.937018310567035	0.887776564573177	0.930970344897214	0.926927881749842	0.848321015490185	0.864743566249894	0.906050602367227	0.967741761563635	1.01784200887058	1.02915507886073	0.851375295329662	0.868639149568525	0.944602382373321	1.00373062982049	0.973348869509225	0.975540418503081	0.921386751297024	0.893044530578043	0.870077930511258	0.916696232866076	0.932407281586532	0.912866395588442	0.818150590133697	0.882342180459962	0.813819641164948	0.932580590781494	0.804024441499506	0.793643243920138	0.744538405728686	0.916908880043649	0.738574333347121	0.797592688464234	0.745169295717296	0.716797313562181	0.731958469884696	0.708296139806057	0.733864230090173	0.742420410445209	0.710342834635517	0.709209350237487	0.791978649708472	0.768594498113715	0.92377760850148	0.825306515569166	0.807211184299716	0.841131932113672	1.08940883992574	0.885722031874252	0.912407860968274	0.811090130282678	0.747341396530281	0.774171159702681	0.740995441743355	0.768802860147581	0.835566070641051	0.65679597701172	1.00253024773268	1.05121323478056	0.580726539436306	0.729594011937189	0.68937641030208	0.820573807903231	0.603164217714433	0.661022084125303	1.1789474742417	0.722819861029966	0.719098162027103	0.695487288633246	0.799223906144278	0.846167308488224	1.0297148739666	0.932270574591504	1.10517439579264	1.06500998729283	1.03523319068794	1.16585720653811	1.20583124222038	0.996633308025015	1.466605626259	1.13468133311576	1.0009783477554	1.01058334493216	1.01144366350918	1.0444768266757	0.980205798255936	1.66126758690041	0.98319984667435	0.993634246372333
0.808972604330182	0.782807379974165	0.723152470706466	0.730102368057737	0.895044874815173	1.21907272321995	0.714909646602165	0.613295767016206	0.658908077843291	0.58784430528156	0.674315807072019	0.83139886786419	0.534398826379515	0.856148099270515	0.695210133510933	0.48296044377329	0.608977269927114	0.6317630028834	0.615636295513033	0.712254477734571	0.637401752387808	0.970011400901497	0.837215000266282	0.706957747675254	0.838756569700745	0.620361613708622	0.737390557660899	0.774061564764997	0.964288590109296	0.937753929605897	0.705549101250178	0.749219533989652	0.891037052795499	0.911898254382082	0.879542464359894	1.05797380871627	0.886909267787034	0.892574114868076	0.835169497365793	0.819219785342478	0.855251192814306	0.813162799619777	0.909672065725819	0.974860143250492	1.07051821785645	1.00598812222415	0.807917688083223	0.840839787383635	0.923101330057102	0.856467280081228	0.913588236316667	0.874002229796145	0.960788245415636	0.931180446377964	0.931884479876749	0.893665783563787	0.843308893818286	0.920950351903293	0.964927067912433	0.943955928366832	0.959836678504471	0.886675551077924	1.00562371126244	0.883115063310671	0.87106810928167	0.882408755756297	0.799065535350281	0.960397213862835	0.873458605760025	0.770903867494793	0.832305953329015	0.825456796744184	0.768096921638641	0.831550750426813	0.702321942330479	0.980420794460594	0.9097800037497	0.82371927169012	0.975448015234229	1.0171095228046	0.931653655185456	0.902518479497545	0.98068932862824	0.979552121682231	0.96636986034196	0.943291241899561	0.956628266990108	0.903508777447115	0.917913227267929	0.963612884741979	0.85381085282916	0.871910796450255	0.860134374196339	0.943900053407152	0.769931130561015	0.790466390625944	0.805461355755774	0.867910875387342	0.759906382096487	0.755773478976435	0.818428775990729	0.748682458974701	0.773014160008339	0.833323306495476	0.776942130902578	0.827539043702059	0.765755036742051	0.869139544849033	0.795041815170913	0.772288326515203	0.794381349676021	0.812637958025481	0.870334557131814	0.823387546184077	0.834491351886157	0.76602264000896	0.935809585337643	0.867768400370598	1.05974655545853	0.749609090846465	0.927900930595332	1.15605191885019	0.90444408807668	0.786580266945469	0.913656955539913	0.783803569887599	0.88218906786756	0.842844964892122	0.926516711394714	0.755200722699374	0.783678446310582	0.732621199785938	0.741841252671486	0.608197216435111	0.767870484282869	0.732467126118681	0.970019602346978	0.59888595165363	0.591177808468179	0.739012256362335	0.643827346857085	0.701878929351244	0.884041690813679	0.921252274602187	0.782681269567712	0.707325036027105	0.76436311477971	1.08609624155427	0.912971701765278	0.914075353760102	1.39402562387575	0.847194883822116	0.814870136380247	0.908023870036461	1.43960819280263	0.966274933959849	1.50821964812509	0.921656423005865	1.22826257904365	0.979403016453195	0.90944818499135	1.13332670667994	1.14212897453693	1.05175833391822	0.846718800790162	0.991361050914279	1.08434180356522
0.810923257539866	0.746048840998933	0.607022268525464	0.766914974377794	0.691486343303294	0.613058570272715	0.568427363442655	0.817623906000477	0.737126329994115	0.631031504836227	0.718807462130971	1.16011047524244	0.553743791921699	0.798243041300872	0.541559937299507	0.98969083693906	0.603990468618028	0.848886116957686	0.56760780273235	0.578722700360094	0.46413357347872	0.649249036839603	0.602563092407571	0.893567255723368	0.642140750562977	0.741911953181115	0.738572171665156	1.00534668243938	0.911518532544776	0.719022433533053	0.701212337476315	0.993000068070703	0.693285647481477	0.924460227177819	0.750432122009051	0.871065667384478	0.824385145563139	0.83565245116841	0.925993487240015	0.752563242696198	0.822951483197829	0.938316727144143	0.989836121302938	0.86623548364487	1.20367214656779	0.961353440546141	1.11064534783101	0.955015106854832	0.918874082231668	0.99031758373434	0.897803354867515	1.15851177860942	0.923688201851022	1.16241922060127	0.996141623248478	0.929642853846335	1.11733944943853	0.982059418165334	0.894273710772207	0.927059240836594	0.905087858816766	0.85931452448463	0.889549839367516	0.873902453710528	0.841445119106762	0.828425559193018	0.822360861609108	0.887350407873155	0.820820153728414	0.830705278020515	0.857358681554808	0.88906882903172	0.881821254046725	0.859772207097202	0.873654357355253	1.0991460524094	0.932930363784663	0.894649743123001	0.968925557676827	0.925194360204321	0.949819742149936	1.09855303405151	0.90682436965753	0.930446665221413	0.894840219291493	1.34905251118472	0.819249101240909	0.815587477129727	0.845973300651794	0.836167395830917	0.84728671343144	0.85895283273173	0.827903702279818	0.775991725198475	0.869429034643544	0.77402475223628	0.779236510316332	0.816004913185231	0.823594071549755	0.868597746716034	0.787539036212551	0.853337008856325	0.787575203043771	0.851133579106564	0.892296783096146	0.901120246374477	0.868436247094754	0.837480401873921	0.871748823850321	0.842104726784599	0.796568933617255	0.817061054989552	0.8159361643584	0.865108062258135	0.883859965865093	0.954286864117622	0.936148885320409	0.912763210458434	0.90215541991785	0.852787095609533	0.900912965799903	0.930294749834197	0.968829518948299	0.826472300426383	0.887581404286321	0.835162189926369	1.03904688949452	0.789333434706729	0.792404657476937	0.574963945342551	0.789236426119514	0.673729817281919	0.518442454550296	0.641490058945171	1.45014969968757	0.840956622756011	0.861284546865339	0.723270759495643	0.72307012126208	0.704532313332987	0.898914725489071	0.74714392003814	0.720319775615534	0.731940976105389	0.779307012685047	0.977537716450698	0.729531034551857	0.829160965996875	0.88788764679438	0.791094947800794	0.883641437861154	0.860739841396957	1.55288717805922	1.00359103584554	1.81709217164942	3.79123929870106	1.03975839614868	1.01082425340717	0.779504894239765	1.0715760401654	0.969062209456639	0.990745215828061	0.857784246034426	0.906653513994878	0.956856161193097	0.879142298932769	0.867761448772994
0.704076073066442	0.592437764585525	0.544888626646874	1.43322425765916	0.514403940759666	0.859862587815379	0.662940915478493	0.476049592142194	0.796310219155042	0.917546797211773	0.653198885081047	0.701282992362992	0.721248679164315	0.664879806703132	0.642855045751878	2.49880368890832	0.887494715237151	0.880673174895718	0.818270469870766	0.864917449044178	0.646595086731959	0.612515662359522	0.715544095290296	0.841767610244254	0.825021440362637	0.641981126262338	0.646885543488334	0.826416822630134	0.789290245512269	0.727784729712852	0.744236675344618	0.882441488451437	0.749297906929998	0.94854057008772	0.834866969983361	0.805580368320652	0.895009212963253	0.894663558886821	0.983215917088877	0.801417573790012	0.857855938966427	1.03184613647173	0.889717173067922	1.09502434265979	0.853014944929214	0.922122191576025	0.928773364230846	1.08970780274386	1.12278433744815	0.933723101269246	1.00786956820145	0.979479602770776	1.07310499126302	1.17126401848724	0.965896148323134	1.17990319669471	1.10919387287224	1.04026383196284	1.06882769083002	0.962376757731103	1.05030957798457	1.08432915426627	0.903330162809338	1.00850535943796	0.917170243141381	0.921506733413255	0.938842374126513	0.836719859778188	0.915796599440958	0.93759492889654	0.988620565566109	0.992538202756873	0.879135466158773	0.894891023911793	1.07264255924224	0.957153742385971	1.0729304793163	0.900932854927794	0.803894721130973	0.814795645403897	0.901044319084776	0.753710863802721	0.873774327354809	0.866579346095487	0.774379399225585	0.75660531497563	0.839322904494323	0.889496330013934	0.811378636715143	0.849912906269675	0.864401151983724	0.850444493388095	0.921937004553975	0.857550630967026	0.832852873243724	0.786224772345259	0.931267587511643	0.883921769819068	0.822592033973404	0.81350067728129	0.904684720724058	0.856542899021381	1.01316823227596	0.939656568458474	0.973318385734435	0.890598701100913	1.03607279951802	0.939475971846576	0.92343959560488	0.96707095384616	0.972690062271179	0.88015221890582	0.940844437598604	0.905161495283873	0.850777426815169	0.928190976441893	0.911041695440948	0.822493633918017	0.845933664952592	1.11188239592316	1.05154693710312	0.908941990480233	1.04226785364819	0.973114951672002	0.839182677607801	0.740872972159283	0.955513182566369	0.552845973209872	0.566455475233926	0.598057829362561	0.675210322573099	0.551299901339303	0.68931087754614	0.673493120307602	0.725711425910766	0.759518778704909	0.77281071303253	0.930555210900011	0.849690768300967	0.855451884291681	0.792817270750017	0.854676042042618	0.647362534540927	0.710773883026652	0.886300689597925	0.658933705450402	0.77326651989286	0.71489168876458	0.949947549091534	0.872229835916924	0.915088006836334	0.752241386436732	1.08058029132555	0.992234777750052	1.18254839796466	1.11489372671948	0.933815899574747	0.985759061944082	1.10698045066495	0.863345113571599	0.783464384540954	1.01204120180312	0.763261862074029	0.784724094832125	0.814545112367833	0.881226595864264	0.964690786917146
0.828147858773037	0.740380213903854	0.583496235748356	0.495635544471615	0.477453603714011	0.741413536898232	0.632030705465019	0.530264110895642	0.602213729610296	0.458732932098551	0.574751397384084	0.620671565748201	1.29485746225502	0.865346171757512	1.48897188618828	0.625063148609738	0.837834057537172	0.763321545379698	0.911823470021439	1.01204362689816	0.777901970757024	0.847095083813112	0.676220402741954	0.665929973820013	0.933099691454835	0.780857584012827	0.703407582177983	0.894669376068042	0.717045339360083	0.791450857480756	0.810338197371299	0.696856990598539	0.768508971971083	0.88565917049401	0.780098505560362	0.913287316801511	0.849488125985294	0.822233238082993	0.899329949883625	0.786257300316768	0.870720727575591	0.931880282572982	0.952409863650345	0.861109362403252	0.825841189179477	1.03688101445668	0.842292473687163	1.00568124419001	1.05641210717518	0.968071102891324	1.11159597956685	1.04537840741807	1.03035611690357	1.12870047642839	1.08077665289581	1.27160393420615	1.07254197056594	1.03780929636186	1.20842042796378	0.995423261885451	0.989004562921473	1.00942243247891	0.900379747945696	0.888622394137158	0.930306062792592	0.943077820251794	0.86751091227721	1.11100762659658	0.899562672704627	0.866326210282826	0.952840224395304	0.963031293358158	0.945362720588415	0.970874491516405	0.996375728678888	0.835097001466202	0.826784421914993	0.934010889800102	0.905595193684149	0.850740016141121	0.845735812518284	0.777769984840916	0.927291243293465	0.956273567803414	0.864098041978222	0.930183860713626	0.813614784041762	0.858441514934732	0.864645072713733	0.808975746768549	0.913240867082306	0.827277812428083	0.816814780284999	0.936646955089549	0.8677100093694	1.0168144604763	0.971567327009294	0.918572817604614	0.790270114417066	0.869857917631954	0.936007335519715	0.928927386687562	0.903409333400184	0.991484791408457	0.93200545708895	0.984107582958067	0.83484463611577	0.948413128733545	1.01743549396956	0.977599251395396	0.961792663682787	0.88210511024389	0.917231750496977	0.89731332514922	0.830584907349621	0.894321923028384	0.920854246607398	1.07451783372631	0.932878149101327	0.96886044176691	0.78580407463778	0.786987958937926	0.979466105733046	0.695100249709966	0.533120014573087	0.661006458035035	0.662196946668315	0.695278919748208	0.603338779795052	0.663941084403576	0.611036032100745	0.624240424935635	0.647516434742057	0.783975414277158	0.635327639481045	0.660249171878288	0.664504964955409	0.852486127140111	0.694306657629391	0.729355524521846	0.626541155474015	0.667678600289083	0.648211018864552	0.699131579603001	0.936513410665276	0.711297843152768	0.681908034355001	0.774616558074569	0.651571350416023	0.80349922795709	0.660935806661587	0.620783086943719	1.10074159940358	0.792803432365833	0.900867513019613	0.955208159419234	0.949620693212135	1.0966018890412	0.991021054773025	0.847823582160159	0.947378527828573	0.734969695999963	0.781523003973897	0.83147495448533	1.06475752008813	0.792186186354611	0.839950371232701
0.778108464858547	0.588762736642534	0.730400615245444	0.821851481993258	0.807283215330494	0.520774779205668	0.615591839115404	1.6289800764651	0.660893584522873	0.583294033873759	0.70426667704144	0.593668380610485	0.638571328733772	0.705384951724735	0.657371834575917	1.21295281871835	0.803176110640592	0.905453901195507	0.858575164572149	0.661311283352256	0.750527011660812	0.867105763963222	0.887823055091716	0.889929137998604	0.793930190216515	0.720595118878413	0.673953372349832	0.900079033015291	0.75314058361585	0.666229072422016	0.921707768935844	0.809248154702451	0.816601521715124	0.815968011188448	0.881408176074919	0.78304926349503	0.950304652502134	0.889744348256485	1.11608155998782	1.00904567064114	1.02272089241648	0.94093256136115	0.875880383682907	0.974959252796558	0.98290621056414	0.975105909064995	1.02997452193645	0.892007807671374	1.01843256836328	1.13944333294795	1.05080118197884	1.11866049540392	1.03048409431603	1.1425438556105	0.981376950377363	1.21305545280072	0.958625708778826	1.06137474629861	1.00984277281547	0.909236015842656	0.99325364186549	0.965169920061632	1.05791631745074	0.972060222408101	0.92833286287635	0.869901658731728	0.981228399672081	0.950442813810132	0.814295156760767	0.963755311271014	0.851569923148126	0.900086547739257	0.999452684261488	0.872384876933117	0.944451979171329	0.928786721283924	0.897353203235081	0.873053838447721	0.874602654498634	0.839396942627662	0.922593077106572	0.853678447588091	0.909269683652295	0.918288925201143	0.90816266371271	0.830704183120207	0.846713116703337	0.81912089839883	0.692834636430163	0.829035902415595	0.799968906685211	0.741678436440551	0.776941122068387	0.810111038045065	0.928740157711713	0.822808958342243	0.91219854513017	0.95741241161013	0.971735160760529	0.929767120501126	0.950655459865667	0.974204292554279	0.941360235250135	0.900456043157981	0.977127362281314	1.03329416611111	1.0056989504165	1.0159224197555	0.984599245972146	0.967829572895452	0.962788871488882	0.958804442453584	0.995221395703494	0.860734910473999	0.814278769746012	1.12129379433845	0.913055938305826	0.681246498171186	0.766588043675348	0.665734861624029	0.994090153850697	0.810061444247854	0.574637101869861	0.614336072683804	0.581006472570159	0.838212525253343	0.653862776791036	0.611391514357474	0.752235681499663	0.886630747394489	0.843649345268135	0.720860978465346	0.656948781766102	0.720589108431472	0.726844050069005	0.676029645929134	0.735637575662356	0.635022353490333	0.697920587079216	0.695236747246846	0.667482976514431	0.9280571993116	0.5828779643907	0.682727941452721	0.699317018535942	0.860248212776922	0.814905726344928	0.626318754501883	0.552220073979419	0.487817521445328	1.05	0.889851226566325	0.76496098263736	0.783796936295496	0.918271374884565	1.21094915820696	1.05518419872222	0.716535750610587	0.936653633496017	0.92243259466284	1.02399820326409	0.912169142241048	0.752398790108341	0.87011171758558	0.844359106800092	0.934559728972924	0.821461164680399


==> anc/Fig_4A.dat <==
137	93	94	75	89	83	132	148	188	203	202	211	240	269	254	271	274	233	222	175	153	138	131	106	90	101	70	79	96	105	99	105	84	83	67	48	75	64	71	67	90	106	113	107	123	136	151	138	170	155	162	151	162	168	176	185	200	236	270	307	329	397	453	471	506	524	559	555	548	551	556	586	615	652	730	783	827	890	993	1134	1189	1188	1217	1291	1281	1246	1279	1269	1259	1214	1213	1107	1056	967	917	788	731	686	631	606	539	571	562	541	544	543	564	582	562	617	671	733	724	794	832	878	892	969	1001	1053	1082	1090	1103	1108	1067	1018	1076	1012	985	957	956	929	896	902	864	870	832	827	846	856	937	994	1060	1208	1323	1464	1584	1737	1809	1913	1961	2071	2200	2312	2336	2381	2492	2665	2731	2650	2763	2776	2972	3049	3171	3321	3398	3332	3316	3307	3386	3372	3434	3573	3494	3442	3441	3350	3266	3242	2989	3043	2972	2964	2870	2771	2667	2712	2654	2537	2638	2616	2585	2561	2522	2505	2455	2472	2417	2416	2289	2342	2183	2264	2214	2286	2205	2272	2244	2271	2239	2141	2112	2059	2153	2215	2286	2323	2519	2593	2646	2788	2808	2900	3035	2941	2964	2849	2815	2738	2763	2621	2542	2535	2424	2318	2281	2243	2283	2196	2277	2272	2353	2426	2392	2578	2598	2573	2600	2599	2573	2546	2558	2515	2550	2445	2511	2504	2483	2775	2732	2836	2877	3016	3066	3250	3351	3361	3399	3394	3382	3468	3417	3381	3428	3358	3198	3134	3121	2938	2820	2768	2695	2533	2382	2221	2115	1919	1736	1580	1405	1294	1123	1000	910	851	751	712	756	673	667	601	559	556	510	483	479	496	503	513	533	511	557	571	577	650	684	643	697	663	629	616	606	619	615	633	643	639	650	659	647	636	704	768	818	833	911	973	1048	1110	1141	1277	1232	1250	1284	1258	1223	1139	1073	1106	1023	966	1027	1026	1100	1162	1115	1107	1167	1164	1149	1124	1072	1081	1057	885	858	815	741	697	649	664	621	591	566	557	531	508	450	419	351	312	254	230	232	190	194	203	198	200	225	199	213	226	237	246	228	215	200	168	149	145	136
108	95	103	121	134	148	135	153	202	220	219	211	243	255	237	224	198	165	136	116	99	94	84	81	75	61	81	66	94	94	95	64	68	54	63	64	78	61	90	122	122	149	153	181	179	199	210	208	206	225	226	195	179	203	199	209	254	286	280	365	420	462	476	498	501	543	545	569	604	605	584	604	644	701	736	828	924	957	981	1084	1093	1203	1138	1204	1274	1215	1195	1151	1116	1044	1014	964	871	842	787	706	670	644	616	621	563	578	576	625	645	651	625	676	715	779	797	876	869	903	908	930	931	939	919	877	901	905	866	863	872	857	824	832	853	927	935	1023	1097	1147	1223	1285	1382	1362	1408	1470	1476	1438	1480	1508	1507	1621	1678	1732	1729	1730	1758	1805	1816	1952	1995	2082	2284	2353	2514	2635	2825	2837	2986	3097	3182	3219	3276	3357	3383	3549	3575	3417	3515	3473	3430	3342	3239	3151	3175	3024	2954	2947	2836	2932	2722	2731	2680	2705	2647	2534	2491	2429	2383	2309	2190	2249	2187	2112	2093	2043	1953	1970	1934	1894	2004	2063	2052	2107	2128	2201	2236	2251	2213	2292	2326	2393	2487	2493	2484	2453	2457	2476	2481	2524	2457	2501	2477	2405	2392	2290	2302	2313	2299	2387	2392	2342	2387	2435	2484	2527	2528	2447	2417	2406	2315	2196	2173	2145	2168	2159	2108	2176	2278	2286	2408	2412	2532	2575	2693	2820	2914	2976	2991	3126	3128	3214	3171	3227	3125	3140	3211	3135	3223	3291	3363	3292	3386	3450	3425	3324	3260	3026	2936	2712	2535	2485	2240	2123	1986	1750	1662	1446	1241	1122	976	904	826	776	707	670	625	598	540	488	413	391	404	433	449	499	541	561	565	600	671	653	736	675	714	693	618	607	615	560	489	470	413	458	438	476	501	597	689	753	867	981	1022	1100	1155	1131	1112	1078	1061	996	967	972	952	881	932	915	999	1027	973	1085	1219	1246	1265	1262	1178	1161	1125	1082	1043	1008	962	935	820	782	727	686	646	613	595	576	571	546	481	461	421	361	361	269	293	256	266	262	237	224	233	199	198	197	188	177	211	198	199	203	197	184	178	174	153
143	141	117	132	113	135	130	154	162	202	225	230	203	202	210	179	153	149	116	93	98	111	120	113	102	91	85	94	80	76	73	64	81	70	86	96	104	112	145	140	171	223	194	236	204	219	230	246	236	214	208	200	196	183	172	196	232	249	293	370	409	436	439	461	491	497	486	519	513	532	566	601	612	740	740	821	882	934	1005	1096	1161	1173	1201	1283	1288	1285	1182	1137	1064	1058	1001	963	924	903	835	819	783	722	636	659	574	586	599	596	609	610	637	638	658	652	693	682	685	667	689	705	709	691	707	712	726	824	866	909	955	1027	1081	1168	1275	1382	1471	1579	1578	1593	1575	1636	1583	1548	1496	1415	1373	1286	1283	1293	1303	1348	1505	1508	1636	1619	1706	1778	1913	1976	2135	2257	2393	2508	2625	2811	2975	2993	3040	3131	3173	3307	3527	3577	3601	3645	3700	3483	3403	3298	3244	3139	3007	2920	2945	2774	2697	2769	2663	2554	2501	2371	2361	2297	2216	2183	2107	1994	1919	1953	1887	1889	1849	1901	1866	1888	2019	1951	2134	2181	2228	2306	2337	2334	2456	2336	2389	2362	2288	2312	2297	2180	2066	1982	1965	1930	1936	1910	1908	2020	2025	2139	2212	2316	2351	2337	2399	2469	2518	2546	2558	2577	2512	2328	2307	2270	2150	2027	1939	1849	1836	1826	1821	1799	1870	1956	2033	2070	2252	2322	2505	2515	2587	2655	2591	2683	2727	2774	2813	2756	2931	2926	2983	2980	3001	3081	3267	3306	3499	3594	3632	3639	3667	3533	3569	3339	3268	3238	3049	2885	2774	2585	2466	2302	2087	1927	1689	1478	1356	1260	1192	1049	915	858	761	669	618	542	513	547	504	466	460	490	573	632	601	651	630	607	671	646	657	672	643	594	569	493	494	533	454	469	477	514	568	569	615	681	763	778	872	936	927	947	891	890	832	788	761	741	773	812	886	949	1005	1051	1137	1173	1146	1208	1191	1155	1134	1116	1014	947	962	995	996	978	960	960	869	847	781	706	696	661	637	578	555	530	440	420	369	377	352	334	287	284	255	256	269	213	201	170	160	157	141	166	195	187	220	224	224	228	246	231	198
187	153	136	114	120	112	133	161	211	207	240	230	214	201	181	196	160	163	144	124	134	134	111	122	104	85	83	89	69	73	75	89	93	107	98	104	117	111	134	128	143	169	185	170	153	181	182	201	198	187	191	171	139	173	179	210	268	307	337	367	441	457	487	503	485	507	524	543	560	594	596	662	719	800	877	937	1009	1139	1200	1304	1327	1314	1413	1367	1376	1260	1215	1162	1117	1016	959	853	867	744	716	692	636	577	537	496	517	499	469	449	464	461	483	493	492	512	516	579	610	671	723	797	878	989	984	1071	1160	1286	1347	1441	1487	1547	1581	1601	1722	1716	1738	1672	1562	1557	1476	1446	1326	1287	1261	1213	1173	1163	1201	1252	1284	1374	1457	1639	1739	1838	1912	2041	2133	2216	2322	2416	2520	2695	2805	2767	2863	3092	3058	2998	3103	3138	3271	3265	3308	3382	3293	3202	3039	2960	2919	2854	2767	2739	2652	2536	2444	2465	2326	2284	2149	2135	2031	2026	2015	2002	1979	2030	2010	2053	2067	2069	2111	2133	2111	2225	2228	2255	2276	2317	2303	2272	2235	2176	2121	2080	2000	1970	1919	1841	1766	1755	1676	1604	1645	1672	1828	1835	1922	2033	2131	2242	2324	2460	2384	2406	2478	2355	2381	2248	2154	1972	1905	1778	1713	1675	1603	1602	1621	1706	1784	1900	1981	2012	2110	2178	2279	2352	2405	2396	2390	2401	2403	2382	2411	2447	2506	2464	2540	2607	2765	2949	3014	3107	3307	3493	3543	3685	3753	3651	3634	3584	3510	3366	3227	3133	3135	3056	3007	2921	2711	2638	2560	2470	2338	2092	1980	1748	1609	1446	1271	1092	1058	952	915	819	768	697	678	635	621	589	562	591	609	651	639	630	663	642	583	603	596	571	531	544	500	496	466	501	514	558	565	584	588	598	625	628	657	644	634	660	701	704	721	746	770	842	823	863	975	1014	1120	1136	1073	1073	1059	1089	1045	1015	961	981	989	1043	1002	987	980	1008	1012	1061	1038	1021	992	915	875	766	681	637	615	582	555	528	511	465	462	435	423	396	339	306	264	229	192	228	206	198	199	199	217	205	213	213	211	231	234	238	209	192	194
159	129	108	121	136	154	189	220	231	245	247	241	219	234	193	194	191	183	164	142	129	99	96	91	87	61	57	77	65	76	67	81	81	93	97	76	76	101	104	123	115	133	124	157	164	206	187	185	204	175	175	193	210	223	255	312	345	399	391	469	497	515	533	523	563	596	608	631	675	727	730	836	909	1025	1036	1094	1161	1195	1232	1284	1280	1262	1288	1273	1242	1157	1065	993	909	821	761	685	624	587	569	501	469	431	429	398	411	399	425	421	464	474	526	571	592	681	740	891	1038	1141	1159	1302	1346	1403	1386	1437	1397	1489	1506	1548	1496	1531	1502	1401	1507	1481	1487	1476	1387	1367	1401	1426	1396	1424	1409	1440	1537	1536	1605	1655	1759	1826	1870	1915	1974	2027	2023	2046	2116	2095	2125	2219	2226	2299	2349	2444	2515	2584	2629	2742	2868	2937	2873	2916	2920	2908	2953	2926	2869	2835	2709	2646	2533	2444	2319	2294	2267	2154	2125	2073	1948	2094	2080	2111	2124	2187	2184	2253	2305	2201	2239	2199	2214	2182	2120	2147	2040	1989	1954	1873	1747	1775	1731	1647	1614	1524	1542	1573	1602	1567	1620	1661	1696	1821	1839	1936	1992	2013	2064	2058	2044	2016	2029	2005	1961	1932	1858	1812	1652	1602	1493	1545	1578	1564	1568	1600	1735	1755	1863	1888	1909	2011	2039	2075	2100	2108	2060	2021	1928	1895	1926	1926	1997	2122	2281	2390	2451	2642	2777	2972	3006	3139	3269	3211	3357	3394	3382	3419	3400	3324	3328	3168	3188	3141	3115	3181	3180	3161	3228	3157	3042	2955	2850	2607	2470	2337	2075	1888	1735	1495	1385	1228	1137	1002	922	897	818	771	750	740	706	645	665	614	615	614	618	609	674	725	732	698	669	658	641	589	567	505	486	496	480	475	488	462	412	424	425	414	462	484	575	603	681	773	829	957	1018	1051	948	943	947	948	960	935	912	858	866	880	878	912	1003	979	1047	1170	1127	1091	1084	1098	1059	1103	1010	955	897	864	837	779	706	698	627	666	620	598	577	556	500	488	440	418	371	326	310	293	268	261	267	243	233	236	226	231	244	248	230	207	226	206	222	226	189
130	112	110	113	156	222	236	259	223	245	236	228	195	173	165	179	150	133	96	90	72	83	73	67	79	93	78	76	80	108	86	65	74	76	82	84	90	130	143	181	209	220	232	256	274	265	288	268	279	268	294	274	272	279	328	348	381	406	414	407	468	496	523	486	516	586	602	588	699	701	710	842	856	959	1022	1043	1050	1101	1146	1123	1100	1128	1063	1074	1036	937	872	792	713	704	614	560	526	475	478	442	450	424	442	474	471	529	573	586	641	709	764	801	911	949	1018	1081	1172	1191	1244	1290	1275	1253	1249	1204	1278	1308	1324	1399	1415	1405	1438	1485	1565	1647	1670	1722	1792	1833	1924	1950	1886	1995	1930	1956	1928	1931	1938	1852	1835	1807	1745	1743	1676	1728	1672	1679	1693	1660	1766	1849	1875	1953	2045	2057	2293	2341	2444	2588	2687	2705	2674	2783	2730	2763	2786	2827	2737	2731	2603	2384	2281	2224	2129	2079	2244	2100	2115	2202	2142	2172	2159	2142	2085	2116	2067	1974	1948	1848	1795	1683	1643	1617	1595	1559	1477	1456	1411	1416	1435	1485	1508	1575	1627	1683	1639	1680	1682	1706	1681	1671	1724	1650	1594	1561	1453	1511	1457	1413	1356	1339	1329	1361	1376	1420	1462	1431	1527	1545	1628	1593	1646	1661	1746	1748	1749	1769	1768	1682	1605	1582	1589	1529	1545	1513	1562	1573	1585	1636	1744	1878	2024	2134	2236	2353	2446	2625	2736	2699	2720	2821	2893	2820	2825	2911	2891	2875	2963	2971	3070	3164	3311	3362	3462	3547	3603	3517	3599	3480	3429	3246	2983	2772	2568	2395	2099	1880	1756	1632	1383	1288	1154	1096	1063	975	901	843	806	686	661	625	555	567	592	608	637	665	659	720	795	776	813	785	761	699	654	582	514	443	394	371	369	343	353	351	431	467	543	588	672	757	836	912	932	1006	1027	978	881	801	782	779	760	728	796	756	822	855	982	1085	1112	1163	1162	1224	1161	1128	1088	1024	990	967	965	930	925	881	850	752	713	726	692	702	700	704	625	565	513	458	419	389	407	383	354	343	321	289	257	237	246	218	207	193	220	195	226	228	258	266	322	286	283
135	137	129	155	168	199	218	233	227	193	182	168	152	147	118	130	126	105	94	78	69	98	96	105	96	103	87	78	68	78	83	77	79	107	120	150	165	203	236	257	305	298	325	303	318	293	295	280	295	264	268	265	221	218	242	303	298	332	358	385	430	444	466	489	478	556	525	582	592	655	724	741	835	917	954	1001	1043	1074	1064	1067	1055	1127	1043	1041	1009	916	805	759	669	614	602	555	508	504	476	471	445	512	508	523	560	575	576	625	670	695	678	706	754	743	792	836	898	889	944	1042	1103	1136	1177	1294	1417	1458	1617	1667	1821	1967	2036	2174	2219	2396	2381	2422	2407	2422	2242	2170	2187	2106	2005	1900	1793	1698	1632	1564	1525	1486	1495	1453	1465	1493	1491	1539	1675	1684	1756	1764	1889	1904	1976	2093	2219	2298	2363	2377	2537	2512	2592	2538	2564	2508	2542	2557	2534	2459	2407	2347	2254	2110	1977	1969	1977	1928	1775	1842	1761	1697	1673	1563	1542	1483	1412	1442	1378	1363	1260	1244	1274	1283	1348	1365	1461	1528	1608	1652	1667	1706	1799	1831	1798	1753	1681	1579	1524	1432	1327	1269	1231	1111	1029	969	934	1004	964	975	1105	1133	1187	1317	1451	1507	1592	1590	1671	1655	1645	1556	1537	1455	1343	1337	1284	1240	1177	1129	1075	1141	1249	1298	1390	1476	1536	1602	1721	1792	1923	1943	2014	2065	2081	2172	2216	2209	2203	2188	2177	2207	2317	2409	2549	2737	2794	2935	3049	3145	3295	3397	3453	3449	3599	3546	3541	3378	3349	3278	3233	3214	2977	2721	2656	2483	2264	2024	1888	1702	1524	1460	1359	1131	1076	970	915	833	787	692	642	645	645	652	701	674	747	723	715	763	786	832	778	771	753	704	639	571	528	499	479	476	487	460	469	472	491	472	565	600	618	652	686	709	673	707	670	674	713	748	764	770	803	878	922	964	999	1006	1026	1077	1070	1035	963	1009	950	975	966	965	974	1014	1016	1032	1038	984	952	893	835	768	691	633	602	574	530	515	487	491	494	481	419	402	368	341	342	277	259	239	239	216	212	192	241	271	276	268	307	300	335	308	274
168	156	176	164	179	188	203	246	245	236	205	210	152	152	142	133	133	130	134	125	122	124	117	119	86	97	56	75	63	69	87	106	121	140	143	177	195	208	244	254	266	267	264	272	272	232	229	213	209	216	186	193	214	236	287	316	354	424	407	437	518	528	507	539	587	622	590	621	641	705	805	879	943	1044	1040	1152	1212	1205	1235	1239	1211	1180	1128	1078	997	909	787	683	575	596	508	496	440	408	407	384	408	393	413	410	433	438	440	455	465	501	494	577	599	656	732	795	889	1063	1184	1371	1465	1647	1844	1941	2067	2223	2369	2268	2328	2353	2440	2427	2490	2412	2394	2438	2353	2224	2150	2048	1946	1840	1782	1686	1634	1547	1576	1557	1572	1585	1568	1614	1595	1648	1666	1656	1728	1753	1793	1870	1900	1954	2013	2069	2199	2141	2354	2368	2278	2374	2474	2513	2420	2319	2226	2251	2141	2073	2059	2012	1983	1907	1701	1640	1572	1529	1400	1315	1219	1210	1231	1135	1121	1127	1190	1146	1216	1275	1302	1369	1451	1497	1565	1621	1719	1736	1767	1777	1759	1653	1593	1488	1340	1333	1144	1062	1030	936	928	880	921	918	909	982	978	1036	1118	1204	1226	1316	1279	1291	1356	1357	1390	1310	1215	1116	1012	974	860	872	815	861	880	972	1046	1168	1200	1333	1434	1500	1630	1675	1661	1661	1660	1596	1618	1627	1664	1677	1661	1728	1836	1937	2086	2065	2167	2344	2595	2820	3048	3035	3199	3289	3301	3173	3300	3264	3174	3070	2992	3035	3039	3033	3037	2922	2910	2995	2915	2809	2785	2625	2421	2256	2130	1884	1675	1562	1373	1231	1043	965	887	805	762	710	669	738	797	795	842	823	811	861	795	799	773	804	747	733	718	724	715	693	640	632	612	567	594	594	543	483	500	434	422	446	418	461	466	484	541	613	682	748	768	855	909	948	997	1016	1034	955	855	823	838	802	805	824	851	881	882	885	942	993	1045	1064	1067	1123	1088	1032	958	913	822	790	721	685	650	605	581	594	532	526	526	514	539	475	460	395	332	308	270	265	261	253	234	233	237	250	263	261	231	256	273	257	239
159	124	139	161	181	201	218	258	239	223	197	210	171	169	149	155	153	141	145	129	121	109	85	77	74	73	56	57	83	85	87	116	120	138	167	177	190	199	212	229	250	254	245	247	247	250	251	238	241	239	273	283	325	355	394	434	494	526	549	565	642	605	617	636	678	651	715	721	751	835	932	982	1064	1140	1221	1256	1235	1173	1176	1118	1073	1056	999	922	813	726	642	560	484	471	417	362	366	340	354	321	359	321	320	368	384	473	477	510	595	679	755	869	953	1054	1159	1259	1466	1610	1740	1815	1964	2081	2039	2038	2149	2158	2171	2235	2125	2208	2176	2183	2169	2137	2215	2157	2167	2149	2077	2010	2008	1995	1939	1878	1946	1905	1927	1871	1909	1792	1888	1837	1764	1795	1810	1741	1696	1727	1706	1757	1718	1756	1751	1835	1870	1905	1987	2062	2070	2163	2090	2143	1996	1922	1761	1754	1676	1643	1604	1572	1505	1484	1494	1408	1274	1246	1318	1230	1247	1252	1246	1302	1265	1346	1321	1316	1411	1394	1496	1460	1452	1414	1455	1385	1355	1268	1263	1188	1114	1037	919	902	842	883	896	900	930	989	1014	1041	1081	1124	1142	1112	1077	1077	1028	1003	937	922	884	856	815	766	759	740	731	686	722	718	772	859	936	1021	1111	1190	1309	1329	1323	1349	1343	1347	1269	1246	1148	1157	1129	1104	1117	1177	1204	1391	1533	1691	1920	2131	2350	2464	2678	2657	2742	2940	2885	2888	2897	2893	2819	2747	2723	2697	2606	2591	2685	2695	2856	2999	3090	3091	3135	3150	3062	2852	2809	2590	2357	2225	1991	1792	1594	1539	1383	1175	1086	1024	963	923	877	862	831	888	849	853	827	899	917	898	908	920	938	937	879	871	820	766	766	737	661	664	588	562	526	514	468	434	398	421	425	474	500	521	583	673	744	814	877	916	964	908	883	871	813	807	747	715	734	677	709	727	757	843	914	942	965	950	976	897	941	971	879	872	850	859	831	795	812	757	714	726	728	693	712	697	683	635	591	577	545	481	428	378	349	347	326	298	275	272	243	214	201	217	221	242	218	230	260	262	266
127	135	152	164	202	239	282	271	230	222	218	195	162	173	162	158	136	125	101	85	75	62	57	55	63	61	84	78	91	114	118	113	148	164	168	193	190	224	242	263	287	293	308	301	322	309	327	303	295	324	310	379	386	411	451	503	520	535	538	560	555	543	618	608	605	661	707	731	771	849	873	951	1018	1045	1072	997	1055	960	940	888	894	857	796	739	665	600	545	517	453	423	403	362	369	380	391	390	428	447	466	528	567	682	755	844	919	978	1090	1201	1296	1339	1396	1538	1569	1642	1665	1734	1778	1736	1861	1859	2063	2060	2142	2143	2157	2231	2315	2330	2426	2467	2503	2542	2657	2556	2600	2566	2606	2407	2363	2274	2161	2108	2013	1893	1854	1716	1716	1646	1602	1490	1498	1486	1422	1515	1504	1479	1494	1624	1649	1673	1622	1639	1635	1628	1696	1700	1759	1720	1686	1626	1536	1549	1495	1505	1480	1462	1476	1549	1525	1478	1288	1331	1332	1233	1239	1315	1284	1222	1187	1201	1132	1143	1061	1049	998	979	909	876	869	840	859	843	871	871	910	909	940	954	1015	1024	1140	1132	1099	1089	1049	1010	961	909	808	767	686	590	487	485	439	465	474	531	563	661	735	860	878	917	939	1000	1030	1107	1124	1128	1089	1032	933	908	856	841	791	749	728	763	807	883	987	1063	1202	1304	1399	1564	1675	1859	2003	2010	2107	2071	2085	2034	2025	1987	1985	2017	2000	2065	2053	2262	2255	2427	2583	2696	2835	3078	3182	3245	3165	3151	3094	2995	2827	2673	2635	2442	2190	1993	1911	1694	1565	1470	1398	1293	1256	1147	1078	1006	952	885	851	835	835	845	865	884	1039	1032	1047	1087	1084	1094	1105	1110	1068	935	848	778	704	668	544	508	524	516	483	501	521	530	533	579	615	667	684	718	747	802	818	793	808	751	718	679	679	687	685	703	729	781	851	872	960	959	975	925	933	836	807	798	814	784	768	796	813	840	856	813	780	767	786	747	758	742	735	682	660	603	614	550	551	514	463	422	402	338	282	273	269	265	238	227	201	206	207	227	266	277	303	315	336
130	168	175	204	240	250	272	280	252	244	207	203	191	149	129	123	109	89	88	74	75	62	73	80	85	94	105	113	112	144	147	161	185	187	228	243	254	273	334	332	357	341	338	342	317	309	299	288	282	257	270	303	339	378	399	450	459	471	517	522	566	582	568	572	628	644	690	700	753	765	807	881	919	917	893	894	901	874	844	873	864	832	732	694	623	576	512	485	442	413	402	411	393	432	462	472	517	581	567	582	661	755	776	836	868	916	909	1068	1107	1150	1281	1331	1445	1523	1631	1746	1841	1997	2061	2237	2337	2550	2676	2753	2792	2745	2792	2883	2910	2871	2930	2866	2885	2771	2721	2663	2572	2425	2274	2069	1985	1891	1708	1631	1556	1482	1455	1382	1324	1270	1324	1281	1259	1340	1291	1395	1475	1456	1449	1498	1511	1532	1566	1574	1589	1722	1681	1650	1626	1666	1639	1667	1605	1561	1507	1439	1397	1380	1420	1320	1177	1071	1058	960	865	847	765	758	706	685	617	637	597	541	591	609	662	731	810	852	928	997	1134	1212	1242	1206	1188	1091	1090	1013	941	871	758	697	629	544	458	418	386	348	327	354	398	430	526	618	699	718	805	830	822	825	840	815	765	723	707	655	584	557	547	525	517	486	520	586	646	737	822	863	938	1067	1187	1239	1269	1343	1359	1393	1381	1425	1414	1431	1407	1352	1379	1409	1482	1652	1756	1836	1947	2050	2185	2370	2464	2648	2727	2677	2833	2823	2872	2842	2795	2754	2785	2544	2497	2404	2377	2264	2204	2134	2116	1974	1770	1688	1514	1328	1281	1142	1026	946	882	866	764	803	816	831	910	982	1057	1081	1175	1242	1169	1233	1194	1225	1177	1063	1020	959	877	847	707	694	653	645	605	532	492	482	467	496	504	477	520	517	512	552	572	592	604	632	710	739	768	773	807	834	855	829	863	795	764	771	757	746	714	725	779	793	864	912	971	993	1011	1013	972	934	884	838	757	731	672	682	690	651	626	611	584	577	616	589	531	502	424	388	321	258	221	214	221	228	215	235	236	248	280	280	305	289	299
205	203	217	220	237	233	243	258	236	191	174	172	139	132	104	111	119	123	120	109	102	114	112	102	96	102	112	111	112	124	144	153	168	197	226	266	283	323	345	363	322	352	338	316	289	260	249	242	257	251	290	311	335	382	447	466	529	535	540	593	607	633	662	660	646	662	685	744	766	806	798	856	887	892	925	943	886	953	945	845	862	775	719	629	577	471	448	394	328	331	317	316	330	353	388	386	407	426	471	480	549	621	636	705	751	831	916	990	1154	1316	1482	1599	1832	1919	2150	2351	2522	2695	2777	2913	3073	3078	3101	3117	3091	3033	3010	2934	2884	2881	2713	2670	2513	2465	2347	2254	2202	2072	1945	1824	1753	1704	1610	1561	1512	1448	1443	1418	1425	1411	1417	1412	1386	1361	1381	1419	1441	1460	1453	1508	1506	1613	1622	1525	1603	1576	1612	1529	1510	1489	1483	1418	1331	1264	1079	1033	934	908	891	837	674	608	582	493	457	496	460	474	519	525	556	599	654	686	745	782	837	932	963	1034	1036	1071	1002	1007	974	858	775	641	552	508	464	397	355	371	348	401	385	412	455	467	481	508	585	593	594	642	626	548	527	490	397	362	366	317	318	267	275	297	358	397	433	546	584	658	750	839	903	955	927	939	964	949	900	886	902	908	856	878	858	926	989	1077	1144	1359	1500	1640	1795	1960	2012	2174	2191	2224	2190	2215	2141	2142	2221	2155	2119	2162	2104	2069	2258	2320	2388	2521	2591	2592	2639	2586	2375	2385	2134	1980	1742	1563	1438	1284	1102	1033	936	921	901	851	852	844	882	972	1028	1089	1153	1213	1268	1233	1306	1266	1305	1225	1282	1211	1186	1177	1117	1039	1015	893	843	740	664	565	518	448	405	403	387	410	419	464	526	572	722	751	828	879	889	858	941	894	824	742	709	679	606	563	567	574	618	678	703	814	810	880	923	1029	1059	1062	995	965	914	834	791	804	742	739	712	731	706	651	686	663	683	635	649	615	560	496	466	403	366	329	323	300	263	262	251	242	253	252	284	265	270	279	278
182	206	206	206	247	229	264	244	230	188	175	143	145	132	149	143	148	136	123	121	112	98	93	76	65	65	92	84	80	133	140	176	190	211	240	276	319	341	363	361	361	338	320	291	281	254	279	276	307	338	411	448	514	566	630	675	684	712	705	697	704	717	672	663	706	708	696	754	738	780	822	875	900	964	937	934	901	893	816	771	655	647	553	458	396	363	337	295	274	252	266	240	267	264	315	337	379	439	509	551	675	795	917	1034	1109	1249	1390	1548	1742	1919	2113	2295	2412	2506	2610	2742	2848	2821	2891	2997	2933	2978	2975	2982	2868	2852	2891	2817	2761	2745	2630	2522	2424	2291	2279	2186	2169	2093	1994	1947	1862	1757	1719	1729	1652	1576	1640	1563	1559	1487	1465	1544	1447	1395	1367	1354	1345	1387	1393	1398	1376	1415	1386	1343	1338	1335	1252	1148	1153	1084	1109	1082	986	846	786	676	656	615	668	607	616	527	540	524	500	534	563	626	626	681	678	641	681	660	671	649	691	669	668	636	593	546	478	433	403	384	330	319	318	335	371	430	500	554	542	564	607	559	582	527	457	420	364	319	296	235	204	210	208	196	195	240	285	322	368	411	469	496	539	670	645	714	764	738	739	740	698	650	635	536	507	431	461	480	505	622	699	790	937	1108	1252	1362	1491	1614	1695	1659	1741	1729	1750	1782	1780	1672	1592	1546	1531	1521	1615	1656	1749	1821	1980	2094	2223	2369	2481	2582	2670	2585	2494	2416	2184	2052	1910	1841	1581	1394	1222	1126	1019	954	971	941	949	963	969	1022	975	1015	1098	1172	1244	1275	1345	1335	1353	1382	1394	1315	1364	1320	1268	1261	1199	1183	1061	1052	903	820	759	611	583	587	574	604	624	636	678	692	699	766	847	855	881	877	810	788	703	682	657	590	595	532	543	564	614	665	671	754	769	819	832	793	810	759	728	733	711	728	721	743	766	750	756	812	751	771	799	797	738	728	706	646	677	589	597	500	482	444	391	372	346	317	291	239	237	230	246	235	255	258	260	287	334
151	155	185	231	256	256	254	242	220	156	163	147	134	142	146	132	138	114	105	79	75	47	56	51	70	67	82	83	116	159	215	206	236	277	304	355	394	412	405	393	381	356	347	347	332	337	349	358	400	449	464	503	566	609	634	642	650	649	638	642	648	628	628	570	594	610	613	665	705	762	785	837	864	858	828	763	689	623	600	506	467	444	399	339	311	275	281	275	265	275	287	318	340	373	429	518	589	660	785	903	1021	1215	1302	1339	1463	1570	1655	1765	1821	1968	2039	2196	2258	2357	2469	2542	2565	2729	2866	2944	2985	3021	3006	3117	3156	3153	3095	3096	3071	3133	2874	2939	2750	2555	2538	2402	2335	2248	2190	2069	1999	1865	1881	1819	1785	1632	1589	1477	1423	1392	1335	1338	1290	1307	1291	1238	1171	1167	1189	1197	1041	1091	1100	1011	1043	1009	942	844	857	779	835	821	781	748	741	725	694	747	826	847	774	739	728	669	604	586	517	510	456	461	439	414	369	374	363	322	307	303	304	322	335	355	363	395	416	465	505	507	511	504	527	561	545	499	445	401	370	325	245	216	169	158	169	179	191	247	274	306	393	418	429	481	514	539	597	569	528	526	466	448	457	402	415	379	310	301	307	286	326	354	408	445	531	600	693	804	870	955	1077	1096	1210	1134	1151	1088	1106	1107	1065	1029	1041	1027	1099	1149	1206	1268	1481	1549	1761	1914	1940	2034	2110	2240	2242	2258	2248	2150	2179	2116	1937	1848	1763	1640	1597	1482	1461	1433	1299	1220	1137	1026	1023	989	908	924	972	980	1002	1007	1149	1209	1271	1435	1461	1543	1563	1625	1640	1598	1651	1566	1445	1364	1244	1165	1152	1039	1014	960	925	893	843	811	787	771	740	725	772	737	650	691	627	664	637	612	600	615	603	615	614	632	665	676	714	711	732	695	709	687	658	609	601	607	610	636	642	680	751	770	802	800	845	868	863	849	840	824	807	775	759	697	692	618	680	635	629	574	530	506	442	392	355	292	284	244	244	218	207	202	266	284	277	285	295
182	201	229	275	279	275	290	265	216	202	173	169	164	142	117	118	96	88	75	82	63	62	64	93	98	106	133	149	186	224	271	257	274	291	330	309	343	372	389	368	356	372	363	360	367	372	366	343	361	385	441	452	478	490	523	518	533	524	530	527	532	503	534	520	529	548	581	640	672	685	703	744	742	724	724	663	600	575	549	496	502	462	410	377	329	333	319	314	292	283	324	333	382	444	497	578	667	731	821	918	1081	1109	1255	1296	1386	1404	1429	1552	1639	1742	1881	2040	2292	2517	2701	2831	3027	3327	3440	3587	3619	3713	3676	3825	3675	3678	3580	3417	3369	3371	3141	2977	2835	2743	2559	2345	2191	2097	2049	1847	1804	1771	1648	1630	1537	1464	1398	1330	1304	1211	1211	1192	1167	1115	1126	1066	1032	1032	948	982	926	977	958	941	957	1025	1004	949	921	863	881	837	850	821	782	752	716	683	723	644	565	502	445	376	273	242	227	195	189	166	167	173	189	204	228	262	308	339	434	458	495	539	530	530	526	542	480	480	418	360	331	271	230	194	159	133	119	124	157	178	233	271	345	382	464	454	462	486	496	462	422	376	370	340	311	271	264	206	167	186	193	200	223	266	288	331	397	433	527	566	585	600	638	660	647	670	613	611	590	595	569	541	541	585	610	676	677	784	926	984	1144	1249	1383	1472	1503	1560	1641	1715	1823	1744	1740	1785	1718	1723	1712	1711	1709	1752	1762	1760	1846	1820	1820	1747	1686	1572	1359	1261	1069	977	935	882	812	846	837	883	897	921	1071	1218	1290	1498	1528	1661	1778	1817	1779	1754	1776	1774	1647	1561	1497	1423	1331	1245	1194	1143	1062	978	908	795	747	636	626	576	539	515	520	543	557	567	615	639	688	793	774	737	759	757	757	708	659	607	556	517	509	487	499	523	555	658	709	746	834	866	882	906	908	879	897	807	796	743	727	695	694	755	757	716	740	716	741	728	726	692	568	504	472	379	339	286	252	251	251	241	234	247	248	257	224	241	242
219	225	295	285	299	295	292	263	246	193	199	175	139	135	126	112	99	107	111	93	106	111	97	127	121	140	138	140	164	184	191	203	225	269	285	311	385	373	378	381	381	337	343	324	319	310	284	321	350	370	403	445	475	505	532	581	579	574	560	591	612	599	590	583	589	640	626	668	641	681	656	699	650	688	643	626	587	563	542	534	534	483	439	389	349	293	284	248	265	259	282	339	357	417	508	545	627	696	804	844	993	1110	1226	1400	1436	1567	1678	1857	2071	2279	2412	2654	3024	3238	3290	3520	3794	3923	3997	4084	3944	3906	3755	3604	3382	3410	3285	3080	3034	2926	2793	2536	2462	2362	2114	1958	1891	1786	1649	1566	1542	1470	1461	1377	1396	1323	1270	1250	1194	1161	1127	1112	1098	1058	1061	1044	992	1047	955	997	972	974	1046	1018	994	1044	1026	921	843	789	747	720	664	616	534	439	381	335	302	277	222	168	187	163	150	165	194	194	191	218	267	281	321	323	361	378	363	384	408	447	416	369	368	282	260	226	200	164	149	152	147	142	150	170	182	208	237	234	260	289	289	305	304	290	268	255	235	233	226	193	207	190	227	246	262	295	293	300	306	328	362	401	419	441	490	501	523	511	455	457	400	375	375	294	282	281	259	288	299	339	432	515	596	685	778	871	953	1001	1085	1103	1141	1106	1162	1128	1052	1021	995	1068	1113	1159	1204	1224	1365	1495	1618	1753	1871	1980	2008	1992	2016	2012	1926	1710	1610	1476	1266	1093	1003	877	835	780	800	823	879	955	1010	1106	1189	1268	1385	1469	1546	1701	1719	1812	1865	1875	1960	1951	1895	1862	1770	1694	1584	1495	1370	1242	1082	983	839	731	662	632	616	627	608	619	622	697	795	836	847	892	862	903	833	829	742	631	608	488	458	390	374	379	418	481	526	568	665	771	812	898	883	850	792	798	749	699	697	674	671	700	655	696	725	742	834	854	826	841	866	843	780	681	605	496	468	413	373	326	277	244	242	240	228	237	232	228	228	222	227
205	225	241	253	232	244	231	232	225	196	162	157	137	138	144	132	133	133	129	116	103	79	94	80	85	102	99	105	135	166	199	230	221	277	347	400	423	433	429	395	337	342	316	311	294	282	300	334	365	406	490	552	544	632	637	684	693	685	724	635	670	652	650	598	559	596	617	605	613	627	648	627	615	579	516	485	533	490	447	390	384	365	305	281	248	245	232	218	262	276	282	351	410	506	566	700	815	932	1053	1216	1408	1581	1691	1912	2000	2148	2252	2477	2632	2778	2953	3048	3182	3267	3267	3481	3587	3551	3580	3619	3523	3433	3271	3212	3240	3107	3094	3028	2985	2761	2580	2553	2315	2180	2099	1927	1847	1795	1645	1610	1603	1514	1519	1442	1442	1419	1356	1290	1240	1239	1221	1174	1144	1174	1135	1091	993	1066	965	991	968	875	908	825	760	770	729	653	543	467	437	335	294	280	235	211	217	199	203	210	208	230	234	242	293	245	251	224	199	230	225	214	221	198	185	209	186	192	159	167	182	170	170	167	182	196	195	234	263	233	246	245	255	237	242	220	248	224	202	178	150	137	146	177	178	216	282	335	415	453	482	512	520	510	537	542	524	467	425	404	364	385	344	326	320	307	276	209	189	182	178	184	187	194	237	322	377	463	554	594	711	799	910	897	900	823	849	774	755	728	660	665	662	648	635	660	730	843	957	1095	1261	1399	1550	1623	1769	1773	1864	1847	1819	1756	1636	1549	1464	1350	1261	1136	1075	1005	939	945	917	945	962	1017	1020	1105	1196	1206	1262	1335	1411	1552	1703	1729	1801	1910	1966	2045	2004	2048	2081	2092	1971	1845	1751	1582	1451	1356	1254	1203	1087	962	923	926	884	853	868	834	786	833	824	869	834	785	713	714	667	606	605	577	518	515	494	498	482	516	519	562	617	593	580	586	586	607	593	579	591	605	647	662	693	703	684	744	770	782	820	832	803	764	787	708	706	701	697	664	614	567	517	544	431	406	356	287	272	244	221	234	212	228	236	243	249
167	187	223	251	273	251	245	205	181	151	135	136	142	139	155	152	134	121	85	71	64	53	61	67	96	108	132	168	185	207	269	314	346	386	445	485	516	460	387	396	345	328	320	277	302	325	353	397	429	494	542	583	605	614	660	640	598	589	555	594	563	537	486	482	469	501	486	478	494	486	471	521	482	449	447	405	410	343	333	328	313	291	309	261	295	276	295	338	336	365	449	498	609	668	786	919	1071	1145	1306	1534	1798	1921	1978	2132	2281	2299	2413	2461	2583	2636	2777	2805	2818	2967	3163	3293	3427	3426	3458	3576	3676	3717	3612	3496	3509	3453	3308	3244	3167	2989	2756	2703	2564	2346	2258	2129	2051	1815	1705	1634	1571	1486	1475	1405	1401	1381	1372	1316	1245	1212	1177	1096	1069	1040	959	991	908	916	844	804	744	651	625	555	499	438	435	418	388	349	353	342	302	305	359	344	349	341	340	294	311	246	222	200	170	140	141	135	105	108	98	104	123	150	144	164	182	216	259	305	325	307	332	319	320	296	300	266	238	187	179	158	146	173	165	167	164	174	188	199	251	315	374	431	505	560	675	684	695	660	628	569	491	415	371	337	267	245	220	169	163	150	148	139	171	185	197	219	261	283	311	350	400	431	478	516	523	563	552	522	499	519	513	472	430	409	349	350	358	382	457	483	601	688	780	852	1004	1110	1212	1325	1359	1366	1370	1316	1348	1346	1312	1307	1263	1279	1257	1281	1272	1270	1275	1270	1185	1139	1071	1060	998	950	910	898	893	943	1042	1101	1198	1317	1418	1562	1796	1910	2119	2123	2253	2295	2267	2285	2153	2176	2093	1916	1803	1745	1642	1633	1569	1490	1412	1339	1223	1133	1091	1008	937	817	738	688	660	665	655	640	612	619	635	676	682	691	702	722	677	694	664	593	545	529	479	448	422	395	389	462	478	537	582	661	729	736	769	781	767	739	718	727	729	716	729	707	696	737	686	685	681	695	648	622	586	531	454	436	353	275	257	224	214	192	223	208	244	227	254
177	195	226	249	261	242	218	191	156	123	137	141	149	162	173	156	126	96	78	87	92	100	98	90	141	166	214	224	288	357	373	415	454	448	457	473	427	410	373	357	344	319	314	348	346	380	417	450	452	482	552	542	534	564	530	560	539	509	478	471	454	424	420	432	437	470	433	418	436	432	412	428	394	369	370	344	387	355	366	350	373	379	380	389	388	375	372	380	414	448	526	605	645	794	870	979	1071	1190	1319	1478	1639	1750	1920	1998	2115	2149	2284	2398	2472	2631	2789	2937	3049	3198	3482	3724	3829	3952	4107	4256	4341	4239	4098	4049	3942	3819	3554	3376	3186	2946	2697	2528	2340	2164	2064	1856	1752	1625	1504	1467	1384	1256	1261	1223	1160	1117	1091	1051	1050	941	891	877	848	766	773	754	729	693	679	626	572	536	520	561	563	515	498	479	486	462	426	413	409	347	335	346	275	251	212	202	168	133	134	123	147	159	180	246	241	264	274	319	342	351	381	374	355	376	391	416	381	318	276	238	209	151	172	157	161	179	197	223	257	299	363	383	412	429	459	493	524	556	599	611	600	583	534	470	397	362	318	292	249	217	209	230	218	260	263	274	307	317	357	408	436	428	461	475	501	457	423	404	369	322	315	313	271	251	218	205	196	220	232	248	267	315	337	402	466	574	587	690	725	786	849	910	927	947	912	880	925	936	900	844	874	886	994	1111	1182	1239	1345	1458	1425	1376	1337	1265	1166	1037	894	817	804	710	710	659	710	771	929	1004	1129	1315	1495	1764	1945	2160	2308	2417	2377	2403	2389	2316	2321	2270	2170	2064	2015	1961	1839	1676	1664	1568	1452	1322	1246	1120	1054	909	860	803	729	704	709	728	764	783	760	723	764	724	795	727	738	650	580	537	443	410	392	384	381	408	404	472	492	570	625	681	703	717	705	752	687	660	608	563	578	640	629	684	727	763	787	827	868	885	810	793	710	605	527	499	406	368	329	280	245	242	221	191	202	208	176	171	190
227	238	248	250	216	246	191	191	193	176	169	164	166	168	137	126	101	91	80	95	115	130	150	139	187	199	241	274	299	341	351	363	370	382	385	352	352	366	353	314	304	311	321	296	300	322	409	419	464	484	520	513	516	547	564	516	503	550	538	504	501	494	462	471	466	445	425	430	434	374	376	405	383	358	348	369	364	363	345	344	332	334	325	301	299	293	330	348	391	415	491	577	676	753	890	995	1121	1273	1488	1686	1898	1983	2111	2202	2450	2498	2687	2849	3055	3189	3423	3521	3764	3899	4026	4254	4374	4301	4307	4265	4188	4087	3933	3770	3655	3400	3221	3025	2810	2559	2370	2110	2020	1835	1728	1598	1522	1471	1383	1328	1263	1180	1106	1028	1017	956	959	904	859	857	825	774	791	740	745	725	743	708	723	677	636	660	591	545	609	566	482	431	365	322	275	233	192	164	133	131	101	121	137	144	188	225	297	293	388	445	463	439	364	369	402	376	385	346	325	283	251	215	196	200	201	195	179	239	240	336	366	431	454	482	532	515	531	549	566	572	553	508	468	444	396	365	335	323	303	303	325	327	355	410	514	521	595	619	655	684	730	630	662	651	586	577	512	475	416	386	357	311	264	238	170	183	157	137	145	155	180	197	249	307	361	394	449	506	552	571	582	500	533	490	497	455	468	443	424	377	401	368	402	439	516	603	733	867	915	1100	1190	1265	1378	1386	1378	1359	1206	1096	1001	881	789	729	671	607	545	584	618	702	753	880	1015	1143	1290	1414	1526	1693	1822	2003	2178	2395	2405	2482	2640	2528	2538	2535	2593	2433	2317	2141	1995	1885	1698	1567	1397	1294	1210	1116	1037	1059	1040	1024	1009	973	944	947	887	893	834	734	684	621	564	505	514	452	408	350	328	335	337	360	397	449	501	493	613	602	601	594	562	571	537	548	533	559	551	558	596	616	692	725	837	872	872	852	863	809	816	721	688	640	558	494	424	409	356	291	254	224	202	200	197	176	174	161	182
258	234	238	246	255	228	238	211	185	156	157	142	139	124	118	108	99	86	97	116	130	133	141	140	194	190	225	226	266	299	309	347	332	382	404	378	395	393	390	367	340	296	297	276	340	369	401	469	525	597	617	598	629	601	649	644	635	625	644	555	514	507	505	475	426	405	387	381	370	360	366	351	370	334	335	331	325	327	291	280	256	273	258	281	254	290	355	353	456	543	659	716	848	992	1143	1324	1538	1768	1975	2257	2375	2546	2690	2849	3004	3094	3204	3253	3366	3491	3672	3662	3675	3804	3834	3985	3931	3821	3607	3627	3577	3476	3495	3390	3092	3045	2765	2664	2472	2313	2123	1989	1850	1724	1713	1560	1529	1364	1367	1291	1265	1135	1115	1042	984	985	935	939	918	871	906	829	816	759	746	738	697	706	636	633	551	535	460	401	346	310	244	166	134	142	129	113	111	131	144	205	209	255	275	271	328	376	329	327	338	332	269	241	195	214	211	214	280	310	324	354	393	389	440	473	549	604	658	634	738	732	757	705	701	658	530	507	463	381	314	304	285	289	287	337	352	414	456	591	642	712	818	921	968	1038	1074	1067	1072	1011	929	830	774	648	532	496	409	338	283	219	203	206	211	204	218	263	276	303	319	334	367	388	433	474	510	512	502	493	445	437	426	388	325	294	234	197	184	177	161	181	198	232	274	326	403	497	643	752	872	972	978	1009	1035	1028	998	1003	940	921	856	826	721	692	670	669	670	649	704	725	769	866	961	1009	1042	1100	1252	1410	1409	1570	1748	2030	2283	2440	2602	2769	2832	2950	2972	3075	2816	2787	2582	2349	2232	2059	1937	1799	1725	1626	1557	1510	1413	1326	1283	1190	1076	1002	938	896	883	790	713	674	612	562	529	533	532	510	470	478	430	439	433	465	436	416	410	390	359	377	370	407	405	454	489	527	581	657	648	683	693	716	685	703	728	732	721	700	756	740	778	723	692	643	647	555	515	434	396	333	270	230	217	174	165	161	166	197	208
198	221	218	234	247	231	197	186	140	115	105	103	102	138	132	122	110	119	115	115	117	117	113	144	177	176	234	261	300	342	430	441	453	480	501	474	481	449	404	351	322	321	338	327	403	446	481	518	586	561	582	616	633	636	617	613	597	572	502	457	445	391	353	316	320	311	318	312	302	283	310	352	309	329	295	276	302	307	290	321	349	348	376	429	455	490	563	640	715	841	980	1114	1236	1365	1549	1707	1933	2051	2272	2348	2458	2525	2610	2766	2875	2908	2996	2981	3090	3063	3240	3227	3302	3471	3600	3724	3557	3595	3552	3616	3610	3552	3493	3335	3218	3056	2867	2744	2589	2403	2203	2033	1813	1667	1605	1570	1496	1364	1346	1314	1288	1241	1168	1153	1039	1043	942	857	813	782	741	681	676	595	568	515	433	423	364	343	290	264	253	215	180	154	164	151	165	176	191	185	207	210	223	198	234	212	189	206	187	189	155	177	219	263	276	339	410	507	556	656	727	793	895	956	962	1017	1061	983	926	1007	909	757	670	593	502	445	397	384	388	371	375	428	501	562	682	766	878	974	1052	1079	1132	1148	1257	1229	1220	1186	1149	1017	939	800	714	610	525	435	380	337	280	291	300	360	365	423	499	520	574	612	637	674	640	591	582	544	518	457	384	367	300	290	234	244	220	194	175	188	195	169	212	224	270	286	338	368	404	472	515	534	567	557	584	559	583	584	579	561	569	593	609	701	724	761	816	840	831	871	862	840	817	749	737	691	693	713	765	810	862	1008	1182	1331	1419	1669	1986	2255	2508	2742	2897	2967	2993	3053	2961	2852	2828	2807	2706	2570	2460	2428	2330	2245	2032	1953	1829	1755	1579	1468	1312	1191	1040	942	850	791	780	715	775	761	727	702	711	696	718	643	594	553	496	484	410	412	360	351	295	263	282	294	350	414	477	557	609	677	685	719	717	683	627	628	615	611	625	678	673	658	697	761	786	798	762	777	695	611	542	456	393	292	256	219	186	178	190	180	170	170	185
225	230	256	230	248	205	183	162	154	146	158	176	167	182	165	176	146	137	117	119	122	118	148	198	215	288	312	358	421	481	478	455	502	469	416	435	406	342	359	305	292	294	303	330	374	435	501	529	571	560	575	548	580	536	528	522	500	473	393	375	352	292	293	289	299	310	303	295	307	340	323	318	337	366	332	340	344	399	424	474	480	475	488	513	514	567	606	689	788	890	991	1132	1251	1430	1559	1742	1866	1997	2164	2249	2354	2367	2534	2565	2682	2684	2853	2967	3040	3215	3394	3500	3603	3707	3860	4021	3966	3979	3822	3834	3847	3761	3637	3441	3255	3099	2876	2743	2484	2260	2076	1866	1801	1588	1541	1462	1371	1323	1270	1194	1141	1067	1007	907	855	787	680	686	600	560	549	452	425	385	324	281	291	252	248	245	269	265	243	274	287	271	268	264	239	239	222	196	178	146	164	158	189	174	237	260	319	395	447	554	677	741	875	1033	1082	1127	1163	1128	1152	1142	1130	1077	984	954	875	778	624	565	531	434	466	485	512	575	644	805	897	1002	1080	1125	1215	1264	1304	1299	1336	1337	1273	1134	1119	1023	961	854	779	688	617	533	523	539	535	593	638	663	742	787	849	850	935	940	919	917	894	909	868	801	702	631	514	435	325	267	250	204	184	207	211	229	250	288	317	341	389	425	435	468	451	470	454	459	455	444	406	385	392	371	339	314	323	281	288	319	368	414	518	624	730	811	929	971	929	906	837	773	697	659	600	474	493	468	458	506	565	647	842	1000	1196	1437	1678	1975	2183	2327	2571	2730	2740	2801	2804	2773	2865	2863	2814	2867	2727	2669	2528	2483	2326	2224	2111	1880	1739	1585	1512	1405	1329	1185	1150	1075	1032	998	932	917	882	852	777	744	684	598	595	525	496	439	398	373	373	334	380	374	364	394	401	423	428	475	481	486	516	512	505	523	527	496	479	487	545	579	629	754	778	801	872	828	787	782	737	661	569	540	476	399	364	326	273	222	225	183	170	206	163	168	150
242	237	217	224	214	200	182	174	196	187	178	190	150	173	144	144	124	98	96	108	139	160	225	248	283	340	380	403	422	438	405	402	379	388	376	337	354	317	323	274	321	295	344	375	386	430	487	508	529	585	565	513	543	511	514	470	424	424	393	372	339	322	306	318	328	310	301	313	336	307	308	332	324	352	334	346	379	411	438	431	458	429	401	404	435	479	535	599	740	864	942	1125	1263	1448	1675	1888	2071	2329	2454	2623	2835	2791	2920	3084	3131	3222	3408	3516	3673	3653	3829	3941	4030	4186	4177	4305	4329	4089	3890	3754	3576	3425	3251	3049	2861	2798	2552	2385	2160	1881	1717	1589	1475	1367	1369	1270	1160	1148	1057	974	905	872	785	702	666	588	534	494	458	410	412	397	385	404	361	337	335	356	317	337	307	313	289	254	226	191	166	134	151	143	155	208	243	289	372	424	528	568	759	789	958	970	1037	1157	1189	1222	1304	1271	1217	1035	908	880	818	809	700	692	716	689	723	761	750	838	971	1034	1143	1291	1308	1466	1544	1606	1625	1652	1571	1469	1416	1248	1171	1031	1041	908	850	797	753	769	813	826	847	921	952	1069	1197	1265	1370	1459	1426	1496	1477	1419	1360	1241	1152	1032	871	791	654	570	486	433	377	318	317	355	360	406	433	470	482	518	558	542	542	540	553	502	438	438	392	378	305	270	211	206	202	181	160	162	177	167	187	223	245	323	401	528	585	688	748	806	826	816	764	730	671	548	521	496	423	398	379	373	390	416	469	539	663	859	973	1144	1314	1509	1646	1839	2024	2211	2491	2533	2786	2913	2874	2965	3040	2985	3130	3143	3036	2930	2742	2496	2318	2194	1975	1864	1888	1785	1737	1747	1703	1561	1494	1353	1285	1178	1051	935	860	725	680	606	582	508	474	460	434	425	400	448	450	455	468	450	448	427	431	393	348	333	329	302	273	277	317	353	399	436	431	519	591	643	693	757	835	848	866	809	706	726	683	618	572	570	501	453	395	401	301	264	239	199	188	182	175	150	126
204	225	232	223	218	200	188	183	152	146	145	133	130	101	112	131	120	119	142	149	172	198	243	282	312	320	356	376	399	402	396	393	410	393	442	400	365	354	390	387	345	392	425	437	421	484	489	517	584	559	658	629	553	578	550	544	504	473	436	377	355	327	311	305	266	260	240	239	258	246	254	259	283	295	306	282	347	321	359	340	381	396	429	462	525	598	690	788	984	1155	1375	1606	1841	2043	2397	2644	2889	3075	3210	3376	3543	3620	3539	3623	3658	3656	3728	3721	3747	3823	3833	3901	4001	3938	3901	4058	3888	3771	3531	3376	3298	3098	2928	2802	2618	2426	2312	2105	1947	1767	1647	1531	1383	1225	1199	1092	1098	957	969	869	857	839	825	734	666	668	605	560	545	502	465	475	466	422	357	347	315	266	239	225	208	157	146	136	141	148	183	249	273	378	458	538	665	681	772	799	842	872	939	965	1004	957	975	953	892	864	938	901	844	802	864	894	1033	1079	1189	1381	1435	1530	1683	1837	1863	1904	1991	2038	1993	1926	1810	1719	1626	1476	1323	1221	1097	1082	994	954	970	1025	1056	1184	1305	1393	1463	1677	1805	1925	2015	1987	2015	2053	1965	1942	1846	1680	1529	1374	1204	1026	866	767	664	609	533	551	553	592	722	753	813	834	890	847	845	855	815	744	679	658	563	534	485	409	368	306	267	223	185	156	142	153	176	210	226	246	272	293	291	318	324	339	373	394	433	469	481	498	501	474	460	446	434	435	426	428	435	440	451	504	497	508	592	583	647	743	836	909	1021	1113	1213	1328	1488	1632	1865	2188	2386	2668	3008	3220	3447	3478	3536	3432	3355	3257	3130	2922	2831	2693	2566	2383	2311	2303	2266	2149	2102	2022	1947	1769	1636	1404	1327	1188	1104	976	895	803	742	705	679	662	634	627	628	564	510	511	525	432	372	375	323	301	235	211	224	227	237	258	293	326	387	437	473	525	546	544	551	574	599	615	665	725	704	706	745	710	740	698	653	615	617	520	442	405	316	267	207	182	160	153	154	149	155
193	226	224	191	186	183	157	138	116	114	112	107	108	123	136	144	146	172	188	190	195	224	260	298	321	371	363	417	471	479	535	493	523	526	456	434	431	397	438	394	358	402	458	469	544	589	629	667	647	668	661	630	579	561	548	515	447	437	388	357	310	263	210	235	213	200	207	225	239	222	250	261	295	303	315	335	361	387	427	454	512	568	629	681	797	903	1068	1265	1415	1633	1891	2108	2312	2521	2784	2936	3138	3307	3333	3365	3427	3372	3392	3332	3273	3377	3325	3281	3415	3401	3426	3505	3545	3645	3655	3606	3540	3490	3327	3298	3195	2999	2838	2795	2630	2426	2338	2054	1947	1727	1658	1525	1356	1238	1194	1123	1062	1014	946	920	875	831	742	713	703	633	550	475	441	350	346	300	265	252	191	194	192	150	132	157	164	185	230	282	276	364	441	506	550	597	638	632	678	683	655	623	610	588	609	667	699	763	870	883	977	1181	1429	1546	1587	1647	1818	1944	2237	2256	2363	2445	2409	2392	2372	2398	2340	2099	1973	1779	1582	1385	1358	1204	1161	1151	1130	1222	1429	1568	1720	1872	1959	2178	2199	2407	2444	2550	2504	2409	2418	2312	2207	2035	1911	1680	1489	1347	1187	1036	925	876	851	857	900	964	1040	1098	1167	1233	1293	1391	1406	1455	1457	1361	1231	1082	952	861	704	580	483	371	326	314	302	287	309	345	365	403	427	432	458	475	493	491	442	407	407	364	313	258	264	249	222	202	177	161	176	195	200	247	290	359	429	495	597	602	621	608	618	580	532	587	567	565	577	648	707	815	911	1033	1121	1252	1535	1804	2165	2571	2792	3131	3366	3339	3318	3492	3348	3363	3308	3291	3211	3256	3135	3037	3018	2876	2725	2552	2391	2339	2185	1997	1834	1673	1499	1372	1273	1225	1201	1187	1210	1138	1102	1034	988	914	844	755	690	607	535	434	372	321	291	244	243	231	225	232	250	274	328	374	421	466	496	540	537	538	509	475	447	475	485	521	592	647	681	724	746	761	737	695	710	627	547	469	401	304	307	249	219	196	176	168	169	162	142
190	194	178	162	149	140	128	118	105	115	136	144	150	170	171	186	195	164	188	208	210	233	268	303	362	395	415	484	553	538	575	535	528	478	426	409	402	363	334	329	328	358	422	465	517	615	611	657	659	636	621	616	606	518	491	440	421	358	343	275	242	229	226	204	219	229	256	298	312	288	318	350	354	365	415	477	520	565	607	662	701	744	761	835	982	1063	1167	1323	1524	1709	1842	1926	2151	2319	2442	2667	2757	2943	2951	3027	3123	2994	3085	3019	3120	3081	3109	3237	3290	3344	3467	3544	3567	3745	3694	3690	3663	3632	3548	3523	3345	3159	2981	2844	2624	2504	2406	2096	1846	1736	1621	1425	1330	1183	1194	1094	1036	962	870	847	762	690	638	531	488	424	386	287	259	214	180	179	164	166	172	186	218	218	256	303	381	385	415	475	465	449	463	451	444	468	481	532	552	600	683	768	789	900	994	1198	1398	1472	1720	1926	2037	2324	2434	2451	2455	2434	2615	2699	2659	2553	2483	2186	2054	1823	1694	1687	1644	1457	1381	1453	1474	1576	1782	1891	2059	2222	2417	2661	2849	3057	3036	2902	3016	2760	2716	2739	2477	2290	2116	1887	1642	1482	1385	1368	1349	1310	1331	1343	1422	1421	1537	1688	1797	1826	1910	1973	1938	2015	1967	1865	1691	1555	1460	1299	1116	1005	857	752	645	564	531	535	549	572	660	699	753	780	850	879	878	778	739	645	609	550	482	362	336	240	244	179	148	124	115	100	127	127	147	188	220	237	301	385	447	519	545	579	573	534	477	458	416	367	350	343	329	357	379	408	522	711	880	1099	1407	1669	1999	2218	2457	2769	2924	3143	3183	3168	3225	3276	3217	3151	3325	3327	3446	3365	3277	3226	3150	3032	2810	2612	2348	2182	2080	1902	1816	1701	1666	1615	1494	1439	1415	1339	1296	1250	1185	1077	1008	909	817	674	586	527	489	451	417	442	363	371	352	331	314	350	348	346	353	351	356	358	329	350	377	396	424	451	484	534	602	644	704	759	747	790	772	730	650	606	574	498	456	400	400	366	301	304	266	233	220	223	188	158	129
163	169	165	147	150	140	143	134	136	153	155	160	161	171	159	172	159	149	146	167	207	223	259	343	378	413	444	497	485	518	482	418	429	389	339	294	325	307	321	310	346	385	416	452	501	525	594	656	698	700	622	609	579	505	493	414	403	333	330	311	299	263	296	262	256	274	287	297	312	319	370	378	412	376	418	483	507	551	579	601	612	649	707	762	849	963	1137	1260	1469	1659	1876	2034	2253	2433	2666	2910	3093	3156	3238	3398	3447	3363	3404	3378	3426	3376	3519	3537	3714	3693	3790	3814	4028	4051	3876	3716	3670	3709	3538	3416	3208	2944	2767	2549	2398	2216	1985	1749	1696	1525	1344	1262	1183	1103	1021	959	898	782	709	632	563	515	445	399	345	346	291	281	270	260	253	264	269	251	278	278	292	309	290	338	356	371	352	362	428	408	433	512	536	707	781	980	1154	1227	1451	1661	1866	2076	2172	2333	2439	2420	2460	2514	2523	2582	2544	2385	2238	2111	2059	2059	2011	1864	1815	1847	1802	1823	1944	2194	2326	2415	2562	2745	2909	3115	3368	3457	3533	3442	3476	3345	3211	3120	2899	2677	2471	2277	2101	2019	1841	1796	1777	1759	1857	1935	2069	2228	2441	2564	2679	2717	2754	2713	2637	2616	2537	2375	2230	2057	1805	1670	1551	1358	1240	1137	1065	995	1050	1041	1094	1129	1178	1205	1252	1257	1277	1215	1150	1145	1096	1032	925	821	682	549	466	383	328	267	218	237	224	239	286	315	269	325	302	315	316	318	348	314	350	351	385	390	409	367	363	399	337	311	301	252	246	235	240	247	300	362	406	562	687	837	1052	1260	1425	1691	1878	2082	2136	2396	2587	2869	2979	3173	3308	3442	3519	3562	3621	3632	3575	3478	3423	3196	2913	2778	2618	2559	2423	2348	2217	2170	2161	2122	1963	1865	1754	1626	1445	1336	1223	1108	995	916	864	799	807	745	691	627	640	638	600	576	545	470	410	387	334	301	272	255	209	221	206	252	246	280	310	432	468	515	553	644	668	692	695	709	651	677	643	629	597	514	505	476	488	465	449	410	376	316	281	233	204	175	152	129	107
172	196	188	160	160	142	142	137	128	138	151	128	147	135	148	158	159	164	202	213	243	280	364	393	473	474	470	496	533	514	454	430	421	382	368	351	358	377	381	370	395	430	486	475	552	582	684	761	763	788	692	640	577	541	478	425	398	376	370	355	332	307	285	284	238	232	259	258	269	294	316	333	316	355	364	395	439	485	516	543	609	670	753	881	984	1159	1400	1585	1859	2176	2423	2678	2905	3108	3307	3551	3668	3783	3894	3796	3727	3702	3662	3625	3672	3524	3676	3649	3658	3734	3733	3709	3646	3608	3545	3418	3235	3185	3090	2898	2796	2545	2358	2113	1967	1790	1598	1503	1391	1321	1185	1134	1015	941	901	826	765	662	582	586	518	456	488	479	417	425	419	395	342	314	268	294	262	233	217	230	230	226	239	283	326	406	513	628	787	943	996	1212	1286	1507	1642	1790	2072	2224	2210	2205	2284	2360	2292	2210	2194	2107	2071	1942	1888	1938	1971	2029	2042	2159	2376	2639	2869	2921	3160	3192	3414	3566	3743	3986	4074	4034	3967	4146	3972	3839	3703	3563	3413	3031	2815	2628	2461	2450	2454	2531	2587	2603	2775	2822	3077	3257	3404	3452	3642	3752	3796	3758	3830	3592	3421	3301	3003	2717	2426	2255	1919	1805	1610	1431	1320	1341	1390	1499	1620	1719	1840	1914	2051	2097	2142	2096	1985	1915	1756	1547	1277	1082	881	772	637	515	434	380	342	360	367	435	469	543	581	635	630	641	597	614	567	478	433	375	325	280	241	211	201	203	198	189	190	199	232	260	304	328	348	395	405	445	450	453	451	530	602	694	798	892	1006	1119	1276	1437	1650	1781	2130	2286	2677	3028	3337	3618	3701	3826	3740	3691	3654	3449	3376	3250	3122	3045	2951	2909	2786	2729	2704	2601	2576	2551	2417	2280	2132	1941	1838	1670	1428	1364	1316	1218	1188	1124	1103	1077	1038	981	912	778	736	639	607	526	494	383	339	264	249	216	195	226	233	266	310	358	362	387	438	475	488	470	430	419	465	500	526	579	582	665	656	691	677	649	656	580	534	461	450	406	324	261	214	210	188	191	167	185	155
160	199	171	158	140	136	140	129	129	134	146	140	156	169	208	216	212	218	225	269	312	357	393	448	512	547	538	575	572	558	551	540	502	437	454	421	396	366	376	388	427	452	492	586	612	626	680	734	759	654	614	555	547	484	459	441	385	367	315	320	274	237	222	224	200	201	219	223	241	268	296	350	363	369	419	477	552	644	739	818	926	983	1166	1313	1530	1743	1877	2182	2450	2632	2954	3168	3410	3489	3683	3757	3749	3693	3660	3563	3505	3383	3303	3194	3317	3248	3373	3305	3300	3278	3355	3403	3299	3208	3094	3130	2963	2839	2766	2718	2409	2312	2132	1973	1880	1759	1636	1544	1468	1299	1194	1089	1030	996	927	886	850	809	716	656	610	544	457	420	369	306	275	228	213	189	190	202	220	239	294	341	419	460	576	703	792	899	1063	1239	1377	1500	1600	1683	1681	1719	1720	1723	1828	1870	1868	1856	1779	1750	1658	1800	1954	2000	2227	2508	2629	2948	3348	3440	3467	3728	4027	4239	4603	4724	4754	4592	4649	4474	4481	4515	4177	3697	3486	3412	3202	2971	2930	2826	2957	2983	3180	3302	3528	3743	4182	4450	4624	4743	4813	4699	4606	4630	4591	4433	4222	3876	3675	3432	3122	2917	2677	2406	2243	2067	2059	1998	2040	2114	2272	2341	2501	2655	2791	2918	2979	3018	2968	2828	2597	2329	2109	1836	1636	1382	1161	954	805	747	655	653	664	676	750	837	885	957	998	976	1013	960	867	824	707	605	509	424	327	268	186	154	132	128	118	130	110	161	201	233	317	375	403	451	486	499	506	485	465	461	411	392	395	423	447	543	611	703	811	964	1162	1409	1722	2037	2361	2753	3012	3296	3559	3653	3684	3569	3524	3411	3417	3342	3304	3252	3226	3168	3227	3241	3084	3018	2880	2802	2590	2479	2270	2087	1987	1831	1837	1851	1755	1647	1656	1561	1535	1490	1375	1336	1214	1081	972	843	710	608	502	489	467	424	345	317	326	297	307	313	314	342	356	416	398	409	377	426	389	371	347	338	394	452	532	597	658	697	749	751	754	707	664	602	539	479	393	333	323	281	281	241	237	228	201	216	203
159	164	170	144	161	146	129	128	136	162	151	189	211	220	227	252	248	246	270	272	303	368	426	472	507	532	572	556	544	549	511	522	475	386	426	401	379	348	358	403	484	474	544	593	638	625	646	645	678	604	545	547	497	416	380	348	313	306	280	264	242	237	224	246	254	275	289	299	345	376	441	451	512	548	563	641	721	785	892	1024	1073	1203	1304	1429	1572	1740	1934	2272	2411	2691	2780	3007	3248	3268	3435	3458	3437	3451	3426	3361	3266	3269	3144	3196	3151	3158	3111	3172	2959	3088	3221	3221	3259	3121	3048	3018	2940	2887	2794	2602	2581	2347	2216	2102	1975	1860	1740	1614	1490	1310	1235	1174	1058	1001	924	875	750	707	635	503	410	331	272	234	209	193	180	209	249	281	339	394	504	567	640	759	780	845	938	1034	1033	1063	1168	1199	1270	1331	1371	1276	1321	1408	1404	1553	1689	1854	2002	2166	2452	2659	2892	3118	3477	3657	4189	4414	4598	4775	4957	4936	4853	4745	4583	4535	4503	4293	4069	3774	3485	3425	3293	3346	3320	3145	3347	3567	3590	3911	4035	4297	4647	5050	5382	5403	5451	5651	5691	5708	5646	5441	5156	4731	4301	4026	3621	3391	3233	2974	2750	2764	2713	2733	2824	3005	3116	3198	3427	3615	3692	3857	3939	3970	3847	3727	3615	3484	3085	2758	2532	2235	1966	1678	1563	1482	1372	1349	1360	1365	1414	1454	1550	1654	1566	1646	1641	1664	1636	1471	1319	1182	967	789	649	499	408	353	303	291	301	292	292	310	295	320	313	315	335	371	380	404	429	465	436	452	398	368	332	282	278	232	191	199	209	233	317	413	536	707	912	1190	1449	1776	2056	2277	2557	2683	2760	2852	2966	3130	3183	3175	3284	3319	3418	3520	3571	3538	3585	3499	3494	3383	3164	2951	2741	2528	2354	2259	2218	2044	2077	1953	1956	1961	1936	1840	1801	1707	1605	1532	1379	1327	1212	1120	957	878	751	711	726	679	601	543	460	447	347	301	285	268	251	256	245	266	261	261	270	314	350	405	447	466	514	624	618	643	666	693	680	616	584	534	550	524	514	455	412	406	367	365	369	329	325	293	265	237	209
136	124	132	115	113	127	122	124	147	159	198	199	214	217	256	236	242	241	283	317	367	401	449	509	539	532	570	558	574	551	503	473	449	416	405	383	379	368	397	438	491	519	550	613	584	585	629	611	665	637	572	520	491	454	399	389	329	333	295	317	308	305	313	331	344	382	371	400	413	440	463	517	500	538	545	598	716	752	840	940	1011	1138	1207	1335	1461	1666	1865	2073	2279	2568	2752	3005	3203	3342	3560	3626	3541	3593	3559	3621	3415	3301	3235	3139	3107	3124	3082	3077	3055	3076	3186	3275	3316	3185	3075	3062	2923	2849	2657	2617	2458	2303	2181	2091	1926	1697	1575	1481	1339	1192	1059	1004	909	861	763	692	624	529	460	375	327	288	291	293	294	351	417	469	499	554	557	613	666	680	710	733	788	783	793	873	904	927	1013	1111	1227	1373	1556	1769	1977	2177	2555	2707	3056	3438	3659	3846	4097	4237	4403	4637	4781	4748	4768	4814	4525	4317	4377	4343	4063	3761	3729	3768	3751	3835	3847	3873	4031	4243	4534	4836	4857	5094	5466	5703	5739	5971	5887	6003	6300	6102	6186	5952	5603	5495	5125	4711	4546	4469	4300	4129	4019	3858	3799	3980	4154	4419	4489	4666	4716	4796	4884	5037	4955	4907	4621	4492	4231	4157	3839	3647	3276	3012	2757	2589	2450	2323	2296	2305	2332	2418	2566	2650	2692	2712	2700	2598	2577	2379	2071	1966	1716	1540	1346	1251	1086	1019	866	761	732	679	707	705	735	773	810	821	780	800	682	631	545	491	427	394	350	336	292	277	258	233	202	212	197	182	187	183	210	235	222	256	275	345	409	559	693	874	983	1277	1473	1682	1848	1986	2179	2371	2492	2583	2703	3032	3143	3389	3509	3617	3719	3794	3762	3645	3500	3377	3248	3082	2964	2905	2840	2711	2645	2644	2499	2431	2287	2163	2042	1954	1867	1720	1593	1540	1460	1341	1372	1354	1359	1307	1232	1051	1029	964	881	734	704	613	506	374	303	246	231	186	185	170	180	204	239	274	302	345	413	477	521	556	546	577	586	603	582	570	544	506	503	509	488	529	542	534	505	467	433	361	326	283	287	225	225	207	199
116	122	96	109	102	98	124	153	169	174	202	216	194	208	220	221	241	272	313	363	401	439	511	549	571	612	625	611	610	589	518	549	511	449	463	499	419	450	475	487	543	560	572	616	610	636	643	687	667	615	522	498	472	414	408	403	330	326	341	340	334	343	326	316	325	314	351	359	358	395	428	449	460	521	518	614	668	764	833	986	1095	1216	1411	1545	1757	1936	2269	2485	2841	3099	3307	3518	3827	3940	4131	4086	4011	3943	3903	3676	3424	3414	3158	3035	2999	2958	2983	2910	2868	2881	2957	2992	2963	2867	2753	2721	2592	2503	2375	2244	2076	1912	1701	1543	1473	1341	1303	1249	1062	993	901	837	782	730	688	686	605	600	537	556	507	506	512	513	499	542	509	523	516	505	509	544	581	630	660	752	839	938	1092	1244	1407	1530	1812	1967	2275	2600	2919	3191	3451	3626	3844	4079	4227	4160	4198	4367	4404	4239	4231	3941	3935	3918	3811	3842	3968	3919	4001	4234	4294	4661	4864	5149	5411	5770	6101	6278	6573	6931	7046	7001	6836	6792	6960	6600	6336	6190	5808	5552	5552	5353	5232	5187	5122	5021	5190	5290	5470	5726	5994	6033	6084	6351	6246	6526	6565	6658	6522	6375	6160	5756	5383	5136	4529	4208	3908	3593	3246	3164	3033	3121	3066	3187	3297	3508	3639	3779	3956	4067	4050	3997	3901	3724	3516	3176	2832	2483	2214	1887	1536	1319	1127	1038	993	1019	1048	1173	1180	1395	1408	1492	1513	1573	1474	1406	1349	1159	987	829	623	491	377	306	238	214	175	176	163	183	177	221	281	322	317	363	374	380	388	394	385	359	406	458	487	563	676	775	855	985	1150	1321	1505	1755	2121	2266	2634	3056	3325	3589	3773	3812	3835	3758	3685	3540	3470	3385	3147	3170	3168	3231	3037	3092	3072	2977	2957	2945	2829	2607	2417	2276	2059	1885	1795	1758	1620	1628	1621	1604	1553	1633	1509	1492	1392	1245	1086	963	873	727	649	566	461	404	334	297	295	272	245	266	253	278	309	343	378	384	386	382	383	396	367	396	466	511	539	593	631	627	627	615	594	571	561	495	483	440	385	373	300	263	233	219	210	231	212
100	116	122	137	136	139	182	169	189	208	217	213	225	218	241	257	293	329	344	414	452	512	566	594	621	647	664	662	669	623	567	514	520	476	505	518	470	451	462	472	527	564	607	626	607	595	604	615	614	507	495	437	411	365	359	329	290	305	315	320	319	283	279	325	335	340	383	429	408	450	502	567	586	629	670	775	850	942	1102	1263	1473	1636	1846	2055	2264	2544	2742	3084	3289	3540	3728	3867	3991	4116	4077	3999	3780	3713	3505	3372	3202	3062	2929	2861	2696	2714	2595	2555	2614	2571	2582	2624	2634	2479	2434	2305	2246	2078	1983	1876	1597	1572	1392	1363	1280	1250	1212	1121	1016	966	885	804	816	819	818	777	713	679	662	594	551	496	423	441	417	376	437	465	520	598	671	833	995	1134	1302	1382	1573	1747	1984	2171	2321	2538	2741	2995	3146	3331	3365	3411	3469	3466	3502	3303	3347	3437	3386	3357	3363	3480	3684	3923	4085	4435	4569	4953	5273	5642	6099	6617	7002	7147	7506	7596	7607	7591	7726	7632	7542	7361	7124	6661	6193	6035	5727	5465	5448	5424	5407	5622	5712	6077	6359	6810	7225	7752	7998	8323	8543	8633	8509	8300	8172	7834	7433	6964	6573	6093	5718	5396	5094	4725	4320	4200	3991	4058	4104	4128	4364	4525	4747	4962	5201	5357	5368	5438	5263	5296	4959	4705	4292	3954	3499	2991	2712	2398	2108	1891	1836	1745	1808	1828	1835	1908	1949	2062	2188	2228	2185	2186	2055	1939	1694	1484	1269	1061	896	750	601	513	387	391	373	359	371	388	384	394	430	407	472	519	537	536	548	501	485	409	351	345	328	301	297	362	359	428	530	645	759	943	1205	1477	1825	2157	2446	2746	3054	3182	3291	3333	3376	3347	3303	3338	3287	3315	3297	3381	3333	3348	3413	3441	3225	3300	3161	3018	2830	2690	2498	2339	2241	2143	2103	2048	2016	2034	1936	1941	1903	1803	1743	1622	1558	1453	1356	1215	1072	972	889	821	738	684	636	551	502	418	413	366	362	334	318	322	309	316	330	318	308	288	295	342	364	414	461	575	602	669	693	703	687	631	600	541	451	399	416	369	358	327	321	335	351	329	320	301	282
101	124	131	157	163	155	186	181	189	190	195	199	230	291	283	334	366	377	418	473	516	565	609	640	623	631	633	629	611	587	495	506	463	425	413	419	431	423	432	454	513	491	559	536	529	539	528	535	549	472	386	376	334	321	313	280	305	308	326	331	367	358	385	430	473	487	531	607	610	619	683	737	784	865	936	1056	1205	1373	1475	1590	1778	2000	2070	2188	2394	2648	2827	3084	3221	3391	3498	3604	3673	3735	3634	3582	3379	3245	3166	3065	3029	2916	2795	2692	2573	2466	2457	2376	2346	2287	2287	2362	2350	2253	2230	2134	2038	2014	1859	1781	1684	1573	1449	1364	1295	1262	1200	1121	1088	1005	911	854	832	712	688	626	553	486	449	392	343	323	346	377	483	583	743	874	1070	1222	1354	1595	1677	1776	1901	2040	2044	2203	2280	2347	2479	2495	2583	2688	2758	2728	2837	2829	3022	3128	3260	3679	3756	3812	4212	4632	4982	5452	5704	5986	6218	6754	7024	7180	7723	7892	7690	7558	7851	7709	7698	7295	7412	7064	6691	6413	6431	6231	6079	6009	6325	6255	6355	6662	7149	7366	7845	8232	8612	8811	8994	9174	9644	9420	9623	9209	8913	8532	8140	7557	7162	6669	6289	5837	5597	5433	5466	5439	5505	5625	5857	5930	6032	6312	6566	6678	6698	6763	6597	6380	6345	6050	5760	5257	4878	4636	4178	3865	3489	3333	3184	3016	3107	3164	3183	3250	3292	3202	3364	3282	3145	3096	2787	2701	2461	2234	2037	1792	1626	1335	1140	1017	887	845	874	860	877	851	874	839	801	743	707	684	648	593	531	460	434	392	381	349	308	289	263	235	204	198	193	219	270	329	432	525	681	949	1156	1439	1689	1903	2050	2326	2419	2490	2605	2707	2706	2778	2851	2882	3059	3159	3351	3609	3690	3749	3714	3637	3515	3382	3204	2884	2704	2657	2480	2391	2282	2310	2188	2172	2136	2176	2100	2116	2083	2024	1953	1905	1804	1699	1627	1582	1475	1387	1233	1174	1057	1043	944	762	701	627	512	397	353	310	270	258	215	226	235	263	295	299	322	346	377	461	483	515	563	595	613	563	553	526	492	437	438	418	415	455	461	431	404	397	402	389	346	375	348	313	264
125	126	129	145	135	132	142	155	150	186	237	252	291	268	325	367	364	355	402	463	496	486	579	588	558	584	619	585	551	536	545	435	458	445	411	422	451	489	478	484	465	513	495	489	483	529	504	532	472	448	448	409	385	366	370	365	367	406	388	409	440	439	499	504	561	567	606	603	680	702	750	791	888	896	1026	1106	1195	1416	1512	1668	1724	1867	2023	2176	2287	2507	2729	3017	3218	3280	3406	3486	3514	3474	3425	3352	3292	3220	3170	3045	3006	2871	2691	2643	2501	2384	2322	2243	2267	2257	2250	2156	2137	2109	2088	1996	1996	1905	1837	1729	1614	1566	1432	1264	1217	1119	996	937	833	770	703	660	599	512	467	424	378	324	344	373	402	491	560	727	846	1043	1112	1263	1406	1479	1569	1629	1683	1654	1694	1735	1784	1902	1941	2043	2335	2539	2704	2981	3238	3463	3772	4263	4458	4855	5531	5517	5848	6266	6418	6448	6471	6751	6926	7135	7350	7180	7233	6950	6753	6864	6765	6594	6454	6169	6434	6466	6557	6718	6916	7210	7451	7831	8184	8657	8956	8978	9393	9657	9658	9804	9970	9731	9487	9286	9136	8747	8542	8153	7954	7876	7643	7311	7420	7375	7268	7339	7541	7519	7662	7769	7911	8228	8300	8432	8502	8340	7911	7767	7613	7190	6784	6404	5936	5501	5342	5006	4870	4803	4704	4689	4799	4838	5070	4983	5032	5116	5072	5122	4945	4664	4441	4006	3581	3249	2848	2531	2161	1920	1748	1627	1629	1562	1601	1596	1648	1729	1751	1733	1795	1673	1559	1455	1290	1086	869	758	624	510	405	331	269	246	245	245	252	263	312	313	320	366	360	359	403	452	450	537	602	730	826	1019	1144	1255	1387	1505	1632	1764	1900	2026	2182	2332	2506	2793	3083	3270	3596	3690	3763	3724	3765	3583	3399	3286	3120	3080	2942	2893	2818	2760	2694	2682	2608	2465	2360	2292	2235	2150	2066	1953	1894	1827	1805	1777	1940	1924	1897	1870	1814	1655	1504	1359	1267	1032	921	767	693	528	437	343	287	260	213	219	203	218	257	325	374	414	437	445	477	491	487	481	478	453	472	471	499	504	510	490	478	538	488	516	520	525	475	414	373	345	282	261	277	275	241
112	129	126	127	139	125	129	149	174	184	203	232	239	300	321	338	359	387	430	473	517	579	641	652	655	679	681	682	610	638	572	525	495	530	464	457	512	548	561	501	523	533	574	560	566	590	599	552	525	500	478	452	431	421	415	416	400	463	467	444	456	486	491	502	514	529	532	602	624	655	740	826	878	931	1038	1154	1287	1405	1598	1756	1918	2109	2306	2504	2740	2843	3015	3150	3437	3522	3604	3628	3690	3661	3565	3486	3402	3391	3211	3053	2869	2684	2553	2399	2210	2157	2139	2165	2121	2082	2084	2063	2043	2043	2036	1885	1784	1785	1650	1577	1468	1358	1182	1046	955	825	742	696	663	607	609	575	547	527	516	509	477	464	551	615	628	687	810	817	870	911	978	1048	1130	1246	1389	1549	1686	1783	1960	2184	2378	2675	2857	3181	3454	3983	4371	4657	5079	5295	5836	6138	6402	6747	6590	6913	6929	6430	6248	6247	6313	6414	6366	6195	6425	6384	6518	6550	6737	6779	6873	7034	7794	8342	8401	8798	9155	9192	9626	9882	10400	10591	10846	10719	10327	10248	10220	9817	9583	9555	9041	8702	8392	8347	8361	8374	8427	8793	8998	9424	9581	9823	10202	10395	10391	10503	10611	10464	10134	9895	9548	9360	9087	8702	8186	7609	7164	6704	6532	6298	6092	6103	6033	6185	6432	6579	6698	6817	7035	7116	7035	6851	6880	6577	6287	5890	5443	4939	4453	3964	3462	3038	2730	2479	2414	2261	2271	2372	2409	2583	2770	2967	2983	2970	2910	2930	2703	2477	2209	1844	1514	1251	1009	768	610	490	406	383	376	341	367	389	482	549	579	609	660	656	627	615	561	552	509	464	461	459	487	561	580	706	778	891	1021	1170	1410	1628	1896	2224	2608	2895	3161	3358	3374	3449	3466	3299	3293	3233	3112	3178	3035	3021	3068	3158	3186	3209	3196	3235	3127	3062	2995	2786	2545	2312	2066	1960	1909	1895	1934	1977	1947	2068	2097	2054	2048	1972	1924	1760	1562	1377	1214	1069	937	832	704	642	538	489	410	381	366	319	322	320	285	316	316	340	324	307	331	359	359	382	448	500	486	540	596	608	614	592	589	612	554	533	465	476	421	334	340	320	301	307	316	289	301
110	119	147	139	145	152	182	183	212	235	260	270	313	329	349	388	411	469	518	530	602	665	701	697	723	754	736	700	691	633	611	526	481	521	529	508	470	532	556	592	600	608	622	609	593	594	587	525	510	464	447	426	381	409	372	372	378	371	404	398	433	460	489	567	580	651	625	669	711	779	875	941	977	1115	1248	1431	1611	1856	1988	2093	2365	2476	2616	2876	3063	3184	3381	3418	3561	3601	3592	3516	3559	3535	3428	3198	3126	2988	2915	2762	2544	2396	2303	2218	2072	1983	2060	2016	2008	1921	1914	1910	1830	1791	1621	1602	1520	1442	1379	1330	1190	1187	1070	980	894	846	850	812	749	781	767	771	751	759	672	627	615	578	547	553	621	581	647	691	815	927	1041	1230	1462	1779	2107	2474	2810	3121	3384	3797	4025	4355	4574	4791	5081	5146	5277	5444	5575	5617	5695	5709	5524	5465	5649	5464	5176	5449	5773	5860	5687	5723	5952	6204	6623	6967	7373	8061	8741	9539	9877	10242	10683	11137	11714	11491	11462	11547	11162	10848	10599	10472	10026	9660	9445	9210	9029	8694	9003	9102	9322	9823	10176	10483	11013	11548	11759	12073	12306	12400	12405	12423	12308	12029	11532	11216	10482	9984	9117	8796	8384	7944	7639	7386	7340	7315	7366	7483	7642	8028	8455	8757	8876	8970	9059	8900	8923	8598	8273	7722	7226	6668	6301	5844	5297	4866	4320	4011	3766	3698	3663	3717	3756	3800	3846	3961	3919	3893	3824	3720	3617	3511	3238	2986	2613	2438	2079	1743	1598	1407	1236	1094	1026	991	1000	980	999	963	946	938	919	936	935	901	822	752	661	574	500	479	403	355	345	315	268	286	349	430	522	668	867	1100	1370	1641	1976	2216	2406	2684	2876	2881	2939	2983	2960	2920	2874	2767	2871	2926	3058	3077	3142	3176	3269	3395	3361	3357	3209	2996	2974	2821	2756	2500	2460	2310	2258	2256	2201	2163	2209	2203	2168	2080	2121	2100	2027	1899	1791	1603	1432	1319	1282	1174	1129	1000	922	866	759	645	563	494	453	404	344	304	303	278	267	217	248	257	261	314	370	428	491	554	625	677	651	641	607	506	474	442	412	440	435	480	412	387	414	416	414	433	391	402	370
139	149	171	188	187	190	204	215	243	242	250	293	291	363	386	426	460	479	541	579	630	664	683	691	671	690	667	638	638	570	525	501	518	489	496	492	469	483	542	570	619	614	620	569	574	491	461	445	418	408	378	356	354	318	324	356	387	442	466	538	539	588	645	660	743	742	778	801	912	979	1049	1154	1196	1301	1373	1586	1754	1932	2055	2272	2460	2546	2688	2765	3114	3205	3317	3349	3411	3404	3421	3411	3307	3216	3010	2881	2703	2585	2499	2377	2340	2291	2223	1996	2039	1912	1841	1804	1734	1690	1648	1632	1594	1533	1370	1396	1334	1267	1278	1243	1241	1159	1120	1013	929	933	908	890	831	797	705	696	645	625	569	502	461	452	463	555	664	739	985	1150	1410	1710	1998	2310	2623	2915	3259	3416	3693	3927	4152	4292	4308	4394	4423	4406	4531	4533	4598	4590	4621	4783	4849	5104	5049	5611	5763	5706	6388	7138	7222	7216	7395	8358	9114	9595	10034	10615	10720	10880	10624	11027	10958	11266	11327	10835	10604	10734	10334	9881	9697	9475	9346	9421	9692	10006	10394	10540	10789	11130	11767	11958	12715	12958	13138	13233	13458	13283	13278	13060	12664	12343	11783	11479	10871	10437	9882	9618	9095	9163	8829	9002	9161	9075	9394	9727	10094	10128	10394	10431	10262	10526	10400	10514	9989	9737	9100	8509	7960	7612	7115	6711	6260	6189	6040	6035	6034	5896	5988	5962	5929	5894	5932	5833	5536	5478	5125	4711	4284	3958	3609	3178	2911	2670	2396	2232	2119	2047	2017	2018	2132	2154	2108	2057	1946	1808	1713	1580	1449	1284	1178	1034	863	769	646	577	485	438	379	383	360	378	401	428	460	513	514	563	690	771	962	1104	1274	1518	1652	1842	1941	2038	2041	2107	2192	2171	2367	2461	2509	2642	2829	2981	3156	3319	3451	3596	3530	3441	3265	3154	3017	2871	2725	2589	2584	2546	2503	2409	2365	2380	2303	2319	2322	2335	2368	2295	2161	2133	2017	1931	1812	1807	1727	1655	1596	1511	1419	1303	1149	1049	927	851	751	617	560	475	412	379	364	337	353	357	354	352	336	357	392	409	440	459	464	456	450	464	471	472	487	474	451	428	455	464	473	521	501	439	415	417	417	357	359	336	296
147	157	191	152	159	159	183	176	178	193	235	249	295	334	371	418	439	498	497	541	607	678	644	678	659	654	598	585	568	520	481	446	467	430	451	512	522	522	535	569	581	544	504	471	477	413	419	419	401	376	399	413	428	402	429	467	527	583	630	673	722	750	789	750	825	898	905	955	1013	1055	1096	1176	1236	1260	1387	1494	1661	1846	1924	2107	2322	2503	2597	2730	2871	3166	3210	3271	3335	3285	3289	3159	3125	3078	2834	2643	2525	2371	2295	2191	2101	2033	1930	1896	1753	1698	1652	1519	1569	1474	1433	1396	1430	1390	1306	1249	1260	1198	1178	1147	1125	1044	995	920	799	676	636	594	538	497	490	478	451	493	501	529	582	614	801	937	1162	1390	1636	1869	2041	2218	2390	2546	2600	2787	2857	3024	3235	3248	3331	3526	3656	3800	3972	4296	4588	4883	5282	5543	5978	6208	6718	6968	7636	8179	8273	9098	9335	9004	9298	10202	10477	10666	10581	10400	10200	9939	10313	10597	10680	10520	9881	9526	9827	10269	10145	10209	10920	10846	11275	11675	12005	12358	12910	13321	13602	13761	14141	13787	13864	13940	13638	13514	13002	12754	12387	11934	11437	11119	10909	10850	10657	10964	10969	10872	11303	11249	11604	11797	12143	12308	12685	12350	12116	12101	12130	11662	11317	10948	10178	9754	9370	9024	8736	8311	8030	7854	7909	7982	8026	8116	8357	8464	8680	8708	8731	8650	8337	8038	7520	6758	6441	5771	5232	4722	4243	3863	3438	3244	3084	3114	3104	3331	3438	3445	3495	3564	3435	3362	3364	3087	2931	2567	2298	1928	1555	1324	1077	884	750	630	591	542	521	550	583	626	679	717	754	822	810	831	838	852	779	836	895	880	910	996	1027	1160	1266	1362	1398	1477	1553	1748	2042	2270	2501	2807	3014	3261	3336	3388	3403	3386	3401	3236	3119	3040	3002	2923	2771	2824	2742	2732	2707	2773	2755	2612	2575	2422	2236	2189	2081	2059	1954	2006	2010	2077	2059	2130	2154	2086	1981	1936	1794	1619	1477	1306	1198	1035	890	773	651	594	533	473	474	470	441	428	463	467	468	468	463	445	450	411	397	386	385	358	342	377	395	463	490	515	523	505	513	495	482	420	424	381	332	294	272	305	276	243	248
135	124	136	130	110	140	142	177	201	239	277	318	352	428	435	487	507	539	588	567	613	679	706	679	669	670	629	586	550	502	486	479	504	500	527	537	584	580	603	600	543	519	488	461	460	429	486	419	428	385	395	419	407	430	474	488	558	596	633	648	711	772	731	793	841	863	867	910	950	1033	1044	1105	1204	1339	1385	1592	1704	1889	2113	2277	2454	2698	2778	2984	3212	3416	3508	3613	3626	3410	3261	3279	3038	2891	2670	2579	2367	2264	2059	1993	1853	1850	1702	1649	1558	1535	1507	1403	1407	1350	1331	1293	1294	1185	1126	1058	1042	949	901	825	827	750	692	609	568	510	541	488	485	484	518	610	660	755	831	908	967	1070	1122	1227	1344	1445	1551	1599	1685	1749	1874	2050	2195	2417	2668	3061	3270	3570	3938	4423	4974	5441	5887	6376	6824	7393	7675	8181	8404	8683	8768	9084	9256	9151	9668	9416	9043	9280	9632	9539	9013	8624	8352	8168	8317	8692	8949	9370	10192	11083	11521	11987	11991	12831	13573	13971	14330	14913	14822	14901	14798	14703	14314	14250	14006	13966	13443	12920	12857	12309	12246	11977	12032	12205	12114	12225	12590	12724	13218	13531	13942	14032	14342	14416	14453	14352	14322	13955	13903	13356	12817	12475	11601	11043	10460	10068	9577	9420	9203	9266	9337	9670	9810	10258	10294	10435	10744	10962	11186	10626	10534	10234	9799	9444	8806	8286	7456	6880	6054	5445	4991	4760	4538	4372	4413	4516	4651	4773	4747	4970	5012	5139	5080	4891	4679	4316	3901	3558	3104	2701	2324	1889	1674	1405	1211	1106	1007	1001	1048	1056	1078	1113	1119	1164	1153	1145	1041	1015	924	880	746	670	585	521	519	490	519	551	593	700	779	957	1123	1285	1468	1746	2008	2225	2563	2871	2954	3091	3205	3121	3001	2881	2789	2847	2770	2674	2741	2810	2935	2956	3053	3082	3197	3167	3027	3029	3078	2826	2593	2371	2134	1974	1935	1841	1864	1947	1920	2029	2124	2303	2286	2252	2227	2096	1909	1727	1567	1485	1295	1136	1025	917	859	763	706	636	578	536	456	397	391	361	373	335	333	330	334	307	359	393	405	422	465	525	542	512	567	553	508	476	462	415	364	379	342	313	295	271	286	324	327	361	351
139	141	162	150	166	190	204	261	286	345	380	439	448	496	538	551	562	585	594	686	661	690	685	716	690	639	617	610	592	507	497	508	505	545	582	591	542	548	570	537	533	523	491	453	465	450	434	399	400	382	350	339	375	368	432	443	503	531	581	653	684	735	775	843	922	978	1002	1058	1068	1202	1277	1338	1451	1590	1728	1938	2006	2262	2420	2552	2776	2930	3071	3171	3233	3463	3446	3477	3436	3358	3107	3014	2792	2579	2473	2297	2080	1909	1857	1778	1731	1665	1522	1514	1483	1364	1401	1340	1291	1226	1248	1173	1066	1005	933	885	829	720	726	693	675	649	681	643	641	685	691	711	753	747	792	860	843	844	894	871	866	977	974	1022	1163	1268	1458	1607	1918	2227	2530	2914	3329	3804	4256	4650	5078	5673	6078	6669	6959	7490	7729	8014	8184	8518	8318	8290	8495	8512	8168	8478	8036	8192	8363	7917	8271	8802	8747	8481	8616	9139	9845	10641	11198	11782	12243	12518	13012	13752	14813	15703	15893	15119	15455	15831	15113	15046	14698	14112	13934	13241	12882	12636	12630	12592	12505	12712	12710	12939	13585	13870	14450	14785	15510	15793	16006	16277	16243	15728	15904	15535	15270	14695	14093	13589	13027	12444	11982	11594	11215	10833	10697	10582	10660	10893	11131	11336	11749	12228	12587	12933	13062	12973	12940	12332	12085	11477	11064	10495	9853	8989	8562	7823	7455	7091	6663	6548	6401	6416	6456	6483	6677	6685	6724	6637	6554	6308	6139	5686	5248	4905	4450	4118	3720	3414	2986	2732	2585	2494	2341	2188	2169	2097	2089	2014	1996	1926	1856	1726	1733	1543	1412	1288	1060	925	811	654	617	510	473	442	424	417	464	497	545	699	838	980	1127	1377	1568	1751	1896	2080	2222	2222	2270	2301	2380	2437	2444	2420	2384	2411	2513	2550	2779	2863	2965	3104	3169	3191	3163	3072	2958	2757	2708	2580	2505	2458	2387	2280	2157	2121	2137	2141	2145	2129	2136	2147	2172	2104	2080	2041	2054	1911	1882	1762	1726	1609	1540	1393	1331	1177	1042	952	828	752	631	533	461	380	320	309	313	307	316	346	378	432	436	479	536	563	525	532	516	502	466	435	371	365	343	364	406	451	454	467	443	428	443	424	434	440	434
174	186	224	223	238	246	261	291	333	365	414	436	477	488	492	539	612	645	643	676	689	693	689	706	644	610	632	599	549	505	477	520	498	477	496	503	509	509	506	484	511	508	476	453	401	396	335	332	315	325	262	306	350	399	456	510	586	676	735	782	863	944	977	1027	1130	1148	1224	1322	1355	1459	1594	1675	1702	1869	1988	2160	2209	2333	2505	2557	2678	2731	2739	2911	2959	2996	3092	3142	3158	3101	2913	2719	2535	2364	2176	2072	1918	1800	1704	1646	1609	1527	1487	1389	1331	1211	1189	1161	1065	1081	1076	961	918	854	850	818	802	779	760	730	768	761	744	738	738	714	730	708	683	686	689	660	667	702	719	851	949	1024	1224	1407	1684	1961	2371	2737	3166	3532	3994	4367	4804	5058	5379	5586	5898	6037	6239	6517	6751	6840	6926	6941	6819	7074	7000	7137	7176	7477	7836	8168	8431	9157	9107	9439	10714	10772	10426	11125	12126	13229	14036	14728	14977	15398	15735	15487	15597	14926	14245	14561	15559	14771	13734	14082	13633	13421	13573	13310	13382	13343	13639	13899	14433	15052	15198	15635	15961	16448	16513	16850	16894	16953	16964	16636	16168	15537	14973	14230	13639	13163	12907	12637	12601	12694	12478	12400	12599	12825	12931	13221	13495	13749	13788	14142	14157	14350	14139	13983	13443	13287	12522	12357	11612	10924	10279	9945	9620	9565	9248	9354	9251	9133	9073	9462	9279	9392	9371	9283	9062	8519	8180	7711	7074	6531	6147	5558	5017	4493	4160	3841	3649	3641	3538	3648	3600	3597	3655	3661	3573	3477	3189	3048	2774	2627	2264	1951	1675	1434	1274	1071	924	810	715	719	716	747	822	846	867	902	952	946	962	1031	1155	1224	1311	1319	1336	1408	1432	1464	1512	1462	1531	1575	1617	1728	1881	2080	2207	2371	2528	2676	2871	2980	3140	3114	3086	2992	2922	2823	2639	2475	2451	2422	2342	2354	2334	2412	2345	2365	2372	2379	2397	2360	2270	2249	2203	2090	2067	1970	1927	1933	1934	1929	1871	1801	1769	1624	1568	1429	1310	1226	1085	939	868	770	721	619	560	522	466	437	445	430	434	475	435	442	457	436	409	403	361	386	406	408	394	409	435	428	443	504	498	535	523	535	453	429	411	398	372	392	335
193	190	220	215	235	224	233	275	320	334	375	425	434	486	488	545	616	645	626	675	696	651	666	636	634	605	565	565	483	495	475	464	497	506	492	492	550	524	519	528	545	504	450	411	389	342	331	327	355	354	341	386	449	513	584	628	678	764	811	888	956	1008	1075	1084	1154	1240	1262	1329	1379	1461	1502	1573	1674	1739	1808	1921	2002	2116	2253	2322	2473	2548	2701	2784	2819	2873	2927	3028	2918	2800	2649	2513	2362	2232	2093	1933	1730	1621	1567	1494	1407	1272	1234	1134	1073	1027	1045	948	964	916	940	879	849	762	776	685	716	688	707	635	581	577	552	540	490	483	490	490	515	585	641	753	858	944	1178	1381	1638	1875	2191	2506	2742	2996	3311	3354	3721	3849	3977	4164	4362	4427	4495	4588	4764	4967	5130	5498	5938	6238	6344	6965	7516	7908	8429	8872	9344	9807	10509	10766	11502	11854	11721	12841	13257	12765	12800	13936	14948	14946	14637	14415	13810	13625	14190	14299	14240	13903	13382	13095	13875	14730	14250	14532	15478	15364	16048	16073	16476	16666	17113	16976	17458	17424	17038	17157	16961	16727	16526	16106	15478	15011	14455	14111	13611	13386	13272	13247	13357	13424	13907	14155	14445	14720	15015	15347	15666	15900	15903	15525	15388	14718	14340	13936	13469	12919	12419	11917	11732	11437	11218	11078	11179	11103	11274	11568	11934	12159	12279	12315	12210	12201	11844	11521	11099	10597	9852	9076	8357	7560	6979	6578	6073	5541	5507	5230	5055	5200	5178	5172	5398	5316	5204	5228	5142	4822	4466	4191	3751	3367	2980	2567	2145	1812	1624	1329	1161	1142	1165	1168	1190	1248	1299	1302	1365	1398	1376	1422	1399	1291	1224	1144	1085	988	1003	905	896	901	877	911	969	1063	1155	1334	1431	1615	1871	2096	2358	2548	2703	2892	2945	2915	2784	2685	2679	2639	2497	2412	2351	2369	2303	2365	2398	2503	2634	2629	2803	2770	2728	2596	2527	2321	2294	2206	2115	2026	1988	2073	1988	2071	2042	2030	1964	1995	1828	1791	1676	1573	1443	1300	1191	1072	1014	922	888	876	840	815	776	746	666	626	611	557	513	480	457	421	368	337	339	341	379	434	425	510	553	575	548	552	509	492	454	408	417	375	347	330	306	326	340	319	335
185	188	196	227	212	237	249	251	303	320	404	440	486	544	553	601	607	638	658	674	692	685	682	651	636	646	606	559	518	501	512	529	516	582	618	612	594	579	550	530	560	480	447	389	363	367	334	350	402	412	427	407	472	557	563	629	655	732	811	834	913	988	1061	1047	1127	1237	1231	1274	1337	1483	1506	1541	1570	1661	1828	1971	2096	2165	2301	2451	2643	2841	2907	2978	3076	3180	3060	2992	2884	2791	2585	2431	2255	2078	1917	1779	1612	1501	1422	1293	1224	1111	1012	947	906	895	845	816	794	780	705	735	637	595	532	508	474	423	397	349	343	324	352	366	441	460	559	639	755	874	1027	1239	1369	1595	1803	1892	2075	2244	2423	2594	2632	2734	2753	2777	2910	3148	3252	3621	3878	4217	4480	4942	5307	5897	6384	7055	7557	8199	8990	9574	10157	10655	10755	11543	11958	12058	12498	12459	13121	12490	12608	13374	12381	11770	12586	13419	13259	12622	12214	11981	12220	12338	12932	14216	15232	16027	16470	16247	16828	18321	18535	18175	18767	18621	18375	18634	18203	17833	17204	16796	16368	15959	15373	14758	15028	14720	14482	14429	14239	14552	14702	15026	15500	15830	15997	16508	16741	16710	16735	17005	16777	16539	16130	15919	15449	14863	14847	13914	13489	12772	12365	11863	11940	12019	11827	12241	12352	13113	13341	13870	14188	14043	14407	14435	14477	14171	13547	12853	12029	11449	10911	10083	9320	8896	8280	7816	7530	7116	7066	7343	7254	7315	7294	7507	7353	7301	7177	6916	6572	6225	5719	5211	4597	4158	3699	3352	2955	2741	2401	2211	2069	2041	2016	2020	1965	1967	2072	2116	2092	2047	1938	1721	1558	1406	1277	1106	955	803	750	685	654	655	679	659	712	813	862	1035	1202	1377	1674	1846	2010	2136	2293	2378	2394	2434	2394	2315	2266	2122	2121	2180	2196	2326	2345	2435	2500	2654	2815	2842	2910	3008	3000	3030	2906	2731	2559	2379	2209	2112	2032	1969	2020	2001	2037	2079	2104	2124	2131	2114	2056	2003	1899	1748	1658	1543	1472	1350	1259	1166	1108	1066	1037	941	836	818	748	683	606	573	518	516	502	444	445	429	454	467	460	491	496	503	552	565	523	532	515	449	410	388	368	360	347	360	356	364	360	399	394	395	424
183	196	218	221	262	279	294	325	381	400	454	538	586	594	606	600	623	656	655	668	736	724	683	667	669	618	583	528	544	522	537	532	560	542	555	571	583	572	519	474	438	381	367	348	302	341	356	342	367	373	394	395	392	451	529	597	645	708	806	875	971	1064	1149	1204	1211	1305	1386	1431	1491	1599	1658	1820	1845	2013	2182	2258	2449	2555	2699	2783	2901	2876	2914	3022	3002	2961	2805	2713	2563	2428	2227	2039	1928	1817	1644	1520	1452	1374	1237	1157	1115	1016	944	902	833	798	744	720	708	631	559	543	461	435	400	389	371	333	340	363	388	438	490	569	647	739	826	986	1060	1178	1188	1344	1413	1474	1578	1666	1762	1917	2084	2210	2417	2600	2833	3133	3494	3916	4432	4915	5465	5924	6330	6967	7562	8081	8670	9161	9443	9985	10231	10466	10631	10881	11149	11034	10898	11039	10745	10702	10989	10659	11861	11914	11438	11762	13127	13793	13601	13208	13426	13799	14194	15139	15645	16686	18044	19415	20508	19728	18910	19385	19626	18558	17671	17650	16829	16672	15721	15567	15004	14949	15032	14779	14804	15320	15767	16142	16681	17053	17450	17491	18248	18169	18282	18008	17728	17279	17044	16529	16410	15683	15116	14773	14089	13639	13214	13096	12915	12989	12865	12997	13356	13518	13894	14695	15011	15498	15711	15590	15421	15074	14700	14354	13689	13354	12810	12154	11468	10931	10499	9889	9612	9575	9335	9476	9818	9609	9507	9452	9574	9536	9315	8895	8588	8120	7532	6946	6514	5967	5448	4938	4522	4312	4177	4025	3917	3826	3787	3777	3700	3696	3669	3457	3395	3196	3020	2801	2533	2250	1988	1653	1395	1183	997	899	822	809	754	806	776	839	917	974	1063	1173	1251	1411	1502	1577	1748	1796	1812	1849	1757	1716	1748	1740	1663	1729	1748	1772	1851	1929	2017	2198	2364	2603	2796	2923	2862	2890	2952	2830	2756	2598	2537	2530	2465	2397	2369	2255	2264	2122	2083	2141	2125	2124	2098	2023	1956	1904	1915	1875	1922	1812	1838	1826	1817	1849	1776	1606	1499	1356	1267	1172	1087	1006	879	767	687	576	515	573	562	556	596	644	586	600	614	593	602	582	556	513	463	440	401	389	338	377	383	404	438	468	502	508	485	516	470	464	424	438	416
177	231	253	258	287	316	352	363	411	428	481	512	514	545	565	603	580	631	669	651	628	654	622	591	570	557	479	473	486	490	487	481	500	474	460	481	468	474	461	446	426	389	346	358	351	288	351	330	346	342	356	399	494	535	594	714	853	899	958	1106	1211	1248	1275	1363	1442	1530	1606	1593	1608	1753	1785	1931	2018	2083	2246	2289	2393	2513	2546	2673	2563	2602	2684	2693	2582	2504	2458	2233	2172	2027	1939	1833	1659	1586	1452	1329	1291	1200	1149	1086	1024	979	909	834	803	747	699	680	647	545	502	451	445	414	357	399	419	399	427	478	501	535	572	621	651	722	752	882	890	991	1034	1143	1263	1443	1676	1971	2291	2593	2990	3349	3780	4029	4436	5012	5350	5747	6336	6565	6821	7091	7334	7607	7922	8162	8193	8403	8395	8525	8695	8869	9209	9355	9571	9793	10147	10496	10563	11445	11884	12082	13771	13865	13786	15213	16409	16365	16000	15755	16015	16296	17299	17368	17326	17137	17453	17967	18773	18351	17037	16509	17344	16470	15723	16271	15418	15958	15954	16463	16409	17016	17134	17336	17519	18129	18368	18578	18890	18334	18236	18066	17647	17246	16524	16255	15757	15308	14594	14059	13932	14006	14054	14058	14091	14301	14601	14962	15177	15512	15962	15904	15741	15901	16018	15681	15749	15226	15010	14474	13779	13208	12514	12289	11935	11723	11598	11653	11753	11796	11871	11808	12038	12151	12080	12093	11639	11646	10973	10347	9838	8950	8517	7956	7365	6715	6207	5708	5520	5406	5287	5204	5420	5290	5416	5646	5556	5478	5241	5089	4795	4401	4028	3440	3199	2808	2551	2188	1948	1684	1467	1351	1224	1199	1194	1275	1315	1387	1482	1510	1492	1464	1505	1468	1390	1379	1348	1344	1300	1256	1280	1247	1305	1277	1270	1319	1390	1488	1621	1839	1946	2117	2310	2330	2478	2533	2534	2515	2466	2447	2284	2165	2155	2129	2090	2090	2100	2198	2301	2374	2436	2580	2573	2553	2483	2361	2330	2189	2023	1865	1794	1636	1676	1735	1731	1741	1767	1847	1850	1838	1828	1733	1605	1509	1384	1222	1176	1073	1042	923	860	807	762	728	668	682	633	642	622	610	578	566	503	481	464	411	398	400	382	391	417	434	475	483	504	476	458	433	412	423	388	391	348	352	346
254	254	305	315	305	322	307	325	327	390	439	462	487	536	535	528	536	581	608	615	605	553	569	555	523	479	480	470	450	456	468	485	472	476	472	494	529	501	483	468	423	367	368	378	366	348	338	377	395	446	478	511	602	655	762	836	944	986	1043	1118	1131	1259	1310	1322	1431	1478	1496	1558	1573	1660	1725	1801	1865	1926	1982	2120	2215	2339	2337	2397	2447	2491	2441	2436	2396	2431	2308	2255	2121	2086	1905	1727	1597	1468	1413	1285	1220	1114	1058	983	932	898	809	783	688	661	647	610	536	465	407	385	348	347	329	341	318	335	307	351	353	344	420	455	542	655	809	925	1143	1364	1508	1690	2016	2402	2786	3066	3494	3956	4342	4676	4968	5149	5109	5434	5493	5533	5609	5669	5841	6028	6239	6429	6638	7023	7523	7831	8129	8666	9072	9835	10525	11194	11580	12376	12673	13574	13732	14800	14924	15923	16668	16501	16484	17306	17809	16927	15709	15171	15393	15633	15936	15640	15549	15156	15078	15849	17069	17641	16849	17103	18379	18090	17589	18599	18400	18730	18727	18909	18994	19077	18507	17956	17995	17574	17013	16978	16534	15846	15612	15276	15171	14906	14711	14913	14961	15316	15578	15499	15739	16033	16754	16638	16492	16771	16785	17000	16536	16511	15812	15883	15329	14921	14260	13774	13521	13104	12797	12888	12814	12866	13237	13691	13606	13888	14102	14167	14511	14260	14151	13986	13231	13102	12403	11758	10747	10011	9552	9003	8303	7996	7653	7466	7466	7499	7334	7444	7314	7428	7234	7119	6752	6515	6157	5879	5412	5085	4575	4105	3794	3273	2890	2618	2461	2370	2212	2223	2201	2162	2219	2262	2292	2166	2200	2103	1988	1915	1784	1663	1495	1374	1213	1118	1025	994	895	882	900	932	1014	1142	1307	1442	1679	1801	2038	2188	2252	2370	2382	2311	2227	2287	2129	2055	2031	1956	1871	1841	1743	1765	1892	1965	2065	2193	2346	2494	2683	2740	2755	2741	2545	2327	2187	2031	2051	1961	1915	1894	1889	1911	1848	1828	1821	1755	1737	1772	1714	1643	1656	1565	1499	1389	1392	1309	1289	1277	1229	1203	1101	1077	992	901	837	724	673	588	560	498	456	466	436	456	493	477	500	509	538	466	453	456	422	412	405	351	311	297	312	312	350	332	370	406	440
273	274	278	281	263	267	294	340	345	419	491	574	565	596	592	562	655	647	600	615	604	594	558	589	536	534	491	473	480	472	485	498	547	535	504	560	553	565	525	443	422	358	344	349	330	376	380	368	399	450	521	545	608	625	690	762	857	909	915	1021	1092	1150	1185	1308	1348	1423	1501	1487	1608	1585	1718	1739	1815	1923	2087	2115	2279	2316	2344	2515	2493	2621	2580	2532	2508	2527	2394	2281	2063	1953	1795	1636	1442	1317	1186	1101	1057	952	889	852	773	699	659	620	565	501	541	484	440	388	322	295	252	252	230	223	222	234	251	311	351	438	537	690	832	996	1236	1490	1755	2090	2426	2570	2861	3181	3312	3427	3804	3837	4070	4296	4361	4470	4569	4571	4753	4847	5093	5359	5877	6252	6906	7476	8022	8643	9406	10128	10680	11091	12094	12450	13057	13899	13991	14590	14806	15108	14921	15366	15030	15477	16317	15556	15398	16072	15545	14698	14049	13968	14464	15584	16041	16619	16543	16506	16797	17696	19586	20957	20489	19556	20988	20851	20024	20585	19684	19130	18853	18152	17746	16992	16382	15628	15006	14712	14377	14543	14923	14880	15350	15804	16142	16325	16711	16679	17128	17304	17438	17367	17563	17284	17171	16770	16123	15801	15072	14527	14345	13820	13574	13290	13122	13171	13425	13508	14075	14310	14890	15335	15400	15375	15596	15586	15419	15083	14619	14084	13498	13191	12661	12201	11323	10920	10556	9962	9746	9606	9888	9577	9883	9948	10039	10014	9825	9923	9475	9197	8652	8170	7679	6886	6209	5633	5118	4797	4396	4189	3967	3816	3661	3641	3607	3679	3668	3627	3609	3558	3456	3228	3161	2873	2544	2271	1918	1660	1403	1291	1174	1092	1042	1025	1048	1075	1126	1147	1222	1328	1423	1543	1704	1833	1942	2033	2127	2154	2098	2041	1931	1838	1709	1667	1593	1605	1589	1600	1677	1849	1886	2021	2082	2225	2361	2394	2562	2539	2574	2470	2403	2388	2322	2301	2245	2031	1897	1849	1888	1964	2010	2010	2072	2101	2111	2053	1984	1922	1722	1738	1700	1685	1695	1700	1608	1574	1448	1438	1381	1292	1283	1133	1088	1071	1025	960	869	848	788	732	704	623	601	573	583	560	562	533	510	528	520	435	402	368	336	351	354	347	381	376	417	500	482	479	524	536	574
265	250	276	269	294	328	358	396	449	500	513	537	551	544	569	580	622	614	603	617	598	611	570	553	525	507	470	503	463	467	480	518	517	534	518	515	504	473	444	405	337	321	310	305	302	322	352	348	366	435	444	494	535	599	682	693	802	878	971	1099	1219	1307	1388	1471	1517	1534	1654	1642	1659	1740	1800	1874	1920	2035	2132	2212	2258	2392	2501	2534	2565	2467	2473	2404	2332	2196	2099	1883	1785	1554	1412	1279	1095	990	850	786	732	654	624	626	617	528	512	490	437	423	421	408	347	293	268	248	218	248	239	262	294	346	410	483	564	710	859	957	1106	1208	1462	1709	1815	2057	2304	2407	2560	2644	2837	3049	3156	3459	3672	3977	4493	4784	5183	5501	5929	6419	6804	7447	7872	8566	9215	9678	10345	10946	11192	11585	11836	12061	12283	12281	12521	12755	12666	12898	13012	13296	13163	13890	13415	13968	15112	14524	14876	16553	16859	16399	15943	16153	17316	18508	19368	19624	19988	19767	19604	20616	21630	22397	20857	19770	19713	19370	18075	18123	16995	16446	16071	15818	15407	15580	15702	15543	15587	15589	16206	16634	17434	17505	18082	18607	18437	18560	17957	18067	17524	17087	16803	15986	15478	14885	14371	14375	13834	13753	13553	13366	13708	14098	14340	14626	14869	15047	15415	15897	16127	16417	16576	16081	15684	15344	14764	13925	13626	13091	12042	11835	11405	11389	11277	11274	11354	11282	11461	11470	11778	11654	11904	12130	11882	11714	11163	10617	10059	9300	8577	7896	7303	6619	6341	5852	5604	5451	5449	5429	5603	5582	5711	5710	5751	5669	5507	5124	4881	4452	4151	3680	3210	2806	2540	2188	1909	1616	1464	1338	1325	1351	1407	1442	1504	1612	1709	1733	1750	1762	1805	1813	1810	1770	1706	1648	1591	1538	1479	1420	1285	1350	1380	1376	1435	1518	1598	1738	1868	1988	2069	2179	2311	2296	2270	2192	2227	2202	2137	2046	2053	2039	2008	2057	2077	2112	2126	2134	2038	2096	2166	2228	2112	2045	2021	1920	1834	1812	1822	1841	1768	1770	1793	1910	1923	1817	1876	1741	1666	1568	1477	1330	1235	1045	988	988	969	999	969	962	921	887	864	762	742	705	639	594	519	449	465	383	394	354	355	380	432	476	486	490	473	517	481	496	482	469	446	469	529
262	286	310	337	332	365	389	454	436	513	496	464	516	548	522	569	570	618	615	580	540	550	535	515	461	430	415	417	433	438	443	462	485	461	443	439	434	396	375	349	299	272	249	265	266	314	330	375	372	427	497	528	601	699	798	917	1040	1164	1337	1427	1529	1643	1639	1651	1665	1720	1667	1700	1736	1738	1815	1795	1855	1978	2039	2119	2136	2142	2186	2188	2105	2068	2094	2010	1852	1720	1538	1454	1273	1165	1079	993	885	792	724	675	627	589	526	483	481	448	437	406	410	367	388	403	374	348	315	300	303	319	320	347	370	428	514	511	613	738	866	976	1035	1156	1348	1569	1801	2042	2304	2567	2804	2984	3272	3735	4160	4586	5046	5695	6129	6552	7161	7207	7711	8021	8411	8476	8913	9089	9241	9602	9643	9782	10069	10067	10235	10528	10666	10843	11414	11676	12074	12695	13248	14024	14541	15408	15675	16231	17441	17451	17653	19241	19869	19588	18505	18716	18789	19447	19886	19661	19431	18697	18188	18276	19174	19014	17578	16752	17202	17183	16429	16872	16596	16773	16730	16732	17050	17360	17474	17533	17730	17690	17790	17945	17954	17840	17536	17547	16849	16381	15660	15737	15413	14797	14349	14591	14170	14389	14342	14543	14780	15103	15450	15718	16066	16432	16314	16320	16354	15985	15981	15576	15204	14957	14612	14003	13520	13296	12557	12654	12524	12609	12558	12622	12783	13325	13490	13830	13811	13730	13299	12983	12851	11992	11599	10922	10263	9729	9134	8441	8046	7817	7379	7223	7083	7055	6998	7160	7206	7166	7333	7366	7198	7187	6868	6672	6054	5448	5007	4491	4193	3607	3311	2916	2729	2487	2366	2406	2272	2298	2309	2317	2370	2313	2316	2222	2091	1974	1846	1769	1566	1439	1327	1235	1221	1181	1074	1102	1177	1246	1284	1391	1488	1616	1719	1801	1885	1919	2024	2038	1937	1902	1916	1871	1835	1725	1694	1614	1552	1565	1572	1656	1809	1982	2087	2270	2350	2470	2445	2427	2376	2265	2054	2020	1910	1709	1626	1523	1603	1657	1696	1793	1759	1821	1834	1903	1992	1978	1808	1785	1656	1576	1490	1401	1303	1170	1123	1113	1098	1050	1023	1010	890	878	811	725	735	680	599	532	535	533	500	463	473	485	503	502	542	535	529	478	473	453	367	327	314	326	330	377	388
287	331	333	346	349	364	389	389	422	450	464	496	475	490	521	530	530	592	571	558	538	548	542	474	420	423	369	401	404	430	419	423	422	459	422	413	396	394	350	335	288	259	252	295	333	370	381	431	482	560	625	706	761	808	892	1038	1116	1306	1409	1460	1507	1533	1568	1532	1538	1605	1570	1551	1548	1651	1610	1695	1646	1760	1754	1873	1794	1848	1851	1773	1744	1812	1783	1730	1602	1442	1339	1222	1084	1054	944	817	790	738	651	598	558	488	436	386	382	385	338	328	333	357	355	356	355	310	305	310	300	317	346	384	400	467	510	587	724	853	963	1150	1323	1514	1825	2133	2466	2903	3290	3648	4182	4399	4820	5265	5683	5978	6312	6614	6767	7062	7253	7157	7275	7473	7454	7520	7610	7752	8114	8276	8663	8995	9741	10198	10772	11509	11993	12696	13449	14250	14984	15767	16403	17335	17721	18642	18781	18917	20038	19264	18757	19616	20224	19113	17458	16887	16795	16562	16573	16342	16434	15985	16313	17112	18419	18445	17648	17630	18912	18900	18526	19251	18789	19069	18428	18487	18008	18002	17198	16767	16619	15849	15686	15439	15286	14867	14811	14627	14667	14819	14774	15187	15635	15799	15986	16464	16721	16404	16803	16886	16847	16951	16840	16604	15876	15601	15349	14800	14438	14116	13716	13384	13450	13334	13609	13777	13747	14011	13930	14347	14839	14746	14908	14699	14572	14443	14304	13909	13519	13071	12305	11663	10819	10413	9913	9730	9209	9157	8940	9040	9026	9066	9205	9195	9250	9020	8851	8452	8154	7673	7307	6908	6534	6041	5531	5061	4721	4477	4232	4078	3976	3967	3856	3882	3838	3750	3806	3740	3521	3345	3153	2937	2733	2406	2182	1887	1607	1442	1286	1185	1150	1071	1100	1115	1165	1279	1338	1541	1697	1904	1999	2087	2116	2132	2036	2003	1822	1754	1607	1579	1363	1312	1279	1320	1261	1271	1410	1446	1556	1612	1796	1914	2091	2296	2420	2519	2487	2411	2254	2149	2045	1892	1911	1822	1766	1702	1671	1620	1707	1782	1817	1886	1832	1757	1774	1703	1701	1690	1672	1588	1549	1626	1642	1597	1630	1523	1419	1314	1307	1218	1118	1034	920	890	833	794	766	721	737	714	706	673	643	589	567	531	472	420	445	370	371	358	333	331	326	334	363	406	413	417	445
279	327	311	304	341	349	357	383	380	412	446	492	499	524	508	539	539	499	537	522	510	541	501	481	469	442	398	417	388	414	412	415	416	417	474	408	414	367	373	323	318	275	281	303	340	370	400	490	516	592	609	653	731	817	906	962	1017	1089	1208	1261	1362	1431	1497	1546	1574	1594	1596	1562	1621	1685	1616	1632	1654	1715	1807	1778	1837	1859	1820	1846	1748	1760	1769	1715	1518	1369	1259	1083	999	859	763	668	622	571	523	467	413	400	372	296	296	262	257	238	248	246	258	250	268	273	302	314	339	404	491	556	670	744	933	1046	1281	1504	1704	1938	2200	2457	2788	3091	3458	3875	4230	4516	4911	5001	5287	5218	5397	5550	5560	5645	5858	5953	6189	6559	6909	7164	7554	8043	8415	9025	9541	10260	11074	11649	12442	13170	13656	14442	15197	15315	16036	16358	16920	17363	17216	17943	17970	17982	18143	17201	18203	17482	16488	16997	17755	17566	16779	16006	15927	15942	16014	16596	17177	17836	18997	20387	21399	20747	19633	19912	20873	19994	19481	19743	18417	18322	16969	16961	15776	15504	15025	14514	14217	14210	13988	14461	14825	15285	15641	15919	16468	16848	16984	17346	17261	17475	17304	17328	16964	16430	16229	15593	15112	14675	14399	13925	13615	13416	13101	13233	13497	13679	13857	14527	14817	15274	15379	15939	16107	15856	15683	15529	14865	14618	14263	13460	13041	12319	11664	11655	11297	11225	10949	10971	10821	10672	10978	11188	11243	11453	11326	11369	11123	10656	10336	9844	9211	8621	7990	7369	6824	6470	5952	5730	5605	5568	5505	5567	5671	5717	5725	5726	5803	5613	5444	5180	4821	4561	4075	3731	3283	2800	2413	2194	1934	1779	1674	1598	1550	1512	1600	1656	1683	1756	1838	1919	2037	2085	2130	2229	2154	2189	2086	1878	1752	1618	1478	1391	1302	1276	1232	1202	1327	1351	1446	1475	1593	1652	1754	1844	1941	1989	1973	1966	1923	1963	1920	1837	1852	1767	1706	1683	1757	1802	1809	1833	1953	1981	1958	1920	1928	1938	1813	1764	1612	1530	1498	1467	1540	1622	1576	1610	1673	1655	1622	1643	1658	1584	1513	1445	1486	1355	1298	1178	1099	1046	1039	993	916	943	911	856	754	762	657	665	533	476	406	366	350	370	380	377	407	433	453	483	507	530	522	495	530
335	322	324	351	343	369	370	374	410	426	468	498	471	485	479	496	489	484	519	549	530	585	545	476	443	395	390	384	375	382	374	406	422	430	445	414	356	359	349	297	275	260	249	268	321	328	376	441	467	522	560	636	694	810	800	917	1028	1224	1318	1455	1625	1702	1784	1816	1776	1790	1693	1771	1806	1800	1809	1714	1763	1760	1734	1820	1789	1745	1741	1630	1601	1532	1571	1364	1273	1145	1017	889	734	654	568	468	453	398	371	377	326	329	301	265	231	188	179	163	186	195	230	244	302	376	431	518	569	675	792	889	965	1132	1220	1411	1601	1862	1963	2264	2482	2750	2935	3238	3436	3692	3884	4183	4401	4614	4959	5143	5349	5373	5698	6005	6375	6786	7387	7873	8550	9249	10018	10580	11239	11725	12081	12511	13121	13332	13650	14095	14124	14552	14685	14660	14989	14735	14903	15282	15145	15658	16240	16159	16916	16683	17579	18006	17467	17673	18921	20127	20293	19352	19236	18829	18777	19071	19530	20191	21006	21465	21145	20018	18766	19184	18953	17562	17239	16844	15903	16044	15302	15353	14609	14651	14667	14673	14961	15582	15932	16581	17091	17392	17780	17943	17999	17872	17575	16735	16579	16068	15493	15039	14538	14145	13781	13396	13384	13216	13354	13455	13969	14192	14899	15327	15416	15986	16187	16058	16130	15993	15538	15122	14790	14341	13441	13071	12598	12422	11905	11539	11544	11580	11654	11860	12217	12561	12728	12856	12797	12876	12675	12335	12071	11517	11165	10543	9981	9407	8884	8417	7961	7501	7346	6995	7044	7066	7115	7358	7451	7601	7460	7733	7502	7270	6953	6455	5957	5446	4947	4453	3901	3523	3091	2865	2605	2482	2383	2375	2411	2437	2404	2529	2613	2549	2560	2448	2468	2324	2235	2133	2007	1906	1766	1683	1644	1540	1483	1443	1435	1437	1439	1521	1605	1715	1742	1758	1843	1848	1907	1891	1755	1797	1695	1614	1565	1447	1405	1386	1393	1466	1549	1520	1605	1663	1769	1808	1942	1974	2048	2015	2015	1943	1891	1774	1674	1641	1650	1598	1563	1564	1535	1557	1691	1749	1769	1724	1730	1623	1593	1569	1491	1452	1420	1418	1442	1494	1418	1394	1332	1312	1270	1203	1117	980	883	799	700	600	569	509	506	484	495	516	539	582	563	538	512	503	515	456	443	412	412	432	413
315	336	307	323	310	357	376	349	382	423	473	432	418	455	438	505	501	540	550	566	544	476	480	402	349	357	319	367	363	371	364	369	386	378	354	348	328	296	266	257	253	269	265	274	319	381	408	453	517	601	648	668	782	820	927	1043	1226	1371	1512	1684	1763	1797	1806	1836	1863	1830	1755	1713	1700	1714	1667	1678	1601	1595	1550	1531	1511	1473	1394	1348	1334	1228	1158	1057	925	774	754	690	586	442	427	376	340	308	354	319	284	259	234	186	169	168	148	155	180	215	251	320	358	434	524	569	682	742	788	890	942	1010	1103	1288	1444	1636	1865	2115	2403	2712	3024	3263	3524	3903	4311	4668	5098	5467	5962	6463	6829	7222	7579	8086	8423	8974	9458	9897	10341	10733	11140	11410	11501	11684	11584	11741	11770	12041	12027	12361	12772	12984	13376	13637	14134	14517	15164	15609	16521	16841	18202	18350	19466	19641	19628	20835	20365	20197	20580	21206	21998	21637	20665	19767	19248	19061	18751	18695	19215	18817	17624	16557	16685	17334	16752	16067	16634	16141	16433	16526	16415	16673	16293	16114	16231	16205	16607	16540	16642	16750	16543	16470	16503	16159	15716	15630	15037	14685	14489	14271	14177	14329	14506	14557	14637	15260	15108	15305	15479	15784	16210	16027	16429	16041	15682	15433	15024	14815	14155	13845	13385	12985	12814	12698	12624	12435	12641	12984	12997	13204	13775	13928	14109	14250	14256	13908	13604	13285	12590	12245	11413	10784	10111	9455	9026	8661	8631	8409	8585	8502	8631	8861	8924	8910	8936	8881	8763	8608	8481	8278	7973	7592	7171	6377	5844	5409	4849	4442	4138	3983	3717	3885	3681	3767	3708	3705	3751	3617	3549	3489	3228	3038	2785	2507	2255	2064	1802	1626	1495	1476	1393	1363	1413	1489	1578	1670	1871	1998	2088	2107	2181	2219	2102	2052	1859	1720	1587	1427	1345	1222	1098	1071	1041	997	1123	1091	1160	1238	1379	1531	1711	1817	1985	2128	2092	2167	2110	2044	1901	1763	1695	1643	1498	1486	1479	1488	1572	1648	1676	1801	1811	1843	1863	1956	1887	1782	1673	1584	1530	1542	1568	1600	1559	1591	1552	1629	1578	1437	1426	1383	1341	1238	1141	1017	955	828	689	652	614	603	594	587	580	607	588	589	523	444	405	337	338	311	344	332	369	388	436
310	306	284	335	318	323	335	329	370	414	424	452	444	492	494	496	556	546	521	505	459	429	385	370	373	329	310	346	320	358	338	344	343	354	312	299	286	297	298	303	285	313	353	370	430	437	480	539	587	617	689	752	789	900	989	1092	1260	1379	1502	1542	1553	1620	1640	1616	1648	1560	1525	1484	1496	1511	1500	1451	1448	1454	1434	1408	1310	1245	1209	1173	1142	1056	991	855	768	669	654	577	503	371	366	331	334	322	316	298	254	236	208	167	158	146	168	169	205	245	300	323	398	441	523	583	632	720	836	906	1009	1196	1386	1630	1976	2224	2560	2946	3333	3684	4104	4600	5001	5466	5856	6313	6692	7193	7655	7945	8260	8441	8631	8810	8865	8923	8977	9096	9245	9228	9667	9779	10168	10288	10745	10955	11653	12359	13029	13364	13841	14600	15377	16144	16666	17122	17763	18277	18883	19308	20035	20038	20354	20944	20201	20169	20767	19488	18109	18123	18336	18100	18336	17605	17405	17373	17385	17617	17277	16928	16600	17120	18626	18666	17495	18126	18193	17507	17860	17531	17355	16646	16037	15576	15595	15104	15043	14593	14569	14362	14301	14232	14440	14564	14686	14965	15167	15556	15862	16102	16385	16630	16716	16790	16694	17014	16528	16308	16203	15722	15550	15173	14664	14207	13776	13351	13026	13003	12887	13241	13406	13916	13806	14531	14498	14763	15029	14949	14774	14815	14490	14237	13896	13463	12909	12312	11786	11267	10821	10327	10032	9915	9890	9942	10027	9899	10232	10541	10292	10137	10118	9954	9629	9101	8683	8350	7647	7088	6941	6697	6461	6231	6053	5977	5987	6008	5923	5837	5801	5810	5640	5731	5407	5303	4882	4631	4338	3963	3533	3044	2659	2315	2044	1892	1753	1702	1642	1702	1773	1841	1912	2078	2213	2302	2453	2459	2578	2576	2374	2132	1893	1722	1537	1379	1191	1081	989	927	924	895	865	954	1035	1100	1182	1340	1491	1573	1733	1828	1843	1920	1770	1813	1793	1728	1761	1693	1584	1562	1578	1617	1581	1584	1708	1738	1759	1742	1801	1753	1640	1674	1667	1779	1698	1728	1732	1791	1832	1929	1966	1894	1905	1838	1760	1749	1622	1510	1355	1302	1213	1185	1094	1052	974	997	958	834	770	669	607	583	493	485	413	415	415	390	358	332	355	380	418	436	431	474	479
326	355	327	329	342	337	376	393	424	463	508	504	503	513	510	537	490	455	436	454	449	419	384	389	380	348	351	357	366	360	319	316	322	297	303	333	315	318	321	308	334	362	384	384	427	428	437	496	562	642	703	808	885	963	1024	1119	1275	1368	1417	1454	1462	1504	1582	1554	1564	1480	1494	1456	1433	1500	1487	1462	1367	1398	1432	1364	1327	1299	1230	1050	1070	977	873	789	691	626	582	503	460	345	320	268	250	203	207	213	194	155	151	144	133	137	189	188	265	320	372	437	546	656	770	961	1097	1271	1468	1544	1799	1984	2276	2533	2960	3289	3599	4063	4488	4895	5215	5555	5900	6204	6399	6628	6993	7094	7279	7520	7706	7980	7962	8134	8056	8402	8483	8806	9321	9940	10523	11017	11602	12256	12943	13593	14090	14776	15508	15679	16108	16633	17274	17772	17931	17982	18467	18355	18202	18509	18244	18559	18100	18780	18531	17915	18176	17879	17019	16196	16091	16660	17115	17651	18261	18795	18694	18448	17751	18000	18327	19721	19973	18737	18484	18512	17457	16920	16654	15623	15645	14642	14141	13680	13562	13454	13663	13698	14064	14469	14805	15431	15989	16580	17079	16946	17281	17604	17735	17459	17279	16868	16326	15945	15852	15289	14815	14557	13868	13871	13764	13563	13536	13848	13990	13983	14188	14637	15098	15506	15369	15602	15332	15611	15423	14901	14486	14112	13474	12972	12640	12197	11975	11887	11700	11825	11822	11837	11857	11931	11768	11833	11856	11953	11824	11477	11295	10954	10353	9704	9218	8686	8177	7516	7463	7114	7053	7006	7076	7349	7376	7493	7677	7664	7691	7790	7562	7393	6997	6608	6156	5728	5288	4761	4263	3937	3558	3257	3088	2885	2721	2650	2684	2689	2777	2731	2797	2743	2835	2805	2726	2763	2711	2492	2446	2207	1958	1831	1653	1515	1354	1336	1255	1277	1123	1208	1230	1283	1284	1358	1375	1387	1428	1413	1389	1385	1419	1361	1456	1325	1307	1337	1317	1338	1353	1425	1511	1610	1705	1744	1882	1918	1935	1895	1970	1768	1772	1602	1478	1395	1375	1373	1454	1561	1629	1710	1829	1847	1960	2010	2031	2077	2030	1958	1882	1778	1649	1586	1483	1427	1407	1374	1276	1116	1090	993	922	856	748	672	549	523	464	438	399	446	512	500	506	505	531	511	514	512	488	457	419
338	349	340	324	358	350	368	382	420	455	415	439	437	426	404	406	426	421	436	407	398	385	361	385	341	307	283	284	304	290	290	291	326	303	309	316	338	343	333	362	352	364	385	392	429	444	482	537	641	709	774	864	943	1042	1124	1231	1328	1388	1519	1590	1595	1711	1723	1678	1712	1664	1628	1560	1553	1520	1499	1453	1361	1350	1326	1222	1101	1131	959	897	862	839	750	636	567	521	437	393	326	264	215	182	156	162	135	122	115	120	126	130	147	173	221	306	387	477	626	742	961	1166	1323	1554	1707	1886	2082	2166	2377	2477	2673	2819	3141	3441	3673	4127	4444	4749	4947	5289	5525	5769	5926	6303	6574	6900	7420	7859	8054	8497	9018	9248	9800	10212	10768	11585	12225	12954	13493	13834	14375	14581	15020	15184	15305	15409	15396	15210	15344	15642	15847	15806	16096	16133	16231	16584	16276	16862	17029	17567	17838	18083	19285	18888	18782	18966	19546	18952	18373	18113	18119	18364	18775	18860	18646	18247	17761	18241	18570	18407	17128	16325	16525	15781	14930	15083	14741	14669	14531	14740	14417	14705	15113	15271	15597	15992	16280	16968	17170	17301	17782	17456	17608	17240	16654	16348	16210	15676	15169	14616	14201	13935	13979	13898	14146	14291	14523	14896	15049	15473	15741	15807	16160	16073	16041	15950	15984	15567	15371	15000	14415	13830	13338	13019	12737	12361	12043	12332	12417	12502	13052	13158	13448	13751	13958	13957	13788	13221	12651	12159	11648	11212	10647	10266	9563	9184	8706	8465	8346	8220	8300	8371	8735	9019	9377	9484	9635	9583	9454	9156	8726	8368	7903	7339	6837	6333	5771	5172	4968	4613	4460	4257	4213	4179	4216	4299	4262	4310	4175	3998	3877	3754	3647	3302	3054	2829	2625	2448	2214	2108	1912	1801	1723	1748	1711	1781	1822	1929	1951	1968	1998	1972	1910	1785	1704	1581	1480	1298	1197	1086	1000	905	928	874	906	926	961	1021	1098	1209	1295	1417	1512	1594	1784	1912	1903	1926	1918	1853	1766	1638	1579	1534	1537	1455	1401	1476	1457	1446	1548	1569	1697	1688	1719	1661	1627	1682	1721	1791	1835	1863	1944	1938	1975	1909	1836	1726	1666	1623	1452	1307	1187	1010	862	798	732	676	596	625	592	607	622	605	618	625	519	491	464	449	418	409	372	374	351
321	304	307	289	300	318	324	353	376	392	396	358	356	387	358	403	379	396	405	366	345	327	298	260	241	214	212	228	228	235	252	283	285	306	303	319	327	302	314	317	340	400	418	462	472	559	609	715	764	841	869	924	1022	1115	1212	1331	1424	1525	1613	1680	1683	1717	1701	1651	1577	1489	1530	1395	1334	1320	1289	1181	1091	1020	969	948	861	834	791	703	681	666	589	525	429	355	285	272	228	171	152	123	123	131	119	129	117	130	129	162	219	280	363	422	535	650	783	924	1036	1274	1468	1610	1763	1931	2074	2117	2246	2446	2582	2806	3076	3335	3797	4205	4576	5042	5490	6064	6598	6946	7470	7751	8258	8839	9371	9675	10388	11008	11225	11726	12140	12481	12869	13165	13523	13539	13594	13396	13446	13472	13477	13242	13590	13470	13597	13399	13834	14339	14730	15229	15785	16376	16784	17386	17786	18605	19335	19427	20446	20156	20674	21114	20546	19882	20133	20016	19636	18665	17778	17189	16915	16748	16702	16762	16588	16851	16091	15385	15117	15826	15744	15594	15999	15903	15932	16214	16042	16354	16636	16451	16478	16501	16580	16587	16637	16807	16493	16390	16181	15616	15407	15231	14954	14976	15103	15080	15449	15417	15229	15901	16076	16215	16497	16667	16912	16715	16891	16584	16855	16427	15645	15254	14520	14298	13896	13859	13765	13620	13419	13643	13643	14009	14117	14398	14404	14408	14646	14745	14593	14803	14513	14232	13854	13127	12599	11882	11006	10272	9917	9584	9602	9526	9607	9651	9940	10085	10255	10514	10482	10664	10835	10640	10339	10122	9655	9002	8374	7889	7474	7019	6631	6338	6146	5934	5760	5760	5723	5705	5835	5716	5735	5704	5671	5469	5227	4842	4379	3942	3464	3139	2768	2523	2324	2082	2105	2005	2054	2115	2239	2318	2356	2522	2630	2620	2702	2636	2527	2295	2033	1827	1573	1330	1148	1034	916	758	715	638	638	666	716	807	916	1050	1178	1267	1398	1563	1557	1710	1594	1644	1589	1528	1445	1472	1446	1432	1410	1367	1463	1464	1580	1609	1622	1732	1711	1643	1691	1582	1602	1494	1440	1419	1447	1548	1647	1709	1846	1951	1966	2000	2012	2016	2060	1898	1729	1693	1508	1351	1255	1145	1009	948	838	787	756	674	658	584	589	528	495	465	374	346	315	367	365	372	387	409	424
272	282	284	258	246	285	302	364	406	395	403	409	420	399	357	383	373	352	337	328	306	271	257	261	245	217	239	250	248	258	248	252	260	249	261	261	256	292	304	349	367	404	476	509	564	598	636	683	737	802	829	945	1011	1116	1229	1296	1362	1444	1489	1580	1563	1593	1569	1528	1428	1378	1330	1282	1229	1179	1086	1055	923	918	826	815	782	710	680	645	575	488	473	432	348	287	264	224	194	171	145	124	126	118	116	114	109	121	140	177	217	316	372	454	542	645	781	928	1077	1320	1430	1703	1903	2099	2285	2434	2661	2897	3204	3465	3910	4405	4925	5531	6127	6540	7219	7887	8507	8878	9358	9718	9888	10205	10452	10595	10919	11137	11367	11607	11734	11563	11708	12067	11928	12150	12251	12314	12687	13037	13413	13754	14161	14429	15092	15222	16077	16281	16692	17237	17850	18505	18894	19517	19993	20114	20301	20267	20000	20149	19638	19355	19324	18349	17255	16678	16645	16620	16248	15736	16048	16318	16425	16310	16081	15691	15703	16253	17102	17271	16880	17486	17570	17225	17159	16604	16323	16031	15942	15240	15105	14827	14361	14412	14493	14611	14712	14970	15079	15354	15396	15772	16683	17177	17375	17511	17771	17975	17738	17823	17156	17144	17030	16707	16403	15833	16023	15405	15252	14707	14475	14154	13777	13870	14032	14541	15092	15329	15826	16085	16258	16369	16700	16674	16084	15655	14815	14694	13971	13482	13026	12516	12026	11525	11195	11117	10874	10897	11019	10988	11309	11441	11617	11438	11653	11545	11234	10966	10318	9987	9327	8816	8495	8114	7864	7508	7348	7424	7479	7735	7932	8059	8110	8024	7965	7890	7573	7342	7182	6567	6254	5839	5310	4936	4389	3977	3427	3162	2927	2800	2739	2717	2825	2846	2989	3007	3082	3136	3232	3211	3152	3011	2851	2558	2258	2045	1729	1498	1286	1149	1026	927	879	899	892	887	849	902	912	963	1014	1094	1150	1157	1280	1306	1286	1281	1222	1240	1222	1286	1268	1245	1266	1324	1441	1484	1545	1590	1619	1643	1665	1596	1603	1521	1446	1391	1394	1456	1454	1598	1559	1651	1777	1849	1975	2013	2122	2121	2097	1952	1971	1928	1876	1810	1790	1698	1674	1586	1407	1265	1150	1058	944	863	754	651	550	524	461	457	418	424	390	401	427	448	457	458	513	479	472
270	272	314	307	315	344	394	418	426	452	411	386	386	355	337	342	308	304	294	291	267	242	232	254	238	233	237	236	220	210	222	207	248	232	237	255	299	298	367	416	449	492	536	544	574	571	571	603	637	746	827	896	963	1124	1238	1317	1418	1450	1552	1571	1553	1596	1599	1522	1536	1445	1416	1314	1255	1191	1124	1035	984	923	866	798	745	671	634	591	496	419	368	345	304	276	248	211	216	181	138	127	131	86	107	118	126	155	175	234	292	392	481	577	677	814	985	1148	1426	1724	2000	2320	2603	2906	3233	3429	3694	4025	4310	4715	5099	5534	6131	6573	6993	7301	7756	8228	8472	8744	8992	9129	9193	9278	9476	9727	9931	10539	10741	10907	11248	11725	12085	12381	13047	13555	13689	14474	15143	15347	15720	16243	16628	17036	17306	17214	17357	17680	17575	17768	18034	17949	17893	18315	17939	18061	17693	17831	17241	17239	17347	16744	16497	16760	16728	16218	15969	15692	15687	16189	16798	16719	16921	17087	16555	17020	17444	17733	17116	16587	16869	16820	16254	16189	15363	14892	14482	14036	13961	13979	13882	13858	13981	14427	14978	15688	16217	16560	17520	17384	17678	18075	17930	17705	17943	17669	17616	17050	16732	16138	15629	15431	14900	14901	14593	14613	15192	14946	15242	15585	15663	15496	15765	15913	16361	16595	16893	16849	16549	16442	15953	15785	15316	15061	14233	13885	13478	13390	13220	13305	13382	13321	13336	13373	13367	13324	13275	13277	13192	12785	12369	11863	11311	10872	10405	9838	9300	8973	8505	8353	8263	8310	8384	8641	8806	9007	9010	9421	9504	9561	9645	9409	9056	8705	8191	7606	7256	6790	6243	5789	5390	5088	4951	4747	4654	4496	4374	4408	4383	4362	4188	4316	4101	3941	3854	3572	3490	3114	2914	2727	2386	2191	2085	1879	1856	1706	1658	1580	1618	1576	1536	1475	1379	1378	1300	1174	1146	1035	1007	969	919	883	847	814	813	786	806	832	879	918	1009	1156	1325	1466	1613	1721	1761	1769	1770	1729	1586	1451	1444	1354	1248	1233	1136	1228	1255	1390	1500	1656	1727	1839	1946	2043	2125	2157	2084	2129	2040	1986	1995	1851	1937	1899	1917	1868	1859	1745	1593	1318	1226	1059	893	794	715	613	574	545	559	567	612	582	593	550	534	515	482	429	396	347	353
381	315	324	338	353	321	362	327	356	345	340	325	312	276	288	266	273	268	264	249	238	225	208	197	181	177	190	165	154	153	167	204	213	251	272	296	345	370	408	472	465	530	536	533	592	586	590	654	725	857	943	1051	1182	1287	1375	1434	1531	1532	1573	1547	1599	1635	1608	1625	1499	1454	1373	1255	1245	1160	1096	1009	920	823	767	658	574	506	447	417	362	315	289	271	256	237	189	184	153	122	115	110	108	121	146	168	203	247	331	388	508	659	781	933	1055	1268	1533	1759	1986	2330	2614	2928	3205	3558	3766	4077	4272	4576	4689	5027	5321	5577	5938	6341	6660	6920	7122	7420	7824	8208	8560	9053	9474	9771	10162	10738	11390	11753	12460	13224	13578	14310	15120	15547	15832	15985	16151	16439	16602	16468	16391	16474	16473	16290	15937	15760	15544	15474	15106	15174	15156	15618	16063	16169	16544	16970	17114	17239	17675	17765	17462	17942	17987	17877	17956	18227	18220	18066	17470	17225	17059	16842	16887	17312	17207	16853	16178	15404	14774	15412	15113	14453	14960	14874	14941	14978	14923	15126	15335	15585	15998	16448	16445	16973	17171	17593	17676	17809	17913	17543	17346	16838	16514	15717	15558	15297	14785	14747	14618	14468	14552	14763	15228	15534	16164	16360	17135	17068	17504	17419	17182	16751	16468	16322	15910	15510	15374	15105	14682	14546	14032	13958	14036	13896	13829	14017	14362	14789	15426	15407	15880	16143	15581	15301	14550	13833	13240	12740	12039	11349	11063	10263	9769	9397	9361	9485	9287	9556	9628	9940	10193	10532	10706	10925	10921	10666	10463	10006	9437	8856	8310	8080	7547	7242	6683	6508	6544	6367	6453	6446	6455	6512	6680	6684	6649	6222	6106	5814	5574	5058	4724	4311	3884	3414	3091	2813	2701	2461	2424	2358	2417	2535	2598	2684	2657	2595	2612	2500	2439	2223	2044	1759	1494	1291	1067	923	723	643	585	548	522	522	520	568	602	739	869	979	1053	1206	1334	1370	1434	1528	1555	1572	1545	1463	1430	1364	1352	1369	1338	1288	1326	1352	1318	1385	1433	1471	1525	1552	1616	1590	1614	1690	1794	1905	1974	2038	2237	2192	2246	2149	2096	2031	2006	1908	1864	1685	1520	1352	1198	1088	977	876	848	756	697	658	647	659	647	627	581	478	439	406	356	343	321	320	309
332	281	272	276	284	267	279	281	283	292	298	251	250	242	212	235	223	236	224	208	213	219	165	149	144	134	156	134	142	154	188	213	245	270	338	345	354	377	431	489	517	564	568	617	657	707	780	849	994	1031	1098	1189	1229	1252	1399	1434	1450	1486	1543	1575	1585	1583	1554	1515	1372	1310	1265	1217	1027	970	904	812	756	636	579	471	407	373	314	295	277	244	219	192	175	164	149	131	134	112	108	132	134	167	187	227	293	359	464	554	726	852	1048	1202	1353	1515	1698	1954	2230	2468	2695	2931	3237	3468	3688	3881	4165	4286	4623	5029	5352	5676	6162	6739	7029	7481	7979	8553	9278	9878	10309	10961	11446	12129	12492	13101	13809	14355	14700	15215	15548	16114	16167	16170	16170	15750	15144	15050	14508	14639	14507	14402	14603	14335	14199	14330	14565	14574	14912	15356	15477	16300	16806	17612	17962	18316	18677	19145	18811	19263	18943	18711	18961	18715	18209	17322	17206	16793	16706	16332	16164	15729	15738	15256	15101	14455	14586	14995	15161	14994	15047	15928	15891	16300	16788	16915	17034	16753	17066	17045	17188	16896	16922	16534	16403	16176	16092	15698	15829	15258	15304	15106	15157	15263	15540	15575	16105	16481	16581	16576	17128	17310	17617	17689	17787	17782	17556	17078	16946	16199	15727	15132	15057	14723	14360	14075	14245	14456	14439	15014	15397	15796	16062	16295	16260	16510	16389	16337	16190	15662	15765	15029	14202	13389	12607	11890	11479	11004	10612	10504	10548	10473	10776	11205	11352	11487	11683	12150	12180	11897	11605	11578	11210	10632	9973	9586	8951	8463	8036	7676	7520	7519	7536	7713	7860	7912	7970	8415	8415	8566	8342	7982	7604	7380	6748	6169	5606	5045	4480	4080	3733	3438	3283	3193	3257	3153	3201	3292	3506	3631	3637	3704	3724	3455	3274	3074	2736	2301	1983	1637	1369	1086	937	803	717	688	623	620	629	638	696	742	794	900	988	1068	1160	1202	1253	1235	1235	1165	1093	1076	1103	1149	1153	1146	1214	1257	1355	1413	1470	1554	1618	1615	1545	1475	1440	1368	1352	1324	1323	1319	1302	1538	1718	1875	2004	2163	2285	2455	2442	2400	2281	2140	2097	1905	1853	1684	1496	1324	1265	1186	1102	1021	981	846	757	652	611	525	500	425	401	358	349	359	382	422	414	431	423
270	234	202	206	244	255	257	247	254	260	275	275	255	259	248	235	213	213	218	170	176	153	136	132	124	144	137	177	175	195	209	228	262	276	306	391	405	459	513	556	610	630	685	739	823	804	847	811	947	984	996	1055	1131	1174	1245	1376	1367	1397	1417	1432	1467	1473	1468	1437	1422	1289	1237	1084	1025	902	803	716	679	568	494	420	353	334	312	247	238	218	210	171	154	140	118	118	106	112	101	116	140	183	202	255	350	376	519	694	790	967	1168	1305	1436	1589	1758	2058	2252	2527	2819	3160	3413	3723	4081	4380	4709	5224	5618	6119	6703	7268	7800	8149	8626	9310	9541	10470	10876	11424	11732	12224	12716	12986	13114	13511	13722	14109	13862	14199	14344	14509	14582	14698	14738	14564	14825	14406	14436	14567	14711	15152	15602	15743	15658	15976	16315	16423	16745	17154	17177	17698	18057	17951	17885	18330	18596	17962	18170	17726	17414	17145	16549	16119	16226	15764	15633	15181	14834	14741	14778	14940	15183	15389	16051	16609	16776	16366	16279	16505	16911	16728	16631	16716	16385	16776	16250	15567	15496	15205	15126	14762	14633	14659	14627	14673	15015	15271	15783	16023	16673	16890	17303	17757	18089	18178	18191	18376	18026	17681	17728	17654	17315	16811	16541	16042	15582	15255	14980	14812	14563	14567	14615	15389	15360	16060	16474	16451	17124	17118	17474	17247	17292	17009	16799	16093	15731	14793	14175	13682	13295	12959	12552	12130	12227	12204	12158	12297	12447	12542	12560	12736	12464	12720	12509	12156	11819	11432	10963	10621	10016	9615	9382	9029	8910	8948	9021	9124	9244	9573	9683	9909	9746	9784	9817	9501	9315	9013	8816	8255	7576	6986	6436	5867	5529	5225	4840	4676	4415	4579	4495	4473	4474	4512	4557	4468	4403	4357	4230	3977	3741	3390	3151	2717	2317	2115	1874	1621	1508	1421	1345	1324	1240	1181	1159	1129	1050	1042	971	954	946	912	964	931	889	908	881	853	816	842	840	859	880	927	989	1150	1205	1348	1392	1450	1492	1561	1523	1473	1432	1338	1206	1175	1119	1194	1233	1350	1428	1525	1581	1725	1885	1997	2049	2101	2156	2180	2212	2106	2097	1996	1959	1959	1890	1878	1718	1507	1410	1282	1128	961	869	752	654	607	587	518	507	501	537	497	446	483	473	458	441	471	423
236	231	245	247	246	271	272	287	293	312	292	265	263	241	205	190	170	178	167	170	159	159	144	148	149	123	152	164	173	187	186	208	224	254	309	380	445	462	539	596	670	720	783	828	782	793	753	739	801	881	892	988	1068	1139	1262	1307	1421	1417	1476	1484	1528	1553	1555	1499	1465	1366	1256	1086	1029	937	883	815	722	663	548	451	396	305	286	221	219	175	150	131	112	84	98	95	86	102	106	126	157	198	254	384	444	624	791	946	1108	1304	1461	1674	1827	2126	2325	2584	2990	3330	3670	4054	4453	4785	5193	5544	5966	6438	7021	7301	7678	8465	8732	9201	9302	9665	9834	10174	10650	10782	11032	11431	11579	11988	12380	12895	13004	13361	13799	14531	14765	15245	15553	15968	16177	16495	16849	17026	16857	17022	16985	17238	17262	17144	17268	17048	16875	16865	16736	16744	16265	16078	16106	15908	16003	15970	15922	15778	15748	15997	16158	15626	16147	16170	15734	15824	16310	16945	16766	16953	16883	16963	16757	17002	17012	16593	16203	16210	16638	16018	15696	15441	15259	14703	14781	14570	14154	14031	14418	14027	14587	14716	15093	15326	15647	16328	16727	17269	17752	18149	18471	18463	18248	18035	17685	17003	16514	16125	16025	15301	15160	15009	14604	14813	14839	15067	15053	15322	15596	16001	16504	16502	16624	17036	16726	17045	16708	16799	16699	16499	16384	15944	15746	15244	14940	14498	14197	14059	13981	14025	14174	14422	14729	14685	14916	14650	14336	14069	13883	13716	12962	12531	11887	11274	10937	10443	9833	9771	9608	9618	9639	9831	10170	10295	10676	10737	10869	11050	11086	11095	10864	10342	9942	9370	9021	8498	7926	7708	7238	7105	6895	6745	6623	6619	6835	6723	6744	6672	6550	6288	6007	5584	5285	4831	4497	4042	3676	3415	3130	2987	2788	2570	2531	2473	2432	2482	2327	2315	2242	2123	2100	1972	1802	1600	1432	1279	1075	917	776	667	588	577	521	523	526	543	616	714	764	925	984	1038	1175	1248	1347	1423	1413	1460	1366	1253	1259	1195	1091	1066	1033	1039	1024	1075	1155	1176	1304	1470	1592	1703	1748	1845	1902	1856	1851	1920	1896	1935	2035	2083	2141	2134	2164	2108	2064	1918	1750	1525	1458	1254	1130	935	792	741	689	647	679	695	715	718	694	700	592	513	448	414	346	364	327
285	256	263	261	262	250	284	224	241	254	230	194	191	184	184	171	150	154	137	156	141	141	137	111	100	116	113	128	135	148	171	200	233	304	357	430	525	550	637	699	729	749	813	801	823	812	795	819	871	964	1070	1163	1319	1336	1425	1518	1510	1580	1564	1599	1666	1660	1609	1563	1487	1384	1255	1128	1039	929	886	747	681	575	479	379	273	215	161	134	132	106	83	103	89	80	101	98	93	116	141	166	222	299	422	514	646	851	1061	1302	1522	1741	1988	2228	2412	2679	2996	3341	3708	4027	4305	4580	4960	5358	5546	5843	6156	6460	6868	7138	7442	8043	8364	8786	9112	9375	9708	10002	10695	10904	11436	11987	12627	13277	14131	14654	15394	15748	16588	17027	17414	17913	18303	18598	18633	18554	18459	18222	17479	17184	16779	16302	16267	15654	15407	15191	14832	14828	14553	14460	14635	14871	14994	14961	15493	15555	16052	16570	17126	17208	17411	17677	17612	17509	17855	17957	17993	17270	17285	16601	16650	15987	15573	15619	15337	15268	15486	14745	14607	14577	14513	14351	14492	14793	14846	15532	15434	15745	16249	16479	16517	17008	16958	16965	17261	16993	17027	16944	16870	16720	16251	15775	15543	15395	14855	14571	14477	14443	14655	14705	14640	14982	15601	15934	16420	16536	16714	17099	16678	17070	16837	16469	16209	15400	15226	14636	14246	14122	14076	14128	14357	14565	14747	14655	15298	15559	15822	16121	16139	16358	16456	16276	15867	15797	15022	14272	13495	12899	12364	11847	11395	11090	10905	11098	10942	11132	11140	11289	11482	11642	11666	11961	11810	11866	11930	11590	11004	10693	9866	9528	8842	8458	8104	8020	7763	7832	8142	8317	8647	8820	8839	8856	8955	8937	8903	8378	8060	7463	6801	6200	5582	4966	4389	3806	3589	3351	3259	3228	3250	3370	3472	3677	3645	3730	3630	3562	3343	3118	2849	2391	2077	1810	1433	1182	934	756	624	542	511	488	509	491	587	606	705	765	905	974	1063	1122	1220	1250	1265	1177	1200	1161	1090	1061	968	954	1002	975	1007	1015	1067	1136	1202	1187	1288	1291	1276	1282	1243	1304	1345	1402	1554	1606	1829	1926	2116	2158	2229	2329	2318	2229	2138	2100	1973	1894	1688	1520	1348	1270	1170	1047	990	922	863	747	692	659	630	601	602	553	468	408	370	356	349	323	360
285	272	245	253	237	245	240	211	216	208	172	165	154	174	171	171	162	125	129	130	129	108	91	97	97	100	106	116	163	183	218	252	296	352	437	520	565	665	710	728	779	812	816	858	887	901	941	1029	1090	1139	1181	1252	1341	1404	1415	1424	1461	1472	1472	1466	1519	1495	1427	1466	1380	1272	1211	1020	910	831	696	613	520	461	349	252	191	137	128	94	94	101	83	83	109	94	107	124	161	171	198	276	365	443	525	656	800	1046	1283	1464	1715	1984	2246	2535	2776	3009	3299	3603	3873	4024	4330	4529	4816	5115	5314	5705	6202	6576	6972	7552	8088	8613	9206	9957	10399	10974	11484	11767	12698	13323	13747	14388	15213	15770	16463	16978	17336	17715	18344	18222	18267	17648	17850	17566	17093	16693	16043	15820	15386	14989	14935	14717	14552	14361	14640	14954	15180	15407	15614	15910	16231	16376	16695	16745	16822	17387	17379	17656	18105	17987	17896	17885	17845	17604	16958	16557	16459	16381	16243	15766	15591	15232	15011	14893	14694	14713	14719	15131	15528	15715	15844	15954	16253	16287	16893	16680	16937	16794	16596	16655	16368	16109	15936	15523	15195	15384	14735	14632	14315	14475	14390	14277	14394	14567	14907	15252	15748	15799	16336	16449	16700	16621	16678	16853	16948	16540	16399	15701	15406	14833	14352	13902	13496	13147	13202	13414	13552	14225	14663	15322	15659	16108	16413	16440	16395	16613	16504	16217	15829	15502	14907	14485	13824	13448	12844	12295	12151	12072	11816	11737	12171	12567	12921	12955	13151	13490	13306	13016	12768	12473	11885	11400	10855	10372	9860	9499	9217	8810	8662	8366	8398	8730	8874	9217	9499	9892	10201	10280	10335	10195	9713	9331	9032	8624	8117	7461	6720	6053	5611	5332	4920	4820	4552	4459	4401	4579	4708	4760	4789	4863	4861	4736	4413	4008	3720	3325	2852	2512	2145	1782	1602	1398	1237	1167	1093	987	982	997	967	975	982	970	971	983	1008	1009	959	949	920	878	851	845	799	788	814	854	883	944	995	999	1122	1196	1266	1363	1415	1405	1331	1241	1184	1094	1005	967	1022	1064	1102	1247	1536	1671	1942	2176	2305	2370	2442	2393	2343	2177	2087	1889	1764	1752	1679	1584	1479	1381	1329	1179	1087	931	809	719	623	551	515	492	466	464	449	417	438	473	465	486	459
240	227	212	198	223	235	216	195	202	195	194	191	185	202	195	148	130	131	119	110	93	102	123	115	110	133	150	183	205	273	292	344	406	474	526	606	618	659	750	784	862	864	903	919	936	938	945	947	983	1064	1078	1090	1127	1140	1200	1197	1206	1300	1282	1306	1371	1328	1373	1296	1217	1132	1086	938	832	748	631	530	456	407	367	273	220	174	144	127	122	105	125	103	116	115	127	149	188	225	270	323	398	501	661	784	916	1158	1419	1603	1901	2192	2400	2690	3036	3297	3465	3755	4251	4467	4674	4804	5272	5795	6198	6665	7373	7821	8314	8934	9643	10456	10866	11690	12047	12551	12902	13499	14016	14273	14760	14962	15334	15773	16099	16503	16433	16778	16889	16757	16321	16502	16215	15910	16105	15670	15626	15745	16133	15666	15555	15910	15873	16015	16310	16499	16806	17141	17439	17251	17369	17505	16936	16754	16465	16417	16096	16458	16614	16207	15994	16028	15700	15288	15398	15208	15615	15467	15249	15378	15505	15644	15834	16169	16291	16469	16499	16520	16295	16386	16457	15801	15939	15783	15673	15223	14979	14764	14440	14197	13766	13449	13468	13665	13706	13888	14364	14349	15064	15482	15939	16221	16302	16717	16858	16547	16674	16436	16210	15608	15204	14889	14486	14511	14108	13947	13609	13505	13310	13465	13377	13651	13622	14338	14400	14988	15593	15904	16050	16408	16599	16673	16405	16173	15259	14791	14253	13741	13624	13215	12996	12973	12945	13118	13150	13386	13521	13754	13817	13832	13972	14043	14010	13632	13311	12861	12098	11380	10658	10272	9639	9458	9575	9513	9596	9699	9958	10378	10281	10344	10603	10633	10547	10564	10424	10083	9937	9215	8912	8410	8012	7585	7269	7092	6926	6957	6763	6767	6599	6566	6429	6368	6216	6150	5851	5663	5320	4985	4760	4414	4141	3795	3394	3103	2819	2644	2487	2377	2384	2310	2248	2191	2095	2034	1827	1631	1567	1352	1215	1059	954	817	775	738	670	652	653	620	646	615	676	735	739	822	905	974	1056	1117	1141	1159	1264	1230	1231	1263	1172	1111	1087	1006	1039	1036	1027	1099	1159	1201	1267	1479	1564	1721	1841	1965	2082	2021	2073	2110	2114	2199	2117	2028	1964	1961	1833	1699	1583	1406	1319	1206	979	884	785	674	625	546	548	567	613	603	587	576	578	520	507	471	451
212	182	225	231	232	241	261	227	223	227	219	192	194	162	149	123	105	106	85	96	95	97	112	121	148	147	163	208	236	294	358	384	470	545	611	638	672	760	804	890	900	943	900	958	952	896	877	906	893	903	976	1071	1113	1139	1238	1222	1306	1319	1366	1369	1398	1378	1352	1298	1246	1131	1065	990	855	732	640	603	529	479	410	340	261	211	157	148	125	110	114	117	114	136	131	177	215	261	324	423	544	678	873	1010	1232	1516	1752	1997	2358	2669	2994	3203	3554	3832	4218	4580	5066	5342	5518	5931	6292	6787	7058	7573	8226	8536	8863	9300	9960	10728	10951	11258	11487	11771	12322	12611	12587	13098	13613	14046	14332	14888	15589	15881	16380	16393	16845	17276	17331	17285	17535	17414	17743	17661	17617	17734	17678	17410	16885	17083	16795	16301	16113	15935	16075	15941	15832	15668	15460	15357	14929	14537	14382	14084	14239	14797	15101	15247	15454	15703	15909	16130	15953	16061	16353	16609	16698	17052	16681	16969	16754	16277	15901	15893	15485	15252	14668	14534	14224	14097	13442	13459	13349	13296	13265	13184	13224	13374	13226	13579	13856	14366	14867	15408	15311	15588	15805	16078	15997	15971	15585	15489	15268	14597	14257	13659	13444	13060	13074	12919	12713	12746	13109	13322	13686	14182	14340	14437	14606	14788	14922	15102	14958	14744	14346	14515	14146	14239	14012	14014	13848	13467	13461	13410	13338	13476	13962	14194	14276	14580	14737	14872	15000	14980	14575	14414	13817	13366	12890	12733	11983	11553	11085	10789	10547	10367	10443	10450	10556	10709	11096	11382	11642	11713	11776	11818	11428	11001	10628	10037	9827	9295	8733	8522	8090	7837	7696	7884	7987	8268	8482	8664	8809	8798	8703	8515	8129	7730	7246	6761	6312	5683	5219	4683	4272	3845	3622	3545	3545	3581	3668	3628	3669	3719	3624	3654	3473	3262	2972	2594	2380	2012	1635	1335	1032	810	690	538	486	505	507	516	542	620	713	818	874	892	969	1056	1089	1138	1108	1117	1019	1007	978	916	878	848	863	858	897	911	970	985	1027	1219	1306	1389	1441	1482	1429	1403	1404	1450	1517	1532	1626	1770	1903	2052	2199	2319	2313	2350	2314	2133	2001	1858	1641	1443	1278	1120	1005	949	879	842	782	772	749	749	683	651	596	509	460	427	386	350	355
229	246	256	250	236	231	219	235	207	198	186	159	141	137	126	132	113	91	99	96	95	100	120	137	149	177	196	210	264	340	386	448	517	570	643	703	790	865	935	1028	1015	1011	1050	1055	1002	1045	990	1077	1081	1110	1117	1209	1341	1263	1350	1344	1419	1467	1428	1425	1411	1362	1327	1237	1174	1106	995	944	826	754	663	627	544	460	404	327	243	178	153	133	110	121	127	118	139	173	191	258	328	397	516	661	802	990	1152	1393	1685	1909	2207	2517	2901	3302	3555	3973	4333	4572	4872	5257	5671	5919	6017	6367	6569	6818	7169	7222	7646	8181	8358	8889	9401	9880	10386	10837	11232	11809	12252	12605	13198	14043	14555	15214	15813	16439	17235	18029	18643	18924	19312	19205	19439	19619	19201	18899	18560	18060	17420	17169	16221	15906	15813	15318	14888	14352	14107	14158	14060	14238	14348	14494	14736	14709	14553	14666	14794	15248	15432	15791	16160	16811	17135	17286	17196	16983	17037	17036	17031	16863	16483	16186	15865	15537	14940	14626	14278	13881	13306	13258	13234	13278	13168	13566	13494	13853	14040	14231	14473	14654	14950	14722	14525	14428	14590	14567	14347	14532	14412	14005	13684	13262	13133	12925	12510	12592	12212	12050	12190	11737	12243	12476	13047	13293	13385	13722	13738	14121	14436	14344	14373	14019	14095	13544	13155	12818	12346	12271	12024	12047	12679	12593	13018	13311	13823	14088	14582	14377	14836	14942	15049	15070	15002	14783	14253	14012	13530	13227	12811	12303	12027	11633	11638	11621	11874	11958	12038	12080	12426	12503	12500	12619	12544	12559	12186	11724	11393	11019	10535	10072	9435	8974	8746	8561	8501	8484	8390	8744	9009	9299	9708	9971	10173	10302	10466	10101	9790	9373	8874	8113	7512	6643	5988	5579	5224	5074	4671	4513	4498	4548	4653	4850	5046	5108	5149	4968	4755	4454	4066	3726	3238	2730	2283	1806	1485	1276	1111	873	800	742	717	694	709	783	833	868	945	1003	1089	1077	1095	1096	1099	987	963	906	873	804	720	729	733	703	758	775	861	917	991	1042	1137	1178	1187	1181	1157	1168	1160	1115	1091	1246	1302	1480	1676	1753	1903	1973	2111	2207	2289	2330	2309	2262	2133	1964	1870	1780	1641	1488	1362	1291	1151	1057	946	887	838	722	657	634	580	528	460	417	385	403	379	432	405
228	240	231	233	208	158	189	137	162	154	139	131	130	138	114	93	88	100	90	84	92	120	120	136	161	194	230	231	306	350	457	520	599	648	788	862	912	955	1023	1065	1144	1046	1122	1162	1252	1160	1141	1191	1190	1231	1215	1238	1292	1321	1265	1253	1270	1300	1339	1274	1238	1167	1096	1045	1083	952	923	825	754	677	616	551	460	407	337	284	220	188	169	138	161	161	178	166	196	214	282	339	448	557	681	809	963	1237	1398	1643	1881	2144	2436	2710	3134	3391	3817	4235	4373	4761	5020	5261	5639	5792	6130	6377	6524	6941	7024	7523	8181	8648	9294	9924	10494	11228	11743	12356	12992	13763	14019	14592	15425	16099	16695	17240	17905	18604	19188	19342	19872	19905	19473	19392	19031	18428	17784	17135	16492	15727	15296	14842	14681	14566	14456	14596	14378	14218	14289	14848	14970	14849	15308	15643	15930	16202	16173	16243	16167	16503	16494	16578	16559	16760	17080	16666	16341	15962	15640	15295	15201	14763	14335	14400	13924	14069	14038	14232	14070	14017	14255	14343	14288	14621	15068	15099	15008	15139	14856	14944	14893	14662	13921	14049	13454	13059	12665	12353	11976	11806	11841	11597	11465	11573	11655	11807	12010	12497	12570	12891	12888	13146	12971	13114	13279	13287	13191	12880	12718	12453	12493	12227	11976	11594	11502	11521	11178	11176	11434	11640	11996	12476	13291	13839	14276	14595	15049	15026	14811	14483	13908	13875	13295	12847	12526	12415	12237	11915	11937	12220	12134	12399	12450	12641	13109	13656	13733	13958	14352	14240	13918	13735	12943	12370	11713	10998	10439	9891	9441	9266	9117	9036	9005	9183	9349	9674	10035	10107	10239	10413	10433	10562	10370	10364	10113	9703	9092	8683	8187	7864	7402	7027	6654	6451	6391	6401	6233	6366	6378	6282	6211	6021	5947	5885	5544	5336	4909	4397	3893	3415	3062	2698	2406	2281	2018	1822	1743	1693	1629	1463	1357	1343	1215	1148	1114	1087	1065	978	965	913	878	781	759	741	730	757	701	712	741	773	828	837	907	934	986	1103	1153	1200	1144	1136	1076	1016	947	886	871	908	916	1039	1116	1276	1486	1713	2009	2168	2306	2321	2304	2339	2257	2158	2174	2125	2013	1867	1830	1754	1697	1560	1410	1358	1188	1031	938	832	685	601	571	578	590	607	554	507	501	553	501	486	465
256	226	197	208	205	185	195	182	156	143	159	142	155	122	100	95	92	71	79	96	87	129	136	146	155	209	238	259	300	404	491	592	641	759	844	939	963	1039	1056	1180	1188	1216	1221	1238	1217	1235	1134	1097	1158	1141	1161	1167	1183	1222	1209	1149	1146	1180	1112	1069	1057	1117	1086	1044	948	948	908	775	728	653	566	530	446	404	345	272	258	199	228	192	194	194	181	178	219	262	311	374	506	611	720	888	1059	1294	1492	1750	2106	2398	2742	3093	3429	3695	4140	4471	4803	5092	5447	5800	6154	6475	6927	7300	7705	8239	8469	8960	9579	10129	10875	11653	12068	12682	13064	13956	14375	14831	15289	15659	16274	16434	16972	17066	17121	17437	17819	17810	17917	18189	17942	17609	17271	17221	16618	16604	16368	15690	15544	15461	15449	15531	15907	16000	15946	16019	15958	16049	15898	15837	15738	15733	15896	15683	15616	15561	15545	15316	15108	14974	15079	14993	14937	15071	15083	14930	14841	14729	14596	14771	14820	15225	15424	15510	15711	15932	15592	15293	15138	15390	15160	14658	14338	14375	14185	13690	13380	12631	12480	11830	11387	11158	10841	10742	10726	10716	10874	11222	11651	11959	12513	12760	13259	13293	13325	13498	13429	13221	12923	12565	12096	11488	11321	11053	10778	10512	10450	10530	10592	10953	11033	11336	11688	11902	12025	12338	12724	12678	12803	13122	13187	13362	13469	13317	13111	12527	12141	11659	11545	11462	11386	11519	11600	11827	12431	12858	13323	13590	13873	14236	14309	14263	14153	14054	13992	13488	13013	12432	12021	11307	10930	10329	10123	9856	9980	9961	10358	10697	10823	11109	11069	11141	11230	11074	10836	10360	10058	9365	8957	8692	8458	8139	7917	7813	7755	7888	7936	8215	8254	8383	8406	8389	8186	8117	7858	7532	6984	6477	5985	5506	4992	4690	4311	4213	3924	3758	3622	3630	3522	3511	3481	3485	3212	2986	2819	2513	2286	2061	1657	1405	1200	955	803	743	698	649	616	602	620	699	704	807	909	970	1004	1009	1116	1105	1101	1102	1081	1018	973	955	976	940	894	919	876	856	873	906	956	1015	1106	1245	1316	1445	1537	1620	1709	1837	1935	2016	1981	2121	2157	2210	2221	2258	2237	2174	2074	1961	1808	1594	1344	1271	1162	1007	889	828	741	734	718	720	722	698	706	653	591	532	486	470	421
249	233	234	207	215	195	181	174	155	157	138	149	121	110	132	100	89	91	84	98	115	127	136	163	167	220	249	285	365	451	567	631	732	834	910	934	1018	1069	1166	1266	1332	1349	1261	1271	1232	1242	1185	1158	1152	1169	1134	1124	1156	1177	1188	1157	1135	1123	1172	1138	1193	1157	1134	1065	988	964	954	819	740	673	598	587	477	421	388	339	308	250	234	211	197	213	181	210	252	289	346	405	570	732	897	1067	1355	1620	1883	2249	2529	3033	3309	3727	4163	4527	4932	5307	5625	6111	6326	6764	7287	7612	8157	8316	8659	9083	9414	9640	10104	10497	10961	11492	11907	12335	12684	13166	13678	13933	14233	14764	15126	15301	15992	16302	16799	16986	17685	18127	18183	18322	18669	18641	18555	18454	18334	18121	17719	17238	16714	16680	16136	16137	15987	15976	15573	15286	15156	14782	14581	14378	14343	13980	13868	13997	13915	13738	14144	14066	14285	14297	14856	15000	15368	16019	16129	16225	16212	16243	16084	16219	16439	15990	15975	15437	15546	15122	14614	14108	13311	13104	12795	12427	12079	11868	11736	11345	11220	10980	11101	10861	10821	10885	10976	11109	11405	11773	11823	11973	12345	12469	12721	12440	12404	12321	11900	11498	11034	10900	10432	10326	9818	9515	9368	9566	9762	10034	10459	10763	11340	11604	12073	12043	12520	12591	12146	11878	11713	11352	11206	11211	10978	10881	10928	10808	10741	10865	10806	11117	11533	12112	12682	13071	13350	13872	14094	14197	14350	13924	13489	13416	13068	12579	12229	11631	11636	11360	11119	10941	11015	11143	11173	11548	11482	11800	12202	12240	12020	12021	11808	11244	10964	10607	9821	9295	8943	8681	8059	7952	7825	7820	7996	8276	8593	8986	9371	9527	9753	9847	9596	9254	8838	8325	7776	7106	6490	5938	5506	5059	4713	4433	4565	4565	4674	4931	5025	5082	5169	5076	4966	4834	4638	4222	3676	3089	2571	2038	1630	1319	1041	880	816	738	721	738	784	875	903	960	1074	1103	1168	1268	1309	1329	1176	1079	1042	923	829	736	728	644	662	621	672	730	824	833	971	1061	1165	1155	1247	1315	1285	1245	1230	1238	1206	1226	1262	1386	1558	1728	1867	2124	2242	2416	2452	2481	2360	2245	2124	1981	1811	1601	1314	1224	1150	1122	1019	1021	979	961	840	795	702	658	602	557	497	428	443	404	401
225	234	232	227	192	190	178	157	159	150	125	141	148	138	115	106	109	105	93	95	115	115	153	162	222	273	291	383	450	532	617	703	831	940	980	1028	1057	1121	1182	1298	1348	1351	1315	1260	1232	1245	1232	1219	1148	1138	1155	1108	1151	1236	1187	1237	1225	1277	1264	1254	1227	1149	1117	1073	1001	936	863	790	684	624	577	563	473	424	383	307	316	255	271	253	247	257	285	282	328	390	518	619	738	1012	1205	1422	1774	1993	2451	2792	3140	3456	3966	4391	4775	5202	5490	5828	6000	6356	6616	7003	7338	7626	7795	8089	8431	8658	9113	9377	9723	10149	10446	10947	11345	11828	12409	13048	13895	14366	14875	15530	16157	16956	17039	17547	18408	18596	19427	19699	19678	20209	20452	20284	19942	19023	18332	17770	17164	16007	15609	14946	14303	14392	13972	13680	13559	13246	13209	13363	13579	13439	13834	13826	14049	14437	14455	14680	15166	15740	16090	16288	16594	16475	16583	16450	16594	16568	16262	15863	15278	14843	14331	13893	13520	13086	12718	12592	12289	11865	11805	11549	11547	11607	11728	11770	12003	12020	11971	12105	12032	12003	11900	11976	11823	11772	11733	11648	11297	11215	11070	10739	10504	10033	9862	9704	9426	9301	9264	9307	9447	9754	9638	9813	9944	10392	10421	10791	10988	11211	11108	11336	11279	10837	10694	10223	9893	9441	9306	9099	9177	9408	9813	10023	10591	10927	11423	11936	12132	12642	13114	13388	13779	13554	13211	13066	12978	12532	12072	11874	11685	11449	11111	11336	11446	11631	11982	12228	12376	12501	12643	13007	12970	12848	12574	12446	12087	11652	10934	10330	9525	9093	8781	8524	8415	8355	8374	8563	8719	9058	9575	9738	10021	10222	10325	10461	10220	9958	9631	9081	8527	7990	7419	6806	6406	6012	5849	5782	5711	5875	5865	5950	6225	6178	6353	6210	5990	5678	5365	4940	4489	3979	3547	3026	2557	2208	1850	1666	1526	1408	1329	1293	1191	1260	1249	1280	1335	1305	1367	1313	1265	1165	1102	1008	984	877	767	689	617	614	606	577	610	648	699	741	837	908	900	931	991	1006	1019	1035	987	1023	971	1016	1033	1085	1124	1282	1383	1594	1812	1952	2096	2154	2221	2233	2272	2219	2094	2040	1990	1937	1800	1631	1466	1361	1275	1146	1039	1015	897	827	744	684	642	562	530	486	487	456	499	513	533
257	252	273	266	242	214	197	180	148	151	154	162	165	148	124	118	112	95	102	92	119	152	179	204	248	304	375	433	498	567	678	754	875	996	1046	1068	1160	1282	1341	1408	1413	1385	1340	1256	1216	1207	1193	1132	1145	1142	1123	1164	1145	1215	1134	1196	1198	1164	1149	1158	1110	1043	1005	987	944	903	847	762	665	658	552	546	513	443	419	368	326	330	326	337	314	323	363	403	497	565	667	819	984	1158	1440	1683	2019	2289	2676	2981	3253	3554	4017	4496	4783	5130	5448	5689	5879	6200	6457	6888	7331	7482	7811	8195	8504	9060	9745	9945	10803	11161	11704	12090	12640	13279	13761	14537	15165	15829	16420	17215	17938	18371	18777	19071	19570	19641	19642	19349	18980	19000	18391	18076	17542	16691	15857	15405	14955	14194	13798	13626	13536	13572	13319	13574	13841	14160	14559	14796	15111	15159	15321	15565	15352	15609	15965	15760	16017	16261	16328	16154	15935	15417	15292	15166	14463	14101	14066	13468	13084	12704	12485	12346	12263	12220	12465	12320	12606	12288	12538	12845	12856	12963	12859	12810	12659	12587	12387	12157	11774	11167	10923	10690	10380	9999	9851	9650	9635	9232	9099	9052	9127	9214	9359	9708	9790	9887	10091	10334	10450	10487	10321	10148	10103	10066	9785	9705	9626	9476	9186	8963	8874	8946	8799	8880	8894	8847	9088	9473	10000	10277	10749	11097	11421	11673	11667	11939	11880	11930	11461	11669	10948	11088	10807	10638	10801	10677	10872	11308	11489	11984	12325	12714	12993	13502	13868	13986	13635	13578	13142	12821	12204	11711	10935	10483	9818	9478	9161	8811	8841	9070	9201	9562	9710	10009	10244	10194	10313	10171	10054	9968	9597	9277	8998	8865	8317	8241	8198	7903	7898	7833	7810	7764	7625	7805	7859	7841	7779	7634	7495	7077	6776	6325	5968	5516	5139	4587	4208	3845	3559	3343	3215	3114	3026	2847	2615	2590	2468	2366	2081	1844	1703	1503	1318	1202	1144	1003	933	914	804	787	736	725	715	755	763	821	834	868	855	875	924	892	970	965	933	921	844	815	759	680	676	652	677	807	895	1005	1133	1305	1428	1601	1729	1882	2091	2062	2094	1968	1882	1872	1867	1920	1919	2034	2044	2011	1915	1813	1611	1412	1289	1179	1044	925	875	769	711	627	630	673	662	669	649	576	562	490	486
281	260	247	233	230	221	157	169	157	157	159	151	138	139	114	97	103	111	113	132	141	172	201	220	272	335	366	457	522	629	700	796	891	1034	1102	1169	1236	1311	1375	1473	1336	1355	1257	1281	1198	1143	1124	1080	1061	1055	1069	1104	1150	1160	1132	1082	1057	1067	1051	1076	1040	1011	952	929	953	882	837	774	733	654	640	609	528	488	424	380	360	373	350	350	367	368	425	473	544	644	767	943	1096	1287	1513	1799	2077	2372	2788	3149	3408	3854	4262	4537	5056	5454	5854	6074	6417	6670	7098	7588	8284	8667	8780	9528	10071	10673	11263	11706	12182	12563	13113	13103	13634	13966	14723	15392	15632	15811	16534	16815	17335	17773	17653	17989	17892	17986	17860	17674	17759	17497	17344	16900	16721	16415	16150	15866	15636	15267	15074	14866	14980	14868	14657	15083	15339	15423	15592	15677	15690	15543	15133	15042	14858	14325	14404	14494	14504	14358	14217	13996	13813	13655	13574	13549	13327	13544	13403	13408	13360	12987	13303	13201	13146	13329	13321	13334	13253	13383	12915	12996	12606	12338	12020	11972	11403	11128	10854	10153	9755	9286	9008	8830	8926	9005	9167	9128	9261	9382	9717	9966	10203	10296	10571	10755	10632	10498	10529	10056	10003	9437	9151	8794	8395	8349	8257	8151	8217	8187	8342	8571	8966	9228	9658	9849	10003	10031	10221	10286	10162	10294	10247	10431	10189	9966	10032	9827	9656	9454	9364	9412	9589	9951	10624	11146	11580	11920	12496	12873	13043	13297	13277	13002	12905	12845	12316	12126	11690	11138	10800	10623	10483	10410	10355	10553	10622	10588	10644	10987	10837	11128	11031	10924	10853	10768	10373	9907	9214	8789	8434	7836	7650	7460	7615	7751	8066	8443	8756	9208	9539	9730	9795	9649	9454	9097	8707	8177	7558	7115	6593	5947	5585	5133	4939	5018	4862	4855	4845	4828	4926	4870	4713	4595	4325	3923	3395	2955	2567	2202	1802	1480	1206	1061	928	788	814	789	838	904	954	1054	1121	1145	1195	1220	1204	1278	1245	1135	1067	1025	934	882	760	704	687	658	632	600	621	668	736	792	844	944	1079	1183	1276	1322	1423	1434	1547	1612	1686	1790	1769	1953	1885	1974	2088	2110	2108	2081	2072	2037	1931	1794	1607	1337	1197	1146	1067	1001	959	1002	925	900	894	811	817	712	656	571	439	400	361
238	238	224	228	192	181	185	183	167	163	157	125	134	122	112	110	117	137	139	169	144	194	198	229	283	339	405	499	549	681	799	871	981	1127	1165	1216	1278	1268	1335	1326	1343	1297	1286	1303	1242	1182	1168	1152	1164	1159	1197	1161	1180	1190	1127	1196	1095	1164	1117	1096	1049	1040	996	984	937	869	835	715	671	657	557	535	486	412	390	359	350	333	350	363	370	426	442	491	575	696	855	1003	1178	1447	1731	2030	2396	2812	3217	3679	4055	4619	5135	5612	6150	6722	7066	7266	7488	7843	8182	8515	8933	9314	9730	9909	10507	11066	11188	11614	11727	12162	12390	12574	13232	13664	14037	14190	14710	14872	15686	15714	16510	16804	17377	18043	18309	18780	18376	18792	18778	18732	18486	18251	17954	17456	17394	16808	16597	16381	15849	15770	14854	14615	14406	14484	14540	13965	14042	14126	13956	13699	13190	13289	12932	12996	12884	13382	13554	13618	14050	13971	14114	14010	14473	14441	14317	14338	14177	13966	13826	13670	13354	13186	12556	12402	12268	11954	11765	11390	10788	10701	10474	10197	9886	9821	9583	9549	9553	9420	9350	9304	9310	9461	9512	9920	10156	10237	10470	10380	10367	10628	10425	10129	9937	9716	9316	8772	8544	8371	8247	7891	7906	7949	7991	8114	8557	8885	9283	9621	9956	10317	10392	10771	10726	10495	10289	9944	9308	9053	8615	8435	8336	8481	8483	8579	8591	9144	9252	9621	9927	10612	10957	11404	12036	12219	12602	12571	12474	12310	12028	11641	11440	10923	10947	10983	10678	10772	10904	10929	11079	11134	11698	11883	12165	12419	12240	12074	11871	11528	11135	10627	10072	9641	9165	9002	8589	8226	8014	7921	7990	8157	8499	8888	9408	9661	9883	10221	10168	10092	9937	9740	9252	8617	8037	7478	6980	6419	6334	6088	5972	6011	6062	6228	6443	6698	6655	6720	6504	6231	5904	5658	4941	4360	3809	3199	2595	2170	1874	1585	1424	1256	1175	1196	1199	1260	1305	1422	1477	1600	1648	1704	1564	1554	1352	1264	1196	1057	954	793	765	750	730	711	724	726	760	787	806	840	886	963	1019	1081	1085	1099	1067	1039	995	993	1028	1029	1197	1343	1589	1731	1932	2102	2197	2371	2437	2387	2258	2146	1990	1863	1666	1548	1455	1364	1328	1354	1193	1174	1072	1102	992	920	860	773	684	664	576	534	456	410	429
266	247	212	243	188	178	201	185	161	153	172	158	142	154	151	137	143	142	126	140	139	163	199	273	311	363	457	565	641	764	831	979	1121	1117	1169	1238	1276	1318	1374	1406	1527	1540	1463	1445	1404	1354	1326	1223	1263	1263	1211	1204	1157	1173	1177	1111	1092	1109	1053	1060	1058	1014	1013	938	905	809	764	674	619	559	504	491	437	409	404	372	368	387	385	418	441	489	546	628	713	830	973	1212	1467	1762	2132	2472	2983	3440	3853	4202	4734	5199	5619	6080	6515	6810	7115	7448	7674	7895	8041	8237	8547	8804	9068	9361	9794	10266	10444	10655	11265	11763	12358	12924	13378	14023	14547	15124	15519	15849	16711	16814	17821	18541	18969	19630	19941	20482	19547	19621	19768	19141	18754	17967	17415	16598	16027	15484	15152	14527	14171	13718	13254	12690	12832	12943	12999	13061	13173	13271	13504	13422	13739	13944	14051	14138	14379	14850	15161	15238	15363	15080	15149	14694	14619	14233	13813	13145	12884	12419	11880	11659	11307	10627	10273	10027	9868	9866	9644	9690	9726	9909	10097	10175	10145	10333	10517	10622	10571	10683	10735	10701	10533	10150	10173	10227	10094	9654	9608	9451	9052	8886	8515	8359	8095	7868	7804	7832	7850	7889	8078	8296	8572	9077	9246	9351	9822	9907	10212	10333	10342	10081	9855	9560	9064	8797	8491	8025	7896	7704	7743	7901	8093	8673	9213	9776	10015	10650	10778	11332	11246	11297	11340	11330	11254	11144	11119	10777	10294	10238	10150	9902	10167	10367	10616	10960	11556	12147	12397	12692	12850	12823	12897	12647	12258	11951	11366	10708	10089	9669	9287	8879	8565	8647	8714	8765	9222	9394	9646	9871	10036	10211	10379	10382	10306	10198	10032	9582	9034	8469	8184	7632	7455	7274	7090	7045	7026	7244	7261	7563	7660	7721	7791	7755	7472	7383	6766	6525	5945	5328	4777	4168	3764	3311	3007	2747	2522	2458	2324	2340	2189	2049	1952	1881	1786	1682	1688	1598	1605	1553	1411	1289	1173	1002	932	898	843	837	810	816	849	884	930	1020	1018	1053	1043	1078	1052	975	988	986	938	905	841	830	832	884	927	959	996	1148	1309	1464	1675	1855	1939	2059	2115	2108	2002	2028	1994	1895	1901	1851	1764	1674	1504	1373	1340	1307	1174	1139	1008	924	821	757	660	629	618	593	596	604	579	558	542
254	242	245	226	222	208	204	204	189	216	194	194	195	174	154	147	117	113	114	139	160	217	252	320	376	459	525	593	714	808	925	993	1061	1102	1192	1269	1306	1428	1561	1642	1630	1527	1479	1401	1336	1322	1287	1228	1151	1131	1154	1136	1140	1141	1102	1090	1120	1061	1043	1077	1063	1023	1015	941	870	824	744	708	661	629	584	556	519	500	474	432	449	431	470	494	536	585	663	729	870	1000	1251	1454	1726	2131	2417	2849	3225	3674	3988	4337	4612	5109	5405	5761	6031	6404	6677	6991	7310	7588	7803	8169	8430	8753	9287	9664	10382	10968	11605	12453	13246	13858	14344	14714	15219	15618	16054	16561	17198	17595	17683	18130	18171	18637	18764	19082	19338	19219	18869	18508	17989	17243	16611	15798	15218	14728	14513	14224	14047	13862	13668	13366	13362	13387	13707	13968	14231	14426	14544	14908	14854	15361	15389	15560	15145	15232	15027	14869	14841	14582	14145	13829	13710	13079	12733	12210	11617	10994	10677	10444	10268	10127	10010	9881	9947	9905	10225	10308	10484	10651	11084	11374	11318	11540	11414	11283	11301	11206	10962	10862	10642	10375	9818	9650	9274	8919	8711	8552	8488	8328	8358	8300	8304	8346	8402	8648	8741	8906	9184	9043	9136	9176	9418	9470	9070	9218	9064	8841	8876	8776	8639	8408	8235	8032	8001	8127	8424	8525	8626	9101	9508	9807	10064	10242	10368	10631	10695	10564	10348	10380	10209	9885	9594	9453	9649	9596	10080	10212	10692	10837	11277	11644	12068	12195	12509	12700	13103	12936	12878	12607	11985	11429	11005	10568	10308	9950	9988	9748	9807	9847	9841	9803	10064	10272	10370	10491	10974	10888	10659	10476	10269	9711	9086	8825	8763	8546	8039	7957	8064	8165	8370	8527	8696	8885	8872	8836	8985	8900	8692	8568	7998	7620	7154	6643	6032	5777	5312	5027	4718	4653	4504	4484	4436	4327	4098	3967	3575	3415	3242	2858	2630	2321	1982	1671	1468	1256	1140	1076	1026	985	961	950	950	1055	1060	1094	1150	1235	1217	1202	1202	1133	1163	1066	1007	926	801	751	621	599	584	616	638	708	748	774	917	1084	1173	1331	1389	1470	1534	1586	1561	1573	1503	1497	1500	1634	1644	1724	1823	1862	1997	1949	1922	1810	1637	1449	1302	1131	1004	891	803	772	750	738	751	752	729	716	662	642	586	543	456
274	272	259	240	253	234	230	251	241	204	204	168	170	162	131	139	134	147	155	164	211	291	319	372	375	469	512	607	687	775	918	994	1063	1146	1275	1357	1411	1437	1574	1556	1571	1495	1341	1317	1245	1219	1202	1140	1091	1163	1177	1172	1169	1098	1157	1100	1168	1163	1103	1048	1027	1031	998	951	945	969	867	793	775	695	632	627	562	529	473	461	445	445	424	472	523	590	694	793	929	1128	1301	1538	1981	2194	2639	2970	3323	3626	4088	4407	4870	5222	5632	5972	6379	6875	7236	7556	8013	8334	8919	9328	9559	9973	10522	10970	11579	12613	13054	14000	14035	14556	14918	15225	15513	15685	16005	16305	16291	16510	16788	16617	16760	16880	17209	17511	17727	17407	17287	16837	16427	16450	15893	15533	15692	15157	15291	14973	15256	14967	14822	15231	14862	15027	15231	14969	15186	14861	14876	14989	14797	14668	14575	14535	13865	13636	13284	12883	12895	12587	12105	11897	11942	11822	11427	11309	10837	10843	10705	10894	10874	10849	10958	11192	11100	11151	11240	10969	11035	11103	11146	11171	11034	11029	10896	10278	10049	9914	9632	9475	9271	9061	8960	8852	8762	8966	9202	9432	9514	9577	9625	9905	9949	9775	9712	9822	9570	9448	9415	9001	8714	8576	8435	8178	8090	8124	7914	8009	8212	8331	8768	9242	9448	9646	9884	10068	10369	10436	10347	10597	10644	10210	10037	9751	9517	9421	9342	9183	8936	8797	9076	9237	9290	9788	10368	10959	11380	11949	12525	12400	12612	12473	12551	12511	12272	11838	11669	11540	11098	10997	10726	10488	10632	10868	10885	11125	11206	11561	11691	11711	11530	11266	11237	11064	10543	10256	9792	9225	9054	8463	8129	7972	7678	7850	8292	8408	8974	9285	9555	9953	9977	10278	10365	10229	9739	9234	8707	8249	7643	7173	6594	6342	6130	6042	5953	6095	6132	6185	6141	6222	6221	6096	5779	5460	5099	4456	3919	3233	2743	2327	1929	1647	1356	1244	1126	1147	1124	1223	1342	1426	1482	1577	1589	1699	1647	1559	1511	1447	1293	1203	1107	988	952	867	746	729	722	663	651	611	629	716	758	852	924	935	994	1061	1170	1149	1173	1219	1269	1287	1321	1419	1376	1418	1465	1692	1798	1920	2019	1994	2001	1972	1880	1678	1524	1379	1282	1212	1119	991	1020	974	948	962	935	840	810	714	648	550	486	432	354
301	317	312	296	264	256	233	235	200	190	203	197	185	174	170	176	176	191	215	199	227	291	332	359	389	507	562	617	730	813	990	1121	1133	1250	1306	1403	1408	1427	1455	1555	1551	1516	1393	1368	1293	1263	1259	1261	1229	1273	1227	1206	1190	1185	1122	1082	1136	1130	1044	1024	998	1026	1034	1019	962	912	838	757	670	611	558	489	497	435	411	402	406	417	413	448	555	642	786	918	1054	1240	1492	1741	2109	2442	2809	3247	3684	4137	4499	5033	5631	6176	6441	6978	7582	7733	8156	8396	8810	9128	9459	9922	10046	10300	10733	11090	11608	11854	12261	12898	12769	13275	13528	13888	14234	14681	15352	15521	15753	16130	16137	16428	16735	17227	17615	18007	18293	18180	18152	18025	17614	17871	17399	17215	17040	16607	16189	15945	15590	15320	15045	14954	14535	14583	14314	14064	13612	13545	13231	13089	13291	13225	13025	12968	12823	12695	12834	12799	12738	12849	12683	12653	12803	12800	12442	12389	12005	11827	11486	11116	11081	10995	10913	10816	10605	10302	10042	9785	9730	9679	9618	9659	9930	9708	9716	9362	9354	9573	9722	9895	10046	10153	10331	10471	10461	10778	10810	10850	10717	10401	10256	9832	9638	9229	8767	8562	8304	8024	7864	7667	7628	7876	8113	8131	8483	8738	9339	9767	10237	10633	11126	11223	11504	11151	11057	10691	10483	10030	9545	9215	8931	8458	8310	8399	8408	8760	8992	9566	9916	10425	10832	11264	11600	11686	11869	11933	11869	11891	11698	11387	10991	10619	10370	10277	10306	10197	10388	10693	11134	11656	12110	12271	12571	12810	12845	13008	12679	12451	12227	11715	10923	10359	9667	9228	9040	8679	8554	8704	8552	8670	8787	8981	9052	9558	9623	9894	10470	10205	10193	10050	9684	9373	8916	8386	8150	7725	7213	7144	7132	7051	7295	7611	7754	7899	8091	8119	8092	7902	7609	7189	6589	6025	5342	4619	4072	3558	3001	2552	2368	2195	2098	2044	1936	1920	1847	1852	1926	2067	2036	2155	2065	1970	1828	1690	1434	1331	1191	1099	1079	968	972	994	983	1065	1046	1139	1090	1064	987	957	892	864	836	800	797	725	695	686	686	728	787	903	1037	1141	1312	1508	1637	1786	1893	1969	1966	1957	1927	1798	1677	1641	1583	1486	1443	1394	1390	1385	1289	1202	1161	1096	1020	964	860	815	767	708	594	519	476	475	416
285	296	301	281	260	221	228	228	214	231	204	215	217	209	240	208	210	202	197	226	230	285	336	386	466	556	667	761	859	948	1055	1139	1241	1318	1335	1427	1495	1575	1652	1695	1626	1624	1549	1526	1420	1414	1290	1261	1262	1249	1221	1120	1075	1069	1078	1011	1044	1021	1014	942	944	982	946	913	811	725	697	629	560	517	492	441	452	399	395	404	430	465	517	605	699	833	941	1077	1246	1441	1706	2001	2389	2761	3296	3688	4284	4840	5141	5476	6056	6506	6846	7234	7498	7752	7978	8294	8478	8749	9076	9144	9405	9721	10143	10419	10834	11317	11650	12136	12780	13398	14081	14846	15554	15843	16332	16827	17472	17589	18112	18382	18701	18885	19083	19768	19759	19518	19202	18802	18156	17812	17143	16616	16156	15485	14917	14232	14055	13759	13861	13792	13212	13536	13295	13218	13344	13024	13380	13613	13734	13856	13859	14047	14148	13958	13705	13869	13800	13786	13397	13118	12923	12376	12046	11614	11138	10447	9766	9478	9060	8766	8664	8552	8245	8533	8677	8606	8939	9287	9551	9876	10261	10518	10936	11110	11097	10992	11202	11272	11293	11324	11310	11180	10802	10565	10483	10181	9693	9230	8895	8295	8007	7735	7653	7590	7808	8126	8231	8481	8720	9058	9467	9619	10201	10716	10953	11230	11258	10983	10946	10695	10347	9939	9593	9360	8954	8643	8523	8458	8684	9045	9208	9788	10374	10868	11182	11857	12106	12079	12011	11833	11517	11105	10871	10329	10209	9959	9966	9716	10020	10042	10190	10549	11180	11600	12023	12430	12891	13058	12901	12709	12797	12391	12064	11660	11151	10829	10470	10107	9743	9379	9393	9488	9852	9888	10210	10485	10829	10871	10765	10850	10446	10256	10152	9691	9274	8820	8574	8276	7971	7809	7755	7923	7989	8155	8425	8516	8809	8860	8994	9025	8805	8554	8344	7915	7434	6756	5955	5720	5260	4840	4515	4359	4136	4012	3778	3668	3433	3258	3148	2962	2732	2459	2276	2180	2096	1888	1723	1680	1505	1342	1234	1208	1177	1213	1244	1208	1313	1321	1348	1413	1432	1410	1343	1324	1218	1059	909	773	663	623	564	583	569	569	586	648	738	821	945	1099	1217	1347	1465	1555	1639	1651	1618	1705	1717	1643	1570	1573	1498	1584	1518	1526	1452	1413	1349	1269	1199	1060	940	884	880	761	786	754	757	742	732	684	638	671	631
305	292	293	275	258	249	221	237	221	263	241	235	225	221	219	212	219	209	198	232	261	328	381	462	535	656	780	907	986	1034	1133	1259	1292	1346	1430	1474	1530	1676	1730	1748	1711	1732	1715	1600	1458	1357	1260	1183	1231	1172	1089	1075	1033	996	1027	1045	1039	1037	990	916	861	887	820	755	704	656	608	647	589	557	567	536	499	481	459	471	462	502	595	654	736	849	963	1157	1356	1646	1942	2281	2620	3082	3475	3997	4429	4816	5256	5646	6008	6422	6625	7007	7291	7293	7667	8074	8366	8858	9304	9269	9755	10064	10634	11181	11798	12351	13018	13827	14506	14978	15755	16315	17016	17302	17904	18191	18303	18403	18746	18616	18866	18838	18386	18547	18046	17562	17464	16486	15938	15399	15137	14689	14501	14195	13942	13793	14099	13936	14211	14310	14268	14588	14908	14921	14757	14711	14905	14821	14681	14623	14652	14488	14271	13728	13579	13033	12762	12223	11811	11292	10969	10376	9939	9491	8895	8714	8398	8138	8355	8193	8390	8658	8736	9249	9803	10067	10438	10642	11058	11420	11735	11831	12083	11877	11785	11722	11299	11050	10862	10631	10504	10511	9836	9549	9245	8992	8785	8584	8560	8330	8513	8439	8584	8910	9058	9295	9351	9885	9869	10046	9958	9843	10144	9763	9826	9556	9648	9398	9112	8997	9137	8910	9325	9390	9489	9796	10061	10240	10631	10907	11283	11515	11714	11814	11665	11596	11194	10789	10290	10058	9595	9517	9521	9820	9884	10188	10758	11012	11466	12043	12078	12446	12671	12926	12851	12635	12377	12012	11558	11136	10885	10561	10278	10425	10703	10744	10936	10998	10998	11191	11288	11354	11545	11641	11622	11290	10955	10770	10198	9512	9209	8969	8748	8522	8274	8478	8902	9083	9316	9648	9806	9975	10017	9996	9720	9683	9279	8832	8120	7803	7328	6830	6590	6234	6073	5977	5816	5876	6000	5988	5927	5885	5540	5411	5039	4344	3913	3447	2947	2570	2165	1836	1623	1490	1356	1310	1339	1337	1409	1466	1530	1567	1650	1755	1767	1698	1648	1595	1461	1378	1269	1145	1064	834	775	754	659	633	560	582	644	666	742	771	861	973	1100	1191	1252	1281	1299	1269	1190	1155	1196	1195	1254	1400	1520	1688	1740	1733	1734	1762	1735	1650	1536	1426	1251	1114	1011	891	854	770	824	802	819	761	804	817	735	703	620	535	524
317	303	322	301	282	259	252	273	261	241	230	231	226	210	216	184	211	223	224	238	277	338	405	477	582	694	799	917	944	1031	1158	1262	1330	1420	1481	1555	1598	1713	1740	1769	1742	1618	1591	1420	1363	1253	1184	1203	1189	1129	1188	1210	1159	1125	1135	1113	1094	1052	1008	917	872	818	810	790	763	743	732	707	643	602	609	539	492	480	500	480	467	470	530	576	699	804	973	1171	1384	1694	2050	2403	2782	3202	3562	4158	4546	4997	5402	5812	6108	6591	6973	7309	7519	7855	8218	8774	9127	9395	9812	10213	10658	11189	11727	12085	12819	13290	14087	14579	15243	15484	15870	16275	16661	16702	16596	16897	16934	16994	16938	17048	16920	16912	16668	16398	16235	15853	15943	15804	15724	15659	15760	15532	15819	15495	15533	15421	15553	15355	15904	15810	15948	15871	15984	15781	15511	15160	14806	14566	14108	13461	13148	12711	12187	12003	11666	11305	10915	10585	10351	10113	9790	9573	9395	9177	9170	9348	9165	9183	9562	9650	9838	10106	10465	10772	10891	11084	11228	11163	11298	11292	11215	11329	11287	11037	10717	10833	10657	10416	10242	10261	10251	10277	10286	10139	10404	10392	10293	10337	10484	10132	10009	9849	9605	9492	9242	9199	8901	8779	8685	8580	8503	8509	8398	8563	8621	8771	9205	9647	10006	10365	10933	10959	11374	11345	11537	11441	11212	11159	10977	10655	10583	10414	10149	10178	10093	9907	9856	9823	9775	9765	10207	10576	11370	11535	11925	12064	12469	12507	12332	12232	12097	11975	11469	11315	10825	10821	10860	10768	10743	10968	11047	11640	12077	12563	12825	12887	13009	12910	12342	12033	11549	11198	10713	10269	9882	9522	9406	9069	8933	8770	8724	8979	9452	9788	10129	10453	10951	11223	11097	11019	10686	10311	9811	9304	8617	8176	7763	7322	6963	6855	6914	7112	7368	7640	7620	7781	7952	7741	7654	7336	6673	6087	5399	4678	4021	3449	2950	2477	2128	1988	1848	1777	1779	1828	1880	1955	2019	2101	2190	2221	2180	2095	2090	1925	1757	1554	1373	1234	1170	1048	1013	1002	965	979	949	952	959	893	873	841	849	864	853	906	876	902	977	994	1010	980	970	966	980	1052	1120	1267	1389	1540	1676	1726	1755	1749	1787	1670	1629	1565	1514	1375	1288	1286	1203	1079	1024	1019	1000	982	859	834	763	677	659	551	452	387	384
306	316	308	297	285	252	270	247	242	209	227	201	235	233	227	215	205	223	259	257	310	388	449	478	600	719	818	888	998	1157	1237	1330	1438	1553	1533	1592	1651	1645	1660	1707	1658	1636	1527	1447	1447	1320	1282	1332	1292	1297	1260	1238	1224	1149	1134	1113	1096	1084	1046	927	928	886	857	794	790	730	691	644	666	555	517	484	460	440	417	414	438	457	526	651	802	959	1065	1323	1678	1969	2327	2668	3091	3510	4025	4463	4986	5449	5968	6336	6849	7170	7632	7945	8111	8413	8873	9253	9607	9693	9915	10348	10584	11025	11528	11919	12501	12978	13352	14012	13982	14393	14760	15277	15388	15785	15875	16611	16369	16889	17010	17542	17289	17457	17206	17214	17120	16834	17010	17019	16974	17101	16805	16787	16481	16564	16260	15963	15631	15749	15406	15374	15131	14823	14208	14423	14243	13795	13426	12912	12469	12148	12005	11903	11766	11588	11554	11640	11486	11058	10931	10879	10668	10362	10369	10080	9733	10048	9771	9614	9710	9772	9910	9835	9899	9975	9965	10063	9944	9901	10070	10166	10415	10571	10876	11034	11033	11431	11498	11703	11789	11751	11885	11993	11945	11820	11673	11260	11089	10815	10325	9804	9479	9044	8361	8051	7868	7717	7736	7684	7681	8109	8379	8597	9229	9630	10214	10807	11366	11688	12034	12124	11929	11697	11573	11003	10609	10212	9823	9499	9434	9360	9408	9404	9697	10082	10467	11047	11251	11707	12049	12332	12384	12410	12518	12373	12099	11828	11237	10964	10537	10433	10303	10216	10349	10541	11161	11669	11836	12536	12865	12982	13255	13452	13155	13368	13026	12677	12183	11601	11054	10329	10036	9665	9550	9315	9490	9956	9876	10121	10579	10684	10896	11005	11174	11272	11067	11070	10585	10279	9891	9351	9067	8578	8229	8234	7991	8128	8302	8316	8588	8873	9141	9432	9140	9167	8989	8456	8070	7313	6783	6058	5484	4689	4181	3811	3582	3321	3088	2993	2912	2890	2939	2820	2800	2665	2588	2544	2474	2393	2271	2076	1956	1710	1583	1448	1336	1276	1282	1307	1349	1417	1440	1465	1492	1451	1419	1319	1241	1101	948	860	713	649	571	542	537	538	603	726	795	907	1045	1106	1217	1353	1455	1576	1580	1616	1641	1600	1495	1403	1383	1382	1385	1470	1525	1531	1498	1464	1453	1314	1198	1139	1053	978	948	810	679	674	627	596	545	519	462
311	331	310	297	276	285	275	249	231	229	240	243	259	248	250	251	232	248	271	287	339	379	495	561	636	725	870	1028	1134	1262	1334	1393	1439	1498	1568	1579	1698	1689	1711	1703	1725	1688	1640	1544	1507	1462	1351	1333	1244	1263	1261	1135	1138	1104	1050	1001	1019	989	905	887	882	812	762	706	583	586	569	548	524	502	456	417	458	446	448	481	489	553	670	796	850	1040	1266	1505	1819	2222	2640	2939	3520	4018	4402	4926	5380	5950	6321	6731	7155	7449	7674	7890	8063	8296	8589	8839	9164	9548	9747	10024	10458	10799	11164	11568	12063	12841	13364	13935	14259	14863	15572	15771	16486	17050	17385	17799	17873	18569	18805	18451	18488	18338	18112	17734	17444	17255	16986	16580	16206	16042	15604	15565	15249	14937	14602	14474	14277	14275	14119	14117	14308	13875	13750	13724	13811	14020	13872	13628	13185	13189	12777	12636	12581	12536	12244	12126	11657	11480	10848	10648	10147	9893	9535	9268	8898	8749	8643	8447	8560	8376	8590	8724	9014	9330	9571	9980	10355	10563	11203	11515	11964	12440	12619	12934	13054	13380	13231	13085	12736	12745	12335	12360	11644	11380	10745	10165	9530	9287	8619	8310	8152	7906	7781	7808	8107	8219	8498	9063	9532	9785	9928	10478	10806	11015	11366	11576	11696	11442	11296	10930	10567	10222	9744	9552	9131	9144	9238	9366	9837	10404	10787	11299	11562	12217	12738	12719	12937	12936	12803	12387	11977	11445	11082	10778	10427	10053	10039	10157	10280	10698	11059	11631	12296	12903	13273	13506	13564	13491	13584	13392	12964	12227	11633	11571	11004	10826	10636	10518	10392	10470	10695	10851	11204	11288	11824	11916	12043	12090	11836	11659	11277	10862	10397	9999	9785	9215	8732	8545	8520	8585	8795	8890	9239	9494	9802	10254	10333	10030	10041	9857	9635	9192	8709	7925	7332	7010	6514	6187	5797	5559	5492	5389	5297	5109	5169	4887	4510	4231	3857	3523	3183	2894	2598	2312	2124	1911	1750	1732	1579	1641	1660	1599	1645	1690	1826	1865	1853	1874	1907	1942	1842	1765	1585	1483	1322	1174	1020	897	748	642	605	618	526	599	599	625	740	831	940	1053	1163	1211	1333	1388	1479	1363	1289	1271	1247	1271	1257	1209	1361	1349	1421	1441	1487	1417	1455	1353	1253	1180	1107	1000	928	916	855	843	861	825	813	801	722	623	576
343	331	307	312	292	285	304	259	274	257	270	276	279	262	241	238	232	267	290	320	367	457	511	594	679	818	888	1021	1140	1230	1323	1414	1422	1517	1501	1611	1619	1693	1729	1676	1683	1685	1585	1494	1432	1328	1254	1227	1209	1178	1129	1047	1089	1067	1048	1051	1013	910	885	859	824	781	759	622	573	552	547	518	535	510	483	491	479	492	521	555	583	642	737	830	981	1099	1351	1625	1989	2321	2735	3121	3625	4183	4538	5031	5371	5906	6313	6638	6960	7292	7473	7848	7831	7992	8418	8796	9194	9733	10190	10649	11033	11549	12130	12748	13331	13936	14666	15310	15735	16132	16746	16994	17877	17966	17781	18313	18184	18255	18081	17618	17637	17051	16504	16105	15488	14999	14567	14397	14242	14148	14100	14183	14379	14275	14313	14584	14733	14737	14832	15083	15309	14983	15161	15158	15317	15177	14748	14654	14130	13607	13072	12310	12208	11608	11388	10862	10336	10060	9479	8847	8492	8267	8054	7889	7996	7929	8200	8421	8638	8936	9238	9740	10306	10964	11241	11872	12055	12519	12972	13195	13235	13185	13319	13027	12866	13029	12441	12188	11648	11347	10808	10664	10391	9873	9684	9225	9063	9028	8993	8989	9148	9414	9351	9538	9627	9748	9939	10009	10262	10221	10073	10051	9905	9936	9902	9818	9965	9595	9770	9748	9818	9833	9967	10045	10467	10845	11084	11466	11695	12015	12145	12200	12430	12338	12342	11928	11410	11267	10883	10571	10323	10297	10528	10666	11068	11471	11816	12080	12469	13061	12785	12974	13430	13153	12962	12568	12189	11562	11335	10830	10932	10463	10668	10966	11357	11549	12060	12157	12451	12342	12321	12277	12391	12101	12040	11907	11502	11091	10916	10406	10136	9870	9776	9736	10113	9758	9905	10050	10251	10351	10644	10708	10381	10363	10225	9919	9585	8952	8189	7836	7602	7368	7318	7201	7245	7335	7416	7579	7465	7523	7156	7017	6706	6201	5602	4968	4336	3630	3106	2666	2319	2015	1809	1711	1716	1809	1846	1905	2078	2144	2244	2264	2286	2299	2205	2117	2005	1822	1746	1675	1536	1388	1281	1184	1140	1046	1049	1034	986	915	937	931	913	903	865	918	899	914	966	951	902	853	882	943	980	1044	1127	1180	1313	1399	1468	1509	1562	1517	1524	1499	1375	1300	1172	1078	990	964	961	949	959	957	976	925	907	957	935	860	737	637	531
331	335	314	301	289	272	280	298	271	257	270	257	272	260	259	231	279	328	331	372	394	468	538	626	709	834	989	1062	1179	1325	1401	1439	1478	1519	1527	1644	1591	1638	1687	1693	1670	1620	1491	1420	1322	1252	1244	1198	1174	1171	1170	1101	1119	1086	1053	1043	946	882	858	860	803	787	730	657	620	606	598	590	549	519	522	517	488	539	547	588	635	668	729	863	986	1217	1474	1708	2032	2483	2900	3326	3752	4302	4729	5187	5441	5856	6246	6570	6982	7276	7703	8076	8211	8469	9120	9544	9846	10224	10587	11190	11697	12327	12947	13397	13944	14775	14660	15153	15379	15782	16141	16132	16206	16509	16671	16737	16579	16818	16196	15931	15602	15245	15102	15083	14541	14416	14334	14390	14412	14623	15037	15380	15729	16176	16110	16293	16283	16348	16392	15995	15840	15948	15452	15170	14957	14384	13990	13527	12921	12327	11795	11144	10727	10132	9921	9642	9443	9324	9262	8795	8652	8619	8721	8904	8934	9381	9592	9925	10350	10806	11185	11434	11904	12146	12195	12507	12429	12413	12427	12296	12210	12183	12268	11973	11752	11561	11521	11212	11124	11167	10944	11061	11213	11024	10849	10626	10450	10445	10400	10164	10079	9940	9755	9332	9103	8820	8665	8359	8213	8096	7936	8075	8172	8514	8681	8963	9545	9903	10292	10582	10946	11166	11226	11223	11351	11318	11329	11243	10990	10801	10855	10608	10531	10693	10545	10451	10591	10719	10914	11298	11566	12070	12633	12818	13069	13226	13150	12774	12767	12426	11973	11867	11612	11289	11108	10875	10792	11071	11131	11663	11990	12190	12621	12942	13034	13074	13149	12910	12647	11902	11596	11058	10503	10057	10036	9927	9793	9837	9957	10557	10721	11026	11391	11539	12137	12345	11996	11726	11582	10970	10599	9880	9526	8927	8412	8128	8003	7619	7700	7797	8065	8365	8523	8912	9263	9159	9091	8844	8237	7669	6955	6209	5640	4828	4250	3746	3348	2874	2669	2506	2475	2482	2389	2420	2474	2622	2611	2518	2525	2439	2308	2187	2026	1918	1751	1565	1433	1323	1392	1481	1555	1528	1528	1540	1506	1461	1411	1443	1299	1185	1049	1000	922	842	744	727	714	708	740	723	724	752	814	941	1079	1223	1266	1385	1437	1565	1572	1552	1581	1514	1418	1300	1266	1287	1229	1219	1210	1171	1177	1126	1141	1024	975	863	815	817	696	675	605	520	500
382	347	360	342	309	306	273	262	270	250	272	255	253	277	290	295	305	358	362	380	455	553	628	740	834	933	1071	1162	1279	1385	1404	1457	1509	1505	1612	1620	1654	1690	1683	1661	1697	1695	1488	1480	1450	1352	1289	1233	1232	1224	1187	1144	1088	1059	1037	917	915	900	886	838	819	788	725	671	614	596	641	649	612	560	509	545	537	518	499	580	654	730	806	1010	1188	1388	1646	1937	2317	2708	3197	3590	4070	4574	4995	5479	5796	6167	6536	7003	7472	7779	8210	8458	8645	8719	9075	9553	9911	10156	10683	11088	11477	11711	12338	12703	13187	13459	13623	14089	14363	14531	14698	15144	15300	15573	15849	15791	16022	16353	16145	15998	15780	15776	15732	15596	15465	15362	15429	15174	15319	15598	15815	16180	16438	16544	16403	16256	16183	15761	15130	14819	14489	14132	14066	13416	13085	13054	12693	12186	12121	11525	11206	10831	10544	10667	10420	10265	10462	10346	10010	9723	9861	9803	10129	10069	10179	10446	10535	10790	10790	10974	11100	11184	11390	11567	11185	11305	11378	11264	11374	11544	11782	11782	12316	12369	12686	12806	13152	12838	12956	12695	12575	11816	11995	11562	11340	10769	10308	9884	9240	8990	8541	8400	7955	7791	7430	7308	7264	7350	7473	7632	8065	8269	8802	9214	9725	10388	10541	10957	11045	11078	10720	10506	10358	10194	9848	9425	9492	9221	9158	9254	9486	9784	10159	10793	11095	11526	12194	12397	12677	12619	12932	12839	12587	12655	12250	11974	11517	11097	10724	10576	10761	10889	11123	11593	12174	12341	12996	13199	13258	13689	13807	13563	13379	13067	12669	12196	11568	10929	10455	10072	9989	9807	9932	10016	10499	11092	11264	11665	12142	12329	12695	12413	12477	12375	11949	11351	10939	10438	9950	9438	8921	8750	8780	8796	9028	9248	9646	9647	9953	10075	10053	10236	9810	9547	9233	8639	7872	7385	6634	6113	5723	5195	5011	4715	4578	4465	4357	4137	3895	3629	3641	3431	3200	2967	2778	2624	2440	2215	1975	1833	1668	1557	1526	1561	1596	1604	1655	1731	1922	2056	2115	2019	1947	1839	1672	1457	1330	1182	982	815	708	648	584	571	609	603	661	762	840	899	1007	1095	1167	1282	1414	1408	1376	1323	1263	1203	1187	1194	1208	1251	1338	1367	1471	1498	1540	1542	1482	1351	1323	1172	1076	987	892	761	731	698	709	667	682	641	593
344	328	297	308	302	268	282	270	289	275	266	263	258	256	273	275	329	352	356	446	465	559	667	767	837	933	1056	1179	1232	1322	1340	1454	1459	1572	1562	1606	1609	1663	1611	1733	1706	1692	1605	1500	1383	1330	1245	1245	1196	1177	1168	1018	1074	1027	979	926	912	923	921	880	792	745	709	652	586	556	544	559	553	563	495	498	550	543	579	658	722	898	1033	1179	1379	1603	1819	2095	2470	2854	3308	3732	4141	4608	5008	5458	5829	6182	6669	6961	7347	7775	7853	8080	8346	8611	8961	9151	9445	9797	10249	10544	11139	11676	12291	12623	13071	13615	14199	14527	15170	15490	15746	16169	16231	16450	16577	16762	16919	16877	16736	16496	15987	15923	15706	15415	15236	14893	14684	14434	14095	14116	14173	14349	14446	14420	14457	14456	14425	14209	14150	14126	13666	13406	13379	13456	13523	13440	13184	12927	12677	12397	12077	11921	11463	11387	11127	11028	10739	10276	10137	10143	9708	9653	9783	9754	9468	9516	9606	9816	9861	10050	10224	10493	10693	11164	11445	11811	12304	12338	12636	13378	13266	13561	13892	13642	13653	13654	13425	13121	12343	11839	11385	10680	10167	9745	9425	8845	8356	7862	7582	7448	7397	7596	7574	7733	7882	7923	8136	8491	8770	8934	9416	9326	9582	9635	9805	9775	9872	9850	9702	9393	9101	8908	8949	8811	8875	9258	9460	9546	9928	10423	10920	11020	11508	11817	12143	12168	12155	11866	11844	11490	11334	11221	10858	10746	10746	10708	11010	11090	11104	11771	12159	12934	13329	13616	13854	14067	13918	13324	12969	12776	12002	11636	11399	11029	10713	10789	10672	10793	10949	11061	11324	11812	12091	12093	12547	12520	12793	12707	12402	12322	11707	11222	10711	10385	9913	9774	9739	9879	9746	9853	9881	10270	10557	10707	10858	10955	10920	10673	10542	9912	9608	9075	8646	7909	7358	7073	6733	6772	6790	6962	6872	6715	6609	6520	6217	5881	5320	4792	4211	3752	3312	2888	2428	2178	1996	1882	1764	1734	1746	1776	1844	1951	2059	2193	2220	2295	2240	2250	2214	2187	2066	1915	1639	1435	1268	1092	1016	928	866	799	766	734	711	714	744	761	856	943	1014	1074	1107	1140	1176	1155	1191	1167	1089	1092	1007	1097	1123	1160	1264	1287	1363	1470	1492	1492	1494	1450	1363	1277	1216	1135	1045	1013	981	961	917	922	877	794	772	677	601
313	317	320	297	280	277	279	282	276	266	281	233	257	291	276	315	324	400	428	491	527	584	644	726	823	935	1032	1110	1199	1279	1431	1482	1533	1547	1553	1615	1661	1704	1687	1599	1621	1674	1504	1372	1325	1280	1247	1136	1193	1144	1132	1070	1011	1025	936	933	930	936	867	804	746	674	624	560	518	487	501	496	536	526	495	536	583	618	646	731	831	938	1120	1290	1477	1719	1979	2260	2586	2973	3364	3805	4230	4682	5066	5392	5695	6084	6486	6862	7128	7479	7678	7987	8303	8774	9146	9534	10029	10406	10893	11495	12005	12741	13157	13899	14340	14646	14983	15694	16078	16036	16319	16296	16736	16469	16285	16412	16232	15727	15549	15049	14703	14202	14017	13716	13139	12904	12948	12888	12950	13029	13366	13841	13989	14452	14524	14898	15355	15390	15280	14792	14814	14832	14469	14375	14144	13966	13573	13117	12514	12073	11703	11182	10767	10393	9870	9585	9180	8975	8777	8796	8805	8633	8636	8889	9278	9258	9879	10241	10579	10973	11445	11996	12274	12594	13051	13358	13617	13603	13852	13722	13443	13292	13199	12876	12443	12079	11875	11164	10424	9762	9329	8695	8389	8319	7926	8047	7943	7868	7975	8069	8029	8190	8321	8543	8334	8276	8186	7966	8061	8161	8140	8140	8052	8006	8005	8039	8176	8372	8489	8786	8910	9345	9669	9868	10444	10500	10613	10838	10714	10940	10900	10968	10866	10717	10470	10244	9879	10025	10036	10042	10172	10488	10809	11306	11789	11921	12525	12962	13125	13237	13218	13120	13018	12952	12667	12219	11497	11063	10717	10695	10828	10885	11115	11398	11728	12120	12347	12471	12752	13000	12642	12507	12417	12040	11680	11458	10881	10757	10640	10539	10474	10675	10983	11152	11301	11339	11756	11691	11700	11641	11268	11226	10820	10494	10103	9676	9093	8610	8210	8130	8092	8196	8082	8389	8462	8377	8654	8817	8886	8610	8333	7687	7058	6368	5584	4846	4249	3605	3053	2745	2500	2368	2217	2198	2256	2250	2396	2440	2429	2497	2535	2549	2481	2320	2255	2123	1916	1769	1625	1637	1563	1534	1427	1419	1421	1336	1374	1319	1312	1198	1103	1095	965	941	864	830	783	747	762	723	737	754	742	806	940	1034	1088	1201	1292	1419	1495	1488	1422	1419	1353	1270	1236	1163	1163	1122	1138	1119	1156	1165	1145	1201	1122	1120	1048	948	924	815	668	591	512
355	329	318	315	296	274	273	286	268	254	273	281	280	296	311	330	384	389	445	465	492	545	669	708	780	907	1017	1123	1202	1378	1386	1405	1433	1541	1488	1524	1583	1518	1546	1528	1508	1545	1430	1354	1270	1264	1176	1185	1094	1053	1087	1026	1008	953	898	900	845	810	789	749	716	655	644	608	557	553	536	542	525	589	605	596	651	650	690	774	891	1000	1225	1387	1564	1781	2064	2421	2786	3094	3631	3990	4463	4790	5126	5497	5912	6314	6764	7131	7435	7883	8150	8418	8783	9337	9525	10017	10385	10925	11196	11651	12139	12463	12991	13521	13808	14208	14638	14591	14831	14839	14755	15047	14819	14678	14618	14565	14568	13964	13866	13656	13397	13005	13000	12755	12845	12893	13111	13136	13493	13906	14492	14676	15407	15359	15649	15859	15963	15976	15674	15183	14340	14176	13421	13071	12436	12153	11695	11350	10985	10622	10258	9799	9406	9058	8801	8563	8637	8680	8864	9127	9364	9757	9612	10143	10628	11057	11643	11858	12278	12485	12677	13028	13104	12767	13092	12865	12679	12315	12288	12088	11926	11660	11262	11235	10990	10732	10683	10425	10151	9780	9512	9060	8987	8892	8877	8716	8640	8422	8507	8249	8136	7840	7799	7490	7383	7059	6641	6497	6397	6362	6601	6775	7079	7125	7405	7798	8648	9086	9460	9985	10193	10434	10521	10592	10601	10305	9795	9560	9276	9027	9165	9117	9251	9142	9322	9682	10004	10349	11129	11403	11907	12200	12746	12906	13246	13298	13303	13011	12419	12130	11581	11200	10844	11041	10927	10917	11117	11238	11502	12090	12495	12540	12784	13016	13062	12927	12658	12228	11885	11382	10750	10620	10400	10371	10226	10527	10827	11210	11578	12076	12495	13073	13332	13594	13597	13274	12933	12625	11999	10983	10437	9925	9222	8799	8543	8405	8222	8480	8801	8935	9296	9755	9903	10053	10024	9788	9553	8937	8540	7810	6977	6219	5539	4971	4447	4113	3874	3732	3519	3307	3251	3271	3121	3039	2867	2855	2834	2650	2545	2331	2176	1982	1866	1682	1611	1502	1512	1563	1669	1842	1865	1976	1893	1835	1826	1839	1653	1554	1466	1265	1087	955	837	748	682	625	553	574	601	626	661	786	902	1017	1150	1321	1442	1435	1590	1683	1647	1545	1434	1291	1188	1108	1115	1120	1116	1188	1184	1199	1194	1204	1122	1109	1097	1003	886	822	786	714	662	625	582
366	364	323	329	312	276	249	254	267	274	275	297	286	278	295	282	327	352	393	429	464	542	640	699	856	946	1061	1117	1242	1282	1290	1301	1302	1371	1327	1379	1392	1417	1410	1413	1434	1373	1391	1271	1278	1168	1105	1018	1006	1035	1014	980	998	936	854	846	892	846	788	745	715	731	708	671	686	644	621	589	637	630	649	674	687	740	777	878	1013	1137	1288	1575	1796	2063	2394	2672	3129	3447	3898	4264	4754	5095	5334	5852	6357	6564	7042	7375	7499	7955	8350	8548	8886	9235	9432	9662	10206	10578	10872	11014	11232	11681	12018	12342	12873	12933	13434	13895	13881	13999	14372	14729	14734	14668	14404	14670	14639	14348	13955	13891	13655	13616	13388	13133	13428	13463	13606	13729	14002	14354	14662	14637	14786	14929	14803	14448	14027	14049	13664	13137	12703	12622	11885	11636	11388	11103	10894	10798	10800	10682	10316	10162	10064	9950	9887	9845	9547	9815	9963	10488	10513	10652	10965	11048	11471	11699	11860	11946	12158	11959	11959	11896	11851	11800	11743	11502	11259	11411	11496	11616	11702	11980	11985	11802	11946	12124	11777	11540	10941	10595	10075	9401	9215	8974	8512	8364	7959	7586	7144	6906	6566	6440	6464	6372	6337	6242	6310	6354	6536	6759	6978	7524	7750	7950	8451	8690	9039	9358	9655	9782	9504	9421	9045	8863	8527	8419	8267	8205	8209	8429	8700	9068	9677	10087	10355	10779	10995	11529	11882	12010	12008	11674	11803	11629	11475	11589	11240	10986	10946	11000	11007	11176	11561	11957	12363	12708	13204	13329	13212	13407	13078	12682	12192	11766	11387	10825	10623	10396	10350	10038	10145	10178	10507	10881	11475	12081	12501	13096	13274	13467	13693	13641	13490	13114	12851	12062	11440	11195	10620	10028	9962	9737	9790	10019	10212	10362	10586	10509	10671	10545	10426	10356	9646	9319	8800	8257	7645	7273	6697	6340	6214	5991	5853	5741	5761	5518	5411	5100	4703	4406	3928	3546	3196	2852	2519	2295	2062	1896	1739	1625	1576	1627	1707	1791	1912	2041	2109	2177	2267	2349	2390	2299	2165	1923	1695	1527	1297	1137	1026	926	814	728	731	727	777	774	775	898	959	1048	1117	1189	1255	1266	1311	1380	1378	1276	1221	1247	1242	1226	1237	1280	1306	1455	1477	1448	1418	1446	1341	1257	1206	1095	971	893	843	783	783	776	783	794	750	742	663
307	305	358	327	318	284	281	281	285	294	296	260	276	270	250	270	320	366	416	502	551	610	691	742	874	910	1027	1128	1157	1203	1234	1227	1228	1238	1215	1320	1293	1338	1289	1283	1365	1330	1291	1237	1221	1129	1042	993	987	972	1040	999	975	904	921	895	859	845	810	786	799	806	759	770	722	704	666	612	603	671	675	674	733	830	850	1007	1165	1342	1534	1777	2059	2389	2743	3099	3325	3736	4253	4554	4877	5169	5579	6082	6344	6713	6877	7068	7300	7681	7857	8141	8418	8732	9329	9519	9948	10420	10829	11093	11511	11993	12198	12430	13097	13489	14164	14405	14554	14780	15421	15387	15551	15300	15093	15095	14709	14036	13808	13403	13359	12918	12804	12668	12572	12593	12740	12873	13013	13113	13172	13219	13243	13363	13203	13224	13097	13162	13164	12950	12608	12688	12189	11832	11485	11686	11546	11380	11439	11667	11289	11005	10728	10491	10276	10046	10011	9820	9855	10024	9997	10254	10427	10538	10671	10665	10949	10739	10941	11136	11344	11618	11878	11856	12284	12247	12389	12407	12703	12878	12949	12569	12544	12467	12047	11771	11282	10651	10091	9280	8645	8034	7518	7026	6788	6566	6433	6401	6216	6128	6236	6171	6486	6643	6799	6859	7034	7127	7362	7572	7675	7986	7878	8004	8047	8152	7774	7989	7929	8132	7916	8096	8083	8222	8357	8611	8873	8914	9065	9173	9450	9859	10061	10200	10396	10252	10244	10143	10162	10094	9995	9877	9842	9812	10137	10378	10464	11077	11544	11910	12761	12810	13262	13529	13519	13546	12790	12343	11906	11501	11160	10660	10685	10523	10363	10422	10772	11140	11414	11769	12081	12206	12265	12584	12551	12520	12426	12286	12125	11859	11629	11570	11355	11161	11350	11010	11049	11166	11378	11530	11739	11784	11828	11795	11705	11449	11187	10691	10145	9564	8926	8514	8145	7809	7686	7824	7793	7916	8077	8170	8069	7922	7558	7242	6861	6207	5586	4863	4163	3531	3040	2625	2390	2102	1995	1915	1921	1942	2003	2020	2124	2197	2386	2521	2474	2482	2394	2298	2187	2027	1967	1816	1578	1383	1288	1264	1200	1185	1196	1151	1092	1078	1044	1075	1034	1048	1064	1107	1107	1111	1190	1138	1099	1116	1045	1084	1063	1106	1074	1190	1250	1318	1366	1357	1449	1500	1456	1474	1422	1339	1218	1127	1092	1034	998	991	1027	1018	919	886	882	871	823	739	608
317	352	338	326	307	288	281	279	285	261	257	244	268	255	269	284	343	427	470	545	598	652	761	798	861	902	1000	1030	1109	1144	1172	1233	1282	1240	1309	1284	1242	1281	1290	1264	1274	1299	1206	1164	1136	1078	1051	1009	990	972	958	946	967	880	848	866	837	804	751	779	732	747	735	745	725	684	644	639	642	629	676	689	787	910	960	1111	1336	1564	1744	1915	2228	2542	2911	3297	3622	3978	4261	4642	4989	5401	5655	5906	6155	6451	6820	6988	7297	7743	8052	8229	8788	9250	9673	10115	10803	11253	11663	11658	12262	12765	13311	13363	13784	13999	14205	14295	14796	14691	15065	14911	14972	14346	14152	13908	13321	12745	12309	11941	11789	11713	11768	11845	11772	12079	12105	12509	12578	13003	13150	13587	13927	13954	14093	14088	14050	14134	13772	13798	13382	13117	12642	12325	11862	11481	11128	10898	10771	10788	10451	10040	9882	9305	9225	9149	8962	8790	8883	9155	9392	9636	10242	10367	10783	11133	11327	11543	12029	12127	12114	12562	12920	13086	12801	12638	12559	12564	12267	12124	11942	11570	11255	10888	10341	9735	9224	8641	8163	7692	7376	6941	6878	6443	6499	6696	6604	6862	6947	7064	7197	7289	7347	7489	7262	7229	7103	6965	6839	6873	6985	6739	6879	6822	6944	6979	7129	7590	7893	8269	8652	8930	9241	9433	9537	9430	9248	9226	9156	8771	8645	8468	8611	8652	8386	8454	8388	8349	8640	9025	9423	9821	10167	10587	11315	11430	11852	12147	12279	12344	12246	12213	12119	11876	11627	11114	10747	10517	10245	10765	10657	11152	11727	11944	12291	12458	12474	12587	12265	12252	12088	11664	11459	11363	11356	10964	10808	10638	10971	11099	11292	11545	12116	12645	12978	13338	13453	13215	13099	12840	12084	11676	11267	10669	10139	9739	9185	8815	8674	8748	8611	8688	8872	9131	9481	9677	9653	9611	9481	9077	8419	7622	6809	6150	5310	4710	4164	3670	3224	3062	2883	2861	2849	2777	2655	2749	2677	2713	2656	2684	2650	2528	2396	2374	2147	2007	1866	1722	1657	1676	1696	1704	1740	1691	1682	1755	1725	1710	1626	1487	1363	1188	1104	953	903	907	748	716	721	728	797	774	835	1076	1111	1211	1357	1403	1422	1407	1460	1456	1369	1295	1192	1193	1154	1119	1152	1131	1222	1241	1272	1246	1207	1206	1180	1138	1043	947	831	753	676	623	511
318	298	291	302	280	228	245	233	214	203	229	255	230	273	303	310	389	435	511	537	581	625	702	719	773	813	936	1037	1177	1148	1242	1207	1263	1198	1167	1225	1223	1230	1206	1203	1185	1249	1120	1115	1033	1028	1021	982	946	953	890	872	855	857	776	810	722	722	690	637	654	653	644	622	636	635	604	596	613	659	753	746	840	973	1130	1263	1496	1614	1796	2020	2365	2746	3106	3557	3809	4281	4576	4872	5277	5629	5886	6236	6401	6818	7073	7344	7618	8132	8519	8990	9264	9880	10334	10832	11190	11627	12020	12107	12434	12557	12996	12765	13062	13093	13194	13698	13718	13920	13789	13798	13736	13425	13177	12844	12831	12442	12126	11815	11584	11712	11773	11969	12356	12395	12729	13172	13351	14068	14400	14549	14808	14648	14621	14534	14059	13802	13451	13034	12547	12286	11666	11030	10371	10155	9873	9733	9484	9579	9391	9538	9273	9002	9079	9150	9256	9400	9600	10011	10481	10900	11360	11906	11987	11963	12276	12429	12330	12154	12198	12111	11920	11688	11570	11168	10890	10584	10344	10098	10053	9928	9792	9581	9366	9062	8828	8621	8374	7994	7901	7666	7647	7403	7351	7242	7291	7256	7202	7198	7148	6892	6877	6637	6460	6290	6266	6115	6062	5937	6167	6400	6555	6840	7347	7657	8228	8609	8838	9147	9463	9628	9273	9127	8861	8422	8055	7715	7459	7179	7099	7269	7530	7855	8093	8571	8821	9249	9661	10077	10486	10772	10891	11252	11063	11282	10948	10718	10330	10183	9917	9938	10154	10342	10490	10795	11070	11453	11798	12038	12659	13004	12854	12860	12446	11903	11387	11044	10745	10521	10358	10144	10205	10296	10745	10867	11409	11918	12543	13106	13207	13876	14021	14451	14457	14344	13656	12782	12076	11380	10541	9947	9592	9194	9266	9187	9507	9726	9838	10273	10667	10545	10487	10404	10116	9775	9277	8595	7773	7176	6515	5801	5489	5108	4837	4739	4606	4356	4206	4057	3990	3775	3631	3386	3035	2711	2597	2395	2241	2111	1902	1712	1669	1651	1735	1805	1842	1974	2036	2169	2242	2277	2310	2222	2123	2022	1925	1661	1557	1339	1151	941	808	742	705	680	663	695	734	791	882	1008	1075	1168	1336	1513	1597	1562	1557	1441	1373	1292	1200	1080	1093	1092	1135	1175	1255	1259	1257	1263	1292	1213	1204	1103	1082	999	927	829	753	724	728	660	610
260	260	254	239	219	178	190	206	207	231	245	268	294	304	332	365	362	391	443	478	522	617	648	734	786	921	968	1017	1112	1156	1164	1208	1142	1106	1148	1149	1153	1165	1148	1113	1082	1048	1077	1022	988	964	915	924	903	828	824	771	797	739	720	684	664	642	606	620	618	637	655	671	655	678	631	648	743	745	831	868	959	1173	1217	1456	1656	1821	2007	2275	2577	2918	3403	3713	4182	4423	4881	5108	5512	5909	6154	6524	6729	7050	7242	7490	7674	8073	8625	8880	9051	9398	9832	10355	10666	10987	11098	11480	11645	11793	12178	12160	12369	12690	13156	13345	13264	14117	13986	13948	13960	13561	13568	13239	12849	12762	12401	12427	11895	11777	11966	12095	12480	12799	13151	13293	13657	13776	13847	13800	13792	13202	13233	12851	12460	12095	11646	11405	11022	10967	10629	10348	9814	9824	9801	9977	9889	10278	10272	10334	10428	10424	10518	10563	10794	10980	11097	11091	11443	11737	11761	11907	11767	11505	11339	10926	10893	10753	10580	10517	10307	10001	10068	9992	9972	10006	10185	9978	10285	10525	10323	10288	9960	9843	9462	9243	8707	8528	8080	7874	7577	7312	7124	6743	6538	6374	6310	6135	6092	5935	5897	5872	6140	5957	6098	6188	6340	6665	6882	7237	7377	7780	8167	8379	8424	8686	8552	8540	8446	8157	7765	7620	7364	7108	7117	6991	7284	7385	7588	7942	8437	8889	9243	9374	9641	9781	9827	9985	10046	9938	9681	9638	9439	9458	9480	9340	9384	9518	9849	10451	11249	11675	12165	12777	12651	12616	12655	12234	12365	11984	11654	10864	10489	9912	9691	9506	9676	9848	10344	10795	11389	11892	11923	12731	13037	13140	13068	13373	13376	13070	12974	12889	12754	12290	11948	11365	11173	10932	10948	10900	10865	10987	11029	11175	11150	11306	11035	10662	10242	9937	9027	8503	8044	7520	7077	6888	6931	6699	6595	6481	6518	6628	6535	6162	5835	5425	4813	4294	3840	3470	3033	2638	2243	2007	1778	1768	1780	1784	1858	1878	2034	2236	2322	2440	2548	2524	2579	2513	2387	2239	2077	1798	1627	1497	1473	1308	1275	1223	1139	1090	1037	1027	1068	1049	1007	1037	1115	1150	1224	1198	1211	1231	1225	1235	1159	1168	1185	1150	1191	1258	1292	1328	1360	1357	1432	1366	1339	1281	1133	1064	1055	964	918	873	870	913	900	880	850	860	817	749	698
247	195	204	226	225	205	206	260	245	236	246	244	269	282	284	303	308	353	406	462	516	602	714	787	820	924	988	1063	1030	1131	1117	1150	1095	1077	1077	1108	1077	1064	1029	1035	1031	1032	1037	929	941	877	881	804	794	765	755	747	778	704	689	670	691	647	654	655	676	665	681	709	728	797	745	778	844	888	913	1022	1084	1213	1347	1557	1760	1978	2217	2501	2939	3254	3736	4048	4483	4654	5048	5434	5633	5766	6042	6363	6573	6718	7035	7162	7489	7799	8206	8549	8845	9390	9647	10173	10855	11026	11565	11954	12011	12333	12650	12954	13333	13349	13548	13788	13623	13881	13805	13946	13650	13294	13175	12701	12421	12078	11819	11597	11429	11218	11214	11325	11523	12076	12215	12383	12428	12529	12473	12258	12059	12306	12149	12086	11969	11818	11811	11282	11297	11249	11169	10946	10657	10778	10769	10719	10726	11005	11038	10880	10852	10650	10754	10764	10546	10474	10639	10453	10545	10730	10833	10717	10522	10484	10618	10192	10431	10243	10512	10561	10637	10650	10727	10732	10682	10868	10673	10763	10692	10744	10608	10138	9813	9347	8766	8399	7898	7491	7276	6788	6524	6276	6316	6209	6080	6168	6232	6362	6546	6743	6889	7236	7284	7193	7216	7251	7466	7536	7553	7609	7650	7777	7770	7778	7744	7711	7713	7637	7741	7612	7835	7783	7783	7989	8199	8245	8377	8365	8366	8493	8626	8821	8663	8577	8335	8346	8326	8443	8580	8624	8688	8921	9224	9483	10103	10211	10525	11075	11394	11918	12197	12485	12471	12168	11849	11262	10650	10300	10269	10131	10320	10512	10686	10800	10786	11120	11062	11517	11675	11742	11659	11607	12017	11751	11402	11362	10992	11069	10976	11134	11305	11605	12138	12362	12643	12916	12947	13220	13030	12998	12758	12456	11779	11259	10747	10238	9639	9146	8586	8242	7881	7787	7875	7999	8063	8430	8520	8492	8294	7950	7482	7074	6450	5771	4966	4299	3700	3165	2834	2643	2353	2363	2269	2112	2184	2313	2431	2599	2748	2669	2678	2649	2735	2692	2583	2330	2200	1933	1891	1725	1665	1546	1483	1588	1607	1636	1656	1507	1516	1435	1347	1282	1236	1192	1103	1061	1055	1018	982	955	933	941	974	1030	1103	1167	1187	1278	1363	1486	1468	1494	1477	1483	1421	1316	1290	1189	1042	976	1001	938	946	954	1007	1000	964	891	863	821	787	671	608
226	214	226	235	217	228	217	223	241	211	188	199	225	223	249	291	339	393	435	483	550	645	728	764	798	910	1008	1071	1023	1093	1030	1063	1045	1026	1034	1029	1042	1044	1071	1039	1031	961	898	843	833	811	758	739	761	775	778	759	723	729	714	720	679	643	676	693	715	690	783	719	793	811	775	833	870	876	1006	1053	1222	1330	1491	1734	1938	2237	2507	2871	3239	3663	3947	4376	4683	5010	5334	5465	5753	5867	6171	6396	6630	6977	7110	7330	7758	8149	8550	9114	9466	9999	10478	11074	11897	12216	12554	12851	12945	13326	13215	13235	13340	13210	13173	13000	12943	12997	12953	12816	12712	12253	11944	11507	11176	11052	10877	10656	10523	10619	10998	11053	11432	11988	12210	12333	12604	12735	12962	12964	13098	13047	12734	12709	12429	12435	12169	11930	12035	11518	11221	11178	10936	10960	10568	10581	10403	10333	10234	9760	9761	9952	9756	9892	9891	9853	9880	9872	10135	10462	10584	10867	10839	10965	11086	10947	10927	11007	10909	10773	10837	10914	10628	10318	10339	10025	9957	9790	9657	9553	9276	8677	8328	7771	7368	7214	7058	6629	6625	6589	6600	6678	6792	7059	7169	7669	7687	7795	7859	8006	7753	7933	7731	7570	7475	7389	7386	7358	7400	7426	7425	7477	7813	7943	8255	8645	8982	9281	9587	9485	9395	9248	9030	8999	8600	8524	8151	7912	7745	7565	7402	7337	7307	7375	7442	7589	8092	8619	9042	9397	9740	10019	10091	10369	10415	10405	10228	10370	10243	10421	10393	10350	10330	10327	10146	9937	10257	10271	10432	11144	11751	12120	12254	12330	12411	11856	11412	11289	10949	10415	10035	9965	9838	9828	9887	10341	10417	10850	11488	12232	12830	13324	13774	13879	13792	13886	13455	12867	12606	11883	11063	10647	10007	9627	9336	9027	9151	9231	9415	9761	9580	9832	9876	9925	9757	9529	9021	8533	7732	6951	6104	5413	4902	4436	4042	3761	3533	3328	3272	3265	3348	3364	3300	3229	3085	2978	2802	2774	2613	2418	2215	2104	1985	2015	1816	1808	1815	1890	1963	2035	2105	2048	2110	2060	2042	1984	1797	1623	1455	1256	1115	1012	939	812	782	743	819	857	864	934	1025	1130	1298	1389	1495	1476	1472	1479	1413	1388	1313	1207	1136	1136	1171	1165	1222	1247	1227	1209	1218	1217	1188	1082	1032	1018	895	804	718	662	638	566	532
236	226	220	230	224	202	173	170	176	167	199	196	216	254	277	324	388	438	480	550	568	657	708	781	792	911	905	922	919	951	960	971	1037	1009	1041	1018	991	948	987	885	852	787	795	732	725	689	678	693	714	735	741	728	668	697	673	627	582	566	628	688	704	658	705	684	725	808	870	927	961	1004	1083	1256	1432	1513	1751	2000	2180	2582	2864	3238	3616	4039	4285	4630	5038	5344	5549	5794	6023	6348	6637	6759	7150	7293	7801	8128	8371	9094	9310	9846	10433	10821	11137	11730	11924	12261	12590	12564	12766	12578	12893	12695	12575	12487	12627	12186	12045	12080	12025	12321	12121	11675	11634	11421	11227	11365	11206	11110	11112	11200	11575	11775	12080	12558	12953	13074	13472	13544	13671	13602	13402	13286	12757	12419	11996	11635	11352	11026	10612	10529	10304	9994	9966	9993	9906	9962	10034	10134	9982	10107	10024	10411	10536	10712	11053	11196	11257	11511	11445	11636	11474	11656	11384	11366	11291	11030	10536	10193	10138	9636	9592	9233	8747	8682	8616	8426	8393	8352	8513	8394	8367	8237	7977	8022	7720	7683	7666	7738	7619	7629	7896	7826	7828	7881	8084	7965	7880	7853	7808	7777	7661	7458	7432	7129	7208	7232	7473	7671	7949	8277	8745	9213	9598	10018	10186	10489	10535	10591	10430	9774	9280	8661	8434	7892	7627	7354	7199	7072	6981	7041	7311	7575	7873	8311	8594	8967	9200	9550	9745	9799	9659	9332	8981	8955	8842	8669	8569	8544	8778	9072	9401	9677	10175	10470	10843	11260	11347	11769	11932	12245	12388	11971	11841	11198	10499	9854	9410	9294	9196	9073	9377	9889	10310	11010	11212	11888	12406	12821	13178	13485	13864	13941	13579	13149	12796	12445	11797	11209	10934	10808	10438	10707	10406	10461	10588	10735	10928	11336	11156	11109	10830	10380	9686	9108	8494	7727	7225	6586	6214	5904	5508	5468	5391	5428	5372	5058	4820	4392	4120	3861	3695	3443	3162	2796	2491	2284	2154	2001	1883	1867	1790	1892	1962	2143	2221	2320	2332	2425	2439	2446	2490	2291	2098	1955	1838	1629	1477	1220	1028	1026	957	915	906	919	917	961	1002	1191	1266	1363	1481	1516	1582	1620	1586	1504	1363	1229	1170	1113	1005	955	987	1117	1176	1200	1230	1273	1238	1262	1161	1066	1012	927	881	834	791	761	637	678	684	688	666
196	211	195	172	146	146	161	163	177	199	221	224	235	274	318	365	409	450	485	543	608	618	705	748	825	838	878	922	934	965	945	999	1056	1011	1011	925	901	866	811	781	755	711	736	674	653	643	636	644	666	663	606	607	550	543	569	598	558	566	608	677	664	716	723	726	793	827	975	991	1087	1117	1265	1401	1580	1716	1925	2119	2487	2746	3142	3469	3692	4134	4419	4754	5264	5510	5748	6161	6392	6735	7110	7207	7371	7745	8063	8297	8748	9100	9560	9671	9994	10342	10908	11149	11603	11960	12185	12219	12153	12533	12768	12629	12458	12690	12850	12761	12839	12943	12851	12934	12827	12508	12230	12061	11752	11804	11776	11730	11912	12082	11998	12309	12267	12761	12691	12800	12898	12733	12609	12409	12129	11984	11565	11142	10902	10687	10495	10552	10463	10436	10535	10600	10753	10776	10946	11212	11344	11521	11794	11706	11738	11661	11819	11872	11930	11819	12111	11811	11651	11439	11347	10867	10670	10532	10086	9706	9290	8825	8640	8373	8381	8387	8532	8569	8762	8871	8926	9144	9150	9206	9231	9021	8926	8686	8500	8556	8278	8290	8083	8142	7965	7902	7639	7629	7632	7553	7453	7466	7706	7702	7754	7840	7636	7898	8295	8639	8828	9086	9489	9824	9817	10062	10201	10247	10204	10046	9625	9438	8770	8374	8031	7739	7575	7547	7680	7801	7917	8307	8426	8514	8800	9010	9314	9413	9105	9029	8896	8682	8577	8295	8032	7714	7521	7626	7721	8040	8426	8665	9438	9927	10521	11031	11061	11290	11370	11475	11348	11262	11125	10909	10654	10307	10202	9838	9342	9471	9690	9824	10230	10748	11191	11595	11789	12401	12323	12071	12160	11820	12039	12107	12185	12197	12140	11994	11938	12090	12112	12266	12434	12715	12505	12596	12410	12136	11871	11753	11222	10682	10279	9726	9058	8370	7940	7541	7275	7568	7368	7342	7470	7167	6981	6770	6540	6223	5798	5214	4774	4103	3523	3051	2672	2435	2285	1993	1922	1994	2002	2128	2240	2404	2508	2633	2768	2803	2819	2720	2629	2418	2260	2113	2023	1832	1645	1640	1543	1563	1502	1444	1388	1411	1384	1298	1326	1289	1262	1171	1171	1190	1239	1162	1215	1184	1151	1273	1258	1235	1200	1183	1245	1322	1279	1194	1203	1215	1227	1244	1135	1027	953	851	814	804	829	804	869	950	922	902	838	824	810	815	689
188	166	176	175	146	183	168	194	189	215	216	225	239	255	290	319	366	393	450	515	602	617	666	735	835	834	873	917	934	953	974	977	973	991	947	927	854	749	707	681	709	684	641	627	616	579	566	588	559	553	528	503	498	489	535	550	553	573	555	595	642	696	719	788	811	900	951	1036	1038	1178	1344	1484	1561	1858	2040	2345	2599	2929	3312	3646	4033	4386	4754	5163	5542	5811	6194	6386	6570	6861	7181	7310	7378	7771	7960	8317	8673	9055	9355	9785	10195	10642	11053	11583	11974	12197	12565	12759	13164	13318	13530	13428	13416	13551	13573	13606	13392	13119	12966	12915	12497	12139	11988	11595	11439	11193	11015	10704	11052	11174	11298	11605	11666	11711	12128	12099	12307	12156	12240	12156	12191	12175	11805	11559	11458	11311	11177	11497	11563	11733	11892	12106	12405	12229	12315	12407	12262	12528	12175	12236	11990	11787	11512	11295	11302	11287	11145	10964	10627	10420	10186	9983	9865	9671	9514	9530	9138	9093	8972	8760	8909	8966	9321	9321	9587	9419	9595	9470	9364	9428	9258	8948	8846	8556	8158	8061	7912	7824	7652	7444	7566	7581	7882	7967	8063	8238	8594	8844	9064	9095	9394	9347	9073	9169	9194	9444	9593	9581	9663	9586	9367	9215	9217	9096	9167	8944	8957	8906	8925	9038	8924	9056	9295	9115	9342	9517	9320	9362	9154	9177	8876	8747	8670	8462	8100	7813	7547	7484	7557	7588	7926	7979	8217	8285	8768	9261	9437	9986	10265	10372	10601	10771	10624	10328	10164	10083	9766	9933	10000	10085	10331	10601	10798	11215	11160	11183	11417	11559	11753	11810	11596	11292	10966	10816	10406	10160	10007	10141	10391	10741	11735	12208	12733	13142	13695	13844	14211	14429	14247	14010	13477	12765	11629	11117	10505	9861	9478	9046	8894	8741	8832	8743	8715	9050	9114	9175	8945	8838	8456	7892	7172	6437	5690	5030	4338	3817	3459	3047	2837	2724	2742	2669	2705	2738	2764	2833	2892	2913	2878	2806	2748	2752	2629	2434	2218	2139	2057	1991	2019	1926	1986	1993	2024	2022	2099	2039	2115	2000	1889	1771	1642	1519	1351	1227	1138	993	918	879	901	903	873	971	1014	1184	1233	1369	1400	1461	1459	1499	1445	1334	1231	1200	1162	1055	962	884	823	816	897	939	891	951	953	1012	958	922	882	769	800	734	658
195	187	196	207	215	224	233	207	201	209	213	226	211	237	274	317	363	414	481	583	631	648	657	753	775	805	847	848	922	961	949	910	908	864	879	798	785	680	699	675	663	647	648	600	631	617	592	579	577	571	545	505	487	516	473	528	583	578	552	602	613	675	724	793	806	872	959	1126	1218	1356	1520	1649	1830	2096	2242	2564	2809	3167	3623	3881	4322	4845	5182	5590	5897	6122	6341	6559	6719	6935	7205	7360	7653	7955	8418	8596	9213	9504	9885	10460	11140	11541	11832	12180	12484	12828	13098	13491	13827	13753	13785	13562	13285	13056	12849	12626	12454	12082	11856	11643	11264	10972	10717	10826	10538	10259	10516	10586	10870	11304	11729	11751	12231	12607	12725	12783	13043	13052	13200	12852	12954	13101	12857	12462	12192	12013	11900	11848	11674	11890	11805	11893	11798	11571	11668	11720	11706	11614	11404	11297	11181	10947	10936	10825	10819	10929	10939	10923	10748	10619	10504	10564	10434	10248	10021	10083	9668	9455	9035	8912	8779	8796	8902	8845	8739	8596	8457	8356	8252	8026	7914	7943	7802	7900	7816	7786	7922	8078	8142	8252	8407	8769	9059	9500	9723	9844	9831	10109	10012	10044	9731	9570	9223	9071	8838	8917	8963	9035	9089	9217	9239	9492	9750	10003	10308	10562	10989	10961	10940	10852	10841	10809	10225	9985	9462	9067	8767	8222	8036	7823	7728	7700	7660	7729	7889	7899	8061	8345	8469	8755	9082	9198	9188	9078	9048	8915	8942	8909	8960	9093	9102	9120	9442	9599	9769	10070	10324	10874	10955	11391	11768	11899	12367	11967	11681	11189	10687	10470	10254	9931	9638	9579	9504	9476	9455	9816	10405	11023	11798	12316	13127	13599	13708	13595	13593	13249	13246	12854	12649	11830	11577	11120	10718	10276	10051	10030	10084	10447	10517	10488	10692	10531	10368	9712	9294	9066	8249	7574	6953	6168	5514	5127	4717	4437	4231	4059	3921	3923	3982	3827	3687	3587	3528	3261	3058	2996	2909	2707	2580	2383	2257	2104	2073	1992	2070	2171	2379	2496	2651	2667	2689	2720	2548	2517	2300	2162	1971	1867	1553	1440	1248	1161	1037	1034	972	994	1008	1093	1181	1267	1333	1369	1423	1521	1514	1517	1488	1370	1244	1169	1098	999	977	998	1071	1162	1190	1120	1069	1023	1119	1087	1031	927	869	827	832	745	698	632	674	656	668
237	221	184	182	191	207	176	184	197	195	195	234	247	249	290	331	395	413	488	549	636	647	707	800	804	857	872	886	903	952	902	816	813	775	784	762	724	667	621	562	588	576	550	559	541	552	540	557	538	543	529	514	488	508	522	542	547	561	610	659	698	734	771	850	921	1004	1081	1206	1341	1479	1601	1815	2017	2281	2488	2769	3096	3527	3928	4305	4619	4980	5511	5879	5991	6333	6429	6616	6879	7238	7454	7564	7908	8357	8568	8869	9567	9914	10356	10680	11246	11815	12051	12019	12207	12555	12890	12864	12894	13071	12733	12866	12407	12198	12257	12236	12074	11607	11612	11587	11405	11128	11247	11225	11112	11228	11170	11459	11750	12118	12193	12479	12814	13089	12874	13087	13374	13105	13220	13109	12672	12540	12157	11970	11317	11143	10909	10490	10588	10555	10590	10811	10884	11022	11304	11400	11560	11639	11617	11659	11713	11708	11869	11824	11656	11736	11730	11482	11054	10882	10764	10468	9985	9847	9440	9206	8638	8439	8048	7952	7691	7650	7790	7753	7926	7945	7921	7834	8195	8233	8425	8374	8586	8793	9051	9263	9171	9188	9503	9490	9503	9788	9710	9907	9790	9592	9422	9382	9210	9031	8993	8901	8888	8877	8905	9369	9565	10064	10540	10755	11212	11562	12002	12375	12798	12678	12149	11940	11370	10676	10278	9683	9442	9059	8600	8327	8280	8215	8348	8395	8719	8792	9234	9604	9488	9398	9278	9210	9183	8865	8515	8364	8055	7767	7532	7465	7687	7848	8111	8697	9186	9672	10197	10652	10973	11447	11609	11749	11608	11632	11146	11075	10730	10463	9818	9475	9042	9096	9371	9336	9891	10191	10577	10968	11035	11217	11933	12105	12180	12058	12084	11853	11678	11605	11227	11092	10987	11108	11448	11415	11494	11867	11807	12107	12170	12369	12120	11933	11485	11098	10350	9781	9046	8221	7605	7131	6862	6507	6297	6167	6016	5897	5897	5783	5670	5438	5059	4902	4464	4073	3666	3263	2928	2567	2365	2239	2182	2260	2266	2288	2371	2501	2745	2854	3031	3140	3189	3201	3162	2982	2835	2574	2399	2141	1866	1742	1557	1474	1442	1395	1359	1370	1356	1387	1367	1401	1376	1480	1543	1613	1658	1601	1483	1496	1393	1271	1150	1062	933	949	939	984	1004	1023	1144	1221	1239	1239	1122	1095	1011	972	859	775	715	694	689	677	673	699	736	773	723
197	194	206	191	156	172	173	177	182	177	231	231	256	257	294	329	389	424	489	527	577	682	696	786	826	800	824	794	841	828	844	759	729	743	703	638	620	573	536	532	494	540	512	515	522	551	592	582	543	543	504	498	522	487	502	554	586	624	644	693	755	812	854	935	1013	1069	1165	1258	1408	1538	1728	1957	2150	2481	2767	3021	3366	3716	4121	4400	4797	5242	5512	5818	6046	6371	6707	6914	7058	7403	7554	7866	8075	8484	8795	9067	9435	9822	10210	10560	11075	11369	11559	11679	11891	12173	12286	12406	12474	12658	12729	12720	12690	12581	12897	12649	12630	12487	12379	12114	11913	11639	11501	11494	11244	11287	11459	11483	11568	11789	11730	11850	11933	12238	12191	12172	11932	11992	11926	11611	11483	11335	11209	11012	11021	10844	10688	10726	10937	11168	11383	11667	11947	12431	12551	12922	12884	12935	12842	12708	12728	12679	12550	12223	12045	11850	11265	10985	10379	10034	9782	9205	8748	8442	8133	7767	7786	7699	7494	7577	7715	7778	8255	8623	8698	8970	8939	9122	9190	9425	9472	9392	9286	9692	9648	9612	9558	9365	9417	9431	9449	9384	9470	9441	9554	9289	9361	9237	9605	9877	10057	10103	10334	10648	10821	11119	11873	11846	12029	12215	12263	12204	12005	11766	11595	11579	10850	10570	9874	9556	9497	9424	9586	9694	9938	10238	10402	10673	10702	10810	10850	10870	10527	10231	9920	9342	8887	8533	8055	7593	7406	7428	7233	7309	7275	7659	7867	8450	9070	9644	10047	10337	10828	10948	10752	10827	10553	10362	10057	9783	9674	9457	9508	9670	9581	9813	10063	10326	10652	11144	11518	11935	11678	11420	11061	10759	10575	10562	10293	10253	10209	10371	10340	10692	11120	11787	12290	12658	13193	13151	13173	12954	12748	12569	12278	11694	11036	10286	9895	9335	8912	8537	8060	7815	7776	7876	8036	7858	7900	7696	7420	7066	6473	6189	5584	5107	4431	4000	3554	3088	2766	2646	2492	2436	2512	2645	2875	3062	3137	3338	3259	3392	3337	3259	3298	3106	2971	2816	2686	2444	2375	2236	2087	2089	2027	1989	1998	1962	1994	1879	1788	1726	1591	1595	1478	1409	1277	1217	1233	1166	1200	1178	1158	1199	1230	1270	1278	1301	1245	1262	1220	1162	1141	1028	1056	1016	922	846	803	827	805	827	814	814	846	790	826	831	817	786	752	714	660
223	207	194	172	165	181	183	210	207	226	244	259	264	305	317	383	412	480	515	601	656	684	733	707	750	747	733	743	733	755	745	727	677	679	660	597	571	545	574	523	547	521	511	507	540	562	545	552	558	539	534	490	483	474	523	554	622	635	649	650	713	757	802	857	947	1000	1115	1241	1427	1655	1840	2132	2299	2735	3014	3247	3603	3759	4179	4533	4929	5374	5734	6031	6189	6603	6828	7028	7312	7557	7901	8149	8384	8652	9123	9352	9648	10023	10427	10923	11404	11716	11647	12058	12430	12481	12662	12768	12888	13056	13109	13022	12901	12881	12961	12573	12287	12204	11927	11730	11270	11110	10753	10590	10356	10313	10500	10557	10687	11001	11201	11235	11492	11748	11989	11769	12046	12073	12226	12098	11921	11941	12131	12118	11983	12046	12051	11924	12118	12302	12469	12629	13055	13099	13256	13397	13332	13208	12854	12491	12317	11710	11616	11227	11084	10614	10323	10099	9500	9272	9065	8766	8719	8790	8481	8554	8615	8635	8650	8580	8689	8800	9221	9273	9582	9602	9556	9539	9427	9367	9301	9266	9192	9180	9118	9171	9182	9241	9339	9335	9347	9792	10040	10291	10571	10609	10938	11068	11280	11604	11346	11417	11609	11691	11597	11572	11511	11421	11391	11234	10902	10734	10647	10523	10471	10650	10351	10622	10611	10845	10997	11529	11818	11966	12129	12169	11980	11722	11261	10907	10494	10062	9678	9301	8872	8557	8166	8182	8103	8156	8158	8416	8441	8661	8721	8646	9058	9174	9392	9337	9319	9239	9259	9117	9096	9038	9126	9209	9615	9714	10116	10431	10526	10899	11312	11328	11189	11128	11051	10923	10872	10593	10043	9486	9035	8982	8967	9539	9947	10510	11222	11526	12164	12695	13300	13346	13737	13795	13666	13427	12694	12244	11476	10982	10507	10092	9631	9522	9526	9797	9829	10076	10170	9744	9864	9578	9126	8501	7912	7391	6658	5857	5245	4755	4434	4170	3932	3796	3738	3625	3619	3559	3638	3625	3697	3759	3725	3614	3503	3502	3205	2964	2815	2601	2545	2438	2425	2491	2472	2629	2707	2801	2835	2767	2634	2579	2462	2284	2111	1873	1745	1507	1314	1173	1133	1122	1007	1039	1110	1085	1180	1255	1381	1430	1500	1544	1563	1505	1435	1393	1274	1057	981	888	818	771	731	721	736	758	796	803	800	839	830	819	797	759	741	665	639	569	519
199	196	176	161	172	184	191	204	235	232	244	284	278	307	368	392	431	465	515	545	593	588	619	713	756	738	775	751	723	765	765	743	701	635	665	682	643	546	533	523	468	481	473	454	446	430	466	478	461	485	447	456	435	437	502	504	553	581	637	684	722	797	812	908	979	1078	1217	1405	1569	1769	2064	2279	2563	2817	3112	3396	3720	3991	4360	4683	5113	5461	5813	6330	6578	6851	7066	7253	7560	7815	8178	8610	8802	9041	9564	9829	10180	10666	11299	11668	12123	12151	12187	12250	12343	12437	12710	12674	12533	12694	12815	12578	12390	12252	12104	11785	11481	11518	11261	10929	10585	10386	10349	10370	10281	10530	10515	11064	11357	11732	12064	12132	12467	12694	12830	12859	12733	12726	12458	12500	12588	12444	12534	12377	12346	12426	12203	11989	12174	12025	12023	11998	12098	12374	12459	12248	12259	12114	12002	11654	11671	11214	10996	10923	10733	10786	10732	10616	10277	10059	9734	9676	9496	9300	9516	9125	8923	8965	8678	8577	8592	8866	8785	8927	9031	8911	9031	9063	8914	8958	8859	9000	9151	9428	9548	9922	10257	10474	10764	10797	10947	11058	11317	11316	11336	11343	11207	11053	10919	10820	10568	10432	10519	10391	10312	10366	10344	10401	10432	10678	10837	11351	11568	11819	11998	12220	12293	12376	12184	12419	12269	12113	11949	11739	11408	11011	10613	10389	10034	9456	9598	9573	9499	9385	9558	9946	9777	9751	9675	9615	9716	9326	8990	8954	8801	8264	8149	8308	8163	8188	8336	8350	8568	8959	9260	9582	10060	10345	10829	11028	11238	11209	11152	10927	10760	10287	9904	9557	9318	9474	9154	9154	9141	9268	9549	9726	10347	10980	11535	12111	12226	12245	12406	12324	12310	12376	12293	12232	11835	11903	11605	11445	11422	11565	11571	11701	11919	11921	12030	11948	11799	11277	10695	9946	9347	8512	7814	7035	6435	5989	5440	5302	5078	5197	5231	5295	5272	5245	5109	4737	4565	4303	4059	3639	3481	3192	2939	2775	2724	2619	2516	2493	2597	2663	2820	2901	3006	3223	3228	3212	3260	3165	2956	2688	2349	2184	1970	1805	1609	1509	1414	1342	1365	1339	1431	1478	1503	1494	1522	1537	1501	1550	1555	1582	1436	1365	1288	1201	1033	966	928	881	865	913	953	1023	976	951	902	886	822	718	682	611	579	574	580	554	528	545	593	575	621
170	176	171	151	161	160	179	171	225	239	236	272	287	309	351	394	382	423	458	526	523	575	619	706	719	802	757	789	780	778	758	702	683	682	691	613	578	522	469	454	441	416	400	396	411	409	383	416	439	474	450	450	455	480	481	551	556	632	648	715	758	813	914	991	1068	1214	1308	1506	1732	1877	2181	2326	2622	3000	3205	3603	3968	4238	4707	5082	5340	5737	6098	6396	6914	6953	7355	7587	7889	8195	8601	8808	9209	9624	9858	10292	10565	10938	11476	11887	11722	11869	11611	11815	12016	11787	12192	12164	11970	11892	12265	11945	12088	11980	11800	11708	11597	11427	11255	11073	11121	11021	11227	11190	11259	11469	11652	11982	12336	12352	12782	12501	12452	12814	12803	12723	12357	11998	11919	11512	11648	11703	11431	11562	11195	11345	11336	11272	11175	11333	11642	11602	11795	12089	12316	12463	12616	12719	12749	12567	12508	12481	12045	11908	11845	11710	11341	10967	10576	10253	9930	9649	9211	8821	8629	8476	8282	8083	7688	7668	7830	8094	8251	8538	8925	9113	9538	9782	9755	9941	10021	10178	10299	10602	10656	10855	10833	10978	10864	10799	10663	10562	10631	10270	10294	9954	9817	9607	9391	9455	9525	9532	9690	9869	10244	10503	11115	11500	12053	12567	12685	12925	13090	12701	12540	12611	12368	12115	11495	11206	11005	10698	10647	10519	10526	10466	10537	10727	10921	11116	11363	11554	11676	11413	11420	10852	10521	9883	9489	8880	8421	7981	7732	7599	7393	7183	7230	7415	7982	8378	8634	9285	9525	9629	10035	10290	10296	10367	10224	10140	9905	9628	9509	9149	8865	8754	8709	9147	9420	9855	10201	10590	10907	11323	11360	11270	11505	11314	11500	11358	10919	10666	10413	10467	10634	11035	11420	12109	12735	13137	13423	13754	13780	13907	14124	13883	13241	12805	12167	11560	10949	9993	9019	8494	7921	7421	7102	7047	6880	6989	6960	6815	6605	6548	6441	6141	5842	5364	4694	4307	3753	3374	2968	2789	2656	2577	2580	2761	2959	3049	3226	3303	3261	3370	3446	3367	3346	3306	3074	3019	2743	2497	2319	2043	1857	1785	1841	1800	1848	1939	1869	1829	1835	1886	1930	1845	1779	1692	1625	1549	1456	1279	1173	1112	1068	1021	1008	969	997	955	976	1052	1038	1062	1074	1091	1065	953	866	816	752	637	530	527	507	575	582	612	614	629	670	736	650
159	170	201	183	182	174	194	202	239	244	245	289	295	291	323	324	384	406	443	533	618	654	713	738	808	827	799	818	760	739	693	654	661	635	582	552	533	469	412	416	373	388	404	400	425	421	459	464	480	505	477	515	459	480	494	524	595	659	770	785	803	862	970	1028	1220	1309	1505	1665	1809	2057	2275	2482	2732	3044	3371	3830	4224	4579	4941	5381	5522	6006	6239	6516	6738	7053	7302	7531	7778	8190	8645	8952	9090	9456	9845	10302	10767	11117	11444	11689	11835	12091	12032	11973	12119	12441	12402	12654	12338	12329	12477	12412	12497	12489	12534	12162	12091	11874	11741	11713	11658	11617	11428	11388	11539	11458	11573	11461	11541	11652	11704	11752	11729	11704	11570	11416	11203	11188	10880	10733	10832	11258	11392	11415	11714	11567	11804	12151	11994	12295	12393	12782	13139	13267	13557	13700	13617	13544	13543	13282	12950	12678	12190	11782	11586	11012	10648	10088	9604	9154	8887	8428	8193	7979	7874	7994	8071	8197	8219	8542	8768	9220	9545	10052	10404	10548	10670	10695	10639	10503	10508	10464	10519	10228	10367	10214	10045	9741	9438	9077	9231	9083	9013	8999	9092	9108	9259	9467	9710	9945	10124	10350	10919	11428	11797	12016	12379	12539	12563	12390	12120	11934	11532	11069	10732	10590	10274	10259	10210	10416	10580	11053	11416	11904	12306	12765	12845	13250	13659	13292	13155	12637	12191	11460	10875	10158	9469	8722	8107	7762	7599	7634	7508	7694	7818	7774	8107	8392	8579	8870	9026	8975	9080	9007	8945	8840	8603	8685	8825	8726	8817	9147	9197	9683	9933	10161	10829	10955	11320	11588	11631	11801	11595	11017	10531	10209	9888	9661	9885	9899	10023	10218	10603	10948	11952	12648	13333	13928	14407	14766	14426	14482	13944	13398	13195	12470	11518	10919	10327	9908	9446	9335	9203	9134	9139	9148	8877	8807	8462	8167	7658	7189	6698	6106	5666	5156	4572	4044	3678	3468	3359	3183	3245	3436	3526	3558	3687	3743	3866	3919	3878	3601	3442	3299	3051	2888	2615	2547	2450	2384	2555	2496	2529	2490	2463	2440	2404	2448	2428	2222	2137	1929	1784	1624	1559	1407	1320	1285	1202	1174	1149	1136	1118	1122	1201	1247	1256	1263	1209	1124	1076	993	907	870	823	818	683	667	680	702	704	683	689	699	697	692	738	736	682	657	645	668	620
215	205	205	208	193	207	226	242	263	273	276	263	284	319	316	336	411	462	500	587	638	695	713	744	745	755	732	701	680	682	649	653	670	614	596	558	545	480	416	389	373	387	407	405	437	433	411	430	459	480	437	449	432	463	486	566	591	648	678	761	848	948	1054	1134	1284	1354	1518	1645	1904	2078	2325	2610	2836	3297	3607	3924	4240	4557	4923	5191	5596	5834	6222	6469	6667	7131	7440	7721	7930	8568	8898	9013	9695	10012	10129	10726	11059	11399	11780	12166	12356	12391	12408	12668	12822	12616	12686	12831	12441	12498	12353	12351	12332	12414	12004	11654	11504	11546	11276	10992	10884	10687	10418	10202	10223	10390	10294	10533	10692	10659	10912	11278	11359	11505	11783	11786	11971	11889	11852	11884	11838	12339	12327	12597	12811	12733	13159	12976	13151	12901	12939	13058	13279	13134	12985	12917	12808	12736	12386	12040	11775	11456	10984	10617	10147	10030	9937	9450	9181	8990	9000	8917	8790	8856	9038	9261	9408	9719	9798	10273	10410	10522	10550	10700	10753	10518	10495	10594	10193	10093	9895	9633	9601	9637	9608	9567	9307	9086	9209	8909	9146	9358	9586	9781	9767	10054	10068	10363	10234	10510	10679	10930	10768	10762	10621	10829	10782	10816	10276	10182	9821	9600	9684	9710	9687	9871	10295	10698	11127	11736	12118	12677	13180	13616	13803	13681	13594	13127	12854	12386	11882	11515	10918	10392	10008	9677	9313	9124	9150	9200	9235	9295	9366	9279	9260	8948	8731	8611	8396	8221	8093	7930	7757	7940	7693	8058	8319	8735	9411	9845	10396	10901	11050	11151	11127	11365	11047	11336	10933	10822	10582	10115	9658	9551	9590	9619	9599	10051	10538	11196	11685	12344	12453	12740	13282	13212	13610	13661	13341	13105	12578	11749	11818	11262	11024	11262	11079	11199	11237	11188	11183	11315	10954	10725	10174	9735	9019	8278	7578	6907	6363	5566	5322	4980	4883	4658	4615	4559	4704	4469	4466	4379	4424	4418	4337	4065	3841	3606	3444	3347	3044	2799	2697	2614	2587	2578	2699	2790	2932	3105	3229	3282	3323	3150	2933	2746	2581	2420	2201	1927	1723	1520	1393	1347	1291	1299	1344	1328	1427	1469	1503	1504	1497	1463	1517	1451	1370	1230	1093	941	844	745	694	634	588	646	670	702	712	754	799	804	804	752	701	686	665	637	583	551	553	563	539
244	238	231	212	217	212	217	210	228	244	239	237	260	290	300	354	420	436	477	530	598	601	593	637	665	668	671	667	693	654	636	606	528	540	490	471	439	441	435	415	417	437	435	412	394	397	401	402	408	421	450	446	481	473	511	556	635	713	782	800	863	913	1023	1035	1181	1365	1554	1721	1924	2188	2422	2682	3034	3284	3607	3970	4176	4635	4999	5164	5417	6092	6429	6792	7055	7393	7710	8030	8411	8892	9304	9564	10112	10468	10742	11188	11410	12035	12505	12512	12575	12637	12488	12509	12224	11953	12063	11850	11559	11249	11412	11312	11470	11280	10990	10973	10819	10531	10585	10613	10618	10475	10242	10388	10301	10610	10722	11000	11338	11616	11754	12103	12294	12327	12563	12454	12400	12294	12214	12266	12093	12101	12267	12442	12401	12734	12542	12391	12292	12281	11829	12039	12021	11996	11756	11658	11591	11510	11668	11345	11377	11290	10968	10515	10386	10268	10237	10050	10177	10221	10170	10060	10090	9872	9931	9933	9958	9991	9919	9785	9768	9620	9620	9496	9456	9500	9401	9606	9710	9714	9739	9883	9847	10008	9943	10077	10084	9973	9866	10070	9863	9944	10026	10104	9851	9811	9769	9402	9173	9112	8955	8843	8689	8543	8647	8679	8836	8983	9089	9511	9542	9699	10115	10365	10518	10777	10968	11295	11436	11692	11812	11897	11970	11895	11881	11793	11621	11385	11167	11213	11168	11196	11426	11493	11540	11451	11305	11400	10865	10712	10290	10040	9687	9113	8773	8521	7928	7928	7659	7752	7837	8106	8475	8630	8943	9329	9723	9950	10408	10672	10745	10606	10597	10173	9841	9626	9372	9362	9451	9264	9551	10048	10291	10633	11026	11180	11348	11748	12194	12363	12216	12054	12045	11547	11377	11461	11577	11527	11805	11907	11695	12186	12626	12841	13147	13091	13151	12853	12578	12256	11656	10937	10349	9426	8670	7922	7361	6883	6376	6165	6037	6096	6125	6083	6147	6158	6133	5944	5450	5213	4746	4519	4236	3939	3554	3245	3036	2912	2834	2885	2837	2933	3136	3182	3412	3481	3636	3582	3520	3405	3356	3213	3043	2749	2410	2203	2101	1894	1844	1725	1683	1740	1794	1848	1810	1850	1913	1785	1695	1638	1602	1486	1367	1298	1214	1106	996	906	786	747	757	801	827	833	839	870	866	836	831	747	705	640	596	500	445	488	474	475	489	528	562	641	681
217	197	177	189	189	188	196	207	215	228	262	278	308	322	362	379	419	401	469	497	551	576	610	642	676	705	721	639	635	633	576	557	504	474	463	436	474	430	441	432	402	410	384	405	360	391	366	419	422	439	436	487	512	528	566	666	720	706	792	810	864	934	955	1076	1199	1366	1600	1785	2093	2383	2638	2846	3094	3488	3799	4139	4560	4900	5069	5508	5875	6206	6674	6937	7348	7731	8023	8221	8375	8908	9280	9618	10085	10442	10679	10846	11080	11479	12018	12084	12003	12104	11833	11825	11501	11580	11231	10981	11021	10802	10907	11163	11113	11197	11075	11021	10942	10895	10988	11317	11132	11263	11140	11210	11314	11473	11641	11997	12029	11952	11984	11858	11825	11829	12016	11682	11650	11383	11343	10986	10677	10823	10918	10943	11276	11397	11625	11655	11513	11502	11585	11749	11885	12065	12267	12009	11994	11974	12030	11948	11911	11710	11477	10992	10908	10641	10588	10232	9943	10040	9839	9795	9509	9386	8978	8870	8845	8840	9126	9065	9024	9024	9109	9301	9562	9942	10216	10346	10540	10670	10719	10862	10771	10652	10592	10407	10230	9947	9677	9536	9042	8689	8391	8252	8006	7818	7695	7646	7674	7603	7715	7902	8167	8383	8654	8934	9178	9630	9998	9962	10068	10034	9980	10004	9816	9742	9688	9670	9702	9571	9792	9897	10220	10526	10651	11150	11436	11716	12068	12309	12621	12938	12936	12803	12545	11895	11749	11045	10274	9686	9058	8650	8312	8147	7975	8002	8184	8344	8481	8982	9160	9472	9557	9523	9314	9335	9426	9237	9348	9137	8930	8872	8696	8780	8695	9232	9499	10099	10432	10730	11373	11672	11603	11543	11494	11421	11010	11191	10624	10468	10275	10128	10026	10211	10641	11160	12013	12580	13342	13940	14357	14957	14783	14910	14527	14229	13414	12600	11528	10727	9986	9463	8812	8502	8196	7966	7936	7889	7980	7853	7633	7767	7500	7010	6781	6417	6001	5416	4759	4137	3825	3603	3448	3341	3391	3454	3377	3538	3809	3968	3990	3995	3858	3738	3693	3580	3387	3189	2918	2799	2596	2530	2488	2373	2397	2366	2359	2416	2375	2307	2241	2148	2162	2010	1982	1800	1709	1498	1340	1263	1174	1087	927	939	919	980	1012	1024	1016	1058	1038	1055	1064	984	975	936	827	766	699	613	533	477	448	431	417	444	504	547	628	624	654	681	700
164	172	162	183	210	209	225	218	241	277	279	318	347	353	363	371	374	405	473	533	605	608	672	748	756	694	690	670	587	576	569	565	590	523	455	485	484	438	384	403	359	340	371	358	362	381	428	414	447	470	516	525	547	496	530	604	659	711	746	796	860	969	986	1156	1315	1516	1720	1981	2244	2427	2751	3054	3216	3553	3860	4398	4722	4997	5310	5681	5937	6314	6610	7032	7143	7428	7742	8059	8277	8639	9264	9708	9951	10437	10506	10762	10915	11356	11556	11744	11965	11921	11929	12163	11990	11830	11716	11746	11671	11695	11735	11740	11635	11473	11433	11403	11456	11420	11377	11487	11339	11302	11149	11007	10951	10937	11080	10843	10757	10879	10632	10376	10250	10310	10315	10597	10388	10442	10459	10397	10439	10504	10900	11114	11465	11995	12067	12361	12390	12352	12503	12502	12467	12731	12401	12216	12186	12099	11865	11568	11296	11083	10687	10367	10074	9622	9293	8960	8931	8848	8854	8880	8810	8915	8841	9019	9443	9704	10029	10101	10370	10653	10756	10945	10893	10871	11019	11071	11033	10841	10704	10228	9952	9735	9359	8979	8739	8464	8173	7860	7675	7329	7156	7132	7175	7178	7333	7682	7926	8016	8340	8616	8756	8932	9029	9175	9166	9214	9065	8857	8730	8428	8483	8184	7987	7906	8144	8321	8501	8999	9400	9966	10703	11029	11935	12352	12655	12920	12847	12819	12707	12407	11988	11411	10886	10321	9839	9304	8993	8669	8609	8586	8800	9064	8980	9429	9504	9507	9569	9305	9240	8822	8613	8338	8178	7817	7815	7948	8156	8524	8730	9110	9640	10007	10364	10782	11184	11397	11764	11795	11511	11301	10832	10342	9631	9322	9469	9379	9513	9713	10241	10824	11242	11883	12683	13463	13838	14299	14590	14540	14456	14433	13930	13198	12776	12395	11680	11025	10828	10629	10439	10585	10524	10430	10228	10011	9718	9295	8853	8183	7780	7224	6793	5995	5440	5069	4737	4628	4341	4216	4333	4374	4528	4608	4529	4583	4549	4496	4441	4302	4075	3848	3474	3069	2837	2725	2577	2416	2417	2572	2797	2869	3034	2929	3009	2970	2856	2726	2491	2275	2130	1885	1747	1530	1450	1296	1230	1157	1109	1193	1206	1205	1219	1188	1236	1191	1197	1165	1098	1039	959	930	841	803	712	658	657	607	597	652	667	672	600	629	586	588	547	552	596	557	551	597	565
187	188	193	205	236	241	256	258	292	336	311	339	345	355	350	374	406	457	518	551	613	653	666	711	678	639	670	656	588	536	552	514	525	479	440	447	437	364	362	359	349	382	381	427	415	439	443	470	455	430	468	453	453	471	516	543	615	689	731	802	922	1054	1099	1183	1328	1562	1759	1989	2213	2540	2775	3100	3364	3668	3951	4326	4739	4965	5330	5564	5862	6065	6506	6843	7131	7335	7755	8047	8476	8981	9341	9849	10127	10653	10997	11336	11717	11771	12224	12433	12493	12811	12790	12478	12491	12234	12044	11707	11758	11463	11413	11211	10853	10858	10629	10639	10745	10536	10726	10567	10690	10420	10310	10168	9887	10087	9997	10218	10006	10098	10305	10343	10508	10874	10893	11171	11477	11441	11428	11421	11372	11615	11926	11833	12144	12114	12438	12500	12418	12377	12347	12195	11973	11766	11331	11139	10968	10865	10740	10592	10338	9913	9693	9384	9086	9050	8940	8829	9116	9370	9470	9733	9948	10152	10333	10619	10976	11180	11227	11202	11060	10987	10866	10615	10425	10252	10118	9902	9986	9489	9443	9164	8744	8518	8175	8120	7740	7657	7680	7633	7552	7461	7489	7763	7773	8051	8108	8255	8186	8219	8191	8178	7932	7756	7640	7631	7390	7246	6994	6989	6953	6951	6970	7093	7470	7713	8101	8692	9187	9822	10355	10855	11230	11517	11612	11706	11719	11432	11307	10990	10985	10679	10647	10483	10279	10306	10237	10245	10274	10404	10427	10323	10296	10267	10020	9816	9419	9046	8500	8045	7779	7613	7503	7623	7741	8092	8612	8982	9367	9765	10233	10581	10792	10751	10801	10906	10821	10658	10363	10310	10125	9612	9345	9598	9673	9813	10416	11056	11374	11978	12616	12909	12982	13124	13078	13231	13165	12943	12630	12220	11989	11868	12108	12059	12503	12759	12901	12948	12740	12675	12507	12433	11915	11280	10377	9530	8837	8074	7401	6719	6275	6023	5836	5657	5670	5751	5704	5808	5700	5549	5512	5490	5189	4969	4713	4377	4083	3584	3362	3144	2969	2778	2759	2645	2726	2797	2996	2993	3151	3260	3280	3260	3294	3069	2922	2651	2386	2065	1843	1593	1492	1456	1369	1489	1518	1552	1543	1547	1528	1589	1580	1548	1442	1417	1336	1159	1062	927	782	666	642	620	623	626	663	700	729	781	760	798	746	721	650	633	553	500	457	417	441	419	446	534	586
227	229	237	243	268	269	271	288	286	291	305	304	302	328	350	409	452	482	513	585	647	676	662	647	666	605	598	570	566	493	476	444	422	379	380	366	377	387	402	387	439	453	494	566	522	492	470	485	459	464	446	475	491	518	567	627	685	713	798	904	1045	1091	1228	1271	1373	1547	1739	1993	2230	2543	2843	3126	3479	3604	4001	4244	4575	4942	5261	5546	5805	6070	6451	6814	7269	7858	8125	8511	8924	9302	9758	10065	10486	10812	11188	11385	11587	11975	12067	12226	12397	12310	12335	11863	11680	11234	10887	10445	10353	10322	10233	10187	9921	9836	10029	10029	10014	10214	10310	10291	10586	10575	10496	10546	10708	10729	10671	10805	10866	11067	11255	11115	11356	11517	11850	11879	11895	11809	11688	11627	11496	11270	11375	11303	11300	11221	11164	11069	10950	11113	10818	10831	10631	10427	10296	10077	10067	10059	10080	10148	10000	10124	9781	9941	9749	9753	9838	9869	10075	10427	10538	10808	10736	10766	10598	10692	10318	10345	10154	10144	9863	9822	9541	9357	9228	9152	9165	9055	8928	8904	8972	8929	8868	8807	8529	8405	8303	8340	7982	7860	7734	7540	7531	7554	7435	7225	7376	7121	7099	6876	6607	6406	6219	6163	6221	6180	6239	6410	6517	6557	6717	6721	7064	7247	7433	7808	7991	8384	8515	9017	9172	9114	9595	9457	9493	9660	9845	9845	9942	10442	10782	10973	11446	11746	11847	12131	12408	11900	11757	11688	10942	10484	10192	9662	9289	8827	8524	8193	8092	7887	8226	8412	8790	9031	9286	9646	9880	10098	10095	10360	10008	9731	9623	9321	9017	8787	9047	9174	9379	9517	10060	10441	10830	11173	11704	11906	12378	12483	12753	12656	12225	12113	11774	11542	11307	11176	11511	11797	11905	12144	12509	13316	13586	14406	14334	14687	14353	13755	13170	12151	11740	10823	10248	9403	8400	7849	7340	7066	7071	6960	7043	6842	6879	6942	6996	6814	6633	6330	5866	5255	4939	4581	4154	3907	3471	3334	3155	3090	3007	3196	3340	3413	3410	3508	3591	3496	3527	3483	3207	3095	2869	2646	2482	2346	2270	2114	2012	1948	1969	1892	1958	1987	2029	2017	1982	1863	1750	1640	1527	1488	1385	1323	1165	1029	949	862	867	808	793	815	822	827	847	824	773	744	804	762	694	647	604	526	434	387	357	386	417	455	485	544	579	613	710
191	221	223	211	241	241	262	254	281	270	285	264	285	368	398	465	460	444	494	541	577	587	637	628	666	659	635	631	571	515	471	455	426	396	427	453	479	458	489	527	578	592	594	546	527	512	485	486	504	519	551	570	594	632	646	698	744	789	875	895	981	1013	1077	1245	1351	1599	1839	2023	2339	2639	2971	3156	3497	3764	3944	4276	4615	4910	5263	5566	5803	6053	6683	7070	7471	7845	8180	8698	9126	9506	9629	10008	10396	10667	10815	10954	10904	10993	11383	11486	11382	11207	11328	11022	10820	10789	10643	10217	10309	10175	10269	10406	10133	10373	10463	10703	10873	10789	10939	11066	11156	11213	11370	11524	11235	11146	11215	11088	11033	10830	10909	10557	10683	10741	10730	10632	10665	10418	10371	10055	10138	10086	10110	10232	10583	10620	10632	10787	10845	11012	10755	10726	10763	10925	10898	10736	10637	10525	10309	10302	10421	10216	10019	9904	9774	9726	9599	9765	9480	9708	9724	9761	9608	9388	9211	9073	9215	9207	9185	9379	9297	9660	9470	9357	9615	9497	9499	9380	9240	9066	9039	8956	8686	8457	8283	7922	7744	7301	7138	6855	6540	6405	6209	6172	5974	5936	5832	5953	6027	5915	5933	5930	6122	6148	6279	6506	6677	6650	6590	6640	6582	6412	6383	6496	6401	6544	6521	6724	6893	7008	7205	7648	7949	8402	8901	9335	9787	10324	10794	11338	11567	11849	12118	12121	12180	11855	11635	11037	10637	10374	9960	9409	9466	9308	9345	9455	9572	9673	9728	9829	9941	10060	9740	9543	9650	9473	8996	8934	8961	8685	8777	8585	8713	8670	8773	9226	9598	10402	10816	10949	11265	11591	11894	11843	11605	11269	11068	10854	10801	10572	10479	10639	10689	11159	11787	12363	13203	13786	14263	14525	14385	14647	14684	14409	13996	13491	12699	11783	11023	10258	9920	9458	9250	9277	8911	8752	8781	8735	8744	8371	8275	7836	7328	6846	6256	5900	5451	4977	4535	4137	3953	3869	3916	3969	4085	3997	4059	4260	4220	4250	4150	4080	3860	3701	3484	3123	2984	2737	2556	2472	2340	2302	2423	2514	2580	2654	2621	2614	2673	2575	2357	2267	2158	1963	1753	1581	1343	1163	1106	1064	1020	1015	1011	988	1035	1062	1123	1091	1091	1133	1085	1059	977	936	785	740	621	583	498	419	424	403	402	413	412	456	530	580	593	632	614	642	686
203	199	201	227	248	244	270	289	307	310	306	339	344	387	412	404	425	440	490	539	583	663	674	687	700	713	705	651	604	522	463	479	487	450	490	518	547	561	546	555	539	527	542	513	530	546	539	560	582	604	606	630	598	639	642	678	713	756	769	827	854	1021	1231	1329	1512	1733	1885	2221	2427	2687	3017	3295	3381	3668	3908	4272	4575	5065	5382	5615	5864	6056	6666	6932	7479	7723	8057	8456	8616	8953	9312	9848	10026	10246	10285	10562	10831	10737	11140	11039	11066	11214	11400	11367	11047	11017	10893	11025	10897	10761	10717	10720	10718	10731	10897	10927	10922	10880	10931	11098	11063	10840	10725	10673	10452	10321	10127	9907	9493	9507	9199	9168	9329	9463	9524	9844	10014	10146	10260	10071	10143	10246	10417	10599	11023	10911	11185	11174	11012	11218	11024	10953	10854	10640	10567	10139	10068	9899	9622	9568	9490	9462	9116	8981	8679	8514	8600	8418	8727	8901	9000	9189	9289	9417	9357	9764	9892	9892	9924	10052	10081	10038	9977	9831	9544	9244	8974	8854	8421	8288	7986	7653	7359	7083	6625	6247	5998	5761	5727	5488	5360	5377	5337	5432	5726	5850	6254	6498	6675	6872	6889	6820	6736	6741	6773	6688	6472	6176	5955	5881	5719	5594	5482	5441	5467	5615	5793	6109	6335	6946	7310	7843	8354	8698	9098	9355	9830	9899	10293	10281	10335	10272	10212	10293	10231	9987	9950	9795	9728	9880	9988	10293	10537	11130	11122	11272	11302	10897	10512	10063	9569	9154	8836	8381	8224	8128	8168	8503	8894	9084	9261	9343	9827	9949	10238	10545	10396	10886	10693	10576	10372	10335	10062	9642	9553	9615	9464	9860	10136	10543	11119	11948	12539	12998	13781	13947	14187	14342	14143	14021	13493	12808	12691	12303	11997	11591	11499	11092	11036	10851	11130	11217	11123	11196	10949	10396	9810	9306	8597	7842	7199	6522	5735	5383	5026	4861	4804	4743	4800	4920	5046	5154	5264	5136	4994	4842	4600	4397	4202	3953	3725	3291	3051	2878	2722	2643	2657	2719	2814	2939	3076	3212	3257	3179	3219	3015	2855	2683	2376	2081	1888	1632	1533	1417	1329	1293	1208	1213	1245	1323	1393	1395	1318	1241	1206	1244	1193	1085	954	895	856	774	726	645	627	604	617	648	665	601	572	575	570	537	521	558	560	563	589	537	553	555	537
219	248	253	297	282	298	332	347	367	374	367	371	358	377	410	391	422	508	518	625	661	753	745	776	742	690	668	643	580	559	550	489	506	503	477	482	485	514	492	512	466	505	578	596	613	625	664	699	652	700	667	617	635	660	685	717	738	798	823	954	1080	1181	1317	1483	1719	1862	2055	2283	2479	2803	2972	3329	3480	3726	3985	4292	4767	5091	5388	5763	6004	6135	6462	6960	7313	7687	8133	8275	8794	9072	9280	9616	10056	10426	10643	10822	11016	11293	11281	11426	11578	11429	11293	11305	11013	10832	10817	10527	10485	10308	10044	10284	9828	9762	9761	9780	9892	9836	9943	9920	10047	10042	10044	10051	9879	9649	9640	9392	9575	9279	9249	9533	9591	9797	10003	10330	10639	10798	10837	10863	10777	10629	10724	10807	10515	10477	10451	10362	10255	10064	9822	9503	9451	9270	9075	8859	8680	8604	8373	8524	8458	8411	8425	8536	8308	8504	8693	8997	9273	9635	9835	10244	10505	10564	10575	10622	10605	10344	10210	9975	9876	9489	8927	8897	8398	8006	7535	7349	7072	6718	6538	6347	5952	5817	5859	5598	5469	5502	5561	5563	5797	5993	6050	6185	6593	6895	7057	7256	7297	7411	7058	6785	6367	6219	5855	5827	5554	5314	4985	5167	5145	5144	5341	5379	5604	5887	6182	6589	7102	7408	7754	7869	8133	8274	8333	8286	8427	8467	8562	8606	8677	8751	9014	9522	9760	10096	10522	10710	11247	11444	11594	11912	11831	11730	11361	10820	10246	9902	9280	8803	8333	8028	8264	8564	8897	9260	9626	9930	10272	10299	10302	10054	9689	9497	9500	9090	9102	8911	8947	8708	8832	8802	9086	9415	9863	10501	10829	11419	12080	12166	12490	12656	12388	12565	12322	12164	11681	11514	11407	11214	11323	11457	11846	12520	12765	13456	13544	13378	13176	12816	12343	11990	11407	10570	9717	8885	8094	7450	6911	6543	6267	6029	5806	6022	6108	6273	6450	6396	6202	5850	5645	5348	5062	4744	4309	3835	3511	3190	3065	2996	2944	2893	3007	3085	3196	3349	3375	3501	3484	3534	3502	3299	3091	2860	2612	2340	2151	2001	1855	1753	1657	1634	1700	1762	1800	1799	1705	1633	1609	1591	1576	1452	1210	1123	1014	949	894	812	706	677	675	717	700	711	712	756	811	841	805	709	643	618	554	467	428	394	372	403	457	466	524	589	679
236	250	269	292	319	343	346	354	393	392	361	347	387	376	372	407	457	515	542	645	716	772	783	805	690	633	649	614	582	534	495	494	481	460	425	413	446	446	502	522	595	617	678	736	759	749	810	742	736	718	722	708	705	740	780	827	893	968	1012	1115	1147	1292	1466	1554	1761	1881	2095	2308	2575	2824	3125	3336	3609	3875	4204	4612	4905	5263	5478	5848	6123	6224	6712	6939	7431	7875	8208	8585	9207	9269	9648	10205	10290	10546	10671	10688	10790	10770	10807	10884	11012	10911	10966	10771	10374	10264	10174	10083	9400	9420	9405	9550	9317	9281	9327	9508	9756	9974	10108	10188	10310	10519	10596	10849	10625	10597	10251	10147	9991	9816	9906	9996	9954	10360	10382	10542	10541	10545	10503	10173	10317	9861	9774	9739	9686	9335	9205	8966	8838	8849	8814	8732	8749	8702	8791	8675	8670	8478	8602	8647	8774	8786	8969	9177	9050	9275	9557	9629	9995	10298	10247	10419	10502	10227	10109	9745	9545	9026	8929	8470	8169	7866	7765	7599	7435	7064	7056	6755	6685	6655	6253	6219	6084	5905	5921	5735	5755	5758	5885	5919	6132	6303	6437	6583	6723	6791	6846	6765	6681	6401	6141	5839	5549	5318	5301	5368	5310	5386	5305	5508	5522	5568	5806	5910	5968	5930	5980	6202	6265	6434	6552	6714	6724	6982	7116	7278	7551	7958	8167	8762	9227	9721	10091	10562	11030	11423	11421	11590	11511	11629	11382	11124	10957	10363	10108	9825	9435	9458	9418	9308	9474	9579	10051	10143	10570	10463	10423	10079	9709	9243	8907	8477	8222	7937	7851	7872	7943	8325	8738	9096	9451	10066	10696	11120	11415	11614	11616	11747	11597	11395	10918	10546	10249	10331	10353	10398	10780	10810	11598	12214	12714	13440	13795	14230	14292	14376	13945	13388	12596	11658	10694	9983	9411	8793	8283	7880	7860	7647	7599	7677	7800	7865	7544	7461	7100	6715	6474	6029	5386	4824	4363	4048	3761	3574	3391	3309	3231	3320	3467	3672	3795	3848	3821	3902	3718	3719	3522	3321	3070	2827	2646	2380	2199	2127	2180	2102	2088	2281	2239	2354	2287	2214	2192	2101	1953	1816	1603	1465	1369	1289	1199	1063	895	816	756	791	879	887	917	941	1024	1007	977	917	840	742	716	689	599	525	449	401	375	379	375	397	425	490	550	610	606	648	739
256	283	316	331	341	358	362	369	376	354	367	405	405	400	400	463	478	560	631	694	725	767	755	714	705	684	669	661	590	573	516	493	498	472	472	495	577	587	654	732	757	791	820	798	820	794	769	783	723	722	739	747	795	823	813	856	935	1028	1074	1110	1198	1288	1443	1569	1796	2033	2251	2524	2720	3021	3286	3536	3770	4108	4339	4579	4933	5225	5513	5906	6160	6536	6884	7393	7757	7982	8542	8763	9021	9407	9632	10026	10050	10163	10229	10105	10378	10319	10352	10496	10492	10426	10317	10441	10307	10124	9799	9927	9784	9472	9652	9782	9850	10034	10177	10346	10529	10706	10759	10787	10663	10947	10972	10904	10646	10766	10339	9922	9599	9555	9443	9286	9417	9419	9475	9261	9348	9332	9237	9221	9190	9074	9126	9160	9124	9124	9020	9090	9128	9125	9174	9156	9150	9210	9216	9203	9062	8996	8971	9012	8971	8858	9128	9151	9197	9286	9294	9219	9174	9298	9126	9015	9072	8993	8650	8514	8557	8344	8168	8081	8109	7873	7797	7828	7557	7403	7205	6983	6758	6513	6354	6154	5839	5724	5551	5461	5322	5423	5457	5455	5590	5653	5638	5830	5850	5958	6093	6131	6097	6060	6113	5990	6006	5905	5885	6082	5854	5932	5869	5652	5587	5638	5619	5335	5246	5083	5145	5026	5171	5423	5640	5786	6081	6293	6705	7034	7556	7993	8473	9028	9440	9728	10164	10490	10602	10655	10469	10328	10356	10300	10345	10276	10453	10539	10698	10926	11028	11465	11424	11183	10966	10985	10442	10131	9719	8999	8836	8362	8031	7705	7492	7527	7776	8128	8498	8971	9244	9678	9783	9965	10101	10412	10523	10566	10386	10111	9913	9695	9660	9632	9946	10249	10500	10940	11532	12275	12805	13302	13705	13845	14053	13926	13502	12903	12634	11939	11320	10921	10369	10103	9825	9949	10037	10227	10152	10023	9902	9671	9226	8951	8293	7751	7072	6630	5864	5458	4912	4678	4345	4127	4169	4341	4360	4478	4497	4395	4371	4365	4353	4204	4184	4028	3680	3294	2986	2868	2635	2455	2325	2351	2392	2535	2509	2595	2707	2633	2627	2611	2501	2449	2212	1982	1797	1544	1337	1241	1126	988	1017	1036	1046	1066	1026	1034	1087	1113	1145	1144	1119	1046	1038	981	896	776	642	574	519	494	443	428	425	435	512	500	590	569	595	643	618	609	625	570	565
283	324	350	357	387	372	354	368	384	379	398	451	470	474	511	517	593	623	682	740	801	830	867	832	801	756	746	657	627	608	557	565	533	596	578	650	724	779	810	823	854	835	828	858	861	818	754	862	815	822	807	806	841	839	866	884	902	975	1095	1104	1157	1257	1477	1674	1917	2129	2379	2671	2918	3217	3545	3678	3886	4128	4433	4785	4969	5284	5553	6005	6316	6684	7023	7583	7820	8162	8369	8601	9057	9150	9210	9402	9822	9900	9992	10102	10219	10269	10475	10757	10778	10794	10465	10632	10511	10310	10419	10050	10250	10258	10147	10238	10081	10445	10228	10131	10384	10303	10142	10194	10230	10222	10368	10185	10110	9867	9486	9250	8944	8983	8764	8564	8535	8672	8862	8980	9092	9512	9583	9543	9706	9829	9829	9759	9707	9761	9454	9207	9262	9136	8955	9065	8981	8899	8748	8550	8460	8351	8290	8252	8188	8181	8223	8400	8473	8548	8537	8527	8564	8530	8683	8690	8814	9083	8995	8954	8788	8699	8593	8565	8203	7981	7765	7508	7258	7010	6702	6366	6196	5833	5651	5368	5240	5116	4861	4792	4662	4753	4818	4971	5244	5555	5808	6029	6352	6601	6891	7165	7171	7284	7193	7147	7072	6929	6774	6590	6370	6180	5952	5796	5557	5505	5346	5263	5117	4987	4983	5132	5315	5557	5825	5896	6067	6378	6513	6695	7027	7322	7303	7684	7684	8197	8397	8622	8820	9054	9262	9614	10049	10466	10912	11086	11623	11814	12044	12070	12151	11753	11289	10858	10097	9485	9180	8626	8507	8465	8373	8267	8426	8602	8924	8915	9111	9206	9249	9103	9196	8897	8695	8618	8402	8573	8666	8565	8870	9124	9560	9600	10401	10802	11484	12006	12407	12967	13204	13458	13427	13300	12977	12758	12247	11825	11655	11280	11177	11314	11301	11589	11802	11657	11991	12241	12010	11917	11471	10913	10046	9394	8395	7520	6839	6212	5776	5539	5469	5332	5446	5379	5506	5458	5512	5549	5487	5363	5103	4714	4255	3900	3670	3406	3201	2966	2804	2698	2643	2700	2862	2885	2873	2924	3016	3081	2971	2872	2718	2471	2212	2013	1830	1693	1511	1350	1275	1296	1239	1272	1296	1345	1351	1368	1438	1385	1316	1268	1116	1104	1086	971	893	775	717	681	697	634	598	598	645	646	655	589	598	619	619	600	583	539	545	557	538	541	526	493	546
316	295	343	353	316	336	305	321	353	372	428	480	475	504	509	554	570	653	677	734	850	896	891	870	788	776	696	654	632	642	639	641	683	696	657	698	718	830	837	869	846	888	887	878	910	918	969	1006	1025	997	979	948	945	917	923	883	974	1029	1101	1145	1276	1464	1712	1932	2193	2423	2652	2905	3166	3393	3603	3797	3994	4236	4512	4728	5053	5215	5734	5976	6542	6641	7130	7407	7738	7844	8049	8346	8617	8806	9122	9523	9942	9994	10126	10281	10455	10523	10548	10646	10736	10708	10686	10729	10489	10115	10269	10190	10014	9941	9758	9737	9771	9584	9659	9624	9812	9740	9771	9777	9976	10038	10322	9969	9989	9798	9591	9350	9154	8903	8964	8887	9075	9247	9476	9620	9657	9986	9996	9929	9805	9750	9702	9409	9213	8881	8561	8268	8246	8265	7987	7927	7845	7890	7732	7952	7758	7813	7780	7900	7934	8093	8163	8323	8544	8880	8935	8965	9097	9059	9172	9304	9193	9241	9146	9016	8709	8279	8071	7692	7495	7233	6764	6515	6147	5973	5685	5639	5289	5153	4950	4842	4852	4793	4683	4708	4833	5002	5485	5804	6221	6647	7284	7611	8010	8171	8491	8379	8354	8109	7822	7554	7284	7144	6666	6569	6317	6144	6199	6101	6036	6119	6102	6392	6093	6028	6006	5936	6049	5782	5894	5638	5560	5636	5592	5805	5890	6001	6145	6378	6664	7107	7667	8236	8692	9261	9916	10446	10766	10968	11463	11435	11317	11223	11137	10750	10249	10103	9621	9356	9188	9048	9164	9505	9571	9895	10225	10084	9988	9913	9654	9241	8849	8595	8131	7790	7521	7379	7316	7440	7540	8281	8775	9499	10188	10432	11410	11562	11891	12168	12019	11863	11693	11762	11636	11271	11414	11111	11368	11555	11861	12434	12896	13192	13590	13956	13791	13684	13576	12980	12473	11748	10747	10078	9486	8609	8068	7712	7415	7132	6904	6651	6669	6797	6839	6645	6601	6266	5994	5538	5212	4768	4534	4073	3731	3499	3168	2939	2967	2967	3071	3185	3300	3351	3499	3503	3611	3527	3297	3099	2931	2674	2378	2233	1955	1759	1606	1616	1570	1680	1708	1711	1763	1796	1799	1835	1825	1766	1698	1524	1375	1296	1120	902	810	728	730	715	677	684	740	785	849	856	918	892	896	864	787	703	615	546	529	483	445	419	427	460	539	591	655	714	783
270	279	293	324	316	312	334	390	375	430	448	479	488	536	509	555	596	659	715	761	843	898	867	797	797	706	691	675	718	693	728	722	733	731	673	708	769	823	893	911	951	996	1050	1069	1083	1151	1158	1138	1107	1082	1007	978	956	914	871	914	1028	1129	1215	1347	1461	1731	1860	2108	2230	2527	2709	2976	3190	3461	3689	3855	4080	4408	4527	5011	5246	5545	5915	6139	6380	6682	6994	7155	7421	7646	8092	8344	8667	9032	9565	9540	9768	9940	10171	10199	10318	10401	10276	10395	10418	10408	10269	10417	10295	9932	9674	9551	9345	9303	9420	9428	9543	9671	9836	10098	10213	10260	10554	10489	10502	10580	10731	10621	10485	10048	10047	9930	9531	9223	9264	9106	9252	9241	9390	9157	9113	8811	8902	8846	8690	8444	8334	8199	7843	7712	7638	7519	7659	7540	7577	7693	7664	7758	7927	7960	7935	8034	8188	8424	8441	8604	8757	8892	9195	9367	9293	9292	9279	9166	9050	8652	8577	8368	8068	7828	7477	7158	6888	6591	6392	6306	5965	5974	5912	5861	5655	5631	5533	5478	5264	5256	5344	5512	5333	5582	5806	6061	6510	6916	7296	7790	8108	8542	8656	8804	8694	8597	8159	7909	7753	7371	7187	6954	6943	6885	6914	7143	7068	7224	7187	7152	7174	7025	6792	6348	6160	5806	5633	5446	5384	5134	5111	5205	5296	5336	5673	5992	6266	6545	6956	7564	8199	8793	9176	9659	9845	10028	10010	9953	10083	9701	9733	9601	9564	9580	9774	9999	10273	10351	10689	10786	11038	10865	10797	10494	10308	9692	9304	8722	8130	7846	7610	7342	7527	7671	7735	7984	8456	8572	9165	9800	10437	10553	11039	11025	10926	10731	10640	10233	10397	9964	10044	10095	10286	10568	11173	11951	12360	12742	13397	13694	13984	14188	13994	13466	12645	12119	11484	10638	10063	9626	9098	8843	8833	8510	8758	8750	8640	8503	8243	7761	7574	7139	6797	6160	5782	5167	4552	4154	3878	3585	3453	3456	3455	3441	3553	3523	3732	3826	4044	3961	3902	3614	3504	3275	3080	2872	2544	2361	2085	2019	1955	1993	2050	2109	2124	2196	2182	2230	2170	2140	1959	1925	1794	1643	1508	1387	1255	1031	983	916	858	862	770	866	918	996	961	982	967	927	941	910	838	773	709	663	580	488	475	448	519	495	509	531	535	614	695	724	774	773	847
341	326	348	390	426	424	423	418	463	455	454	489	511	528	562	575	647	692	764	799	865	891	910	909	869	829	793	772	782	719	706	752	726	696	681	716	782	912	965	995	1133	1149	1197	1210	1220	1228	1222	1169	1111	1079	963	939	931	917	989	1100	1215	1347	1435	1534	1601	1840	1998	2153	2303	2610	2810	3071	3277	3519	3806	4086	4218	4558	4888	5193	5455	5522	5773	6098	6400	6830	7078	7388	7665	7936	8442	8629	8966	9372	9396	9368	9320	9626	10010	10248	10074	10131	10391	10490	10490	10341	10105	10173	10282	10178	9959	9627	9880	9704	9853	9938	10047	10433	10661	10754	10929	11046	11051	11144	10855	10815	10472	10163	10130	9854	9566	9219	9019	8724	8550	8410	8262	8167	8216	8166	8216	8254	8281	8216	8391	8218	8205	8218	7958	8029	8040	7966	7905	7985	7859	7920	8011	8001	8187	8424	8306	8407	8359	8436	8370	8444	8503	8727	8846	9010	8811	8627	8528	8254	7976	7595	7630	7439	7291	7198	6761	6725	6673	6547	6386	6280	6223	6361	6214	6011	6075	5911	5892	5646	5612	5579	5524	5727	5777	5954	6194	6468	6894	7131	7663	7806	7999	8293	8447	8473	8332	8263	8179	8021	8114	8117	7967	8010	8162	8191	8238	8209	8218	7973	7747	7472	7289	6964	6460	6121	5764	5569	5497	5354	5444	5380	5300	5381	5353	5435	5886	6198	6399	6911	7094	7509	7971	8050	8396	8521	8421	8608	8558	8715	8847	9249	9541	9965	10358	10709	11104	11362	11508	11490	11357	10943	10572	10104	9641	9109	8549	8314	8060	7677	7885	7912	8280	8460	8757	9030	9280	9218	9210	9213	9524	9338	9445	9205	9138	8997	8830	8948	9074	9225	9696	10229	11026	11494	12232	12659	12925	12916	13094	12925	12630	12119	11822	11399	11373	10705	10285	9853	9722	9871	9777	10235	10383	10561	10543	10362	10193	9759	9367	8509	7752	6877	6192	5552	5101	4670	4433	4292	4242	4302	4394	4455	4551	4636	4609	4569	4434	4318	4194	3952	3789	3517	3182	2885	2673	2483	2356	2226	2307	2280	2363	2494	2604	2652	2645	2536	2569	2396	2210	1970	1835	1660	1502	1387	1292	1289	1156	1149	1113	1145	1160	1195	1255	1203	1206	1180	1166	1118	1115	1041	927	809	723	676	600	522	526	544	545	573	617	676	761	722	758	738	718	684	675	669	650	605	611
452	482	493	492	511	520	480	485	476	502	490	550	584	622	609	670	698	778	781	793	874	910	950	935	926	903	887	783	777	756	795	785	757	719	770	767	848	943	1027	1141	1151	1193	1231	1199	1200	1181	1190	1178	1127	1111	1114	1044	1131	1129	1227	1298	1367	1481	1544	1615	1667	1779	2022	2217	2486	2729	2959	3188	3546	3698	4088	4443	4515	4719	4971	5238	5386	5631	5960	6245	6536	7084	7295	7722	7845	8327	8569	8815	9099	9199	9277	9209	9576	9963	10251	10398	10349	10522	10648	10927	10836	10793	10663	10392	10458	10474	10511	10247	10439	10252	9940	10313	10380	10402	10514	10765	10697	10524	10580	10525	10081	10104	9741	9672	9279	9026	8958	8766	8727	8533	8485	8293	8247	8255	8556	8385	8638	8824	8998	9025	9052	8908	8958	8951	8866	8633	8430	8377	8154	7929	7750	7862	7743	7629	7836	7920	7852	8070	8066	7976	8058	8017	8113	8311	8365	8806	8707	8548	8530	8428	8098	7905	7816	7577	7362	7132	7053	6694	6478	6390	6303	6034	6114	6018	5998	5800	5793	5554	5511	5553	5487	5428	5524	5606	5728	5836	6126	6337	6829	7123	7753	8320	8753	9189	9497	9606	9652	9689	9584	9591	9399	9120	9100	8944	8856	8604	8618	8437	8370	8002	7749	7312	7259	6810	6664	6368	6232	6012	5891	5706	5793	5537	5548	5389	5160	5262	5398	5397	5651	5797	6012	6268	6485	6834	7212	7355	7857	8108	8707	9161	9713	10153	10626	11034	11276	11181	11121	10922	10633	10181	9997	9456	9364	8898	8946	9137	9152	9105	9198	9334	9434	9504	9448	9191	8970	8867	8770	8195	7758	7558	7700	7754	7890	8290	8645	8874	9194	9839	10515	11018	11562	12024	12469	12465	12537	12497	12106	11676	11121	10947	10522	10181	10242	10148	10497	10978	11122	11371	11425	11640	11807	11543	11248	10958	10297	9605	8641	8001	7296	6653	6268	5828	5463	5297	5303	5350	5424	5460	5464	5399	5406	5200	4960	4623	4385	4012	3703	3465	3192	3000	2899	2834	2700	2694	2761	2921	2994	3061	3044	3001	2898	2760	2674	2543	2300	1985	1906	1713	1548	1387	1315	1309	1297	1425	1479	1502	1586	1581	1557	1554	1466	1376	1335	1222	1092	1087	937	895	796	730	721	677	725	737	766	779	810	822	834	800	774	792	781	779	739	676	657	636	605	588	604	612	666
499	485	441	484	448	448	440	419	479	521	571	547	560	644	661	707	714	759	815	857	969	1019	1032	988	961	912	862	817	752	756	779	845	787	880	877	936	1038	1021	1127	1152	1218	1219	1184	1158	1192	1240	1262	1330	1351	1266	1320	1303	1288	1277	1253	1267	1314	1450	1466	1574	1701	1887	2174	2456	2750	2933	3195	3498	3705	4003	4185	4365	4533	4700	4913	5359	5524	5895	6153	6546	6852	7220	7479	7775	8065	8364	8703	8744	9170	8976	9265	9547	9864	10276	10306	10383	10628	10568	10713	10718	10845	11067	10974	10700	10421	10298	10148	10002	9900	10105	10064	10012	10191	10197	10118	10361	10404	10566	10507	10608	10582	10494	10414	10377	10068	9852	9759	9521	9303	9351	9231	9289	9131	9118	9189	9279	9123	9312	9303	9216	9089	8822	8598	8453	8198	7917	7776	7443	7320	7033	7159	7161	7200	7215	7455	7717	8027	8173	8228	8485	8530	8616	8773	9143	9241	9444	9600	9392	8971	8726	8361	7972	7784	7228	6875	6684	6410	6088	5771	5825	5653	5463	5348	5572	5532	5522	5482	5475	5576	5536	5548	5617	5791	5966	6161	6526	6878	7287	7852	8573	9364	9964	10609	10913	11248	11240	11306	11022	10543	10332	9817	9429	9154	8921	8757	8595	8539	8567	8714	8492	8611	8398	8278	7861	7551	7346	6839	6521	6192	5880	5545	5310	5145	5014	4810	4839	4714	4772	4936	5127	5289	5635	5973	6463	6790	6876	7510	7971	8537	8931	9422	9756	9697	9621	9624	9279	9158	9309	9362	9337	9466	9814	9993	10384	10449	10603	10654	10548	10376	10125	9501	9134	8638	8117	7798	7431	7326	7111	7150	7324	7872	8367	8929	9660	10198	10668	10698	11123	11257	11250	11140	10829	10776	10569	10534	10327	10380	10399	10450	10962	11323	11829	12011	12099	12619	12801	12573	12545	11840	11266	10720	10092	9487	8957	8481	8011	7647	7508	7356	7303	7225	7083	7101	7023	6664	6381	6031	5645	5248	4875	4401	3950	3778	3303	3113	3050	2874	2870	2970	3101	3307	3548	3585	3569	3572	3618	3498	3514	3190	2864	2444	2292	1988	1867	1736	1627	1572	1617	1644	1705	1736	1732	1811	1866	1871	1873	1776	1636	1485	1365	1178	1091	979	896	776	788	814	835	866	917	934	1010	1018	1026	1032	1012	979	925	852	827	742	683	677	614	628	604	626	674	728	791	816	858	855
393	386	403	403	417	429	436	481	519	570	564	612	594	645	672	722	758	793	893	972	1010	1032	1054	1086	987	951	939	880	830	903	929	983	1055	1060	1016	1019	1036	998	1081	1176	1221	1257	1278	1340	1341	1389	1411	1517	1534	1498	1436	1341	1257	1235	1230	1242	1370	1498	1574	1666	1826	2020	2313	2674	2832	2986	3269	3485	3668	3964	4080	4345	4455	4745	5039	5430	5783	6224	6486	6777	7012	7376	7670	7786	8176	8207	8473	8812	8920	9138	9598	9853	10128	10170	10256	10263	10281	10303	10364	10478	10674	10529	10752	10479	10161	10038	10248	10332	9927	9950	10251	10395	10689	10740	11139	11233	11265	11309	11323	11231	11448	11124	11036	10742	10405	10112	10057	9868	9614	9443	9391	9342	9166	8945	9034	8822	8717	8525	8576	8314	8254	8138	7769	7636	7351	7308	7208	7257	7168	7278	7381	7390	7617	7791	8060	8381	8693	8854	9128	9356	9278	9463	9547	9519	9672	9598	9415	9152	8724	8142	7646	7054	6752	6326	5877	5744	5346	5380	5217	5188	5233	5374	5554	5701	5879	5889	5872	5984	6065	6257	6242	6447	6619	6704	7238	7535	7973	8473	9303	9924	10748	11213	11354	11476	11274	11158	10890	10445	9969	9498	9326	8988	8910	8909	9032	9133	9461	9583	9735	9827	9561	9374	9116	8606	8142	7497	6979	6436	5953	5693	5624	5386	5231	5086	5028	5048	5031	5120	5273	5420	5469	5876	5994	6325	6601	6696	6964	7330	7437	7568	7759	7774	7933	8094	8283	8573	9085	9582	10207	10851	11096	11675	11561	11590	11275	10777	10355	9932	9362	8949	8457	8219	8121	8079	8071	8253	8218	8673	8702	9018	9445	9679	9847	10198	10119	9980	9826	9498	9436	9213	9078	9448	9639	9972	10237	10847	11185	11715	12432	12659	12842	12860	12878	12220	11973	11425	10753	10249	9812	9221	8991	8763	8746	8985	9208	9277	9169	9111	9120	8861	8362	7873	7237	6591	5864	5212	4716	4345	3902	3678	3409	3441	3393	3477	3571	3628	3690	3722	3847	3893	3848	3904	3740	3486	3155	3019	2763	2633	2337	2176	2049	1948	1933	2033	2152	2203	2200	2253	2255	2210	2176	2011	1846	1808	1678	1512	1364	1198	1058	1017	941	1027	1052	1020	1087	1056	1079	1154	1192	1174	1116	1037	1029	948	902	832	752	728	715	722	756	706	732	768	809	804	810	829	846	892	860	839	800
415	411	453	472	483	520	545	551	607	603	638	662	676	694	811	808	895	909	1022	1048	1114	1072	1082	1086	1054	1057	1037	1017	956	1022	1112	1078	1130	1059	1002	1026	975	1003	1046	1204	1293	1373	1427	1395	1505	1493	1615	1638	1594	1532	1429	1388	1335	1345	1367	1420	1565	1669	1828	1931	2063	2268	2466	2759	2850	3068	3284	3454	3706	4027	4165	4414	4738	5019	5257	5608	6038	6360	6681	6948	7196	7441	7698	7780	8260	8410	8746	9008	8989	9292	9751	9893	9954	9815	10129	10272	10292	10240	10461	10501	10746	10952	10881	11078	10928	10698	10778	10897	10754	10754	11143	10878	11269	11182	11494	11543	11786	11847	11613	11695	11437	10933	10586	10154	10002	9652	9224	9176	8998	9045	9078	8901	8837	8768	8633	8518	8303	8295	8361	8249	8209	8080	8112	7908	7760	7726	7720	7775	7920	7728	8023	8010	8047	8122	8501	8672	9080	9132	9260	9255	9167	9181	8966	8971	8992	8701	8847	8411	8019	7584	7026	6651	6244	6089	5889	5715	5638	5682	5569	5662	5694	5777	5927	6045	6126	6165	6253	6236	6474	6673	6858	6875	7106	7441	7663	7996	8385	8791	9344	10011	10167	10450	10649	10534	10436	10311	10314	9995	10052	9937	9982	9885	9913	9987	10030	10127	10278	10338	10317	9899	9715	9392	8826	8535	7876	7405	7080	6777	6557	6386	6459	6419	6266	6051	5851	5708	5639	5587	5484	5571	5708	5655	5611	5803	5949	6089	6333	6418	6650	6934	7374	7941	8244	8528	9338	9736	10190	10746	11040	11126	10968	11071	10811	10332	9938	9469	9301	9074	9160	9088	9312	9551	9765	9827	9933	10096	9599	9462	9188	9044	9013	8756	8551	8423	8409	8283	8405	8641	8843	9341	10044	10602	10975	11644	11800	11995	12047	11835	11903	11547	11220	10860	10188	9820	9433	9157	9419	9424	9921	10068	10185	10449	10356	10524	10542	10269	9769	9069	8404	7572	6997	6100	5492	5030	4670	4338	4187	4322	4328	4369	4447	4620	4586	4666	4570	4444	4163	3941	3711	3418	3385	3143	2893	2705	2532	2396	2490	2597	2737	2743	2776	2740	2815	2784	2657	2554	2314	2139	2015	1880	1734	1555	1460	1386	1456	1446	1442	1427	1383	1395	1432	1494	1607	1540	1405	1241	1144	1089	1026	924	841	791	711	671	696	733	783	856	937	1040	1045	1031	1041	1003	976	898	821	789	711	708	657	656	683
488	521	548	600	605	623	650	614	601	617	638	690	679	754	838	845	862	996	987	990	1017	1049	1055	1026	1039	1083	1015	1049	1019	1022	1049	979	947	917	964	925	1021	1171	1223	1375	1534	1609	1650	1626	1604	1612	1601	1536	1609	1524	1513	1486	1440	1459	1528	1592	1675	1797	1911	1946	2118	2282	2472	2654	2795	3015	3242	3505	3851	4216	4472	4811	5047	5249	5503	5674	6076	6457	6867	7046	7447	7785	7907	8047	8245	8547	8908	9219	9256	9546	9751	9974	9981	10162	10399	10535	10755	10987	11193	11350	11051	11304	11364	11338	11408	11035	10965	10912	10928	10834	10928	11062	11327	11121	11435	11312	11220	11091	10889	10944	10654	10310	10159	9733	9597	9632	9409	9310	9350	9316	9243	9230	9243	9280	9139	9020	8907	8883	8867	8814	8887	8653	8560	8423	8064	7884	7906	7733	7657	7738	7561	7592	7634	7577	7828	8336	8462	8819	8763	8851	8943	8861	8952	8961	8782	8724	8759	8528	8245	7763	7254	6889	6562	6249	6202	5881	5840	5713	5668	5705	5691	5811	5850	5999	5933	6179	6284	6345	6597	6677	6788	6980	7194	7405	7642	7956	8297	8642	9141	9711	10134	10486	10975	10998	10824	11259	11078	11170	11061	10912	10706	10509	10447	10054	10145	10017	10020	9960	9667	9409	9189	9103	8932	8640	8524	8168	7853	7608	7363	6997	6904	6891	6614	6448	6173	5865	5745	5629	5551	5424	5524	5584	5572	5744	5799	6003	6343	6617	6972	7433	7943	8559	9050	9360	9660	9950	9797	9896	10049	9844	9842	9641	9856	9942	10030	10263	10598	10438	10807	10969	10920	10674	10305	10042	9547	9259	8511	7983	7766	7412	7579	7824	7826	8070	8509	9144	9471	10093	10602	11069	11386	11556	11451	11469	10935	10446	9981	9618	9505	9376	9420	9372	9516	9761	9858	10421	10942	11318	11268	11394	11129	10701	10383	9823	9419	8535	8000	7169	6588	6196	5979	5688	5856	5766	5616	5614	5414	5402	5387	5228	4986	4692	4449	4227	4068	3707	3422	3217	3002	2971	3032	3226	3274	3293	3313	3447	3515	3612	3592	3419	3243	3013	2780	2518	2337	2085	1877	1639	1621	1607	1605	1678	1739	1826	1954	2011	2010	1925	1803	1688	1567	1568	1508	1353	1221	1097	978	913	908	813	837	817	832	874	927	950	973	1044	1049	1096	1058	996	977	887	832	730	688	639	643	659	721	684	743
508	499	582	574	564	509	522	527	519	558	600	668	701	731	797	770	823	839	879	922	1036	1053	1050	1079	1031	1020	1015	917	897	920	984	1021	999	1016	1091	1166	1205	1293	1405	1527	1650	1575	1601	1650	1595	1616	1672	1645	1664	1614	1686	1627	1654	1632	1637	1694	1736	1780	1862	1959	2125	2257	2559	2757	2908	3143	3460	3683	3976	4296	4520	4816	5141	5186	5424	5862	6008	6344	6801	7300	7755	7813	8015	8222	8409	8796	9135	9249	9284	9477	9994	10011	10016	10138	10604	11089	11152	11244	11402	11550	11400	11234	11433	11210	11010	10699	10604	10887	10794	10632	11038	10895	11192	11307	11470	11370	11395	11425	11525	11280	11247	11225	10987	10815	10801	10618	10550	10127	9972	10077	10123	9964	9858	9893	9832	9635	9199	9080	9083	8814	8700	8307	8039	7775	7485	7402	7111	7283	7208	7216	7301	7333	7482	7665	8003	8545	8989	9330	9582	9967	9989	9848	9903	9804	9686	9534	9134	8725	8258	7735	7232	6707	6301	5771	5575	5501	5402	5289	5278	5237	5373	5428	5658	5716	5957	6165	6554	6875	7155	7190	7294	7555	7834	7937	8307	8842	9208	9634	10099	10726	11021	11446	11708	11898	11628	11542	11233	11002	10829	10337	10024	9560	9248	9217	9134	9152	9516	9828	9898	9743	9679	9904	9679	9406	8983	8597	8034	7663	7190	6946	6688	6393	6358	6117	6007	5836	5767	5697	5753	5804	5844	5960	6013	5895	5999	6092	6407	6601	6962	7337	7653	7856	8018	8055	8279	8445	8732	9044	9312	9628	10194	10818	10990	11316	11360	11580	11563	11393	10891	10412	9958	9699	9115	8658	8246	7931	7705	7708	7701	7898	8542	9003	9542	10017	10286	10355	10490	10525	10353	10477	10080	9823	9648	9513	9491	9308	9345	9496	9870	10537	10821	10982	11229	11347	11329	11258	11077	11162	10666	10125	9456	8816	8455	8353	8168	8046	8027	7840	7790	7666	7547	7479	7193	6897	6652	6000	5534	5075	4691	4220	3921	3601	3288	3249	3247	3306	3435	3649	3769	3993	4124	4358	4475	4368	4145	3890	3752	3548	3216	3046	2666	2349	2113	2051	2057	2042	2083	2085	2122	2237	2289	2379	2208	2189	2083	1965	1896	1716	1497	1349	1193	1169	1097	1093	1024	1054	1150	1238	1275	1269	1212	1209	1206	1143	1124	1066	944	848	851	859	804	800	762	774	834	841	875	821	863	885	805	791	700
499	499	535	538	489	444	459	481	487	531	601	668	726	745	732	792	828	901	980	1018	1095	1118	1182	1133	1092	1045	1017	1005	1001	1026	1033	1098	1168	1184	1280	1398	1301	1336	1384	1561	1573	1527	1601	1674	1597	1672	1768	1802	1785	1827	1742	1741	1725	1684	1649	1627	1707	1762	1962	2039	2194	2335	2594	2911	3172	3320	3611	3801	4012	4237	4543	4753	5076	5271	5503	5897	6209	6562	7104	7357	7869	8013	8028	8420	8467	8646	9071	9112	9241	9807	10149	10160	10198	10277	10754	11136	11328	11300	11129	11382	11394	11298	11451	11543	11365	11177	11019	11298	11098	11159	11578	11527	11872	11943	12256	12433	12414	12407	12313	12283	12175	11822	11423	11242	11221	11187	10956	10577	10434	10165	9798	9874	9712	9707	9731	9199	8993	8931	8674	8263	8190	7957	7776	7671	7596	7502	7463	7676	7812	7981	7935	8348	8631	8723	9302	9712	10038	10417	10490	10560	10730	10538	10152	9772	9682	9348	8998	8244	7691	7116	6352	5898	5532	5155	5039	4965	4930	5066	5242	5529	5871	5993	6229	6558	6752	7026	7254	7529	7660	7958	8071	8277	8618	8818	9359	9802	10110	10381	10710	10854	11158	10968	10928	10634	10547	10096	9615	9377	9308	9128	8916	9080	9064	9235	9578	9733	10224	10548	10641	10759	10467	10075	9800	9278	8791	8165	7776	7550	7132	7007	6872	7099	6873	6833	6703	6600	6371	6419	6454	6333	6112	5941	5806	5702	5658	5644	5742	5839	6116	6333	6478	6731	6984	7240	7819	8363	8938	9600	10367	10715	11051	11329	11357	11353	11172	10845	10431	10131	9760	9447	9220	9181	9212	9032	9242	9157	9143	9373	9348	9404	9605	9816	9946	9874	9847	9623	9241	9160	9027	9091	9204	9480	9608	10025	10429	10881	11099	11551	11891	12005	12033	11611	11192	10739	10259	9763	9468	9239	9095	8976	8980	9132	9533	9751	9958	9969	9922	9557	9146	8729	8203	7758	6848	6295	5599	4981	4391	4040	3842	3821	3767	3684	3892	4055	4287	4451	4549	4585	4508	4464	4308	4284	4107	3799	3441	3258	3025	2861	2778	2739	2700	2623	2568	2690	2795	2785	2676	2656	2565	2438	2371	2277	2056	1803	1621	1448	1409	1283	1196	1133	1240	1430	1432	1519	1489	1446	1435	1466	1364	1295	1169	1163	1049	1015	971	908	869	858	944	966	986	1030	1013	986	972	943	933	860	870	848	757	672	603
426	462	484	531	516	528	520	556	594	638	688	685	716	766	840	913	1025	1083	1100	1156	1162	1140	1148	1090	1050	1033	1075	1073	1140	1165	1210	1268	1289	1314	1301	1269	1270	1366	1410	1469	1626	1662	1688	1739	1836	1858	1925	1839	1827	1718	1680	1628	1576	1566	1622	1655	1781	1887	2026	2119	2325	2552	2823	3055	3293	3499	3693	3828	4076	4285	4551	4952	5163	5463	5669	5959	6252	6566	7117	7531	7809	7942	8160	8403	8616	8579	8872	9326	9317	9948	10463	10628	10362	10522	10879	11287	11387	11714	11874	11971	11897	12166	12173	12315	12144	11694	11810	12079	11886	11885	12310	12297	12480	12357	13032	12826	12681	12578	12575	12485	12124	11827	11430	11072	10796	10494	10368	10244	10044	9945	9561	9474	9480	9577	9673	9369	9231	8933	8930	8773	8644	8567	8250	8253	8131	8239	8551	8539	8463	8446	8620	8824	9093	9280	9530	9890	9943	10265	10281	10199	10097	9664	9331	8977	8683	8363	8095	7717	7333	6895	6369	6058	5756	5591	5388	5420	5634	5746	5987	6224	6542	6646	6916	6886	7163	7279	7562	7845	7960	8223	8453	8399	8843	9067	9381	9364	9729	9557	9596	9485	9429	9189	9063	8779	8896	8942	8877	9034	9123	9454	9544	9725	9843	10075	10253	10166	10202	10458	10303	10094	9877	9440	9166	8953	8648	8268	8197	8061	7926	7875	7867	8144	7854	7738	7596	7223	6968	6691	6684	6466	6235	6040	5719	5491	5380	5322	5306	5593	5585	5895	6295	6760	7260	7781	8247	8718	9210	9881	10110	9958	9935	9681	9957	9835	9888	9966	10034	10238	10399	10817	10920	11121	11080	11278	10975	10730	10189	9649	9327	8856	8662	8555	8630	8523	8949	8759	9226	9547	9889	10334	10822	11167	11554	11730	11694	11598	11276	11001	10779	10509	10202	9993	9634	9454	9407	9643	9695	10153	10516	10885	11192	11273	11276	11493	10744	10472	9783	8806	8106	7272	6671	6219	5789	5564	5208	5140	5015	5005	5022	5110	5145	4991	4989	4840	4787	4654	4498	4172	3845	3569	3451	3261	3344	3247	3180	3140	3362	3461	3531	3534	3477	3384	3251	3110	2977	2803	2609	2306	2066	1908	1785	1737	1757	1632	1677	1795	1814	1786	1764	1752	1765	1792	1817	1724	1573	1400	1298	1182	1055	953	842	841	845	915	994	1053	1124	1218	1286	1335	1321	1267	1143	1085	962	839	714	656	627	657	656	687	691
439	500	531	571	618	631	580	617	617	610	644	694	790	864	931	1006	1048	1039	1101	1118	1063	1062	1045	1036	1084	1049	1110	1197	1147	1240	1219	1151	1201	1198	1190	1160	1261	1363	1431	1607	1698	1766	1829	1937	1930	1859	1865	1771	1653	1569	1599	1625	1649	1702	1647	1821	1989	2080	2204	2265	2429	2619	2860	3096	3295	3455	3586	3854	3963	4316	4541	4879	5208	5534	5829	6112	6479	6686	7062	7509	8004	8267	8450	8619	8759	8818	9112	9742	9688	10123	10625	10857	10800	11044	11352	11609	11789	12059	12111	12492	12330	12695	12391	12695	12318	12014	11846	11964	11665	11853	12174	12285	12574	12562	12664	12557	12571	12550	12516	12382	12194	11742	11441	11404	11434	11147	10953	10721	10531	10507	10443	10419	10172	10271	10215	10162	9756	9641	9214	9226	9051	8886	8606	8505	8370	8289	8201	8354	8299	8298	8271	8373	8376	8784	9043	9314	9491	9832	9994	10059	10261	9766	9424	9108	8928	8747	8377	8101	7907	7446	6940	6452	6083	5745	5639	5719	5751	5824	5986	6211	6198	6435	6507	6698	7000	7243	7410	7796	7954	8161	8187	8228	8310	8464	8579	8635	8625	8502	8462	8452	8599	8370	8457	8770	8807	9008	9235	9269	9443	9586	9592	9453	9367	9138	9247	9064	8983	8928	9134	9162	9277	9341	9105	9058	8887	8791	8665	8391	8278	8365	8221	8230	8110	7782	7508	7262	6967	6888	6765	6665	6739	6456	6255	6136	6153	5980	6179	6249	6489	6625	6857	7284	7427	7557	7863	7917	8231	8493	8541	8745	8888	9074	9723	10121	10629	11444	11969	12107	12270	12197	12073	11712	11300	10880	10264	9599	9028	8515	8377	8207	8170	8375	8861	9572	10053	10750	10800	11281	11663	11663	11497	11294	11011	10746	10235	9884	9647	9332	9232	9477	9704	9964	10212	10525	11129	11491	11856	12102	12103	11786	11427	11049	10273	9880	9167	8722	7863	7464	7049	6860	6853	6907	6852	6728	6771	6474	6286	6102	5744	5562	5209	4720	4321	4112	3809	3635	3561	3583	3620	3569	3718	4013	4191	4245	4253	4114	4074	4081	4060	3909	3621	3145	2818	2537	2270	2198	2069	2006	1967	2012	2244	2314	2357	2450	2427	2466	2395	2310	2128	1931	1758	1708	1564	1387	1233	1114	1115	1143	1088	1041	1006	1044	1116	1197	1218	1227	1227	1127	1228	1197	1081	1048	985	949	846	759	771	705	711	790	789	819	812
453	508	553	575	635	597	571	590	595	601	665	735	831	885	954	1005	1028	1012	1048	1032	1027	1087	1064	1112	1126	1135	1178	1197	1143	1221	1195	1187	1180	1212	1221	1284	1350	1486	1589	1632	1740	1785	1734	1782	1745	1671	1732	1630	1636	1616	1691	1723	1814	1830	1852	1966	2047	2202	2283	2317	2477	2649	2825	2986	3194	3356	3638	3845	4024	4199	4438	4820	5076	5589	5924	6121	6338	6741	7179	7589	8132	8230	8720	8781	9222	9454	9717	10100	10143	10325	10757	11060	11182	11356	11405	11637	11800	12053	12107	12242	12174	12332	12444	12292	12040	11656	11486	11845	11664	12032	12258	12538	12747	12690	12801	13137	13211	13287	12971	12606	12730	12475	12064	11862	11523	11369	11389	11488	11127	10805	10699	10559	10419	10351	10283	9929	9757	9222	9046	8753	8541	8551	8270	8241	7940	8105	8149	8251	8209	8300	8584	8539	8710	9044	9431	9760	10177	10338	10723	10740	10703	10578	9857	9501	9243	8780	8426	7920	7632	7031	6544	5902	5522	5281	5037	5164	5147	5243	5448	5484	5685	5885	6063	6294	6611	6928	7365	7638	7708	7936	8097	8022	8073	8333	8351	8517	8591	8396	8568	8499	8533	8438	8291	8281	8245	8157	8103	8064	7915	7814	7658	7735	7458	7571	7524	7636	7856	8100	8553	8672	8727	9131	9135	8580	8548	8365	8147	8036	7896	7762	7813	7808	7868	7772	7703	7798	7570	7642	7545	7665	7310	7282	6975	6711	6666	6542	6680	6612	6766	6794	6802	6980	6762	7057	7135	7228	7580	8085	8536	9043	9795	10182	10952	11437	11986	12288	12394	11993	11695	11257	10821	10485	9913	9514	9361	9189	9148	9214	9362	9728	10062	10593	10956	11162	11298	11347	11091	10861	10727	10256	10060	9964	9817	9834	9961	10162	10273	10534	11193	11441	11886	11764	11782	11631	11811	11460	11326	10783	10478	10097	9696	9364	9199	9300	9265	9267	9205	9116	8966	8970	8498	8504	7956	7469	6832	6361	5757	5322	4831	4466	4272	3931	3817	3959	4173	4359	4498	4733	4935	5142	5172	5198	5163	4917	4637	4344	3990	3779	3497	3269	3063	2785	2647	2624	2585	2658	2688	2702	2698	2720	2817	2821	2670	2476	2349	2201	1958	1863	1652	1491	1509	1503	1504	1502	1495	1532	1569	1571	1545	1456	1321	1264	1224	1122	1093	945	871	880	903	895	890	909	957	1007	1055	1028	958	917	875	862	826	733	714
519	575	564	651	610	611	612	611	591	624	690	724	816	862	939	968	1034	1054	1018	1093	1132	1215	1268	1257	1232	1235	1238	1264	1218	1202	1250	1271	1353	1342	1411	1486	1549	1627	1642	1756	1759	1752	1734	1692	1698	1754	1698	1742	1800	1814	1817	1753	1759	1777	1765	1847	1957	2082	2158	2148	2317	2532	2788	2927	3155	3440	3692	3803	4040	4236	4428	4794	5238	5515	6016	6196	6505	6867	7582	7734	8269	8567	9071	8958	9302	9671	9717	10102	10272	10291	10631	10940	11308	11340	11490	11361	11340	11795	12074	12212	12277	12291	12712	12614	12413	12240	12376	12324	12582	12815	12886	13515	13305	13435	13643	13806	13802	13442	13580	13328	12919	12684	12235	11945	11358	11068	11114	10981	10943	10648	10129	10099	9832	9652	9552	9374	9247	8940	8879	8682	8726	8632	8674	8475	8617	8781	8947	9108	9140	9354	9500	9712	9798	9768	10065	10249	10584	10667	11082	10950	10655	10269	9553	9110	8357	8009	7419	6925	6511	5981	5437	5222	4879	4765	4690	4752	4883	5130	5405	5665	5804	6033	6282	6639	6764	7117	7345	7714	7731	7926	8094	8055	8445	8547	8635	8560	8563	8548	8176	7935	7570	7105	6837	6585	6355	6211	6084	6076	6252	6242	6404	6523	6751	7080	7327	7397	7434	7996	7971	8206	8362	8213	8171	7924	7732	7680	7698	7487	7689	7856	8032	8280	8220	8317	8316	8168	8102	7819	7794	7600	7486	7285	7031	6790	6754	6682	6427	6354	6353	6385	6408	6594	6911	6957	7425	7844	8363	9085	9712	10186	10348	10947	10792	11035	10920	10958	10880	10874	10770	10637	10725	10595	10623	10682	10835	10892	10823	10906	10936	10869	10876	10622	10512	10550	10121	9989	9988	9851	10053	10246	10686	11037	11235	11950	12187	12319	12542	12492	12581	12142	12005	11499	10988	10522	10267	9962	9752	9897	9808	9945	10393	10657	11006	11226	11501	11271	10975	10391	9692	8977	8348	7758	7165	6475	5872	5403	5037	4879	4792	4833	4864	4980	4989	5152	5353	5488	5487	5473	5379	5276	5146	4891	4581	4185	3906	3792	3545	3623	3715	3788	3691	3753	3692	3763	3611	3448	3349	3144	2893	2664	2486	2354	2119	1988	1818	1791	1653	1749	1799	1819	1952	2051	2056	2003	1911	1766	1672	1631	1502	1396	1181	1053	1024	987	976	918	879	911	995	1077	1108	1133	1053	1076	1044	971	873	826	738	772	725	663	599
547	534	584	610	597	599	653	647	659	653	673	743	803	903	945	1020	1085	1130	1178	1230	1260	1286	1311	1230	1175	1195	1267	1270	1298	1341	1379	1429	1481	1509	1541	1510	1584	1639	1666	1686	1761	1779	1760	1824	1809	1783	1788	1900	1831	1730	1734	1730	1690	1714	1756	1846	1965	2075	2215	2233	2403	2651	2838	3063	3239	3451	3739	3950	4158	4372	4689	4958	5183	5631	6092	6358	6707	7165	7738	8163	8410	9002	9109	9172	9159	9426	9368	9632	9815	9959	10409	10734	11214	11391	11615	11583	11936	12217	12285	12622	12934	13089	13278	12850	13138	12738	12822	12620	13040	12982	13042	13424	13201	13397	13346	13274	13144	13111	13064	12950	12538	12149	11889	11479	11390	11039	10536	10624	10524	10650	10502	10307	10470	10376	10188	10339	9938	9869	9598	9576	9587	9207	9285	9104	9281	9127	9292	9309	9644	9384	9594	9821	9862	9838	10036	10015	10278	10548	10427	10089	9886	9404	8824	8390	7762	7174	6893	6519	6168	5882	5547	5310	5086	5036	4966	5206	5307	5446	5706	5829	5997	6253	6495	6544	6783	7073	7275	7591	7826	7929	7978	8052	8027	7952	7759	7497	7203	7052	6563	6048	5629	5403	5064	4958	4901	5064	5276	5597	5791	6030	6303	6604	6856	6814	6919	6892	6906	6962	7035	7214	7262	7364	7269	7447	7451	7632	7671	8019	8185	8528	8411	8643	8547	8502	8279	8057	7896	7624	7416	7347	7267	7162	7074	6880	6845	6787	6700	6789	6606	6913	6899	7206	7416	7443	7809	8093	8571	8923	9263	9420	9633	9729	9920	10223	10486	10873	11469	11688	12275	12766	12604	12720	12439	12107	11878	11462	10952	10476	10132	9802	9888	9716	9829	9985	10347	10701	11192	11696	12030	12496	12778	13123	12972	12898	12576	12272	11862	11300	10773	10697	10476	10251	10158	10106	10404	10759	11315	11960	12026	12050	12482	12207	11806	11359	10933	10389	9589	8962	8138	7671	7206	6919	6613	6595	6587	6460	6344	6335	6377	6385	6320	5889	5557	5372	5153	5052	4802	4425	4304	4129	4206	4272	4276	4349	4453	4626	4658	4924	4672	4596	4506	4131	3981	3644	3347	3017	2814	2542	2448	2180	2222	2231	2214	2261	2250	2315	2368	2405	2422	2304	2217	2083	1971	1829	1606	1383	1248	1211	1148	1146	1092	1131	1212	1266	1304	1227	1284	1248	1229	1199	1116	965	921	850	805	711	663	649	686	696	753	809	788
476	496	495	541	561	584	615	612	625	665	687	755	869	948	1002	1086	1171	1228	1235	1252	1233	1207	1165	1122	1069	1123	1177	1224	1264	1329	1355	1390	1366	1412	1465	1493	1565	1659	1656	1700	1843	1888	1851	1920	1818	1848	1798	1833	1778	1739	1760	1715	1736	1730	1759	1827	2011	2152	2271	2409	2637	2798	2883	3126	3367	3594	3751	3953	4213	4414	4543	4724	5106	5571	5906	6237	6594	7117	7528	8053	8299	8696	8768	8998	8916	9317	9610	9712	10067	10689	10729	11055	11179	11696	11863	12244	12369	12707	12769	12952	13061	12984	12953	12730	12900	12746	12353	12400	12434	12658	12777	12945	12796	13322	12925	12959	12932	13145	13053	12786	12490	12347	11884	11779	11678	11486	11432	11254	10862	10809	11050	10579	10537	10547	10496	10421	10223	10155	9722	9567	9205	8975	8894	8770	8875	8772	8953	9155	9264	9204	9505	9455	9847	9752	9881	9747	10011	10145	10228	10078	9836	9509	9009	8513	7895	7486	6975	6678	6343	5939	5791	5515	5361	5113	5047	5070	5160	5297	5444	5740	5879	5963	6117	6222	6351	6641	6899	7089	7228	7165	7207	6985	6661	6449	6176	6014	5763	5428	5338	4933	4756	4830	4762	4821	4955	5182	5401	5579	5740	5685	5832	5962	5909	5910	5758	5662	5651	5731	5991	6438	6851	7122	7353	7667	7865	7995	8277	8441	8428	8418	8351	8263	8001	8298	8166	8111	8114	7996	7885	8040	7870	7775	7858	7873	7577	7603	7541	7627	7500	7547	7451	7388	7381	7423	7308	7430	7644	7819	8361	8714	9186	9876	10529	11010	11869	12384	12922	13344	13611	13292	13136	12554	11912	11348	10602	10220	9887	9689	9651	10024	10264	10840	11189	11593	12266	12690	13038	13034	12747	12601	12277	12025	11718	11154	10826	10538	10320	10186	10528	11005	11160	11425	11772	11896	12283	12652	12945	12671	12412	11834	11298	10475	10072	9725	9135	8998	8908	8534	8297	8426	8543	8352	8315	8077	7719	7388	6958	6701	6451	6117	5632	5167	4858	4622	4581	4495	4523	4622	4645	4721	4961	5139	5418	5434	5377	5258	5163	4913	4755	4435	4021	3534	3192	2921	2712	2637	2611	2734	2696	2820	2975	2999	3038	2892	2795	2628	2456	2330	2097	1928	1756	1652	1533	1485	1443	1311	1324	1402	1431	1513	1415	1376	1418	1366	1382	1260	1190	1148	1059	1036	969	852	812	774	764	731	717	770	747	799	803	790	767
414	458	487	545	581	606	627	644	674	706	775	783	928	976	1025	1074	1176	1182	1127	1166	1180	1111	1138	1119	1106	1134	1192	1228	1306	1304	1383	1381	1443	1420	1538	1603	1672	1744	1770	1888	1848	1960	1992	1933	1943	1901	1717	1793	1746	1680	1672	1717	1784	1739	1830	1920	2033	2125	2329	2497	2695	2842	3052	3092	3238	3514	3818	3994	4191	4425	4488	4807	5092	5479	5873	6369	6653	7182	7501	7879	8302	8572	8710	8939	9137	9328	9844	10018	10261	10603	11037	11095	11133	11456	12041	12190	12123	12446	12551	12565	12643	12482	12350	12632	12649	12722	12382	12645	12644	12824	13062	13075	13602	13571	13546	13502	13583	13849	13467	13149	13036	12590	12261	12098	12034	11782	11472	11103	10872	10533	10697	10554	10054	10000	9814	9677	9485	9066	9094	8706	8555	8407	8298	8454	8471	8740	8937	9424	9593	9885	9775	10134	10221	10277	10305	10189	10474	10369	10454	10273	10100	9821	9040	8495	7894	7157	6527	6149	5840	5395	5212	4949	4737	4655	4600	4635	4631	4720	5068	5276	5653	5759	5981	6059	6172	6403	6509	6505	6478	6385	6284	6061	5925	5926	5646	5636	5390	5299	5183	4911	4797	4665	4596	4509	4631	4579	4536	4505	4454	4348	4442	4379	4504	4573	4532	4660	4824	5124	5568	6087	6419	6947	7126	7328	7436	7652	7689	7908	7980	8056	8110	8139	8306	8333	8409	8702	8763	8658	8573	8545	8377	8267	8199	8205	8133	7975	7870	7621	7642	7531	7312	7146	7132	6932	7041	7392	7750	7982	8731	9408	10267	10712	11115	11502	11805	12203	12464	12257	12335	12147	11856	11687	11243	10930	10579	10641	10799	11223	11239	11785	12022	12191	12211	12179	12419	11906	11887	11502	11322	10972	10908	10833	11043	11109	11343	11525	11995	12246	12721	12782	12767	12634	12614	12110	11853	11660	11346	10995	10553	10275	10008	9857	9927	10402	10504	10625	10845	10691	10475	10298	9842	9340	8555	7755	7092	6323	5839	5341	5145	5017	5003	4887	4960	5161	5593	5846	6056	6128	5985	5938	5792	5757	5585	5264	4847	4439	4214	4105	3892	3770	3534	3438	3332	3345	3334	3400	3363	3317	3317	3165	3129	2928	2822	2591	2390	2136	2002	1959	1877	1865	1840	1782	1906	1977	1946	1889	1770	1688	1572	1482	1347	1162	1033	960	994	886	803	792	871	981	1022	1011	987	988	977	871	783	730	679	667	619	608	529
481	539	586	621	642	664	721	696	735	787	812	910	941	1000	1000	1072	1115	1200	1136	1126	1181	1188	1209	1173	1176	1189	1245	1267	1310	1314	1333	1431	1485	1522	1616	1666	1716	1805	1778	1903	1971	1975	1891	1870	1787	1737	1713	1690	1696	1651	1684	1730	1768	1758	1811	1866	2043	2152	2290	2469	2645	2878	2947	3061	3371	3493	3685	3927	4112	4439	4752	4810	5233	5550	5783	6250	6609	6968	7408	7821	8241	8642	8806	8980	9236	9411	9792	9960	10286	10495	11148	11245	11141	11326	11464	11771	11764	12197	12030	12342	12365	12566	12860	12942	12946	12629	12880	12905	13034	13422	13447	13652	13830	13233	13487	13715	13590	13410	13180	12896	12585	12033	11488	11336	11056	10649	10544	10463	10173	10057	9983	10146	9868	9443	9639	9315	9160	9142	9099	8788	8873	9015	8868	9025	9241	9454	9773	10132	10288	10328	10349	10606	10393	10202	10266	10415	10120	10110	9952	9558	9287	8677	7953	7263	6543	5921	5405	5147	4848	4683	4660	4459	4465	4321	4598	4607	4651	5050	5231	5414	5519	5750	5822	5670	5700	5672	5724	5971	5930	5755	5697	5629	5446	5393	5290	5217	4930	4666	4423	4023	3644	3420	3254	3104	3022	2963	3017	3055	3120	3182	3356	3541	3846	3940	4134	4286	4376	4508	4941	5174	5596	5999	6311	6424	6636	6926	7209	7471	7795	7963	8131	8146	8441	8415	8465	8421	8371	8220	8091	8163	8073	8088	7904	7925	7886	7779	7797	7715	7589	7330	7325	7311	7434	7597	7948	8335	8583	8888	9370	9638	10203	10077	10470	10356	10603	10836	11139	11442	11768	11848	12175	12426	12382	12342	12195	12215	12130	12084	12000	11843	11535	11366	11219	10989	10756	10957	11093	11563	11945	12186	12752	12775	13226	13389	13225	13270	13227	13165	12914	12706	12118	11665	11144	10684	10501	10643	10754	11032	11435	11600	11943	12227	12407	12375	12537	12249	11478	10876	10125	9320	8689	7958	7324	6783	6366	6074	5858	5754	5897	6045	6274	6236	6255	6262	6286	6296	6091	5911	5698	5314	5161	4848	4675	4630	4425	4349	4291	4429	4723	4609	4631	4466	4305	4071	3845	3577	3352	3136	2852	2579	2366	2283	2179	2029	2136	2202	2336	2485	2657	2653	2551	2375	2419	2299	2064	1889	1608	1439	1306	1173	1052	926	825	829	856	846	905	914	984	1063	1074	1020	935	905	812	734	628	556	525	524	529	551	557
584	581	591	654	671	691	727	717	746	779	823	897	893	966	1022	1081	1107	1167	1158	1155	1179	1200	1227	1248	1231	1242	1232	1257	1318	1331	1327	1428	1510	1548	1645	1697	1733	1753	1810	1810	1853	1814	1785	1746	1678	1657	1674	1667	1680	1743	1664	1761	1743	1795	1865	1988	2135	2230	2324	2445	2620	2819	2990	3138	3390	3570	3774	3992	4235	4438	4738	4864	5095	5416	5737	6043	6312	6796	7105	7639	8048	8604	8918	8998	9154	9558	9617	10174	10466	10752	10944	11402	11639	11770	11644	11914	12101	12179	12494	12678	12724	12888	12860	12821	12604	12602	12856	13008	12885	13268	13050	13153	12818	12645	12781	12863	12782	12306	12197	12048	11635	11388	11244	10941	10849	10630	10468	10546	10360	10448	10317	10331	10018	9819	9630	9571	9521	9423	9457	9249	9445	9324	9292	9302	9274	9387	9574	9740	9871	9923	9899	9819	9901	9743	9548	9499	9472	9248	9105	8777	8277	7714	7145	6725	6165	5677	5379	4977	4843	4802	4717	4603	4724	4619	4589	4754	4709	4768	4903	5053	5024	5049	5168	5163	5270	5275	5362	5371	5341	5330	5119	4837	4632	4306	4062	3682	3445	3223	2845	2572	2298	2164	2078	2145	2226	2315	2528	2595	2747	2939	3168	3292	3490	3614	3546	3564	3581	3800	3933	4315	4756	5060	5492	5814	6203	6649	7010	7300	7524	7540	7700	7620	7658	7675	7752	7805	7771	7709	7743	7788	7858	8007	8050	7992	8193	8324	8332	8389	8247	7968	7947	8104	8058	8353	8455	8755	8710	8824	8809	9006	9398	9676	10096	10661	11246	11850	12263	12960	13528	13207	13347	13315	13120	12571	12137	11518	11299	10972	10833	10829	10726	10799	11111	11664	12159	12983	13347	13733	14382	14184	14232	14130	14050	13560	12987	12406	12161	11600	11431	11455	11413	11644	11793	12002	12310	12876	12965	13570	13650	13692	13402	12935	12660	11981	11063	10454	9952	9287	8689	8475	8214	8176	7942	7949	7936	7779	7491	7418	7064	6985	6618	6418	5849	5442	5234	5086	4850	4744	4758	4646	4854	5039	5224	5473	5788	5600	5654	5589	5426	5219	4930	4435	4092	3689	3342	3098	2814	2641	2480	2467	2497	2544	2674	2784	2772	2834	2844	2788	2840	2738	2400	2221	1981	1844	1643	1444	1311	1276	1353	1368	1390	1326	1227	1225	1197	1105	1060	925	883	842	750	689	632	576	560	556	597	621	650	668	681	696	676
490	516	549	559	645	660	682	683	720	709	754	845	917	939	984	996	1107	1135	1178	1173	1257	1289	1226	1201	1227	1193	1167	1215	1249	1311	1320	1428	1568	1684	1720	1745	1861	1795	1798	1899	1866	1799	1793	1769	1807	1744	1836	1780	1769	1786	1701	1754	1762	1770	1798	1872	2016	2153	2267	2474	2668	2736	2994	3260	3428	3806	3837	4059	4195	4428	4533	4717	5010	5385	5633	5995	6340	6765	7099	7617	8110	8614	8678	9179	9152	9332	9603	9815	10215	10642	10873	11260	11732	11754	12104	12002	12186	12318	12415	12414	12215	12259	12010	11847	12045	11820	12003	11968	12133	12053	11958	12407	12210	12147	12440	12424	12296	12102	11866	11816	12081	12043	11668	11686	11311	11006	10979	10934	10745	10742	10527	10525	10420	10040	10032	9790	9681	9536	9263	8975	8902	8577	8544	8455	8559	8552	8795	8950	9076	9380	9692	9635	9860	9844	9809	9790	9679	9628	9095	8854	8265	7916	7362	6845	6273	5766	5380	5017	4809	4566	4530	4381	4278	4229	4072	4074	3971	4100	4314	4409	4381	4576	4752	4957	5038	5069	5007	4957	4724	4529	4183	3829	3534	3098	2922	2595	2442	2241	2136	1967	1933	1916	1918	2104	2258	2432	2603	2695	2826	2841	2848	2880	2834	2738	2675	2707	2762	2944	3312	3649	4214	4682	5113	5532	5990	6282	6563	6951	6956	7147	7250	7242	7327	7372	7484	7689	7672	7889	7969	8334	8321	8511	8630	8812	8722	8752	8859	8689	8594	8360	8253	8235	8008	7875	7920	8144	8427	8660	9021	9340	10004	10628	11392	12233	12711	13127	13620	13690	13373	13169	12831	12460	11823	11520	11157	10984	10977	11181	11435	11763	12260	12555	13262	13906	14147	14062	14257	14135	13786	13303	12814	12368	12414	12159	11601	11462	11734	12122	12383	12666	13196	13804	14017	14078	13881	13817	13529	13088	12290	11758	11355	11008	10579	10311	9995	10148	10384	10362	10421	10192	9865	9838	9414	9165	8637	8096	7468	6788	6304	5802	5431	5144	4896	4778	4768	4962	5089	5294	5570	5734	5896	6023	6107	6082	6201	5636	5437	5005	4731	4377	4008	3694	3469	3281	3191	3281	3359	3282	3415	3376	3312	3297	3167	3060	2809	2623	2491	2332	2124	1975	1810	1641	1558	1607	1601	1609	1602	1620	1638	1655	1577	1461	1359	1144	1146	979	900	772	686	633	618	646	629	648	702	728	748	759	748	733	674	652	592
446	465	514	549	603	654	660	703	723	715	790	832	944	942	1019	1094	1113	1181	1256	1274	1320	1327	1290	1270	1242	1180	1247	1285	1347	1440	1511	1567	1648	1740	1787	1806	1838	1836	1836	1911	1953	1951	1959	1950	1936	1923	1828	1800	1828	1721	1620	1613	1589	1642	1728	1804	1970	2080	2269	2466	2627	2854	2930	3091	3380	3612	3836	3894	4146	4284	4376	4661	4951	5268	5676	6098	6386	6694	7146	7517	7963	8316	8654	8856	9135	9347	9504	9879	10143	10419	10843	11241	11240	11362	11347	11554	11435	11511	11320	11527	11178	11594	11395	11720	11820	11613	11842	11830	11933	12067	12393	12521	12631	12552	12722	12469	12553	12322	12017	11978	11929	12163	11761	11587	11191	10824	10666	10317	10175	9934	9784	9664	9527	9080	8990	8862	8424	8532	8161	8123	8185	8123	7984	8104	8278	8597	8844	9204	9551	9836	10224	10403	10448	10463	10395	9998	9599	9371	8771	8201	7663	7215	6523	6143	5594	5060	4553	4221	3965	3659	3625	3554	3527	3574	3602	3725	3754	3915	4185	4426	4575	4677	4808	4801	4816	4567	4432	4345	3978	3755	3469	3243	2881	2688	2441	2330	2165	2093	1943	1877	1842	1852	1919	1991	2065	2218	2319	2381	2362	2299	2239	2139	2106	2162	2175	2267	2386	2622	2987	3420	3897	4381	4831	5115	5415	5715	6036	6399	6778	7017	7151	7462	7579	7755	8026	8142	8289	8192	8384	8368	8425	8618	8625	8740	8677	8659	8785	8651	8651	8363	8019	7930	8077	8023	8120	8525	9052	9434	9970	10478	10983	11232	11821	11894	12347	12509	12353	12195	12026	11896	11649	11642	11703	11856	12092	12050	12331	12585	12709	12647	12710	12451	12582	12663	12285	12350	11973	11668	11901	11879	11816	12102	12372	12750	13164	13103	13452	13801	13586	13748	13792	13711	13192	12595	12065	11612	11066	10955	10858	10841	11112	11437	11508	11739	12083	12402	12215	12040	11486	10740	9843	9167	8352	7675	7159	6666	6102	5821	5435	5574	5752	5932	6036	6152	6374	6441	6401	6367	6360	6136	5953	5725	5551	5320	5018	4670	4456	4393	4283	4258	4223	4190	4113	4073	3987	3989	3902	3781	3717	3368	3192	2853	2658	2397	2154	2019	2063	2114	2186	2246	2172	2092	2073	2078	1982	1845	1641	1469	1327	1259	1160	966	852	794	747	754	777	829	854	909	921	899	868	811	795	710	670	626	602	542	515	516	515
496	546	587	617	656	693	717	699	785	870	944	976	1034	1077	1102	1101	1184	1219	1224	1212	1239	1256	1241	1188	1257	1313	1341	1448	1534	1556	1582	1615	1690	1720	1780	1812	1817	1814	1934	1965	2061	2023	2059	2052	1980	1847	1834	1757	1685	1648	1601	1555	1624	1664	1794	1984	2122	2228	2354	2471	2661	2828	2998	3133	3286	3541	3751	3918	4193	4349	4494	4730	4988	5328	5724	6051	6412	6750	7019	7393	7924	8099	8511	8664	8910	9263	9588	9890	10235	10540	10501	10765	11111	11359	11370	11310	11404	11498	11373	11267	11342	11706	11741	11945	12176	12198	12568	12309	12485	12284	12278	12476	12325	12427	12102	12113	11764	11195	11202	10931	11136	11210	10830	10467	10366	10180	9810	9542	9445	9311	9131	9034	8712	8517	8453	8319	8204	8186	8165	8161	8412	8600	8602	8467	8939	9033	9340	9407	9773	9924	10013	10007	9779	9552	9388	8960	8355	7925	7543	7015	6374	6089	5464	5032	4541	4114	3924	3569	3564	3398	3406	3553	3670	3811	3903	3949	3975	4224	4208	4271	4403	4357	4303	4250	4108	3976	3767	3613	3534	3347	3148	2882	2620	2298	2106	1868	1718	1535	1398	1355	1339	1295	1357	1440	1516	1637	1785	1878	1909	1956	1946	1852	1909	1903	2001	2093	2230	2461	2769	3036	3385	3778	4210	4594	5160	5640	5954	6327	6626	6972	7129	7384	7465	7641	7727	7798	7981	7905	7962	8177	8378	8693	8716	8826	8906	8734	8999	8931	8787	8667	8685	8718	8857	8923	9050	9443	9663	9845	9994	9966	10256	10202	10406	10815	10927	11234	11576	11853	12165	12254	12369	12342	12257	12397	12236	12014	12038	11901	11621	11294	10862	10704	10766	10984	11209	11552	11720	12332	12924	13207	13679	13775	14200	14306	14331	13692	13142	12910	12382	11840	11685	11594	11310	11471	11202	11446	11635	12017	12486	12682	13221	13132	13038	12983	12605	12210	11639	10840	9988	9111	8138	7590	7193	6914	6892	7017	6861	6724	6873	6963	7199	7253	7133	6960	6767	6547	6137	6025	5744	5263	5076	5032	5026	5099	5086	5269	5235	5272	5297	5177	5159	4871	4555	4173	3932	3526	3262	3036	2757	2562	2487	2417	2452	2543	2493	2595	2759	2777	2900	2747	2599	2395	2230	1964	1778	1557	1289	1166	1013	1007	917	902	837	884	890	902	914	978	942	946	986	891	845	749	666	603	556	526	503	495	572	576	665
539	523	571	611	649	696	720	832	863	890	916	972	1014	1019	1046	1061	1043	1055	1136	1151	1210	1181	1228	1263	1269	1352	1356	1436	1460	1397	1426	1445	1523	1636	1700	1763	1855	1884	2003	2103	2099	1965	2031	1945	1930	1798	1834	1786	1787	1721	1789	1747	1770	1861	1994	2083	2198	2287	2357	2512	2673	2803	3011	3144	3392	3578	3834	4046	4161	4273	4475	4670	4932	5255	5547	5996	6264	6470	6801	7245	7779	8226	8356	8706	9023	9480	9620	10065	10339	10753	10806	10825	11161	11566	11686	11593	11775	11846	11823	11635	11488	11409	11294	11661	11735	12035	11978	11579	11849	11749	11552	11549	11497	11339	11374	11181	10789	10322	10370	10448	10348	10706	10561	10272	10395	10103	10037	10000	9872	9643	9430	9420	9068	9012	8943	8772	8693	8628	8490	8383	8578	8456	8544	8510	8410	8434	8400	8650	8791	8784	8977	8777	8584	8432	8368	8091	7797	7486	6821	6631	6198	5750	5373	5077	4639	4358	4063	3806	3717	3618	3671	3597	3702	3603	3629	3543	3400	3387	3486	3503	3619	3643	3754	3669	3591	3683	3521	3461	3277	3064	2819	2505	2160	1851	1559	1286	1076	933	833	814	821	867	982	1204	1352	1511	1765	1971	2086	2225	2140	2095	2027	1938	1949	2012	2080	2237	2395	2677	2995	3337	3791	4187	4647	5129	5405	5779	5969	6158	6484	6717	6847	7101	7121	7326	7327	7671	7687	7952	8318	8625	8958	9080	9164	9391	9163	9290	9534	9250	9170	9119	9163	8943	8957	9100	9068	9117	9175	9498	9582	9859	10241	10747	11343	11769	12164	12400	12497	12357	12145	11728	11615	11091	10958	10588	10544	10434	10549	10679	10668	11430	11850	12379	13245	13665	14070	14340	14049	14142	13944	13473	13346	12954	12594	12139	11920	11718	11745	11670	12011	12231	12890	12937	13129	13352	13077	13273	13256	13306	12835	12488	11880	11170	10641	10491	10079	9874	9674	9359	9111	8938	8848	8657	8605	8310	7899	7467	6954	6668	6381	6170	5958	5490	5360	5238	5272	5290	5580	5755	6014	6085	6145	6343	6220	6161	5899	5465	5121	4818	4568	4137	3775	3428	3092	2930	2756	2639	2714	2750	2929	3045	3194	3170	3132	3017	2965	2804	2596	2383	2086	1900	1739	1618	1568	1449	1408	1409	1356	1371	1352	1300	1155	1075	1053	942	829	727	646	596	589	614	640	640	647	670	715	736	676	676	660	662	624
502	526	522	552	592	662	732	791	840	825	910	903	933	952	933	967	1004	1045	1095	1092	1183	1230	1308	1337	1366	1336	1329	1318	1340	1389	1427	1516	1535	1630	1769	1889	1913	1940	2081	2069	2061	1989	2015	1958	1897	1899	1931	1928	1946	1964	1886	1905	1865	1830	1917	2012	2042	2156	2321	2469	2644	2846	3055	3241	3324	3519	3756	3977	4134	4314	4467	4583	4908	5136	5479	5837	6150	6516	7045	7203	7655	8110	8490	8793	9169	9555	9487	9983	10310	10545	10861	10653	11173	11161	11178	11024	11317	11262	10948	10949	10913	10878	10855	10751	10739	10920	10977	11048	11141	10948	10848	11149	11069	11153	10970	11063	10920	10797	10541	10627	10738	11013	10749	10647	10711	10649	10447	10523	10210	9733	9447	9401	9184	8947	8460	8384	8276	8144	7914	7780	7778	7507	7395	7593	7484	7368	7810	7986	8198	8549	8467	8497	8809	8650	8777	8531	8288	8003	7285	7045	6562	6185	5725	5177	4817	4427	4039	3712	3498	3320	3252	3136	3071	3037	2871	2800	2774	2756	2879	3102	3298	3479	3690	3637	3614	3548	3507	3334	3067	2888	2547	2226	1941	1612	1323	1128	970	828	746	780	807	980	1181	1450	1795	2057	2284	2471	2631	2560	2452	2270	2082	1976	1831	1790	1829	1921	2071	2279	2652	2930	3284	3674	3897	4221	4513	4893	5176	5347	5744	6092	6343	6524	6921	7181	7334	7645	7841	8095	8341	8646	8953	9091	9125	9243	9327	9121	9180	9064	8865	8744	8445	8319	8404	8646	8852	9039	9564	10167	10699	11077	11214	11665	11820	11999	11984	11689	11455	11241	10904	10496	10255	10463	10619	10782	11211	11426	11975	12344	12628	12792	13123	13575	13604	13735	13584	13272	12678	12480	11986	12193	12276	12264	12585	12694	13180	13583	13631	13833	13959	13778	13987	13685	13192	12567	12182	11667	11437	11064	10938	10708	10716	10671	10887	11305	11638	11553	11464	10965	10415	9789	9173	8772	8056	7506	6769	6081	5653	5381	5212	5198	5104	5282	5311	5529	5839	6035	6368	6560	6696	6475	6425	6156	5630	5218	4840	4390	4097	3827	3704	3604	3597	3480	3543	3482	3481	3511	3339	3229	3108	3020	2924	2769	2469	2280	2103	2044	1929	1855	1819	1831	1905	2023	2086	1924	1845	1798	1701	1574	1380	1208	1057	903	803	723	635	584	534	499	594	653	672	675	717	707	748	711	668	608	558	492	477
483	532	591	555	578	658	671	738	790	842	857	907	936	964	1001	981	1045	1180	1270	1323	1389	1414	1387	1385	1375	1299	1350	1357	1391	1419	1461	1532	1644	1730	1803	1969	1964	2044	1995	1981	2005	1984	1977	1972	1978	1981	2020	1967	1986	1930	1882	1781	1772	1722	1777	1825	1896	2045	2286	2452	2685	2897	3048	3260	3413	3558	3733	3984	4060	4211	4341	4560	4833	5144	5420	5957	6171	6441	6867	7193	7569	7837	8037	8353	8490	8809	8991	9502	9862	10169	10303	10328	10647	10826	11027	10902	10959	10856	10822	10632	10427	10560	10612	10613	10647	10680	10803	11051	11133	10945	11067	11229	11201	11011	11030	11272	11165	10835	10768	10632	10464	10667	10647	10571	10321	10245	9968	10061	9633	9067	8759	8453	8255	7835	7600	7440	7231	7163	7257	7275	7266	7321	7373	7536	8005	8171	8594	8920	9237	9291	9504	9467	9571	9231	9350	9093	8429	7796	7244	6659	6113	5655	5175	4644	4205	3839	3427	3096	2861	2657	2600	2611	2593	2752	2849	2814	2883	3017	3052	3315	3476	3679	3520	3666	3586	3513	3439	3313	3126	2905	2688	2380	2051	1696	1395	1194	1034	864	798	807	932	1106	1423	1710	2073	2270	2541	2662	2662	2561	2356	2158	1944	1780	1671	1586	1707	1817	1881	2138	2380	2609	2921	3224	3449	3789	4121	4415	4874	5213	5516	5833	6032	6110	6521	6582	6880	6978	7199	7359	7714	7844	8190	8418	8355	8322	8471	8459	8603	8537	8443	8523	8550	8634	8991	9286	9625	9966	10275	10741	10943	11049	11099	10881	10975	10823	10658	10566	10679	10544	10872	10999	11152	11508	11830	11874	12530	12421	12352	12324	12000	11932	11757	11602	11666	11711	11849	11899	12231	12343	12964	13226	13920	14377	14602	14594	14493	14025	13829	13435	13129	12596	12007	11654	11143	10870	10494	10546	11100	11441	12105	12510	12555	12701	12636	12739	12248	11700	10800	9874	8948	8130	7394	6986	6668	6219	5963	5778	5748	5913	6155	6402	6368	6422	6329	6357	6162	6091	5873	5703	5256	5041	4864	4651	4532	4459	4391	4291	4229	4292	4271	4384	4325	4240	4032	3797	3590	3534	3173	2840	2525	2357	2235	2142	1987	1985	2032	2161	2207	2224	2286	2174	2150	2036	1965	1681	1528	1357	1231	1124	967	853	799	753	764	770	840	820	769	806	779	770	756	683	604	528	514	479	455	446	441	461	558
469	479	535	577	604	627	711	759	851	827	948	955	997	1047	1072	1122	1177	1304	1344	1373	1387	1299	1294	1258	1267	1262	1202	1300	1391	1501	1533	1573	1629	1740	1815	1772	1892	1894	1892	1958	2078	2042	2067	2128	2091	2099	2033	1898	1837	1781	1739	1715	1635	1680	1787	1987	2036	2201	2348	2535	2738	2932	3144	3235	3441	3606	3835	3924	4230	4378	4467	4635	4877	5054	5482	5739	6093	6360	6595	6936	7208	7390	7481	7804	8322	8619	8866	9321	9648	9961	10313	10639	10631	10833	10988	10977	11035	11124	11101	10917	11103	10993	10870	10961	10882	10700	11082	10931	10700	10755	10655	10811	10623	10438	10314	10624	10409	9831	9971	9901	9709	9569	9647	9766	9655	9554	9353	9239	9121	8639	8482	8409	8016	7829	7557	7360	7485	7343	7666	7655	7837	7963	8212	8341	8511	8868	8884	9084	9391	9410	9225	8935	8622	8303	8244	7831	7190	6710	6106	5570	5260	4765	4325	3982	3711	3364	3172	2952	2837	2792	2788	2856	2841	2891	2926	2861	2872	2912	2976	3132	3184	3509	3533	3696	3700	3747	3726	3652	3411	3142	2807	2404	2054	1604	1260	966	714	594	559	595	730	967	1197	1579	1814	2101	2290	2384	2437	2456	2288	2133	1991	1827	1811	1722	1799	1881	2023	2140	2429	2603	2732	2983	3056	3364	3603	3932	4392	4763	5056	5129	5452	5546	5607	5813	5841	6181	6396	6605	6871	7132	7359	7799	7752	7859	8082	8121	8267	8747	8865	9027	9261	9365	9550	9769	9602	9778	9734	10012	10124	10081	10187	10292	10610	10641	11064	11266	11332	11522	11625	11705	11523	11517	11320	11141	10924	10939	10692	10722	10514	10707	11049	11314	12075	12578	13151	13643	13985	14275	14459	14471	14338	14111	13841	13270	12671	12211	11629	11350	11036	11240	11193	11298	11364	11653	11882	12347	12865	13200	13134	12894	12564	12341	11615	11112	10363	9653	8868	8032	7375	7309	7133	7146	7172	7273	7203	7064	6920	6950	6969	6693	6586	6184	5773	5540	5249	4995	4793	4585	4640	4635	4907	5004	5245	5372	5407	5329	5142	4995	4772	4496	4109	3771	3370	3060	2778	2589	2478	2244	2285	2445	2672	2668	2674	2644	2644	2572	2461	2220	2000	1774	1604	1418	1323	1140	1022	947	967	968	966	1016	1014	990	990	975	957	923	819	715	678	635	575	537	454	415	411	428	473	525	605	680	699
477	480	496	535	608	628	709	822	798	919	981	1071	1101	1114	1178	1166	1161	1225	1214	1189	1264	1255	1189	1217	1196	1269	1349	1414	1527	1493	1595	1631	1640	1687	1758	1879	1915	1910	2062	2132	2183	2205	2185	2070	2035	2037	1854	1793	1760	1789	1753	1750	1825	1882	2058	2109	2148	2250	2368	2473	2708	2953	3206	3410	3557	3714	3892	4191	4354	4380	4602	4738	4869	5080	5449	5620	5938	6245	6335	6724	6974	7395	7481	7930	8490	8751	9115	9477	9992	10552	10692	10766	10935	11134	11076	11230	11102	11272	11323	11177	10799	10743	10323	10597	10334	10280	10124	10143	9937	10019	9928	9872	9939	9968	9875	9723	9620	9617	9509	9456	9434	9509	9887	9911	9721	9808	9868	9377	9317	8946	8873	8424	8124	7887	7905	7563	7663	7484	7653	7793	7997	7962	7837	7806	7720	7805	7748	7635	7793	8045	7821	7776	7600	7330	7139	6780	6458	6259	5778	5399	4925	4620	4199	3997	3794	3533	3265	3051	2836	2685	2590	2573	2472	2485	2463	2412	2380	2441	2565	2923	3150	3412	3573	3845	3978	3942	3888	3805	3614	3311	2895	2385	1882	1445	1108	809	569	444	352	414	537	804	1077	1468	1781	2125	2375	2585	2692	2670	2625	2553	2395	2307	2279	2247	2159	2169	2143	2203	2184	2253	2349	2535	2616	2752	2942	3277	3489	3891	4137	4248	4524	4679	4980	5148	5327	5693	5974	6378	6587	7076	7340	7692	7953	8257	8464	8552	9064	9198	9397	9202	9246	9241	9144	9231	9259	9165	9429	9646	9951	10295	10506	10995	11002	11419	11539	11355	11110	11270	10874	10724	10493	10251	10010	10076	10218	10075	10554	11089	11418	12028	12580	13146	13658	13926	14220	14010	13970	13737	13240	12933	12420	12045	11787	11669	11414	11303	11422	11567	11636	12250	12642	12603	12688	12721	12518	12287	11936	11690	11386	10876	10261	9829	9805	9560	9730	9670	9404	9282	8909	8621	8501	8145	7815	7464	7015	6290	5985	5665	5516	5435	5152	4924	4883	4939	5171	5297	5446	5581	5787	5908	5845	5825	5719	5446	5138	4735	4403	4036	3831	3456	3285	3002	2822	2728	2868	2896	2963	2889	3039	3064	3101	2989	2763	2541	2455	2265	1988	1738	1483	1377	1305	1363	1349	1335	1292	1348	1338	1266	1178	1032	922	804	729	693	666	613	565	495	514	548	589	593	606	671	666	645	651	574	593	572	573
467	491	516	547	606	648	730	830	903	947	1067	1063	1107	1130	1094	1131	1091	1102	1155	1090	1168	1220	1246	1342	1315	1424	1503	1527	1568	1625	1569	1677	1717	1792	1894	2031	2131	2177	2139	2199	2150	2053	1991	1999	1979	1900	1843	1810	1838	1914	1977	1875	1937	2025	2061	2177	2129	2185	2315	2509	2784	3155	3261	3537	3720	3872	4125	4192	4394	4494	4472	4708	4765	4902	5201	5359	5683	6127	6381	6510	7002	7341	7718	8187	8562	8770	9186	9671	9943	10122	10383	10669	10714	10685	10556	10551	10609	10392	10550	10400	10243	10002	9645	9646	9788	9666	9644	9655	9747	9833	9845	9712	10069	10243	10012	9946	9853	9862	9980	9779	9721	9903	10164	10027	10078	9802	9609	8994	9008	8851	8497	8108	7724	7603	7323	7128	6985	6922	6996	6829	6971	6982	7028	6798	6860	6897	7287	7389	7605	7709	7999	7961	7820	7683	7433	7029	6679	6450	5950	5486	5037	4638	4238	3914	3530	3251	2948	2708	2372	2101	1884	1804	1706	1781	1859	1928	2075	2259	2623	2929	3328	3646	3904	4026	4248	4185	4122	3958	3698	3406	3027	2552	2227	1698	1351	979	681	488	403	450	618	903	1294	1771	2150	2519	2872	2977	3100	3204	3108	3008	2872	2814	2651	2537	2434	2179	2116	1935	1942	1841	1895	1889	1972	2133	2407	2690	2987	3370	3654	3868	4146	4397	4628	4843	5154	5487	5806	6133	6589	6732	7272	7586	7744	8026	8229	8388	8646	8599	8830	8819	8786	8917	9172	9268	9709	9885	10464	10904	10974	11227	11176	11015	10983	10814	10651	10188	10076	10075	10108	10084	10016	10224	10474	10714	11189	11471	11765	12369	12408	12480	12841	12783	12647	12529	12124	11745	11833	11725	11593	12089	12415	12595	12659	12928	13296	13398	13206	12979	12925	12604	12193	11728	11309	10923	10215	10034	10104	9903	10083	10175	10323	10538	10780	11190	11136	11021	10601	10106	9377	8443	7868	7188	6669	6013	5406	4837	4714	4561	4780	5066	5230	5378	5671	5791	6096	6229	6359	6217	6070	5664	5385	4960	4673	4232	4054	3848	3650	3516	3592	3615	3579	3630	3515	3471	3350	3437	3194	3001	2735	2577	2435	2242	1990	1885	1816	1748	1734	1753	1776	1838	1854	1921	1857	1787	1676	1526	1358	1265	1035	861	720	568	527	494	510	568	604	671	693	781	786	816	760	751	724	629	602	535	461	409	427
441	526	583	603	641	701	794	870	925	965	1006	951	1039	1011	988	1058	1101	1158	1145	1280	1348	1428	1446	1474	1484	1485	1495	1430	1488	1550	1696	1678	1797	1905	1991	2087	2113	2078	2110	2062	2006	1969	1985	1945	1981	1896	1838	1906	1903	1969	1905	1876	1844	1918	1958	2028	2116	2264	2369	2552	2809	3124	3424	3526	3584	3757	4064	4166	4214	4382	4550	4664	4825	4994	5298	5366	5713	6162	6431	6614	7052	7307	7718	8128	8453	8622	8904	9131	9308	9549	10016	10057	10208	10151	10065	10234	10176	10061	10067	9982	9934	9819	9739	9802	9835	9961	10078	10093	10053	9896	10077	10017	9978	10200	10018	9864	9814	9575	9799	9556	9415	9499	9506	9295	9208	8960	8383	8407	8424	8166	7906	7435	7186	7106	6938	7126	6887	6750	6739	6855	6992	7204	7375	7415	7398	7601	7826	7983	8199	8341	8295	8324	8273	7850	7508	6959	6349	5835	5467	4996	4454	3960	3583	3266	2886	2600	2303	2079	1830	1655	1590	1658	1600	1670	1745	1901	2015	2283	2623	3036	3458	3795	4046	4333	4498	4545	4586	4604	4382	4136	3720	3156	2481	1969	1492	1019	715	503	393	489	672	1064	1428	1887	2276	2601	2885	3190	3230	3272	3222	3222	3074	2866	2651	2562	2296	2153	2101	1901	1823	1756	1747	1781	1918	2027	2325	2600	2997	3267	3549	3711	3930	4174	4408	4595	4784	5138	5345	5740	5913	6225	6515	6787	7119	7195	7350	7615	7893	8325	8451	8679	8920	9344	9827	10182	10427	10941	11073	11151	11168	10929	10669	10340	10391	10149	10167	10134	10525	10805	11180	11057	11086	10950	10990	10847	10615	10601	10713	10389	10759	10708	10796	10672	10785	11076	11269	11795	12113	12538	12936	13494	13676	13807	13754	13540	13228	12834	12009	11732	10948	10465	10246	9976	9780	9591	9781	10276	10636	10991	11402	11714	11981	11634	11515	11184	10750	9794	9222	8277	7313	6681	6348	6131	6104	5903	5700	5652	5666	5713	5854	5974	6048	5884	5758	5572	5480	5309	5183	4849	4641	4483	4441	4357	4344	4493	4464	4527	4510	4521	4384	4408	4169	3894	3665	3340	2993	2811	2604	2239	2039	1846	1828	1843	1926	1945	2099	2197	2257	2240	2153	2161	1960	1805	1571	1426	1243	1116	1031	943	825	791	748	711	738	769	822	865	809	809	804	726	738	669	595	512	516	490	502	513	522	554	592
485	521	562	651	653	741	726	852	890	888	880	951	948	1011	1094	1147	1146	1286	1406	1478	1445	1482	1531	1400	1403	1416	1486	1386	1497	1569	1673	1804	1865	1824	1882	2041	2056	2011	1984	2012	2021	2046	2097	1997	1995	1933	1889	1892	1950	1937	1909	1841	1801	1830	1943	2043	2172	2238	2334	2527	2704	3002	3222	3396	3548	3785	3931	4142	4463	4566	4691	4902	5068	5255	5398	5762	6112	6389	6519	6662	7116	7298	7666	7841	8177	8518	8863	9015	9154	9837	10080	10177	10340	10271	10272	10378	10318	10376	10572	10546	10440	10258	10124	10087	9952	9871	10041	9675	9929	9876	9636	9647	9532	9456	9282	9480	9189	8972	8846	8668	8564	8471	8610	8422	8558	8372	8235	8332	8310	8129	7864	7585	7396	7129	7380	7271	7146	7124	7310	7399	7569	7780	8141	8156	8256	8268	8282	8145	8266	8126	8067	8005	7561	7335	6807	6199	5903	5430	4857	4480	4117	3740	3390	3088	2759	2394	2249	2036	1832	1682	1610	1536	1511	1595	1658	1753	2012	2295	2633	3062	3655	4163	4554	4990	5149	5302	5482	5280	4991	4576	4150	3411	2732	2086	1461	969	587	377	287	362	572	865	1259	1629	2010	2314	2661	2892	2983	3174	3158	3204	3244	3140	3016	2755	2662	2462	2352	2145	2037	2012	1943	1866	1894	2019	2171	2443	2629	2930	3140	3345	3546	3671	3953	4147	4403	4645	4909	5180	5387	5699	5870	6130	6321	6705	6905	7357	7797	8279	8663	8961	9265	9601	9891	10078	10139	10281	10394	10361	10454	10675	10684	10641	10830	11024	11095	11245	11005	11063	11033	10631	10419	9725	9454	9092	8690	8569	8790	8851	9252	9695	10401	10898	11584	12164	12581	13074	13342	13207	13395	13066	12679	11973	11624	11209	10845	10517	10239	10090	9870	10022	10316	10620	10915	11095	11261	11559	11712	11485	11441	10992	10524	9963	9342	8955	8347	7900	7617	7379	7174	7234	7148	7204	7347	7288	7032	6819	6496	6107	5904	5747	5273	4944	4570	4392	4251	4253	4318	4476	4556	4861	5046	5293	5543	5525	5501	5271	4887	4570	4182	3888	3528	3231	2896	2641	2451	2386	2348	2321	2341	2419	2438	2530	2581	2476	2296	2077	1940	1766	1602	1394	1282	1153	1082	1071	1075	1118	1107	1093	1070	1098	1076	1055	987	921	874	849	744	636	576	487	490	419	427	467	493	548	601	644	668	686	682
480	516	528	592	610	632	675	699	831	847	907	1019	1075	1128	1211	1224	1249	1307	1437	1367	1338	1283	1222	1259	1244	1226	1377	1437	1542	1608	1707	1760	1819	1878	1839	2006	1995	2116	2125	2125	2243	2304	2164	2096	2081	2004	1936	1953	1979	2004	1958	1891	1884	1964	2029	2102	2192	2382	2485	2597	2807	3045	3292	3583	3733	3927	4175	4348	4415	4554	4771	4951	5205	5403	5631	5923	6159	6303	6467	6521	6866	7099	7344	7818	8319	8546	8926	9463	9750	9933	10378	10540	10612	10668	10746	10593	10677	10571	10561	10367	10192	9949	9757	9588	9467	9351	9455	9294	9280	9283	9052	9105	9207	9096	9121	8977	9033	9081	8801	8599	8657	8646	8832	8847	8953	9153	9349	9076	8773	8621	8442	8116	7799	7726	7546	7613	7551	7486	7535	7477	7732	7739	7831	8106	8021	7997	8004	7870	7768	7745	7803	7620	7504	7027	6746	6426	5913	5546	5053	4569	4247	3876	3659	3205	2945	2675	2311	1946	1707	1444	1341	1247	1202	1291	1430	1644	1971	2572	3019	3672	4331	4986	5457	5866	6015	5921	5873	5667	5321	4715	4318	3653	2908	2172	1648	1096	711	447	297	264	404	639	980	1404	1690	2075	2387	2821	3065	3290	3357	3502	3607	3624	3516	3467	3324	3012	2816	2514	2256	1998	1817	1652	1616	1602	1742	1918	2120	2408	2549	2767	2970	3247	3444	3677	3952	4232	4491	4805	5144	5468	5767	6042	6432	6643	7115	7421	7728	8194	8492	8569	8686	8953	8997	9349	9416	9932	10503	10746	11057	11228	11270	11271	11063	10847	10583	10219	9849	9721	9238	8853	8663	8427	8226	8282	8485	8703	9237	9775	10323	10781	11214	11880	12002	12192	12400	12492	12159	11735	11448	10930	10661	10347	10573	10566	10767	11120	11305	11235	11166	11222	11343	11294	11015	11044	10866	10332	9829	9613	9362	9131	8970	8650	8639	8633	8712	8880	9036	8856	8816	8397	8037	7705	7117	6675	6202	5703	5321	5048	4796	4614	4617	4620	4666	4861	5107	5343	5432	5614	5684	5680	5636	5494	5275	5081	4792	4502	4050	3720	3462	3223	3141	3008	2930	2966	2992	3111	3195	3196	3103	2874	2650	2563	2344	2117	1842	1590	1433	1256	1273	1198	1257	1269	1331	1367	1434	1389	1344	1275	1125	991	936	820	733	643	647	611	578	562	567	591	628	636	630	581	607	585	599	570	568	559	537
478	513	526	588	633	652	738	802	872	968	1070	1099	1127	1252	1245	1301	1318	1349	1316	1300	1298	1266	1319	1342	1358	1519	1496	1537	1591	1740	1780	1816	1850	1789	1893	1951	2182	2187	2254	2172	2231	2227	2177	2094	2099	2042	2004	1970	2010	2020	1918	1932	1949	1997	2038	2145	2276	2399	2605	2708	2883	3198	3378	3718	3869	4113	4291	4501	4692	4741	4980	5112	5353	5467	5625	5845	6113	6179	6445	6638	6958	7215	7514	8158	8510	8917	9216	9696	9919	10090	10405	10670	10842	10820	10621	10284	10177	10061	10015	9886	9791	9525	9392	9321	9213	9371	9159	9353	9302	9264	9452	9144	9486	9501	9466	9340	9135	9251	9455	9432	9422	9237	9345	9351	9511	9483	9163	9038	8735	8503	8285	7781	7522	7547	7254	7189	7213	7155	7227	7344	7513	7639	7911	7967	7976	8012	8198	8267	8024	8133	8309	8048	7635	7335	7014	6509	5833	5442	4968	4473	4093	3734	3439	3062	2643	2287	1894	1556	1293	1047	970	928	1017	1248	1594	2022	2506	3000	3710	4331	4966	5625	5956	6368	6449	6406	6292	6060	5786	5319	4852	4316	3536	2831	2187	1511	984	614	366	274	315	487	720	1083	1432	1805	2197	2567	2956	3222	3481	3762	3910	3931	3946	3720	3600	3219	2933	2482	2143	1762	1523	1316	1321	1359	1507	1634	1848	2114	2260	2487	2722	2967	3251	3586	3827	4085	4384	4645	4878	5218	5402	5626	5986	6285	6640	6839	7247	7534	7861	8218	8379	8661	9023	9488	10011	10480	11090	11050	11169	11194	10904	10426	9995	9637	9479	9205	9079	9104	9077	8856	9042	9076	9134	9176	9551	9747	9956	10097	10266	10377	10411	10380	10558	10427	10669	10755	11122	11452	11507	11477	11673	12027	12412	12210	12387	12488	12202	11550	11000	10616	10249	10064	9502	8953	8862	8846	8765	9150	9392	9891	10160	10404	10381	10211	9985	9812	9353	8704	8047	7315	6590	6087	5568	5174	4956	4837	4710	4810	4941	5134	5580	5819	5940	5890	6086	5871	5694	5530	5199	4914	4623	4489	4219	4044	3926	3858	3826	3940	3837	3877	3942	3791	3668	3479	3197	3141	3013	2830	2441	2195	1990	1833	1745	1683	1664	1653	1740	1781	1882	1883	1803	1687	1583	1498	1320	1216	1036	872	724	609	561	512	530	536	578	692	757	792	833	820	819	818	725	658	571	475	422	401	382	376	440
487	563	606	638	725	778	881	940	956	1079	1143	1185	1195	1220	1294	1262	1199	1193	1217	1308	1364	1425	1468	1428	1519	1593	1662	1619	1642	1686	1754	1865	1864	1933	2006	2128	2172	2230	2142	2222	2206	2187	2172	2092	1990	1975	1982	1967	1938	1973	1939	1917	1902	2076	2078	2140	2255	2416	2539	2753	2943	3214	3434	3809	3903	4192	4469	4534	4742	4964	5173	5357	5395	5610	5819	5893	6055	6312	6469	6822	7185	7635	7917	8468	8887	9115	9495	9879	10290	10467	10621	10780	10736	10729	10482	10258	10206	9967	9673	9798	9755	9684	9588	9496	9505	9487	9550	9611	9617	9858	9812	9574	9470	9438	9402	9275	9444	9082	9068	9028	9048	8861	8845	8734	8860	8624	8473	8220	8183	8119	8003	7500	7451	7233	7150	7164	7150	7459	7372	7641	7985	8138	8441	8562	8677	8928	8842	8731	8523	8410	8355	8082	7710	7178	6550	6002	5477	4970	4455	3905	3628	3195	2914	2555	2196	1874	1549	1234	1039	853	842	887	1037	1260	1610	2001	2572	3050	3793	4357	5096	5693	6383	6822	7044	7140	7135	6920	6683	6316	5734	4942	4111	3244	2409	1666	1077	611	330	214	210	340	496	739	1106	1460	1785	2190	2599	2895	3234	3529	3746	3793	3707	3615	3343	3015	2715	2428	2009	1692	1512	1448	1375	1411	1534	1631	1767	1890	2075	2283	2498	2740	2957	3339	3694	3977	4251	4483	4689	4730	4792	4936	5142	5421	5705	6044	6571	7149	7654	8247	8595	9115	9589	9972	10484	10570	10682	10579	10515	10317	9985	9559	9490	9560	9732	9972	10077	10261	10322	10203	9961	9743	9370	9353	8856	8876	8764	8717	8836	8850	8939	9460	10254	10795	11385	12244	12890	13166	13330	13383	13134	13065	12667	12356	11789	11338	10600	10084	9430	9233	8952	9210	9206	9406	9729	9934	10380	10814	10944	10972	10814	10636	10183	9418	8791	8018	7548	7040	6536	6285	5947	5813	5756	5837	5854	5867	5798	5706	5514	5513	5559	5409	5433	5277	4944	4809	4549	4393	4288	4350	4416	4612	4667	4787	4873	4860	4655	4614	4448	4256	3962	3745	3390	2918	2577	2318	2126	1987	1851	1775	1855	1979	2075	2213	2234	2265	2114	2140	2026	1944	1718	1511	1318	1229	1056	936	812	756	710	711	754	764	754	766	790	821	797	748	713	673	658	591	544	483	452	445	456	498	508	578	634
564	595	647	694	765	828	853	936	989	1062	1042	1143	1132	1144	1192	1186	1163	1217	1352	1446	1413	1529	1476	1492	1480	1556	1639	1696	1633	1631	1728	1810	1898	1915	2064	2109	2174	2175	2201	2218	2165	2202	2127	2150	2057	2127	2065	1995	1992	2049	2026	2053	2091	2054	2168	2265	2271	2436	2647	2809	3010	3314	3491	3828	4134	4403	4542	4819	4885	5053	5196	5298	5472	5580	5840	6030	6084	6488	6792	7045	7357	7777	8218	8710	8975	9311	9560	9838	10278	10335	10737	10898	10768	10626	10515	10487	10119	10044	10015	9888	9739	9719	9547	9472	9522	9427	9608	9522	9470	9574	9473	9355	9315	9090	8841	9011	9146	8935	8830	8804	8588	8681	8463	8690	8482	8507	8764	8629	8496	8417	8446	8419	7950	7795	7893	7647	7920	7910	8026	8306	8600	8524	8793	8932	8954	8934	8689	8458	8323	8123	7876	7674	7092	6715	6251	5738	5198	4806	4347	3892	3483	3238	2859	2510	2176	1810	1474	1181	969	764	691	661	764	1018	1328	1798	2362	3052	3841	4675	5411	6107	6921	7383	7599	7857	7710	7475	7043	6504	5729	4982	4062	3323	2519	1745	1196	737	417	205	122	164	291	497	774	1060	1366	1753	2181	2624	2871	3279	3399	3492	3603	3583	3561	3312	3086	2690	2448	2042	1770	1556	1513	1415	1442	1492	1586	1645	1822	1961	2208	2419	2672	2929	3187	3427	3789	3836	3934	4108	4344	4404	4683	4990	5351	5949	6551	7048	7814	8078	8482	8883	9110	9418	9793	9867	9874	10051	10341	10440	10517	10639	10565	10645	10665	10630	10649	10225	9801	9453	8931	8438	8073	7955	7932	8023	8349	8763	9200	9614	10418	10978	11764	12346	13018	13140	13253	13267	12803	12492	11485	11348	10777	10725	10559	10384	10247	9999	10078	10177	10511	10801	10757	10726	10606	10409	10438	10177	9719	9178	8885	8477	8123	7831	7476	7605	7485	7502	7595	7683	7483	7381	7205	6902	6654	6271	5717	5275	4702	4424	4302	4099	4061	3975	4120	4328	4695	4905	5235	5506	5800	5834	5658	5539	5257	5003	4568	4175	3775	3403	3046	2920	2716	2534	2343	2417	2462	2506	2452	2436	2406	2396	2464	2282	2194	1931	1676	1535	1351	1299	1208	1175	1116	1180	1202	1134	1135	1172	1051	1024	1022	952	841	756	743	690	644	577	488	489	508	543	553	536	617	622	693	703	744	705	671
541	544	562	635	701	783	797	876	1012	1043	1073	1135	1119	1160	1221	1275	1291	1456	1523	1627	1597	1472	1499	1495	1444	1460	1529	1665	1775	1711	1704	1824	1938	1971	1997	2064	2140	2185	2198	2214	2264	2205	2203	2251	2242	2192	2132	2059	2084	2062	2116	2114	2102	2233	2186	2345	2337	2579	2773	2982	3192	3365	3701	4007	4272	4402	4550	4770	4885	5002	5289	5380	5430	5820	5920	6345	6487	6681	7006	7330	7535	7933	8187	8658	8918	9354	9752	10086	10599	10583	10885	11080	10958	10800	10824	10630	10181	10277	10015	9759	9717	9473	9542	9279	9279	9252	8920	9019	8961	9068	9184	8995	9061	9189	9229	9171	9087	9176	9114	9320	9139	9251	9162	9413	9337	9090	9225	8930	9065	9214	9114	8916	8566	8409	7993	8043	7987	8069	8085	8298	8541	8680	8652	8822	8893	8877	8799	8602	8535	8397	8050	7812	7428	7010	6564	6144	5660	5232	4627	4081	3634	3326	2953	2555	2174	1730	1414	1119	829	598	493	483	679	933	1384	1969	2743	3505	4450	5355	6171	6904	7654	7844	7961	7955	7816	7692	7034	6490	5727	5153	4368	3584	2874	2082	1575	1069	666	352	179	118	153	309	534	801	1101	1471	1816	2340	2724	3106	3452	3662	3786	3713	3864	3672	3390	3073	2575	2209	1888	1597	1413	1354	1285	1229	1318	1446	1583	1709	1875	2118	2268	2595	2874	3084	3252	3364	3523	3762	3961	4151	4566	4802	5306	5695	6246	6793	7247	7504	7744	8041	8385	8881	9122	9595	10021	10343	10890	10891	10968	10835	10585	10601	10340	9984	9796	9529	8967	8686	8474	8248	8162	8332	8686	8967	9487	9909	10306	10553	10863	11179	11352	11437	11582	11541	11456	11260	11212	10691	10398	10580	10836	11295	11429	11580	11570	11450	11179	11189	10915	10630	10110	9534	9169	8583	8261	8109	8100	8012	8153	8224	8625	8686	8876	8748	8644	8705	8369	8093	7380	7007	6440	5978	5543	5150	4778	4501	4232	4161	4390	4636	4822	4991	5069	5442	5511	5582	5764	5602	5672	5425	5099	4742	4418	4166	3884	3741	3617	3500	3311	3280	3340	3284	3150	3078	3024	2960	2765	2532	2308	2121	1884	1719	1474	1407	1283	1223	1257	1364	1481	1524	1537	1574	1495	1416	1253	1070	1003	928	825	710	607	569	537	577	568	578	644	673	742	706	779	734	669	646	655	600	605	547	565
558	586	621	692	755	812	869	892	1056	1111	1125	1187	1198	1415	1507	1429	1457	1577	1566	1573	1505	1450	1421	1446	1442	1458	1582	1736	1840	1826	1846	1894	2058	2062	1973	2061	2175	2189	2203	2285	2282	2229	2220	2265	2272	2146	2165	2102	2112	2058	2071	2046	2085	2119	2219	2373	2503	2721	2886	3017	3289	3535	3777	4077	4284	4446	4522	4810	4900	5264	5291	5439	5739	5979	6158	6363	6642	7007	7266	7406	7805	8039	8415	8889	9237	9637	10122	10415	10843	10854	11162	11286	11387	11195	11018	10636	10502	10055	9957	9724	9367	9612	9438	9288	9189	9137	9205	9278	9304	9369	9367	9420	9209	9460	9341	9546	9660	9654	9611	9538	9502	9514	9520	9511	9461	9202	9111	9223	8869	8716	8598	8423	8322	7973	7951	7883	7934	7910	7952	8344	8587	8860	9103	9433	9668	9751	9717	9562	9466	9159	8920	8265	7952	7249	6737	6091	5753	5008	4412	3813	3439	2939	2667	2284	1926	1553	1219	879	613	520	518	649	878	1293	1752	2399	3159	3958	4872	5634	6446	7138	7681	7900	8245	8336	8295	8035	7735	7056	6503	5746	4902	4017	3185	2417	1763	1222	846	499	258	149	124	167	322	539	857	1188	1685	2101	2541	3054	3467	3758	3931	3932	3908	3773	3339	2865	2456	1980	1743	1555	1418	1319	1246	1234	1342	1372	1453	1569	1723	1964	2180	2564	2835	3030	3315	3400	3514	3702	3808	3887	4104	4336	4750	5025	5531	5924	6335	6834	7355	7788	8378	8954	9439	10039	10443	10211	10604	10258	10273	10114	9883	9689	9761	9793	9679	9877	9993	9819	9809	9724	9554	9386	9262	9266	9516	9512	9323	9491	9480	9465	9812	10135	10471	10760	11391	11661	11949	11930	12081	11952	12371	12117	12083	11760	11198	10572	10042	9572	9237	8718	8533	8269	8315	8309	8562	8883	9414	9662	9695	9817	9882	9867	9405	8774	8276	7715	7071	6425	5859	5449	5255	5158	5194	5231	5255	5318	5340	5405	5536	5616	5753	5658	5395	5205	5064	4796	4554	4527	4414	4392	4442	4486	4567	4481	4541	4529	4458	4437	4248	4100	3814	3481	3087	2793	2576	2383	2099	1955	1842	1854	1817	1875	1847	1875	1926	1883	1825	1819	1765	1679	1485	1344	1164	1025	898	790	702	636	636	698	689	746	788	894	885	917	927	929	887	815	694	620	502	456	476	455	467	499	544
640	664	717	746	840	865	934	907	1061	1146	1228	1310	1387	1504	1495	1398	1467	1491	1479	1498	1481	1465	1467	1536	1563	1598	1696	1751	1830	1903	1915	1953	1961	2066	1976	2055	2142	2155	2300	2223	2282	2221	2284	2290	2291	2185	2071	2049	1976	1947	2049	2024	2015	2154	2296	2432	2648	2878	3075	3167	3356	3566	3841	3997	4223	4504	4724	4945	5085	5387	5630	5744	5922	5928	6176	6234	6458	6901	7236	7485	7722	8517	8887	9401	9812	10287	10661	11100	11231	11342	11645	11530	11855	11423	11194	10751	10434	10080	9992	9849	9784	9682	9709	9607	9479	9395	9452	9465	9369	9507	9533	9562	9513	9444	9619	9453	9447	9547	9625	9707	9482	9563	9362	9412	9393	9228	8773	8971	8797	8605	8552	8606	8620	8694	8530	8551	8673	8867	8964	9331	9515	9731	10083	10280	10348	10327	10208	9927	9452	9113	8448	7967	7265	6638	5898	5368	4879	4450	3800	3252	2830	2586	2321	1983	1737	1453	1136	901	730	573	603	744	948	1333	1790	2324	3100	3828	4618	5461	6353	6983	7792	8119	8431	8807	8629	8412	7983	7366	6670	5847	4896	4118	3273	2603	1956	1404	1035	676	395	224	108	117	185	368	619	954	1400	1901	2361	2786	3244	3425	3523	3565	3446	3355	3155	2805	2411	2115	1856	1607	1483	1421	1379	1262	1313	1349	1448	1588	1735	1973	2227	2441	2699	2905	3062	3109	3213	3286	3319	3432	3629	3900	4102	4367	4888	5386	6076	6611	7325	7781	8156	8520	8968	9140	9475	9534	9733	10014	10051	9956	10318	10283	10519	10911	10942	10869	10475	10332	9952	9571	9176	8714	8461	8414	8340	8449	8518	8966	9406	9893	10622	11437	12094	12431	12828	13012	13109	12820	12338	11869	11640	11342	10724	10137	9749	9383	9032	8932	9027	9137	9247	9594	9612	9802	9937	10143	10326	10064	9678	9269	8686	8084	7763	7258	7084	6832	6652	6429	6283	6133	6267	6364	6380	6248	5982	5648	5492	5208	5033	4788	4683	4531	4404	4136	4204	4207	4433	4662	4878	5080	5334	5486	5591	5352	5123	4924	4512	4224	3835	3327	3059	2697	2396	2170	2095	2084	2174	2156	2172	2391	2616	2609	2599	2533	2305	2088	1924	1651	1472	1205	1112	1010	928	905	836	853	879	944	978	973	998	928	926	968	921	866	795	730	660	623	544	524	523	546	600	642	671	689	747
653	717	764	785	860	882	947	1012	1179	1278	1421	1345	1405	1525	1420	1368	1432	1458	1438	1523	1516	1599	1629	1649	1686	1678	1695	1785	1809	1913	1934	1830	1967	2075	2090	2143	2278	2197	2404	2286	2403	2404	2275	2317	2213	2187	2073	2011	2044	1993	2009	2036	2130	2251	2373	2573	2705	2881	3030	3133	3350	3614	3904	4105	4361	4619	4904	5089	5178	5404	5523	5663	5715	5824	5907	6238	6527	6807	7344	7889	8243	8681	9489	9649	10198	10603	10891	11358	11438	11594	11577	11584	11815	11368	11327	11089	10690	10294	10112	9826	9802	9850	9623	9553	9305	9434	9347	9232	9319	9269	9356	9740	9512	9317	9443	9678	9574	9562	9663	9762	9838	9843	9843	9563	9655	9659	9618	9618	9574	9535	9391	9473	9480	9445	9469	9228	9328	9521	9470	9767	9845	9885	10020	9885	9633	9749	9305	9209	8847	8321	7788	7412	6830	6286	5744	5354	4869	4404	3940	3417	3109	2734	2496	2197	1907	1511	1183	882	712	528	512	628	884	1241	1804	2366	3071	3923	4744	5585	6366	7217	7878	8355	8735	8963	8755	8389	7967	7318	6647	5904	5038	4288	3605	2894	2281	1803	1342	923	569	320	156	76	114	226	461	778	1116	1586	2014	2330	2694	2873	3149	3229	3244	3136	3096	2829	2547	2301	2092	1907	1701	1578	1444	1348	1317	1409	1470	1610	1759	1967	2163	2280	2397	2561	2583	2660	2670	2760	2845	2981	3281	3518	3840	4198	4762	5284	5839	6436	6786	7189	7568	7915	8365	8787	9348	9739	10097	10614	10956	11235	11403	11398	11255	11093	10751	10304	10066	9472	9052	8820	8318	8152	8139	8403	8865	9087	10061	10368	10872	11523	11855	12198	12390	12315	12149	11718	11543	11085	10743	10254	10401	10429	10494	10325	10501	10675	10845	10752	10746	10715	10538	10170	9708	9291	9068	8646	8319	8099	7774	7758	7731	7689	7801	8036	8298	8434	8251	8153	7897	7371	7108	6686	6148	5696	5137	4591	4141	3977	3912	3907	4023	4235	4521	4846	5259	5518	5722	5874	5891	5665	5470	5288	5075	4719	4403	4044	3683	3346	3168	3021	2804	2684	2605	2683	2758	2855	2813	2787	2630	2593	2451	2328	2185	1957	1788	1643	1545	1431	1376	1278	1257	1304	1344	1259	1234	1209	1202	1094	1037	951	854	807	727	702	672	592	584	634	699	753	795	756	771	807	786	792	743	674	628
678	729	748	828	875	959	1036	1096	1185	1296	1383	1290	1348	1372	1309	1413	1459	1531	1582	1634	1689	1681	1780	1798	1795	1738	1764	1730	1811	1904	1986	2040	2049	2244	2261	2280	2317	2411	2467	2345	2370	2333	2322	2279	2249	2191	2100	2058	2098	2096	2129	2111	2143	2168	2259	2457	2632	2881	3011	3274	3481	3797	3975	4323	4527	4720	4977	5122	5241	5332	5285	5295	5472	5602	5755	6098	6476	6944	7708	7894	8588	9094	9467	9963	10353	10643	10985	11318	11513	11654	11764	11678	11690	11423	11292	11122	10811	10091	9911	9690	9714	9536	9709	9472	9388	9239	9182	9414	9481	9564	9792	9895	10202	9863	9835	9690	10107	10048	10181	10396	10311	10239	10134	10091	10060	9980	10049	9925	9887	9858	9925	9624	9463	9301	9240	9202	9194	9175	9213	9347	9548	9650	9793	9627	9639	9623	9593	9518	9386	8951	8292	7904	7474	7031	6518	6090	5458	4847	4366	3797	3333	2899	2593	2180	1884	1437	1085	764	501	409	428	620	923	1344	1845	2555	3231	3908	4769	5505	6322	7042	7703	8240	8470	8627	8727	8450	8114	7544	6822	6223	5564	4845	4091	3281	2636	2095	1599	1149	733	459	251	137	118	190	336	583	864	1274	1641	2008	2377	2689	2923	3180	3264	3261	3069	2975	2614	2401	2130	1944	1786	1665	1469	1432	1391	1415	1456	1562	1736	1805	2007	2207	2321	2346	2443	2604	2605	2669	2732	2857	3076	3392	3685	4045	4484	4912	5368	5752	6110	6737	7216	7890	8420	8996	9494	9980	10554	10811	11045	11020	11012	10833	10429	10205	10016	9715	9760	9513	9295	9176	9235	9326	9456	9712	9996	10167	10376	10264	10530	10574	10500	10507	10399	10355	10496	10581	10528	10784	10802	11109	11436	11649	12091	12079	12012	11847	11553	11175	10512	10055	9389	8588	8135	7711	7528	7524	7766	8161	8408	8846	9023	9389	9385	9446	9376	9028	8448	7768	7292	6490	6035	5567	5240	4958	4619	4402	4413	4293	4608	4846	5058	5211	5482	5582	5715	5820	5930	5711	5509	5240	4783	4516	4326	4033	3960	3893	3983	3816	3868	3846	3760	3572	3348	3355	3209	3041	2730	2486	2207	1997	1774	1656	1546	1554	1534	1620	1760	1855	1906	1863	1692	1613	1498	1326	1231	1094	957	855	804	682	669	634	664	707	756	791	830	940	941	911	906	873	773	777	689	645	578	505	504
676	760	795	842	931	990	1020	1055	1174	1230	1318	1253	1305	1416	1423	1544	1670	1734	1729	1780	1781	1907	1917	1829	1799	1824	1798	1814	1857	1961	2084	2108	2110	2266	2298	2287	2369	2298	2337	2329	2266	2285	2278	2292	2244	2286	2244	2161	2188	2060	2064	1987	2017	2090	2215	2468	2721	2975	3154	3471	3648	3897	4077	4289	4470	4782	4885	4940	5185	5253	5373	5592	5795	6019	6256	6412	6832	7239	7679	7985	8621	8977	9467	9785	10028	10609	10796	11135	11364	11486	11711	11563	11576	11250	11072	10776	10646	10080	9809	9614	9848	9641	9669	9467	9533	9531	9652	9639	9998	9952	9969	10240	10357	10192	10043	10052	10056	10284	10068	10171	10155	10309	10042	9906	9936	9738	9947	9952	9795	9624	9620	9602	9515	9280	9249	9417	9398	9412	9589	9752	10209	10122	10313	10546	10570	10734	10794	10411	10211	9719	9168	8675	7933	7260	6697	6176	5433	4836	4260	3638	3157	2826	2310	1916	1596	1248	914	702	551	500	578	800	1046	1396	1796	2370	2869	3577	4219	5085	5928	6709	7351	7922	8377	8855	8788	8874	8425	7771	7277	6451	5719	4940	4291	3386	2841	2322	1800	1362	1012	667	387	242	134	161	250	494	828	1163	1594	2103	2426	2724	3024	3153	3202	3175	2974	2805	2655	2394	2193	2004	1805	1645	1482	1401	1366	1364	1454	1568	1688	1844	2005	2203	2299	2374	2419	2414	2493	2468	2602	2600	2831	3133	3310	3651	4131	4519	5020	5383	5951	6513	7146	7771	8262	8591	9087	9403	9753	10002	10433	10309	10536	10588	10616	10904	10950	10647	10887	10563	10413	10141	9959	9501	9575	9174	9124	8943	9037	8945	9156	9288	9639	10068	10301	10911	11467	12075	12383	12426	12357	12479	12304	11810	11742	11245	10748	10388	9775	9247	9046	8738	8596	8448	8415	8498	8739	8954	9215	9689	9813	9662	9555	9191	8886	8374	7904	7476	7024	6413	6210	5933	5833	5977	5797	5953	5989	5758	5712	5610	5516	5571	5347	5213	4992	4726	4683	4587	4673	4791	4868	5004	4978	5021	5193	5173	5066	4870	4756	4564	4393	4092	3827	3490	3183	2890	2659	2475	2228	2140	2080	2018	2076	2216	2188	2176	2118	2016	1954	1874	1833	1673	1389	1287	1164	998	878	826	796	855	883	932	997	1045	1118	1148	1086	1063	974	905	878	766	662	627	594	577	592	609	628	678	732
739	759	834	909	947	984	1039	1091	1154	1226	1341	1385	1455	1679	1661	1771	1926	1864	1808	1832	1855	1839	1848	1885	1797	1794	1823	1794	1869	1971	2050	2004	1995	2119	2167	2163	2238	2287	2264	2385	2357	2354	2335	2411	2363	2341	2190	2188	2019	2005	1978	2021	2113	2278	2407	2603	2811	3015	3252	3444	3744	3770	4063	4253	4552	4741	4877	5067	5237	5289	5505	5803	5979	6139	6212	6444	6636	7046	7505	7774	8197	8726	9224	9543	10130	10234	10751	10984	11208	11583	11504	11467	11465	11311	11249	10965	10731	10308	10062	10109	10274	10255	10145	10031	9871	9905	9750	9695	10048	9869	9848	9858	9905	9856	9653	9726	9729	9923	9992	10153	10184	10221	10253	10182	10208	10286	10153	10178	10149	10134	9902	9806	10079	9981	9947	10074	10245	10210	10373	10511	10495	11053	11307	11231	10996	10973	10833	10364	9989	9266	8453	7865	7181	6566	5943	5507	4901	4494	3986	3336	3075	2600	2187	1943	1641	1367	1070	849	663	577	597	716	872	1251	1593	2079	2636	3348	4015	4884	5767	6681	7338	8117	8505	8898	8863	8850	8410	7783	7125	6485	5688	4901	4180	3604	3039	2485	2058	1604	1146	833	522	307	200	217	320	563	833	1248	1684	1989	2360	2594	2750	2851	2873	2999	2835	2775	2683	2528	2310	2111	1944	1718	1546	1463	1422	1401	1528	1718	1923	2111	2195	2359	2343	2334	2282	2197	2234	2158	2178	2324	2523	2717	3008	3367	3760	4389	4794	5477	5920	6325	6838	7270	7772	8084	8511	8735	9283	9909	10505	11216	11226	11491	11760	11740	11648	11100	11023	10566	10175	9612	9228	8738	8477	8305	8431	8559	8941	9373	9905	10558	11041	11195	11594	12007	12457	12405	12179	11972	11536	11167	10891	10649	10415	10119	9911	10046	9719	9528	9690	9911	10029	9818	9783	9896	9825	9403	9299	9127	8816	8403	8129	7860	7637	7521	7549	7480	7509	7364	7484	7339	7218	7010	6810	6581	6350	5813	5433	5097	4894	4717	4493	4439	4420	4344	4649	4875	5179	5657	5816	5944	6011	5908	5815	5567	5327	4903	4506	4107	3739	3471	3150	2921	2746	2717	2760	2854	2864	2856	2902	2912	2914	2829	2650	2377	2136	1879	1680	1540	1362	1266	1085	1084	1022	1097	1115	1159	1182	1186	1178	1214	1222	1167	1190	1098	1021	892	757	743	655	641	673	679	728	770	819	926	875	876	838
714	745	796	845	907	962	1042	1065	1192	1206	1434	1506	1652	1811	1737	1863	1927	1834	1747	1681	1747	1731	1848	1790	1816	1831	1745	1782	1878	1968	1974	1968	1949	2147	2166	2265	2374	2421	2565	2603	2700	2634	2448	2569	2396	2338	2260	2110	2064	2080	2177	2241	2291	2324	2459	2568	2835	2985	3093	3465	3565	3874	4029	4283	4625	4898	5036	5174	5351	5576	5491	5798	5922	5916	6164	6357	6582	6916	7220	7497	8106	8730	9275	9657	9987	10424	10740	11115	11375	11496	11527	11504	11414	11445	11363	11233	10886	10570	10363	10269	10461	10359	10039	9862	9771	9725	9546	9466	9562	9648	9568	9601	9683	9759	9806	10040	10109	10183	10231	10272	10293	10431	10240	10503	10567	10737	10683	10600	10539	10626	10358	10203	10284	10258	10249	10178	10206	10309	10281	10401	10539	10725	10532	10547	10415	10283	10040	9571	8864	8525	8129	7506	6974	6444	6056	5417	4962	4628	4188	3719	3287	2806	2450	2078	1829	1433	1146	859	631	500	468	574	760	1062	1500	2028	2609	3313	4055	4955	5714	6496	7215	7756	8010	8160	8223	8236	7739	7379	6805	6281	5607	4928	4266	3748	3151	2644	2156	1737	1302	937	668	447	373	416	516	681	919	1243	1530	1873	2108	2244	2450	2601	2703	2793	2825	2787	2740	2558	2335	2180	2022	1788	1673	1613	1574	1653	1769	2000	2122	2204	2180	2254	2170	2052	1995	2006	1918	1961	2011	2156	2322	2656	2933	3315	3709	4354	4750	5281	5757	6207	6488	7078	7524	7972	8696	9169	9903	10510	11076	11427	11505	11444	11187	11128	10619	10254	9967	9779	9702	9432	9195	9100	9319	9385	9817	10144	10730	10999	11219	11548	11405	11254	11247	10835	10863	10777	10657	10540	10609	10641	10690	10960	11168	11669	11646	11482	11631	11283	10822	10424	10023	9632	9034	8885	8366	8156	7856	7781	7940	8125	8408	8879	8947	9197	9399	9168	8932	8460	8228	7675	7319	6606	5878	5414	4984	4676	4443	4345	4484	4631	4849	5240	5462	5726	6022	6025	6258	6250	6234	5987	5572	5152	5033	4724	4439	4116	3995	3755	3696	3677	3653	3593	3473	3485	3521	3497	3272	3163	2933	2735	2620	2381	2091	1934	1714	1687	1605	1636	1659	1606	1640	1574	1570	1491	1466	1438	1309	1248	1076	937	909	887	827	779	776	785	796	857	931	984	948	1025	1025	956	933	915	817	699	595
703	770	742	789	883	920	1027	1117	1274	1333	1498	1584	1633	1691	1714	1728	1851	1862	1792	1766	1800	1860	1961	1959	1905	1918	1854	1861	1973	2018	2028	1949	2076	2311	2355	2385	2412	2544	2589	2608	2628	2581	2447	2324	2328	2298	2239	2139	2084	2066	2078	2132	2121	2148	2306	2432	2628	2896	3236	3438	3621	3998	4268	4591	4881	5167	5419	5458	5450	5569	5624	5708	5817	6015	6243	6612	6754	7139	7323	7855	8220	8845	9442	9769	10226	10351	10956	11277	11439	11517	11660	11606	11404	11218	11450	11155	10747	10431	10248	10006	9891	9916	9872	9836	9846	9841	9833	9906	10001	10230	10461	10336	10358	10686	10572	10644	10621	10597	10550	10678	10589	10645	10441	10510	10520	10410	10447	10779	10597	10354	10223	10033	9969	10145	9971	9900	9878	9834	9825	10158	10144	10164	10449	10327	10149	9994	9850	9816	9310	8945	8529	7862	7243	6740	6171	5890	5199	4733	4289	3767	3340	2918	2449	2129	1801	1398	1098	796	612	472	460	615	769	1148	1570	2000	2425	2978	3720	4267	5149	5795	6439	6896	7253	7570	7615	7447	7491	7199	6687	6084	5531	4798	4157	3670	2992	2545	2189	1848	1429	1190	912	748	651	653	662	762	912	1097	1342	1602	1871	2052	2356	2521	2634	2766	2759	2754	2636	2511	2319	2199	2012	1933	1765	1741	1766	1871	1863	1912	1988	1980	1924	1926	1884	1845	1865	1831	1866	2016	2081	2262	2432	2668	2901	3336	3696	4213	4602	5100	5717	6183	6776	7147	7757	8345	8901	9441	9778	10271	10422	10686	10490	10468	10290	10513	10355	10317	10339	10569	10461	10569	10620	10526	10366	10365	10325	10367	10506	10350	10158	9911	9820	9758	9775	10141	10673	10941	11560	11748	12086	12402	12616	12643	12842	12677	12101	11949	11268	10318	9626	9088	8592	8368	8069	8017	8209	8603	8878	9142	9653	9896	10310	10201	10227	9980	9685	8980	8329	7679	7160	6727	6433	5931	5505	5284	5201	5095	5289	5409	5604	5781	6167	6046	6223	5953	6094	5697	5614	5482	5247	5000	4851	4695	4757	4722	4727	4677	4628	4690	4522	4582	4305	4113	3922	3559	3328	2980	2646	2310	2077	2029	1925	1967	1964	2057	2131	2129	2176	2196	2251	2166	1882	1699	1559	1357	1226	1111	1002	933	866	852	805	866	889	946	1051	1018	1026	1054	1031	1056	995	926	859	792	731	680	612	629	617
768	810	824	881	928	1067	1227	1288	1390	1467	1536	1651	1615	1709	1717	1714	1823	1956	1990	2014	2046	2065	2029	1985	1971	1883	1848	2006	2104	1970	2041	2051	2199	2314	2260	2299	2333	2363	2318	2372	2379	2355	2248	2244	2263	2192	2199	2074	2041	1960	1960	1923	2019	2062	2219	2369	2722	2994	3318	3650	3900	4260	4453	4751	4948	5171	5277	5423	5475	5420	5537	5731	5763	6019	6307	6508	6792	7034	7327	7710	8248	8691	9145	9568	9959	10545	10751	11034	11223	11123	11414	11337	11226	11219	11305	11227	10720	10656	10385	10091	10109	10088	10212	10042	10529	10398	10407	10678	10414	10669	10677	10950	10820	10918	11025	10958	10963	10867	10644	10693	10485	10306	10375	10237	10307	10308	10414	10730	10780	10438	10301	10201	10081	10140	10146	10005	10147	10296	10127	10474	10596	10683	10890	10864	10624	10591	10388	10010	9605	9051	8535	7765	7266	6655	6004	5455	5044	4444	3967	3517	3119	2801	2419	2026	1757	1408	1229	916	732	612	530	574	717	957	1238	1583	1992	2497	3050	3793	4540	5227	6010	6515	6849	7143	7246	7126	7015	6686	6153	5613	4954	4320	3722	3223	2737	2367	2012	1733	1457	1219	1043	862	784	726	684	762	931	1068	1301	1646	1900	2189	2414	2568	2636	2744	2745	2570	2519	2421	2171	1977	1916	1811	1723	1664	1672	1667	1786	1882	1939	1941	1978	1899	1873	1919	1958	2000	2027	2053	2175	2290	2391	2491	2771	3071	3487	3796	4420	4856	5637	6076	6658	6946	7430	7932	8375	8896	9223	9854	10077	10223	10413	10869	11259	11374	11589	11637	11838	11618	11268	11133	10691	10253	9523	9354	9133	9106	9197	9323	9601	9659	10045	10449	10819	11332	12120	12451	13104	13100	13092	12831	12367	12190	11988	11640	10781	10622	10240	9565	9248	9016	8972	9272	9325	9614	9986	10279	10107	10122	9923	9865	9582	9239	8733	8353	7884	7739	7541	7334	7314	7230	7173	7226	7149	6874	6646	6308	5927	5736	5543	5366	5209	5041	4996	4912	4818	4915	5018	5251	5262	5633	5668	5695	5715	5760	5551	5418	5148	4897	4664	4188	3841	3588	3154	2940	2692	2585	2391	2330	2390	2271	2430	2390	2479	2466	2439	2319	2107	1987	1856	1687	1539	1349	1247	1182	1100	1076	1049	1109	1182	1206	1238	1266	1221	1149	1127	1080	971	887	829	759	697	681	648	702	691	767	816	855	822
837	853	860	965	989	1063	1198	1253	1288	1375	1440	1603	1545	1604	1745	1763	1879	2006	2042	2097	1987	1975	1969	1922	1858	1850	1896	1957	2071	1990	1975	2068	2206	2182	2109	2195	2214	2275	2310	2324	2449	2433	2358	2412	2308	2235	2251	2165	2110	2070	1989	2103	2147	2247	2403	2647	2870	3126	3477	3805	4070	4271	4337	4569	4743	4888	5019	5269	5324	5352	5448	5658	5686	5872	6209	6313	6732	7075	7129	7796	8120	8381	9028	9455	9926	10223	10593	10820	11095	11023	11090	11172	11193	11108	11146	10874	10966	10490	10603	10409	10591	10558	10534	10678	10731	10662	10473	10778	10627	10581	10661	10593	10599	10559	10472	10407	10467	10243	10195	10340	10232	10139	10233	10516	10508	10292	10660	11075	10952	10936	10888	11098	10779	10787	10715	10568	10702	10599	10844	10762	10801	11035	10953	10681	10673	10387	9956	9712	9171	8643	8065	7530	6911	6377	5767	5365	4895	4430	4100	3654	3389	2983	2770	2342	2019	1745	1431	1097	806	569	500	453	538	743	1027	1448	1810	2465	3070	3707	4445	5213	5788	6115	6248	6304	6477	6176	5861	5551	5069	4590	4187	3572	3096	2679	2316	1988	1742	1481	1240	1028	910	784	740	800	849	1007	1120	1263	1494	1671	1884	2094	2242	2390	2413	2446	2377	2278	2211	1988	1764	1608	1560	1473	1464	1518	1634	1771	1893	2033	2187	2169	2140	2081	1984	1898	1846	1896	1862	1860	2024	2173	2182	2502	2698	2836	3292	3714	4238	4807	5276	5700	6082	6443	6919	7496	8242	8949	9689	10301	10908	11309	11722	11737	11912	11938	11831	11717	11512	11289	10810	10541	10062	9614	9454	9433	9489	9804	10175	10480	10801	10924	11169	11543	11569	11507	11762	11709	11701	11711	11372	11403	11302	11171	11369	11366	11521	11301	11403	11228	11230	10963	10876	10578	10305	10122	9734	9526	9008	8558	8378	8431	8397	8345	8547	8515	8691	8823	8776	8524	8399	8182	7881	7648	7151	6725	6258	5725	5341	4929	4691	4534	4363	4527	4677	4901	5236	5507	5920	6219	6384	6429	6194	6025	5850	5562	5059	4698	4356	4146	3916	3571	3454	3425	3447	3449	3457	3444	3373	3174	3191	3054	2828	2573	2337	2142	1895	1725	1552	1525	1439	1472	1545	1572	1557	1667	1751	1646	1536	1478	1406	1395	1299	1221	1116	991	851	850	721	750	808	852	861	936	970	1036	987	951	931	840	801
737	838	820	869	927	1000	1028	1147	1237	1350	1430	1572	1592	1688	1802	1822	1856	1858	1941	1896	1896	1986	1993	2018	2013	2052	2045	2108	2140	2102	2126	2222	2227	2198	2250	2298	2305	2345	2450	2494	2445	2573	2638	2552	2512	2369	2323	2230	2174	2149	2186	2209	2180	2378	2520	2620	2795	3112	3383	3622	3926	4073	4318	4346	4770	4928	5147	5427	5389	5404	5522	5476	5659	5705	5970	6100	6605	6901	7138	7547	7943	8242	8899	9282	9799	9968	10433	10467	10635	10637	10942	10745	10937	10703	10661	10599	10612	10711	10700	10555	10585	10684	10606	10827	10618	10558	10453	10507	10660	10574	10522	10507	10566	10483	10525	10291	10336	10234	10125	10210	10528	10398	10363	10606	10799	10760	10697	11068	11122	10998	11018	10809	10597	10525	10512	10317	10270	9981	9954	10068	10103	10193	10220	10105	10155	9899	9620	9306	9181	8706	8113	7794	7182	6765	6139	5644	5208	4606	4258	3862	3563	3085	2768	2362	2027	1606	1261	946	652	490	371	395	569	810	1119	1534	1965	2542	3040	3589	4162	4711	4989	5329	5494	5492	5420	5165	4964	4735	4326	3866	3529	3014	2601	2299	1909	1672	1441	1224	1072	934	884	837	819	922	999	1126	1216	1257	1339	1471	1613	1734	1843	1935	1971	2087	2061	1887	1870	1658	1494	1456	1417	1417	1615	1680	1827	1954	2114	2157	2197	2160	2053	1882	1760	1634	1606	1648	1738	1816	1852	2053	2242	2464	2768	2989	3421	3896	4443	4846	5331	5877	6259	6876	7414	8152	8869	9578	10241	10684	10893	11211	11219	11028	11073	11125	11158	11015	11125	11173	11240	10895	10943	10688	10538	10730	10750	10831	10755	10888	10747	10751	10608	10507	10432	10323	10299	10497	10877	11073	11282	11643	12015	12363	12896	12998	12688	12411	12182	11604	11256	10536	9910	9358	9162	8867	8711	8413	8482	8731	9031	9431	9717	10221	10438	10341	9926	9913	9285	8559	7927	7445	6801	6206	5719	5398	5199	5085	5134	5265	5295	5618	5706	5754	5942	5925	6031	5718	5925	5897	5762	5660	5453	5074	4889	4763	4584	4586	4486	4578	4456	4442	4337	4420	4213	4205	4133	3855	3636	3235	2969	2730	2398	2177	2022	1896	1858	1754	1840	1906	2068	2056	2037	2061	1927	1916	1758	1641	1489	1314	1193	1138	1054	975	976	978	975	1022	1140	1159	1223	1218	1228	1171	1125	1073	966	912	795	674	680
764	743	816	868	934	956	1079	1203	1331	1465	1547	1656	1812	1803	1843	1877	1956	1899	1973	1886	1989	2138	2056	2161	2237	2222	2227	2281	2214	2176	2271	2291	2258	2329	2326	2264	2353	2385	2437	2592	2573	2588	2661	2454	2385	2322	2261	2185	2192	2144	2161	2259	2241	2316	2440	2507	2678	2882	3225	3531	3870	4213	4406	4516	4719	4952	5206	5297	5368	5457	5493	5442	5565	5638	5844	6045	6442	6651	7063	7557	8072	8376	8737	8837	9200	9358	9671	9933	10326	10260	10599	10522	10542	10509	10321	10462	10582	10524	10580	10478	10397	10634	10792	10531	10626	10588	10519	10544	10631	10623	10596	10601	10610	10373	10310	10507	10424	10338	10354	10376	10428	10483	10459	10379	10378	10328	10420	10414	10544	10545	10316	10133	10146	10224	9825	9787	9677	9650	9766	9901	9819	9903	9915	9950	9998	10050	9739	9588	9175	8699	8204	7623	7197	6599	6110	5604	4927	4449	3955	3539	3174	2685	2341	1932	1597	1283	1009	754	569	421	377	444	594	846	1097	1404	1721	2150	2544	3084	3596	4051	4489	4708	4860	4808	4796	4541	4228	3960	3574	3228	2806	2392	2017	1754	1510	1262	1149	1040	960	904	920	970	960	1009	1051	987	1059	1019	1031	1176	1261	1397	1560	1680	1794	1874	1792	1770	1665	1600	1476	1449	1487	1571	1670	1730	1871	1892	2009	1993	1999	1953	1802	1746	1683	1611	1601	1704	1885	1954	2113	2276	2509	2811	2955	3311	3709	4206	4699	5150	5683	6208	6868	7343	7938	8359	8910	9531	9826	10242	10281	10466	10666	10991	11264	11515	11643	11938	11933	12103	11905	11934	11570	11085	10837	10465	10232	9837	9531	9528	9317	9249	9300	9594	10011	10374	11315	11538	12197	12650	13162	13089	13021	13126	12889	12314	11918	11325	10611	10082	9527	9135	8893	8888	9083	9343	9529	10147	10417	10770	10722	10874	10624	10696	9988	9474	8855	8231	7852	7291	6951	6574	6322	6222	5988	5988	6009	6217	6355	6440	6408	6425	6257	6130	5926	5726	5371	5141	5017	4930	4909	5046	4990	5091	5386	5502	5704	5650	5559	5453	5396	5011	4605	4409	4107	3651	3295	3018	2635	2375	2350	2404	2385	2428	2507	2549	2536	2570	2537	2455	2424	2181	2074	1857	1659	1461	1361	1302	1144	1064	1104	1149	1186	1263	1251	1323	1349	1360	1345	1311	1273	1132	1022	941	883	814	802	763	755	727	802
770	792	850	852	938	1048	1126	1286	1424	1581	1657	1703	1809	1888	1879	1890	2008	2006	2023	2017	2086	2079	2154	2165	2153	2185	2111	2073	2148	2161	2207	2057	2098	2214	2235	2290	2373	2361	2457	2466	2519	2467	2465	2335	2282	2279	2179	2083	2046	2140	2122	2153	2181	2236	2344	2525	2733	2969	3361	3681	4070	4290	4480	4628	4914	4916	5224	5295	5512	5384	5261	5451	5447	5510	5695	5837	6295	6486	6830	7186	7870	8122	8445	8715	8928	9113	9386	9715	9909	10063	10229	10414	10540	10485	10356	10516	10574	10605	10601	10456	10472	10508	10666	10662	10783	10681	10628	10316	10607	10386	10366	10342	10162	10175	10286	10202	10293	10345	10240	10040	10180	10129	10027	10056	10180	10175	10232	10309	10582	10596	10566	10304	10418	10113	10167	9981	10019	9928	10113	10199	10161	10174	10202	10218	9908	9956	9507	9215	8827	8085	7470	7042	6491	5910	5500	5062	4564	4131	3683	3361	2933	2598	2272	1913	1581	1314	993	777	596	464	348	346	442	605	860	1110	1472	1924	2367	2963	3317	3716	4012	4286	4213	4117	3789	3538	3194	2849	2484	2183	1923	1632	1403	1299	1163	1082	991	982	890	827	817	856	855	884	893	934	933	960	1013	1078	1204	1389	1510	1532	1593	1591	1599	1522	1391	1265	1206	1220	1263	1313	1373	1510	1599	1734	1868	1895	1973	2001	2003	1985	1931	1984	2028	2125	2189	2326	2435	2572	2824	3071	3299	3507	3825	4144	4656	5061	5546	5944	6534	6906	7367	7790	8468	9003	9529	10236	10418	11015	11421	11780	12119	12066	12367	12347	11876	11735	11537	11063	10498	10102	9496	9261	9125	9002	9096	9307	9568	9833	10148	10714	11235	11814	12159	12446	12559	12597	12580	12224	11859	11752	11429	11067	10620	10661	10537	10225	10207	10360	10389	10571	10773	10735	10853	10852	10643	10441	10096	9574	9153	8691	8432	7998	8185	8111	8063	8057	7954	7835	7794	7709	7303	7072	6729	6390	6045	5821	5683	5448	5133	4965	4874	4881	4766	5034	5377	5716	5812	5923	6005	5999	6205	6102	6053	5813	5533	5087	4751	4350	3882	3654	3374	3166	2937	2817	2716	2684	2819	2843	3010	2848	2795	2680	2630	2372	2190	2011	1870	1736	1641	1557	1545	1515	1543	1522	1553	1522	1577	1632	1513	1445	1344	1222	1209	1072	1036	964	960	887	862	874	919	962	1019	1039	1047	967	970
715	733	743	787	934	1068	1150	1213	1415	1579	1604	1738	1688	1838	1896	1874	1830	1893	1967	2041	2116	2042	2060	2023	2057	2007	1950	1938	2097	2024	1997	2007	2100	2202	2236	2290	2382	2513	2462	2445	2518	2559	2450	2389	2363	2247	2223	2262	2236	2171	2155	2228	2250	2273	2551	2626	2864	3117	3451	3717	4047	4307	4427	4676	4790	4795	5041	5271	5273	5291	5216	5202	5285	5343	5595	5746	6006	6217	6504	6983	7467	7867	8275	8455	8807	8863	8988	9437	9814	9792	9839	9939	10243	10054	10260	10341	10400	10288	10287	10279	10197	10272	10395	10310	10273	10444	10309	10111	10064	10304	10281	10391	10334	10177	10501	10333	10327	10264	10253	10240	10253	10217	9979	10137	10296	10464	10636	10883	10859	10821	10771	10577	10768	10433	10461	10254	10047	10012	9934	9979	9682	9697	9798	9582	9407	9050	8724	8382	7943	7547	7200	6844	6324	6004	5632	5201	4745	4535	4086	3591	3265	2888	2525	2096	1655	1262	979	685	488	345	268	256	371	558	841	1142	1491	1903	2219	2678	2932	3126	3306	3245	3141	2951	2649	2387	2080	1900	1616	1486	1328	1186	1044	1012	951	884	818	765	674	669	657	625	690	770	848	845	916	989	1036	1163	1233	1266	1325	1361	1302	1251	1127	1006	888	837	787	838	969	1113	1336	1540	1732	1947	2078	2130	2235	2285	2190	2155	2188	2106	2128	2168	2157	2225	2335	2535	2699	3006	3197	3358	3771	3964	4390	4855	5284	5655	6097	6780	7349	8143	8682	9279	9861	10491	10899	11375	11413	11598	11381	11378	11311	10998	10625	10422	10284	10013	9918	9612	9634	9644	9726	9981	9946	9841	10386	10353	10407	10586	10796	10822	10947	11016	10984	11253	11278	11239	11443	11582	12019	12112	12066	11924	12134	12171	11746	11463	11177	10845	10547	10022	9516	9370	9040	8967	9014	9267	9250	9322	9455	9485	9428	9602	9469	9155	8683	8268	7925	7248	6819	6235	5683	5303	4939	4725	4801	4934	5022	5168	5424	5717	5960	6150	6438	6515	6529	6384	6175	5975	5642	5339	5003	4787	4605	4371	4268	4186	4087	4200	4066	3943	3840	3604	3484	3280	3039	2863	2630	2375	2104	1999	1844	1733	1743	1833	1920	1931	2069	2108	2173	2080	2073	1986	1918	1738	1562	1444	1297	1151	1051	991	906	859	885	923	1039	1104	1127	1216	1130	1151	1098	1089	1033	885	829
642	681	720	800	944	1015	1102	1230	1344	1396	1508	1588	1711	1641	1763	1879	1830	1886	1995	2154	2158	2072	2058	2125	2040	2064	2016	2004	2091	2083	2137	2212	2282	2283	2444	2438	2486	2511	2507	2579	2574	2495	2515	2489	2441	2384	2340	2332	2267	2145	2243	2227	2227	2429	2568	2780	2792	2992	3317	3633	3961	4035	4304	4461	4563	4732	4919	5083	5207	5203	5071	5202	5229	5268	5415	5772	5914	6233	6492	6903	7300	7776	8038	8244	8490	8675	9079	9140	9569	9568	9501	9619	9781	9677	9624	9670	9754	9801	9592	9948	9903	9797	10120	10073	10444	10388	10362	10369	10440	10603	10803	10657	10608	10681	10537	10593	10325	10223	10100	10066	9978	9965	10101	10148	10300	10577	10640	10643	10647	10581	10395	10296	10169	9935	9883	9703	9388	9442	9355	9408	9336	9242	9332	9237	9014	9099	8854	8696	8438	8074	7864	7524	7121	6592	6252	5912	5281	4756	4204	3791	3229	2874	2308	1843	1472	1100	818	528	348	242	193	271	427	610	803	1107	1335	1571	1814	1928	2097	2198	2270	2164	2131	1993	1832	1665	1552	1382	1194	1084	1002	846	719	642	595	570	512	448	470	448	493	551	597	670	784	830	823	852	921	954	980	1079	1042	1054	1009	927	790	674	562	522	614	789	953	1129	1443	1669	1830	1949	2042	2075	2095	2087	1974	1896	1842	1843	1851	1824	1913	2042	2160	2387	2585	2822	3177	3431	3642	3988	4351	4819	5372	5987	6378	7096	7766	8376	8993	9282	9698	10098	10224	10156	10580	10748	10822	10831	11016	10887	10946	10852	10789	10769	10718	10584	10431	10433	10315	9829	9561	9137	9072	8968	8994	9049	9212	9731	10146	10902	10975	11730	12279	12575	12984	13204	13334	13485	12831	12554	11938	11524	10941	10513	9899	9626	9245	8970	9005	9237	9670	10312	10793	11017	11016	10812	10538	9948	9513	9137	8557	7806	7394	6928	6594	6099	5883	5817	5652	5645	5698	5748	6044	6036	6150	6084	6006	6065	5890	5763	5660	5603	5475	5274	5087	5144	5101	5067	5028	5060	5140	5158	5052	4894	4940	4773	4493	4258	3878	3493	3095	2810	2426	2313	2125	2049	1979	2020	2089	2174	2212	2369	2463	2418	2342	2269	2139	2048	1879	1700	1544	1391	1253	1252	1117	1074	1088	1151	1170	1248	1357	1339	1322	1316	1234	1099	1019	935	829	809	760	709	724
689	698	787	873	989	1006	1149	1179	1334	1446	1611	1628	1787	1914	1937	2026	2045	2063	2076	2143	2099	2043	2021	2065	2094	2095	2146	2171	2207	2238	2215	2270	2213	2259	2290	2323	2352	2370	2413	2414	2544	2583	2532	2442	2440	2341	2278	2215	2140	2082	2166	2236	2271	2399	2467	2640	2808	3052	3169	3606	3780	3996	4148	4483	4495	4772	4906	5130	5388	5378	5368	5402	5389	5284	5465	5641	5986	6095	6420	6609	7018	7487	7929	8175	8373	8638	8750	8717	9085	9057	9067	9114	9212	9349	9071	9540	9382	9466	9501	9534	9900	10111	9996	10315	10616	10527	10582	10583	10724	10725	10640	10503	10558	10242	10105	10101	9956	9981	9712	9773	9896	9809	10149	10119	10328	10454	10416	10540	10557	10408	10156	9997	9829	9933	9800	9731	9493	9310	9316	9412	9521	9446	9666	9746	9669	9739	9346	9215	8759	8310	7886	7480	6952	6385	5997	5402	4852	4332	3753	3291	2779	2269	1888	1582	1201	907	661	509	374	283	241	294	412	507	656	781	896	1045	1190	1366	1550	1633	1728	1680	1580	1489	1354	1159	1022	860	718	586	500	410	391	359	361	316	347	350	325	336	364	405	435	529	592	617	586	641	687	752	790	828	871	839	782	700	606	527	463	475	543	703	835	1009	1183	1296	1440	1492	1555	1616	1580	1609	1616	1636	1678	1716	1768	1866	1955	2157	2330	2615	2935	3240	3512	3849	4115	4460	4840	5257	5675	6229	6567	7205	7590	7920	8317	8541	8912	9222	9563	9902	10287	10944	11269	11540	11857	11610	11733	11508	11429	11142	10745	10160	10040	9533	9226	8856	8495	8427	8377	8666	9041	9645	10145	10903	11616	11969	12726	12903	13064	12937	12906	12913	12305	11854	11488	11012	10684	10439	10046	10022	10145	10136	10318	10506	10910	11101	11454	11407	11547	11015	10509	9898	9200	8655	7981	7684	7382	7017	7012	6986	7055	6955	6982	6904	6818	6767	6735	6497	6351	6072	5855	5469	5150	4830	4767	4863	4881	4988	5278	5408	5562	5790	5917	6080	5983	5969	5631	5383	5140	4849	4536	4101	3772	3398	2989	2817	2649	2605	2556	2704	2789	2757	2866	2847	2833	2710	2617	2448	2344	2110	1905	1758	1675	1567	1464	1465	1419	1532	1528	1593	1586	1591	1508	1514	1468	1392	1365	1255	1125	1042	963	861	837	755	769	793	855	860	913
736	734	735	811	859	975	1107	1214	1379	1477	1621	1774	1867	1975	2062	2016	1944	2015	2034	2014	2023	1980	1991	2056	2173	2154	2175	2141	2164	2154	2070	2024	2036	2077	2160	2330	2421	2432	2516	2590	2639	2667	2595	2537	2398	2295	2281	2186	2188	2191	2160	2257	2301	2522	2718	2805	2890	3246	3375	3564	3828	4026	4209	4470	4612	4750	4953	5060	5328	5374	5288	5220	5177	5043	5119	5344	5522	5870	6070	6451	6769	7113	7470	7815	8102	8319	8390	8549	8823	8717	8823	8985	8761	8898	8931	9187	9236	9429	9540	9678	9772	9963	10044	10068	10224	10071	10001	9824	9909	9779	9747	9720	9585	9536	9479	9561	9551	9478	9444	9618	9607	9704	9781	9952	10067	10268	10325	10315	10489	10451	10445	10209	10212	10055	9908	10069	9788	9603	9579	9474	9365	9326	9409	9488	9440	9242	8866	8586	7962	7476	6943	6473	6002	5554	5140	4685	4310	3786	3402	2989	2420	2148	1746	1461	1188	890	670	501	335	248	237	272	273	367	503	637	745	893	1065	1242	1404	1462	1428	1310	1181	996	822	636	536	418	345	273	273	244	260	283	281	286	286	299	267	273	256	263	281	280	302	346	401	471	515	621	693	696	725	695	626	547	475	379	322	349	395	491	605	717	870	971	1145	1259	1386	1461	1567	1637	1650	1755	1881	1913	1941	2051	2202	2385	2566	2836	3085	3447	3744	4003	4308	4561	4950	5374	5708	6117	6479	6879	7199	7627	8183	8631	9019	9204	9943	10391	10886	11515	11521	11705	11504	11211	10893	10732	10563	10063	9663	9421	9297	8999	8896	9025	9209	9348	9692	9929	10479	10886	11392	11579	11848	12053	12126	11961	12068	11856	11775	11667	11576	11571	11277	11303	11317	11295	11534	11601	11716	11989	11536	11378	11009	10647	10428	9886	9598	9163	8907	8639	8689	8372	8480	8550	8436	8304	8084	8008	7830	7659	7167	6896	6520	6113	5870	5376	5168	5069	4922	4887	4904	5053	5218	5607	5862	6081	6284	6130	6150	6187	6229	5882	5595	5287	5051	4688	4299	4041	3854	3574	3425	3361	3256	3170	3229	3198	3301	3244	3227	2989	2886	2736	2549	2280	2095	2070	1911	1841	1787	1861	1882	1941	1961	2010	1980	1966	1873	1780	1655	1562	1441	1359	1202	1090	981	959	964	922	928	967	1015	1021	1038	1119	1090	1058	983
653	679	709	736	862	947	1059	1196	1373	1548	1650	1689	1829	1843	1898	1857	1836	1822	1856	1845	1934	1979	2033	2128	2119	2237	2177	2094	2055	1995	2022	2051	2098	2179	2446	2625	2720	2841	2804	2795	2741	2695	2652	2510	2471	2431	2366	2306	2353	2310	2416	2446	2427	2559	2680	2810	2945	3134	3341	3512	3777	4012	4125	4298	4544	4572	4801	4805	4831	4922	4886	4771	4758	4749	4826	5020	5253	5650	5924	6258	6591	6910	7080	7523	7714	8118	8246	8322	8384	8555	8628	8741	8757	8687	9012	9009	9246	9196	9168	9292	8980	9308	9158	9118	9059	9233	9289	9237	9224	9236	9237	9459	9418	9482	9529	9512	9599	9590	9556	9569	9338	9347	9310	9629	9682	9929	10267	10450	10443	10511	10390	10204	10010	9812	9728	9562	9257	9138	8870	8641	8665	8555	8558	8590	8517	8223	8080	7662	7222	6895	6698	6191	5976	5484	5094	4750	4370	3866	3461	2996	2488	2098	1732	1374	1094	857	587	406	267	188	168	206	280	409	530	638	748	896	989	1086	1042	984	882	805	634	536	402	335	295	293	299	282	267	244	272	252	217	227	205	215	196	193	210	217	211	222	228	238	292	330	382	458	515	566	544	487	410	323	254	210	155	155	207	317	472	632	810	993	1160	1324	1487	1539	1691	1672	1723	1717	1753	1830	1852	1912	1997	2137	2317	2550	2754	3118	3290	3629	4011	4326	4658	5173	5670	6089	6551	6993	7579	8120	8652	9012	9472	9652	9718	10164	10327	10626	10773	10475	10573	10299	10351	10340	10315	10414	10471	10326	10200	9921	9754	9851	9875	9579	9801	9788	9936	10215	10194	10228	10442	10786	11270	11442	11913	12347	12636	12720	12931	12890	12724	12744	12561	12389	11670	11067	10421	10034	9839	9474	9248	9070	9116	9341	9508	9599	9714	9783	9860	9677	9637	9276	8807	8167	7821	7246	6860	6402	5827	5406	5163	4997	5140	5148	5213	5420	5607	5825	6081	6148	6311	6146	6165	6122	5963	5839	5529	5329	5225	5039	4912	4810	4666	4732	4635	4530	4521	4426	4242	3900	3795	3582	3418	3045	2940	2634	2450	2315	2181	2084	2073	2103	2183	2302	2468	2436	2416	2419	2440	2278	2213	2070	1966	1755	1581	1433	1297	1214	1159	1118	1122	1129	1208	1218	1260	1188	1244	1222	1183	1081	1014	950	885	787	779
653	639	739	827	872	1027	1142	1318	1405	1532	1664	1676	1740	1791	1858	1865	1851	1889	1960	1965	1967	2001	2081	2276	2195	2221	2179	2168	2173	2174	2147	2234	2356	2466	2559	2689	2689	2763	2828	2702	2643	2598	2568	2449	2485	2453	2369	2347	2387	2323	2315	2381	2387	2443	2621	2831	3037	3191	3443	3607	3834	3988	4262	4348	4414	4314	4491	4483	4636	4789	4842	4773	4873	4850	5037	5140	5390	5792	6039	6249	6546	6764	6867	7278	7692	7740	8104	8213	8464	8556	8610	8695	8672	8561	8664	8526	8626	8432	8421	8592	8305	8572	8808	8756	8861	9078	9154	9356	9498	9611	9763	9764	9855	9724	9651	9570	9435	9369	9238	8995	9005	9070	9036	9382	9505	9716	9924	10007	10045	10088	9853	9647	9562	9505	9017	8788	8717	8447	8341	8245	8116	8259	8278	8390	8229	8244	8036	7807	7508	7155	6964	6545	6053	5554	5196	4769	4232	3859	3350	2823	2271	1866	1549	1175	900	671	486	345	242	182	212	248	302	406	478	569	624	583	660	638	614	521	508	417	353	318	268	230	227	206	211	218	220	251	277	284	300	338	334	315	311	312	262	228	211	198	165	182	190	238	279	325	383	401	414	343	312	241	200	118	94	110	168	277	420	550	700	849	1034	1216	1304	1305	1352	1385	1387	1389	1416	1439	1430	1516	1627	1775	1899	2127	2455	2736	3177	3569	3948	4417	4787	5403	5865	6271	6694	7252	7758	8112	8696	8684	8939	9267	9343	9599	10032	10225	10363	10699	10878	11000	11204	11224	11371	11295	11080	10834	10321	9919	9528	8761	8707	8509	8475	8590	9003	9103	9554	9934	10598	11198	11987	13029	13261	13598	13708	13715	13346	12841	12210	11756	11243	10592	10040	9448	9204	9018	9162	9312	9800	10043	10375	10750	10687	10536	10249	9643	9334	8770	8262	7693	7184	6719	6468	6488	6298	6128	5916	5810	6056	5999	6028	6020	6022	5901	5909	5776	5615	5528	5435	5323	5197	5227	5294	5226	5282	5370	5454	5655	5692	5665	5590	5520	5452	5324	5157	4743	4357	3916	3458	3043	2788	2495	2309	2122	2203	2253	2312	2424	2607	2701	2719	2621	2628	2556	2361	2281	2130	1941	1837	1634	1509	1405	1375	1388	1377	1448	1436	1493	1503	1501	1516	1504	1370	1281	1135	1055	942	917	841	795	807	785	832
738	763	852	972	1046	1112	1200	1295	1429	1464	1609	1678	1773	1832	1862	1960	1917	2016	2005	2103	2098	2107	2201	2167	2167	2224	2142	2118	2132	2185	2206	2291	2267	2359	2483	2480	2529	2586	2493	2497	2486	2596	2466	2494	2426	2401	2427	2355	2332	2334	2427	2434	2522	2633	2816	3011	3239	3421	3592	3713	3977	4052	4251	4365	4320	4438	4567	4643	4694	4811	4922	5047	5188	4941	5040	5235	5407	5517	5785	6172	6379	6464	6762	7239	7548	7603	7872	8077	8215	8365	8365	8336	8041	8193	7910	7981	8006	7912	7987	8213	8289	8675	8760	9013	8931	9030	9382	9605	9760	9661	9553	9518	9277	9278	8958	8976	8836	8534	8436	8536	8745	8907	9049	9042	9420	9579	9829	9776	9917	9973	9879	9822	9435	9436	8996	8924	8892	8675	8674	8647	8532	8509	8627	8495	8420	8421	8340	7836	7611	7149	6655	6133	5613	5382	4785	4438	4042	3442	2951	2457	2039	1630	1350	1020	888	657	530	379	301	216	203	209	210	257	289	305	334	364	362	345	323	354	334	315	255	192	132	117	95	116	144	202	312	380	471	550	608	616	565	525	483	431	361	284	230	160	107	101	111	141	176	238	296	337	329	305	291	203	145	112	74	104	132	188	309	366	470	588	670	849	941	996	1077	1106	1166	1203	1245	1331	1312	1466	1563	1658	1861	2236	2491	2822	3153	3643	4036	4583	4944	5333	5726	6149	6474	6928	7278	7625	8054	8354	8767	9014	9329	10019	10624	11066	11319	11440	11522	11568	11519	11196	10938	10621	10255	9744	8933	8620	8280	7872	7876	8063	8477	8958	9474	9951	10338	10790	11428	11897	12243	12585	12548	12435	12174	11780	11211	10928	10785	10390	10266	10261	10086	10057	10281	10483	10788	10853	11065	10996	10839	10317	9653	9022	8553	8107	7753	7485	7412	7175	7113	7239	7301	7447	7722	7591	7451	7229	6907	6533	6132	5890	5391	5055	4899	4708	4546	4591	4786	4932	5223	5706	6003	6321	6289	6408	6466	6532	6269	5838	5588	5164	4832	4514	4268	3891	3621	3374	3209	3100	3114	2971	2969	2865	2878	2803	2813	2750	2633	2576	2405	2276	2132	2033	1899	1814	1824	1854	1843	1875	1915	1832	1857	1870	1859	1748	1671	1633	1543	1419	1359	1270	1123	1011	941	928	899	970	1013	1092	1094	1117	1144
781	801	852	920	921	989	1025	1139	1277	1376	1515	1692	1773	1884	1971	1990	1971	2012	1993	2010	1929	1972	1873	1898	1936	2012	1939	1952	1982	2073	2066	2174	2167	2282	2357	2370	2452	2568	2619	2569	2636	2702	2703	2689	2607	2610	2551	2518	2528	2550	2600	2726	2775	2901	3000	3194	3363	3500	3633	3754	3856	3945	4254	4240	4188	4507	4399	4460	4588	4629	4766	4915	4886	4910	4898	5059	5174	5321	5604	5985	6196	6336	6679	6933	7275	7555	7654	7870	7909	8027	8146	8118	8093	8005	7920	7983	7952	7782	8137	8275	8516	8636	8789	8845	8747	9021	9056	9124	9090	8976	8714	8750	8605	8544	8417	8189	8223	8097	8151	8399	8611	8956	9038	9089	9384	9555	9614	9885	9814	9991	9820	9727	9885	9423	9250	9047	9015	8778	8700	8546	8433	8240	8185	8068	7970	7659	7692	7429	7215	6851	6462	5988	5768	5401	5044	4579	4103	3652	3104	2717	2230	1870	1524	1224	971	755	611	459	306	242	189	142	110	124	159	183	231	247	279	295	275	272	256	175	129	93	65	70	98	137	212	299	390	468	614	632	652	662	613	581	542	479	415	358	270	182	97	91	86	102	128	154	228	267	283	293	273	228	191	141	127	95	113	154	204	284	393	497	634	759	913	1029	1037	1112	1161	1284	1320	1394	1451	1545	1670	1782	1951	2172	2422	2859	3280	3532	3995	4369	4758	4984	5412	5762	5985	6613	6997	7551	7965	8575	9003	9350	9670	9984	10571	10572	10735	10761	10414	10631	10574	10225	10008	9742	9565	9134	8752	8518	8342	8442	8590	9066	9339	9804	9967	10323	10110	10175	10376	10752	10910	11035	11197	11273	11168	11188	11281	11339	11717	11681	12108	11952	11624	11247	11249	10731	10584	10204	9947	9580	9024	8684	8459	8453	8344	8496	8496	8640	8589	8559	8466	8319	8050	7910	7644	7261	6678	6231	5917	5623	5239	4881	4770	4752	4875	5057	5260	5542	5893	6062	6263	6468	6772	6564	6419	6101	5801	5669	5172	4870	4584	4318	4079	3954	3987	4184	3951	4028	3945	3863	3845	3716	3534	3280	2990	2819	2613	2317	2125	2090	1920	1962	1973	1997	2097	2194	2420	2541	2524	2470	2341	2234	2004	1879	1764	1616	1471	1310	1213	1146	1205	1233	1195	1234	1228	1286	1219	1205	1144	1136	1182	1065	1054
752	719	753	818	794	902	958	1085	1213	1398	1562	1656	1779	1875	1880	1930	1944	1939	1907	1829	1921	1807	1875	1878	1977	2093	2144	2176	2180	2194	2181	2326	2298	2409	2529	2566	2660	2840	2949	2941	2933	2899	2936	2895	2804	2781	2715	2705	2735	2739	2826	2736	2875	3025	3013	3205	3341	3419	3640	3656	3633	3822	3986	4165	4303	4379	4480	4605	4545	4625	4628	4721	4645	4745	4835	5008	5267	5343	5718	5989	6199	6548	6733	7089	7306	7529	7569	7584	7853	7899	7970	8064	8095	8165	8144	8011	8070	8082	8075	8324	8398	8502	8578	8618	8516	8558	8560	8467	8539	8586	8569	8637	8409	8630	8590	8377	8360	8406	8471	8632	8911	8898	9075	9219	9272	9416	9457	9493	9595	9577	9479	9381	9298	8996	8658	8546	8312	8340	8011	7867	7980	7981	7683	7554	7551	7275	7168	7191	7002	6869	6561	6252	6093	5613	5237	4742	4224	3773	3283	2860	2336	1860	1524	1215	965	747	571	420	306	214	148	115	109	142	167	200	217	269	250	244	245	204	158	117	92	69	61	89	106	170	190	294	384	483	571	652	728	741	715	731	699	657	561	466	362	278	166	99	91	99	158	204	262	337	359	383	369	338	266	266	220	195	201	208	228	299	407	492	662	816	870	994	1037	1108	1136	1194	1197	1250	1300	1409	1458	1599	1837	2080	2396	2678	3057	3501	3896	4275	4850	5088	5591	5939	6315	6653	7162	7482	8004	8360	8581	8626	8934	9183	9380	9469	9565	9605	9804	10233	10354	10490	10412	10314	10128	9847	9641	9161	8961	8761	8804	8853	8969	9086	9093	9347	9330	9272	10094	10626	11162	11649	12180	12639	12829	12645	12712	12664	12701	12622	12052	11789	10933	10262	9785	9420	9228	9023	9159	9212	9266	9625	9780	9795	10036	10018	9711	9382	8948	8568	7896	7577	7122	6676	6221	5842	5507	5363	5306	5420	5475	5621	5688	5955	5974	6036	6210	6202	6112	6009	6012	5866	5629	5320	5031	4997	4832	4750	4693	4819	4787	4705	4659	4520	4633	4607	4351	4130	3918	3729	3402	3130	2866	2632	2418	2358	2310	2306	2420	2498	2514	2573	2668	2564	2517	2512	2485	2522	2368	2170	1923	1748	1664	1555	1480	1464	1386	1408	1412	1482	1499	1560	1486	1479	1366	1319	1217	1078	1001	901	885	828	896
695	743	781	800	899	1006	1112	1189	1351	1546	1662	1806	1867	1898	2011	1955	2016	1975	1944	1954	1908	1993	2013	2067	2159	2236	2325	2404	2365	2278	2156	2334	2284	2498	2489	2684	2683	2818	2848	2769	2719	2753	2650	2743	2680	2689	2616	2590	2548	2568	2537	2562	2657	2739	2865	2992	3143	3338	3673	3714	3856	3950	4169	4320	4299	4452	4461	4553	4577	4508	4637	4711	4725	4934	5064	5320	5459	5527	5919	6179	6175	6387	6671	6773	6999	7177	7273	7278	7296	7491	7718	7796	7895	8042	8050	7983	7911	7919	7898	7932	8114	8193	8347	8173	8212	8284	8364	8204	8367	8652	8620	8612	8740	8750	8747	8530	8392	8301	8448	8457	8596	8707	8615	8770	8761	8812	9125	9227	9192	9177	9214	9006	8635	8627	8261	8181	7881	7906	7992	7983	7828	8046	7867	7807	7644	7788	7604	7605	7424	6988	6652	6169	5864	5386	4890	4254	3852	3390	2850	2385	1980	1587	1246	973	787	612	484	389	267	196	164	159	153	158	150	178	186	183	167	173	149	129	118	90	84	73	71	96	133	207	276	421	533	723	885	1029	1118	1124	1092	1049	972	819	664	491	316	233	156	126	139	213	268	345	422	508	570	605	590	504	478	369	339	248	248	233	254	278	323	460	543	639	711	746	779	835	825	901	927	980	1065	1161	1322	1518	1737	2001	2355	2715	3235	3742	4235	4771	5197	5558	6020	6248	6403	6631	7070	7204	7596	7669	8088	8321	8533	8937	9265	9620	9942	10425	10627	10939	11039	10833	10631	10314	9961	9327	8799	8459	8061	7923	8068	8165	8460	8804	9178	9578	10151	10625	11486	12215	12621	12693	12951	13262	12703	12398	11804	11549	11065	10594	10334	9787	9491	9571	9786	9683	10014	10217	10455	10639	10484	10510	10183	10085	9524	8918	8380	7814	7437	7014	6865	6660	6781	6585	6421	6505	6313	6267	6353	6180	6089	5870	5711	5773	5714	5476	5329	5265	5134	5178	5070	5136	5240	5175	5180	5368	5447	5434	5554	5503	5354	5149	4774	4563	4477	4159	3696	3405	3131	2870	2639	2523	2617	2593	2703	2794	2976	3011	3030	3017	2897	2814	2628	2431	2193	2063	1933	1816	1856	1753	1781	1738	1763	1820	1815	1751	1697	1659	1648	1571	1504	1390	1252	1139	1123	1009	930	858	843	870	963	992	1038
764	825	842	912	1006	1104	1219	1341	1495	1646	1728	1772	1786	1862	1923	1966	1949	1949	1938	1925	1966	2057	2043	2091	2041	2045	2233	2158	2075	2119	2105	2172	2247	2379	2414	2538	2615	2558	2576	2554	2515	2494	2522	2581	2545	2662	2597	2533	2565	2576	2566	2671	2744	2878	2972	3305	3415	3640	3938	4060	4106	4077	4201	4341	4477	4454	4422	4488	4481	4509	4538	4554	4637	4818	4903	5200	5272	5350	5655	5864	5873	5991	6187	6415	6563	6814	7010	7207	7368	7459	7640	7780	8038	7937	7763	7785	7695	7713	7532	7592	7718	7565	7643	7991	8162	8185	8278	8194	8257	8445	8612	8512	8328	8320	8128	7900	7944	7851	7812	7881	7941	8097	8275	8478	8673	8784	9192	9206	9179	9202	9117	9249	8874	8689	8665	8433	8415	8171	8353	8302	8011	8037	7913	7878	8018	7769	7451	7360	6902	6824	6303	5893	5445	5036	4659	4044	3604	3109	2656	2265	1877	1567	1285	1128	888	716	572	457	342	237	169	148	113	99	94	71	105	99	109	154	148	161	150	122	124	117	182	217	284	380	508	704	818	1088	1144	1298	1328	1352	1201	1102	885	731	554	413	311	197	175	198	252	335	426	518	625	668	746	738	707	634	532	419	361	336	269	228	220	247	271	302	353	430	459	494	494	556	598	665	717	797	912	1075	1253	1558	1810	2170	2552	3000	3352	3854	4353	4707	5043	5389	5718	5889	6189	6326	6675	7045	7607	8092	8653	9030	9331	9776	10344	10372	10683	10740	10583	10726	10442	10056	9602	9036	8640	8284	8133	7847	7977	8212	8527	9096	9555	9850	10512	10731	11034	11416	11558	11832	11924	11607	11587	11557	11029	10755	10710	10503	10567	10642	10663	10584	10727	11011	10985	10987	10805	10643	10401	10037	9503	8978	8663	8301	7943	7681	7484	7445	7457	7684	7832	7740	7820	7745	7552	7256	6806	6385	6006	5541	5197	4823	4708	4594	4567	4688	4948	5334	5465	5658	5924	6094	6196	6114	5894	5799	5733	5575	5281	5015	4735	4398	4086	3991	3850	3778	3622	3371	3308	3263	3231	3152	3110	3171	3055	2906	2902	2723	2570	2400	2199	2094	2030	2042	2001	2004	2116	2102	2225	2267	2257	2180	2129	2091	2043	1872	1695	1500	1370	1250	1136	1112	1008	1018	1047	1058	1084	1117	1078	1191	1156	1176	1128
746	834	881	954	1056	1142	1251	1303	1402	1470	1581	1626	1696	1767	1821	1912	1940	1889	1935	1910	1897	1856	1862	1991	1908	1910	1935	1941	1974	1945	2009	2202	2294	2405	2429	2512	2522	2535	2546	2618	2636	2607	2751	2753	2821	2890	2852	2833	2795	2844	2867	3012	3108	3118	3407	3465	3697	3862	4016	4011	4057	4089	4100	4219	4243	4272	4218	4197	4256	4200	4392	4433	4473	4655	4665	4855	5091	5197	5261	5625	5736	5807	6142	6482	6728	7117	7301	7321	7442	7538	7626	7777	7889	7732	7693	7550	7479	7392	7326	7414	7510	7440	7540	7763	8104	8007	8093	8103	8240	8192	8124	8069	8027	7845	7812	7824	7684	7758	7699	7817	7960	8231	8529	8741	8746	8995	9010	9235	9256	9367	9492	9163	8982	8523	8421	8514	8203	8126	7978	7805	7934	7950	7697	7361	7394	7273	7080	6865	6714	6512	6161	5938	5648	5213	4884	4449	3940	3508	3112	2656	2227	1822	1639	1264	1021	799	607	490	321	249	179	116	82	49	61	58	105	139	148	205	193	208	205	198	200	216	285	340	406	506	629	724	879	974	1097	1163	1235	1156	1078	975	848	758	584	487	382	269	231	253	300	356	457	548	614	703	746	777	736	719	633	570	522	478	454	396	354	337	288	285	290	325	312	319	355	425	484	583	671	756	886	1072	1340	1573	1916	2265	2599	2874	3336	3769	4137	4426	4771	5015	5337	5649	6032	6325	6893	7277	7852	8423	8844	9230	9442	9632	9761	9701	9688	9868	9876	10118	9919	9715	9485	9288	9294	8993	9145	9145	9170	9533	9435	9481	9736	9760	9921	9826	9702	9849	9999	10182	10432	10384	10608	10945	11131	11351	11850	11903	11970	12166	11897	11820	11488	11241	10623	10182	9635	9149	8673	8462	8436	8570	8567	8733	8999	9024	8969	8989	8872	8767	8530	8155	7753	7202	6737	6332	5861	5542	5097	4848	4652	4635	4788	5163	5396	5592	5818	6110	6230	6285	6244	6242	6015	5749	5245	5002	4880	4688	4582	4504	4425	4362	4238	4163	4424	4593	4481	4351	4163	3942	3697	3407	3115	2850	2564	2275	2172	2112	2032	2001	2089	2154	2326	2506	2498	2652	2638	2669	2566	2407	2288	2031	1890	1759	1550	1418	1267	1250	1229	1233	1289	1242	1308	1291	1375	1319	1329	1189	1176	1145	1122	1074	989
789	860	947	987	1044	1139	1207	1295	1298	1358	1457	1622	1691	1775	1874	1959	2054	2093	1995	2009	1979	1949	1915	1923	1854	1876	2001	2081	2133	2263	2323	2394	2405	2514	2495	2506	2481	2599	2623	2643	2693	2703	2714	2824	2790	2854	2920	2908	2869	2915	2946	3068	3176	3278	3381	3526	3529	3705	3717	3962	3947	3909	4074	3988	4060	4114	4132	4216	4264	4264	4267	4388	4543	4501	4750	4929	5209	5392	5571	5808	6016	6266	6442	6702	7073	7242	7360	7295	7213	7206	7206	7213	7189	7227	7374	7235	7107	7178	7296	7374	7501	7650	7758	8116	8071	8164	8132	8007	8079	8128	8349	8295	8325	8238	8141	8097	8036	7880	7931	8098	8212	8326	8495	8913	8739	8856	8870	8916	8902	8910	8963	8706	8521	8329	7867	7860	7686	7448	7651	7377	7563	7617	7757	7550	7443	7408	7362	7188	7229	6983	6787	6383	6146	5674	5222	4424	3997	3419	2970	2452	2059	1733	1425	1168	912	729	535	413	330	211	138	95	75	67	73	109	126	156	174	181	215	200	202	227	232	247	302	354	392	510	568	688	784	937	1056	1171	1250	1233	1217	1170	1036	928	684	515	423	306	268	244	275	358	473	537	653	726	824	828	834	823	785	746	713	669	603	531	415	314	284	231	227	235	223	263	316	352	414	495	585	672	820	965	1144	1440	1729	2010	2408	2787	3266	3610	4137	4499	4893	5253	5641	5968	6275	6478	6877	7153	7340	7715	8073	8342	8485	8523	9038	9354	9678	9845	10395	10930	11021	11101	10746	10734	10503	10095	9830	9681	9317	9101	8783	8659	8535	8640	8753	9006	9450	9647	10006	10483	10898	11144	11345	11722	11973	12204	12080	12137	11775	11409	11007	10344	9754	9436	8966	8956	8928	9135	9011	9413	9404	9873	10243	10292	9891	9488	9102	8605	8188	7825	7156	6915	6478	6049	5811	5607	5629	5617	5741	5730	5769	5961	6136	6047	6124	6059	5992	5594	5346	5296	5167	5031	4872	4773	4781	4761	4872	4982	4956	4930	4938	4903	4888	4727	4663	4531	4413	3990	3699	3495	3053	2743	2522	2413	2276	2334	2387	2526	2679	2648	2660	2680	2737	2679	2687	2440	2373	2239	2179	2027	1861	1708	1660	1599	1554	1481	1447	1554	1536	1603	1620	1492	1466	1321	1241	1174	1056	1021	897	934	985	1008	1094
922	1031	1046	1064	1056	1156	1189	1274	1334	1434	1537	1736	1862	1936	1987	2045	2024	2081	1975	1946	1969	1981	1908	1914	1929	2013	2079	2132	2262	2398	2338	2305	2266	2301	2330	2391	2491	2499	2560	2590	2585	2581	2532	2499	2659	2611	2717	2738	2786	2840	2901	2957	3154	3096	3239	3255	3437	3638	3796	3957	4092	4091	4108	4151	4201	4328	4412	4393	4484	4551	4715	4742	4785	4948	4958	5126	5423	5661	5820	6094	6240	6542	6564	6702	6946	6972	6996	7014	6918	6862	6974	6897	6963	6995	6999	7046	7177	7240	7315	7427	7661	7743	7974	7848	8085	7996	8011	7997	8121	8191	8394	8451	8473	8341	8169	8081	7961	7765	7798	7762	7801	7944	8133	8262	8393	8587	8495	8678	8524	8731	8665	8691	8554	8490	8196	8121	7843	7678	7634	8016	7836	7845	7977	8140	8159	7961	7737	7651	7498	7184	6809	6563	6088	5444	4774	4250	3706	3075	2646	2160	1807	1478	1248	1026	883	715	571	441	369	272	201	148	99	94	105	98	99	118	131	152	195	219	277	277	261	318	342	418	426	528	629	741	871	1049	1161	1201	1301	1257	1205	1093	928	765	640	447	364	283	287	366	420	551	625	721	811	892	981	1032	1023	993	963	868	737	639	538	452	304	235	161	131	122	97	143	161	178	262	306	377	488	592	731	834	1101	1391	1691	2026	2342	2743	3355	3690	4227	4562	5086	5324	5701	6093	6274	6367	6651	6637	6980	7309	7692	8069	8368	8882	9580	9951	10383	10951	11138	11320	11116	10812	10595	10105	9835	9351	8874	8695	8582	8492	8809	8552	8842	9269	9657	9964	10570	10974	11166	11275	11383	11334	11299	11089	10949	10843	10688	10655	10338	9993	9840	9629	9548	9791	10054	9993	10076	10150	9989	10108	9762	9716	9367	8985	8647	8116	7611	7404	7104	7165	7093	6991	6956	6940	6789	6728	6672	6489	6271	6081	5766	5601	5476	5296	5109	5102	4861	4837	4866	4719	4934	4990	5128	5342	5360	5333	5464	5273	5149	4932	4833	4550	4295	4030	3756	3634	3404	3097	2912	2826	2855	2870	2905	2951	2985	2963	3043	3014	2889	2705	2517	2416	2342	2154	2059	2033	1989	1954	2048	2104	2175	2126	2122	2122	1975	1922	1762	1592	1557	1491	1340	1275	1127	1071	993	1016	1005	980	958	1055	1153	1135	1229
874	933	962	992	1032	1127	1227	1315	1372	1466	1594	1762	1838	1953	1908	1998	1890	1927	1820	1849	1759	1790	1887	1912	1944	1977	1990	2066	2118	2074	2120	2073	2137	2229	2279	2442	2456	2495	2475	2511	2515	2510	2443	2487	2588	2785	2849	2940	2950	2895	3016	3050	3143	3148	3242	3469	3677	3847	3983	4035	4101	4198	4259	4256	4324	4422	4425	4537	4654	4740	4748	4636	4673	4934	4883	5106	5360	5540	5750	6037	6217	6433	6442	6632	6862	6849	6860	6834	6858	6854	7023	7123	7104	7279	7148	7113	7168	7382	7380	7479	7598	7678	7788	7862	7741	7721	7745	7977	8087	8075	8139	7998	8096	7934	7866	7742	7551	7441	7631	7522	7642	7907	7923	8362	8420	8717	8727	8928	8870	8948	9018	9093	8786	8807	8623	8403	8141	7956	7800	7875	8008	8083	7763	7807	7781	7647	7604	7246	7165	6745	6506	6095	5738	5303	4715	4257	3629	3242	2782	2319	2011	1700	1474	1265	1097	912	716	605	461	361	266	187	124	82	59	67	107	130	181	228	303	352	370	391	417	422	415	422	472	523	583	645	729	796	850	857	848	826	746	686	604	552	497	445	415	457	474	566	609	711	779	845	900	947	1033	1047	1009	995	907	860	720	628	501	408	289	203	141	109	74	80	93	106	124	176	229	338	441	572	743	949	1203	1471	1812	2141	2561	2978	3271	3642	3931	4433	4747	5031	5469	5763	6013	6283	6695	7001	7413	7927	8479	8940	9257	9386	9797	10181	10209	10199	10131	9974	9627	9343	9268	9037	8770	8707	8648	8777	8873	9314	9366	9609	9781	9936	10092	10237	10417	10300	10118	9967	10069	9841	9803	9871	10270	10281	10649	10741	10851	11003	11064	10918	11018	10885	10652	10145	9910	9437	8807	8400	8184	8102	8022	7948	8004	7947	7994	8374	8565	8551	8392	8293	7901	7445	6710	6321	5895	5621	5235	5041	4759	4686	4629	4647	4761	4914	5141	5443	5655	5646	5749	5635	5689	5536	5293	5074	4846	4672	4587	4220	4029	3895	3789	3715	3730	3718	3586	3514	3422	3492	3591	3421	3313	3238	2981	2829	2581	2601	2404	2179	2095	2134	2161	2196	2219	2311	2460	2451	2542	2576	2426	2407	2214	2072	1845	1689	1491	1341	1250	1148	1099	1127	1104	1079	1183	1265	1258	1245	1190	1180	1156	1100	1070
800	879	918	956	1003	1139	1234	1301	1392	1507	1575	1678	1720	1801	1807	1788	1824	1754	1731	1780	1757	1836	1839	1946	1948	2011	1960	2023	2041	1998	2089	2278	2272	2463	2553	2640	2603	2472	2485	2556	2520	2620	2522	2542	2633	2849	2837	2968	2944	3017	2988	3008	3080	3157	3416	3567	3751	3920	4036	4134	4198	4161	4308	4207	4286	4261	4306	4284	4356	4379	4415	4535	4594	4724	4902	5066	5280	5435	5759	5835	6082	6331	6440	6641	6819	6995	7028	7069	7217	7241	7368	7352	7514	7103	7145	7273	7181	7184	7392	7361	7515	7562	7597	7463	7732	7744	7854	7943	8055	7988	8136	8307	8086	8038	7907	7847	7784	7666	7740	7742	7888	8006	8173	8505	8702	9031	9176	9209	9248	9170	9226	9133	8842	8748	8401	8073	7936	7553	7448	7582	7595	7477	7688	7610	7515	7499	7260	7175	7139	6928	6768	6585	6234	5743	5133	4555	4178	3562	3017	2666	2197	1887	1619	1317	1145	943	707	591	483	351	247	145	95	56	63	93	156	200	261	338	403	460	469	472	427	385	384	325	333	327	369	371	423	443	516	545	564	559	603	537	532	502	452	431	385	408	422	489	597	649	737	855	950	1015	1084	1186	1160	1166	1050	961	895	776	642	516	383	274	173	148	95	76	76	95	152	201	308	425	575	717	922	1058	1337	1572	1848	2132	2426	2604	3030	3399	3688	4160	4583	5053	5625	5951	6586	6827	7164	7420	7671	8226	8493	8701	8962	8881	9084	9194	9380	9364	9415	9469	9391	9433	9487	9493	9504	9475	9432	9423	9121	9072	8912	8965	8800	8872	8867	8814	8905	9076	9152	9300	9531	9953	10304	10802	11308	11421	11521	11822	11586	11496	11170	10970	10318	9784	9217	8667	8294	8027	8033	8127	8279	8573	9026	9208	9151	9260	9077	8985	8855	8591	7892	7379	6823	6242	5574	5164	4981	4760	4736	4866	4981	5113	5342	5564	5775	5853	5899	5900	5785	5608	5377	5232	4985	4686	4522	4460	4327	4358	4400	4410	4457	4473	4661	4693	4630	4643	4411	4204	3879	3712	3402	2977	2827	2498	2371	2344	2297	2401	2443	2546	2631	2627	2804	2797	2751	2669	2560	2487	2359	2236	2083	1907	1792	1654	1526	1465	1396	1407	1421	1366	1358	1397	1319	1276	1257	1206	1178	1113	1073	996	962	893	957
841	878	985	1039	1135	1256	1351	1386	1548	1561	1598	1699	1736	1732	1771	1770	1842	1924	1969	2009	2026	1973	1979	2014	2033	1982	1966	2029	2113	2208	2296	2328	2466	2520	2477	2481	2424	2363	2385	2381	2465	2462	2423	2424	2481	2491	2613	2672	2734	2751	2791	2875	3067	3255	3355	3599	3701	3925	4076	4149	4197	4247	4256	4104	3990	4064	4065	4073	4257	4371	4447	4723	4756	4999	5045	5262	5416	5636	5874	6184	6206	6448	6682	6844	7080	7192	7272	7313	7430	7425	7374	7324	7143	7162	7082	6788	6767	6773	6776	7002	7214	7278	7480	7696	8029	8076	8411	8360	8355	8365	8293	8275	8321	8332	8070	7931	7924	7825	7768	7902	8039	8164	8306	8646	8708	9016	9257	9206	9451	9041	9141	8913	8758	8488	8367	7953	7714	7585	7393	7411	7718	7618	7740	7795	8016	8092	8001	8142	7885	7639	7128	6761	6194	5627	5295	4736	4057	3434	2926	2398	1992	1730	1425	1153	994	867	674	529	396	308	227	131	94	91	104	149	165	230	253	306	340	378	355	378	365	320	301	284	268	257	245	294	317	366	390	432	493	508	473	483	450	367	312	259	205	225	295	382	508	622	793	922	1084	1235	1334	1405	1382	1340	1248	1138	941	823	686	498	373	276	189	132	109	109	118	173	222	315	383	482	624	756	885	1072	1265	1407	1663	1914	2237	2547	2807	3209	3680	4121	4683	5280	5575	6190	6419	6766	6785	7026	7254	7411	7602	7972	8318	8515	8936	9398	9721	9984	9891	10112	10067	10132	9947	9667	9642	9369	8877	8389	8251	8107	7791	7774	7752	8147	8441	8777	9359	9643	10153	10230	10751	11213	11585	11669	11670	11644	11033	10753	10393	10235	9864	9245	9055	8712	8554	8580	8605	8988	9289	9670	9684	9905	9942	9773	9335	8919	8459	7967	7361	6926	6542	6251	6178	5941	5823	5739	5713	5711	5903	5965	5877	5784	5748	5600	5554	5392	5236	4988	4717	4641	4491	4447	4467	4498	4703	4795	4944	4976	5008	5117	5111	5167	5054	4871	4690	4415	4136	3737	3451	3125	2860	2698	2664	2663	2617	2781	2877	3099	3019	3047	2901	2779	2620	2620	2414	2332	2149	2034	1935	1856	1729	1760	1704	1773	1773	1764	1754	1657	1628	1525	1396	1289	1147	1004	986	898	890	913	906	997	1083	1168	1247
923	998	1131	1162	1199	1289	1354	1404	1438	1475	1519	1579	1642	1708	1758	1883	2020	2051	1933	1942	1986	1928	1861	1868	1906	1872	1870	1844	1993	2074	2072	2185	2162	2205	2226	2230	2185	2266	2185	2318	2460	2401	2395	2320	2420	2379	2500	2575	2694	2728	2958	3047	3205	3400	3528	3589	3859	3978	4058	4173	4175	4109	4073	4009	4007	3981	4097	4101	4271	4458	4727	4777	4872	5082	5204	5410	5493	5651	6071	6407	6468	6797	7007	7233	7387	7484	7507	7432	7394	7569	7387	7221	7053	6894	6852	6788	6629	6729	6759	7138	7272	7596	7636	8022	8239	8379	8532	8586	8406	8299	8266	8126	8138	7987	7767	7809	7750	7660	7524	7643	7794	7888	8088	8559	8777	9116	9212	9182	9209	9238	9236	9174	8990	8842	8594	8343	8015	8004	8052	7787	7746	7873	8291	8100	8172	8142	7953	7912	7636	7320	7039	6837	6362	5699	4932	4201	3786	3307	2742	2421	1968	1697	1452	1280	1118	967	813	649	545	437	317	217	170	132	81	100	97	142	183	223	277	329	393	436	395	418	355	334	312	292	286	272	269	242	249	264	294	273	265	245	204	172	151	165	191	246	334	436	617	729	910	999	1143	1228	1336	1422	1291	1211	1106	1012	873	696	619	457	417	358	292	297	241	240	249	261	292	344	411	514	615	771	939	1082	1347	1516	1780	2024	2387	2800	3188	3522	3900	4323	4657	5028	5316	5418	5756	5940	6332	6577	6778	7164	7634	8076	8668	9135	9507	9887	9923	10144	10062	9668	9513	9222	9092	8723	8480	8183	8016	8040	7958	8114	8417	8731	8903	9247	9489	9997	10124	10191	10171	10511	10622	10900	10951	10841	10367	10440	10040	9859	10185	10110	10325	10075	10139	9934	9997	9785	9796	9777	9720	9362	9116	8843	8650	8265	8084	8072	7821	7511	7588	7413	7213	6970	6969	6823	6676	6507	6290	6111	5851	5601	5424	5100	4829	4686	4546	4421	4679	4709	4812	4976	4924	5113	5214	5275	5253	5172	5108	4935	4892	4654	4531	4369	4143	4019	4105	3885	3670	3534	3423	3384	3360	3356	3257	3316	3168	3205	3077	2943	2825	2589	2342	2308	2201	2105	2214	2231	2263	2205	2220	2310	2257	2148	2084	1943	1820	1648	1525	1381	1187	1140	1017	1015	910	878	910	946	1017	1050	1122	1221	1215	1380	1403
934	980	1033	1124	1144	1134	1158	1214	1301	1317	1395	1465	1640	1766	1797	1773	1849	1907	1778	1717	1686	1640	1590	1592	1619	1647	1729	1781	1876	2017	2038	2002	2104	2191	2293	2339	2386	2459	2424	2494	2561	2647	2518	2482	2481	2688	2735	2731	2839	3008	3124	3264	3423	3487	3577	3670	3913	3964	3998	4036	3995	4036	4038	3983	3951	4087	4159	4289	4377	4484	4753	4675	4792	4924	5066	5248	5435	5754	5944	6173	6382	6556	6826	6970	7176	7310	7288	7246	7347	7260	7202	7115	7102	7127	6995	6930	6967	6997	7057	7400	7432	7538	7731	8150	8261	8469	8391	8353	8299	8215	8037	7964	8010	7721	7600	7688	7537	7475	7373	7253	7523	7879	8146	8328	8862	9149	9331	9374	9289	9544	9115	9138	9024	8800	8376	8159	7877	7734	7557	7728	7724	7690	7634	7703	7995	8064	8155	8064	7996	7620	7203	6549	6154	5851	5431	4719	3907	3464	3043	2643	2317	1971	1727	1529	1392	1181	1009	823	637	489	343	206	165	94	57	53	70	131	175	288	353	450	511	494	493	469	397	340	310	271	222	205	152	129	110	103	114	104	94	120	123	127	151	174	231	284	392	476	585	714	854	1017	1121	1200	1279	1251	1180	1108	1092	1012	858	788	762	665	600	534	503	459	451	377	324	311	324	390	502	624	757	915	1168	1340	1556	1738	2018	2335	2602	2854	3248	3655	3958	4251	4701	4931	5109	5321	5673	6054	6352	6779	7271	7581	7868	8293	8610	8700	8798	8876	8853	8759	8678	8305	8385	8351	8442	8709	9073	9096	9178	9132	9397	9522	9773	9840	9585	9856	9889	9542	9493	9303	9443	9668	9880	10358	10404	10716	10790	10924	11051	11014	11511	11589	11460	11185	10678	10070	9361	9080	8538	8305	8080	7979	7939	8083	8317	8525	8589	8888	8911	8813	8702	8112	7540	7203	6786	6299	5967	5436	5015	4827	4638	4603	4559	4646	4733	4781	4968	5213	5337	5522	5513	5456	5318	5108	4962	4879	4625	4494	4300	4203	4099	4112	4170	4118	4186	4244	4245	4222	4214	4152	3964	3693	3628	3440	3230	3113	2851	2584	2416	2331	2322	2299	2242	2216	2346	2454	2558	2646	2554	2524	2427	2400	2217	2066	1911	1680	1542	1421	1186	1077	1026	1084	1051	1108	1130	1159	1230	1256	1248	1254	1134	1112	1081	1079	1133
834	875	936	993	1039	1037	1086	1146	1281	1348	1434	1553	1670	1791	1843	1771	1722	1698	1720	1690	1676	1660	1705	1743	1795	1818	1854	1935	2045	2102	2139	2200	2218	2416	2438	2468	2565	2613	2602	2494	2543	2497	2440	2452	2469	2545	2683	2654	2802	2878	2934	3035	3116	3329	3415	3575	3686	3785	3862	3836	3996	3982	4042	4031	4066	4291	4277	4398	4511	4643	4804	4820	4923	4950	5295	5353	5576	5844	6102	6379	6371	6499	6623	6944	6959	7170	7329	7254	7327	7373	7305	7180	7362	7259	7215	7232	7055	6971	7160	7259	7338	7270	7510	7718	8023	8133	8215	8313	8345	8283	8182	7998	7922	7825	7695	7696	7501	7584	7390	7436	7494	7686	8054	8211	8539	8936	9245	9180	9391	9299	9220	8913	8872	8246	8138	7663	7620	7381	7325	7443	7331	7516	7838	8157	8224	8202	7921	8106	7878	7751	7808	7512	6872	6099	5253	4713	4266	3634	3084	2818	2227	1981	1687	1547	1310	1171	995	815	631	463	342	198	132	76	70	85	117	146	234	277	326	370	408	386	383	392	385	373	352	349	308	282	244	186	150	116	94	90	81	101	91	105	116	169	231	336	446	558	732	914	1060	1251	1325	1449	1437	1397	1372	1231	1251	1138	1138	1024	888	798	683	648	531	478	449	386	361	387	479	586	698	809	956	1155	1291	1434	1603	1721	1935	2219	2533	2860	3170	3555	3994	4452	4913	5280	5554	5981	6346	6574	6690	7007	7263	7274	7306	7563	7576	7630	7718	7867	7953	8267	8186	8263	8552	8844	9145	9457	9653	9592	9418	9421	9211	9149	9002	8856	8864	8763	8797	8823	8844	9040	9639	9923	10711	11207	11671	11770	11697	11762	11560	11319	11263	10841	10377	9712	9102	8477	8024	7979	7799	7993	8288	8677	8958	9282	9369	9671	9743	9435	9019	8313	7624	7012	6488	5980	5600	5258	5024	4858	4812	4873	4841	5123	5235	5420	5507	5452	5514	5395	5532	5229	4835	4651	4461	4326	4287	4334	4249	4239	4249	4406	4559	4733	4883	4863	4924	4732	4520	4238	4106	3773	3465	3160	2898	2683	2575	2573	2546	2560	2570	2739	2756	2866	2864	2842	2703	2772	2678	2611	2325	2142	2005	1908	1823	1762	1650	1590	1606	1590	1510	1408	1416	1392	1317	1280	1185	1179	1144	1185	1116	1048	1008	942	1002	983	1056
791	826	891	930	1018	1084	1172	1253	1393	1506	1550	1626	1669	1813	1819	1772	1731	1736	1771	1825	1730	1798	1914	1889	1885	1857	1936	1951	2029	2071	2109	2134	2185	2249	2349	2359	2294	2331	2340	2387	2248	2307	2268	2260	2249	2362	2449	2521	2507	2555	2601	2658	2821	2996	3158	3338	3553	3717	3821	4041	4123	4211	4127	4253	4255	4446	4485	4545	4684	4751	4842	5024	5053	5251	5413	5556	5818	5867	6122	6321	6488	6543	6729	6777	6962	7259	7266	7386	7410	7571	7501	7401	7350	7455	7090	6918	6832	6815	6869	6971	7073	7290	7353	7739	8056	8166	8210	8338	8409	8570	8351	8326	7903	7712	7698	7564	7494	7356	7192	7406	7557	7769	8042	8297	8552	8747	9050	9117	9102	9302	8918	8936	8740	8514	8263	7916	7890	7823	7590	7769	8069	8259	8094	7981	8016	8235	8368	8415	8070	7809	7404	6982	6737	6253	5580	4587	3993	3555	3042	2537	2239	1884	1724	1497	1328	1219	1067	947	759	588	474	339	237	190	143	105	103	123	129	163	180	275	313	376	423	476	528	555	540	527	503	378	270	211	131	113	97	78	87	101	139	157	207	327	428	574	734	904	1084	1230	1362	1529	1597	1639	1595	1553	1498	1442	1346	1293	1139	1023	911	798	704	594	555	528	487	504	533	577	671	681	825	938	1051	1146	1201	1291	1465	1548	1740	1975	2402	2780	3281	3690	4164	4715	4998	5161	5461	5695	5898	6112	6312	6549	6679	6752	7077	7519	7867	8158	8405	8701	8955	9290	9021	8967	8920	8849	8564	8566	8389	8404	8032	7893	8012	7738	8036	8399	8625	8878	9233	9444	9867	10117	10267	10702	11018	11693	11458	11493	11094	10614	10023	9489	9393	9396	9124	8774	8769	8657	8800	9086	9210	9614	9749	9796	9587	9556	9114	8789	8392	7876	7386	6959	6390	6145	5917	5889	5946	5899	5880	5729	5668	5795	5711	5693	5499	5367	5131	4916	4740	4535	4506	4421	4355	4314	4320	4580	4750	4879	4919	5054	5002	5081	5180	5218	5047	4971	4703	4297	3854	3596	3224	2947	2708	2647	2758	2742	2821	2911	3033	3042	3150	3048	3009	2847	2681	2552	2399	2261	2194	2178	2071	1869	1920	1959	2010	1986	1927	1934	1931	1875	1711	1579	1454	1298	1197	1102	924	935	928	984	1006	1061	1116	1230	1289	1304	1379
765	831	872	1023	1140	1200	1295	1304	1424	1500	1507	1553	1519	1592	1665	1703	1654	1723	1710	1788	1763	1731	1745	1797	1724	1675	1718	1787	1866	1949	1965	2016	2014	2073	2158	2102	2132	2172	2142	2145	2175	2226	2241	2146	2215	2337	2335	2422	2405	2502	2573	2696	2900	3170	3387	3655	3827	4138	4177	4367	4497	4373	4393	4426	4297	4343	4371	4393	4402	4484	4765	4850	4928	5120	5273	5335	5403	5582	5971	6119	6466	6613	6714	6943	7138	7380	7496	7666	7526	7634	7640	7415	7433	7397	7046	6926	6795	6920	6879	7018	7365	7472	7664	8135	8233	8431	8298	8560	8764	8607	8465	8160	7998	7695	7584	7466	7495	7442	7289	7482	7767	7910	8229	8363	8753	8887	9112	9609	9572	9505	9545	9492	9144	9045	8571	8550	8447	8136	8191	8373	8270	7901	8050	8674	9087	9178	9058	9070	8904	8602	8126	7240	6447	5696	5431	4874	4125	3467	3260	2824	2508	2251	2028	1876	1766	1650	1561	1331	1188	989	771	572	460	277	188	98	82	64	101	150	255	329	473	550	641	681	710	662	641	560	475	393	273	208	188	205	171	185	225	253	271	319	406	513	633	717	909	979	1123	1239	1371	1482	1555	1606	1606	1550	1508	1448	1435	1351	1285	1224	1116	1023	928	818	769	705	685	657	680	661	688	729	795	892	950	1065	1155	1236	1404	1577	1764	1942	2336	2660	3189	3556	3937	4287	4373	4690	4786	4867	5206	5569	5981	6293	6833	7447	7845	8350	8700	9044	9118	9252	9178	8756	8500	8333	7991	7977	7897	7708	7682	7756	7778	7940	8315	8482	8847	9185	9581	9611	9766	9839	9772	9859	10038	10194	10286	10379	10409	10275	10132	10063	9532	9771	10033	10118	10214	10102	9955	9737	9734	9427	9438	9358	9111	8752	8396	8333	8012	7918	7905	7777	7722	7419	7226	7113	6891	6966	6719	6338	6131	5666	5593	5138	5019	4728	4546	4365	4408	4309	4358	4436	4757	4848	4892	5032	5030	5202	5263	5174	5017	5027	4747	4716	4519	4563	4388	4227	4073	3849	3684	3555	3474	3205	3151	3221	3301	3233	3156	3136	3061	2973	2788	2682	2562	2379	2317	2265	2171	2206	2308	2328	2381	2422	2462	2382	2337	2134	1928	1838	1625	1499	1338	1235	1127	1040	1005	942	1020	1024	1080	1160	1184	1216	1187	1303	1396	1349	1327
780	773	917	999	1123	1195	1258	1293	1398	1396	1387	1452	1395	1558	1612	1663	1711	1656	1707	1675	1634	1612	1578	1644	1651	1633	1682	1732	1852	1964	1976	2028	2007	2099	2120	2171	2226	2225	2203	2241	2258	2222	2333	2250	2305	2253	2293	2370	2418	2476	2670	2750	3066	3263	3395	3714	3833	4024	4121	4185	4197	4141	4030	3958	3855	4021	3994	4143	4182	4339	4431	4480	4558	4833	4798	5020	5218	5573	5745	6253	6578	6716	6967	7092	7300	7512	7601	7766	7757	7864	7687	7655	7324	7194	7164	7039	6947	7045	7098	7412	7623	7903	7965	8148	8390	8300	8406	8671	8788	8684	8785	8565	8388	8147	7816	7785	7750	7834	7760	7818	8051	8236	8484	8679	8958	9127	9338	9595	9885	9818	9592	9551	9587	9079	8850	8670	8222	8343	8187	8013	7727	8253	8407	8741	8515	8235	8152	8057	7905	7991	7949	8025	7373	6364	5539	5010	4815	4025	3513	3329	2809	2691	2445	2336	2090	2034	1804	1615	1437	1160	885	626	443	261	135	81	64	98	131	202	304	416	523	635	635	651	696	647	692	645	603	549	449	405	407	369	361	338	315	348	358	416	476	587	656	778	905	1026	1169	1313	1387	1542	1586	1585	1590	1529	1559	1551	1600	1562	1542	1481	1389	1232	1193	1034	992	787	742	744	687	642	710	796	852	857	947	1017	1123	1267	1503	1699	1899	2120	2354	2711	3047	3441	3610	4110	4280	4387	4830	5016	5378	5788	6291	6714	7114	7474	7842	7903	8140	8159	8061	8205	7958	7964	8021	7818	7986	8075	8331	8430	8464	8662	8886	8868	9042	9297	9308	9117	9203	8997	8906	8902	9002	9146	9360	9698	9990	10289	10676	10891	10948	11118	11223	11363	11117	10927	10665	10045	9595	9143	8730	8520	8300	8334	8454	8463	8729	8871	9144	9131	9154	9017	8684	8085	7600	7261	6676	6273	5885	5247	5022	4632	4586	4445	4507	4579	4645	4702	4917	4960	5049	5102	5139	5028	4916	4799	4608	4437	4486	4407	4385	4330	4173	4196	4312	4396	4430	4538	4504	4402	4412	4331	4123	3805	3548	3433	3210	3045	2799	2628	2499	2534	2388	2484	2608	2754	2752	2752	2710	2722	2820	2756	2655	2476	2301	2107	1948	1779	1525	1393	1274	1285	1240	1230	1216	1287	1291	1264	1167	1121	1133	1066	1061	991	929	993	1038	1096	1067
796	876	966	1097	1165	1179	1206	1220	1256	1242	1337	1394	1485	1636	1709	1864	1828	1749	1745	1592	1634	1569	1622	1675	1698	1740	1723	1795	1934	1938	2049	1972	2017	2124	2143	2143	2188	2265	2281	2132	2194	2171	2146	2094	2027	2103	2137	2226	2334	2423	2466	2594	2803	2954	3171	3282	3358	3523	3571	3754	3870	3774	3775	3757	3820	3807	3874	3979	4332	4379	4527	4524	4614	4826	4961	5062	5473	5618	6080	6642	6895	7240	7216	7406	7570	7769	7699	7892	7791	7861	7674	7459	7349	7176	7024	6841	6897	6952	6988	7202	7627	7810	8090	8210	8253	8576	8583	8865	9062	8965	9073	8889	8624	8555	8206	7972	7950	7902	7859	7809	8047	8471	8635	8840	9230	9383	9462	9590	9758	9761	9559	9447	9168	8821	8629	8155	8094	8126	7760	7694	8369	8623	8149	7820	7962	8030	8010	8182	7943	7474	7264	6997	7122	6929	6346	4941	4608	4296	3723	3238	3077	2731	2629	2357	2160	1928	1779	1598	1266	1038	835	606	437	289	182	107	79	66	96	153	235	343	463	578	660	756	888	930	964	963	908	838	719	631	540	504	474	491	501	494	589	658	751	835	956	1079	1182	1313	1431	1572	1637	1665	1675	1678	1636	1615	1745	1706	1759	1767	1706	1619	1444	1386	1162	1046	917	818	830	835	840	920	1030	1072	1104	1097	1054	1110	1167	1325	1518	1796	2008	2295	2608	2936	3149	3673	4078	4282	4728	4822	5026	5348	5607	6009	6178	6567	6600	6805	6918	7113	7244	7289	7522	7782	8034	8172	8518	8541	8717	8796	8899	8813	8537	8528	8420	8370	8295	8508	8313	8421	8174	8420	8700	9157	9547	10295	10509	10880	11205	11557	11600	11472	11459	11346	10955	10572	10088	9843	9388	8814	8427	8402	8350	8653	8795	9174	9469	9671	9699	9669	9674	9306	8916	8144	7560	6891	6416	5943	5732	5380	5153	4969	4895	4944	5142	5349	5542	5485	5361	5255	5086	5004	4807	4669	4445	4353	4204	4135	4000	4037	4284	4428	4549	4727	4781	4950	5031	5023	5004	4913	4497	4295	4178	3946	3682	3277	3041	2897	2799	2784	2736	2701	2846	2874	2910	3066	3083	3007	2951	2832	2659	2594	2462	2383	2271	2110	1935	1832	1842	1701	1653	1561	1546	1499	1450	1448	1401	1269	1225	1143	1070	936	917	845	796	802	848	887	973	1024	1162
908	922	1007	1059	1066	1142	1119	1122	1203	1273	1331	1540	1634	1747	1793	1787	1697	1604	1580	1555	1523	1523	1592	1591	1556	1660	1683	1781	1794	1884	1871	1865	2010	2071	2101	2144	2100	2131	2160	2168	1975	1971	1927	1912	1937	1986	2068	2156	2260	2342	2463	2599	2633	2816	2886	3129	3235	3323	3414	3699	3901	3748	3690	3774	3921	3859	4021	4167	4293	4525	4558	4733	4740	4984	5148	5293	5533	5741	5918	6322	6721	6988	7102	7263	7321	7522	7375	7566	7592	7502	7332	7265	7154	6953	6846	6801	6728	6761	6925	7070	7509	7723	7855	8222	8478	8741	8836	8960	9104	8976	8930	8641	8609	8336	8138	7662	7655	7552	7564	7611	7715	7981	8256	8656	8846	9129	9355	9491	9609	9573	9297	9231	8999	8933	8629	8388	8440	8052	7955	8619	8614	8118	7772	8200	8829	9344	9499	9336	9141	8611	7712	6797	6104	6094	6153	5479	4344	4028	3861	3322	3217	2897	2724	2437	2255	2049	1862	1697	1459	1304	1105	858	605	421	287	190	113	76	92	143	278	423	587	776	933	1047	1105	1119	1184	1079	1030	876	839	750	747	794	813	883	991	1078	1114	1173	1308	1310	1355	1389	1462	1511	1569	1649	1659	1794	1819	1907	1867	1842	1950	1869	1947	1911	1800	1735	1543	1348	1207	1127	1057	1043	1119	1093	1137	1261	1343	1262	1241	1112	1088	1153	1279	1372	1577	1906	2196	2556	2967	3384	3666	3981	4325	4493	4714	4972	4959	5287	5385	5459	5842	6107	6358	6651	6924	7289	7725	7869	8138	8250	8470	8426	8561	8498	8225	7966	7776	7570	7461	7355	7454	7624	7984	8171	8572	8733	9225	9422	9764	10308	10482	10944	11125	11170	11082	10982	10631	10523	10215	10366	9630	9384	9305	9279	9211	9274	9255	9625	9804	10074	10053	9984	9952	9649	9249	8851	8152	7711	7114	6820	6494	6371	6084	6086	6170	6065	5991	5953	5698	5621	5655	5630	5503	5273	4899	4634	4447	4283	4124	4074	4314	4258	4443	4611	4820	4980	5147	5274	5594	5421	5357	5237	4957	4779	4788	4365	4016	3767	3469	3273	3146	3061	3019	3103	3146	3201	3369	3311	3288	3239	3121	3028	2843	2635	2409	2324	2167	2145	2185	2156	2255	2192	2212	2229	2174	2012	1888	1755	1589	1445	1302	1144	1098	974	886	899	878	905	956	995	1026	1099	1192	1237	1245	1258	1207
811	831	851	932	940	1008	1044	1103	1180	1296	1395	1487	1518	1549	1583	1550	1465	1450	1430	1454	1403	1445	1421	1478	1476	1521	1611	1611	1688	1788	1918	1881	1972	2027	2028	2118	2087	2134	2140	2098	2011	1944	2002	2004	2066	2054	2071	2189	2351	2369	2435	2573	2678	2832	2961	3150	3293	3425	3556	3696	3694	3747	3774	3733	3733	3809	3960	3999	4169	4218	4296	4260	4385	4591	4761	4950	5122	5284	5404	5792	6092	6435	6646	6817	7021	7172	7292	7385	7580	7578	7430	7229	7214	7050	6913	6841	6803	6674	6765	6955	7451	7694	7955	8377	8592	8778	8900	8952	8887	8698	8674	8468	8279	7977	7718	7578	7628	7441	7257	7470	7640	7716	8097	8489	8892	9235	9276	9669	9366	9325	9400	9119	9124	8955	8640	8789	8342	8136	8771	8946	8187	7891	8459	9162	9549	9442	9478	9140	8973	8958	8512	7712	6600	5710	5631	5674	4920	4158	4162	3872	3463	3331	3040	2915	2721	2650	2356	2141	1876	1580	1341	1012	732	520	352	172	117	97	97	188	328	461	653	772	923	988	985	1008	1033	994	937	923	935	1017	1087	1218	1292	1381	1463	1454	1499	1497	1489	1494	1528	1595	1627	1685	1769	1894	1938	2077	2198	2263	2207	2206	2178	2115	2076	2009	1880	1751	1609	1480	1356	1350	1262	1292	1336	1319	1349	1433	1372	1263	1127	1068	1107	1191	1272	1463	1723	2063	2415	2729	3140	3414	3606	3816	4229	4304	4400	4715	4915	5164	5452	5748	6279	6698	7026	7280	7773	8083	8246	8156	7867	7625	7675	7303	7252	6973	6741	6712	6962	7036	7258	7487	7936	8537	8721	9170	9265	9820	9856	10031	10083	10230	10326	10222	10311	10267	10255	10319	10336	10498	10575	10629	10624	10660	10292	10358	10434	10185	10411	10285	9946	9564	9497	9026	8810	8645	8365	8198	7978	7844	7683	7612	7545	7395	7398	7135	6675	6346	6168	5766	5420	5127	4916	4699	4612	4570	4427	4310	4479	4581	4712	4799	5023	5209	5250	5212	5264	5282	5255	5270	5275	5325	5127	4876	4598	4581	4500	4293	4223	3986	3949	3862	3762	3578	3422	3346	3335	3271	3180	3135	2887	2773	2619	2587	2552	2337	2321	2364	2304	2311	2435	2487	2484	2298	2268	2230	2004	1764	1547	1401	1240	1193	1125	1068	994	958	990	1008	1057	1127	1177	1212	1197	1186	1270	1246	1179	1148	1071
687	727	744	812	881	982	1039	1089	1227	1334	1449	1444	1462	1457	1444	1565	1578	1587	1571	1543	1555	1523	1543	1495	1552	1674	1668	1712	1713	1812	1879	1904	1947	1947	2070	2066	2021	2073	1973	2003	1970	1958	1946	1984	2042	2010	2089	2112	2090	2223	2302	2374	2488	2630	2871	2980	3181	3246	3361	3641	3674	3815	3861	3789	3756	3755	3789	3874	3851	3807	4002	3980	4120	4260	4338	4490	4633	4922	5255	5560	5901	6325	6640	6960	7173	7414	7498	7666	7579	7619	7310	7216	7188	6903	6812	6689	6673	6518	6559	6882	7136	7627	7992	8205	8297	8436	8665	8568	8586	8613	8507	8369	8246	7923	7862	7688	7596	7621	7579	7576	7828	8101	8548	8542	9012	9424	9239	9547	9421	9269	9435	9167	9337	9151	9005	8952	8257	8445	8947	8348	7945	8546	9307	9316	8890	8383	8168	8042	8090	8044	8263	8403	7966	6584	5646	5576	5543	4672	4162	4238	3713	3520	3289	3267	3062	3027	2612	2322	2057	1662	1390	1072	853	559	371	247	117	87	84	119	201	318	421	538	599	708	767	908	990	1068	1135	1184	1268	1281	1322	1371	1422	1493	1485	1458	1525	1499	1546	1653	1698	1867	1939	2098	2237	2344	2441	2494	2551	2518	2458	2380	2281	2228	2177	2068	1979	1881	1690	1579	1459	1433	1352	1348	1334	1341	1331	1250	1325	1138	1056	1113	1145	1233	1334	1606	1808	2070	2287	2615	3075	3157	3438	3706	4107	4300	4563	4861	5309	5761	6115	6567	6729	7051	7276	7452	7431	7615	7311	7242	7197	7201	7065	7119	7258	7272	7423	7637	7812	8068	8201	8553	8558	8740	8895	8837	8821	8743	8830	9205	9509	9790	10067	10289	10596	10711	10966	11410	11795	12129	12210	11874	11747	11296	10869	10293	10028	9617	9284	9180	9071	8800	8882	8949	9219	9300	9549	9380	9494	9093	8662	8400	7913	7199	7017	6450	5975	5569	5296	4982	4860	4703	4701	4879	4857	5030	5289	5304	5341	5344	5131	5112	4953	4829	4731	4668	4459	4541	4623	4729	4971	5102	5094	5122	5154	5125	5311	5095	4898	4809	4471	4255	3934	3590	3312	2961	2798	2707	2560	2631	2688	2753	2759	2889	2974	2903	2782	2838	2616	2464	2439	2296	2175	1987	1931	1753	1591	1487	1355	1333	1282	1376	1384	1364	1344	1248	1193	1178	1104	1035	1012	988	951	937	1049	1067	1013	1076	1131
760	813	878	976	1035	1140	1168	1225	1303	1355	1332	1445	1418	1460	1608	1605	1681	1707	1732	1658	1541	1547	1486	1480	1580	1641	1650	1672	1679	1688	1713	1677	1721	1778	1852	1812	1825	1843	1832	1825	1912	1898	1900	1871	1892	1895	1897	1924	1986	1989	2042	2208	2311	2533	2763	2931	3153	3318	3483	3596	3748	3832	3860	3790	3766	3673	3692	3689	3754	3827	3950	3950	4041	4267	4437	4541	4892	5177	5407	5704	6251	6578	6909	7064	7253	7335	7342	7628	7439	7405	7191	6897	6861	6680	6601	6538	6364	6443	6514	6706	7193	7430	7629	7877	8055	8379	8715	8592	8628	8616	8633	8434	8351	8327	7965	8014	7954	7728	7668	7791	8008	8211	8558	8627	8957	9379	9433	9429	9664	9461	9814	9573	9623	9235	9310	8739	8497	8917	8714	8002	8560	9596	9750	9081	8498	7790	7684	7490	7456	7236	7582	7846	8091	7469	5883	5237	5210	4872	4023	3935	3559	3484	3370	3265	3131	2991	2695	2374	2090	1719	1542	1240	1019	785	580	401	254	146	98	80	114	220	323	447	570	750	885	975	1122	1236	1220	1263	1187	1285	1230	1294	1333	1364	1405	1492	1557	1643	1750	1913	2022	2042	2070	2200	2247	2322	2270	2365	2386	2397	2372	2437	2335	2393	2302	2286	2006	1932	1678	1538	1448	1384	1292	1346	1321	1225	1326	1350	1272	1188	1137	1156	1255	1307	1443	1693	1871	2103	2425	2723	3059	3392	3707	4035	4342	4727	4993	5261	5421	5735	5933	6344	6290	6379	6760	6661	6816	7058	7281	7588	7705	8103	8247	8427	8495	8472	8663	8655	8606	8297	8360	8013	8120	7797	7856	7884	8152	8514	9148	9490	10075	10456	10963	11451	11923	11975	12264	12233	12062	11963	11698	11116	10587	10154	9514	9232	9009	9032	9267	9329	9450	9776	9995	10281	10548	10543	10125	9444	8874	8391	7874	7189	6769	6251	6032	5877	5751	5566	5683	5698	5841	5816	5882	5865	5523	5404	5187	4978	4724	4436	4289	4122	4066	4137	4174	4299	4441	4570	5029	5156	5368	5626	5680	5545	5392	5219	5118	5011	4605	4178	3866	3573	3351	3090	3053	2859	2915	2953	3115	3181	3198	3260	3239	3233	3057	2849	2698	2545	2258	2101	2026	2003	1930	1858	1828	1887	1843	1771	1730	1673	1610	1546	1491	1386	1253	1124	1026	942	896	855	815	817	838	923	1053	1072	1190	1175	1241
840	929	1007	1075	1144	1190	1220	1208	1223	1305	1266	1382	1366	1427	1533	1569	1597	1652	1621	1488	1470	1420	1410	1388	1432	1433	1447	1471	1425	1468	1442	1442	1487	1591	1563	1617	1686	1763	1859	1819	1819	1803	1772	1691	1781	1806	1804	1914	1979	2069	2141	2390	2526	2707	3025	3180	3381	3425	3426	3483	3563	3603	3538	3573	3474	3488	3516	3568	3637	3703	3697	3701	3915	4105	4345	4591	4942	5148	5378	5639	6115	6475	6563	6809	7145	7217	7394	7275	7344	7351	7069	6795	6797	6621	6413	6358	6295	6521	6644	6756	7076	7381	7749	8064	8359	8471	8740	8833	8795	8807	8594	8633	8380	8248	8036	7977	7636	7613	7636	7559	7868	7978	8153	8410	8763	9238	9506	9739	9948	9832	10088	9586	9808	9349	9387	8755	8550	9106	8200	8235	9335	9837	9556	8483	7984	7715	7706	7521	7224	6686	6551	6808	7429	7424	6328	5002	4970	4784	4084	3827	3754	3553	3653	3426	3344	3210	2926	2748	2341	2100	1763	1469	1191	950	714	477	310	164	119	81	161	248	359	437	548	693	859	896	968	985	1007	1023	1080	1147	1165	1328	1464	1515	1569	1633	1673	1706	1726	1814	1821	1851	1842	1885	1955	2020	2068	2151	2273	2265	2312	2391	2330	2345	2225	2172	2037	1818	1642	1517	1425	1410	1332	1278	1355	1252	1322	1368	1272	1136	1138	1163	1270	1417	1583	1832	2042	2333	2678	2970	3389	3706	4000	4340	4732	4875	4938	5209	5275	5455	5639	5859	6091	6424	6787	7145	7416	7729	8174	8362	8522	8526	8664	8457	8291	8010	7849	7815	7712	7922	7724	7825	7950	8220	8338	8456	8791	9300	9888	10299	10704	11056	10899	11010	11163	11212	11003	10885	10860	10815	10543	10277	9972	9856	9596	9727	10002	10240	10311	10520	10342	10346	9966	9792	9233	8960	8522	7933	7528	7281	7186	7058	7093	6877	6964	6728	6571	6392	6342	6209	6075	5980	5715	5262	4852	4498	4163	4013	3995	3883	3983	4100	4411	4633	4860	5090	5293	5351	5464	5485	5477	5409	5090	4792	4661	4390	4262	4042	3807	3586	3495	3518	3470	3542	3558	3580	3477	3384	3397	3302	3226	3071	2790	2688	2525	2312	2220	2188	2117	2170	2189	2326	2353	2328	2333	2298	2150	1936	1776	1599	1421	1227	1131	1030	952	910	918	982	976	1012	1007	1036	1033	1080	1128	1135	1118	1102	1129
826	898	927	988	982	1015	1040	1090	1098	1238	1301	1306	1393	1445	1491	1518	1480	1549	1527	1481	1462	1427	1322	1383	1346	1365	1389	1381	1415	1445	1459	1499	1602	1596	1695	1713	1802	1881	1857	1779	1760	1764	1729	1756	1785	1820	1903	1962	1987	2125	2178	2306	2518	2515	2813	3007	3147	3214	3232	3280	3381	3350	3345	3438	3459	3433	3575	3503	3638	3641	3587	3760	3892	3979	4209	4398	4628	5011	5181	5328	5739	6177	6460	6645	6914	7106	7267	7076	7315	7230	7227	6960	6760	6758	6527	6499	6441	6616	6655	6829	7158	7428	7764	8204	8375	8489	8794	8605	8764	8666	8752	8703	8586	8225	8144	7874	7698	7682	7614	7609	7727	8025	8128	8574	8970	9350	9576	9564	9693	9683	9608	9535	9367	9178	9168	8580	8678	8919	7845	8356	9750	9587	8365	7732	7594	7964	8023	7933	7521	7112	6525	6483	6961	7456	6846	5344	5005	5146	4465	4045	4056	3658	3773	3624	3580	3285	3071	2781	2435	2078	1815	1433	1160	920	714	461	280	176	108	90	95	142	188	267	333	443	489	685	786	887	1043	1148	1188	1320	1439	1514	1583	1533	1553	1452	1477	1464	1536	1520	1665	1744	1848	1917	2050	2090	2186	2141	2164	2151	2115	2068	2135	2055	2010	1936	1792	1741	1660	1599	1572	1522	1413	1420	1411	1261	1257	1261	1257	1103	1121	1185	1314	1471	1763	1963	2240	2511	2784	3015	3457	3791	4018	4282	4687	4989	5168	5410	5688	5980	6187	6778	6919	7425	7758	8043	7929	7980	7873	7655	7580	7457	7427	7279	7102	7181	7190	7500	7927	8138	8354	8690	8652	8865	9195	9091	9049	9138	9401	9671	9712	9890	9878	9992	10229	10136	10481	10758	11077	11107	11025	11007	11071	11148	10698	10866	10492	10148	10045	9665	9104	8817	8723	8528	8560	8464	8163	8125	8005	8071	8072	7918	7902	7590	7287	6741	6448	5895	5610	5352	5071	4867	4671	4396	4352	4237	4327	4532	4594	4750	4916	4845	4999	5057	5285	5173	5097	4975	4884	4854	4916	4728	4503	4470	4376	4323	4306	4175	4125	3960	3918	3887	3783	3724	3622	3360	3169	2995	2859	2730	2591	2513	2431	2439	2415	2411	2425	2480	2446	2472	2371	2465	2528	2333	2248	2049	1884	1700	1464	1272	1163	1106	1071	1059	1016	1069	1121	1131	1137	1154	1096	1062	987	977	942	887	854	851	912
808	817	844	912	957	998	1144	1169	1208	1311	1392	1386	1454	1495	1470	1526	1526	1566	1557	1567	1549	1538	1452	1417	1500	1533	1552	1629	1619	1674	1649	1678	1749	1737	1733	1856	1786	1837	1671	1740	1596	1597	1530	1592	1617	1654	1709	1832	1879	1918	1883	1960	2033	2189	2318	2596	2700	2870	3022	3163	3245	3323	3376	3510	3546	3534	3709	3615	3619	3706	3719	3809	3943	3976	4199	4304	4515	4698	5103	5359	5772	6233	6499	6761	6952	7066	7087	7112	7133	7134	7182	6818	6653	6458	6176	6284	6129	6296	6224	6342	6840	7086	7565	7783	8026	8312	8529	8603	8643	8514	8719	8760	8399	8242	8105	7806	7691	7697	7666	7584	7618	7835	8199	8590	8913	9265	9621	9306	9607	9660	9328	9487	9213	9084	9213	8646	8985	8951	7996	8678	9753	9221	8082	7576	7977	8431	8750	8644	8125	7420	6795	6395	6645	7354	6935	5691	4881	5070	4419	3920	3905	3464	3567	3391	3381	3061	2898	2704	2391	2128	1844	1538	1217	1030	816	631	458	301	198	137	84	78	103	158	277	401	585	764	942	1133	1233	1336	1349	1378	1421	1382	1440	1398	1406	1362	1384	1456	1533	1735	1856	1968	1963	2018	2067	2096	2037	1919	1865	1748	1726	1780	1812	1865	1943	1936	1872	1862	1773	1777	1683	1626	1426	1387	1270	1086	1066	1121	1103	1076	1135	1247	1399	1602	1868	2046	2245	2406	2650	2990	3376	3584	3994	4443	4920	5394	5562	6020	6339	6585	6961	7196	7471	7707	7622	7606	7418	7321	7247	7091	7076	7032	7386	7618	7624	7998	8006	8137	8294	8438	8389	8276	8183	8103	7879	7962	8061	8231	8529	8825	9277	9529	10146	10556	11069	11382	11742	12071	11914	11796	11423	11111	10562	10239	9995	9323	9255	9008	8808	8662	8517	8635	8931	9165	9500	9798	9637	9118	8772	8335	7933	7557	7114	6661	6208	5762	5405	5144	5090	5024	5025	4959	5035	4974	4919	4916	4897	5033	4806	4751	4679	4582	4567	4611	4558	4595	4638	4720	4760	5010	5077	5152	5093	5013	4976	4880	4786	4495	4282	4028	3752	3414	3233	3060	2959	2749	2740	2659	2717	2773	2833	2874	2916	2925	2776	2627	2615	2488	2322	2175	2063	2028	1933	1894	1852	1755	1772	1791	1621	1584	1480	1413	1317	1223	1127	1028	938	966	902	900	925	898	847	858	892	881	891	917	968
862	849	904	953	1044	1121	1273	1285	1390	1482	1507	1524	1513	1516	1541	1558	1502	1531	1613	1544	1493	1506	1531	1407	1487	1532	1571	1628	1593	1595	1582	1601	1607	1661	1588	1598	1585	1558	1527	1503	1442	1461	1416	1427	1492	1488	1522	1575	1597	1606	1648	1670	1855	1994	2183	2506	2741	2899	3122	3246	3333	3423	3531	3718	3676	3703	3579	3663	3603	3624	3580	3634	3697	3811	3956	4165	4390	4652	4993	5383	5657	6166	6479	6578	6892	6966	6891	6869	6970	6901	6860	6440	6294	6155	6037	5916	5818	5979	6333	6479	6674	6917	7270	7611	7994	8120	8264	8382	8452	8459	8538	8437	8339	8019	7811	7793	7616	7527	7418	7535	7649	7728	7995	8424	8566	8964	9242	9142	9309	9523	9547	9663	9418	9602	9428	8911	9680	9222	8356	9253	10021	9377	8136	7808	8240	8726	9121	8949	8542	7920	6947	6264	6363	6882	6727	5451	4587	4620	4357	3810	3793	3360	3479	3338	3367	3071	3011	2835	2534	2285	2118	1802	1581	1337	1179	982	737	534	402	243	141	140	162	238	337	495	681	825	978	1042	1037	1000	1006	967	1037	1088	1209	1252	1323	1429	1513	1648	1740	1833	1920	1906	1867	1783	1806	1747	1729	1646	1698	1687	1771	1875	1931	1946	2034	1999	1924	1824	1701	1678	1555	1363	1239	1077	1081	1015	996	1066	1161	1166	1186	1307	1438	1572	1778	1896	2090	2311	2656	3053	3532	3939	4295	4712	5332	5492	5694	6022	6084	6366	6502	6722	6927	6954	7222	7492	7633	7706	7814	7922	8070	8031	8239	8196	8021	7845	7812	7750	7673	7207	7176	7038	6891	7033	7118	7570	7912	8478	9113	9748	10440	10524	11000	11479	11815	11813	11949	11601	11398	10825	10248	9957	9656	9346	9117	8940	9181	9073	9338	9692	9898	9997	10034	10055	9877	9749	9209	8421	7927	7351	7207	6752	6505	6294	6233	6133	6113	6015	6024	5994	5868	5579	5231	4985	4688	4389	4224	3948	3781	3758	3865	3954	4218	4528	4851	5017	5325	5363	5554	5570	5713	5602	5249	5096	4775	4580	4326	4026	3795	3516	3237	3039	3073	3060	3045	3115	3128	3139	3221	3322	3186	3122	2922	2755	2502	2311	2159	2080	1970	1847	1801	1804	1921	1975	1985	2057	1987	1995	1820	1650	1517	1317	1233	1056	912	789	757	759	732	785	850	906	965	1022	1128	1150	1173	1156	1133
781	837	925	970	1041	1163	1219	1315	1407	1364	1507	1484	1490	1437	1414	1434	1459	1421	1421	1376	1425	1377	1390	1457	1512	1439	1509	1430	1473	1463	1490	1436	1452	1455	1451	1478	1468	1495	1544	1520	1503	1448	1478	1529	1451	1541	1489	1610	1571	1621	1768	1870	1962	2096	2369	2544	2922	3099	3151	3297	3278	3347	3420	3482	3380	3430	3305	3342	3240	3197	3230	3181	3153	3249	3569	3773	4083	4392	4543	4969	5412	5888	6094	6379	6506	6619	6784	6713	6620	6585	6500	6340	6257	6183	5984	6021	6100	6104	6483	6669	6851	7159	7374	7661	7926	8013	8397	8348	8386	8475	8211	8284	8089	7999	8050	7649	7581	7578	7403	7445	7393	7553	7804	8241	8343	8702	8940	9363	9597	9829	9751	9975	9957	9681	9890	9186	9644	9341	8345	9308	9976	9134	8091	7535	7893	8376	8809	8698	8230	7503	6583	6120	6238	6698	6714	5473	4647	4913	4441	3955	4085	3621	3735	3540	3505	3222	3225	3016	2790	2602	2320	2048	1784	1579	1260	1012	773	577	391	228	146	119	152	209	266	371	445	528	625	624	673	633	704	756	850	970	1082	1167	1251	1301	1313	1405	1414	1484	1511	1462	1485	1458	1506	1596	1625	1661	1660	1718	1741	1784	1828	1816	1815	1755	1664	1587	1537	1440	1383	1222	1126	1011	968	927	905	1045	1101	1227	1235	1368	1520	1665	1835	1968	2255	2544	2908	3234	3693	3940	4293	4818	5136	5316	5505	5685	5738	6159	6424	6672	7241	7519	8018	8218	8375	8569	8810	8592	8269	8167	7800	7606	7399	7198	7087	7046	7066	7123	7354	7496	7513	7680	8067	8349	8646	9182	9526	9899	10123	10071	10178	10682	10809	10796	10527	10574	10392	10395	10136	10005	10242	10320	10553	10321	10121	10032	10052	10034	9815	9429	9335	8953	8557	8257	7854	7874	7489	7604	7585	7634	7622	7501	7265	7220	6848	6528	6222	5814	5309	4771	4406	4100	3828	3639	3605	3646	3716	3997	4230	4615	4965	5229	5283	5500	5484	5364	5110	5037	4863	4672	4604	4303	4150	3978	3987	3800	3668	3780	3714	3584	3576	3553	3558	3411	3222	3024	2953	2849	2721	2496	2337	2252	2207	2117	2190	2203	2223	2268	2248	2312	2135	2113	2033	1966	1844	1681	1443	1287	1102	960	883	920	850	932	976	1054	1017	1047	1042	990	1010	1005	1087	1056	1030	990	998
795	879	916	971	1042	1129	1202	1247	1311	1401	1419	1443	1418	1411	1413	1373	1334	1364	1365	1395	1424	1441	1471	1497	1485	1508	1462	1466	1478	1531	1471	1450	1476	1471	1532	1527	1492	1593	1630	1666	1663	1597	1614	1607	1606	1579	1575	1596	1643	1696	1867	1880	2019	2133	2246	2417	2572	2731	2840	3017	3076	3146	3157	3160	3112	3070	3123	3093	3051	3021	3048	3085	3075	3168	3391	3650	4004	4190	4397	4848	5316	5919	6034	6270	6544	6697	6770	6600	6506	6565	6461	6300	6177	6139	6084	5993	5955	6224	6379	6443	6649	6846	7348	7456	7555	8071	8311	8430	8521	8497	8327	8146	8213	8033	7960	7574	7558	7381	7451	7476	7426	7583	7746	8054	8252	8850	9212	9223	9770	10073	9965	9900	9664	9563	9664	8818	9213	9055	8104	8553	9438	8948	7711	7248	7372	7889	8079	7865	7706	6994	6342	5962	6365	6828	6492	5532	4840	5063	4564	4119	4039	3621	3645	3270	3273	3089	3051	2874	2632	2452	2269	2007	1733	1458	1262	995	805	628	431	320	205	147	132	149	179	205	268	404	454	515	555	616	659	684	732	776	860	871	850	907	837	929	989	1080	1110	1158	1205	1245	1256	1336	1373	1404	1402	1376	1424	1408	1418	1485	1507	1521	1442	1470	1459	1411	1344	1205	1132	992	932	944	938	937	1057	1184	1375	1478	1685	1905	2075	2351	2657	2980	3258	3609	3865	4193	4705	4912	5052	5448	5779	5937	6328	6663	6998	7446	7902	8168	8343	8170	8088	8092	7711	7475	7144	7030	7090	7283	7290	7517	7709	7740	7919	8063	8134	8185	8321	8139	8398	8306	8547	8560	8634	8719	8877	9153	9479	10140	10650	10833	10805	11031	11168	11187	11046	11109	11041	10733	10573	10135	9645	9104	8908	8662	8482	8265	8175	8372	8443	8640	8732	8895	8576	8715	8269	8092	7774	7290	6800	6417	5897	5623	5066	4735	4400	4259	4106	4178	4289	4343	4476	4548	4658	4739	4858	4918	5078	5051	4908	4741	4805	4640	4440	4373	4388	4339	4261	4325	4320	4251	4335	4264	4186	4025	3933	3721	3417	3378	3103	2755	2543	2409	2328	2346	2318	2449	2515	2481	2557	2505	2469	2480	2451	2377	2231	2083	1935	1866	1728	1581	1471	1370	1305	1220	1128	1168	1182	1212	1224	1204	1191	1178	1100	1135	1038	945	863	830	804	835	862	914	965
921	986	1007	1065	1125	1193	1282	1290	1396	1413	1465	1501	1479	1502	1445	1418	1421	1431	1460	1478	1494	1492	1478	1443	1484	1406	1460	1401	1371	1401	1349	1411	1422	1508	1518	1540	1510	1524	1510	1570	1519	1519	1515	1455	1481	1478	1527	1551	1628	1690	1758	1830	1892	1914	1965	2153	2289	2434	2618	2779	2937	2991	3031	3134	3305	3093	3124	3100	3153	3175	3290	3358	3407	3484	3675	3767	4259	4617	4950	5158	5604	5998	6380	6412	6508	6720	6626	6616	6421	6505	6221	5997	5795	5765	5675	5485	5510	5724	6019	6121	6415	6543	6919	7275	7708	8197	8401	8577	8581	8729	8378	8401	8256	8114	7929	7659	7404	7491	7511	7456	7372	7496	7690	8009	8307	8842	9101	9106	9458	9519	9610	9452	9419	9095	9320	8537	8779	9084	7918	8174	9168	9321	8360	7435	7211	7193	7407	7288	7118	6482	6172	6171	6683	6954	6427	5213	4796	4791	4118	3774	3619	3149	3114	2925	2840	2811	2712	2569	2370	2300	2183	2095	1873	1724	1461	1313	1152	942	785	580	427	317	237	223	232	268	333	407	439	489	509	488	483	485	516	517	520	508	525	622	689	732	824	866	911	876	899	861	858	875	910	942	1017	1067	1134	1220	1316	1391	1410	1472	1458	1365	1397	1233	1152	1053	982	893	835	854	911	946	1084	1229	1435	1638	1859	2052	2350	2553	2869	3041	3326	3708	4014	4497	5115	5400	5629	5931	6231	6462	6758	6834	7056	7189	7464	7423	7408	7296	7179	7138	7097	7039	7060	7405	7619	7857	8071	8271	8275	8121	8224	8068	7906	7704	7640	7592	7771	7818	7969	8244	8665	8980	9317	9863	10420	10992	11692	11529	11493	11236	10970	10623	10725	10241	9902	9703	9194	8845	8451	8653	8768	8950	9021	9076	9180	9286	9447	9183	9040	8725	8254	7635	7375	6859	6469	6145	5911	5688	5495	5448	5291	5133	5017	5062	4873	4972	4939	4723	4487	4411	4303	4308	4212	4269	4350	4335	4494	4624	4779	4915	4947	4897	5052	4911	4843	4821	4638	4421	4164	3983	3721	3382	3215	3172	2862	2844	2617	2620	2601	2643	2788	2788	2833	2876	2820	2604	2452	2311	2168	1997	1936	1829	1763	1689	1705	1697	1649	1719	1671	1626	1646	1493	1419	1302	1194	1147	1074	992	932	914	851	851	845	843	868	899	927	911	913	1036	1073
975	1044	1048	1104	1122	1203	1267	1354	1364	1392	1440	1453	1458	1461	1430	1443	1413	1411	1422	1377	1406	1386	1336	1256	1307	1263	1283	1302	1317	1362	1346	1435	1397	1484	1412	1440	1388	1400	1442	1442	1444	1376	1471	1506	1486	1556	1558	1503	1542	1582	1680	1771	1831	1827	1993	2109	2296	2410	2701	2832	2994	3092	3163	3258	3441	3298	3400	3371	3420	3370	3377	3381	3389	3488	3552	3818	4126	4434	4776	5122	5316	5794	6032	6073	6231	6366	6423	6246	6223	6155	6047	5684	5660	5415	5447	5304	5503	5622	5839	6206	6445	6790	7212	7558	8040	8400	8563	8631	8742	8497	8386	8252	8080	7911	7777	7664	7346	7347	7296	7318	7399	7485	7650	7889	7932	8480	8723	8861	9116	9098	9381	9243	9356	9154	9426	8939	8827	9347	8588	8066	9179	9847	9019	8049	7267	7093	6908	6816	6635	6322	6164	6520	6903	6772	5877	4887	4839	4543	3792	3688	3270	3039	3069	2963	2935	2838	2835	2840	2773	2640	2707	2472	2413	2240	1985	1792	1467	1190	973	750	518	374	246	207	201	241	266	296	313	309	274	252	248	269	311	359	436	479	552	642	662	684	731	629	593	584	567	511	553	584	662	788	809	906	1018	1155	1200	1234	1228	1171	1135	1103	1096	967	906	884	801	822	760	805	923	1040	1155	1304	1466	1693	1842	2148	2309	2444	2660	2999	3333	3722	4227	4738	5170	5392	5778	5979	6186	6291	6439	6487	6790	6750	7006	7205	7350	7591	7668	7782	8000	7741	7812	7878	7676	7667	7521	7545	7378	7297	7151	7265	7312	7373	7585	7770	8007	8392	8908	9133	9478	9596	10116	10598	10888	11180	11231	10995	10545	10262	10211	10026	9607	9559	9282	9083	9311	9077	9349	9443	9933	9874	9745	9690	9311	8874	8407	8226	7540	7232	6967	6603	6515	6370	6417	6294	6458	6634	6433	6266	5938	5531	5115	4885	4651	4361	3966	3675	3692	3561	3564	3723	4000	4312	4601	4924	5301	5554	5640	5728	5441	5346	5079	4845	4536	4406	4143	3763	3581	3389	3207	3077	2970	3002	3014	3058	3076	3055	3034	3057	3019	2881	2692	2488	2321	2111	1917	1845	1781	1763	1716	1767	1829	1868	1954	1981	1967	1865	1832	1695	1588	1405	1221	1072	932	872	809	755	795	826	854	874	936	997	1041	1015	1066	1018	930	899	871
894	912	949	925	1043	1116	1187	1240	1231	1345	1406	1460	1475	1434	1486	1484	1454	1360	1343	1316	1351	1332	1256	1284	1333	1315	1337	1369	1348	1472	1461	1458	1431	1476	1488	1449	1369	1465	1436	1484	1527	1460	1516	1542	1540	1472	1500	1423	1469	1487	1581	1668	1820	1788	1916	2108	2234	2454	2668	2874	2971	3050	3187	3342	3356	3358	3373	3495	3427	3355	3331	3378	3210	3286	3261	3519	3798	4045	4312	4593	5031	5411	5548	5747	5953	6107	6073	6234	6209	6099	5967	5767	5657	5414	5418	5522	5539	5682	5762	6216	6573	6964	7391	7494	7929	8249	8447	8551	8510	8420	8441	8240	8251	7976	7808	7839	7378	7364	7423	7502	7566	7697	7693	7819	8040	8444	8667	8861	9385	9245	9639	9296	9542	9385	9647	9461	8706	9505	9339	8115	8395	9520	9527	8820	7876	7430	6972	6754	6710	6914	6949	7292	7229	6502	5518	5095	5208	4595	3949	3815	3551	3431	3320	3344	3272	3315	3207	3364	3185	3160	3117	2901	2731	2533	2260	1935	1598	1303	997	758	524	368	249	196	140	142	161	152	168	183	191	196	287	334	369	395	450	465	496	483	451	458	408	422	409	395	423	429	501	590	660	696	780	804	800	884	865	862	842	825	811	807	768	740	727	714	690	683	691	721	814	1004	1111	1232	1328	1447	1657	1884	2176	2443	2698	3034	3427	3841	4211	4721	4935	5061	5425	5713	5789	6320	6387	6759	7126	7458	7808	7999	8265	8330	8618	8241	7979	7685	7321	7036	6955	6695	6724	6732	6820	6868	6936	7305	7626	8033	8239	8520	8640	8876	9065	9160	9198	9359	9564	9748	9849	10213	10195	10131	10126	10170	10525	10465	10570	10174	10382	10264	9970	9770	9595	9520	9541	9214	8857	8341	8089	7844	7629	7656	7560	7719	7675	7637	7604	7529	7404	7154	6969	6706	6084	5567	4927	4513	4068	3722	3595	3486	3490	3418	3574	3859	4065	4207	4518	4811	5021	5058	5179	5269	5036	4993	4802	4411	4363	4185	4095	3966	3845	3790	3782	3793	3667	3619	3526	3527	3282	3060	2970	2803	2596	2495	2318	2253	2128	2049	2083	2097	2048	2095	2109	2069	2089	2001	2010	1962	1899	1739	1703	1490	1441	1285	1196	1143	1035	986	957	929	883	934	928	989	942	939	940	906	905	902	898	820	734	715	749
811	861	965	1016	1100	1165	1280	1304	1348	1368	1483	1549	1553	1634	1581	1494	1504	1462	1409	1333	1389	1438	1489	1497	1504	1478	1516	1511	1504	1485	1449	1412	1416	1425	1457	1459	1444	1374	1412	1463	1492	1485	1381	1352	1364	1380	1341	1311	1362	1378	1418	1563	1656	1698	1818	1981	2210	2376	2527	2826	2882	3004	3151	3354	3437	3425	3422	3425	3447	3282	3249	3250	3283	3249	3336	3600	3823	4192	4373	4657	4968	5318	5608	5846	6213	6341	6220	6415	6308	6226	5895	5765	5686	5277	5289	5202	5336	5416	5598	5849	6147	6520	6979	7053	7415	7791	8240	8332	8317	8501	8644	8393	8459	8505	8422	7863	7647	7563	7537	7825	7669	8002	7885	7807	8301	8467	8733	9030	9430	9662	9817	9679	9527	9524	9429	9689	9036	8997	9394	8835	8256	8669	9213	9455	9237	8498	8046	7751	7925	8029	8187	7831	7178	6252	5589	5736	5352	4646	4202	3925	3662	3590	3370	3443	3168	3232	3109	3120	3120	2954	2914	2764	2616	2566	2295	1961	1794	1467	1225	981	738	614	494	380	302	241	212	228	201	252	247	263	280	289	260	266	279	258	231	213	240	274	291	317	340	402	414	483	483	549	528	552	560	582	631	621	687	669	705	695	689	689	634	606	594	588	527	575	603	676	729	842	959	1085	1226	1408	1655	1929	2224	2537	2908	3273	3657	3958	4329	4561	4861	5141	5468	5909	6378	6699	7156	7407	7966	8011	8106	8282	8130	8189	8055	7727	7659	7301	7166	7154	7314	7190	7504	7551	7591	7597	7664	7738	7991	7931	7904	7926	7829	7740	7871	7940	8018	8689	8941	9217	9778	10327	10697	10837	10855	11028	11126	11192	10949	10682	10302	9761	9013	8764	8587	8316	8142	8130	7887	7917	7999	8077	8222	8417	8461	8437	8282	8004	7726	7220	6863	6408	6022	5462	4905	4520	4262	4071	3889	3896	3855	3879	3850	3998	3969	4143	4163	4269	4245	4096	4228	4241	4342	4413	4346	4382	4242	4214	4278	4320	4206	4326	4308	4258	4151	4094	3856	3584	3379	3060	2802	2511	2316	2175	2212	2224	2392	2419	2523	2607	2609	2535	2413	2314	2183	2054	1890	1845	1652	1528	1488	1420	1370	1314	1264	1249	1285	1218	1256	1216	1185	1116	1081	939	866	833	743	753	711	695	714	711	747	748	806	834	934
904	991	1059	1093	1208	1306	1379	1452	1521	1539	1519	1631	1660	1683	1645	1552	1582	1540	1513	1509	1499	1518	1437	1560	1473	1427	1372	1361	1379	1376	1319	1339	1289	1347	1328	1386	1353	1361	1383	1433	1350	1316	1261	1270	1308	1321	1336	1371	1406	1372	1449	1542	1690	1751	1886	2062	2319	2538	2636	2804	2939	3028	3194	3275	3356	3405	3381	3307	3378	3388	3263	3301	3366	3368	3509	3649	3854	4144	4425	4847	5045	5399	5691	5908	6257	6319	6174	6201	6050	5868	5683	5468	5344	5177	4997	5043	4899	5062	5179	5379	5793	6171	6686	6962	7529	7763	8080	8388	8454	8592	8629	8626	8471	8345	8305	7840	7594	7549	7456	7527	7528	7838	7905	7904	8247	8464	8681	9229	9397	9676	9522	9716	9683	9832	9415	9666	9500	8811	9465	9792	8775	8188	8475	9187	9418	9302	9088	8990	8833	8584	8013	7318	6472	5836	5821	5715	5124	4525	4311	3813	3472	3250	2950	2818	2893	2753	2824	2807	2813	2810	2838	2775	2817	2779	2674	2511	2201	1968	1621	1281	1059	819	629	491	362	279	228	188	169	140	149	129	108	121	107	108	100	113	115	124	176	218	254	300	296	342	332	354	345	349	341	381	444	481	516	552	554	579	529	515	494	508	464	439	439	443	438	448	532	602	693	853	996	1142	1436	1685	1953	2251	2571	2832	3346	3561	3914	4378	4571	4914	5177	5535	6030	6345	6753	6930	7256	7422	7502	7475	7518	7535	7583	7552	7817	7925	8039	8139	8162	8255	8298	8112	7993	7925	7502	7348	7291	7159	7186	7207	7114	7166	7355	7417	7790	8288	8612	9371	9863	10457	10502	10749	10899	10809	10738	10439	10152	10108	9691	9306	8626	8497	8265	8184	8225	8332	8378	8464	8572	8629	8612	8690	8376	8074	7689	7298	6887	6505	6184	6031	5806	5773	5658	5472	5423	5144	5116	4754	4662	4439	4251	3950	3753	3526	3419	3415	3431	3443	3456	3653	3830	4088	4234	4430	4715	4708	4661	4458	4351	4278	4187	3945	3791	3668	3525	3409	3206	2969	2721	2570	2391	2347	2435	2379	2480	2627	2825	2814	2803	2761	2622	2340	2158	1947	1839	1674	1638	1580	1602	1571	1567	1593	1620	1571	1523	1502	1437	1316	1135	1029	960	910	876	756	706	688	714	729	757	773	848	875	894	939	997	1036	980
922	1006	1031	1090	1204	1235	1313	1442	1494	1530	1560	1545	1586	1539	1447	1467	1477	1511	1535	1436	1473	1483	1448	1442	1467	1336	1301	1225	1285	1357	1371	1323	1352	1366	1458	1423	1433	1393	1393	1458	1447	1421	1423	1405	1415	1419	1485	1477	1522	1534	1553	1722	1855	1891	2035	2211	2367	2518	2661	2792	2880	2939	2929	3084	3110	3197	3214	3137	3246	3339	3254	3284	3299	3263	3346	3452	3560	3983	4311	4658	4907	5200	5490	5683	5779	5829	5970	5855	5800	5736	5686	5363	5405	5056	5009	5025	4860	4984	5201	5432	5720	6268	6684	7194	7834	7979	8322	8482	8509	8658	8672	8572	8589	8454	8051	7780	7481	7380	7185	7238	7331	7599	7795	8003	8318	8549	8849	8831	9199	9512	9595	9652	9490	9599	9520	9357	9737	9347	9040	9616	9562	8799	7875	7740	8229	8334	8404	8364	8045	7394	6831	6251	5948	6087	6080	5525	4926	4550	4172	3731	3418	3085	3021	2779	2837	2768	3023	2935	2941	3110	3155	3169	3207	3181	3069	2771	2444	2117	1773	1380	1097	861	636	484	370	271	207	174	125	109	103	102	90	70	75	83	91	78	92	104	110	124	146	178	177	216	221	246	296	317	333	372	409	357	423	412	394	377	372	354	311	339	315	303	347	377	430	474	565	639	790	1001	1161	1370	1597	1827	2085	2388	2931	3203	3469	3925	4097	4607	4906	5216	5442	5692	6138	6281	6603	6885	6868	7092	7174	7386	7551	7767	8013	8297	8420	8510	8528	8214	8099	8002	7710	7323	7093	6967	6690	6637	6639	6856	7184	7361	7591	7835	8059	8442	8770	9005	9245	9631	9686	9675	9586	9728	9815	9708	9388	9442	9341	9324	9163	8986	8694	8890	8904	8960	8942	8901	8602	8406	8263	7797	7492	7094	6837	6435	6509	6369	6378	6349	6365	6384	6539	6499	6366	6146	5775	5434	4934	4591	4315	3881	3488	3249	2973	2897	2957	3186	3450	3885	4190	4450	4576	4846	4768	4857	4676	4475	4237	3951	3820	3553	3396	3198	3140	3138	3089	3116	3113	3044	2995	2951	2843	2848	2747	2734	2582	2449	2426	2274	2163	2025	2026	1848	1730	1757	1717	1730	1795	1802	1838	1861	1850	1785	1698	1593	1409	1318	1111	977	838	739	717	732	768	755	831	902	962	994	1055	1014	990	974	968	972	969	942	966
929	958	991	1023	1078	1150	1195	1334	1450	1439	1445	1464	1458	1433	1446	1475	1504	1520	1497	1432	1496	1467	1481	1479	1477	1357	1324	1327	1362	1453	1484	1445	1498	1567	1605	1649	1543	1523	1548	1552	1560	1536	1492	1508	1482	1453	1506	1580	1521	1543	1551	1593	1767	1831	1915	2010	2162	2332	2537	2613	2706	2858	2908	3016	3141	3163	3160	3105	3337	3375	3403	3409	3282	3241	3213	3439	3569	3958	4273	4699	4961	5268	5414	5659	5764	5836	5757	5724	5708	5668	5725	5506	5347	5114	5036	4955	4979	5178	5266	5471	5749	6024	6535	7045	7415	7780	8025	8142	8271	8340	8522	8540	8342	8258	8095	7710	7686	7474	7268	7346	7487	7542	7806	8034	8253	8488	8691	8801	8933	9285	9592	9370	9545	9298	9373	9084	9335	9579	8907	8717	9102	9070	8541	7938	7405	7419	7130	7130	6997	6752	6464	6579	6826	6598	5971	5396	5077	4685	4066	3779	3475	3109	2987	2959	2968	3018	3104	3179	3307	3315	3356	3406	3373	3283	3037	2794	2590	2188	1851	1501	1284	1072	903	779	628	510	436	389	304	221	204	131	107	103	70	81	63	67	76	77	102	129	139	170	177	219	234	275	293	292	279	277	306	274	281	299	278	279	297	308	318	352	375	357	394	406	495	539	625	786	879	1044	1186	1443	1656	1904	2217	2536	3006	3381	3751	4109	4529	4730	5023	5262	5555	5935	6208	6530	6900	7075	7260	7496	7674	7975	8228	8438	8395	8344	8238	7813	7572	7422	6961	6819	6640	6587	6626	6698	6769	7192	7285	7757	8030	8439	8465	8315	8371	8389	8628	8734	8691	9035	8841	8955	8856	9090	9349	9630	9709	10057	9906	9877	9819	9552	9358	9006	9027	8870	8447	8212	7759	7349	6969	6969	6835	6674	6689	6732	7024	7246	7434	7496	7307	7007	6835	6405	5884	5288	4972	4303	4000	3612	3464	3340	3129	3154	3370	3568	3821	4104	4372	4428	4600	4842	4665	4600	4411	4235	4032	3880	3678	3498	3429	3485	3443	3469	3458	3486	3564	3453	3375	3213	2940	2733	2583	2419	2340	2190	2112	2101	2063	2063	2039	2002	2057	2035	2012	2008	1955	1885	1783	1742	1675	1593	1527	1429	1312	1215	1210	1113	1056	947	919	901	895	940	945	956	952	933	988	950	966	939	865	873	870	837	855	858	949
914	964	1027	999	1151	1204	1288	1396	1397	1300	1372	1421	1441	1525	1571	1537	1629	1574	1576	1582	1496	1536	1578	1542	1548	1521	1463	1443	1484	1504	1531	1522	1521	1588	1552	1617	1492	1542	1556	1532	1498	1436	1475	1470	1421	1396	1371	1429	1384	1426	1451	1504	1535	1620	1728	1859	1993	2225	2429	2557	2749	2864	3029	3199	3241	3232	3224	3304	3446	3378	3507	3510	3597	3612	3735	3735	3926	4095	4420	4952	5183	5382	5641	5837	5740	5620	5683	5696	5645	5601	5470	5222	5065	4935	4959	4868	4918	5046	5078	5295	5455	5812	6197	6582	7091	7394	7683	8071	8160	8321	8463	8364	8301	8287	8155	7941	7636	7649	7462	7487	7406	7497	7817	7905	8057	8263	8518	8827	8872	9212	9351	9413	9378	9434	9450	9504	9011	9303	9606	9058	8502	8795	8903	8931	8608	8197	7971	7901	7777	7845	7729	7542	7092	6450	5885	5667	5131	4537	4095	3736	3405	3277	2999	2982	2874	3114	3165	3297	3310	3432	3548	3413	3455	3346	3213	3162	2897	2619	2347	2054	1755	1537	1374	1183	1020	819	651	519	378	267	175	124	100	63	65	95	105	135	160	189	206	218	234	229	244	214	219	231	230	236	255	260	251	264	290	278	311	305	312	308	305	310	318	341	358	380	386	441	515	622	810	938	1123	1398	1661	2042	2471	2830	3230	3543	3931	4189	4307	4627	4997	5445	5810	6190	6612	7011	7164	7500	7622	7697	7863	7932	7914	7834	7580	7482	7359	7243	7050	6880	6889	6854	7049	7088	7216	7280	7218	7430	7592	7367	7668	7463	7421	7609	7680	7764	8037	8347	8835	9258	9274	9493	9717	10245	10348	10567	10349	10233	10101	9770	9314	8880	8494	8368	8084	7782	7555	7460	7303	7343	7446	7572	7897	7848	7923	7530	7486	7533	7411	7072	6607	6128	5797	5382	5081	4793	4500	4252	4095	3871	3932	3749	3756	3798	3890	3975	3929	3931	3843	3763	3759	3852	3846	3878	3891	3943	3918	4139	3998	4015	4083	3989	4020	3943	3837	3614	3452	3186	2969	2608	2341	2135	1930	1862	1913	2027	2096	2306	2462	2519	2526	2535	2375	2282	2135	1872	1708	1558	1399	1296	1250	1242	1176	1276	1255	1233	1338	1349	1348	1294	1124	1040	1053	957	894	798	744	694	697	697	749	792	829	864	947	1034	1046	1032	1129
1000	1054	1123	1098	1156	1110	1195	1240	1267	1317	1366	1418	1519	1557	1619	1602	1533	1478	1492	1455	1470	1472	1553	1591	1537	1478	1407	1379	1346	1363	1408	1465	1380	1426	1435	1511	1459	1425	1472	1505	1470	1438	1428	1376	1330	1317	1389	1454	1389	1422	1416	1436	1575	1650	1789	1989	2145	2339	2564	2822	2883	3066	3117	3262	3436	3334	3366	3402	3424	3359	3477	3474	3536	3577	3669	3877	3996	4045	4234	4629	4945	5300	5481	5541	5742	5627	5569	5496	5432	5510	5218	5150	4901	4826	4988	4882	4941	4928	5179	5344	5477	5856	6162	6549	7082	7400	7864	8239	8194	8486	8588	8402	8308	8280	8100	7787	7750	7632	7624	7377	7307	7395	7489	7646	8036	8185	8545	9039	9146	9349	9410	9720	9529	9865	9769	9806	9807	9307	9483	9711	9273	8647	8510	8724	8901	8809	8720	8687	8355	7908	7557	6950	6482	6226	6055	5670	5144	4782	4318	4009	3684	3417	3323	3122	3103	3153	3386	3394	3493	3664	3585	3623	3641	3641	3579	3523	3363	3070	2843	2488	2172	1835	1566	1329	1023	851	639	467	337	271	182	132	117	99	126	160	191	202	200	239	231	217	197	196	207	201	233	298	340	371	346	407	401	400	358	343	309	253	230	193	174	164	186	178	194	237	310	344	445	575	692	949	1251	1531	1873	2262	2650	2897	3355	3611	3841	4101	4391	4841	5176	5555	5942	6357	6661	6929	7066	7072	7062	7052	7170	7422	7379	7585	7719	7678	7800	7867	7915	7837	7647	7636	7528	7369	7091	7023	6779	6610	6507	6548	6430	6604	6733	7114	7595	8309	8468	9149	9361	9595	9808	9917	9966	9830	9744	9664	9485	9303	9130	8756	8410	8267	8192	8266	8427	8393	8233	8222	8197	8395	8362	8368	8001	7894	7495	6905	6640	6499	6329	6197	6044	5974	5892	5760	5718	5698	5507	5343	4838	4518	4187	3869	3462	3312	3219	3175	3159	3118	3182	3345	3522	3812	3973	3989	4114	4358	4457	4404	4268	4197	4123	3888	3688	3436	3214	2942	2695	2477	2321	2237	2122	2028	2056	2155	2319	2459	2547	2559	2510	2428	2326	2238	2076	1929	1699	1566	1447	1380	1340	1332	1464	1496	1468	1481	1467	1412	1329	1256	1212	1031	954	857	782	772	691	681	642	670	713	846	933	946	959	1057	1107	1099	1090	1024	1080
996	1013	1066	1071	1031	1061	1049	1094	1223	1273	1385	1467	1523	1510	1494	1539	1462	1395	1387	1380	1446	1477	1484	1455	1499	1452	1408	1271	1287	1307	1310	1342	1393	1453	1507	1500	1536	1515	1537	1537	1472	1468	1450	1398	1343	1406	1484	1481	1557	1524	1626	1624	1677	1751	1956	2083	2275	2493	2610	2808	2959	3110	3105	3198	3152	3238	3243	3304	3387	3387	3361	3423	3430	3421	3452	3604	3755	3854	4158	4412	4869	5256	5515	5714	5802	5728	5587	5611	5328	5491	5345	5256	5063	5110	5173	5032	5115	5246	5382	5600	5632	6083	6366	6767	7160	7635	7905	8127	8200	8417	8492	8302	8304	8414	7954	7904	7762	7674	7451	7431	7404	7396	7694	7965	8247	8511	8811	9225	9322	9388	9703	9862	10066	10034	10214	9943	9891	9933	9509	9470	9562	9437	8983	8268	7970	7863	7749	7697	7611	7452	7069	6811	6788	6629	6247	5926	5523	5160	4702	4454	3924	3657	3312	3217	3131	3210	3243	3496	3550	3604	3815	3835	3818	3863	3778	3663	3443	3152	2870	2554	2133	1934	1681	1472	1162	945	822	648	533	398	327	260	198	146	124	130	113	130	159	164	176	175	211	251	311	388	450	519	568	625	591	575	534	434	393	337	276	203	150	120	83	107	116	141	199	257	312	400	493	729	929	1170	1398	1693	2065	2503	2761	3173	3483	3699	4073	4440	4746	5076	5377	5760	6067	6287	6589	6793	6841	6947	6955	7047	7401	7686	8106	8310	8487	8609	8629	8465	8126	7830	7481	7133	7002	6742	6598	6669	6482	6531	6487	6626	6908	7173	7274	7627	8197	8435	8612	8667	8757	8708	8668	8477	8627	8689	8840	8856	8800	8838	9021	9087	8952	9274	9305	9138	9123	8757	8506	8307	7980	7752	7553	7248	6937	6720	6432	6392	6520	6848	7134	7318	7234	7072	6882	6590	6361	6040	5471	5094	4417	3852	3362	3027	2903	2872	2940	3182	3252	3556	3761	4006	4254	4349	4409	4229	4048	3934	3948	3767	3525	3362	3242	3093	2957	2919	2827	2657	2595	2549	2607	2432	2386	2314	2147	2149	2123	2147	2095	2009	1998	1899	1907	1880	1856	1771	1737	1706	1697	1752	1628	1645	1587	1565	1511	1478	1290	1159	991	948	859	766	747	778	792	819	860	874	874	901	971	1041	1050	1006	1011	964	977	965	919	913	936
980	995	1045	1017	1047	1055	1089	1150	1256	1344	1439	1451	1512	1505	1482	1494	1445	1447	1404	1519	1562	1563	1478	1564	1538	1554	1517	1396	1376	1373	1434	1477	1505	1487	1551	1635	1598	1521	1520	1493	1475	1444	1390	1463	1396	1419	1466	1461	1493	1532	1555	1585	1597	1692	1706	1923	2107	2212	2396	2437	2780	2909	2982	3164	3235	3258	3321	3337	3374	3377	3362	3468	3476	3587	3630	3715	3950	4193	4545	4677	5228	5497	5817	5966	6166	6148	5954	5824	5567	5732	5555	5417	5360	5187	5149	5132	5035	5187	5230	5483	5656	5862	6222	6539	6888	7362	7543	7766	7794	8142	8285	8345	8480	8382	8375	8166	7948	7861	7651	7581	7413	7815	7964	8061	8301	8543	8823	9165	9703	9711	9833	9913	10165	10153	10282	10309	9979	9765	10091	9646	9033	8653	8742	8620	8389	8073	8005	7967	7808	7816	7650	7422	7164	6648	6400	6057	5818	5246	4673	4174	3736	3185	2908	2767	2699	2757	2979	3050	3340	3457	3696	3902	3936	3901	3900	3734	3661	3399	3144	2827	2593	2319	2077	1874	1562	1354	1160	885	729	544	378	264	181	97	86	87	111	148	185	237	250	306	337	351	429	506	542	602	627	596	531	521	459	450	387	323	260	199	145	126	130	106	154	206	255	355	434	513	648	837	984	1231	1517	1786	2120	2509	2913	3240	3612	3845	4228	4748	5027	5410	5781	5957	6301	6616	6852	6997	7225	7491	7738	7882	8048	8220	8453	8505	8388	8259	8011	7669	7372	7150	7222	6978	7056	7025	7207	7272	7253	7413	7406	7259	7334	7352	7308	7359	7519	7635	7681	7695	7759	7781	8024	8478	8689	9011	9361	9445	9419	9592	9546	9505	9312	9127	9100	8817	8505	7957	7396	7038	6885	6787	6771	6703	6813	6824	6754	6956	7206	7585	7700	7709	7195	6662	6258	5819	5337	4831	4539	4003	3672	3408	3319	3372	3483	3560	3727	3862	3964	4032	4064	4161	3929	3945	3844	3583	3332	3248	3275	3184	3175	3165	3213	3188	3092	3221	3195	3029	2926	2797	2634	2416	2142	1910	1746	1618	1577	1598	1732	1848	2006	2109	2185	2209	2254	2249	2125	1887	1786	1663	1596	1453	1324	1276	1147	1072	991	921	894	948	985	1013	991	937	868	896	938	890	859	798	847	887	876	862	842	867	969	952	992	1053	1077
1064	1112	1127	1156	1150	1181	1181	1233	1362	1320	1458	1442	1472	1490	1538	1603	1560	1602	1530	1546	1581	1563	1478	1531	1491	1536	1501	1437	1433	1372	1411	1381	1408	1417	1467	1533	1563	1505	1482	1434	1468	1450	1428	1456	1397	1387	1348	1332	1372	1357	1399	1464	1493	1572	1673	1802	2025	2098	2292	2493	2688	2789	2997	3026	3159	3203	3427	3427	3444	3477	3388	3453	3451	3639	3735	3953	4112	4435	4702	4953	5233	5528	5706	5929	5984	5965	5856	5828	5592	5546	5517	5395	5264	5142	5153	5016	4888	5144	5112	5190	5560	5757	6147	6504	6892	7209	7638	7891	8118	8272	8554	8544	8631	8661	8417	8386	7932	7961	7846	8014	7876	8110	8248	8282	8405	8767	9087	9188	9663	9978	10021	10099	10074	10366	10317	10053	10074	9781	9495	9403	9229	8873	8503	8094	8240	8032	8038	8051	7995	7818	7643	7224	7074	6660	6374	6084	5445	4911	4301	3849	3472	3010	2811	2652	2706	2758	2823	3146	3343	3630	3844	4053	4280	4342	4326	4226	4074	3888	3613	3388	2985	2845	2573	2184	1923	1583	1232	933	697	507	381	261	198	156	124	140	170	174	207	214	206	254	281	314	347	388	421	481	504	528	553	503	497	420	381	331	243	199	157	125	124	126	154	184	253	296	390	494	618	838	1103	1308	1609	1910	2288	2667	3132	3406	3767	4147	4455	4863	5445	5889	6209	6693	7181	7112	7235	7359	7588	7744	7716	7591	7847	7800	7808	7840	7649	7544	7512	7311	7474	7430	7694	7627	7665	7648	7768	7583	7458	7225	7053	6764	6686	6431	6769	6954	7125	7469	7641	7828	8167	8571	9010	9443	9457	9579	9573	9684	9590	9442	9242	8954	8795	8484	8201	7936	7636	7513	7276	7112	7406	7428	7438	7504	7480	7425	7152	7135	6841	6629	6503	6185	5870	5508	5389	5201	5050	4843	4777	4492	4255	4130	4111	3958	3905	3894	3871	3552	3554	3394	3424	3332	3321	3440	3406	3466	3570	3651	3794	3824	3774	3804	3728	3601	3494	3367	3052	2786	2561	2397	2150	1950	1864	1730	1703	1723	1858	2033	2141	2323	2433	2465	2447	2330	2216	2014	1768	1624	1363	1258	1210	1179	1187	1181	1221	1260	1205	1167	1166	1163	1167	1097	974	824	671	670	677	630	622	622	656	754	848	913	952	1049	1142	1168	1171	1260	1216
1084	1133	1140	1184	1172	1193	1227	1181	1272	1338	1342	1389	1456	1492	1554	1579	1534	1500	1429	1473	1469	1414	1376	1458	1404	1430	1438	1329	1364	1298	1315	1301	1276	1308	1429	1458	1450	1477	1428	1500	1456	1425	1457	1508	1478	1435	1296	1341	1333	1388	1405	1507	1519	1559	1734	1904	2129	2366	2558	2677	2787	2885	2983	2998	3059	3189	3174	3282	3359	3332	3317	3307	3403	3538	3621	3829	3968	4172	4387	4607	4809	5158	5236	5258	5464	5608	5725	5530	5465	5461	5530	5495	5309	5138	5157	5166	5152	5159	5370	5490	5870	5974	6334	6736	7176	7507	7942	8139	8335	8546	8601	8580	8528	8411	8434	8422	8084	7885	7869	7895	7779	8031	8084	8260	8344	8866	8950	9290	9702	9776	10114	10146	10072	10294	10419	10258	9737	9892	9646	9418	9139	8923	9127	8983	8546	8198	8031	7961	7950	7843	7595	7201	7039	6556	6368	5815	5428	5100	4447	4022	3747	3396	3221	3143	3118	3253	3371	3629	3828	4032	4270	4573	4601	4705	4731	4669	4610	4217	4010	3728	3507	3138	2859	2438	2098	1731	1415	1089	844	672	542	469	376	284	223	169	152	125	125	114	123	147	192	211	305	375	474	543	563	617	601	570	509	420	367	312	216	170	131	119	101	96	117	147	187	263	353	462	673	933	1145	1400	1761	2117	2489	2865	3120	3424	3838	4186	4692	5162	5689	5950	6635	6806	7130	7152	7233	7389	7501	7407	7295	7446	7404	7519	7703	7831	7907	7860	7954	7860	7713	7513	7621	7480	7167	6895	6534	6440	6262	6253	6216	6200	6649	6972	7275	7897	8163	8376	8709	8568	8711	8794	8854	9005	9132	9055	8857	8712	8323	8213	8302	8485	8558	8611	8441	8366	8233	8195	8187	8216	7916	7785	7412	7174	7061	6837	6444	6236	6317	6276	6324	6274	6339	6193	6370	6262	5981	5797	5405	5037	4394	4004	3771	3484	3327	3094	3004	2910	2982	3052	3288	3546	3746	3983	4067	4108	4101	4044	3910	3956	3811	3586	3506	3415	3215	2945	2705	2524	2283	2137	2141	2109	2083	2114	2225	2227	2286	2343	2405	2440	2268	2257	2147	2053	1885	1679	1533	1429	1373	1340	1348	1369	1432	1373	1384	1378	1330	1232	1108	984	907	847	704	690	567	542	585	621	671	678	768	856	982	1022	1100	1205	1164	1119	1080	1051	1040
1026	1068	1073	1100	1115	1105	1098	1085	1108	1196	1219	1309	1309	1451	1486	1513	1455	1412	1422	1378	1442	1466	1446	1472	1521	1544	1486	1451	1430	1442	1442	1381	1407	1477	1482	1607	1605	1665	1615	1631	1610	1550	1515	1444	1458	1371	1457	1397	1355	1325	1379	1483	1527	1600	1736	1850	2076	2195	2332	2522	2697	2813	2943	3040	3102	3131	3248	3182	3279	3336	3346	3359	3397	3579	3554	3689	3680	3933	4270	4521	4638	4811	5031	5293	5588	5617	5755	5814	5682	5754	5537	5722	5526	5541	5397	5290	5323	5404	5491	5613	5848	6067	6235	6625	6924	7309	7638	7970	8066	8282	8441	8505	8370	8422	8250	8213	8232	8109	7987	7899	7905	7928	8099	8320	8446	8607	9011	9284	9641	10113	10317	10706	10497	10511	10434	10360	10309	10231	10057	9993	9554	9171	9143	8860	8883	8570	8402	8178	7937	8011	7688	7301	6905	6815	6561	6230	5999	5522	5062	4752	4351	4086	3822	3624	3625	3595	3553	3722	3890	4109	4232	4427	4591	4639	4573	4689	4530	4418	4204	4042	3738	3570	3282	2861	2587	2209	1916	1552	1255	992	810	604	467	336	224	145	83	88	87	103	150	185	231	336	401	484	505	552	590	589	558	475	426	365	312	251	204	161	127	102	84	73	96	142	210	300	399	566	738	1082	1345	1589	1889	2198	2438	2767	3242	3614	4103	4454	4928	5476	5937	6326	6569	6736	6842	6932	7240	7319	7528	7786	7541	7624	8050	8126	8390	8292	8307	8028	7905	7519	7180	6991	6654	6569	6258	6056	5917	5796	6195	6536	6791	7012	7141	7673	7875	8249	8170	8343	8168	8056	8029	7874	8115	8402	8402	8438	8342	8368	8361	8759	8901	9042	8969	8958	8721	8609	8442	8146	7807	7482	7196	6905	6696	6461	6575	6625	6731	6941	7347	7449	7674	7444	7317	7213	6957	6331	5860	5386	4918	4330	3819	3473	3283	3121	3134	3041	3116	3291	3401	3597	3654	3698	3753	3721	3590	3579	3543	3454	3440	3239	3211	3117	3164	3147	3136	3131	3110	2988	2799	2618	2417	2374	2149	2156	2052	1956	1984	1981	2043	2032	2038	2062	2076	2114	2027	1997	1904	1873	1719	1705	1605	1526	1412	1252	1162	1110	1057	894	846	860	828	830	862	810	783	850	823	847	792	861	830	868	885	899	913	985	1002	961	949	966	1021
1000	1048	1031	1064	1108	1049	1023	1036	1125	1197	1274	1316	1431	1496	1590	1542	1503	1474	1421	1428	1566	1563	1499	1567	1588	1624	1600	1564	1584	1529	1513	1457	1467	1505	1549	1626	1671	1645	1659	1604	1625	1558	1452	1464	1310	1333	1262	1238	1253	1255	1219	1371	1409	1493	1565	1744	1956	2142	2284	2526	2706	2904	2930	3086	3207	3212	3183	3340	3311	3353	3349	3325	3460	3550	3572	3657	3795	4129	4318	4616	4783	4972	5130	5446	5805	5805	5820	5954	5897	5950	5798	5861	5567	5461	5408	5148	5023	5107	5090	5128	5313	5520	5914	6136	6605	6969	7499	7776	8105	8163	8477	8345	8478	8452	8254	8317	8195	7939	8101	8110	8210	8199	8279	8657	8653	8812	9088	9392	9922	10028	10553	10778	10857	10941	10742	10844	10597	10485	10382	10068	9774	9648	9650	9390	8976	8783	8277	8213	8013	7907	7864	7714	7472	7201	7018	6620	6355	6118	5665	5220	4815	4471	4067	3872	3721	3649	3585	3582	3695	3838	4028	4195	4335	4418	4438	4610	4728	4543	4520	4343	4130	3986	3703	3374	3028	2637	2226	1855	1467	1162	896	626	433	292	190	130	102	105	114	164	201	244	292	329	358	391	416	434	432	450	448	459	444	412	355	301	266	186	161	99	93	80	103	161	259	372	518	680	930	1125	1390	1629	1847	2234	2582	2929	3480	3774	4380	4825	5181	5599	6129	6208	6588	6708	6874	7136	7506	7595	7692	7870	8052	7837	7775	7809	7720	7645	7501	7368	7206	7114	7139	7065	6945	6995	6848	6878	6809	7035	6973	7197	7198	7192	7080	7100	7071	7080	7245	7407	7427	7722	7786	8026	8444	8766	8901	9046	9032	9253	9228	9278	9379	9171	8822	8387	7879	7420	7491	7244	7261	6929	6961	6874	6762	7169	7409	7484	7743	7864	7762	7953	7693	7344	6956	6510	6066	5599	5174	4880	4609	4372	4030	3939	3948	3953	3829	3798	3692	3651	3532	3407	3343	3163	2966	2965	2869	2870	2939	3071	3212	3368	3451	3640	3706	3559	3452	3503	3289	3048	2685	2420	2084	1881	1714	1617	1580	1618	1702	1928	2142	2234	2302	2413	2498	2457	2336	2207	2073	1828	1630	1487	1395	1273	1116	1091	1046	1005	995	949	974	1041	1018	1005	1002	890	888	787	844	777	711	724	736	752	760	790	875	934	1072	1088	1138	1162	1134
1024	1032	1076	1059	1105	1093	1074	1162	1237	1307	1418	1525	1470	1552	1486	1518	1533	1452	1449	1456	1478	1482	1447	1431	1436	1488	1500	1437	1418	1361	1429	1362	1375	1370	1389	1430	1517	1467	1548	1500	1571	1438	1394	1325	1299	1308	1281	1291	1251	1319	1327	1372	1446	1552	1758	1943	2058	2384	2546	2759	2862	3061	3044	3058	3229	3271	3237	3390	3403	3370	3298	3226	3302	3383	3402	3487	3658	3878	4196	4432	4564	4825	4966	5278	5503	5547	5655	5752	5728	5727	5792	5587	5605	5214	5196	4992	4855	4861	5045	4943	5198	5593	5942	6280	6861	7146	7667	8138	8324	8511	8710	8688	8580	8756	8609	8620	8440	8371	8196	8322	8406	8374	8509	8581	8805	8970	9021	9292	9456	10005	10297	10689	10749	10909	11048	11028	10958	10718	10560	10410	10063	9920	9614	9322	9117	9008	8526	8515	8340	8349	8163	7941	7669	7477	7197	7049	6830	6291	5915	5569	5145	4784	4293	3974	3739	3591	3515	3528	3664	3853	3887	4090	4366	4515	4619	4811	4907	4965	4779	4671	4580	4344	4016	3690	3261	2827	2434	2038	1628	1257	994	727	533	428	272	201	153	139	126	125	152	147	200	205	227	309	332	382	437	513	532	553	528	466	434	347	265	215	124	81	71	68	122	203	293	423	622	723	952	1231	1445	1657	1999	2359	2739	3196	3597	4042	4481	4894	5172	5681	5821	6180	6398	6779	6836	7148	7363	7586	7686	7625	7382	7328	7250	7118	7057	7014	7194	7350	7698	7841	7842	7952	7957	7814	7706	7330	7217	7063	6969	6768	6513	6480	6643	6672	6777	6932	7283	7479	7999	8265	8350	8811	8840	8677	8720	8620	8742	8762	8659	8562	8591	8247	8199	8170	7734	7465	7483	7663	7868	7598	7704	7783	7528	7478	7621	7502	7454	7279	6882	6920	6701	6598	6438	6351	6116	5883	5667	5561	5255	5095	4864	4495	4359	3912	3698	3351	3159	3018	2892	2866	2863	2913	2936	2977	3110	3235	3377	3615	3650	3789	3851	3847	3728	3533	3356	3143	2777	2418	2066	1821	1766	1599	1617	1660	1797	1935	2145	2309	2382	2438	2312	2299	2244	2103	1972	1783	1672	1526	1435	1394	1375	1391	1388	1391	1384	1395	1323	1182	1082	1071	957	840	759	665	628	584	615	641	686	727	847	932	983	1051	1121	1207	1195	1146	1156	1164	1121
898	934	940	977	1004	1088	1159	1153	1197	1250	1314	1364	1426	1384	1369	1369	1421	1408	1368	1382	1355	1355	1386	1363	1337	1303	1357	1331	1286	1301	1289	1290	1344	1384	1386	1453	1529	1576	1571	1567	1599	1592	1581	1458	1471	1397	1358	1405	1428	1474	1532	1573	1579	1735	1870	2036	2229	2463	2554	2704	2740	2873	3033	2971	3095	3105	3234	3157	3199	3269	3169	3036	3141	3267	3250	3329	3459	3691	3950	4267	4434	4596	4798	4922	5167	5397	5429	5505	5603	5518	5607	5584	5558	5381	5331	5253	5249	5119	5267	5308	5317	5648	5998	6479	7025	7247	7628	8107	8172	8361	8586	8528	8665	8499	8482	8457	8383	8121	8287	8201	8285	8145	8197	8364	8449	8504	8735	9044	9639	9985	10270	10655	10956	10982	11279	10999	11160	11061	10817	10322	9962	9586	9331	9260	9183	8858	8632	8530	8311	8196	7946	7703	7666	7334	7119	6831	6713	6347	5855	5383	5074	4526	4081	3750	3619	3545	3603	3592	3765	3940	3988	4082	4301	4419	4560	4784	4918	4895	4854	4698	4568	4296	4049	3688	3392	3041	2781	2344	2011	1671	1317	1040	847	612	431	289	211	156	107	68	81	114	140	202	261	312	357	420	429	432	431	463	452	409	325	252	181	127	79	73	62	89	143	229	327	476	674	865	1150	1341	1640	1882	2141	2431	2737	3309	3722	4084	4661	4998	5318	5628	5795	6057	6325	6489	6861	7060	7307	7249	7325	7291	7246	7186	7245	7198	7256	7535	7837	7823	8024	7967	7912	7684	7565	7341	7131	6655	6476	6500	6558	6575	6625	6809	7132	7356	7546	7657	7959	8001	8448	8387	8333	8235	7965	7803	7667	7820	7834	8145	8285	8523	8630	8554	8589	8648	8555	8607	8472	8480	8175	8096	7489	7440	7053	6835	6818	6765	6806	6720	6725	6823	7142	7292	7377	7218	7053	6705	6174	5890	5434	4870	4239	3831	3560	3221	3044	2878	2918	3052	3114	3183	3329	3492	3610	3656	3589	3709	3610	3654	3644	3506	3352	3254	3092	2911	2772	2699	2555	2340	2257	2112	2064	2060	2004	2033	2021	2033	1972	2092	2052	2000	1904	1913	1770	1860	1812	1798	1731	1677	1677	1700	1681	1722	1552	1508	1450	1381	1271	1088	956	838	730	664	629	644	635	668	747	825	866	939	1098	1076	1125	1119	1097	1083	1084	1047	1046	1004	998
871	903	957	977	1071	1094	1093	1097	1122	1144	1229	1261	1279	1298	1332	1373	1383	1419	1385	1384	1404	1359	1368	1356	1376	1402	1431	1390	1460	1475	1506	1510	1496	1504	1508	1619	1670	1638	1681	1701	1706	1722	1644	1632	1460	1443	1353	1373	1343	1415	1396	1459	1502	1644	1717	1851	1902	2071	2259	2475	2687	2815	2889	2890	2868	3016	3155	3010	3080	3014	3033	3016	3156	3297	3357	3518	3642	3662	3984	4325	4427	4693	4949	5039	5116	5290	5408	5637	5734	5751	5773	5678	5627	5656	5525	5443	5332	5166	5228	5271	5227	5365	5624	5970	6255	6577	7013	7288	7728	7653	8173	8190	8478	8268	8204	8345	8204	8098	7819	7928	7883	7829	8029	8217	8182	8401	8774	9178	9351	9860	10153	10596	10923	10990	11174	11076	11122	10941	10549	10126	9959	9658	9458	9080	8833	8683	8614	8433	8141	8149	7878	7630	7447	7214	7049	6985	6508	6015	5744	5334	4755	4470	4061	3806	3695	3705	3667	3636	3841	3758	3785	3919	4094	4142	4356	4525	4515	4576	4577	4662	4582	4430	4299	3969	3781	3388	3003	2655	2267	1815	1557	1182	841	621	469	333	213	175	102	101	94	110	138	164	165	179	227	223	266	299	305	317	314	305	251	210	159	128	94	65	74	88	156	244	335	515	681	920	1174	1400	1643	1884	2096	2444	2951	3411	4028	4444	4879	5310	5687	5856	5854	6122	6258	6647	6982	7168	7441	7440	7490	7475	7416	7545	7561	7631	7518	7625	7554	7365	7374	7229	6950	6777	6614	6586	6516	6511	6589	6835	7016	7182	7373	7342	7372	7550	7547	7320	7354	7638	7724	7873	7889	7790	7778	7926	8186	8427	8872	9160	9381	9380	9379	9174	8903	8880	8689	8504	8363	7666	7463	7480	7120	6951	7143	7057	7295	7422	7580	7727	7742	7783	7853	7919	7467	7238	6702	6041	5485	4845	4511	3967	3648	3509	3439	3312	3431	3481	3617	3692	3596	3586	3559	3408	3595	3428	3354	3260	3159	3217	3252	3296	3237	3180	3089	3067	3132	3078	2898	2693	2440	2398	2215	2120	1977	1890	1812	1749	1768	1897	1839	1917	2005	2024	2160	2184	2184	2154	2058	1931	1907	1793	1640	1484	1373	1170	1121	1059	1018	1047	942	936	947	910	876	907	854	858	901	884	887	877	941	928	887	875	883	916	942	1031	1078	1061	1185
976	1018	1106	1093	1104	1142	1150	1156	1144	1185	1276	1284	1345	1398	1392	1447	1425	1426	1389	1409	1429	1425	1398	1380	1465	1467	1514	1442	1436	1452	1459	1421	1428	1406	1412	1481	1525	1556	1614	1645	1606	1685	1575	1519	1432	1342	1302	1312	1347	1298	1330	1331	1388	1471	1626	1714	1853	1995	2232	2382	2656	2683	2735	2887	3008	3064	3167	3251	3162	3059	3132	3176	3278	3390	3433	3476	3666	3704	3874	4092	4339	4489	4662	4725	4945	5059	5237	5433	5486	5467	5566	5433	5515	5398	5467	5249	5078	5114	5013	5050	4930	5137	5288	5562	5941	6212	6907	7328	7652	7961	8317	8393	8401	8495	8386	8207	7980	8054	7914	7725	7626	7665	7856	7988	8083	8427	8677	8992	9409	9450	10081	10291	10435	10368	10672	10641	10612	10528	10201	10039	9817	9541	9554	9273	9211	9010	8787	8587	8376	8239	7870	7882	7333	7314	7051	6792	6599	6262	5819	5559	5294	4912	4519	4293	4070	4115	3888	3921	3820	3820	3810	3806	3993	4202	4229	4574	4628	4903	5022	5073	4969	4890	4661	4378	3951	3632	3071	2646	2293	1812	1465	1179	921	685	513	400	321	267	203	165	130	106	75	80	71	87	119	152	207	279	312	332	324	307	249	228	190	109	85	73	87	110	156	245	360	508	656	875	1074	1344	1513	1959	2288	2677	3230	3782	4269	4724	5062	5392	5647	5794	6194	6141	6594	7035	7418	7541	7867	7778	7608	7544	7370	7204	7272	7168	7203	6940	6864	7017	7104	6940	7001	7028	6923	7013	7004	7026	7127	7045	6978	6900	6769	6728	6665	6781	6706	6925	7020	7530	7868	8159	8394	8429	8570	8815	9319	9235	9313	9405	9294	9140	8650	8433	7955	7909	8006	7994	7933	7614	7448	7549	7612	7793	7922	8205	8250	8314	8292	8159	7938	7591	7364	7141	6658	6258	5864	5500	5192	5005	4814	4530	4354	4168	3983	3909	3831	3783	3579	3482	3197	3047	2926	2993	2993	2990	2934	3130	3261	3448	3644	3793	3834	3774	3625	3616	3364	3184	2846	2383	2103	1857	1764	1665	1682	1709	1800	1901	2112	2264	2489	2560	2581	2637	2565	2470	2247	2095	1922	1626	1517	1430	1357	1270	1257	1195	1193	1199	1224	1215	1151	1098	1020	965	944	842	827	749	730	731	723	783	818	823	808	894	964	1065	1083	1125	1130	1151	1165
1035	1053	1077	1037	1106	1047	1067	1137	1097	1141	1201	1219	1305	1373	1401	1402	1407	1399	1355	1361	1363	1353	1359	1362	1356	1323	1306	1263	1278	1252	1263	1284	1275	1283	1336	1335	1455	1480	1582	1580	1582	1581	1518	1485	1493	1371	1325	1341	1275	1332	1334	1430	1472	1589	1723	1903	2048	2231	2403	2575	2715	2924	2837	3021	3072	3000	3113	3180	3310	3162	3166	3103	3161	3118	3164	3156	3187	3253	3270	3535	3770	3873	4008	4260	4518	4768	4944	5114	5127	5169	5199	5246	5269	5163	5138	5058	4959	5013	5028	4981	5097	5172	5519	5971	6202	6665	7085	7629	7882	8022	8319	8270	8463	8378	8420	8352	8132	7897	7858	7815	7598	7609	7660	7750	7853	7964	8220	8373	8791	8969	9365	9746	9843	10137	10371	10422	10533	10385	10464	10399	10083	9785	9735	9601	9484	9206	8728	8449	8213	7864	7713	7499	7526	7330	7236	7112	6834	6501	6196	5850	5662	5172	4959	4720	4505	4461	4104	4132	3968	3860	3783	3921	3973	4237	4345	4679	4858	5057	5194	5410	5231	5153	4793	4452	3996	3569	3015	2508	2208	1927	1680	1399	1094	902	719	605	458	348	283	189	128	78	63	63	78	127	171	217	312	342	338	343	305	251	227	173	118	87	62	70	78	128	155	225	350	459	672	858	1127	1465	1748	2109	2521	2989	3394	3890	4281	4624	5102	5282	5611	5930	6052	6378	6760	7072	7389	7558	7624	7608	7226	7099	6851	6855	6914	7128	7141	7260	7113	7452	7432	7426	7422	7428	7297	7255	7095	6689	6592	6436	6327	6038	6037	6282	6399	6866	7125	7424	7888	8323	8533	8938	8734	8424	8376	8541	8742	8423	8417	8249	8276	8229	7876	7771	7705	7921	8117	8306	8469	8180	7995	7827	7792	7774	7696	7794	7633	7531	7510	7205	7149	7134	7148	7057	6978	6853	6510	6236	5920	5694	5383	4959	4420	4041	3767	3530	3346	3164	3003	2973	2777	2894	2961	3156	3234	3234	3386	3456	3519	3712	3866	3915	3870	3652	3396	3255	3052	2786	2476	2118	1974	1855	1900	1935	2019	2083	2158	2256	2410	2491	2498	2448	2432	2290	2132	2015	1901	1795	1653	1560	1504	1514	1543	1543	1521	1430	1354	1292	1231	1099	1016	910	817	774	729	684	683	739	779	841	851	927	975	986	1051	1003	985	1005	1060	1009	1000	1023	1024
870	898	834	896	874	915	878	946	1042	1053	1117	1232	1256	1328	1358	1401	1365	1341	1292	1265	1263	1277	1316	1270	1219	1267	1293	1306	1280	1262	1266	1352	1422	1370	1404	1552	1617	1652	1679	1686	1622	1627	1635	1584	1531	1438	1363	1333	1353	1413	1402	1500	1508	1628	1776	1937	1999	2182	2306	2436	2593	2730	2825	2892	2938	2884	3027	3140	3145	3127	3075	2953	2957	2881	2890	2894	2944	3073	3121	3315	3528	3748	4060	4239	4537	4730	5007	5050	5017	5271	5212	5170	5301	5184	5226	5095	5038	5003	5052	5058	5221	5304	5379	5739	6132	6441	6674	7072	7347	7652	7693	7853	7948	8059	8045	8091	7907	7690	7607	7429	7347	7371	7351	7350	7284	7323	7571	7887	8294	8870	9188	9734	10089	10232	10593	10591	10764	10765	10824	10553	10321	9972	9715	9387	9203	8739	8242	7928	7897	7666	7500	7461	7366	7251	7207	7248	6811	6673	6338	5881	5726	5453	5176	4678	4450	4413	4183	4009	3767	3702	3517	3648	3746	3883	4135	4319	4618	4790	4905	5157	4941	4872	4754	4454	3944	3463	3219	2722	2405	2173	1916	1642	1372	1137	879	646	529	380	260	197	138	95	75	76	92	112	165	212	272	296	275	282	255	192	184	143	111	92	67	68	95	112	164	267	399	568	775	1006	1330	1601	1998	2327	2674	3000	3403	3873	4206	4577	4903	5107	5537	5776	6034	6354	6653	6820	7088	7092	7008	6904	6804	6748	6753	6908	7092	7235	7527	7655	7572	7465	7327	7143	6981	6848	6887	6755	6630	6503	6400	6413	6461	6679	6761	7050	7206	7423	7513	7677	7708	7789	7783	7882	7621	7440	7470	7782	8005	8128	8083	8282	8403	8265	8570	8513	8405	8445	8491	8391	8222	7767	7308	7024	6981	6889	6915	6854	6965	7069	7156	7373	7714	7864	7945	7863	7702	7452	7022	6342	5701	5352	4739	4251	3942	3644	3466	3387	3364	3247	3319	3315	3363	3474	3593	3688	3584	3576	3478	3416	3341	3370	3422	3424	3372	3295	3186	3000	2962	2811	2681	2532	2422	2272	2250	2153	2140	2132	2081	2047	2034	2039	2024	1983	1975	2005	1975	1903	1925	1993	1877	1858	1817	1773	1661	1600	1469	1265	1180	1076	942	861	799	756	758	744	789	866	889	964	1005	1095	1047	1007	986	1011	955	934	870	891	894	893	915	980	1029
835	829	865	896	905	932	983	1022	1132	1145	1256	1288	1363	1422	1430	1383	1358	1320	1246	1221	1293	1274	1274	1315	1260	1282	1321	1315	1303	1347	1364	1435	1426	1369	1419	1499	1570	1606	1635	1636	1614	1558	1607	1568	1476	1435	1330	1319	1280	1304	1308	1413	1391	1496	1638	1767	1932	2014	2123	2254	2442	2559	2679	2782	2794	2809	2943	2944	3044	2966	2982	2901	2868	2892	2930	2999	3091	3172	3290	3487	3626	3986	4162	4262	4564	4808	4943	4993	5125	5318	5250	5344	5218	5241	5138	4930	4933	4782	4770	4897	4934	4930	5072	5340	5574	5943	6374	6764	7166	7252	7624	7696	7919	8040	8104	8009	7845	7740	7537	7301	7283	7101	7127	7028	7117	7304	7418	7897	8115	8841	9251	9978	10260	10436	10689	10717	10588	10414	10673	10374	10199	9951	9384	9034	8641	8451	8179	7972	7683	7782	7650	7521	7311	7168	7222	7215	7105	6698	6325	6058	5815	5504	4995	4737	4493	4305	4286	4101	3899	3674	3631	3557	3779	3848	4037	4150	4387	4517	4732	4879	4964	4868	4711	4445	4090	3725	3345	3022	2582	2286	2063	1787	1478	1220	941	742	590	447	329	261	180	122	72	67	79	91	157	190	235	268	312	308	294	272	197	178	126	82	85	83	100	143	241	310	486	652	890	1110	1353	1656	1934	2186	2480	2850	3234	3671	4118	4413	4707	4949	5292	5715	5913	6073	6454	6563	6634	6959	6789	6862	6761	6874	6775	6946	7055	6931	6849	7016	6833	6737	6777	6687	6748	6874	6915	6891	7093	7222	7165	7163	7358	7364	7332	7338	7247	7127	7143	6991	7012	7031	6910	6980	7065	7148	7594	7972	8238	8425	8277	8582	8649	8650	8716	8418	8301	8109	7718	7684	7479	7078	6824	6768	6973	7309	7304	7561	7685	7944	7979	8361	8222	8185	7859	7376	6837	6511	5885	5379	4915	4605	4403	4194	4146	4121	4035	4077	3999	3885	3829	3638	3573	3477	3457	3392	3376	3186	3268	3312	3390	3466	3646	3692	3773	3771	3625	3629	3423	3073	2866	2579	2453	2190	2048	1896	1816	1792	1744	1807	1825	1957	2093	2221	2193	2336	2277	2165	2121	2022	1905	1813	1637	1501	1421	1327	1242	1141	1098	1066	963	966	916	944	927	919	948	926	930	950	995	1005	948	941	916	847	810	844	851	929	986	1023	1089	1148	1130
823	835	871	913	951	1030	1107	1105	1175	1216	1288	1307	1320	1331	1366	1322	1351	1372	1268	1238	1214	1205	1194	1225	1163	1205	1174	1169	1217	1169	1136	1232	1177	1235	1312	1308	1351	1453	1446	1477	1460	1458	1448	1514	1461	1433	1366	1346	1348	1309	1339	1359	1376	1496	1674	1743	1965	2025	2174	2458	2538	2675	2719	2931	2929	3010	3017	2992	2984	3014	2902	2877	2792	2872	2793	2924	2926	3029	3123	3392	3505	3550	3810	3887	4093	4227	4484	4742	4931	5123	5031	5206	5008	5052	5009	4819	4683	4656	4616	4634	4612	4930	5143	5464	5658	6021	6600	7070	7413	7668	7987	8022	8243	8279	8306	8280	8005	7670	7459	7200	7153	6929	6906	7036	6993	7132	7333	7827	8204	8554	9057	9523	9972	9933	10135	10393	10026	10175	9997	10048	9905	9613	9432	9028	8729	8487	8217	7897	7738	7624	7502	7479	7418	7289	7110	6968	6786	6631	6464	6216	5862	5605	5190	4963	4804	4733	4602	4377	4130	3928	3828	3813	3814	3968	3922	4321	4460	4520	4568	4645	4862	4535	4534	4248	3901	3568	3191	2902	2583	2303	2126	1886	1641	1434	1208	971	787	643	531	407	302	193	129	119	139	150	196	236	299	326	303	280	256	212	172	138	108	94	84	106	152	181	251	359	465	612	762	979	1272	1552	1889	2206	2572	2896	3236	3662	3926	4301	4717	5016	5477	5859	6128	6217	6471	6590	6750	6828	6788	6740	6661	6676	6463	6623	6562	6427	6376	6353	6474	6444	6761	6827	7048	7259	7336	7398	7519	7435	7189	6945	6725	6676	6648	6609	6772	6739	6832	6892	7205	7309	7359	7741	7823	7600	7973	8254	8300	8036	7883	7920	8073	8255	8209	8027	8035	8017	7852	7897	7790	7718	7724	7783	8043	8066	8311	8225	8220	8122	7811	7891	7308	7278	7140	6835	6599	6221	5923	5726	5418	5202	5034	4697	4539	4441	4272	4141	3940	3682	3462	3344	3199	3234	3177	3340	3382	3481	3695	4014	4147	4201	4228	4227	4150	3965	3760	3512	3175	2800	2449	2212	2063	1940	1915	1938	1972	2015	2092	2165	2306	2294	2348	2351	2431	2243	2109	1911	1900	1754	1707	1520	1453	1372	1372	1428	1410	1400	1352	1345	1231	1089	1060	983	921	913	839	795	753	816	841	897	898	924	998	983	984	1004	995	1099	1097	1115	1151	1147	1158
750	794	853	865	885	928	997	982	1036	1061	1105	1173	1164	1161	1173	1233	1258	1275	1220	1178	1104	1096	1097	1014	1043	1026	1080	1128	1078	1041	1158	1160	1247	1302	1278	1335	1333	1426	1441	1502	1496	1540	1535	1575	1612	1575	1504	1474	1458	1476	1452	1413	1526	1598	1729	1804	2036	2131	2239	2417	2602	2688	2757	2895	2860	2886	2855	2889	2940	2941	2947	2899	2907	2833	2664	2772	2615	2753	2847	3007	3086	3316	3432	3562	3812	4090	4416	4665	4841	4979	5125	5247	5126	5216	5117	4926	4846	4551	4562	4634	4842	5005	5225	5569	5855	6265	6655	7070	7524	7664	7734	8052	8055	7898	7931	7940	7784	7457	7203	6932	6794	6794	6718	6700	6852	6873	7184	7365	7839	8328	8682	9039	9353	9715	9712	9822	9938	10164	10184	10041	10088	9736	9499	9153	9058	8739	8270	8147	7526	7341	7225	6992	6947	6715	6667	6364	6547	6468	6219	6297	5840	5728	5478	5254	5068	4847	4695	4525	4275	4076	3901	3725	3700	3726	3785	3980	4001	4201	4165	4291	4181	4087	3945	3782	3594	3370	3017	2884	2599	2404	2239	2086	1826	1631	1421	1169	962	776	628	468	350	278	176	151	142	149	192	215	261	234	218	221	220	195	192	155	151	119	133	116	142	180	221	346	410	577	772	1045	1303	1663	1946	2264	2668	2905	3281	3576	3946	4373	4693	5246	5632	6068	6322	6372	6606	6649	6598	6552	6457	6398	6248	6426	6405	6357	6315	6497	6536	6677	6871	6884	6986	7072	7159	7066	6987	6865	6476	6455	6146	6152	6091	6254	6425	6842	7013	7117	7376	7638	7849	7781	7567	7991	7886	7661	7780	7834	7870	7530	7622	7722	8272	8654	8590	8769	8672	8681	8544	8475	8461	8250	8178	8054	7918	7799	7737	7701	7581	7690	7585	7789	7550	7497	7659	7541	7543	7108	6758	6293	5882	5340	4912	4533	4141	3821	3624	3617	3369	3312	3328	3378	3416	3571	3637	3843	3933	4047	4287	4473	4367	4281	4137	3905	3695	3506	3222	2979	2708	2567	2436	2386	2299	2296	2323	2361	2465	2437	2540	2405	2360	2409	2282	2129	2000	1907	1852	1672	1680	1791	1785	1787	1728	1784	1771	1599	1539	1431	1338	1172	1022	975	887	836	862	854	871	901	907	987	1034	1028	998	1051	1078	1058	1014	990	967	1032	962	947	944	983	1043
696	759	768	755	825	866	858	921	960	936	1024	1074	1143	1229	1298	1332	1302	1349	1263	1202	1198	1104	1063	1076	1085	1075	1104	1113	1206	1181	1159	1236	1336	1355	1401	1416	1400	1475	1490	1569	1550	1555	1541	1584	1602	1505	1449	1356	1339	1379	1342	1309	1362	1390	1511	1687	1856	1989	2094	2225	2440	2567	2618	2826	2816	2736	2741	2770	2800	2860	2797	2831	2782	2650	2580	2651	2578	2626	2751	2960	3165	3324	3698	3821	4050	4378	4577	4838	5014	5243	5383	5461	5280	5340	5212	4979	4905	4684	4579	4614	4605	4798	5036	5265	5548	5924	6302	6621	7028	7054	7410	7684	7442	7502	7569	7612	7345	7283	6982	6770	6799	6563	6652	6635	6608	6616	7092	7288	7687	8071	8477	8830	9238	9724	9853	10097	10129	10240	10366	10312	10128	10002	9441	9211	8930	8510	8090	7601	7230	6912	6681	6540	6477	6557	6603	6578	6528	6597	6531	6432	6229	6161	5824	5634	5416	5260	4954	4692	4451	4162	3894	3646	3634	3576	3616	3717	3808	3847	3970	3861	3936	3767	3825	3584	3439	3281	3039	2891	2605	2436	2245	2002	1831	1622	1392	1154	943	727	591	465	360	253	163	136	135	147	165	229	239	277	295	312	321	286	283	285	204	173	149	145	153	190	265	409	509	769	971	1225	1456	1716	1916	2182	2475	2757	3057	3475	3908	4436	4904	5376	5820	6232	6454	6390	6399	6374	6437	6323	6511	6440	6560	6621	6660	6766	6703	6774	6729	7056	6901	6794	6898	6557	6535	6589	6504	6260	6306	6125	6116	6163	6319	6537	6727	7002	7143	7213	7106	7268	7183	7117	7081	7153	7418	7258	7675	7897	8110	8012	8130	8539	8923	9260	9481	9193	8888	8620	8336	7886	7759	7548	7347	7389	7362	7339	7606	7800	7989	8305	8399	8717	8480	8209	8105	7893	7548	7044	6330	5765	5190	4844	4469	4242	4058	3866	3704	3700	3782	3807	3959	3840	3968	3882	3876	3818	3813	3786	3938	3914	3805	3812	3651	3779	3732	3614	3445	3345	3196	3189	2871	2804	2758	2539	2379	2228	2191	2172	2199	2175	2160	2173	2248	2164	2160	2149	2137	2137	2078	2104	2070	2102	1970	1788	1656	1492	1293	1126	1024	955	901	898	882	926	1044	1046	1065	1156	1136	1199	1162	1078	980	947	881	879	810	835	825	901	903	918	951	1025	1126
804	798	861	801	855	849	899	952	982	1002	1057	1185	1197	1287	1359	1385	1401	1393	1381	1279	1242	1217	1149	1138	1128	1085	1097	1063	1130	1113	1107	1136	1203	1271	1293	1231	1303	1360	1366	1432	1462	1442	1455	1413	1411	1388	1307	1209	1210	1241	1231	1222	1289	1339	1452	1620	1866	1954	2080	2185	2322	2399	2503	2676	2731	2714	2756	2753	2839	2823	2719	2724	2754	2631	2534	2550	2654	2590	2728	2967	3147	3410	3580	3859	4064	4191	4550	4628	4778	4913	5114	5110	5116	5258	5113	4881	4733	4658	4456	4442	4513	4672	5061	5197	5392	5755	6114	6443	6821	7087	7319	7365	7512	7542	7398	7492	7371	7517	7159	7173	6878	6686	6583	6416	6606	6711	6938	7132	7452	7592	8167	8662	9043	9573	9701	9794	9972	10005	10014	9787	9714	9302	8977	8703	8422	8051	7841	7417	6932	6906	6662	6539	6482	6703	6723	6665	6586	6776	6785	6743	6697	6562	6280	6138	5979	5756	5344	5038	4727	4374	4116	3922	3698	3598	3553	3714	3712	3835	3894	3810	3882	3725	3661	3484	3301	3169	2939	2610	2482	2309	2111	1929	1700	1462	1255	1096	864	712	629	488	391	332	258	252	248	295	345	397	437	459	429	476	432	393	364	302	237	202	202	238	288	329	419	564	701	886	1050	1246	1409	1577	1844	2088	2396	2729	3227	3705	4136	4727	4988	5451	5704	5964	6117	6178	6195	6392	6479	6488	6699	6773	6771	6713	6905	6681	6703	6639	6578	6674	6768	6721	6747	6643	6668	6578	6700	6684	6696	6660	6428	6281	6417	6345	6334	6248	6230	6415	6182	6540	6698	6880	7192	7349	7910	7976	8109	8197	8439	8490	8384	8423	8648	8640	8574	8153	7794	7802	7545	7515	7420	7272	7499	7647	7716	7807	8123	8463	8456	8507	8494	8399	8084	7688	7422	7047	6579	6254	5748	5344	5146	4969	4879	4818	4629	4552	4387	4201	4162	4051	4012	3893	3760	3614	3537	3614	3560	3525	3724	3750	3816	3875	3967	4089	4061	3973	3803	3509	3301	3095	2896	2662	2317	2181	2109	2069	2103	2067	2144	2220	2344	2420	2445	2474	2490	2352	2322	2136	2031	1845	1827	1703	1598	1462	1424	1323	1243	1214	1183	1137	1182	1106	1061	1075	1082	1034	1020	1002	1003	1004	962	939	876	799	838	879	849	856	916	1003	1057	1065	1076	1042	1117
684	720	729	764	733	737	826	916	962	941	1120	1197	1245	1294	1300	1322	1296	1289	1296	1260	1178	1131	1156	1043	998	975	954	913	905	912	978	955	1047	1103	1141	1199	1225	1294	1296	1318	1400	1343	1365	1360	1336	1297	1293	1224	1252	1335	1316	1340	1374	1401	1575	1785	1887	1981	2139	2254	2451	2505	2605	2813	2851	2844	2777	2731	2611	2626	2516	2459	2459	2481	2399	2342	2430	2466	2529	2699	2946	3157	3409	3614	3923	3914	4144	4300	4459	4647	4838	4938	4998	5089	4942	4913	4903	4687	4587	4528	4673	4712	4950	5298	5415	5625	6021	6350	6856	6896	7351	7291	7536	7444	7555	7389	7499	7377	7211	6884	6691	6322	6358	6234	6400	6442	6552	6965	7191	7459	7818	8268	8745	8948	9369	9450	9475	9437	9466	9339	9141	8832	8554	8172	8043	7711	7501	7138	6820	6587	6472	6304	6305	6391	6472	6363	6407	6402	6467	6465	6514	6499	6349	6248	5930	5682	5271	5002	4752	4558	4128	3818	3630	3529	3451	3466	3482	3515	3580	3459	3466	3263	3224	3010	2961	2738	2718	2418	2272	2114	2031	1816	1612	1455	1304	1104	1006	833	698	602	496	405	392	381	376	428	481	508	594	570	539	541	506	460	419	364	346	337	343	379	419	482	503	584	666	894	1051	1208	1385	1690	1962	2252	2543	2919	3304	3749	4271	4591	5005	5393	5613	5716	5770	5929	6033	6280	6272	6490	6528	6545	6523	6404	6364	6264	6268	6252	6483	6774	6916	6963	7227	7153	7088	7034	6776	6773	6562	6473	6250	5943	5950	5890	5999	6047	6114	6277	6522	6949	7092	7395	7702	7728	8016	7862	7551	7503	7635	7655	7812	7903	8042	7999	8047	7812	7694	8109	8073	8156	7901	7753	7779	7965	7628	7681	7902	7831	7876	7686	7571	7474	7446	7102	7171	7179	7034	6773	6377	6115	5776	5484	5356	5053	4661	4340	4056	3953	3855	3633	3705	3735	3656	3657	3768	3788	4107	4097	4174	4173	4283	4240	4168	4131	4084	3734	3502	3201	2952	2786	2636	2391	2235	2281	2295	2368	2513	2513	2442	2539	2529	2473	2462	2259	2115	2000	1967	1787	1684	1628	1639	1581	1638	1592	1503	1436	1451	1383	1244	1163	1136	1057	1017	929	936	916	894	949	940	1005	998	989	1027	1025	1038	1053	972	1028	1048	1100	1110	1040	1058	1031	1056
607	567	634	634	640	716	720	842	930	934	1027	1128	1222	1214	1185	1221	1262	1228	1234	1209	1169	1114	1092	1048	997	885	895	890	910	929	937	1031	1102	1185	1245	1311	1395	1339	1344	1424	1443	1504	1407	1407	1361	1415	1340	1289	1252	1270	1276	1320	1363	1404	1450	1535	1766	1879	2045	2186	2300	2462	2479	2531	2620	2526	2540	2474	2405	2411	2284	2301	2326	2359	2348	2325	2330	2409	2402	2612	2662	2986	3197	3480	3722	3873	4221	4369	4599	4837	4956	4982	5072	5168	5168	5005	4863	4855	4768	4715	4713	4679	4763	5025	5152	5446	5639	6018	6290	6666	6861	6761	7043	7128	7129	7004	7062	6989	6707	6567	6298	5965	5912	5875	6159	6296	6488	6857	7161	7291	8003	8239	8413	8847	9198	9188	9081	9136	9069	9029	9035	8631	8438	8002	7965	7787	7429	7076	6735	6465	6292	6197	6097	6156	6084	5970	6062	5980	5964	5961	6101	6013	5900	5807	5460	5185	5005	4817	4622	4422	4009	3790	3665	3467	3467	3388	3430	3393	3392	3298	3279	3096	3030	2896	2772	2728	2581	2561	2349	2280	2030	1891	1738	1503	1353	1164	977	871	710	638	524	482	459	416	419	464	484	552	623	627	563	604	587	542	545	491	473	444	404	415	399	424	511	571	737	928	1105	1355	1514	1793	2044	2305	2583	2823	3132	3528	3954	4361	4708	5001	5356	5570	5709	5762	5830	5901	6210	6234	6333	6373	6166	6134	6028	6074	6256	6255	6620	6921	6955	7059	7019	6765	6562	6460	6287	6119	6214	6103	6122	6091	6222	6274	6503	6500	6721	6848	6934	7143	7132	7037	7214	6881	6870	6872	6630	6600	6986	7339	7700	8121	8639	8546	8517	8442	8494	8444	8473	8335	7811	7651	7520	7383	7093	7301	7424	7426	7733	7580	7827	7962	7874	8045	7829	7805	7556	7010	6358	5993	5528	5089	4683	4434	4195	3920	3810	3862	3923	3965	4016	4135	4194	4194	4238	4151	4312	4258	4159	4110	4092	3993	3890	3853	3859	3580	3284	3165	3165	3017	2949	2832	2727	2666	2657	2709	2636	2481	2265	2287	2196	2132	1955	1919	1866	1895	1870	1880	1874	1945	1925	1932	1740	1689	1626	1403	1352	1144	1052	983	929	895	853	882	1003	1056	1082	1132	1149	1199	1210	1217	1120	1061	1034	1006	998	1002	961	943	978	1025	1037	1144	1173
590	629	715	709	728	781	778	884	961	986	1027	1077	1118	1222	1179	1252	1283	1288	1273	1219	1204	1164	1089	1080	1037	1006	923	952	915	917	998	1027	1123	1132	1246	1276	1321	1336	1322	1299	1351	1369	1379	1356	1353	1317	1304	1238	1157	1167	1167	1175	1156	1158	1336	1409	1594	1700	1865	1981	2164	2300	2346	2401	2412	2403	2418	2488	2379	2388	2383	2425	2464	2444	2451	2505	2484	2500	2457	2668	2774	2989	3214	3511	3754	4003	4170	4458	4727	4808	4900	4973	5031	5126	5125	5044	4967	4783	4753	4784	4635	4587	4762	4799	4900	5272	5360	5891	6182	6631	6845	6794	6850	6942	6870	6777	6793	6575	6398	6110	6121	5915	5885	5816	5965	6332	6497	6819	7046	7225	7563	7856	8147	8476	8654	8599	8779	8702	8765	8834	8594	8438	8240	7955	7792	7406	7092	6769	6511	6232	6104	5947	5832	5773	5817	5768	5783	5731	5660	5818	5751	5811	5837	5675	5687	5505	5184	5228	4990	4777	4570	4262	4052	3968	3843	3855	3726	3593	3416	3393	3322	3124	3069	2894	2674	2564	2382	2229	2122	2016	1903	1666	1514	1372	1233	1077	973	842	732	627	567	539	536	540	552	568	617	738	725	767	712	654	635	601	572	515	468	419	371	412	437	477	528	651	798	969	1161	1275	1471	1546	1857	2103	2284	2589	2991	3357	3918	4212	4687	4915	5125	5428	5433	5726	5650	5751	5854	5948	6092	6151	6191	6064	6089	6095	6032	6236	6249	6454	6425	6221	6402	6173	6092	6133	6134	6149	6278	6231	6275	6295	6517	6497	6388	6465	6374	6475	6426	6528	6634	6497	6728	6801	6781	6920	7195	7235	7479	7926	8199	8691	8925	8649	8493	8433	8407	8184	7820	7712	7237	7504	7403	7468	7687	8295	8316	8401	8619	8622	8329	8304	8184	7831	7607	7233	6785	6232	5668	5426	4967	4759	4476	4389	4346	4389	4397	4407	4302	4341	4234	4151	4111	3946	3989	3915	4054	3991	3875	4004	4050	4040	4018	4044	4038	3818	3612	3538	3431	3206	3092	2840	2576	2458	2425	2372	2298	2243	2090	2110	2118	2039	2084	2067	2202	2181	2146	2019	1973	1959	1856	1766	1648	1432	1332	1169	1077	1039	1037	1013	1031	1112	1074	1108	1161	1192	1184	1196	1178	1122	1068	1039	977	914	869	895	953	965	985	1081	1109	1196	1245	1302	1307
634	677	678	716	717	715	758	812	895	928	936	969	1064	1107	1163	1160	1173	1242	1177	1150	1126	1046	1055	1036	965	915	905	875	872	811	862	883	898	966	1061	1122	1149	1169	1212	1189	1253	1318	1308	1318	1313	1263	1246	1226	1177	1137	1159	1114	1155	1177	1273	1435	1562	1792	1909	2123	2190	2329	2445	2451	2506	2559	2563	2604	2669	2686	2655	2579	2506	2462	2465	2398	2321	2363	2295	2391	2409	2611	2942	3186	3366	3771	4004	4209	4425	4534	4750	4835	4737	4737	4820	4867	4752	4674	4649	4616	4623	4667	4756	4902	5128	5211	5596	6112	6431	6544	6876	6803	6919	6708	6678	6921	6639	6477	6504	6273	6185	6150	5906	5944	6017	6229	6293	6543	6793	7111	7080	7482	7819	7908	8169	8279	8494	8485	8591	8472	8460	8412	8166	7906	7524	7388	6906	6532	6175	6003	5997	5657	5500	5512	5486	5450	5402	5510	5529	5610	5712	5861	5880	6004	5839	5767	5617	5692	5566	5261	5039	4701	4545	4291	4072	3899	3694	3576	3349	3037	2876	2739	2610	2458	2225	2084	1959	1798	1606	1540	1452	1326	1212	1114	1069	978	930	848	780	731	722	729	730	763	787	799	873	845	876	800	776	675	665	624	591	551	519	496	483	489	519	532	592	672	731	813	903	1010	1159	1347	1625	2012	2279	2676	3071	3475	3763	4043	4436	4579	4899	4992	5200	5276	5501	5696	5751	5914	5946	5958	6086	6081	6089	6144	6000	6158	6300	6215	6277	6161	6191	6184	6189	6315	6313	6385	6242	6219	6140	5818	5812	5792	5692	5714	5813	5880	6342	6595	6913	6980	7193	7429	7522	7553	7840	7921	7904	7963	8025	8048	8037	8055	8120	8077	8131	8150	7875	7734	7884	8012	8211	8163	8418	8667	8910	8737	8680	8250	7851	7641	7457	7338	6825	6587	6319	6024	5889	5715	5696	5289	4912	4773	4543	4370	4228	4081	3973	3793	3697	3691	3560	3708	3751	3808	4046	4054	4279	4509	4656	4478	4469	4309	4125	3796	3594	3367	3104	2796	2597	2468	2345	2208	2178	2295	2324	2376	2434	2474	2478	2321	2289	2200	2155	2109	2001	1820	1776	1730	1613	1569	1589	1486	1428	1348	1326	1250	1235	1202	1221	1223	1212	1191	1140	1151	1074	1057	1052	1022	965	937	937	909	937	979	1073	1139	1154	1148	1244	1197	1144	1106	1063
536	604	572	604	548	581	575	634	711	753	817	881	932	976	1016	1036	1078	1073	1058	1065	1038	1022	987	996	914	865	847	812	756	825	812	837	852	922	1053	1103	1183	1227	1284	1298	1339	1364	1352	1346	1344	1369	1318	1266	1232	1183	1099	1132	1140	1187	1327	1431	1559	1717	1889	2015	2130	2378	2497	2454	2555	2537	2514	2728	2650	2632	2591	2491	2333	2335	2168	2205	2090	2012	2075	2135	2328	2517	2682	3016	3302	3621	3983	4189	4350	4602	4700	4826	4844	4860	4857	4950	4972	4883	4636	4789	4842	4856	5003	5006	5269	5489	5654	5811	6148	6306	6478	6440	6641	6629	6685	6584	6662	6616	6595	6392	6123	6163	5921	6061	6028	6033	6164	6322	6572	6866	7253	7646	7819	8059	8258	8596	8671	8675	8789	8854	8967	8581	8364	8127	7719	7254	6819	6372	6037	5801	5679	5534	5337	5303	5363	5322	5337	5370	5529	5710	5718	5850	6008	5913	5957	6036	5858	5730	5556	5359	5117	4690	4449	4142	3878	3760	3564	3316	3039	2803	2598	2412	2233	2123	1973	1840	1615	1586	1399	1327	1303	1291	1236	1113	1110	1012	939	854	844	801	807	870	884	862	865	885	841	859	864	809	824	770	812	833	822	774	737	683	635	612	590	623	573	636	743	809	915	1059	1229	1481	1690	2025	2289	2585	2877	3177	3410	3669	3940	4326	4577	4917	5374	5476	5671	5893	6024	6110	6101	6080	5976	6170	6319	6389	6405	6676	6760	6788	6813	6744	6489	6497	6384	6346	6100	5905	5751	5569	5399	5397	5146	5341	5519	5766	5920	6199	6568	6778	7025	7064	7242	7206	7244	7140	7126	7475	7468	7654	7836	7701	7806	8152	8426	8615	8877	8690	8547	8397	8170	8086	7995	7977	7933	7812	7795	7781	7582	7601	7667	7515	7484	7363	7259	7077	6921	6693	6396	5956	5650	5143	4656	4469	4232	4009	3855	3665	3635	3501	3648	3708	3798	4003	4125	4190	4241	4259	4256	4387	4452	4284	4163	3924	3703	3452	3260	3106	2913	2750	2585	2604	2616	2596	2531	2618	2596	2573	2450	2501	2358	2128	2003	1958	1828	1801	1785	1764	1768	1798	1820	1917	1880	1808	1663	1546	1470	1342	1186	1134	1075	1076	995	1032	1031	1126	1107	1165	1193	1214	1129	1157	1112	1039	995	1049	1106	1096	1042	1057	1026	982	977	946	912
571	561	560	596	557	555	567	611	673	745	864	920	945	1033	1078	1088	1177	1148	1169	1168	1115	1097	1072	1052	975	937	874	833	815	798	841	895	870	994	1050	1126	1257	1234	1208	1267	1314	1259	1271	1258	1277	1229	1182	1142	1084	1073	1021	1003	1051	1051	1088	1189	1293	1383	1555	1780	1895	2083	2239	2294	2363	2393	2458	2472	2489	2409	2413	2293	2231	2223	2164	2164	2153	2180	2283	2277	2370	2555	2790	3029	3376	3774	3867	4234	4343	4622	4748	4935	5018	5050	5066	5085	5037	4994	4764	4726	4805	4839	4801	4894	5040	5218	5459	5583	5692	6102	6286	6359	6576	6698	6600	6641	6691	6578	6515	6399	6098	6126	6016	5854	5960	5933	6114	6281	6599	6961	7428	7728	7975	8232	8265	8536	8743	8795	8752	8895	8940	8658	8373	8049	7604	7239	6777	6393	5877	5735	5534	5398	5371	5265	5377	5280	5363	5411	5469	5522	5756	5920	5926	6023	6059	6151	6086	5904	5650	5448	5185	4829	4540	4301	4001	3880	3729	3418	3327	2992	2828	2564	2408	2175	2078	1878	1742	1541	1391	1288	1205	1128	1075	1034	985	945	855	778	802	795	842	816	890	886	909	874	896	976	984	1008	1101	1092	1098	1141	1090	1003	873	754	675	600	563	582	665	773	978	1039	1181	1358	1455	1636	1761	1979	2097	2289	2558	2778	3106	3503	3849	4288	4684	5031	5281	5519	5649	5884	5860	5888	5900	6039	6151	6203	6426	6505	6802	6879	6952	6841	6645	6620	6331	6357	6169	5982	5910	5717	5609	5450	5459	5634	5551	5735	5849	5890	5870	6013	6054	6096	6320	6158	6202	6266	6477	6807	7009	7375	7773	7979	8204	8410	8535	8623	8866	8603	8483	8332	7864	7547	7375	7285	7315	7426	7336	7398	7690	7791	8094	8366	8302	8339	8082	7541	7170	6902	6569	6149	5833	5357	5085	4624	4452	4354	4204	4238	4210	4126	4040	3962	4024	4010	3993	4111	4051	4146	4040	3933	3858	3898	3749	3628	3515	3574	3589	3622	3419	3394	3419	3186	3034	3035	2879	2670	2539	2360	2373	2318	2182	2132	2081	2021	2001	2071	2067	2106	2128	2133	2063	1992	1958	1888	1702	1558	1349	1244	1136	1073	1040	1084	1095	1128	1164	1250	1297	1310	1324	1344	1334	1247	1198	1118	1013	968	977	1002	980	959	963	994	966	1024	1019	977	976
576	579	560	622	554	550	584	656	712	794	896	995	1008	1123	1142	1194	1189	1239	1241	1190	1145	1110	1070	1013	953	883	839	752	709	733	760	763	837	896	907	987	1027	1124	1139	1136	1076	1062	1087	1087	1084	1055	1053	1070	1028	1010	995	971	935	951	1007	1059	1191	1372	1501	1646	1889	2055	2144	2288	2332	2305	2293	2313	2409	2316	2403	2303	2285	2316	2232	2221	2277	2317	2333	2313	2350	2618	2666	2958	3129	3468	3775	3996	4253	4467	4509	4728	4835	4818	4841	4801	4882	4799	4661	4570	4597	4547	4585	4679	4921	5183	5390	5699	5938	6162	6503	6636	6685	6861	6578	6745	6798	6624	6423	6241	6115	5919	5764	5784	5896	5969	6155	6253	6515	6952	7239	7526	7712	8193	8311	8372	8494	8577	8553	8595	8497	8326	8001	7872	7338	7110	6596	6170	5799	5512	5425	5213	5159	4954	5043	5016	4977	4947	5111	5376	5510	5803	5975	5979	6102	6104	6182	6009	5900	5616	5547	5063	4837	4582	4281	4126	3839	3690	3410	3098	2805	2540	2272	2147	1914	1685	1511	1321	1107	999	895	809	774	774	791	751	735	702	702	699	759	815	849	901	935	1040	1045	1178	1270	1233	1291	1255	1244	1147	1092	996	856	739	683	651	693	760	911	998	1127	1179	1264	1291	1395	1476	1652	1863	2038	2345	2671	2966	3265	3724	3983	4313	4690	4816	5105	5162	5114	5139	5466	5577	5803	5951	6080	6285	6432	6483	6521	6407	6298	6252	6116	6141	6143	6199	6174	6149	6215	5997	5848	5816	5886	5762	5728	5657	5590	5485	5395	5442	5434	5577	5900	6056	6300	6567	6773	7061	7472	7499	7492	7492	7638	7862	7714	7797	7838	7726	7642	7372	7191	6993	7230	7571	7781	8090	8144	8270	8305	8615	8379	8498	8090	7690	7349	6764	6198	5912	5849	5699	5586	5300	5202	4938	4903	4776	4724	4641	4391	4350	4062	4000	3882	3904	3723	3791	3658	3730	3775	3867	3916	4015	4023	3863	3791	3886	3811	3674	3545	3410	3261	3017	2870	2688	2500	2364	2294	2230	2297	2321	2433	2383	2399	2369	2379	2491	2374	2299	2252	2064	2018	1869	1695	1548	1430	1297	1180	1119	1177	1130	1178	1239	1212	1344	1369	1316	1301	1238	1219	1127	1125	1072	967	917	933	918	918	1004	1052	1056	1169	1154	1137	1076	1073	978	881
538	515	489	514	500	479	513	574	623	737	796	905	985	1041	1067	1081	1133	1143	1097	1069	1041	1011	949	873	796	736	717	688	683	683	695	720	748	779	835	879	999	966	1014	1022	1045	1024	1036	1028	1076	1120	1061	1098	1053	1003	989	973	989	987	1000	1133	1277	1484	1661	1837	1940	2026	2120	2213	2194	2195	2226	2189	2263	2203	2209	2289	2310	2335	2217	2232	2219	2154	2044	2112	2186	2314	2549	2775	2969	3253	3581	3798	4086	4318	4481	4657	4721	4660	4692	4668	4703	4481	4500	4453	4408	4527	4414	4656	4806	5135	5323	5660	6123	6282	6554	6605	6719	6753	6577	6495	6472	6505	6207	6022	5892	5587	5680	5793	5922	5957	6168	6318	6501	6887	7102	7324	7698	7844	8054	8138	8157	8472	8356	8438	8293	8036	7809	7546	7188	6831	6269	5978	5589	5283	5102	4937	4863	4661	4648	4557	4577	4548	4697	5013	5149	5479	5566	5582	5812	5771	5972	5789	5691	5771	5413	5171	4926	4514	4174	4059	3789	3495	3240	2994	2698	2359	2110	1902	1743	1496	1268	1180	925	886	766	751	770	695	755	714	688	683	717	741	768	831	843	933	967	1076	1135	1178	1197	1220	1257	1197	1158	1113	1002	935	852	837	793	793	827	832	907	900	1000	1065	1062	1152	1263	1439	1655	1874	2165	2396	2569	2913	3131	3456	3776	3998	4317	4457	4644	4732	4790	4926	5163	5310	5572	5801	5811	5981	6133	6166	5994	5979	6004	6092	6051	6077	6352	6381	6278	6240	6108	5873	5839	5715	5475	5533	5414	5339	5354	5510	5585	5572	5750	6065	6327	6635	6744	6871	7025	6923	6720	6654	6615	6595	6703	6751	6946	7126	7365	7487	7578	7678	7995	8218	8299	8482	8494	8546	8135	7899	7848	7798	7650	7421	7162	6816	6654	6300	6302	6300	6239	6120	5889	5802	5467	5214	4993	4638	4270	4048	3797	3760	3731	3617	3756	3838	3900	3926	3959	4051	4235	4302	4382	4462	4367	4149	3894	3800	3602	3225	3121	2901	2784	2641	2558	2481	2526	2454	2513	2736	2755	2803	2769	2617	2479	2346	2227	2259	2122	1973	1913	1905	1834	1776	1776	1742	1620	1502	1519	1359	1324	1250	1210	1136	1102	1102	1076	1092	1094	1034	1020	1040	1067	1048	1046	1070	1054	1037	1096	1194	1123	1156	1110	1092	1038	951	885	860	804
471	477	491	481	491	508	482	531	600	673	740	837	897	956	999	1038	1060	1090	1085	1021	1022	988	906	882	844	813	797	702	692	719	756	795	859	860	902	915	990	997	1055	1079	1123	1105	1130	1094	1018	1054	1031	981	971	943	917	929	978	938	1007	1067	1206	1286	1455	1491	1614	1676	1836	1920	1940	1989	2083	2128	2177	2243	2214	2318	2282	2243	2186	2168	2101	2043	2022	2081	2158	2338	2558	2739	3092	3341	3755	4043	4109	4375	4522	4634	4709	4602	4659	4678	4711	4594	4555	4448	4437	4408	4342	4532	4736	4901	5203	5338	5719	5998	6048	6088	6264	6312	6240	6301	6240	6171	6041	5890	5840	5793	5803	5867	5979	6118	6319	6290	6611	6697	6902	7256	7471	7598	7844	7966	7822	8138	8147	8067	7795	7805	7482	7109	6871	6549	6198	5907	5382	5108	4908	4711	4509	4400	4362	4363	4361	4457	4555	4687	4926	5078	5196	5312	5452	5492	5710	5673	5758	5656	5525	5378	5102	4794	4530	4201	4004	3778	3548	3114	2794	2420	2288	2062	1765	1545	1367	1147	1027	986	862	781	784	739	732	678	629	653	665	639	719	710	773	838	902	952	1028	1075	1172	1174	1211	1218	1198	1174	1091	1037	981	858	790	779	788	754	806	784	901	981	1103	1183	1342	1459	1561	1745	1841	1999	2185	2424	2684	3032	3352	3681	3915	4099	4357	4561	4671	4887	5153	5287	5591	5753	5701	5819	5964	5907	5934	5928	6008	6069	6205	6323	6305	6182	6074	5711	5648	5397	5272	5383	5310	5298	5320	5557	5713	5815	5920	5866	5998	6006	6262	6229	6211	6237	6301	6240	6192	6252	6470	6960	7173	7588	7878	8124	8136	8181	8166	8277	8261	8201	8219	8063	7959	7854	7293	7292	7321	7519	7528	7552	7498	7357	7239	6862	6808	6793	6298	5943	5671	5311	5036	4530	4235	4004	3894	3732	3691	3781	3920	3988	3986	4120	4209	4231	4316	4385	4362	4367	4266	4007	4012	3849	3699	3429	3354	3205	3127	2996	2863	2867	2816	2783	2808	2790	2787	2837	2742	2660	2438	2281	2153	2000	1964	1957	1951	1906	2012	2093	2064	2086	1985	1885	1726	1524	1404	1239	1126	1059	979	916	885	968	1026	1084	1131	1133	1231	1169	1221	1201	1178	1129	1119	1108	1148	1122	1127	1033	923	945	912	856	949	972	961
544	589	528	573	564	572	551	592	609	669	765	803	884	947	1042	1116	1074	1087	1132	1110	1136	1072	1033	975	919	886	810	772	746	712	744	782	792	804	818	869	942	1006	971	967	1026	1028	1017	990	905	935	926	935	875	856	864	902	898	890	907	949	994	1102	1207	1303	1451	1568	1688	1766	1917	2015	2167	2081	2254	2249	2210	2304	2310	2277	2230	2202	2116	2129	2138	2238	2266	2425	2599	2773	3062	3241	3562	3717	3836	4035	4234	4273	4451	4508	4447	4532	4571	4482	4476	4403	4191	4301	4353	4459	4531	4745	5027	5292	5419	5603	5797	5842	5998	6121	6187	6201	6190	6178	6104	6076	6072	5915	5858	6087	6108	6002	6070	6196	6256	6370	6665	6808	6852	7224	7490	7570	7649	7767	7708	7845	7537	7449	7267	7133	6824	6559	6138	5869	5575	5160	4802	4668	4383	4354	4232	4139	4218	4178	4297	4434	4650	4819	5167	5243	5462	5453	5443	5744	5788	5784	5656	5580	5392	5200	4867	4506	4266	3932	3668	3326	2968	2716	2352	2152	1847	1561	1276	1057	870	745	633	604	549	478	469	409	415	423	431	453	507	591	662	711	791	954	1056	1084	1245	1243	1320	1341	1283	1171	1119	958	821	764	714	699	749	791	868	907	946	1058	1141	1191	1243	1276	1282	1381	1486	1605	1792	2148	2553	2987	3395	3651	3898	4167	4298	4435	4763	4976	5227	5504	5606	5877	5791	5859	6011	5863	5955	5937	5985	6081	6020	5909	5976	5780	5684	5609	5557	5566	5556	5634	5627	5661	5472	5494	5459	5365	5403	5190	5234	5328	5402	5576	5726	6092	6464	6563	6834	7098	7293	7851	8100	8319	8513	8326	8148	7819	7535	7396	7240	7264	7297	7487	7421	7654	7875	8002	8135	8426	8149	7971	7655	7393	7034	6836	6376	5857	5529	5185	4881	4755	4714	4531	4412	4257	4230	4135	4051	4173	4127	4085	3916	3866	3890	3871	3824	3795	3765	3814	3781	3724	3805	3828	3776	3659	3614	3582	3495	3288	3189	3011	2894	2595	2575	2420	2449	2497	2395	2288	2213	2174	2142	2131	2132	2160	2136	2206	2236	2146	2044	1850	1733	1593	1430	1273	1132	1096	989	983	1015	1051	1077	1142	1192	1243	1220	1199	1197	1109	1136	1045	1038	1004	1013	1015	1028	1037	1106	1073	1115	1040	1004	984	1014	985	846
567	549	558	523	538	537	486	502	563	612	673	707	783	907	951	981	1037	1023	1089	1106	1043	1007	987	881	813	800	751	685	663	599	611	647	662	649	707	727	822	833	886	876	912	917	933	881	877	860	871	855	890	867	852	859	856	876	898	927	979	1052	1174	1324	1524	1637	1826	1865	2022	2127	2199	2313	2282	2295	2247	2226	2199	2184	2160	2167	2154	2067	2135	2113	2193	2315	2355	2520	2700	2960	3151	3338	3523	3592	3875	4084	4284	4355	4379	4528	4517	4481	4548	4582	4486	4443	4504	4608	4732	4875	5027	5339	5478	5625	5803	6031	6175	6265	6199	6378	6259	6321	6194	6181	6111	5921	5894	5890	5802	5833	5903	5968	6105	6155	6287	6423	6763	6863	7092	7349	7391	7487	7544	7626	7523	7269	7217	7065	6792	6407	6151	5663	5277	5052	4793	4576	4327	4236	4033	3954	3907	3915	3973	4058	4295	4679	4906	5111	5401	5444	5675	5718	5711	5764	5526	5591	5306	5089	4829	4555	4313	4006	3686	3398	3035	2677	2375	1996	1730	1360	1095	832	647	543	419	381	348	287	292	287	258	282	318	378	476	569	678	758	886	1002	1133	1216	1290	1328	1311	1284	1219	1053	963	912	812	757	739	756	779	848	891	884	929	983	979	1016	1086	1183	1258	1284	1447	1648	1864	2255	2564	2910	3251	3560	3754	3893	4161	4439	4770	5144	5324	5608	5867	6026	6066	6159	5990	6002	5985	6044	6004	6141	6075	6071	6075	6041	5992	5955	5786	5790	5762	5780	5517	5467	5191	4964	4869	4801	4774	4786	4949	5361	5676	5961	6179	6505	6730	7086	7041	7062	7267	7558	7616	7547	7329	7358	7353	7298	7359	7470	7598	7722	7816	7942	7977	8135	8091	8352	8271	8058	7575	7094	6819	6483	6326	6089	5921	5747	5631	5326	5355	5343	5376	5229	4908	4740	4335	4172	3983	3790	3717	3578	3427	3476	3505	3528	3581	3655	3752	3893	3918	4045	4041	4047	3892	3685	3514	3317	3262	3050	2884	2774	2627	2407	2397	2388	2436	2620	2617	2569	2540	2586	2511	2446	2359	2186	2081	1921	1910	1677	1627	1451	1367	1290	1228	1260	1211	1228	1224	1220	1235	1206	1212	1214	1186	1063	1064	1051	1001	1002	995	1023	1036	1001	1048	1073	1113	1162	1232	1197	1206	1110	1058	890	802	699	588
475	490	489	468	474	435	426	452	457	541	571	638	728	843	900	935	914	984	1020	1008	986	964	898	888	824	751	730	688	604	579	595	627	658	678	738	776	835	866	965	951	977	1062	1052	1014	977	938	962	936	891	904	855	837	846	863	837	863	926	1011	1150	1362	1528	1666	1764	1856	1939	1993	2076	2125	2165	2152	2141	2110	2127	2094	2121	2112	2057	2045	1969	1983	2075	2130	2207	2319	2568	2795	3110	3280	3553	3762	3947	4254	4395	4459	4684	4745	4833	4669	4690	4676	4589	4559	4648	4602	4724	4822	4896	4911	5127	5379	5425	5660	5817	5896	5912	6027	5966	6108	6000	5934	5970	5857	5649	5709	5709	5683	5575	5821	5963	6262	6273	6486	6601	6793	7038	7312	7336	7478	7511	7539	7317	7177	7020	6904	6647	6320	5779	5416	5060	4805	4614	4355	4205	4116	3957	3880	3872	3913	3948	4139	4323	4657	4830	5099	5329	5544	5621	5692	5748	5531	5423	5406	5276	5204	4889	4614	4375	4096	3772	3447	3162	2772	2479	2102	1786	1449	1184	902	676	547	447	390	310	289	277	242	254	271	343	416	511	630	727	878	925	1017	1124	1132	1202	1284	1247	1229	1129	1134	1058	1021	918	880	849	833	818	802	806	843	856	903	976	1091	1132	1299	1442	1536	1607	1762	1935	2099	2413	2660	2948	3243	3479	3826	4168	4529	4885	5292	5539	5738	5889	5837	5784	5875	5827	5960	6121	6122	6305	6215	6344	6285	6285	6261	6022	6083	5959	5721	5455	5219	5105	4942	4867	4873	5107	5157	5299	5381	5659	5802	6172	6172	6097	6212	6105	6200	6285	6278	6445	6819	6919	7033	7068	7208	7503	7735	7756	8009	8065	8104	8200	7875	7687	7438	7516	7315	7087	6827	6512	6478	6315	6438	6498	6483	6359	6371	6066	5865	5700	5511	5307	4962	4559	4343	4000	3693	3670	3564	3632	3604	3569	3651	3825	3892	4024	4084	4028	3941	3844	3780	3613	3391	3179	2886	2867	2774	2757	2731	2683	2725	2660	2676	2777	2881	2824	2892	2807	2602	2531	2440	2350	2146	1959	1926	1858	1821	1800	1736	1670	1538	1617	1443	1404	1358	1285	1237	1110	1037	990	976	954	989	1001	1012	966	1045	1020	1086	1114	1176	1209	1200	1274	1212	1196	1153	1141	1096	992	941	808	764	700	619	532
469	463	504	453	442	485	503	522	537	605	603	676	737	878	940	986	1011	1049	1097	1122	1112	1067	1050	1004	911	860	789	719	660	638	663	663	724	749	780	845	870	910	964	1005	1004	1055	1051	997	972	929	899	899	841	811	698	682	666	656	717	742	802	931	1044	1232	1400	1502	1633	1749	1777	1907	1915	1977	2009	2104	2201	2176	2192	2232	2212	2213	2197	2196	2131	2076	2109	2214	2271	2438	2636	2846	3209	3418	3734	3922	4214	4284	4441	4537	4499	4503	4614	4548	4418	4368	4461	4266	4348	4185	4311	4409	4443	4602	4666	4795	5070	5374	5587	5671	5846	5837	5941	5984	5884	5832	5753	5768	5609	5651	5785	5699	5746	5622	5829	5882	6131	6334	6413	6791	7023	7179	7255	7193	7249	7202	7120	6943	6869	6582	6287	5980	5741	5317	5120	4799	4684	4487	4225	4147	3906	3912	3848	3979	3999	4074	4254	4425	4588	4808	4910	5149	5439	5400	5467	5349	5378	5279	5292	5078	4880	4757	4537	4233	4009	3723	3320	2982	2731	2378	1991	1649	1310	996	753	570	414	360	296	253	251	206	217	263	278	329	441	519	631	753	863	958	1004	1143	1212	1311	1346	1344	1313	1277	1238	1112	1013	909	806	731	710	675	724	778	897	982	1150	1172	1278	1316	1455	1483	1510	1593	1743	1985	2257	2547	2964	3187	3646	3913	4355	4654	4892	4958	5108	5207	5204	5371	5372	5577	5679	5886	6008	6111	5944	5860	5966	5747	5796	5669	5775	5819	5775	5712	5628	5476	5367	5519	5439	5477	5791	5767	5668	5634	5595	5565	5595	5525	5533	5554	5613	5960	6059	6225	6670	7102	7348	7477	7546	7572	7573	7662	7706	7510	7513	7176	6928	6894	7006	7021	7157	7019	6992	6862	6775	6871	6992	7046	6875	6632	6246	5840	5349	5040	4900	4631	4491	4335	4106	4054	4030	3900	4043	4088	4021	3959	3843	3878	3944	3859	3801	3750	3593	3488	3295	3210	3090	2996	2860	2751	2772	2827	2890	2926	3004	2935	2940	2849	2855	2879	2675	2605	2436	2366	2211	2181	2140	1996	2067	1957	2015	2078	2061	1975	1813	1778	1595	1477	1321	1126	1014	870	822	728	734	853	855	970	1011	1089	1074	1174	1149	1151	1119	1186	1082	1095	1120	1058	1014	984	917	921	896	868	854	814	760	682	593
502	544	543	526	502	552	558	599	573	613	683	728	811	894	1014	1063	1128	1145	1157	1127	1136	1043	1057	1021	916	820	752	687	649	619	646	631	638	663	722	729	760	794	774	832	855	910	893	833	800	775	747	721	699	703	665	645	651	710	742	829	854	945	1049	1198	1299	1407	1533	1667	1728	1855	1958	2041	2199	2314	2376	2345	2374	2371	2402	2284	2252	2186	2054	2031	2158	2245	2352	2375	2561	2859	3045	3269	3391	3576	3810	3921	3952	3944	4107	4076	4049	4213	4039	4105	4140	4207	4207	4224	4385	4438	4635	4800	5029	5207	5569	5689	5787	5887	5910	5997	6089	6070	5965	5924	5941	5954	5784	5826	5911	5693	5648	5530	5497	5623	5846	6008	6150	6403	6636	6774	7045	7060	7109	7058	7003	7000	6842	6564	6366	6077	5814	5611	5256	5004	4870	4646	4340	4073	3954	3694	3783	3744	3756	3673	3878	3957	4222	4368	4455	4705	4953	5085	5128	5229	5273	5147	5072	5105	4942	4750	4591	4293	4130	3845	3475	3057	2680	2332	1917	1575	1261	988	714	534	432	301	217	188	169	150	133	160	190	274	340	496	576	703	893	1037	1158	1284	1375	1402	1444	1347	1339	1295	1217	1061	926	821	701	627	627	630	697	825	860	899	962	1016	1046	1096	1142	1199	1325	1519	1689	2032	2288	2626	2979	3253	3531	3845	4133	4358	4517	4639	4628	4658	4849	5047	5163	5420	5539	5626	5656	5685	5594	5340	5318	5242	5301	5603	5780	5766	6095	6099	6110	5987	5940	5739	5607	5478	5513	5464	5323	5092	5104	5101	5238	5400	5448	5737	5985	6299	6602	6806	7013	6886	7054	6920	6846	6894	6855	6862	6734	6617	6556	6597	6816	7046	7271	7689	7718	7708	7355	7159	6976	6743	6522	6192	5876	5500	5142	4883	4629	4614	4635	4548	4566	4593	4365	4438	4286	4130	4117	3934	3747	3628	3506	3460	3421	3466	3388	3477	3437	3456	3396	3336	3361	3347	3177	3093	3081	3175	2947	2804	2760	2638	2443	2485	2324	2341	2317	2348	2381	2437	2452	2345	2476	2308	2244	2201	2111	2050	1890	1757	1604	1429	1298	1167	1053	1002	959	910	925	935	988	950	973	963	960	949	938	938	930	901	886	902	885	935	984	983	951	923	1008	1014	979	904	867	754	655	555	503
501	469	482	465	456	493	475	497	510	579	626	738	826	895	920	995	1065	1036	1021	1010	1052	980	972	926	855	794	743	670	668	610	590	595	608	601	629	686	700	730	751	786	823	845	861	827	724	722	728	707	711	740	743	755	802	781	828	904	944	999	1030	1126	1262	1370	1562	1680	1834	1983	2042	2108	2198	2288	2320	2307	2293	2210	2149	2085	2039	1933	1923	1943	1986	2047	2135	2267	2411	2477	2801	2909	3035	3256	3453	3655	3849	3900	4108	4052	4096	4333	4400	4377	4442	4441	4546	4744	4733	4872	4903	5224	5277	5443	5528	5595	5659	5566	5570	5696	5727	5772	5890	5819	5835	5835	5743	5723	5666	5578	5495	5375	5535	5559	5755	5885	6165	6332	6666	6890	6984	7119	7093	7223	7218	7061	6929	6714	6423	6316	5942	5605	5264	5018	4787	4445	4120	3974	3824	3644	3510	3420	3434	3453	3551	3841	3843	4105	4314	4507	4821	4950	5084	5132	5308	5252	5242	5077	5027	4782	4513	4300	4021	3633	3304	2786	2463	2164	1773	1443	1201	1002	809	591	496	371	271	224	186	175	183	206	238	304	414	519	642	770	863	997	1105	1162	1230	1305	1286	1222	1135	1113	1042	950	824	756	662	614	592	545	573	602	633	654	736	755	832	944	1052	1152	1382	1567	1773	1948	2134	2445	2779	3017	3293	3691	3875	4012	4320	4386	4438	4608	4784	5036	5108	5473	5372	5450	5484	5340	5241	5189	5327	5490	5639	5800	6007	6004	6020	5937	5741	5524	5261	5183	5072	4993	5010	4983	5086	5249	5104	5261	5475	5601	5703	5785	6086	6211	6234	6059	6245	6219	6316	6168	6114	6460	6497	6815	6836	6983	7176	7414	7490	7588	7653	7714	7346	6836	6450	6092	5997	5796	5520	5369	5211	4949	5064	5144	5107	5122	4923	4911	4689	4433	4074	3925	3700	3484	3348	3269	3192	3163	3132	3268	3342	3451	3549	3594	3695	3768	3716	3652	3613	3498	3178	2925	2841	2660	2461	2413	2293	2303	2313	2378	2422	2490	2601	2599	2613	2753	2605	2466	2270	2117	2036	1830	1745	1620	1542	1424	1409	1254	1316	1197	1191	1164	1129	1066	1019	988	1011	931	843	790	765	716	701	744	752	707	773	871	950	993	1056	1100	1075	1038	1011	885	837	691	574	494	424	389	399
480	494	479	491	453	447	461	496	492	573	610	755	827	880	888	960	1011	973	1029	1035	1010	1053	1014	1008	942	895	818	740	718	667	679	675	713	723	704	768	808	828	884	813	877	875	872	856	797	820	771	810	826	823	828	852	805	788	767	808	825	907	961	1069	1130	1312	1504	1695	1790	1893	1979	1973	2043	2085	2041	2134	2054	2117	2031	1921	1943	1881	1900	1944	2041	2057	2273	2293	2374	2654	2862	2984	3127	3326	3567	3804	3997	4088	4341	4441	4465	4480	4625	4621	4555	4432	4572	4717	4808	4741	4852	4934	4934	5029	5019	4950	5040	4976	5261	5402	5521	5640	5829	5874	5844	5802	5733	5753	5780	5534	5501	5455	5697	5819	6056	6204	6488	6587	6897	6837	6959	7194	7296	7130	7169	7196	6912	6720	6409	6206	6012	5530	5181	4936	4671	4340	4010	3945	3789	3629	3551	3519	3466	3564	3593	3720	3920	4050	4289	4366	4586	4855	4968	5038	5217	5219	5161	5127	5051	4791	4612	4313	3965	3575	3255	2833	2422	2175	1819	1611	1360	1160	920	749	558	452	316	234	192	191	170	195	267	342	376	456	549	608	717	822	882	935	1030	1062	1051	1028	1020	1028	980	943	900	785	675	599	506	505	452	482	572	616	710	758	807	877	1007	1120	1272	1385	1543	1763	1981	2312	2588	2957	3398	3651	3896	4237	4417	4483	4559	4758	4967	5043	5198	5448	5441	5407	5374	5341	5318	5267	5356	5481	5662	5644	5560	5519	5387	5200	5283	4967	4742	4828	4848	4883	5055	5121	5154	5122	5134	5186	5150	5174	5214	5192	5421	5429	5457	5577	5817	6036	6276	6520	6694	6997	7079	7123	7124	7023	6918	6732	6742	6666	6703	6458	6112	5966	5708	5760	5845	5739	5782	5681	5615	5529	5475	5369	5154	5028	4703	4284	3962	3708	3560	3262	3227	3090	2996	3076	3162	3335	3352	3452	3557	3615	3505	3519	3476	3300	3132	3048	3011	2876	2686	2583	2574	2542	2447	2545	2579	2654	2778	2796	2797	2727	2631	2597	2526	2402	2154	1915	1752	1686	1637	1636	1541	1635	1619	1618	1582	1529	1403	1393	1246	1139	1035	904	844	790	726	739	715	737	820	814	855	857	920	883	917	987	979	997	990	988	967	874	841	714	634	550	506	412	394	402	423
534	580	582	540	527	488	545	565	597	606	692	751	796	885	987	1052	1069	1125	1109	1118	1180	1171	1131	1047	1016	950	888	847	797	784	762	755	755	761	771	810	829	784	784	803	801	808	800	823	828	771	782	783	774	754	766	736	728	692	662	726	738	785	942	1063	1162	1339	1499	1646	1725	1868	1895	1886	1959	1962	1992	2030	2021	2056	2074	2091	2074	2071	2077	2173	2127	2206	2307	2467	2571	2798	2862	2999	3163	3315	3516	3780	3881	4161	4266	4454	4440	4417	4534	4517	4491	4360	4257	4324	4369	4474	4537	4556	4743	4778	4729	5163	5178	5349	5633	5732	5916	6044	6105	6178	6211	6077	6066	5985	6036	6072	6034	5735	5845	5907	5967	6109	6312	6387	6590	6705	6788	6785	7007	6929	6939	6829	6726	6477	6563	6351	6085	5726	5403	5112	4829	4496	4171	4085	3908	3826	3687	3694	3647	3571	3622	3672	3743	3864	3924	4157	4268	4437	4462	4622	4770	4924	4872	5018	4896	4768	4573	4478	4196	3861	3468	3142	2736	2429	2102	1825	1530	1301	1073	790	605	482	311	226	163	146	125	146	181	217	272	349	431	556	607	775	883	968	1060	1129	1138	1176	1135	1124	984	949	849	679	568	474	449	442	431	500	564	663	745	746	811	845	903	994	1155	1314	1474	1702	1995	2394	2675	2970	3252	3644	3956	4247	4369	4417	4563	4766	4943	5137	5236	5387	5450	5346	5240	5237	4952	4988	5008	5048	5228	5258	5303	5327	5233	5034	5019	5132	5122	5133	5074	4976	4910	4832	4779	4594	4460	4259	4426	4552	4604	4916	5123	5304	5790	6036	6154	6320	6625	6880	6781	6721	6796	6608	6287	6008	5876	5715	5818	5910	5846	5989	6011	6024	6148	6268	6228	6160	5879	5547	5350	5067	4878	4700	4457	4222	3971	3854	3840	3892	3868	3780	3676	3484	3403	3226	3320	3311	3285	3196	3176	3104	3083	2972	2881	2669	2597	2546	2627	2629	2724	2711	2771	2808	2752	2779	2729	2797	2760	2655	2465	2308	2322	2208	2168	2016	1928	1826	1856	1916	1882	1912	1825	1795	1760	1623	1429	1321	1143	1026	944	856	864	793	707	744	792	842	880	924	938	957	954	1011	999	954	974	933	950	906	861	827	825	806	747	752	715	625	577	524	438	382	352
650	597	592	566	541	522	540	535	586	644	661	689	825	864	980	999	1081	1108	1064	1072	1046	1050	1021	1016	906	898	844	799	754	712	702	675	649	650	648	672	682	712	685	709	753	780	812	806	807	806	787	783	751	744	748	709	721	744	707	758	797	923	1045	1186	1356	1448	1608	1658	1779	1874	1999	2054	2061	2081	2186	2207	2238	2235	2177	2182	2126	2053	1978	1974	1948	2001	2098	2172	2325	2495	2601	2834	2930	3098	3385	3577	3672	3943	4238	4398	4467	4615	4568	4624	4515	4387	4449	4482	4445	4614	4689	4727	4770	4907	5050	5480	5600	5813	5840	6083	6279	6326	6222	6217	6236	6057	5922	6029	5922	5838	5712	5467	5459	5455	5522	5665	5833	5937	6321	6242	6506	6532	6579	6765	6882	6898	6869	6576	6553	6451	6150	5827	5414	5060	4806	4627	4360	4164	3926	3802	3778	3598	3528	3442	3415	3443	3410	3504	3708	3825	3856	4091	4318	4481	4657	4725	4858	4835	4813	4869	4785	4506	4314	4074	3686	3334	2968	2689	2265	2018	1664	1392	1139	940	738	548	427	291	218	170	122	146	147	212	282	399	496	600	736	849	1029	1158	1230	1242	1253	1200	1124	1030	956	841	696	614	518	505	426	467	454	486	547	582	591	655	734	788	965	1031	1226	1462	1619	1853	2098	2441	2594	2763	3071	3415	3679	3863	4046	4293	4457	4655	4839	4988	5132	5165	5190	5038	4972	4968	4820	4803	4998	4972	5058	5192	5103	5255	5226	5348	5175	5287	5180	5024	4900	4640	4551	4398	4322	4366	4341	4493	4682	5007	5120	5550	5559	5838	5917	6039	5973	5846	5851	5835	5690	5670	5606	5595	5550	5612	5794	5933	5933	6150	6185	6179	6037	6010	5921	5717	5505	5113	4799	4515	4457	4371	4421	4398	4291	4192	4204	4223	4307	4394	4122	3902	3667	3507	3261	3210	3105	3004	2888	2813	2841	2886	2960	3031	3052	2924	2823	2791	2774	2785	2713	2514	2472	2502	2334	2314	2331	2271	2366	2232	2206	2178	2242	2277	2289	2203	2164	2131	2075	2063	1969	1814	1710	1561	1526	1321	1167	1030	933	885	902	911	850	900	879	935	916	895	869	858	841	789	789	821	851	918	958	939	929	960	981	958	992	933	812	748	714	607	487	407	336	333	282
541	546	539	526	525	567	523	532	521	568	584	663	705	795	868	927	960	1037	974	968	972	982	944	908	829	839	848	797	694	702	664	649	645	649	665	724	756	822	864	911	910	923	967	987	931	860	821	785	767	779	751	772	766	759	844	817	875	1019	1040	1235	1326	1457	1523	1624	1765	1854	1976	2047	2100	2151	2217	2236	2295	2298	2325	2187	2161	1981	1922	1803	1889	1935	1989	2146	2371	2530	2749	2906	3178	3363	3622	3824	3963	4229	4414	4740	4783	4844	4793	4738	4826	4789	4687	4746	4716	4834	4790	4776	4942	5042	5203	5349	5614	5688	5829	5945	6071	6052	5923	6124	6106	5869	5602	5761	5631	5500	5432	5329	5462	5510	5544	5662	5940	6079	6297	6590	6518	6570	6750	6794	6870	7046	6783	6739	6618	6446	6072	5751	5340	5102	4722	4653	4330	4081	3917	3755	3718	3456	3342	3279	3125	3294	3385	3435	3533	3789	3950	4157	4365	4575	4628	4696	4877	4807	4789	4863	4637	4435	4366	4065	3841	3466	3135	2740	2464	2138	1830	1523	1267	1026	847	657	490	384	268	189	157	148	180	211	303	407	543	648	767	862	955	1060	1117	1166	1145	1111	1037	950	925	860	829	731	618	509	453	397	350	360	390	420	489	579	642	803	973	1141	1287	1416	1629	1795	2003	2154	2397	2583	2776	3081	3361	3593	3843	4055	4065	4289	4421	4474	4492	4616	4559	4739	4731	4723	4847	4874	5041	5171	5231	5064	5085	5060	4993	5107	5056	5015	4837	4774	4733	4639	4645	4571	4675	4869	5030	5073	5381	5528	5531	5396	5324	5425	5376	5296	5289	5304	5306	5325	5404	5510	5714	5845	5965	6156	6288	6142	6125	5855	5705	5551	5378	5141	4881	4784	4499	4310	4154	4288	4449	4566	4582	4618	4533	4297	4279	4178	4037	3710	3472	3350	3068	3041	2944	3004	3133	3088	3130	3119	3305	3417	3348	3419	3301	3138	2866	2651	2543	2441	2355	2198	2118	2098	2006	2110	2259	2275	2313	2379	2378	2454	2511	2371	2322	2146	2005	1879	1733	1648	1637	1468	1367	1370	1346	1334	1335	1167	1111	1093	1075	1000	888	850	732	779	716	708	665	691	701	661	729	778	869	912	1015	1042	1094	1093	1053	1018	929	840	724	633	498	411	382	294	353	344	328
536	600	637	627	615	601	611	617	584	596	664	675	789	817	884	960	1021	1094	1074	1068	1078	1024	1002	1015	949	924	963	875	830	778	741	740	747	748	803	849	912	927	959	1029	976	972	1004	920	871	852	845	817	768	764	727	760	731	812	855	871	859	918	1019	1119	1210	1388	1514	1653	1722	1855	1990	2122	2212	2251	2309	2282	2333	2357	2380	2373	2233	2050	2070	1991	2038	2140	2295	2504	2595	2800	3083	3237	3479	3667	3853	4089	4081	4329	4457	4575	4633	4637	4777	4777	4792	4644	4604	4575	4613	4531	4737	4769	4909	5048	5243	5324	5446	5669	6006	6068	6152	6423	6381	6321	6381	6212	6042	5909	6004	5783	5673	5835	5926	5930	5869	5883	6176	6377	6644	6629	6558	6726	6562	6532	6586	6543	6501	6489	6571	6580	6298	5957	5609	5208	4955	4812	4612	4476	4231	3952	3863	3774	3546	3536	3499	3371	3463	3468	3555	3749	3882	4104	4319	4428	4650	4638	4600	4719	4657	4708	4655	4478	4425	4143	3752	3500	3225	2899	2519	2263	1950	1672	1335	1054	845	646	466	345	241	160	136	142	160	193	305	404	521	638	732	816	936	1035	1073	1122	1146	1166	1092	1018	1004	965	887	754	616	485	388	335	262	244	265	322	421	489	642	731	858	980	1128	1265	1384	1583	1778	2018	2278	2465	2735	2962	3333	3583	3807	3857	3926	3990	4015	4178	4229	4311	4470	4539	4700	4662	4698	4830	4722	4840	4847	4815	4742	4788	4827	4862	4995	4958	4886	4960	4819	4919	4811	4899	4843	4837	4876	4727	4849	5009	4916	5010	5050	5089	5332	5475	5768	5884	5902	5895	5959	6056	6160	6240	6087	5944	5774	5433	5194	5140	4970	4895	4899	4873	4823	4764	4607	4509	4470	4655	4599	4512	4324	4085	3930	3770	3562	3468	3360	3125	3152	3042	3056	3103	3204	3201	3248	3352	3318	3259	3326	3361	3325	3201	2934	2751	2509	2421	2330	2364	2274	2231	2289	2284	2400	2477	2552	2493	2467	2527	2445	2395	2255	2085	1934	1764	1673	1556	1603	1552	1517	1477	1607	1557	1507	1530	1457	1283	1123	1041	894	789	748	695	651	649	704	714	707	765	783	779	822	870	908	956	965	987	997	910	826	760	679	598	567	481	428	422	384	375	379	392	393
599	690	721	712	665	633	684	643	621	668	721	757	849	891	920	980	1047	1098	1115	1145	1139	1108	1065	1046	1040	1020	973	950	837	782	701	756	717	766	752	805	889	862	893	866	867	851	834	834	824	797	819	813	819	821	825	800	812	867	866	900	858	950	1010	1099	1242	1412	1591	1732	1887	2105	2245	2410	2447	2487	2477	2469	2483	2410	2425	2365	2378	2227	2167	2110	2205	2221	2326	2440	2474	2591	2827	3076	3196	3432	3554	3810	3798	4087	4214	4342	4512	4590	4722	4790	4860	4633	4635	4589	4732	4847	5002	5118	5214	5389	5624	5736	6011	6321	6318	6364	6547	6697	6752	6787	6815	6632	6551	6456	6353	6134	6072	6010	5933	5941	5853	5790	5905	5983	6042	6230	6200	6227	6369	6365	6585	6577	6664	6804	6771	6513	6682	6433	5942	5815	5540	5225	5042	4847	4561	4323	4098	3940	3840	3705	3681	3543	3501	3561	3508	3564	3655	3945	4104	4255	4466	4588	4536	4650	4692	4623	4630	4505	4321	4180	3812	3622	3164	2958	2622	2338	2024	1670	1428	1085	861	655	488	381	292	214	183	204	241	292	351	476	594	720	814	863	1010	1081	1120	1108	1143	1142	1083	1022	1002	915	794	687	527	459	339	315	250	244	249	295	354	352	435	502	586	747	957	1133	1348	1556	1792	2062	2357	2506	2799	3039	3259	3475	3601	3740	3848	3918	3968	4242	4245	4425	4597	4816	4768	4718	4687	4543	4440	4447	4547	4563	4692	4848	5004	5200	5078	5050	5016	4904	4591	4471	4571	4526	4466	4348	4498	4428	4599	4808	4976	5220	5273	5575	5837	6124	6218	6061	6024	5731	5732	5601	5598	5567	5441	5220	5263	5064	5014	4951	5229	5343	5361	5296	5268	4913	4715	4480	4209	4044	3914	3805	3486	3475	3299	3442	3490	3398	3440	3312	3165	3139	3165	3165	3152	3108	2957	3003	2816	2813	2785	2692	2694	2677	2624	2590	2527	2619	2625	2569	2502	2540	2536	2529	2462	2407	2314	2255	2173	2172	2135	2092	1910	1916	1842	1867	1860	1796	1834	1696	1632	1639	1525	1476	1284	1238	1104	945	841	797	749	733	826	797	841	882	865	907	862	892	814	783	769	763	761	772	753	770	797	726	703	634	640	556	535	483	389	369	327	290	254	286	278
587	620	674	678	644	615	619	630	659	655	704	701	784	788	829	914	946	1065	1072	1077	1108	1111	1059	1014	1023	941	940	874	824	728	743	686	691	696	685	735	809	827	878	858	900	886	907	911	896	923	921	959	937	1005	963	909	892	898	914	892	932	1021	1150	1235	1388	1611	1715	1940	2081	2223	2304	2513	2504	2489	2510	2491	2457	2392	2398	2377	2258	2199	2154	2107	2131	2104	2148	2221	2324	2482	2676	2870	3011	3222	3452	3651	3965	4221	4372	4667	4741	4858	4974	4944	4982	4928	5030	5013	5240	5224	5354	5378	5542	5644	5771	5952	6149	6180	6347	6469	6546	6617	6732	6660	6708	6585	6489	6399	6242	6063	5899	5832	5683	5701	5620	5529	5684	5803	5899	6037	6230	6464	6635	6869	7048	7200	7304	7399	7381	7277	7085	6749	6310	6141	5889	5532	5258	5052	4728	4537	4314	4218	4023	3920	3702	3650	3621	3565	3552	3606	3739	4096	4093	4434	4618	4597	4678	4748	4676	4698	4659	4511	4415	4139	3757	3445	3137	2822	2579	2235	1945	1615	1318	1092	874	713	605	456	401	356	346	338	340	373	442	545	662	750	816	867	941	951	1026	1042	1033	1025	1051	975	983	933	847	723	604	531	474	383	317	259	264	268	288	352	364	460	597	758	912	1115	1342	1544	1834	2046	2303	2571	2809	2966	3196	3447	3600	3696	3780	3772	4067	4258	4310	4539	4734	4835	4821	4779	4648	4731	4555	4696	4733	4908	5029	5064	5226	5043	4987	4846	4726	4582	4435	4286	4258	4306	4286	4421	4483	4726	4970	5290	5419	5642	5625	5768	5801	5772	5576	5523	5300	5279	5170	5250	5395	5517	5508	5523	5467	5399	5458	5325	5470	5275	5249	4872	4529	4327	4048	3999	3857	3685	3614	3583	3522	3562	3760	3724	3802	3676	3466	3194	2994	2834	2684	2591	2601	2540	2612	2510	2564	2514	2633	2628	2679	2632	2699	2754	2748	2635	2555	2520	2307	2235	2205	2237	2143	2133	2067	2130	2114	2241	2207	2183	2130	2180	2072	2165	2045	1819	1669	1591	1434	1357	1285	1132	1014	938	920	895	834	846	902	864	905	958	911	864	850	860	850	811	788	727	708	696	737	769	762	838	836	795	725	648	614	555	488	382	286	228	207	179	166	192	245
577	608	603	673	626	611	636	651	674	647	675	673	728	825	858	895	1028	1081	1090	1130	1153	1134	1142	1117	1051	1054	1030	951	922	877	822	820	749	790	823	824	869	928	945	1000	1026	1113	1145	1086	1060	1103	1090	1104	1089	1048	999	944	898	884	886	826	918	987	1071	1223	1346	1522	1662	1767	2002	1996	2179	2207	2261	2392	2389	2433	2366	2348	2407	2354	2232	2186	2262	2190	2186	2199	2219	2374	2528	2661	2940	3124	3236	3513	3812	4173	4402	4740	4825	5056	5196	5214	5167	5293	5158	5132	5182	5170	5267	5311	5227	5299	5336	5489	5568	5670	5892	5976	6238	6400	6531	6568	6708	6795	6757	6759	6540	6449	6383	6088	6033	5753	5821	5785	5822	6043	5946	6051	6131	6422	6590	6643	6802	7145	7184	7377	7368	7357	7302	7101	6933	6662	6273	6139	5780	5489	5390	5163	4989	4753	4568	4421	4292	4108	3970	3970	3820	3756	3665	3780	3849	4144	4308	4384	4589	4676	4702	4630	4698	4612	4533	4312	4141	3876	3612	3335	3071	2794	2546	2219	1940	1707	1413	1216	981	778	669	527	462	419	375	362	338	382	478	574	652	723	797	909	983	1002	1108	1178	1210	1249	1215	1187	1178	1111	998	871	737	620	501	397	344	272	260	297	325	400	456	567	673	831	950	1091	1287	1487	1666	1858	2142	2376	2624	2848	3100	3372	3526	3654	3682	3891	4105	4247	4319	4490	4600	4677	4875	4844	4843	4875	4800	4843	4906	5087	5125	5128	4950	4946	4640	4569	4456	4484	4607	4538	4652	4783	4799	4791	4803	4916	4994	5185	5233	5313	5245	5297	5237	5270	5324	5235	5222	5429	5567	5658	5769	5665	5544	5557	5274	5090	4947	4817	4810	4580	4327	4147	3944	3923	3929	4084	4036	4052	3943	3864	3861	3884	3795	3733	3525	3248	3093	2943	2722	2640	2563	2516	2558	2649	2717	2752	2855	2878	2857	2827	2775	2721	2606	2507	2357	2232	2110	2014	1906	1879	1967	2086	2170	2130	2302	2417	2470	2563	2555	2430	2234	2177	2070	1942	1780	1566	1479	1350	1306	1333	1290	1272	1201	1175	1147	1086	1050	970	899	847	801	725	703	653	650	692	747	825	837	815	892	914	964	1006	1010	1022	949	825	696	595	470	444	332	255	234	218	222	206	230	247	303
627	629	702	715	716	682	711	728	723	701	715	776	854	900	910	1025	1146	1153	1204	1178	1207	1255	1300	1225	1242	1166	1208	1076	1010	942	870	812	816	841	803	808	857	927	984	1021	1019	1053	1120	1116	1104	1080	1020	979	990	980	924	916	859	860	848	862	907	945	1027	1107	1234	1369	1524	1631	1710	1933	1984	2116	2241	2433	2466	2495	2529	2512	2475	2470	2375	2379	2340	2336	2409	2483	2566	2708	2896	2941	3166	3403	3574	3802	4068	4312	4614	4838	4947	5089	5096	5072	5086	5091	5146	5063	4976	5010	5117	5166	5082	5170	5293	5449	5749	5842	6361	6472	6552	6936	6951	6804	7044	7110	6966	7013	7051	6854	6738	6537	6511	6232	6121	6115	6097	5975	6000	5954	6137	6251	6407	6407	6630	6785	6842	6974	6928	7016	6745	6778	6615	6454	6300	6167	6126	6088	5824	5667	5417	5272	4934	4805	4505	4363	4193	4021	4017	3859	3840	3822	3972	4038	4249	4315	4312	4375	4370	4356	4296	4200	4137	3928	3923	3693	3475	3252	3101	2962	2705	2422	2206	1955	1700	1392	1159	969	754	644	557	467	449	435	464	489	592	693	798	922	999	1127	1208	1372	1414	1538	1531	1579	1503	1490	1352	1213	1046	837	672	563	487	428	373	389	363	387	389	456	467	536	611	773	898	1065	1176	1405	1593	1813	2085	2382	2524	2775	2961	3129	3246	3477	3653	3647	3880	4091	4279	4508	4617	4676	4840	4754	4820	4754	4831	4685	4846	4924	4926	4919	4911	4942	4807	4733	4806	4899	4978	5017	4946	4900	4893	4829	4817	4880	4950	5058	5053	5101	5105	5427	5677	5692	5671	5730	5662	5514	5668	5471	5427	5298	5011	4990	4741	4708	4685	4630	4353	4340	4278	4163	4181	4165	4218	4194	4074	3822	3728	3541	3439	3378	3252	3134	2944	2870	2924	2983	2916	2949	2979	2945	2901	2939	2988	2932	2925	2870	2724	2636	2553	2429	2422	2231	2223	2071	2070	2019	2063	2099	2123	2240	2331	2265	2334	2371	2391	2394	2302	2190	2017	1939	1860	1759	1611	1531	1528	1567	1595	1625	1536	1483	1432	1270	1207	1032	923	881	805	691	671	621	631	657	678	776	810	898	908	957	936	922	979	977	949	929	826	679	599	511	421	397	327	306	282	283	297	273	299	309	316
667	705	730	693	691	693	668	673	707	708	758	792	835	882	899	1029	1052	1116	1081	1030	1031	1132	1185	1213	1124	1153	1131	1001	957	868	814	771	768	685	692	743	799	832	918	947	1016	1035	1107	1050	1011	1015	978	976	956	1012	996	952	919	948	944	967	971	1006	1122	1185	1287	1440	1537	1744	1851	2007	2130	2275	2351	2449	2561	2583	2647	2529	2507	2494	2430	2437	2442	2483	2598	2724	2653	2814	2947	2991	3086	3305	3568	3758	3844	3841	4224	4421	4657	4848	4825	4924	5018	5241	5143	5146	5157	5252	5239	5260	5425	5733	5852	6018	6110	6286	6657	6722	7004	7235	7184	7415	7291	7202	7287	7084	7158	6970	6816	6576	6472	6195	6023	5920	5679	5803	5759	5781	5851	5955	6110	6159	6285	6507	6710	6994	6889	7157	7043	7140	7034	6984	6931	6605	6592	6590	6457	6254	5935	5551	5222	5020	4675	4415	4418	4142	4094	3878	3846	3853	3960	3959	4087	4152	4196	4106	4085	4029	3992	3941	4027	3919	3794	3679	3497	3311	3193	3085	2847	2580	2419	2144	1861	1609	1344	1089	891	755	683	615	595	591	653	716	822	946	1011	1116	1169	1273	1350	1443	1563	1638	1676	1638	1591	1540	1374	1244	1043	942	818	697	632	583	517	454	414	379	390	403	449	498	623	762	961	1050	1232	1474	1588	1905	2134	2345	2575	2627	2801	2961	3126	3215	3424	3649	3766	3883	4100	4209	4243	4342	4440	4608	4606	4722	4782	4870	4893	4931	5084	5097	5137	5074	4899	4968	5015	5176	5059	5037	4859	4740	4784	4852	5017	5193	5388	5610	5712	5870	5948	5988	6060	5954	5873	5732	5316	5165	5026	4967	4875	5067	4874	4890	5114	5060	5124	5121	5016	4736	4588	4407	4282	4034	3936	3755	3453	3279	3164	3108	3147	3170	3085	3062	3056	3052	3117	3203	3068	2908	2899	2859	2722	2690	2666	2648	2662	2646	2529	2574	2619	2724	2594	2577	2547	2466	2324	2324	2227	2210	2231	2195	2166	2121	2065	2152	2058	2030	2080	2046	2080	2087	2114	1942	1838	1715	1745	1689	1513	1475	1401	1288	1145	1068	969	920	837	877	859	873	826	806	837	816	803	817	776	798	759	753	731	697	733	747	766	757	689	656	602	556	504	409	344	314	303	275	249	256	276	303	331
659	674	681	682	698	663	671	656	647	671	681	734	770	797	825	854	874	939	931	957	931	1016	1051	1115	1114	1107	1076	993	911	891	839	782	743	766	801	828	879	965	1017	1070	1115	1149	1151	1149	1166	1135	1103	1127	1128	1125	1112	1112	1065	1070	1085	1092	1066	1092	1130	1249	1313	1417	1624	1773	1934	1980	2159	2243	2231	2288	2366	2454	2555	2463	2482	2464	2454	2479	2455	2511	2650	2629	2752	2829	2951	3098	3172	3386	3546	3651	3867	3992	4187	4493	4733	4825	5162	5419	5430	5669	5617	5572	5499	5508	5547	5654	5687	5965	6141	6335	6355	6464	6641	6784	6686	6951	7067	6942	7011	7014	7047	6970	7091	6924	6622	6489	6407	6200	5997	5918	5769	5760	5867	5876	5855	6097	6232	6344	6503	6719	7066	7285	7367	7407	7469	7544	7430	7226	7151	6887	6806	6712	6511	6159	5991	5650	5406	5118	4911	4717	4647	4455	4332	4129	4136	3934	3947	3969	3972	4111	4138	4038	4035	3971	3987	3957	3966	3846	3730	3516	3417	3206	2990	2996	2798	2569	2326	2069	1776	1552	1351	1109	981	864	749	720	728	737	762	854	985	1033	1102	1165	1220	1253	1393	1430	1576	1627	1711	1644	1677	1600	1507	1418	1340	1157	1055	909	804	689	585	523	428	360	359	403	417	522	654	758	934	1106	1210	1384	1559	1728	1964	2145	2260	2442	2690	2914	3072	3274	3483	3727	3921	3899	4007	4034	4071	4232	4356	4365	4595	4772	4997	5063	5040	5020	4996	5048	5025	5054	4927	4933	5071	4982	4827	4896	4847	4968	4964	5244	5486	5604	5736	6065	6013	6057	6035	5949	5861	5663	5561	5327	5255	5163	5230	5210	5136	5475	5477	5558	5668	5602	5420	5266	4874	4609	4357	4204	3973	3856	3626	3517	3404	3351	3421	3394	3458	3370	3291	3229	3106	2979	2958	2852	2722	2494	2340	2297	2268	2326	2440	2467	2596	2649	2705	2810	2886	2837	2731	2646	2549	2386	2268	2127	2071	2004	2061	2017	2081	2100	2262	2316	2278	2376	2265	2298	2316	2207	2185	1961	1739	1539	1438	1410	1284	1183	1168	1090	1067	1016	1013	954	969	1050	1045	971	919	871	867	759	705	733	706	664	671	666	645	680	764	771	770	763	714	650	611	531	419	323	252	221	200	188	199	217	263	330	377
691	678	701	694	711	697	714	695	685	652	664	694	738	785	795	848	895	896	1009	1009	1033	1057	1137	1227	1267	1232	1165	1164	1011	912	880	822	831	848	823	842	886	951	981	1000	1023	1043	1061	1083	1096	1167	1129	1123	1152	1105	1103	1128	1069	1050	1011	1021	968	994	1115	1147	1218	1365	1484	1656	1819	1900	1994	2057	2087	2185	2171	2251	2411	2537	2557	2473	2593	2523	2598	2745	2721	2843	2822	2966	3138	3275	3390	3598	3760	3875	4035	4351	4523	4700	4905	5203	5362	5545	5706	5823	5686	5740	5592	5637	5688	5651	5839	6002	6129	6192	6266	6174	6349	6477	6646	6786	6786	7118	7035	7254	7212	7249	7421	7203	7029	6961	6792	6839	6676	6330	6441	6336	6178	6195	6260	6279	6525	6690	6771	6988	7196	7299	7441	7473	7455	7304	7160	7211	6868	6757	6639	6727	6502	6452	6261	6068	5811	5718	5574	5278	5179	4920	4537	4395	4230	4206	4112	4001	3998	4118	4067	4053	4058	3958	3946	3983	3927	3789	3553	3258	3166	3078	2958	2772	2578	2365	2237	1920	1736	1521	1292	1176	1010	913	843	813	819	821	891	954	1001	1099	1225	1258	1361	1436	1544	1601	1722	1749	1941	1809	1739	1724	1627	1508	1391	1273	1090	1000	847	786	663	574	508	452	465	471	531	594	624	739	801	942	1063	1201	1366	1660	1848	2107	2307	2518	2771	3084	3205	3473	3645	3864	3927	4064	4141	4171	4329	4417	4549	4713	4828	4999	5030	5043	5162	5065	5047	5023	5169	5156	5210	5102	4991	5136	5097	4979	5002	5077	5050	5283	5352	5519	5490	5673	5872	5834	5722	5702	5708	5807	5829	5733	5916	5816	5917	5894	5824	5700	5681	5674	5573	5517	5181	4936	4503	4540	4405	4330	4292	4140	4006	3939	3826	3799	3751	3675	3551	3271	3093	2891	2775	2681	2564	2558	2472	2262	2278	2356	2423	2353	2415	2518	2542	2570	2539	2610	2612	2523	2374	2239	2170	2119	2049	2053	2046	2056	2086	2199	2214	2340	2370	2482	2423	2499	2460	2382	2158	2064	1930	1760	1621	1491	1473	1390	1331	1316	1325	1291	1265	1182	1126	1040	993	934	956	874	764	786	815	742	828	849	850	851	803	841	842	853	852	813	787	727	671	551	474	391	311	264	217	187	206	192	188	200	265	297	337
635	687	728	717	739	719	731	713	708	711	689	682	714	733	791	828	886	976	993	1101	1136	1122	1148	1196	1159	1184	1152	1089	1015	894	868	841	807	773	726	707	737	729	770	780	841	885	885	951	1016	1016	1041	1112	1063	1112	1085	1090	1085	1005	999	1010	988	1049	1097	1141	1258	1416	1520	1665	1726	1873	1947	2054	2124	2187	2339	2431	2456	2669	2711	2749	2688	2752	2773	2772	2815	2823	2858	2944	3067	3144	3246	3390	3453	3802	4040	4315	4455	4621	4783	5004	5290	5439	5549	5767	5740	5823	5836	5862	5907	5941	5970	6079	6080	6101	6199	6257	6348	6656	6807	7109	7260	7487	7599	7579	7637	7655	7761	7664	7466	7329	6975	6944	6804	6651	6513	6385	6180	6051	6268	6190	6361	6449	6602	6806	6924	7129	7308	7195	7395	7202	7273	7137	7064	6974	7047	7082	6994	6873	6999	6785	6444	6340	6099	5733	5478	5162	4916	4784	4526	4349	4166	4034	4101	4109	4092	3985	3963	3892	3910	3804	3671	3514	3283	3152	3053	2902	2722	2635	2453	2243	2066	1918	1748	1518	1418	1233	1138	1014	949	895	879	913	904	993	1074	1233	1274	1386	1473	1598	1664	1713	1810	1850	1859	1788	1745	1676	1555	1468	1381	1309	1176	1072	1011	919	863	776	693	639	642	613	569	604	619	642	710	820	924	1171	1449	1744	1951	2225	2305	2585	2791	3040	3294	3381	3628	3814	3878	4004	4118	4280	4476	4655	4930	4956	5017	5075	5040	4959	5097	5151	5185	5384	5581	5642	5621	5497	5346	5157	5012	5162	4967	5018	5126	5213	5249	5324	5447	5687	5909	6003	6158	6132	6192	6344	6303	6172	6086	6094	5860	5729	5570	5676	5384	5523	5192	5109	4851	4906	4808	4849	4887	4815	4607	4362	4115	3980	3854	3633	3577	3424	3283	3068	2940	2845	2876	2906	2851	2814	2655	2452	2518	2516	2559	2558	2510	2459	2452	2445	2353	2392	2289	2283	2180	2183	2263	2175	2239	2189	2165	2192	2189	2273	2364	2342	2292	2215	2208	2220	2108	2110	2036	1942	1871	1721	1720	1688	1648	1566	1470	1483	1438	1370	1250	1129	991	936	862	897	879	826	882	883	917	886	976	1034	1028	972	905	907	861	852	807	802	696	646	576	499	435	382	332	312	288	254	233	201	190	176	198	228	269
570	584	600	661	727	700	714	678	686	654	618	600	608	661	719	756	842	920	977	1010	1031	1073	1057	1057	1056	1097	1010	1073	975	918	830	799	747	701	638	631	614	633	690	773	840	851	972	978	1065	1112	1090	1112	1111	1093	1158	1160	1183	1085	1112	1138	1086	1081	1122	1188	1276	1395	1494	1630	1663	1837	1891	1981	2073	2155	2275	2350	2460	2621	2666	2631	2736	2700	2688	2741	2722	2694	2702	2819	2836	2900	3075	3177	3362	3629	3884	4177	4315	4650	4806	5144	5273	5509	5844	5990	6100	6152	6194	6286	6321	6301	6086	6035	6217	6169	6212	6284	6383	6620	6883	7141	7311	7448	7398	7711	7732	7464	7474	7368	7306	7029	6825	6658	6468	6300	6284	6105	6158	5949	6055	6164	6296	6375	6449	6626	6912	7029	7219	7213	7425	7476	7431	7386	7365	7303	7350	7418	7580	7479	7382	7118	6898	6508	6271	5979	5636	5369	5255	4943	4867	4529	4434	4161	4191	4088	3978	3880	3878	3832	3816	3591	3419	3208	3044	2935	2864	2642	2524	2458	2321	2140	2007	1869	1712	1504	1392	1249	1079	1035	934	880	868	857	941	969	1075	1186	1365	1489	1574	1652	1788	1841	1900	1915	1957	1887	1837	1753	1766	1707	1610	1531	1441	1300	1203	1114	946	816	726	690	649	628	649	656	654	707	763	882	978	1115	1372	1544	1760	1955	2199	2357	2639	2907	3126	3327	3467	3536	3791	3971	4150	4204	4509	4787	4946	4970	4973	4974	4949	4999	5271	5207	5375	5525	5697	5740	5698	5486	5279	5079	5126	5016	5124	5258	5357	5682	5633	5822	6013	6061	6223	6496	6356	6240	6133	6154	5934	5793	5596	5612	5319	5456	5592	5590	5861	5816	5760	5520	5380	5306	5041	4961	4786	4606	4171	3929	3762	3674	3648	3710	3553	3467	3419	3322	3310	3309	3335	3236	3114	3049	2839	2691	2597	2557	2550	2490	2430	2588	2625	2753	2744	2747	2673	2592	2556	2460	2470	2527	2351	2263	2161	2162	2189	2181	2223	2242	2172	2245	2246	2261	2200	2245	2113	2142	2062	1967	1953	1798	1622	1476	1379	1316	1264	1185	1123	1072	1040	1055	1090	1079	1085	1036	988	981	954	898	885	868	838	809	814	730	788	788	774	797	768	755	665	609	488	411	347	289	240	238	179	173	172	187	200	214	232
533	540	586	657	691	720	702	660	651	620	589	563	583	599	663	743	861	912	1033	1013	980	995	1063	1086	1073	1104	1127	1129	1043	1018	943	862	786	732	658	638	669	682	734	845	889	955	1037	1052	1093	1125	1153	1095	1123	1072	1106	1133	1080	1061	1063	976	961	977	1001	1050	1153	1246	1387	1486	1553	1737	1752	1822	1910	1950	2167	2141	2294	2384	2529	2542	2662	2625	2709	2726	2784	2807	2806	2762	2955	2999	3145	3355	3521	3739	4019	4256	4558	4819	4939	5101	5492	5553	5896	6088	6144	6203	5985	5939	5899	5842	5741	5924	6014	6064	5974	6107	6244	6367	6448	6739	6854	6975	7052	7181	7313	7182	7259	7231	7194	6981	6923	6738	6595	6398	6367	6167	6210	6151	6153	6070	6137	6247	6296	6604	6655	6779	6937	6935	7143	7133	7140	7154	7308	7138	7369	7304	7395	7282	7212	7181	6876	6689	6274	6018	5870	5644	5463	5491	5043	4917	4545	4330	4278	4172	3996	3850	3948	3776	3546	3389	3230	2990	2860	2777	2624	2492	2411	2342	2230	2064	1978	1827	1664	1513	1269	1164	1019	921	850	819	835	856	943	1033	1172	1332	1500	1695	1779	1888	2031	2124	2213	2220	2217	2213	2186	2137	2054	1983	1820	1680	1575	1377	1255	1103	997	878	783	766	754	745	726	708	784	785	819	893	978	1089	1251	1413	1528	1774	1967	2265	2481	2722	2978	3010	3169	3384	3522	3643	3880	4154	4332	4540	4712	4856	4793	4780	5049	5097	5157	5281	5348	5434	5564	5497	5503	5379	5364	5344	5460	5609	5647	5748	5956	6152	6049	6222	6231	6281	6287	6395	6193	6148	6112	6066	5942	5854	5753	5626	5814	5859	5850	5851	5971	6041	5825	5442	5350	5196	4919	4706	4571	4260	3998	3869	3847	3927	3910	3716	3746	3582	3492	3331	3399	3316	3223	3034	2958	2863	2793	2774	2811	2820	2834	2728	2820	2935	3067	3123	3110	3056	2864	2744	2662	2653	2490	2452	2329	2209	2206	2248	2267	2324	2352	2371	2444	2549	2538	2563	2548	2417	2306	2165	2075	1997	1861	1690	1527	1458	1333	1331	1364	1329	1333	1287	1318	1271	1262	1188	1067	983	878	836	752	710	733	707	735	712	773	760	832	842	850	853	817	764	691	585	453	370	277	220	187	182	163	196	193	222	268	269	338
611	610	608	672	649	678	694	698	663	637	577	568	618	646	690	750	842	940	980	987	1019	1044	1087	1182	1122	1176	1201	1140	1054	1012	910	822	746	689	630	658	657	661	672	764	760	797	879	898	905	939	977	993	1013	1011	1026	994	991	946	890	888	877	892	959	1002	1064	1214	1267	1416	1503	1668	1804	1891	1948	2000	2102	2210	2328	2359	2475	2625	2770	2697	2832	2877	2823	2964	3051	2977	3077	3173	3360	3444	3540	3590	3686	3925	4216	4552	4628	4805	4978	5223	5272	5629	5653	5691	5624	5438	5427	5489	5662	5710	5829	5931	6051	6147	6144	6244	6254	6416	6541	6645	6979	7133	7267	7392	7439	7584	7298	7136	6996	6962	6568	6327	6186	6112	6179	6080	5930	5845	5878	5998	5918	5987	6219	6329	6377	6540	6725	6773	6781	7048	7148	7125	7280	7344	7340	7358	7217	7181	6950	6679	6702	6484	6323	6100	5922	5862	5471	5152	4947	4574	4376	4215	4188	4016	3939	3754	3533	3260	2976	2844	2645	2530	2465	2358	2196	2079	1942	1856	1793	1665	1457	1260	1157	1017	873	826	801	849	910	1008	1146	1257	1453	1587	1845	1944	2071	2223	2274	2357	2395	2517	2491	2406	2386	2260	2130	2052	1890	1753	1523	1452	1359	1192	1102	1046	984	915	881	812	705	678	713	703	757	920	981	1138	1289	1425	1598	1746	1924	2159	2402	2694	2826	2927	2933	3132	3192	3448	3588	3943	3988	4272	4438	4576	4616	4756	4869	5032	5110	5297	5440	5490	5605	5468	5461	5503	5580	5753	5898	5975	6133	6183	6009	6125	6040	6227	6201	6271	6325	6497	6490	6302	6442	6369	6350	6338	6255	6154	6131	6012	6085	6056	5956	5800	5713	5553	5528	5506	5428	5144	5118	4879	4541	4387	4279	4293	4028	3796	3561	3429	3357	3263	3195	3176	3081	3026	2950	2959	2970	3108	3070	2951	2960	2901	2927	2980	3016	3051	2938	2875	2867	2848	2748	2755	2725	2570	2602	2600	2551	2505	2573	2616	2618	2544	2612	2521	2558	2609	2393	2249	2147	2173	2073	1928	1944	1749	1714	1664	1651	1603	1532	1412	1377	1306	1222	1146	1082	1043	976	951	863	876	817	791	757	752	795	761	827	809	780	737	729	725	636	566	483	393	350	285	247	228	177	198	196	226	253	265	287	291	318
580	578	519	550	558	606	571	582	621	566	538	555	562	587	655	657	672	799	820	867	903	932	1026	1081	1078	1049	1026	977	901	851	786	755	670	644	620	600	606	636	634	634	643	697	758	827	874	862	950	1020	997	1004	1005	955	984	968	931	956	947	1005	1097	1101	1177	1252	1315	1516	1570	1709	1809	1907	1946	1996	2022	2128	2252	2354	2523	2681	2764	2772	2738	2903	2888	2869	2956	2934	2934	2962	2999	3033	3108	3179	3182	3539	3765	4053	4250	4574	4871	5095	5209	5427	5490	5607	5436	5603	5628	5623	5700	5752	5968	5987	6083	6043	6229	6153	6184	6352	6618	6722	6937	6998	7269	7440	7397	7357	7101	7009	6793	6427	6203	5843	5836	5723	5807	5590	5596	5528	5586	5632	5620	5678	5842	6046	6221	6403	6551	6680	6885	7086	7042	7405	7483	7511	7495	7358	7368	7308	7077	6807	6908	6538	6367	6245	6173	5922	5603	5240	5115	4820	4467	4374	4289	4045	3879	3664	3371	3218	2881	2619	2504	2481	2261	2178	2094	1883	1743	1557	1469	1315	1239	1147	1065	960	842	878	904	923	1081	1209	1379	1544	1627	1788	1978	2069	2179	2302	2278	2455	2525	2474	2468	2492	2469	2369	2321	2242	2110	2027	1882	1708	1610	1466	1324	1236	1159	998	928	770	736	708	721	761	866	920	1080	1232	1370	1545	1642	1810	1981	2108	2309	2446	2678	2741	2934	3031	3250	3467	3766	3926	4095	4138	4333	4504	4412	4467	4707	4830	5212	5304	5401	5524	5587	5708	5588	5628	5579	5705	5677	5699	5825	5852	5773	5879	6129	6313	6630	6846	6972	7030	6820	6673	6741	6571	6533	6287	6069	6037	6066	6143	6154	6308	6165	6300	6249	6216	6211	6012	5866	5607	5343	5093	4854	4434	4476	4201	4004	3771	3551	3518	3531	3480	3511	3472	3428	3228	3212	3175	3140	2982	2827	2695	2658	2568	2743	2811	2799	2854	2821	2865	2864	2957	2957	2939	2944	2892	2741	2670	2666	2506	2535	2491	2530	2437	2475	2421	2427	2364	2355	2328	2310	2322	2299	2208	2088	1895	1724	1656	1535	1375	1267	1188	1181	1168	1053	1031	1001	1057	1034	1121	1093	1062	1028	996	924	877	816	756	764	738	685	622	571	546	510	450	458	387	324	295	286	232	183	136	166	188	204	205	251	296	327
491	482	461	456	453	496	482	521	529	522	506	492	481	530	577	551	611	660	741	815	873	889	913	975	964	947	963	947	858	822	772	751	717	720	638	615	622	633	586	601	624	732	780	836	913	971	991	1011	1074	1057	1036	1067	1044	1096	1065	1084	1090	1130	1145	1160	1173	1239	1320	1386	1464	1484	1583	1609	1667	1696	1866	1985	2128	2195	2346	2440	2553	2636	2591	2718	2616	2658	2743	2805	2752	2764	2747	2927	3038	3111	3178	3404	3738	3986	4253	4668	4868	5086	5306	5519	5746	5644	5686	5638	5650	5603	5633	5738	5665	5647	5535	5491	5673	5660	5849	5766	6135	6386	6590	6699	6896	7047	7160	7040	6876	6624	6437	6273	5801	5690	5569	5476	5430	5387	5488	5438	5544	5565	5612	5812	5916	5982	6166	6310	6401	6435	6568	6616	6929	7005	7081	7241	7198	7026	7127	7052	6880	6778	6832	6638	6350	6155	6016	5658	5574	5275	4973	4793	4516	4475	4283	4030	3952	3593	3352	3135	2965	2737	2495	2376	2225	2090	1900	1818	1643	1444	1363	1241	1092	1037	996	902	859	918	961	997	1092	1199	1323	1444	1597	1721	1892	1981	2158	2229	2361	2428	2555	2719	2714	2685	2669	2650	2589	2565	2411	2287	2080	1942	1759	1674	1561	1464	1294	1158	1034	976	911	853	865	894	946	1037	1071	1157	1263	1373	1467	1669	1891	1987	2290	2368	2680	2844	3008	3183	3522	3670	3797	3943	4027	4112	4158	4461	4481	4457	4615	4839	4939	5127	5139	5313	5427	5371	5575	5489	5579	5645	5660	5675	5694	5749	5868	6171	6380	6710	6900	7105	7000	7134	6794	6621	6588	6499	6438	6356	6249	6140	6347	6324	6366	6558	6695	6820	6721	6444	6279	6072	5677	5278	5058	4728	4541	4467	4339	4236	4120	4090	4055	4056	4007	4002	3857	3690	3492	3322	3184	3045	2904	2694	2560	2518	2551	2607	2664	2775	2903	2887	2967	2934	2996	2886	2780	2739	2598	2500	2448	2420	2366	2362	2293	2373	2429	2568	2586	2697	2649	2670	2600	2539	2580	2344	2263	2093	1923	1750	1566	1404	1276	1203	1135	1178	1203	1193	1173	1114	1141	1196	1106	1155	1069	1079	1043	941	909	848	798	789	758	741	687	675	636	626	588	532	479	386	332	301	255	190	146	116	142	139	182	188	259	339	353
493	488	471	498	521	496	514	520	487	523	462	444	459	464	500	519	569	667	746	853	901	909	913	945	994	997	987	977	941	858	800	839	762	715	656	557	584	579	549	595	615	680	734	805	831	877	954	932	984	941	952	1016	1088	1052	1051	1045	1016	1022	1002	1030	1053	1117	1173	1244	1265	1285	1412	1447	1498	1647	1746	1920	2038	2170	2187	2341	2405	2504	2514	2537	2498	2573	2596	2640	2707	2771	2846	2894	3004	3199	3324	3459	3579	3912	4146	4503	4717	5064	5163	5349	5357	5531	5508	5317	5326	5155	5111	5024	5027	5102	4899	5040	5179	5342	5476	5732	6011	6144	6390	6531	6556	6563	6680	6667	6516	6517	6251	6007	5769	5573	5463	5598	5407	5476	5414	5384	5513	5466	5406	5536	5434	5561	5608	5799	5677	5678	5875	6058	6243	6484	6725	6890	6701	6950	7028	7041	6850	6824	6817	6519	6242	6258	6124	5853	5711	5480	5258	5016	4730	4660	4496	4298	3998	3756	3498	3327	2995	2803	2509	2326	2175	1994	1727	1570	1495	1297	1238	1183	1102	1023	927	883	835	844	851	908	1028	1085	1222	1282	1502	1632	1833	1961	2053	2364	2367	2620	2699	2823	2854	2894	2783	2712	2614	2550	2410	2304	2124	1983	1826	1730	1655	1501	1418	1282	1224	1150	1081	1058	1003	1020	973	1005	1037	1044	1171	1228	1485	1632	1844	2000	2240	2460	2604	2891	2992	3175	3377	3559	3629	3680	3858	4007	4168	4402	4550	4447	4500	4625	4703	4923	4948	5000	5296	5463	5615	5703	5850	5820	5949	5907	5851	6031	6047	6137	6424	6604	6863	6802	6823	6760	6579	6620	6611	6763	6691	6742	6699	6693	6643	6635	6573	6429	6343	6440	6050	5905	5698	5458	5185	4847	4901	4753	4739	4671	4633	4478	4373	4231	4332	4286	4147	3971	3676	3594	3410	3288	3117	3150	3007	2821	2918	2897	2890	2909	2889	2926	2892	2873	2894	2792	2671	2593	2413	2396	2266	2324	2270	2346	2417	2468	2468	2596	2665	2683	2718	2690	2689	2648	2475	2390	2206	2159	1922	1821	1727	1667	1559	1514	1427	1356	1317	1381	1391	1300	1198	1131	1074	1069	1057	981	921	905	872	882	893	923	939	955	909	824	770	774	766	702	582	514	416	336	297	231	220	180	156	164	173	185	202	246	266	300	313
507	484	493	512	506	481	468	429	435	437	471	434	421	421	461	519	529	644	709	794	789	795	838	874	875	906	897	937	880	822	743	705	625	564	534	469	464	414	455	501	545	562	609	684	733	752	782	850	916	929	939	976	962	965	975	974	915	933	867	925	1010	1091	1085	1178	1261	1294	1412	1516	1595	1687	1845	1964	2054	2195	2262	2235	2357	2344	2365	2339	2369	2424	2450	2492	2500	2591	2616	2867	2879	3003	3146	3269	3460	3617	3875	4060	4447	4641	4829	4878	5051	5165	5158	5153	5040	4914	4788	4765	4879	4891	4744	4841	5110	5328	5549	5659	5928	6027	6014	5911	6011	6131	6042	6061	6035	5926	5829	5635	5446	5290	5129	5270	5103	4956	5141	5077	5013	5026	4836	4940	4859	5047	5002	5188	5238	5349	5435	5700	5995	6272	6264	6517	6634	6806	6769	6869	6731	6659	6571	6415	6183	6123	6016	5834	5665	5392	5402	5215	4990	4763	4570	4357	4171	3868	3538	3298	2944	2644	2392	2213	1909	1670	1510	1327	1223	1160	1142	1032	969	847	806	711	691	672	714	748	839	970	1055	1209	1420	1603	1731	1949	2111	2290	2429	2553	2592	2692	2699	2757	2781	2720	2692	2587	2582	2436	2299	2216	2031	1893	1803	1634	1479	1344	1234	1147	1070	1029	979	993	933	923	1030	1069	1138	1302	1448	1555	1751	1902	2011	2165	2305	2601	2669	2817	3026	3142	3248	3498	3657	3876	4095	4254	4431	4431	4451	4550	4658	4762	5002	5143	5399	5532	5782	5805	5931	5901	5952	5931	5996	6048	6036	6210	6362	6528	6744	6706	6851	6748	6713	6975	6861	6778	6578	6392	6425	6229	6135	5977	6021	6103	5989	6041	5867	5794	5727	5575	5347	5199	4996	4961	4713	4571	4401	4204	4169	4196	4127	4065	3912	3841	3677	3787	3781	3675	3613	3389	3234	3171	3060	3032	2958	3054	2867	2839	2750	2724	2756	2727	2788	2684	2625	2534	2558	2549	2548	2593	2596	2584	2632	2719	2718	2642	2536	2479	2409	2284	2241	2149	2124	2007	1965	1879	1857	1808	1713	1598	1498	1396	1381	1368	1289	1219	1112	1086	1084	1074	1071	1050	983	972	1006	1012	1034	962	956	917	951	826	768	710	654	582	502	466	425	358	305	275	246	226	211	196	207	245	235	242	262	275	288
457	451	447	428	427	412	404	396	389	414	375	364	367	359	396	440	484	523	558	650	636	685	700	733	775	742	790	782	701	665	629	552	512	459	439	417	387	390	456	483	520	542	578	655	748	761	778	839	927	967	972	974	929	931	936	902	890	848	865	913	990	1053	1105	1173	1173	1237	1286	1402	1441	1476	1645	1726	1774	1903	1935	2053	2072	2003	2174	2145	2152	2317	2305	2385	2387	2431	2634	2732	2729	2902	2933	3068	3274	3562	3692	3875	4175	4534	4654	4895	5024	4918	4951	4812	4750	4625	4576	4620	4471	4502	4552	4595	4730	4866	4974	5096	5099	5232	5299	5254	5263	5327	5376	5511	5474	5517	5320	5381	5124	4997	5017	4894	4708	4735	4736	4587	4564	4557	4469	4604	4598	4702	4765	4940	5071	5213	5240	5430	5581	5804	5836	6101	5966	6054	6146	6260	6122	6100	5846	5734	5719	5748	5567	5541	5418	5312	5191	5034	4968	4830	4618	4365	4073	3823	3353	3114	2851	2517	2357	2065	1828	1653	1487	1295	1245	1184	1094	986	872	753	684	600	559	576	567	689	770	917	1094	1225	1337	1507	1693	1882	2043	2174	2302	2361	2455	2534	2610	2676	2789	2814	2803	2788	2773	2693	2512	2448	2210	2044	1833	1618	1428	1253	1166	1131	1133	1100	1044	974	1012	969	1036	1032	1042	1166	1251	1359	1501	1573	1743	1868	2035	2245	2466	2619	2778	2960	3064	3162	3392	3645	3906	3989	4173	4267	4329	4462	4536	4762	4849	5137	5341	5519	5512	5742	5651	5625	5735	5752	5843	6031	6248	6434	6673	6805	6826	6938	7049	6915	6718	6610	6538	6273	6097	5942	5766	5718	5644	5816	5810	5966	6198	6167	6175	6149	6106	5824	5626	5251	5087	4744	4508	4198	4016	4062	4070	4138	4253	4231	4104	4100	3935	4095	4152	3831	3578	3358	3188	2985	2916	2869	2769	2724	2726	2712	2818	3027	2993	2994	2958	2935	2848	2797	2689	2714	2549	2427	2544	2450	2471	2525	2499	2581	2502	2452	2478	2497	2516	2478	2388	2283	2173	2045	1925	1809	1620	1481	1329	1272	1259	1264	1284	1238	1245	1351	1347	1356	1314	1265	1176	1041	1033	945	877	862	822	780	713	700	640	611	585	540	502	501	457	385	317	291	228	211	191	174	189	205	227	242	265	269	316
383	397	377	366	379	399	393	394	358	373	382	358	351	361	360	387	413	483	500	547	617	712	712	743	780	769	724	750	721	642	620	551	496	451	387	412	395	433	416	441	523	496	554	626	631	656	700	729	839	852	879	848	820	774	772	749	780	798	773	853	839	967	973	1029	1077	1139	1133	1229	1210	1235	1307	1392	1530	1591	1694	1821	1888	1922	2022	2059	2175	2175	2266	2298	2407	2505	2512	2617	2674	2841	2889	2972	3106	3332	3503	3643	3855	4127	4285	4426	4493	4572	4475	4384	4251	4279	4177	4082	4129	4045	4281	4305	4201	4329	4396	4439	4390	4557	4683	4788	4829	4866	4998	5015	4947	5178	5028	5040	4911	5009	4809	4720	4586	4575	4514	4425	4487	4364	4415	4340	4410	4551	4557	4572	4580	4627	4629	4769	4866	5008	5116	5288	5391	5448	5645	5708	5779	5737	5664	5657	5495	5673	5663	5579	5475	5391	5219	4990	4799	4736	4581	4265	3931	3757	3496	3156	2874	2661	2410	2126	2008	1782	1600	1437	1320	1204	1117	983	827	667	586	502	466	503	519	608	665	862	1003	1115	1276	1402	1626	1780	1990	2108	2191	2352	2362	2540	2594	2725	2763	2832	2801	2712	2615	2542	2406	2222	2061	1824	1692	1551	1422	1266	1221	1161	1177	1099	1097	1007	910	897	953	926	951	996	1122	1283	1403	1514	1608	1718	1911	2061	2251	2331	2461	2627	2681	2876	3103	3345	3476	3714	4042	4120	4195	4446	4560	4648	4746	4817	4960	5179	5193	5287	5424	5600	5721	6029	6135	6268	6394	6594	6603	6540	6580	6672	6517	6570	6341	6247	6215	5978	5957	5888	5996	5908	6097	6075	6290	6232	6218	6146	6004	6056	5872	5719	5492	5214	4945	4657	4266	4383	4317	4288	4476	4440	4297	4174	4067	3980	3810	3878	3743	3426	3317	3160	3080	3007	2925	2943	2879	2892	2876	2914	3028	3075	3021	2974	2892	2900	2767	2681	2510	2498	2368	2357	2344	2460	2444	2479	2564	2675	2651	2640	2823	2739	2665	2581	2486	2294	2042	1875	1818	1682	1510	1457	1379	1393	1416	1446	1503	1492	1527	1483	1431	1369	1239	1175	1052	983	958	819	800	765	753	714	677	646	650	631	602	536	462	431	373	309	265	213	187	160	149	155	163	188	227	279	300	336	329
368	385	423	410	410	427	415	415	406	418	373	383	367	354	344	354	349	441	498	554	616	682	720	790	792	771	767	770	730	674	646	573	538	484	439	392	386	394	372	378	406	416	433	475	508	573	587	597	670	674	722	738	705	684	683	686	734	768	760	781	813	884	945	949	990	1021	1131	1111	1169	1208	1236	1297	1399	1498	1652	1724	1849	1959	2104	2073	2101	2145	2148	2222	2206	2165	2226	2288	2327	2453	2531	2712	2877	3048	3193	3313	3471	3764	3894	3965	4122	4226	4082	4113	4192	4083	3988	3953	3998	3997	3978	3943	3941	4037	4098	4183	4105	4236	4233	4479	4521	4543	4535	4790	4800	4774	4740	4685	4712	4509	4426	4457	4381	4310	4325	4247	4272	4212	4089	4045	4148	4264	4177	4161	4123	4245	4215	4223	4444	4556	4685	4890	5057	5290	5290	5529	5535	5622	5628	5518	5581	5638	5545	5651	5466	5348	5137	5007	4741	4557	4459	4179	3892	3725	3571	3147	2955	2755	2424	2236	1979	1713	1518	1313	1197	1014	918	764	626	514	434	354	359	361	407	469	585	710	856	1002	1093	1282	1492	1676	1872	1996	2166	2364	2469	2579	2714	2754	2867	2803	2702	2623	2480	2393	2237	2126	1971	1800	1688	1556	1451	1324	1255	1174	1110	1010	884	832	758	767	741	809	931	992	1073	1249	1371	1406	1544	1660	1704	1876	2013	2106	2154	2347	2516	2697	2968	3189	3364	3588	3673	3960	4147	4258	4368	4573	4589	4790	4809	4946	5163	5286	5360	5456	5686	5797	5780	5887	5888	5930	5897	6048	6119	6280	6439	6392	6415	6343	6323	6210	6170	6029	5907	5972	5902	5915	5741	5661	5694	5498	5431	5429	5374	5410	5412	5114	4974	4920	4713	4564	4687	4536	4414	4044	3907	3801	3724	3682	3595	3580	3458	3320	3210	3298	3354	3249	3178	2990	2807	2817	2725	2696	2676	2701	2584	2598	2540	2632	2616	2519	2516	2529	2548	2503	2605	2709	2660	2645	2671	2743	2700	2683	2550	2483	2389	2337	2209	2083	2053	1926	1923	1856	1741	1691	1607	1536	1514	1480	1460	1377	1353	1284	1203	1146	1092	1089	1027	1000	970	958	929	938	892	824	754	663	600	563	466	435	396	323	278	245	196	174	178	144	138	143	160	193	229	258	308	307	310
383	391	376	374	399	380	401	371	372	327	335	332	324	270	287	278	312	365	419	491	538	603	655	651	692	691	733	664	663	602	563	568	484	460	396	344	329	300	318	308	324	344	369	409	426	498	560	547	630	634	731	720	716	767	757	743	777	793	781	796	820	862	929	943	918	954	993	1009	1064	1124	1123	1221	1330	1405	1545	1644	1741	1843	1897	1888	1897	1940	1935	1935	1881	1918	1931	2002	2080	2172	2208	2442	2580	2693	2973	3132	3327	3531	3654	3793	3924	4012	4138	4104	4035	3943	3902	3928	3874	3725	3687	3603	3658	3674	3929	3832	3952	4081	4045	4096	4051	4194	4280	4296	4360	4292	4290	4241	4217	4210	4245	4186	4241	4328	4293	4224	4186	4052	4016	3944	3826	4016	3974	4023	3938	4035	4037	4066	4140	4258	4497	4600	4641	4803	5063	5268	5167	5367	5362	5183	5198	5156	5143	5067	5020	4928	4883	4674	4621	4519	4305	4135	3873	3739	3360	3157	2876	2602	2347	2100	1858	1700	1439	1245	1068	908	772	681	550	438	389	321	306	305	358	419	530	634	745	908	1017	1211	1345	1586	1712	1884	2015	2187	2331	2481	2537	2676	2742	2711	2677	2575	2516	2312	2283	2136	1988	1824	1718	1556	1473	1353	1195	1116	1019	979	885	815	775	762	767	801	840	912	996	1100	1128	1195	1277	1409	1500	1635	1793	1982	2141	2469	2617	2843	2953	3099	3143	3250	3608	3707	3867	4095	4416	4594	4617	4721	4801	4925	5061	5240	5297	5481	5452	5242	5362	5475	5466	5687	5765	5869	6115	6357	6614	6626	6367	6392	6289	5893	5764	5641	5530	5414	5358	5324	5344	5238	5282	5369	5316	5316	5244	5272	5193	4935	4712	4556	4521	4426	4345	4314	4098	4017	3994	4017	4001	4012	3953	3842	3660	3508	3363	3332	3260	3065	2772	2620	2561	2478	2459	2483	2486	2564	2640	2624	2702	2764	2756	2692	2731	2604	2509	2538	2581	2618	2578	2657	2575	2658	2581	2514	2537	2357	2363	2366	2249	2330	2261	2170	2019	1923	1759	1651	1491	1377	1325	1225	1233	1214	1220	1158	1205	1138	1153	1161	1155	1125	1084	1007	916	838	804	725	682	605	572	470	400	411	361	330	263	241	205	181	183	149	137	116	137	163	184	215	252	285	318
350	328	338	326	368	370	345	315	308	332	295	265	261	253	242	244	282	317	382	436	506	551	616	628	653	683	679	640	587	592	566	518	481	434	398	331	337	318	283	269	316	321	395	436	463	516	575	619	687	688	747	755	758	767	767	762	754	745	726	752	724	764	792	783	778	764	804	804	861	884	928	1056	1158	1174	1320	1397	1444	1534	1590	1734	1676	1688	1646	1717	1754	1770	1831	1923	2123	2145	2247	2321	2529	2646	2941	3084	3389	3565	3639	3832	3736	3787	3961	3790	3779	3594	3523	3531	3404	3366	3240	3198	3300	3310	3385	3444	3660	3735	3787	3702	3731	3885	3932	3874	3994	4073	4062	4037	4069	4110	4062	4140	4200	4272	4122	4095	3981	3935	3837	3801	3767	3662	3794	3832	3754	3721	3702	3710	3756	3863	3913	4066	4140	4292	4500	4675	4817	4819	4901	4789	4742	4799	4712	4718	4726	4819	4658	4589	4473	4328	4055	4008	3759	3607	3310	3109	2832	2629	2354	2156	1980	1729	1501	1343	1194	1059	894	752	591	477	428	351	314	317	342	431	462	563	667	753	892	1043	1194	1350	1544	1642	1805	1893	2089	2252	2327	2432	2561	2566	2567	2388	2359	2295	2121	2109	1923	1795	1652	1493	1446	1346	1295	1210	1181	1097	981	943	861	824	793	788	746	717	777	857	968	989	1109	1225	1449	1589	1750	1920	2130	2374	2439	2659	2765	2835	2990	3180	3452	3693	3880	4164	4228	4306	4334	4467	4543	4692	4877	5053	5245	5349	5439	5396	5369	5417	5507	5667	5883	6027	6217	6119	6142	6113	5881	5691	5625	5426	5287	5287	5305	5291	5336	5233	5335	5372	5225	5198	5245	5039	4831	4628	4374	4254	4045	4063	4140	4225	4313	4173	4273	4320	4378	4443	4473	4326	4046	3833	3639	3404	3286	3154	2947	2738	2598	2456	2592	2605	2670	2666	2649	2775	2763	2778	2767	2737	2699	2540	2471	2410	2367	2389	2306	2418	2461	2504	2514	2648	2635	2667	2688	2606	2577	2506	2387	2229	2010	1911	1747	1660	1573	1436	1373	1336	1276	1302	1283	1291	1253	1216	1178	1142	1065	1021	966	898	872	837	761	740	688	661	612	573	563	515	471	475	449	383	285	244	218	195	159	139	117	101	125	114	160	192	238	301	337
340	381	388	377	402	384	356	352	346	313	297	296	275	269	252	261	287	348	377	430	529	553	615	676	716	718	770	723	723	647	591	508	497	471	395	363	338	323	276	308	295	302	375	413	466	535	586	646	663	656	659	703	674	702	664	695	640	601	607	609	592	658	627	663	691	671	693	738	776	831	884	982	1028	1058	1147	1250	1267	1373	1474	1492	1537	1569	1651	1678	1726	1771	1809	1822	1995	2060	2181	2280	2468	2673	2786	2899	3133	3337	3400	3535	3372	3267	3346	3241	3109	3024	3114	3054	2922	2974	2943	2937	3081	3010	3147	3263	3383	3522	3461	3558	3519	3564	3655	3625	3731	3840	3792	3931	3749	3891	3904	3793	3833	3789	3703	3609	3694	3552	3536	3425	3309	3218	3266	3315	3240	3270	3223	3344	3418	3522	3497	3677	3752	3859	4045	4240	4360	4389	4460	4420	4530	4483	4533	4480	4529	4531	4353	4369	4258	4039	4079	3942	3855	3622	3296	3034	2835	2633	2424	2175	1893	1707	1528	1398	1195	1080	902	756	595	433	384	314	237	226	260	305	335	401	470	564	704	835	963	1073	1279	1496	1601	1731	1911	1989	2143	2294	2309	2328	2278	2233	2173	2127	2077	2021	1884	1715	1665	1514	1481	1384	1355	1251	1193	1090	1004	901	842	759	703	682	658	727	759	857	859	918	1014	1127	1331	1443	1599	1732	1951	2070	2194	2364	2557	2665	2830	3088	3322	3602	3719	3950	3984	4001	4060	4348	4417	4644	4946	5199	5350	5303	5403	5447	5342	5411	5503	5632	5611	5577	5662	5677	5537	5431	5386	5300	5311	5221	5299	5333	5372	5271	5224	5222	5039	4922	4982	4723	4678	4589	4410	4273	4148	4188	4104	4247	4294	4269	4406	4341	4314	4336	4191	4190	4014	3827	3625	3431	3327	3365	3265	3133	3015	2942	2734	2784	2815	2754	2756	2672	2619	2654	2576	2657	2647	2479	2434	2315	2350	2411	2308	2432	2402	2452	2500	2492	2535	2597	2558	2472	2354	2308	2256	2093	2036	1923	1735	1712	1589	1486	1551	1481	1500	1441	1438	1438	1417	1314	1183	1076	1034	976	887	808	746	707	702	712	719	719	736	702	622	616	533	490	437	418	360	320	270	229	176	152	150	119	132	162	159	159	194	211	272	280	326
431	439	459	489	433	417	389	365	360	318	290	277	290	254	251	256	255	271	321	381	462	508	558	615	621	685	704	685	670	613	550	517	463	466	401	360	304	263	270	268	271	277	305	350	419	468	517	560	533	597	576	567	617	587	587	559	543	512	548	578	614	684	667	683	691	690	769	835	859	867	902	963	1082	1068	1121	1175	1234	1259	1328	1350	1438	1510	1523	1578	1645	1616	1661	1742	1827	1878	1992	2167	2210	2434	2460	2597	2773	2869	3034	3091	2978	2972	2996	2930	2914	2982	3059	2949	2935	2930	2909	3022	2994	2966	2997	3018	3048	3125	3173	3232	3075	3103	3323	3313	3303	3410	3451	3365	3409	3471	3276	3252	3269	3270	3227	3166	3194	3166	3069	3028	2997	2990	2909	2925	3053	2997	2977	3035	3200	3218	3284	3421	3557	3634	3741	3910	4011	3989	4009	4146	4100	4026	4054	4076	4087	4059	4131	4122	4088	4044	3954	3892	3867	3611	3313	3038	2677	2517	2254	2011	1810	1570	1368	1235	1094	932	824	690	543	433	315	238	175	175	165	207	254	328	421	540	617	780	902	1082	1264	1347	1516	1608	1671	1851	1892	2007	2036	2083	2045	2040	2129	2070	2057	2002	1877	1747	1591	1517	1429	1366	1217	1164	1057	975	930	848	799	749	705	675	694	703	769	808	848	858	873	984	1079	1219	1392	1519	1681	1821	2082	2184	2433	2530	2754	2980	3271	3424	3606	3706	3737	3909	4008	4308	4622	4875	5053	5153	5159	5146	5138	5159	5148	5139	5196	5368	5203	5285	5196	5276	5305	5313	5235	5262	5214	5124	5054	4802	4811	4684	4683	4612	4599	4545	4724	4689	4747	4663	4455	4477	4410	4314	4447	4279	4184	4028	3826	3777	3656	3651	3573	3468	3429	3472	3393	3394	3490	3457	3329	3153	2985	2815	2665	2519	2484	2354	2374	2289	2367	2461	2571	2555	2514	2493	2540	2569	2542	2506	2513	2410	2474	2458	2380	2414	2294	2231	2130	2076	2018	1913	1950	1909	1906	1881	1795	1727	1669	1654	1554	1467	1450	1406	1376	1241	1209	1161	1073	1042	994	930	885	888	869	827	807	731	685	706	646	580	533	485	408	352	307	285	279	253	228	203	202	156	132	157	163	142	180	212	217	238	269	301	308
443	421	415	408	392	391	373	325	340	291	261	259	232	225	198	226	230	243	265	310	359	401	469	525	531	574	591	613	604	559	515	480	448	430	375	345	327	295	297	320	311	362	345	369	431	472	503	520	526	543	531	581	583	611	628	632	600	601	627	667	687	678	710	745	735	729	719	732	758	753	793	824	878	919	964	1047	1090	1183	1213	1231	1287	1411	1419	1408	1488	1509	1610	1641	1634	1762	1881	1979	2162	2274	2307	2425	2496	2640	2663	2872	2812	3001	2937	3077	3069	3099	3083	2990	3018	2967	2955	2929	2815	2819	2676	2592	2633	2662	2677	2716	2674	2760	2853	2973	2957	3091	3146	3117	3128	3133	3214	3054	3069	3052	2981	3014	3058	3088	3173	3101	3000	2934	2840	2838	2789	2718	2730	2643	2730	2824	2902	3015	3108	3218	3320	3443	3486	3570	3741	3814	3856	3761	3850	3944	4057	4095	4116	4112	4038	3929	3979	3857	3726	3627	3170	2908	2643	2391	2140	1967	1783	1599	1414	1265	1125	975	799	704	561	472	327	256	200	164	193	235	279	366	415	510	624	761	890	1040	1134	1232	1337	1402	1474	1609	1717	1840	1939	1881	1981	2042	2081	2099	2034	1952	1761	1657	1493	1357	1284	1149	1052	1001	973	931	964	880	819	756	748	739	723	726	723	748	749	788	882	923	1060	1248	1380	1590	1676	1799	1879	2071	2265	2410	2601	2935	3182	3261	3464	3549	3726	4025	4087	4239	4401	4539	4681	4636	4747	4617	4704	4894	4878	5042	5049	5023	5067	5213	5194	5166	5207	5139	5080	4838	4591	4460	4356	4308	4327	4294	4315	4519	4520	4717	4788	4757	4731	4659	4554	4297	4166	4043	3826	3608	3599	3457	3360	3446	3511	3443	3593	3506	3470	3497	3341	3436	3408	3220	3018	2805	2587	2402	2196	2121	2061	2022	2050	2125	2320	2466	2602	2616	2595	2520	2515	2587	2384	2259	2198	2069	2097	1958	1976	1963	1988	1932	1937	1941	1997	2032	2029	2061	1933	1879	1857	1707	1594	1406	1337	1282	1178	1208	1180	1174	1109	1167	1129	1157	1097	1098	968	950	910	863	766	714	584	519	498	450	435	368	352	314	296	261	250	236	205	192	173	137	92	104	123	116	136	176	205	248	326	360	375
359	402	392	411	404	395	393	359	337	322	287	249	249	253	237	220	226	276	286	311	364	400	500	514	561	620	660	676	616	609	593	556	533	458	439	412	411	383	376	354	347	366	357	383	369	401	394	466	438	454	484	498	539	571	579	623	579	633	644	667	650	677	688	684	667	635	653	633	629	629	634	670	707	766	845	969	1006	1121	1196	1262	1344	1362	1382	1462	1470	1543	1579	1632	1697	1771	1841	1864	1981	2163	2273	2236	2309	2465	2641	2726	2804	2926	3034	3005	3075	3111	2992	2798	2631	2655	2674	2633	2477	2491	2396	2370	2316	2339	2454	2517	2631	2672	2747	2821	2948	2963	3070	3075	3073	3106	3143	3024	3049	2980	2959	3042	3001	3076	3064	2945	2901	2718	2589	2534	2500	2494	2476	2406	2468	2552	2632	2684	2888	2939	3082	3280	3274	3502	3582	3694	3900	3857	3972	3967	3941	4115	4091	3911	3938	3812	3758	3753	3466	3342	2962	2755	2531	2384	2192	1964	1780	1588	1491	1259	1153	1000	884	727	587	453	310	256	178	149	158	199	252	294	394	437	547	635	757	895	1020	1156	1223	1276	1443	1597	1716	1896	1908	1967	1982	1987	2067	1945	1854	1748	1667	1475	1415	1328	1213	1172	1040	1025	1024	991	908	866	724	689	643	567	584	631	637	666	738	817	959	1021	1125	1292	1422	1534	1626	1642	1818	1891	2032	2212	2527	2735	2986	3158	3304	3372	3733	3878	3936	4001	4137	4153	4148	4299	4254	4515	4594	4692	4917	4916	4841	4709	4642	4688	4813	4771	4709	4714	4588	4492	4453	4181	4325	4334	4396	4362	4361	4327	4370	4315	4265	4153	4067	3900	3844	3666	3556	3546	3485	3379	3473	3440	3716	3760	3816	3749	3553	3419	3327	3209	3073	2902	2815	2602	2420	2395	2290	2310	2209	2145	2067	2086	2100	2193	2297	2335	2471	2323	2248	2205	2122	2054	1991	1936	1818	1820	1840	1887	1922	1918	1955	2035	1971	2040	2051	2046	1905	1834	1760	1635	1556	1462	1404	1302	1288	1244	1292	1275	1227	1204	1180	1178	1162	1163	1110	1010	928	835	844	767	686	642	575	585	504	461	449	416	398	374	313	271	251	230	184	165	127	77	76	60	85	85	130	181	244	304	354	377	397
397	415	416	420	436	449	414	441	400	367	374	331	324	310	300	273	276	278	303	331	382	426	483	534	568	629	687	658	659	650	613	565	564	547	487	496	436	406	361	304	349	292	281	275	303	308	324	340	378	408	448	469	503	530	543	556	610	612	579	575	583	605	624	609	616	622	608	618	603	648	666	754	804	899	944	1030	1164	1257	1294	1329	1351	1368	1393	1418	1461	1567	1535	1582	1616	1686	1737	1831	1884	2035	2026	2171	2235	2394	2557	2727	2761	2871	2992	2990	3025	2995	2863	2738	2622	2471	2472	2603	2568	2531	2502	2436	2507	2547	2587	2671	2798	2805	2749	2850	2924	3043	2980	3008	3011	3007	2947	2904	2911	2923	2850	2803	2829	2830	2831	2860	2726	2683	2530	2482	2405	2422	2466	2439	2444	2594	2617	2661	2789	2906	3081	3134	3217	3344	3463	3579	3648	3730	3644	3684	3728	3782	3679	3746	3675	3613	3479	3363	3286	3188	2937	2787	2559	2308	2120	1938	1788	1644	1465	1329	1131	996	907	704	599	509	335	274	222	180	169	192	212	264	336	378	455	560	699	767	911	1018	1178	1295	1328	1525	1608	1655	1735	1738	1878	1893	1831	1837	1697	1620	1497	1432	1445	1391	1292	1263	1194	1168	1052	981	880	780	623	585	485	526	553	562	551	649	695	802	853	939	1020	1146	1271	1313	1410	1523	1614	1767	1927	2068	2283	2464	2700	2867	2954	3082	3315	3558	3630	3820	3928	4096	4083	4148	4263	4327	4450	4411	4534	4470	4236	4271	4150	4181	4222	4225	4397	4456	4500	4345	4264	4199	4270	4240	4179	4034	3973	3830	3727	3692	3535	3584	3444	3394	3432	3624	3643	3532	3575	3415	3588	3719	3762	3712	3659	3335	3265	3098	3022	3011	2883	2750	2662	2482	2421	2485	2432	2425	2289	2113	2014	2040	1992	1966	1951	2030	1975	2010	1930	1953	1992	1987	1907	1894	1931	1899	1977	2002	2140	2037	1969	1971	1991	1910	1822	1659	1586	1539	1502	1514	1522	1529	1527	1474	1523	1428	1362	1270	1204	1111	1003	955	937	898	876	790	770	745	751	771	711	666	641	626	585	488	465	392	370	314	281	249	227	191	159	147	117	102	95	98	91	97	127	172	238	290	337	367	355
409	437	449	457	451	445	443	420	420	400	363	328	291	272	260	251	231	245	264	308	343	372	421	464	504	529	571	538	587	579	565	528	485	491	451	449	415	393	359	313	280	275	273	303	261	317	318	386	418	459	500	573	591	575	654	624	624	644	613	615	594	601	611	639	634	642	631	622	679	711	732	831	904	977	1025	1096	1182	1229	1225	1287	1266	1266	1218	1303	1331	1363	1335	1390	1537	1608	1706	1807	1890	2043	2068	2188	2344	2568	2711	2886	2854	3067	3152	3043	3055	3059	2974	2899	2849	2841	2758	2846	2807	2710	2684	2616	2618	2622	2742	2737	2802	2792	2790	2850	2781	2847	2829	2844	2840	2832	2780	2828	2902	2910	2949	2922	2819	2774	2772	2707	2693	2630	2520	2494	2562	2485	2492	2555	2524	2572	2680	2713	2855	2911	2993	3160	3149	3258	3350	3386	3363	3415	3547	3441	3528	3638	3585	3694	3633	3571	3411	3413	3320	3192	3006	2805	2606	2322	2118	1922	1836	1647	1488	1332	1216	1093	946	802	684	564	482	371	293	259	231	227	245	272	338	351	421	508	608	731	783	873	967	1024	1100	1187	1269	1375	1433	1479	1579	1649	1723	1652	1636	1585	1425	1442	1410	1342	1289	1180	1091	1076	984	913	813	716	640	567	535	542	557	539	548	539	611	658	637	734	813	907	1002	1144	1308	1470	1628	1796	1934	1975	2200	2342	2479	2572	2757	2945	3135	3354	3456	3605	3768	3752	3873	3940	4052	4023	4034	4093	3930	3916	3814	3849	3984	4057	4094	4160	4188	4124	3931	3911	3855	3629	3599	3603	3606	3439	3606	3570	3536	3475	3525	3496	3492	3574	3585	3677	3511	3416	3348	3304	3289	3225	3220	3278	3113	3100	3054	3131	3149	3159	3091	3061	2838	2651	2556	2398	2247	2098	1835	1745	1655	1710	1788	1792	1814	1867	1814	1828	1938	1985	1948	2043	1939	1887	1858	1855	1895	1854	1823	1752	1765	1763	1779	1739	1740	1585	1614	1649	1656	1726	1707	1665	1537	1475	1386	1273	1140	1045	1012	937	882	875	834	849	763	781	731	762	721	666	649	609	545	523	448	380	329	317	264	256	229	231	216	198	183	173	149	116	135	125	98	111	130	143	174	213	292	295	310
401	435	456	453	438	444	438	407	384	354	340	302	277	241	221	210	234	252	253	281	298	348	403	431	477	493	536	544	568	554	566	546	508	480	476	440	428	367	355	330	315	286	336	346	384	412	448	430	506	546	575	612	661	681	666	704	662	658	608	590	609	588	592	586	619	652	653	682	666	693	750	801	867	955	986	1035	1039	1113	1167	1143	1176	1222	1248	1300	1305	1413	1478	1566	1680	1730	1846	2040	2178	2241	2331	2525	2613	2869	2875	3026	3082	3122	3199	3144	3121	3226	3113	2956	2895	2919	2944	2781	2746	2705	2688	2697	2624	2648	2701	2755	2824	2804	2945	2904	2886	2862	2788	2831	2866	2888	2867	2890	2917	2860	2988	2930	2869	2852	2819	2825	2723	2581	2539	2498	2474	2399	2407	2487	2550	2624	2715	2656	2661	2685	2812	2969	2980	3023	3178	3195	3215	3332	3369	3459	3455	3625	3563	3668	3573	3584	3452	3335	3287	3199	3084	2832	2572	2321	2166	2023	1806	1650	1495	1436	1295	1202	1098	958	795	681	565	454	350	300	255	238	262	242	269	299	374	436	509	578	670	699	766	890	916	995	1116	1200	1296	1372	1478	1482	1563	1586	1501	1430	1331	1259	1265	1202	1210	1099	1097	996	996	954	878	800	735	678	607	535	503	500	492	433	530	546	591	662	755	857	994	1128	1285	1438	1572	1676	1827	1881	2074	2299	2462	2600	2875	3074	3181	3226	3394	3306	3452	3543	3590	3765	3750	3865	3808	3710	3652	3590	3659	3749	3766	3890	3893	3786	3795	3602	3544	3437	3396	3302	3295	3336	3363	3456	3577	3574	3710	3643	3717	3725	3708	3542	3329	3277	3021	2875	2762	2861	2930	2905	3050	3098	3155	3212	3258	3292	3208	3122	2866	2785	2566	2404	2296	2109	1981	1744	1631	1614	1601	1707	1859	1802	1887	1895	1879	1999	1966	1922	1838	1780	1722	1649	1617	1561	1543	1539	1568	1631	1612	1690	1843	1749	1723	1748	1719	1707	1713	1635	1544	1395	1342	1301	1172	1067	1057	990	903	943	943	913	920	860	781	751	711	623	531	507	444	415	391	364	324	289	264	310	269	252	215	208	195	186	166	177	147	122	94	88	95	104	141	172	177	213	289	296	329
445	501	504	524	551	533	500	474	433	422	398	372	329	302	282	294	260	271	317	358	342	367	431	478	515	563	603	592	627	608	604	552	578	569	536	484	433	404	391	323	357	348	332	390	416	425	415	428	452	466	503	526	552	602	612	567	567	595	562	624	566	615	607	650	636	668	671	679	687	760	742	811	833	962	1011	1051	1115	1180	1193	1267	1339	1412	1399	1441	1551	1536	1605	1711	1803	1925	2006	2246	2296	2429	2461	2612	2557	2725	2833	2810	2831	2829	3001	2969	2931	3019	2990	2877	2869	2882	2837	2814	2888	2809	2810	2747	2781	2880	2934	3010	2950	2988	3108	3008	2936	3085	2973	3104	3034	3044	2972	2907	2861	2942	2902	2894	2880	2820	2792	2769	2627	2600	2484	2419	2378	2455	2421	2452	2572	2683	2631	2650	2733	2682	2722	2780	2894	2931	2926	3061	3024	3140	3157	3226	3318	3432	3455	3364	3341	3317	3266	3121	3153	3037	2944	2798	2552	2369	2197	1976	1886	1717	1596	1505	1407	1297	1186	1033	841	672	590	507	381	307	235	220	196	204	208	264	311	382	457	532	614	701	788	842	948	1015	1122	1169	1223	1319	1316	1361	1407	1356	1295	1244	1233	1185	1203	1162	1152	1148	1067	1070	994	953	913	811	700	649	604	534	468	477	469	519	561	644	691	705	815	897	993	1097	1182	1355	1444	1581	1712	1912	2042	2241	2364	2683	2737	2879	3068	2966	3096	3150	3245	3321	3448	3534	3552	3598	3550	3515	3433	3576	3513	3555	3573	3500	3438	3449	3407	3301	3332	3408	3372	3337	3454	3513	3594	3426	3483	3528	3518	3486	3375	3383	3411	3206	3045	2944	2902	2936	2959	2874	3018	3114	3076	3033	3011	3029	3035	2887	2737	2571	2347	2210	2163	2104	2041	1906	1759	1743	1695	1698	1752	1769	1720	1753	1772	1812	1861	1914	1815	1795	1655	1621	1562	1606	1622	1580	1590	1582	1638	1610	1629	1666	1635	1604	1500	1467	1384	1393	1345	1330	1255	1305	1234	1195	1131	1171	1110	1081	1075	1034	995	856	839	801	739	702	601	564	473	440	395	376	351	317	305	316	313	282	287	213	189	150	131	110	133	115	104	96	85	103	104	158	177	197	242	269	290	286	260
489	491	569	563	572	584	554	536	505	488	466	409	381	332	304	286	295	267	306	316	354	376	394	420	470	490	552	517	572	577	551	554	547	539	471	430	401	397	383	390	379	357	370	388	400	374	325	344	361	330	401	444	498	543	547	555	575	626	623	624	668	680	703	741	763	747	782	775	798	824	837	871	962	1014	1120	1165	1253	1232	1266	1293	1388	1431	1437	1423	1480	1516	1608	1631	1755	1908	1951	2051	2173	2246	2238	2397	2394	2459	2523	2544	2667	2712	2914	2928	3020	3077	3159	3074	3042	3009	3057	3040	3069	3033	3033	3083	3061	3093	3087	3101	3014	3031	3109	3070	3060	3019	3020	3064	2958	2950	2866	2779	2754	2807	2845	2821	2849	2779	2871	2877	2817	2775	2665	2594	2588	2673	2642	2636	2740	2738	2762	2826	2780	2753	2863	2876	2922	2858	2936	2963	2978	3056	3182	3106	3291	3150	3170	3189	3201	3205	3134	3067	3093	2979	2826	2635	2498	2361	2276	2080	1942	1905	1796	1677	1575	1402	1240	1033	872	732	585	483	391	318	252	228	204	210	241	288	337	399	491	577	676	747	838	914	964	1030	1073	1133	1150	1170	1227	1257	1284	1286	1296	1252	1277	1301	1325	1284	1195	1118	1010	957	911	805	804	704	633	603	568	563	568	527	524	622	655	733	681	746	766	861	908	989	1142	1213	1368	1499	1719	1824	1989	2140	2383	2522	2582	2775	2770	2820	2921	3070	3111	3189	3364	3328	3287	3207	3234	3198	3167	3246	3344	3354	3298	3379	3290	3371	3402	3510	3503	3528	3444	3381	3328	3219	3121	3056	3049	2965	3038	3130	3128	3177	3254	3352	3285	3226	3337	3308	3247	3112	3052	2957	2827	2593	2600	2561	2638	2566	2385	2324	2248	2276	2238	2053	1988	1911	1804	1649	1603	1581	1588	1505	1491	1491	1589	1595	1785	1833	1790	1739	1770	1770	1761	1799	1721	1674	1655	1599	1551	1492	1583	1508	1447	1338	1326	1293	1254	1254	1298	1263	1324	1362	1284	1190	1163	1071	1044	982	952	850	842	730	721	738	698	662	623	607	543	541	492	452	392	365	335	298	254	229	206	172	158	137	128	101	104	96	88	91	97	120	135	159	188	204	225	265	255	257	263
464	500	469	500	554	569	566	567	511	467	427	419	393	352	277	256	232	228	237	286	326	311	349	360	420	427	459	489	467	510	509	483	467	460	450	447	435	480	456	452	396	424	387	367	359	313	293	335	327	357	444	493	564	649	684	697	660	706	722	719	706	733	777	785	843	827	826	743	816	754	806	822	855	945	1020	1124	1170	1261	1232	1257	1191	1215	1221	1211	1297	1362	1456	1610	1727	1786	1935	1952	2026	2160	2195	2228	2337	2469	2605	2722	2942	3003	3129	3268	3295	3351	3327	3360	3261	3190	3086	3023	3133	3055	3062	3033	2990	2967	2970	2959	2962	2925	2831	2849	2816	2849	2873	2830	2854	2938	2956	2999	2945	2960	3064	3101	3117	3079	3092	3040	3087	3002	2898	2901	2910	2856	2942	2904	2909	2924	2877	2862	2807	2761	2794	2838	2828	2917	2896	3005	3028	3213	3236	3200	3161	3161	3235	3242	3255	3225	3150	3123	3084	2938	2804	2632	2456	2336	2198	2146	2015	1947	1823	1748	1589	1366	1216	1063	877	746	578	467	355	307	250	231	230	240	275	332	391	456	472	577	656	726	844	901	990	1058	1075	1126	1232	1277	1354	1335	1402	1387	1398	1376	1327	1368	1312	1245	1192	1035	957	905	871	804	744	687	681	623	594	556	569	552	579	577	634	624	638	712	717	840	944	1015	1108	1234	1327	1418	1592	1739	1808	2044	2152	2366	2482	2525	2672	2842	2954	3054	3089	3079	3168	3078	3002	2950	2939	3008	3093	3140	3203	3212	3314	3360	3271	3412	3424	3416	3484	3309	3208	2990	2952	2825	2739	2715	2718	2839	2988	3085	3073	3152	3396	3407	3308	3286	3268	3223	3023	2886	2853	2724	2570	2464	2540	2580	2534	2544	2462	2400	2368	2227	2095	2005	1903	1616	1566	1457	1447	1391	1397	1366	1437	1511	1647	1847	1820	1808	1847	1855	1879	1848	1759	1722	1579	1480	1516	1393	1429	1399	1410	1454	1428	1494	1405	1394	1431	1428	1411	1420	1382	1315	1260	1088	992	916	846	821	791	777	817	777	749	784	767	709	683	634	542	488	411	361	333	305	280	274	245	218	194	193	180	154	148	111	109	94	82	76	58	93	112	134	129	207	202	237	256	281	314
428	462	486	566	569	607	599	597	529	507	442	421	413	357	316	308	293	283	300	325	339	388	402	452	495	476	490	522	553	580	562	534	554	553	566	595	559	545	507	513	437	409	420	363	366	357	339	371	380	427	475	491	580	662	727	739	743	786	770	718	714	726	745	778	800	786	748	756	771	777	788	794	799	887	908	1048	1139	1182	1193	1210	1265	1250	1226	1263	1292	1336	1504	1633	1787	1856	1870	1975	2134	2201	2366	2370	2470	2598	2701	2810	3053	3078	3138	3200	3254	3149	3176	3159	3139	3108	3056	2940	2985	3006	3010	3064	3090	3095	3053	3086	3078	3094	2911	3017	2936	3020	2953	3052	3080	3094	3254	3169	3330	3182	3266	3227	3161	3107	3048	2985	2928	2918	2907	2959	2892	2879	2862	2906	2927	2832	2878	2807	2880	2743	2825	2814	2866	2952	2985	3057	3111	3149	3237	3153	3167	3171	3284	3236	3201	3045	3003	2906	2878	2741	2690	2589	2392	2276	2149	2096	2082	1882	1808	1745	1640	1441	1250	1122	885	781	626	539	448	360	311	284	273	278	332	368	379	420	454	499	575	717	784	864	1006	1066	1133	1230	1259	1320	1309	1325	1269	1329	1297	1295	1249	1312	1263	1234	1165	1134	1089	1031	1003	954	880	842	702	632	550	483	464	421	415	477	557	645	703	788	832	926	982	1057	1107	1141	1237	1349	1489	1651	1764	1958	2044	2158	2348	2465	2583	2892	2913	3037	3027	3018	2978	3002	2979	2948	2994	3008	3010	3059	3046	3141	3133	3057	3188	3196	3299	3166	3179	3081	2985	2895	2833	2755	2834	2851	3045	3043	3054	3128	3057	3018	3015	3133	3097	3073	2876	2883	2911	2871	2898	2858	2795	2852	2809	2727	2658	2529	2348	2234	2101	1982	1838	1649	1546	1510	1485	1392	1426	1434	1406	1402	1507	1629	1728	1744	1758	1622	1612	1605	1608	1570	1532	1479	1454	1432	1490	1486	1524	1523	1513	1588	1606	1593	1575	1499	1373	1352	1340	1255	1196	1147	1078	1021	952	863	860	830	841	832	792	777	770	753	704	670	600	535	462	434	338	317	326	302	294	268	238	235	195	197	170	142	140	122	100	80	91	64	73	65	88	122	166	211	222	256	280	319	327
499	546	567	577	645	635	653	635	596	569	540	486	469	433	414	376	344	338	370	361	387	403	430	448	476	510	506	527	568	552	559	566	621	659	612	623	600	560	481	440	385	376	374	359	350	351	395	403	408	419	465	494	569	636	680	734	733	744	719	678	698	713	719	734	745	739	765	793	849	881	857	945	950	988	1054	1114	1159	1230	1250	1326	1274	1368	1301	1327	1426	1463	1551	1624	1761	1781	1912	1992	2061	2090	2323	2412	2495	2605	2696	2682	2761	2816	2871	3001	2959	2997	3038	3061	3162	3184	3152	3187	3255	3218	3313	3401	3404	3423	3441	3414	3466	3343	3227	3237	3167	3126	3244	3186	3238	3378	3269	3158	3196	3155	3124	3066	2983	2966	2893	2889	2921	2909	3020	2908	2969	2941	2893	2977	3058	3061	3082	3091	3074	3031	2984	3128	3094	3115	3162	3134	3091	3169	3090	3032	3039	3058	3020	2953	2844	2911	2870	2695	2654	2538	2519	2427	2445	2262	2145	2139	2042	1888	1848	1754	1630	1511	1355	1229	1049	920	825	683	606	502	436	395	382	419	394	407	446	457	508	535	604	665	749	831	905	1028	1101	1118	1161	1200	1176	1151	1138	1101	1140	1161	1226	1282	1296	1256	1267	1261	1244	1214	1177	1009	940	835	693	627	529	496	435	426	446	492	561	652	740	789	824	837	879	915	958	1088	1184	1392	1572	1681	1810	1888	1983	2066	2120	2266	2486	2611	2813	2833	2914	2922	2836	2911	2954	2993	2902	2909	2837	2747	2668	2685	2734	2892	2959	3082	3058	3190	3247	3192	3201	3166	3143	3026	3091	3161	3175	3208	3148	3046	2907	3000	2985	3053	3076	3049	3002	3129	3114	3145	3104	3008	2865	2696	2590	2530	2443	2328	2163	2041	1996	1847	1712	1633	1566	1450	1486	1478	1413	1394	1321	1362	1397	1471	1507	1459	1432	1363	1427	1384	1470	1406	1424	1439	1550	1593	1573	1645	1548	1570	1546	1537	1518	1472	1406	1236	1203	1140	1137	1171	1149	1128	1068	1010	989	907	825	856	749	685	680	638	573	541	502	465	447	437	431	392	394	347	353	324	260	232	199	187	162	146	118	118	96	86	72	89	98	91	95	92	105	122	142	190	190	217	242	238	270
518	520	558	549	571	577	584	608	578	554	554	523	476	460	418	374	330	318	332	325	330	337	368	338	392	424	440	459	480	480	521	569	607	592	575	558	500	545	470	430	399	376	399	439	416	439	456	433	463	464	520	563	604	672	716	754	783	787	776	751	746	760	717	757	769	839	856	948	970	1007	1027	1058	1102	1161	1186	1179	1203	1230	1257	1283	1279	1276	1310	1380	1384	1444	1522	1507	1578	1788	1866	2001	2066	2137	2242	2454	2472	2546	2657	2719	2730	2863	2965	3059	3151	3142	3217	3278	3351	3309	3485	3542	3457	3560	3572	3520	3623	3510	3660	3614	3474	3454	3420	3233	3143	3188	3258	3244	3196	3210	3152	3125	3070	3209	3087	3059	3056	3053	3082	3074	3163	3300	3288	3179	3219	3325	3308	3358	3427	3329	3406	3447	3304	3347	3193	3169	3347	3242	3222	3103	2907	2903	2956	2937	2802	2797	2794	2786	2784	2783	2724	2721	2693	2697	2627	2538	2441	2325	2275	2195	2066	1983	1828	1770	1641	1532	1456	1347	1186	1062	947	822	742	692	560	512	496	474	440	463	477	490	534	622	619	687	743	808	895	942	1086	1046	1098	1072	1127	1127	1103	1134	1179	1233	1221	1223	1175	1236	1283	1226	1158	1120	1106	996	912	802	717	647	607	640	613	600	588	593	642	646	688	707	724	763	814	921	1059	1169	1325	1560	1664	1702	1825	1847	1921	2048	2139	2271	2478	2585	2658	2672	2716	2773	2803	2825	2903	2750	2722	2714	2612	2602	2491	2556	2697	2840	2995	3058	3189	3173	3131	3205	3193	3152	3146	3043	2949	3015	3072	3037	3081	3091	3188	3199	3286	3274	3320	3318	3151	2986	2907	2840	2754	2639	2512	2409	2362	2234	2268	2225	2282	2291	2174	1958	1882	1806	1636	1542	1469	1320	1194	1139	1102	1245	1325	1411	1466	1425	1411	1448	1506	1540	1490	1465	1418	1398	1408	1518	1483	1425	1327	1285	1273	1288	1298	1298	1269	1194	1190	1216	1147	1146	1180	1135	1030	927	895	821	738	679	620	583	552	521	510	481	449	408	425	411	400	370	357	330	295	267	236	185	160	127	98	111	101	109	90	69	79	102	121	130	115	103	105	113	134	141	147	150	192	201	224
443	487	478	508	513	490	569	574	571	585	601	543	482	467	468	381	331	318	289	264	299	314	292	352	416	447	459	530	567	609	623	600	647	628	644	617	590	562	564	518	520	469	499	511	498	519	554	531	497	533	563	604	650	674	745	726	761	804	792	796	800	750	746	800	840	878	877	938	1027	1036	1032	1014	1030	1073	1099	1120	1159	1161	1190	1321	1321	1357	1353	1409	1441	1555	1636	1670	1802	1940	2050	2184	2158	2306	2396	2535	2602	2679	2767	2873	2843	2956	3107	3184	3175	3279	3326	3349	3379	3531	3455	3544	3617	3636	3696	3675	3643	3715	3632	3537	3477	3530	3482	3301	3276	3302	3330	3359	3327	3279	3210	3224	3216	3271	3264	3268	3358	3346	3360	3438	3507	3650	3593	3529	3557	3512	3519	3545	3519	3526	3476	3383	3487	3312	3253	3252	3251	3236	3082	3005	2978	2928	2893	2941	2869	2829	2818	2752	2770	2657	2595	2589	2540	2487	2422	2366	2329	2279	2172	2043	2050	1969	1790	1705	1673	1607	1510	1405	1232	1134	1009	873	787	696	640	582	523	497	458	459	448	497	506	542	619	699	784	889	946	1017	1125	1191	1286	1266	1333	1290	1353	1289	1319	1310	1233	1230	1197	1179	1163	1178	1194	1138	1069	1058	1010	935	853	744	687	628	627	623	575	583	621	652	697	769	804	838	986	1056	1119	1209	1362	1443	1517	1567	1653	1799	1835	1986	2212	2281	2398	2447	2594	2541	2533	2636	2632	2680	2693	2672	2605	2687	2617	2620	2656	2741	2740	2882	2949	2888	2969	2987	2926	2964	2926	2924	2926	2973	2997	3081	3186	3167	3240	3279	3329	3351	3330	3389	3228	3058	2879	2737	2607	2594	2559	2537	2449	2454	2401	2415	2392	2429	2314	2173	1998	1817	1659	1597	1519	1450	1295	1245	1140	1157	1231	1401	1483	1506	1570	1593	1628	1634	1572	1501	1426	1359	1245	1247	1302	1318	1264	1268	1196	1192	1224	1259	1284	1299	1227	1194	1168	1129	1089	994	955	911	817	739	712	703	673	654	664	640	575	578	534	523	498	426	391	345	314	286	258	252	228	217	202	169	163	123	107	103	91	86	93	82	76	108	100	92	96	99	128	130	133	140	159	189	220	227	203
468	446	473	520	515	593	604	603	628	659	666	615	610	582	550	511	464	357	335	329	304	353	366	401	473	515	576	602	658	685	707	690	648	642	692	629	677	650	655	659	617	581	570	518	488	503	523	497	495	492	514	556	556	623	664	697	704	813	814	856	825	819	849	874	892	871	885	894	929	970	941	939	1002	1012	1145	1199	1277	1352	1372	1451	1432	1484	1533	1546	1717	1770	1811	1909	2026	2023	2143	2155	2244	2322	2401	2414	2577	2580	2682	2776	2793	2813	2857	3062	3312	3267	3406	3355	3489	3571	3650	3774	3773	3728	3841	3933	3864	3915	3823	3733	3744	3703	3670	3704	3667	3591	3524	3547	3594	3545	3417	3359	3206	3273	3256	3299	3327	3243	3352	3446	3507	3651	3603	3589	3703	3515	3556	3558	3511	3631	3619	3584	3580	3440	3474	3382	3499	3336	3247	3238	3153	3190	3078	2979	2979	2858	2849	2717	2658	2473	2484	2313	2266	2200	2185	2081	2089	2101	2063	2116	2001	1959	1964	1851	1815	1640	1549	1452	1281	1155	967	858	775	697	622	500	474	454	451	424	434	453	516	582	661	799	848	966	1016	1212	1255	1349	1392	1404	1438	1445	1386	1365	1362	1382	1401	1411	1365	1403	1348	1326	1284	1237	1181	1100	1029	907	816	737	675	641	541	571	573	571	637	640	701	806	847	838	904	957	1039	1112	1191	1310	1325	1435	1585	1697	1820	2033	2076	2231	2306	2379	2410	2301	2411	2521	2528	2603	2666	2610	2585	2605	2624	2628	2687	2674	2751	2724	2705	2734	2757	2900	2947	3066	3005	3047	3015	3115	3102	3083	3242	3194	3173	3114	3128	3134	3118	3012	3007	2919	2973	2886	2967	3041	2917	2882	2661	2570	2489	2409	2328	2218	2080	1874	1651	1592	1509	1436	1395	1328	1295	1364	1405	1473	1527	1540	1547	1515	1550	1536	1599	1522	1481	1405	1337	1221	1241	1323	1405	1385	1425	1436	1403	1380	1330	1316	1289	1187	1099	1040	1028	985	900	847	801	803	785	765	723	716	700	688	694	636	598	551	553	528	482	412	379	325	267	244	244	255	232	207	195	185	183	149	116	108	90	75	66	54	71	75	90	75	67	87	111	135	154	191	216	228	229	235	222
454	454	445	490	519	582	580	619	650	651	671	661	667	606	571	481	428	408	330	296	320	316	344	388	373	440	472	497	600	591	621	638	589	600	588	611	633	626	620	610	600	546	538	475	450	425	437	432	454	454	514	564	609	656	729	778	810	851	842	867	915	924	966	935	977	987	953	934	921	949	921	1027	1025	1122	1325	1339	1414	1498	1477	1487	1499	1563	1598	1679	1715	1844	1841	1913	1909	2002	2047	2046	2075	2187	2124	2192	2314	2467	2530	2689	2833	2821	2964	2973	3224	3486	3530	3509	3592	3777	3813	3937	3938	3988	3925	3997	3983	3972	3896	3975	3777	3729	3696	3708	3637	3520	3581	3494	3495	3444	3351	3233	3248	3189	3245	3156	3297	3326	3447	3471	3586	3664	3704	3757	3755	3730	3832	3917	3921	3979	3980	3861	3878	3879	3760	3731	3751	3645	3486	3354	3267	3151	3132	3055	2983	2883	2770	2684	2499	2414	2361	2213	2156	2101	2115	2020	2031	1980	1965	2050	2017	1991	1875	1798	1717	1664	1533	1376	1242	1080	938	845	727	610	541	481	460	432	454	458	488	517	584	641	690	858	909	995	1057	1145	1249	1271	1311	1380	1410	1426	1444	1471	1511	1472	1589	1571	1626	1508	1514	1415	1318	1244	1120	1018	912	828	717	630	594	543	534	560	540	533	561	642	650	685	756	774	766	809	898	1004	1095	1236	1309	1398	1560	1657	1824	1935	2069	2144	2175	2324	2311	2419	2491	2538	2610	2577	2492	2576	2522	2399	2550	2574	2607	2689	2586	2638	2693	2775	2886	3056	3127	3167	3139	3110	3011	3028	2946	2903	2950	3008	3068	3038	3077	3107	3226	3274	3195	3259	3267	3302	3342	3249	3136	2925	2764	2533	2397	2326	2228	2068	1951	1841	1789	1771	1662	1606	1517	1488	1426	1402	1464	1498	1486	1379	1395	1355	1422	1478	1492	1493	1533	1486	1484	1540	1645	1598	1572	1609	1561	1514	1523	1390	1367	1255	1166	1109	1074	1009	961	935	952	918	878	908	835	785	722	682	665	626	594	539	513	499	507	492	461	465	425	363	344	321	308	249	223	204	197	160	143	126	116	100	107	91	76	63	81	95	102	101	98	117	113	114	147	166	194	208	205	218	247
398	417	438	476	501	529	562	636	621	631	630	620	597	578	512	463	404	346	329	288	338	299	291	319	333	366	407	445	478	535	589	565	572	562	601	601	606	597	595	586	540	528	480	466	460	454	453	464	456	523	593	620	685	732	818	868	909	871	926	939	969	942	943	960	920	959	947	954	959	909	960	1046	1100	1152	1293	1319	1407	1464	1467	1452	1465	1477	1485	1617	1581	1689	1743	1783	1891	1984	2078	2090	2072	2123	2177	2375	2386	2552	2624	2805	2982	3063	3152	3289	3418	3542	3616	3645	3671	3637	3603	3634	3717	3732	3666	3710	3765	3753	3756	3755	3708	3745	3680	3616	3631	3751	3631	3568	3532	3499	3412	3320	3257	3276	3278	3350	3345	3431	3579	3540	3637	3801	3815	3817	3793	3921	3944	4054	4051	4060	3979	4048	3985	3923	3826	3740	3579	3616	3450	3355	3189	3111	3108	3000	2848	2723	2705	2558	2447	2278	2244	2238	2142	1987	1913	2008	1924	1883	1872	1839	1829	1801	1727	1630	1562	1461	1361	1242	1111	968	876	856	714	624	603	599	533	506	516	523	549	606	642	672	758	795	863	960	1067	1100	1200	1280	1354	1388	1453	1441	1442	1476	1505	1534	1548	1568	1507	1442	1432	1377	1293	1215	1126	977	902	818	776	681	618	544	519	476	475	467	464	511	562	650	709	782	848	904	964	1095	1122	1199	1331	1420	1581	1653	1778	1878	1957	2106	2232	2319	2450	2579	2613	2586	2636	2532	2437	2356	2395	2399	2400	2508	2527	2563	2619	2632	2745	2845	2926	3027	3020	3004	2888	2856	2815	2839	2894	2951	3028	3135	3201	3341	3455	3499	3578	3608	3470	3468	3316	3233	3204	3006	2985	2762	2636	2510	2499	2542	2384	2298	2118	2097	2014	1900	1869	1646	1512	1397	1345	1358	1337	1291	1205	1280	1285	1444	1493	1569	1578	1532	1543	1517	1572	1593	1647	1610	1575	1477	1523	1402	1400	1386	1305	1237	1170	1168	1178	1203	1152	1084	1060	968	927	905	831	751	693	638	577	573	540	533	495	532	531	503	497	482	462	412	346	347	286	246	209	197	168	149	112	118	117	101	110	111	106	108	108	104	107	96	104	95	83	103	125	149	157	196	243	265	275
457	475	481	511	570	606	630	655	670	635	616	583	594	585	546	523	463	425	398	381	362	331	333	355	357	431	439	466	539	550	609	600	653	651	664	697	717	702	660	583	545	534	454	453	460	482	478	492	517	545	596	609	631	673	734	750	816	846	849	798	847	845	776	840	852	839	812	846	900	961	936	999	1093	1192	1162	1251	1308	1385	1465	1489	1531	1551	1570	1601	1610	1697	1751	1822	1927	1984	2071	2098	2170	2272	2334	2329	2464	2440	2583	2753	2881	2952	2998	3085	3186	3246	3282	3218	3325	3265	3210	3270	3436	3427	3552	3667	3726	3698	3720	3782	3781	3872	3837	3788	3842	3832	3853	3718	3709	3534	3508	3388	3314	3199	3193	3234	3205	3311	3379	3411	3470	3652	3666	3684	3720	3717	3756	3848	3928	3976	3964	4019	3919	3900	3953	3847	3836	3749	3619	3447	3295	3219	3087	2998	2910	2764	2618	2526	2368	2354	2180	2108	1976	1947	1885	1827	1798	1719	1716	1664	1665	1632	1584	1504	1489	1419	1260	1192	1082	1031	926	870	849	727	686	667	620	632	595	649	635	670	714	762	776	860	986	1016	1133	1148	1211	1332	1389	1408	1456	1470	1428	1390	1377	1388	1441	1463	1404	1480	1474	1504	1439	1361	1312	1188	1101	1039	901	784	675	576	470	429	410	395	435	499	586	656	719	759	881	920	964	1054	1095	1217	1275	1454	1466	1636	1663	1769	1904	2001	2149	2284	2377	2449	2443	2417	2395	2359	2337	2332	2394	2388	2360	2388	2366	2265	2397	2505	2645	2833	2821	2924	2950	3027	2877	2930	3014	3142	3367	3369	3418	3491	3588	3653	3497	3460	3478	3331	3237	3182	3159	3052	3001	2852	2905	2863	2851	2768	2720	2653	2528	2433	2228	2075	1923	1842	1602	1454	1347	1285	1372	1405	1394	1338	1336	1380	1515	1642	1584	1581	1535	1434	1420	1430	1428	1420	1451	1472	1514	1556	1535	1561	1525	1411	1359	1339	1242	1198	1182	1174	1135	1006	1013	927	966	929	835	774	712	646	653	630	613	564	538	518	495	441	390	356	347	319	305	286	253	225	198	209	177	155	126	116	107	108	94	100	115	130	125	110	94	80	72	76	63	101	152	167	190	204	216	234	256
511	568	547	559	597	627	622	660	670	654	631	643	613	558	587	547	526	470	473	415	401	375	341	345	341	359	381	435	468	512	587	611	633	672	690	670	663	647	589	499	509	497	471	456	445	439	431	440	465	508	527	526	580	631	677	698	715	728	774	757	757	729	787	754	768	790	842	879	948	1042	1054	1090	1109	1207	1220	1272	1272	1324	1387	1432	1486	1525	1517	1563	1559	1638	1661	1651	1704	1825	1866	1910	1965	2039	2074	2230	2186	2346	2420	2492	2562	2684	2706	2899	2771	2991	3013	3093	2982	3066	3116	3222	3330	3505	3766	3782	3818	3916	3952	4043	4034	3945	3991	3909	3923	3962	3782	3766	3544	3408	3155	3090	2990	2910	2790	2830	2843	2941	3139	3189	3288	3455	3502	3570	3617	3807	3869	3981	4064	4118	4091	4185	4183	4220	4049	4129	4133	4100	3870	3806	3681	3480	3286	3222	3050	2830	2724	2640	2444	2185	2035	1954	1795	1738	1722	1671	1617	1614	1558	1570	1584	1633	1625	1527	1508	1397	1321	1261	1185	1069	1015	930	865	808	775	711	655	649	648	688	699	736	786	799	871	898	993	1141	1202	1317	1335	1415	1518	1561	1571	1546	1520	1469	1490	1454	1551	1563	1574	1548	1597	1621	1669	1514	1375	1281	1221	1030	934	779	683	609	513	483	497	471	510	536	575	643	675	687	761	802	849	904	1032	1104	1190	1385	1449	1507	1575	1660	1704	1886	2005	2120	2078	2234	2176	2215	2292	2321	2312	2387	2376	2355	2277	2213	2177	2088	2164	2354	2597	2715	2805	2878	3031	3090	3198	3283	3413	3656	3601	3597	3584	3567	3533	3483	3464	3439	3305	3295	3286	3184	3157	3159	3134	3053	3036	3054	2948	2794	2606	2403	2287	2202	2056	2009	1900	1828	1728	1535	1493	1511	1539	1561	1546	1470	1430	1511	1628	1578	1484	1461	1377	1384	1387	1374	1394	1427	1441	1476	1583	1664	1675	1624	1557	1454	1326	1263	1225	1122	1045	972	913	931	903	923	1016	984	931	883	857	746	725	699	590	538	485	446	385	358	319	298	271	270	278	261	261	239	254	234	207	158	134	111	96	82	70	72	88	87	105	81	102	96	119	77	96	103	126	135	134	181	173	179	202
492	502	498	490	523	536	524	563	567	593	601	601	604	574	584	574	519	490	428	398	381	344	319	312	328	365	368	397	451	530	573	574	593	633	561	571	543	526	507	519	508	505	517	478	460	426	435	463	464	462	472	523	592	629	689	699	717	709	738	747	792	761	812	823	861	932	958	1048	1093	1147	1167	1104	1141	1138	1172	1158	1147	1212	1334	1253	1303	1358	1343	1375	1368	1501	1559	1588	1599	1634	1769	1770	1865	1895	1939	2082	2143	2308	2331	2370	2453	2568	2593	2745	2772	2788	2963	3085	3098	3250	3258	3345	3378	3653	3631	3820	3807	3911	3963	3823	3935	3919	3820	3763	3739	3641	3472	3332	3196	3109	3005	2823	2867	2872	2852	2889	3034	3015	3115	3321	3364	3498	3600	3667	3760	3893	4053	4133	4198	4244	4246	4274	4181	4094	4038	3958	3887	3928	3861	3725	3514	3446	3342	3105	3058	2813	2634	2459	2229	2068	1908	1779	1665	1559	1545	1519	1522	1506	1435	1417	1449	1472	1516	1474	1391	1351	1267	1183	1084	995	969	864	808	800	708	689	654	686	697	714	766	816	842	893	984	1026	1187	1262	1356	1452	1528	1603	1745	1714	1796	1807	1826	1806	1814	1838	1813	1724	1719	1650	1636	1668	1592	1476	1369	1222	1167	1048	991	866	776	718	652	628	585	532	513	489	446	493	499	517	587	674	759	859	947	1071	1137	1238	1292	1339	1436	1532	1671	1791	1894	1911	1976	2044	2063	2084	2201	2198	2314	2386	2369	2336	2292	2235	2295	2325	2401	2541	2598	2704	2872	2948	3058	3153	3196	3268	3377	3492	3539	3594	3446	3497	3438	3521	3644	3652	3689	3710	3698	3650	3353	3305	3198	3061	3024	2872	2744	2546	2382	2248	2144	2060	2104	2020	1978	1921	1858	1786	1694	1677	1657	1571	1539	1455	1548	1539	1627	1621	1528	1556	1557	1622	1630	1633	1675	1578	1625	1606	1640	1616	1643	1519	1420	1308	1286	1147	1107	1091	1046	977	981	969	995	985	986	884	874	842	820	777	663	629	588	496	474	426	420	359	332	326	308	257	245	246	221	212	183	181	147	136	112	74	58	56	55	73	75	82	67	106	106	97	99	98	108	90	101	100	139	168	173	164	185
498	488	480	490	511	499	530	557	581	622	668	654	688	660	653	630	589	494	470	408	389	374	335	346	365	410	466	525	553	601	640	670	665	659	686	660	653	654	659	632	629	592	583	541	510	480	455	458	440	452	460	488	546	585	663	649	672	694	702	782	776	829	870	920	910	921	959	980	1031	1034	1057	975	1021	1047	1010	1080	1110	1131	1239	1147	1210	1245	1371	1331	1409	1474	1543	1631	1642	1708	1770	1847	1896	1887	1966	2082	2083	2203	2297	2316	2317	2452	2508	2643	2653	2757	2787	2869	2873	2993	3070	3166	3132	3227	3357	3508	3480	3584	3618	3650	3719	3722	3744	3738	3659	3533	3392	3302	3169	3023	2988	2868	2951	2884	2943	2942	2938	3050	3194	3215	3278	3438	3543	3518	3583	3625	3752	3901	3943	3956	3892	3773	3778	3705	3713	3604	3581	3556	3617	3577	3451	3415	3255	3118	2865	2724	2578	2275	2096	1890	1789	1656	1570	1538	1452	1378	1336	1319	1311	1275	1315	1260	1286	1230	1226	1148	1119	1042	983	876	888	789	764	720	677	626	648	655	671	736	778	824	909	968	1031	1131	1286	1409	1537	1587	1741	1838	1924	1943	2012	2020	2023	2030	2057	1986	1948	1888	1842	1748	1699	1596	1604	1481	1353	1277	1155	1062	969	917	819	744	677	600	550	495	471	431	437	427	443	479	582	618	685	768	786	869	918	1012	1142	1164	1329	1463	1669	1767	1936	1964	1962	2011	2068	2152	2120	2129	2221	2327	2315	2330	2339	2375	2503	2672	2664	2767	2758	2863	2828	2939	2993	3158	3298	3295	3440	3464	3492	3604	3648	3714	3808	3883	3836	3954	3950	3893	3765	3651	3512	3415	3283	3133	3022	2902	2739	2605	2469	2401	2354	2314	2212	2139	1955	1895	1776	1770	1639	1607	1500	1538	1565	1641	1716	1791	1811	1760	1771	1768	1829	1864	1834	1844	1764	1688	1623	1649	1645	1531	1526	1414	1302	1285	1239	1128	1138	1100	1050	1073	1052	1037	953	918	837	737	680	675	683	667	636	628	644	609	588	518	490	452	408	345	315	256	184	176	168	146	106	124	125	120	108	111	87	92	92	77	69	50	60	71	56	79	64	75	92	99	121	163	196	204	233	229	228
494	490	501	499	517	562	577	592	691	710	747	767	773	681	697	617	614	535	509	456	442	428	409	413	438	431	470	553	592	587	631	628	680	678	686	720	708	689	696	724	676	638	592	565	467	435	420	419	365	394	395	410	448	487	502	540	599	656	658	691	801	849	876	854	877	929	892	927	927	915	960	978	952	988	1043	1078	1127	1173	1213	1237	1284	1245	1357	1370	1460	1519	1564	1607	1659	1750	1746	1762	1929	1882	1868	1905	1954	2014	2022	2031	2087	2217	2244	2432	2454	2469	2563	2646	2790	2733	2766	2888	2972	3013	3146	3160	3242	3463	3521	3514	3645	3742	3687	3653	3594	3459	3337	3296	3081	3139	2968	2998	3041	2893	2842	2792	2869	2927	2966	3016	3071	3186	3315	3273	3432	3425	3485	3598	3673	3753	3760	3776	3733	3779	3697	3738	3704	3639	3636	3623	3571	3437	3286	3207	2936	2750	2522	2336	2097	1982	1860	1709	1605	1508	1435	1347	1279	1269	1272	1244	1171	1161	1148	1068	1070	1014	928	901	855	789	715	701	612	610	589	584	623	637	676	761	808	896	962	989	1041	1184	1322	1446	1596	1658	1740	1818	1893	1936	1994	1997	1998	2047	2093	2065	1990	1994	1930	1802	1745	1709	1598	1508	1453	1283	1148	1003	893	811	716	655	606	564	510	499	491	449	472	480	500	509	537	595	621	642	674	701	858	945	1103	1164	1333	1437	1719	1765	1857	1814	1914	1934	2031	2050	2156	2267	2202	2238	2332	2291	2368	2446	2603	2617	2682	2685	2668	2777	2838	3025	3163	3451	3612	3621	3674	3693	3782	3838	3847	3871	3864	3987	3835	3776	3781	3748	3500	3443	3444	3409	3400	3342	3256	3179	3051	2834	2677	2625	2491	2340	2206	1995	1910	1804	1782	1709	1711	1594	1614	1667	1743	1764	1820	1812	1743	1795	1675	1763	1762	1783	1785	1733	1667	1686	1691	1633	1612	1526	1498	1369	1364	1271	1250	1101	1030	982	963	932	906	912	840	798	746	723	723	667	646	669	681	664	629	606	591	521	490	428	396	307	260	232	223	192	150	143	122	102	112	116	113	89	97	90	86	83	73	60	49	49	45	56	59	70	100	152	176	198	243	259	240	247	241
452	441	435	465	496	527	568	615	669	727	732	703	714	674	642	605	557	529	484	477	441	408	385	393	374	389	390	411	436	496	532	567	617	636	676	673	680	640	621	645	629	605	490	498	432	410	365	373	354	363	386	404	403	437	477	574	627	681	706	792	770	817	807	854	875	909	909	913	975	976	985	997	1004	1025	1047	1036	1137	1149	1170	1146	1244	1223	1306	1315	1315	1420	1406	1507	1528	1598	1642	1740	1762	1740	1765	1800	1805	1867	1941	2009	2085	2120	2253	2357	2334	2404	2420	2532	2607	2658	2747	2810	2837	2977	3031	3091	3108	3211	3364	3391	3488	3536	3499	3437	3373	3329	3256	3183	3036	3007	2924	2910	2823	2749	2683	2730	2760	2725	2762	2839	2842	2929	2890	2994	3058	3218	3376	3423	3478	3678	3610	3641	3672	3792	3826	3834	3822	3679	3667	3662	3534	3375	3373	3211	2954	2688	2614	2371	2217	2036	1911	1766	1657	1536	1429	1384	1271	1237	1163	1136	1115	1051	932	966	883	826	807	748	722	687	659	617	637	609	625	601	632	712	774	846	913	931	955	1052	1124	1216	1350	1402	1548	1616	1722	1776	1792	1858	1909	2006	2023	2112	2061	2063	2053	2022	1865	1832	1826	1757	1642	1523	1392	1275	1154	974	874	741	701	606	530	497	523	482	459	461	439	440	451	464	497	554	606	608	665	798	887	997	1148	1228	1367	1403	1624	1672	1688	1698	1767	1855	1893	2080	2035	2093	2016	2112	2148	2210	2303	2459	2558	2580	2532	2552	2633	2769	3009	3252	3388	3574	3668	3738	3679	3768	3886	3860	3738	3764	3730	3666	3616	3593	3536	3611	3573	3475	3458	3317	3183	3199	3124	3002	2911	2774	2640	2529	2478	2302	2194	2060	2011	1984	1907	1822	1786	1694	1667	1709	1737	1737	1664	1590	1610	1487	1573	1573	1579	1625	1550	1639	1655	1672	1698	1597	1578	1487	1402	1301	1255	1186	1086	1007	1003	950	972	896	897	905	833	770	791	794	743	700	674	673	574	555	519	476	433	399	353	334	275	291	261	255	257	246	201	168	124	106	101	87	93	80	63	82	90	74	80	63	77	71	82	85	80	95	122	122	155	195	207	228	241	254	252
395	401	404	433	472	504	558	617	636	660	659	634	662	583	611	578	556	567	543	482	464	436	401	388	357	363	323	381	430	440	519	573	620	639	677	747	734	730	701	655	646	643	539	502	477	431	442	424	426	431	425	465	492	510	535	566	663	710	694	711	734	720	728	731	764	805	835	887	925	913	958	986	975	987	966	966	961	1028	1040	1103	1171	1166	1126	1182	1223	1253	1313	1374	1508	1538	1644	1715	1720	1692	1800	1763	1850	1839	1929	1945	1983	2142	2152	2270	2283	2284	2312	2409	2466	2463	2566	2649	2715	2792	2862	2871	2945	3052	3036	3179	3189	3344	3351	3329	3371	3306	3242	3141	3046	3033	2893	2920	2804	2738	2752	2635	2626	2576	2530	2560	2569	2678	2631	2710	2732	2812	2975	3131	3125	3168	3186	3284	3235	3366	3428	3396	3536	3442	3426	3417	3436	3333	3280	3096	2978	2776	2629	2468	2304	2156	1933	1823	1617	1472	1430	1330	1214	1180	1127	1026	949	909	794	820	787	738	708	689	689	618	649	642	629	639	681	704	705	784	799	909	950	1005	1025	1060	1134	1185	1333	1454	1476	1549	1611	1656	1777	1864	1915	1928	2060	2044	2146	2087	2054	1974	1868	1749	1811	1739	1682	1633	1487	1343	1242	1085	989	814	728	660	574	496	436	421	374	335	374	383	400	423	450	509	565	594	657	714	810	852	947	1053	1171	1229	1337	1411	1473	1574	1687	1746	1774	1830	1832	1860	1892	1952	1972	2159	2247	2346	2447	2475	2459	2542	2650	2841	2999	3112	3314	3331	3453	3403	3392	3638	3624	3650	3672	3701	3691	3582	3568	3415	3488	3363	3286	3244	3205	3052	2905	2841	2676	2628	2602	2556	2499	2497	2411	2383	2367	2248	2183	2135	1935	1736	1658	1621	1674	1638	1668	1679	1547	1543	1531	1597	1533	1566	1554	1448	1499	1556	1557	1505	1447	1418	1412	1306	1292	1241	1147	1068	1012	925	982	984	937	969	930	928	916	875	794	733	689	686	649	591	560	521	478	404	375	336	301	276	248	234	277	254	249	224	185	154	114	102	90	66	78	72	82	85	88	103	102	111	105	107	105	104	115	96	121	114	169	183	224	249	261	297	328
411	451	428	487	489	540	559	575	610	652	653	661	642	612	666	657	652	648	626	552	486	435	436	352	331	317	325	368	396	476	552	581	638	697	703	780	763	809	765	764	712	633	614	494	465	446	426	404	425	455	474	468	481	478	509	528	610	620	585	651	606	591	577	650	644	683	753	797	870	927	966	956	955	1041	1003	955	963	973	1055	1128	1155	1205	1165	1219	1190	1182	1274	1298	1439	1509	1557	1663	1714	1691	1753	1794	1825	1814	1848	1815	1873	1842	1838	1920	1965	2043	2140	2163	2239	2228	2315	2452	2536	2547	2662	2802	2788	2964	3002	3127	3287	3332	3433	3390	3363	3396	3348	3259	3223	3217	3165	2997	2783	2689	2561	2519	2376	2288	2303	2265	2400	2372	2433	2483	2525	2587	2622	2710	2777	2809	2915	2925	2963	3091	3278	3260	3414	3481	3414	3476	3368	3354	3307	3197	3047	2840	2770	2607	2396	2233	2049	1824	1639	1494	1342	1231	1127	1038	1015	876	864	849	784	769	730	734	729	701	679	673	639	649	668	677	703	720	669	723	734	783	851	858	944	968	1057	1129	1246	1369	1427	1510	1566	1658	1831	1910	1972	1939	2074	2001	2034	2043	1953	1916	1874	1803	1815	1821	1823	1672	1630	1421	1292	1116	983	829	724	607	463	444	420	337	332	317	311	331	355	389	387	409	423	441	495	533	608	679	769	849	959	1044	1161	1261	1366	1490	1526	1635	1683	1707	1691	1753	1756	1953	2030	2082	2255	2257	2384	2403	2441	2444	2581	2771	2900	3027	3078	3051	3176	3307	3441	3532	3653	3722	3645	3698	3568	3598	3520	3415	3341	3223	3080	3039	2934	2821	2717	2721	2673	2689	2665	2584	2455	2411	2423	2317	2261	2214	2111	2020	1844	1764	1685	1744	1682	1639	1687	1617	1714	1701	1678	1646	1576	1567	1439	1378	1401	1452	1390	1289	1219	1188	1209	1260	1242	1198	1204	1110	1038	955	946	879	861	832	826	816	825	762	763	718	663	683	650	651	600	594	518	479	387	314	278	204	175	182	181	176	194	204	196	197	146	115	127	102	90	87	93	87	93	80	79	95	74	76	85	84	95	121	132	153	211	258	246	259	280	276	287
447	482	522	501	449	470	467	479	507	571	583	654	666	702	708	705	695	642	621	535	461	382	308	283	299	282	299	328	340	395	459	534	589	640	629	687	696	696	695	677	647	585	536	473	434	380	363	376	369	420	438	430	428	452	426	459	497	514	501	511	556	551	560	570	625	682	717	811	902	959	991	1023	1056	1071	1068	1053	1095	1078	1133	1165	1169	1193	1108	1161	1154	1147	1186	1235	1268	1415	1504	1455	1569	1566	1583	1598	1633	1698	1715	1735	1654	1676	1731	1813	1808	1938	2067	2190	2170	2288	2358	2546	2538	2584	2705	2751	2919	3067	3062	3178	3295	3446	3502	3449	3403	3378	3283	3211	3175	2996	2934	2720	2660	2461	2325	2270	2218	2165	2167	2236	2256	2282	2327	2379	2509	2606	2615	2677	2723	2749	2749	2777	2827	2966	3122	3187	3279	3459	3477	3397	3395	3360	3185	3043	2960	2835	2696	2526	2236	2068	1854	1760	1560	1402	1274	1225	1091	963	950	896	843	769	763	731	681	706	691	670	621	623	613	600	623	619	586	580	588	588	616	675	737	833	884	966	1101	1183	1249	1387	1491	1564	1670	1734	1816	1890	1973	1986	1986	1974	1985	1939	1851	1824	1718	1737	1713	1712	1656	1596	1490	1322	1173	1012	938	784	669	584	505	435	386	367	331	295	297	262	238	219	246	259	278	330	353	432	512	557	657	708	846	964	1088	1125	1245	1350	1327	1444	1586	1629	1667	1761	1864	1983	2070	2144	2165	2237	2240	2315	2293	2368	2554	2637	2761	3038	2989	3087	3281	3461	3710	3671	3618	3574	3565	3546	3465	3445	3380	3328	3286	3273	3070	2993	2903	2900	2846	2902	2784	2733	2654	2479	2420	2276	2259	2221	2138	2107	1954	1880	1851	1803	1794	1862	1818	1767	1697	1676	1666	1700	1662	1525	1429	1387	1364	1347	1397	1462	1407	1384	1332	1356	1308	1260	1241	1131	1022	985	911	947	885	783	760	753	763	772	759	762	776	739	726	705	749	722	686	604	539	458	361	290	244	186	144	149	152	156	194	216	206	218	191	157	139	118	88	57	62	77	71	71	68	66	75	78	103	110	144	153	175	198	229	217	199	204	220	233	263
390	385	445	420	386	334	330	346	426	483	519	607	654	691	683	677	626	537	517	457	377	330	277	255	251	260	266	326	338	375	414	475	552	580	594	588	618	630	608	647	649	604	543	503	443	431	399	410	405	415	414	391	431	412	440	414	434	461	489	570	535	537	552	580	670	727	772	822	899	985	1004	1004	1026	981	1016	970	1050	976	1008	1013	1010	1048	987	1025	1024	1069	1124	1124	1216	1327	1427	1391	1470	1488	1528	1538	1576	1665	1685	1702	1689	1728	1767	1897	1965	1967	2103	2187	2176	2252	2332	2467	2470	2517	2617	2631	2787	2923	2909	2923	3012	3131	3111	3170	3223	3107	3105	2973	2817	2852	2747	2631	2522	2466	2358	2231	2200	2249	2228	2215	2275	2241	2249	2284	2335	2390	2390	2428	2470	2584	2520	2550	2614	2780	2790	2948	2996	2985	3008	3044	2936	3041	2924	2806	2815	2657	2563	2327	2155	1927	1820	1697	1548	1446	1300	1201	1094	1009	925	858	781	707	665	652	593	553	518	551	552	518	522	524	517	490	489	485	543	555	610	712	779	897	949	1069	1144	1213	1372	1440	1497	1593	1672	1750	1787	1902	1949	2059	2050	1973	1930	1905	1875	1785	1721	1622	1561	1532	1444	1375	1296	1166	1041	946	877	746	727	642	582	481	425	386	321	277	255	206	165	166	162	209	253	311	348	407	468	505	600	675	793	884	979	1046	1133	1225	1340	1443	1454	1470	1604	1654	1731	1820	1919	2022	2107	2252	2341	2316	2465	2485	2629	2641	2807	2879	2987	3163	3353	3346	3527	3521	3569	3586	3482	3427	3515	3442	3391	3320	3265	3306	3165	3009	3006	2941	2835	2772	2626	2578	2360	2305	2279	2273	2274	2305	2174	2107	1964	1919	1826	1863	1781	1713	1635	1602	1504	1510	1595	1647	1580	1537	1479	1501	1489	1537	1619	1575	1478	1459	1439	1419	1344	1229	1124	1026	945	926	890	866	836	794	814	844	881	854	768	740	734	729	709	683	680	666	644	532	452	431	378	335	292	265	198	193	153	153	155	151	155	147	152	135	114	96	91	76	72	87	76	105	86	101	90	87	92	125	125	150	163	181	181	189	197	189	230	240	305
365	373	338	373	332	324	347	373	461	547	584	631	717	719	728	674	618	573	517	495	393	360	357	321	336	343	341	390	409	433	493	543	548	573	565	629	677	686	717	731	677	655	641	542	495	452	425	401	395	383	377	362	366	351	377	391	398	434	442	484	495	533	544	566	587	665	693	735	747	828	893	894	869	927	906	910	893	892	882	902	915	908	929	966	980	1065	1084	1153	1167	1314	1383	1401	1400	1416	1438	1474	1480	1525	1589	1602	1668	1689	1715	1772	1846	1889	1858	1882	1948	1990	2011	2109	2219	2278	2384	2473	2558	2571	2715	2776	2818	2862	2930	2939	3031	3063	3030	2930	2946	2896	2775	2690	2691	2544	2428	2336	2263	2225	2187	2139	2151	2074	2090	2045	2053	2020	2030	2098	2128	2170	2215	2288	2333	2423	2545	2653	2637	2729	2664	2727	2739	2796	2753	2770	2790	2581	2438	2332	2145	1924	1799	1663	1509	1422	1246	1070	1040	934	923	792	742	672	624	586	526	474	425	426	401	357	350	359	360	349	375	397	468	507	527	639	737	817	946	1031	1153	1240	1357	1468	1572	1613	1699	1799	1952	2032	2017	2068	2023	2046	1993	1891	1885	1807	1845	1687	1613	1468	1381	1317	1163	1083	943	936	850	810	711	618	539	496	421	357	320	287	277	264	241	229	247	228	268	304	328	366	416	461	562	630	739	847	989	1024	1115	1210	1249	1387	1375	1382	1453	1547	1651	1679	1801	1918	2094	2317	2516	2632	2656	2639	2749	2782	2829	2943	3054	3336	3446	3414	3433	3403	3417	3417	3525	3420	3468	3408	3289	3294	3067	3026	2952	2823	2750	2785	2709	2715	2646	2492	2422	2404	2489	2490	2469	2299	2267	2144	2037	1932	1906	1756	1625	1484	1461	1451	1476	1551	1600	1612	1552	1568	1650	1658	1669	1648	1585	1495	1418	1376	1337	1265	1238	1065	1001	992	976	925	930	862	830	817	824	904	819	790	734	701	676	654	588	651	605	619	543	529	450	418	375	348	288	269	237	209	200	161	147	118	114	113	88	106	127	111	121	128	117	105	84	101	88	72	72	54	55	70	87	128	139	184	194	244	258	263	278	297	324
389	369	344	329	388	418	442	505	566	600	668	647	694	663	680	658	603	600	568	522	467	445	394	359	348	313	318	324	356	397	427	476	501	533	570	640	657	629	652	654	635	610	574	518	438	398	370	336	324	296	307	294	308	308	348	342	375	389	399	426	479	504	511	508	522	568	604	668	730	753	800	822	809	891	902	897	891	928	985	1015	977	1011	984	990	1036	1029	1055	1094	1146	1233	1236	1265	1288	1297	1327	1360	1329	1335	1398	1438	1524	1518	1574	1638	1630	1623	1713	1744	1799	1921	1977	2046	2143	2175	2284	2310	2374	2525	2689	2722	2887	2797	2795	2896	3007	2993	2988	3049	2954	2874	2848	2819	2690	2648	2530	2300	2205	2057	2050	1933	1904	1912	1913	1880	1838	1849	1911	1932	1983	2005	2112	2114	2161	2170	2332	2391	2438	2497	2416	2555	2665	2700	2758	2651	2670	2497	2426	2206	2082	1835	1753	1596	1505	1337	1190	1060	934	839	785	710	646	578	521	477	474	413	393	350	300	297	272	283	296	294	311	349	350	420	504	580	725	820	980	1034	1122	1249	1340	1440	1536	1563	1708	1820	1906	1961	2005	2032	2043	1999	1984	2022	1932	1874	1828	1763	1636	1539	1409	1392	1239	1109	1053	972	851	724	626	576	489	456	373	392	368	376	380	323	314	289	284	293	279	300	365	375	413	479	575	630	761	801	864	939	1011	1094	1198	1232	1277	1334	1380	1559	1626	1708	1795	1933	2056	2314	2429	2516	2555	2564	2636	2705	2909	3033	3275	3356	3413	3424	3383	3265	3289	3270	3279	3197	3070	2999	2839	2716	2631	2704	2607	2598	2601	2656	2666	2598	2619	2561	2571	2671	2577	2491	2488	2298	2059	1975	1968	1860	1812	1699	1614	1512	1521	1541	1570	1595	1581	1511	1464	1410	1496	1512	1497	1407	1371	1380	1400	1352	1359	1211	1092	1041	995	990	963	927	851	762	698	721	651	642	646	627	649	714	706	652	723	663	596	617	526	462	392	352	311	256	206	195	208	205	200	191	201	160	162	150	128	125	124	127	119	125	95	130	99	78	68	63	61	65	54	90	108	136	182	205	223	250	263	294	282	281	315
320	287	284	321	342	386	458	468	483	515	537	516	508	572	585	585	610	594	582	560	509	474	409	355	312	251	235	252	291	303	349	367	429	493	504	576	568	622	590	611	574	582	561	509	443	394	370	333	313	276	271	287	299	319	331	323	374	418	429	454	459	474	501	511	534	559	612	645	677	763	828	847	834	848	875	878	873	913	965	955	969	897	900	908	893	941	927	927	928	1038	1080	1133	1094	1148	1224	1232	1222	1292	1351	1437	1501	1578	1632	1587	1609	1661	1743	1787	1897	1905	2016	2048	2048	2078	2180	2224	2294	2368	2511	2610	2607	2770	2712	2808	2869	2866	2844	2880	2775	2734	2625	2625	2512	2438	2315	2248	2143	2032	1902	1913	1873	1846	1756	1726	1675	1738	1801	1811	1794	1818	1809	1897	1925	1980	1993	1989	2103	2179	2283	2307	2346	2433	2547	2521	2530	2367	2283	2110	1982	1811	1665	1617	1405	1310	1153	1031	891	824	770	666	598	566	475	496	487	451	443	422	373	338	340	340	308	349	368	405	439	524	576	635	755	849	947	1027	1071	1169	1289	1328	1400	1510	1540	1639	1773	1751	1821	1868	1848	1936	1927	2009	1959	1894	1772	1713	1601	1522	1439	1403	1287	1178	1145	1061	909	763	713	573	540	448	431	402	388	366	323	319	262	206	207	244	241	277	329	345	401	487	570	609	675	714	783	851	946	1046	1110	1220	1265	1378	1362	1447	1524	1636	1727	1863	2043	2144	2225	2240	2240	2428	2577	2696	2820	2979	3062	3067	3171	3044	3027	3049	3103	2927	2963	2755	2715	2675	2516	2451	2564	2508	2552	2544	2566	2438	2409	2447	2335	2312	2370	2390	2394	2358	2338	2189	2196	2137	2045	1992	1858	1708	1659	1586	1632	1615	1602	1501	1479	1391	1327	1300	1340	1249	1224	1204	1241	1270	1318	1312	1236	1188	1114	1059	985	931	866	733	683	605	577	578	604	584	591	639	723	742	774	729	703	634	597	524	439	360	311	239	190	182	169	197	202	209	224	216	236	222	201	179	150	132	117	106	113	103	100	104	88	107	104	102	104	121	118	134	163	192	181	202	196	227	233	312	314	336	358
250	281	316	349	347	387	391	398	422	426	456	463	482	514	579	628	642	608	641	601	560	471	410	369	307	278	246	268	287	314	338	406	432	498	540	603	700	696	713	682	682	639	640	603	510	466	421	391	374	383	338	358	350	344	337	344	363	379	403	417	403	406	422	471	455	506	551	585	651	703	743	819	832	779	834	785	773	833	848	883	847	805	828	783	826	823	886	876	913	940	1000	1073	1092	1110	1081	1206	1257	1307	1333	1391	1437	1449	1466	1529	1645	1636	1672	1687	1832	1808	1851	1828	1896	1928	1993	2090	2181	2213	2353	2389	2572	2616	2668	2679	2791	2764	2834	2889	2951	2823	2756	2558	2587	2415	2294	2209	2156	2064	2014	1916	1788	1698	1689	1571	1499	1481	1501	1473	1557	1568	1534	1606	1676	1712	1756	1798	1877	1940	2092	2128	2258	2294	2453	2438	2522	2373	2323	2185	2040	1834	1666	1631	1468	1309	1159	1071	946	854	826	701	604	558	519	492	471	475	461	455	413	387	388	375	407	425	469	528	565	573	618	680	739	748	840	905	994	1058	1137	1243	1337	1430	1458	1584	1610	1682	1695	1771	1780	1823	1841	1839	1763	1728	1687	1583	1557	1485	1416	1300	1263	1173	1138	1099	956	833	720	591	541	462	372	349	292	248	236	212	213	195	195	208	239	277	299	342	368	462	521	570	624	661	770	896	1020	1060	1161	1243	1303	1271	1336	1316	1418	1517	1701	1760	1865	1984	2072	2081	2245	2430	2463	2622	2735	2803	2776	2846	2801	2897	3000	3043	2972	2969	2805	2689	2699	2734	2581	2461	2530	2475	2383	2438	2315	2279	2214	2201	2145	2146	2160	2223	2207	2200	2187	2142	2196	2276	2167	1984	1792	1633	1506	1586	1528	1493	1440	1408	1359	1378	1429	1347	1311	1180	1146	1159	1149	1137	1099	1039	961	929	905	910	859	793	721	651	616	590	592	637	644	648	664	674	742	664	645	608	575	524	497	443	388	319	260	225	182	173	163	189	181	187	197	204	216	214	188	168	153	141	145	140	133	131	110	120	142	107	110	137	142	141	145	144	177	177	197	205	244	251	285	318	375	401	411
306	351	376	376	400	396	355	369	363	367	455	480	524	576	644	672	666	666	682	620	568	483	411	334	295	296	267	248	286	295	347	396	434	486	573	599	642	705	752	705	717	714	635	593	548	527	430	421	393	379	382	402	355	351	312	327	322	347	373	370	350	360	366	416	447	477	541	553	586	664	663	739	821	817	823	829	789	802	853	848	849	885	851	883	884	877	880	889	898	961	1016	1028	1073	1061	1067	1116	1155	1131	1163	1203	1172	1246	1259	1418	1454	1483	1496	1580	1632	1671	1695	1680	1727	1795	1874	2014	2174	2347	2404	2509	2554	2661	2791	2905	2801	2874	2838	2903	2903	2889	2745	2660	2587	2422	2325	2230	2130	2054	1899	1814	1711	1547	1579	1473	1369	1357	1321	1310	1285	1309	1355	1420	1455	1537	1575	1629	1793	1847	1986	2073	2228	2237	2267	2281	2210	2195	2047	2002	1843	1728	1565	1437	1300	1227	1147	1031	943	860	761	693	640	580	571	508	468	469	434	402	385	412	389	376	368	457	428	503	506	582	569	634	655	747	776	867	970	1114	1198	1281	1410	1485	1539	1600	1664	1617	1682	1645	1654	1694	1610	1604	1598	1563	1440	1422	1444	1398	1348	1334	1286	1188	1093	1001	871	750	620	551	464	438	354	306	276	251	244	236	230	195	231	240	258	288	298	352	413	491	550	590	675	752	822	954	1003	1080	1113	1232	1242	1298	1354	1459	1446	1585	1696	1752	1857	1934	1924	2008	2156	2254	2326	2393	2515	2520	2629	2640	2820	2993	3079	3112	3023	3015	2850	2745	2726	2758	2523	2373	2255	2283	2220	2166	2178	2140	2153	2149	2157	2182	2133	2157	2055	2060	2086	2058	2035	1936	1879	1725	1669	1546	1493	1480	1506	1356	1342	1329	1368	1367	1340	1221	1145	1053	1005	1034	1000	934	890	838	772	752	789	794	724	696	641	618	622	589	561	550	538	520	536	558	581	551	540	518	489	449	454	414	401	334	338	272	207	164	148	126	134	123	123	166	189	213	196	197	194	204	165	162	143	137	152	128	111	128	113	104	118	129	140	170	182	226	247	275	256	271	291	341	331	404	415
318	332	340	343	348	315	282	258	305	332	402	449	545	582	564	615	591	581	569	547	484	414	391	294	305	260	230	213	216	272	300	361	411	460	514	519	549	564	653	627	630	629	614	558	509	507	450	410	390	380	349	344	324	301	315	295	303	312	337	355	369	384	406	431	451	541	545	587	653	687	682	775	817	839	850	858	856	894	920	929	891	882	868	846	784	811	806	824	859	893	913	924	932	904	936	985	1022	1009	1089	1118	1169	1221	1285	1347	1428	1496	1547	1539	1606	1616	1628	1740	1838	1853	1981	2040	2126	2280	2419	2471	2598	2631	2717	2695	2751	2717	2716	2644	2627	2661	2618	2499	2453	2332	2331	2243	2115	2075	2000	1862	1687	1635	1578	1430	1379	1354	1300	1246	1278	1198	1218	1217	1277	1341	1359	1431	1539	1623	1675	1751	1807	1932	1923	1900	1813	1759	1746	1626	1578	1472	1343	1196	1167	1081	1029	948	871	826	735	698	611	573	565	542	519	458	497	445	446	423	410	411	416	445	452	486	513	571	619	618	678	745	856	938	1052	1161	1298	1354	1436	1492	1538	1571	1577	1561	1584	1563	1550	1517	1529	1534	1456	1452	1438	1405	1368	1333	1297	1238	1198	1109	996	879	791	678	598	539	482	439	420	372	337	308	284	247	209	198	186	195	240	260	279	348	431	487	587	666	735	736	837	859	948	1000	1044	1106	1205	1226	1347	1456	1542	1591	1680	1724	1828	1840	1876	2037	2112	2182	2266	2311	2389	2469	2555	2777	2833	2925	2972	2944	2672	2682	2523	2487	2506	2388	2308	2225	2219	2201	2161	2124	2091	2110	2167	2114	2205	2144	2160	2001	2017	2047	1994	1942	1855	1789	1747	1609	1553	1574	1524	1549	1427	1308	1257	1206	1225	1144	1083	999	900	887	901	921	880	801	789	743	767	720	738	684	604	582	529	530	513	482	451	446	469	510	488	497	479	493	514	509	516	462	445	396	366	319	279	228	210	169	159	157	103	135	134	164	180	193	207	223	216	210	184	196	167	132	118	128	127	139	146	144	166	159	201	215	238	237	239	270	253	265	282	349	340	349	362
244	255	235	227	228	210	204	231	259	316	376	431	481	525	505	512	489	487	492	436	431	426	371	351	295	278	251	243	259	261	291	340	395	426	482	508	499	520	533	593	611	606	650	661	641	561	528	484	387	383	342	356	337	300	337	339	334	321	334	389	391	435	432	454	482	531	552	603	635	665	685	731	730	739	756	726	799	767	787	791	793	758	752	775	784	765	828	870	908	892	940	921	871	941	943	1034	1099	1091	1181	1207	1303	1376	1388	1507	1527	1563	1601	1563	1515	1552	1639	1718	1788	1852	1974	1970	2033	2147	2229	2333	2367	2345	2483	2460	2512	2527	2575	2587	2533	2628	2659	2644	2582	2494	2441	2348	2193	2148	2043	1918	1772	1643	1543	1512	1348	1287	1201	1196	1084	1093	1082	1068	1014	1144	1120	1187	1241	1276	1383	1421	1502	1571	1642	1682	1731	1664	1607	1565	1499	1420	1353	1248	1173	1094	1047	953	882	837	841	707	660	614	555	519	541	513	498	511	487	465	442	431	411	420	419	467	508	503	555	623	661	702	807	911	1015	1037	1116	1204	1255	1314	1316	1383	1395	1475	1477	1552	1561	1511	1564	1556	1580	1471	1426	1392	1315	1245	1167	1093	1022	985	863	773	722	662	636	541	496	476	442	349	325	266	250	198	184	163	168	169	217	221	278	303	367	391	409	490	557	629	691	765	826	867	871	996	1099	1168	1245	1312	1399	1455	1523	1613	1666	1794	1840	2037	2098	2161	2223	2265	2339	2379	2361	2593	2547	2620	2571	2450	2420	2230	2206	2180	2110	2067	2017	2003	1953	2075	2038	2045	2073	2027	2048	2033	1987	2031	1976	1991	1986	1949	2053	1968	1864	1766	1687	1581	1497	1454	1352	1317	1268	1215	1128	1137	1105	1085	958	899	909	905	917	891	812	774	765	747	733	661	610	532	482	449	463	402	423	408	397	406	448	470	497	504	512	495	495	466	416	396	329	297	280	241	207	193	184	200	222	210	203	183	201	183	204	180	190	203	197	218	227	206	165	154	156	152	168	176	199	218	227	229	226	217	210	229	249	233	263	285	313	368	392	420	408
200	203	198	172	190	199	225	229	324	327	391	426	463	440	477	453	459	480	473	501	502	470	445	420	398	350	308	270	284	282	295	328	360	379	430	449	478	506	552	578	634	665	683	631	603	584	481	429	389	348	292	311	312	299	316	329	324	325	344	340	385	398	403	426	440	505	541	552	544	630	626	674	633	643	691	702	702	708	761	752	781	825	802	842	894	914	942	948	974	981	953	994	1007	986	1016	1040	1018	1111	1156	1182	1243	1249	1256	1288	1340	1313	1406	1380	1382	1442	1540	1537	1586	1685	1682	1766	1869	1947	2041	2077	2141	2212	2286	2381	2506	2578	2599	2640	2774	2840	2863	2916	2802	2755	2619	2360	2241	2115	1992	1830	1711	1606	1504	1310	1262	1179	1132	1085	1041	994	960	945	934	921	991	1006	1061	1104	1160	1262	1354	1426	1577	1626	1637	1589	1606	1537	1515	1417	1397	1236	1171	1057	1006	896	857	764	712	643	629	565	541	493	458	456	474	432	411	423	379	395	367	397	408	401	427	461	497	572	602	647	736	834	890	958	1039	1052	1104	1155	1185	1265	1376	1440	1483	1493	1513	1452	1521	1509	1423	1388	1350	1292	1298	1250	1160	1129	1016	972	881	829	719	676	602	523	445	388	326	259	226	201	172	166	155	173	162	188	184	191	224	239	258	296	342	371	434	520	559	637	663	711	828	904	936	1057	1049	1132	1192	1231	1305	1457	1523	1667	1767	1821	1903	1926	1948	2057	2060	2159	2176	2276	2246	2248	2237	2184	2200	2149	2072	2004	1906	1837	1776	1787	1866	1876	1871	1920	1947	1954	1881	1863	1875	1856	1937	1935	2003	1902	1955	1875	1822	1692	1562	1545	1423	1308	1235	1193	1129	1140	1070	1156	1093	983	930	941	917	881	882	820	747	693	721	697	655	633	512	470	436	444	396	384	389	354	416	423	412	440	466	453	463	445	432	409	360	321	304	284	284	262	246	225	225	236	239	215	209	221	216	194	226	225	205	228	254	284	265	245	265	251	233	237	209	201	205	205	210	196	172	182	186	207	234	257	307	340	357	407	418	415	383
165	169	162	193	204	243	249	275	328	356	382	406	371	396	402	417	415	460	466	502	472	449	452	380	347	320	272	251	269	239	229	259	269	339	363	383	444	480	528	535	562	554	583	559	539	497	414	394	362	320	304	308	308	313	317	301	319	339	300	319	323	345	368	419	413	449	482	497	572	602	616	649	634	642	684	720	728	798	841	869	899	873	920	1001	1006	1038	1003	1007	964	1005	1015	1043	972	984	948	959	987	994	962	1026	1065	1102	1117	1094	1190	1182	1297	1349	1303	1401	1526	1542	1574	1622	1677	1697	1744	1803	1868	1941	2096	2127	2222	2340	2435	2485	2668	2733	2716	2835	2828	2838	2670	2518	2401	2290	2118	1978	1861	1734	1701	1597	1485	1345	1253	1193	1104	1026	944	895	891	856	815	884	906	890	954	1019	1117	1209	1313	1397	1493	1488	1548	1524	1405	1350	1370	1311	1188	1134	1074	968	844	785	759	686	625	546	554	489	497	446	445	434	421	427	409	385	383	358	374	382	409	430	464	473	507	583	620	683	743	809	828	875	939	987	1005	1018	1116	1132	1195	1269	1285	1333	1356	1361	1425	1333	1375	1286	1285	1307	1276	1215	1229	1113	1079	938	926	810	738	604	551	466	371	324	287	265	224	196	187	168	138	119	102	111	122	137	163	182	225	282	326	381	427	480	531	573	570	627	696	780	875	893	991	1003	1056	1059	1187	1310	1429	1425	1537	1591	1615	1653	1733	1827	1881	2001	2070	2085	2131	2110	2156	2153	2138	2090	1965	1897	1747	1654	1631	1651	1726	1716	1805	1860	1853	1834	1854	1734	1730	1720	1747	1689	1698	1715	1745	1675	1714	1562	1546	1507	1430	1347	1299	1246	1216	1184	1090	1045	954	877	890	851	792	753	696	634	608	680	707	699	731	585	543	529	514	484	452	402	366	367	361	367	323	351	391	371	422	449	437	419	401	343	342	311	295	282	244	249	185	194	183	190	178	198	240	258	312	323	359	358	357	353	318	277	258	278	268	239	197	197	196	214	206	205	176	202	211	231	258	283	298	346	389	356	393	391	333
120	158	170	189	196	215	227	215	282	276	278	298	322	346	359	365	394	430	461	459	431	409	370	297	292	264	231	244	232	218	225	241	229	285	356	397	422	475	493	523	560	561	534	528	495	492	466	459	448	424	396	369	352	350	345	346	338	353	368	357	338	311	371	374	393	433	445	484	510	568	602	640	650	649	674	727	733	773	825	864	882	880	869	870	883	862	884	925	878	919	891	888	932	1000	902	987	1026	981	988	1061	1111	1151	1190	1246	1318	1344	1396	1426	1464	1489	1549	1559	1580	1592	1592	1766	1716	1761	1809	1862	1905	1987	2087	2167	2310	2286	2540	2611	2564	2527	2586	2488	2376	2251	2188	2155	2034	2036	1925	1911	1761	1719	1579	1451	1317	1244	1078	1006	907	907	839	815	835	875	858	856	860	940	1035	1134	1178	1278	1300	1361	1368	1405	1346	1272	1263	1206	1123	993	855	844	771	724	686	652	636	580	542	507	473	453	435	432	439	414	411	421	417	390	408	438	440	499	536	569	588	607	634	659	716	765	781	846	889	917	1000	1002	1042	1087	1096	1231	1271	1324	1375	1357	1363	1381	1405	1374	1371	1325	1255	1214	1171	1058	987	907	836	760	673	619	533	470	424	348	303	250	220	211	157	112	111	92	79	76	92	132	161	177	239	269	336	339	365	443	480	540	530	577	691	740	770	806	864	892	977	1020	1103	1237	1293	1293	1402	1444	1492	1606	1705	1804	1877	1919	1936	1978	2029	2143	2117	2092	2053	1910	1797	1711	1605	1626	1614	1688	1723	1773	1821	1822	1768	1734	1724	1714	1616	1604	1588	1572	1564	1623	1640	1697	1732	1649	1638	1515	1452	1422	1320	1312	1197	1111	1045	903	809	763	768	737	725	671	646	602	623	630	636	609	577	588	546	535	533	471	421	423	369	400	442	377	355	357	371	377	457	430	426	457	373	348	348	302	302	251	226	181	181	176	207	204	227	264	302	354	359	396	384	355	319	297	284	250	231	225	232	236	218	241	267	270	279	260	218	226	210	215	228	273	303	328	376	399	406	385	327
125	139	197	178	195	203	176	192	205	215	259	284	332	362	377	430	468	464	467	462	433	392	362	333	324	298	296	294	276	259	264	245	287	289	386	439	463	503	530	541	570	542	551	561	535	541	525	517	516	485	450	441	435	395	381	375	358	332	335	302	298	291	291	319	357	387	398	414	463	468	541	586	560	600	632	626	676	658	689	720	735	778	738	780	792	816	867	875	890	941	934	959	966	965	946	968	1015	1019	1005	1059	1106	1088	1196	1261	1367	1350	1404	1446	1421	1470	1445	1414	1459	1440	1516	1536	1690	1683	1713	1711	1802	1864	2009	2097	2178	2350	2462	2437	2442	2464	2433	2399	2371	2306	2254	2173	2125	2062	2013	1896	1862	1733	1585	1452	1316	1209	1075	960	913	884	816	801	801	834	819	863	882	960	996	1088	1154	1110	1160	1190	1203	1284	1217	1158	1143	1077	956	878	783	744	716	659	672	631	609	586	555	500	498	405	471	468	424	442	437	433	422	442	440	489	483	511	496	505	492	523	544	638	679	759	806	856	983	1027	1080	1206	1184	1228	1249	1338	1310	1310	1336	1345	1286	1298	1336	1325	1326	1279	1200	1184	1145	1050	980	876	827	795	717	653	570	485	399	364	309	260	191	162	132	100	99	80	101	103	110	134	159	182	183	202	221	264	347	397	454	488	578	600	709	712	725	761	802	858	953	1003	1040	1057	1102	1191	1279	1326	1490	1590	1655	1739	1708	1750	1767	1780	1930	2106	2096	2081	1924	1857	1728	1705	1715	1655	1696	1696	1663	1666	1668	1703	1687	1796	1744	1664	1714	1659	1659	1619	1575	1589	1626	1581	1583	1651	1538	1425	1362	1325	1282	1161	1088	1051	958	842	807	799	778	712	657	640	594	577	555	538	515	484	459	450	481	497	471	427	435	459	470	469	481	450	421	409	386	365	373	385	383	351	330	277	298	299	291	245	231	209	208	221	208	228	250	273	304	319	351	405	344	340	327	306	274	282	258	254	246	241	253	275	280	246	231	244	213	207	184	208	229	266	295	327	364	397	427	400	358
171	198	215	219	239	207	175	152	179	196	242	314	351	391	433	441	436	472	418	419	402	364	353	347	297	314	296	279	264	253	250	262	317	335	358	404	431	422	413	455	466	509	497	487	552	516	530	514	507	459	405	393	374	399	344	344	312	311	304	311	294	295	298	347	362	414	427	462	438	488	519	550	564	549	605	607	631	666	652	687	727	739	803	791	806	827	872	935	956	975	997	994	978	944	903	894	854	873	921	953	939	998	1079	1107	1192	1230	1292	1375	1359	1383	1373	1397	1396	1388	1428	1511	1562	1629	1646	1703	1776	1876	1937	1976	2036	2121	2213	2299	2208	2243	2176	2328	2297	2255	2304	2178	2097	1997	1910	1829	1733	1602	1464	1345	1204	1140	1055	1003	977	890	869	834	814	807	880	865	904	882	903	934	949	967	946	980	975	1012	962	919	857	826	775	698	656	619	579	587	583	577	563	530	526	471	471	434	426	411	403	389	394	408	445	433	454	484	507	528	490	534	542	580	669	704	819	887	971	1059	1203	1249	1322	1287	1287	1310	1248	1289	1224	1206	1234	1212	1230	1235	1218	1291	1250	1222	1223	1262	1181	1100	1047	999	975	851	756	702	609	479	424	375	310	255	219	182	163	129	101	86	99	93	97	103	111	110	143	176	223	276	347	401	449	511	519	580	642	687	705	739	804	856	911	1029	1009	1022	1071	1145	1193	1325	1434	1464	1496	1497	1418	1522	1637	1756	1893	1986	2001	1892	1864	1810	1751	1680	1643	1634	1639	1645	1621	1717	1719	1744	1845	1750	1855	1772	1781	1746	1698	1596	1559	1563	1548	1450	1378	1363	1304	1260	1251	1178	1211	1143	1078	997	912	884	795	826	754	669	588	554	530	506	459	403	408	385	376	408	433	405	395	413	432	438	489	430	446	432	404	390	374	378	347	379	361	348	341	330	323	336	332	281	271	241	200	197	194	177	196	235	283	304	378	366	401	404	424	389	343	313	287	290	256	219	230	201	202	190	164	189	169	197	180	213	268	292	309	315	346	364	375	320	308
185	183	175	166	165	139	136	120	137	176	218	248	292	350	359	355	361	361	328	338	287	278	287	294	269	263	249	231	262	246	245	249	302	295	320	352	362	353	367	359	369	422	474	508	539	540	502	505	480	437	372	386	357	347	412	399	353	356	344	349	363	378	385	419	452	471	479	498	526	540	517	561	551	561	545	603	614	657	674	684	719	720	791	760	806	768	824	872	875	872	925	878	859	795	819	786	796	794	889	938	1029	1035	1141	1199	1249	1333	1350	1381	1418	1415	1466	1428	1494	1451	1507	1524	1567	1517	1508	1637	1677	1706	1712	1793	1827	1912	1929	1843	1921	2037	2038	1992	2155	2158	2116	2084	2007	2050	2009	1924	1793	1677	1584	1404	1314	1203	1165	1103	994	934	877	835	840	785	782	773	723	720	685	759	749	749	745	783	767	775	788	749	711	652	637	578	565	519	546	531	520	501	453	464	435	395	379	346	341	343	359	362	414	460	464	492	534	541	548	614	611	621	719	733	824	899	947	1010	1057	1123	1135	1244	1222	1230	1209	1183	1227	1233	1214	1258	1275	1304	1329	1353	1361	1307	1326	1268	1228	1163	1100	1064	1019	911	825	815	707	630	546	483	441	390	341	309	249	211	173	135	100	78	87	66	65	71	94	124	129	182	256	279	338	373	409	467	510	534	564	620	645	706	757	862	860	918	951	970	1033	1120	1205	1225	1314	1307	1349	1330	1424	1448	1588	1739	1765	1824	1792	1691	1623	1659	1617	1560	1586	1520	1528	1566	1645	1699	1793	1871	1866	1855	1793	1704	1692	1651	1553	1505	1515	1507	1448	1432	1373	1282	1286	1224	1234	1223	1120	1043	1014	864	828	782	703	708	666	599	580	564	579	554	471	432	407	391	416	414	379	355	333	311	330	338	338	328	317	344	364	355	365	389	396	394	377	389	370	338	296	281	260	249	233	225	192	194	189	200	248	284	312	359	412	463	487	469	439	381	347	272	256	225	223	209	204	171	190	196	199	196	208	193	217	198	245	228	243	283	310	291	305	281	273
181	135	136	100	104	102	95	107	131	137	161	187	227	245	273	297	300	349	331	331	324	306	286	295	283	291	281	288	276	282	296	285	284	309	315	329	352	364	406	400	417	466	478	551	568	571	553	531	498	461	411	427	423	447	416	421	456	417	387	410	408	449	447	451	446	468	446	464	505	514	467	476	519	486	510	517	560	597	614	612	638	642	682	668	742	749	771	836	776	818	833	790	869	821	829	874	875	899	955	1052	1114	1186	1220	1294	1274	1290	1293	1385	1405	1399	1384	1432	1411	1428	1422	1433	1379	1473	1419	1433	1450	1520	1538	1631	1691	1664	1764	1784	1851	1927	1932	2028	2023	2062	2149	2103	2058	2088	2091	2028	1950	1793	1678	1498	1371	1280	1146	1053	1002	899	854	767	754	675	678	620	582	606	624	584	643	641	708	650	724	753	716	696	636	602	558	568	504	510	487	492	450	442	402	376	354	337	319	295	293	326	364	349	401	459	516	526	563	612	592	647	686	703	757	831	875	933	953	988	1075	1080	1111	1180	1235	1311	1312	1314	1343	1417	1449	1487	1501	1510	1531	1477	1446	1377	1296	1219	1158	1034	999	932	927	852	793	737	643	583	524	478	425	383	336	289	224	169	143	130	96	90	91	89	89	103	111	126	140	181	216	251	255	283	346	375	426	516	536	556	574	664	686	678	732	739	764	833	908	970	1070	1081	1144	1127	1166	1252	1275	1387	1458	1496	1473	1491	1580	1570	1578	1545	1500	1455	1407	1379	1412	1444	1400	1522	1539	1620	1590	1655	1571	1562	1545	1532	1525	1524	1505	1523	1447	1422	1357	1314	1251	1116	1079	1051	907	832	801	717	687	648	622	574	560	591	562	571	560	555	480	457	415	417	394	371	313	313	294	291	276	288	274	286	298	333	358	360	322	361	334	370	334	344	302	267	246	233	231	218	208	254	240	279	269	319	365	376	396	378	383	409	390	395	403	372	346	304	286	263	242	224	207	225	191	197	210	197	195	186	190	191	223	239	215	253	266	271	286	271	253
141	142	133	127	134	132	140	164	151	179	199	205	213	257	267	310	364	377	393	406	406	388	387	348	325	322	318	311	298	311	299	279	296	309	318	319	331	390	383	410	413	441	483	496	505	490	494	492	463	464	418	397	444	420	401	374	402	396	403	408	423	409	370	381	374	412	420	439	455	482	434	499	489	457	483	507	542	591	619	627	679	619	700	754	786	817	776	811	791	835	862	916	934	941	940	946	866	880	902	981	971	983	1039	1112	1093	1078	1158	1186	1197	1245	1257	1310	1321	1276	1284	1247	1317	1257	1315	1330	1342	1364	1448	1458	1528	1605	1607	1770	1815	1882	1918	1941	1979	2008	2063	2068	2065	2069	1940	1881	1861	1733	1623	1399	1296	1195	1073	987	924	841	787	736	705	655	594	585	593	598	639	623	671	631	635	641	608	607	608	552	519	513	476	475	477	449	418	387	388	339	320	312	316	315	324	322	331	356	367	379	414	424	517	532	572	645	668	700	761	750	833	851	921	948	1036	1039	1076	1149	1179	1254	1312	1342	1467	1450	1517	1546	1549	1590	1643	1529	1482	1416	1333	1234	1248	1120	1068	1038	1058	952	969	937	843	754	712	600	514	465	377	312	253	217	176	150	120	107	106	88	111	107	104	95	102	107	125	156	158	188	241	255	297	365	428	462	465	485	477	470	485	494	507	546	602	662	765	824	875	885	940	976	1006	1077	1155	1227	1244	1258	1263	1320	1349	1399	1420	1399	1343	1222	1225	1143	1159	1166	1180	1238	1246	1285	1378	1364	1386	1454	1446	1478	1468	1475	1528	1415	1296	1285	1252	1183	1098	971	902	828	760	679	665	632	617	577	547	531	536	525	496	498	453	437	405	404	373	388	365	331	337	368	356	363	354	315	328	324	308	337	298	264	275	255	252	270	248	276	285	269	255	290	259	263	274	289	297	293	333	373	401	382	391	360	387	389	398	412	429	384	396	381	343	302	262	254	251	237	179	176	168	151	152	160	178	193	235	244	303	267	272	294	270	255	246
153	168	181	182	180	191	183	170	158	168	170	204	212	244	261	308	327	352	406	405	406	397	353	343	314	277	274	233	257	245	217	191	224	221	243	256	272	314	295	349	370	361	386	390	386	399	426	408	433	431	416	411	405	384	410	382	402	406	401	371	392	374	397	404	414	424	458	484	493	519	535	530	528	493	516	556	592	646	718	731	731	761	752	733	750	763	770	765	805	788	834	845	863	859	864	858	846	845	828	794	851	862	931	1032	1074	1043	1121	1135	1172	1233	1268	1320	1273	1270	1306	1303	1306	1339	1294	1227	1218	1282	1348	1326	1407	1435	1515	1586	1593	1654	1748	1708	1704	1828	1833	1872	1886	1762	1760	1719	1715	1674	1502	1391	1263	1173	1136	1050	960	932	865	809	770	721	675	647	596	615	617	610	646	648	584	592	535	487	447	449	420	404	397	409	344	358	345	332	293	303	280	229	277	292	299	337	350	396	393	413	463	449	525	557	569	612	664	748	722	785	802	865	919	969	962	1069	1070	1136	1224	1252	1337	1366	1429	1502	1452	1517	1494	1532	1549	1514	1465	1390	1396	1353	1314	1212	1198	1160	1139	1104	1027	932	862	775	636	522	440	395	361	297	262	222	184	144	127	104	87	73	72	65	48	62	81	87	104	144	190	202	217	258	311	353	389	399	390	407	390	389	349	383	400	461	485	619	661	664	734	770	807	863	962	986	1066	1087	1130	1146	1146	1228	1231	1225	1226	1156	1069	1045	985	1003	1046	1073	1152	1186	1232	1242	1243	1319	1336	1349	1310	1283	1305	1305	1283	1246	1189	1169	1176	1071	1009	879	888	801	733	667	604	601	539	505	476	426	427	396	365	354	322	342	340	353	363	371	359	368	403	411	416	387	334	336	328	324	291	251	211	212	220	259	257	285	279	293	300	305	295	299	295	298	277	242	254	269	305	371	384	441	488	506	503	478	444	427	418	408	368	364	337	264	243	237	212	215	165	171	143	144	168	179	171	209	222	250	268	275	286	285	275	274	259
144	175	187	192	177	168	151	133	146	162	150	185	188	233	256	294	300	301	334	349	329	324	322	296	283	256	230	243	224	232	204	224	213	240	254	264	292	343	321	376	408	379	387	384	405	458	465	454	473	489	461	459	466	455	489	469	457	457	430	422	398	410	418	429	445	454	505	488	550	509	534	519	524	537	508	553	570	607	665	687	681	682	676	630	630	653	635	640	666	729	789	800	818	833	866	880	828	836	832	858	900	957	1001	1148	1177	1296	1292	1299	1298	1303	1327	1402	1312	1314	1294	1349	1325	1328	1338	1231	1204	1220	1182	1253	1238	1239	1327	1337	1401	1469	1554	1623	1645	1677	1753	1750	1830	1780	1774	1716	1760	1711	1542	1453	1317	1321	1220	1168	1120	1035	989	960	930	880	792	764	673	621	602	551	558	561	517	556	499	481	443	409	347	368	347	333	288	266	266	279	288	240	245	222	220	227	239	275	288	322	385	424	474	466	547	583	589	636	654	695	723	751	798	826	891	981	966	1075	1088	1209	1246	1317	1348	1446	1421	1494	1447	1465	1418	1482	1510	1510	1517	1461	1442	1371	1357	1281	1221	1128	1079	1069	921	836	754	640	594	506	449	414	373	337	281	225	184	154	120	75	50	36	34	32	36	53	68	88	104	122	153	165	198	237	289	339	375	356	380	413	408	397	420	411	462	462	480	550	566	593	621	674	720	819	908	934	980	1011	1032	1066	1082	1099	1094	1122	1100	1043	984	1010	1046	1046	1125	1192	1208	1256	1299	1298	1378	1320	1251	1215	1162	1123	1108	1137	1126	1138	1145	1158	1129	1101	981	904	847	811	706	624	524	502	459	451	372	386	373	350	325	313	304	293	317	343	321	305	330	354	361	363	345	325	309	330	322	294	286	258	241	261	272	298	346	344	333	352	365	333	299	295	280	263	250	246	279	325	344	406	473	525	549	539	553	525	503	438	386	329	301	306	282	256	271	223	221	203	189	177	187	166	189	178	148	175	200	196	208	239	235	261	290	254	254
161	188	190	194	189	192	184	147	156	142	152	168	195	231	249	289	310	321	344	354	354	351	325	307	301	296	312	283	310	288	264	258	266	291	313	322	335	377	382	381	378	402	411	436	482	458	484	487	501	464	481	441	513	491	497	461	410	447	422	371	358	400	399	382	412	458	507	449	469	478	512	452	490	482	487	530	507	590	644	651	678	635	633	652	667	631	698	705	738	764	799	888	839	885	905	911	871	895	929	1039	1023	1032	1139	1175	1293	1295	1386	1325	1314	1297	1270	1284	1273	1203	1191	1176	1232	1217	1248	1216	1185	1226	1172	1162	1188	1264	1257	1320	1375	1411	1465	1601	1695	1744	1759	1761	1764	1746	1720	1644	1681	1547	1507	1421	1346	1351	1276	1249	1202	1092	1059	994	968	882	779	755	681	650	611	554	522	495	470	480	479	447	466	437	355	317	288	291	288	255	244	239	207	203	179	169	172	192	191	213	244	265	309	335	389	447	490	518	530	593	658	695	747	745	795	815	874	958	1063	1128	1237	1278	1332	1416	1477	1532	1526	1568	1492	1518	1467	1474	1487	1498	1479	1413	1351	1340	1313	1214	1140	1109	1030	951	874	807	710	658	593	555	500	417	374	318	246	195	160	133	92	58	34	34	30	39	56	54	60	70	83	71	94	116	157	217	268	301	340	365	409	435	453	429	465	457	461	468	453	480	501	495	599	671	724	715	747	783	820	825	817	916	990	986	1026	1055	1020	1054	1069	1141	1131	1112	1138	1105	1146	1119	1172	1216	1243	1281	1262	1243	1194	1152	1156	1095	1111	1098	1109	1092	995	917	861	855	751	721	622	544	508	431	434	432	375	408	420	372	378	315	330	293	287	260	226	234	245	246	268	252	266	279	295	322	320	346	340	346	355	351	356	341	326	349	355	357	328	304	318	307	290	298	296	308	327	369	392	400	421	444	485	459	445	452	440	408	371	342	314	290	281	229	231	226	215	186	186	164	142	154	133	134	149	143	181	182	178	214	210	229	239	222	210
200	193	216	197	230	200	195	193	191	184	206	212	247	269	238	308	326	314	334	342	292	312	299	300	327	295	317	289	276	309	288	272	272	300	293	295	309	303	329	319	301	327	355	381	424	432	419	455	439	396	429	440	423	465	421	425	390	374	346	333	347	356	387	381	448	452	490	488	489	466	463	468	464	450	495	481	522	571	628	632	610	692	726	733	758	796	827	800	871	870	925	939	892	868	907	899	859	944	992	1002	1037	1045	1070	1140	1165	1247	1238	1218	1340	1277	1262	1203	1251	1211	1195	1233	1239	1227	1230	1185	1220	1233	1182	1186	1142	1164	1254	1283	1353	1439	1464	1520	1598	1607	1615	1665	1658	1588	1555	1590	1576	1559	1520	1488	1402	1414	1438	1355	1248	1161	1125	1068	1031	925	816	766	756	655	629	560	522	468	463	446	462	408	380	358	346	310	274	257	238	207	192	201	174	166	152	151	152	173	214	200	184	223	262	278	341	420	434	498	510	577	628	665	711	765	846	914	978	1058	1186	1322	1331	1403	1460	1458	1530	1588	1587	1598	1617	1580	1541	1559	1524	1508	1477	1515	1449	1398	1341	1284	1232	1188	1095	961	866	814	776	650	572	536	439	376	320	283	235	195	148	124	90	68	43	52	40	36	41	61	60	60	78	87	94	119	152	170	211	236	245	306	354	365	340	368	328	366	378	371	410	442	501	526	610	657	638	641	632	668	681	710	793	857	919	990	978	999	1003	1022	1036	1072	1031	966	950	923	975	1009	1089	1130	1204	1276	1253	1248	1281	1247	1222	1141	1096	1013	963	920	870	806	781	731	720	621	563	543	510	467	441	421	412	411	345	397	395	362	330	312	255	216	205	214	210	220	251	254	265	265	294	322	319	298	323	308	321	338	357	304	344	356	381	386	381	386	385	415	383	377	339	317	336	344	355	378	380	409	395	388	446	452	473	468	451	440	380	309	274	217	177	180	154	145	143	145	128	135	130	129	158	183	186	189	191	196	188	200	175	200	192
197	227	196	201	208	181	173	177	191	185	204	222	229	216	224	252	266	255	276	293	280	280	294	286	266	281	263	280	294	284	291	316	280	284	262	255	251	244	251	260	290	285	333	382	398	434	441	442	441	415	442	436	457	410	396	392	392	396	432	390	429	423	462	473	512	556	559	538	480	540	480	456	421	420	424	466	465	508	538	553	593	630	703	723	783	826	824	784	847	863	859	855	833	863	909	905	931	928	992	1029	1038	1026	1096	1129	1157	1219	1269	1251	1288	1314	1295	1263	1291	1302	1325	1305	1272	1240	1222	1184	1131	1169	1112	1099	1058	1140	1166	1172	1167	1271	1338	1368	1393	1480	1535	1556	1498	1570	1622	1666	1739	1726	1724	1637	1617	1560	1510	1461	1358	1213	1208	1105	1094	1025	895	815	735	690	607	589	489	486	481	427	446	375	367	338	311	268	237	240	221	198	181	168	135	123	110	126	122	129	110	137	137	170	195	217	275	348	431	480	501	567	592	669	724	804	834	960	1026	1171	1287	1396	1428	1493	1503	1586	1593	1686	1684	1677	1768	1725	1782	1749	1776	1772	1759	1715	1675	1613	1493	1427	1271	1228	1087	943	859	784	757	609	575	478	423	364	317	269	238	191	165	144	109	94	59	76	59	36	21	37	28	62	65	82	88	90	108	109	156	177	178	206	203	238	263	266	263	277	310	315	342	371	459	523	576	561	552	542	520	559	595	637	739	727	739	738	760	823	807	871	869	807	816	804	758	808	897	915	978	1036	1088	1083	1120	1108	1096	1112	1066	1010	1023	971	914	845	777	745	745	729	640	586	521	490	474	445	399	428	383	366	348	367	386	399	347	332	303	277	286	305	288	263	252	258	261	283	254	238	228	232	247	268	257	306	326	392	400	474	446	436	422	390	430	410	404	359	347	328	328	359	374	397	415	448	446	478	487	488	472	466	437	402	346	288	247	172	143	122	116	118	131	127	137	148	142	154	151	160	159	159	193	175	182	166	153	157	143
168	172	169	166	158	166	173	183	189	188	224	226	212	222	181	225	218	258	282	269	283	301	290	304	300	313	331	314	324	340	332	351	340	302	264	257	268	239	276	284	305	321	342	403	424	438	431	438	427	443	474	450	447	460	425	437	422	443	460	476	453	492	495	481	488	469	464	451	478	458	447	446	424	397	396	392	409	427	444	500	549	609	625	663	696	757	824	837	793	844	839	864	955	994	1020	1005	1037	1014	1025	1052	1021	1092	1084	1124	1160	1205	1217	1237	1272	1278	1256	1275	1244	1236	1227	1187	1149	1196	1133	1094	1129	1081	1030	1032	1036	1025	1069	1043	1111	1162	1253	1339	1352	1445	1471	1598	1595	1671	1739	1771	1780	1793	1747	1691	1678	1633	1489	1439	1313	1178	1126	1079	1057	999	924	751	725	652	625	580	537	510	496	497	440	397	374	328	325	269	264	236	215	188	158	149	128	123	96	92	86	82	72	99	115	136	165	224	271	324	384	448	516	597	641	717	788	834	909	950	1067	1193	1254	1369	1433	1499	1562	1655	1700	1731	1804	1837	1894	1898	1907	1824	1925	1885	1878	1821	1800	1637	1614	1474	1332	1212	1043	970	869	790	710	683	619	503	419	372	282	240	213	175	141	129	88	74	52	48	40	34	21	26	27	40	39	54	54	58	73	95	120	144	175	201	224	223	219	221	231	246	247	256	264	292	362	414	471	498	476	472	496	506	500	530	518	505	552	546	573	593	638	704	716	749	734	718	724	782	798	832	859	868	933	927	908	926	875	873	890	931	907	879	839	807	758	736	712	623	565	449	398	387	386	332	351	349	361	358	370	405	398	391	362	368	330	348	335	341	293	301	278	307	286	271	259	222	216	234	266	277	291	337	372	435	486	475	463	416	408	406	387	410	381	370	422	443	465	476	515	518	508	478	454	422	418	426	413	381	404	341	304	254	225	181	168	167	127	136	115	128	111	118	125	123	123	139	130	156	144	164	146	160	159	135	116
147	176	180	196	180	175	200	228	237	219	232	225	221	250	226	226	239	266	254	298	318	310	338	325	337	300	332	328	311	323	303	327	326	301	278	251	246	240	227	271	269	291	314	327	351	331	370	357	391	376	379	421	413	430	430	440	444	440	438	435	422	427	401	412	407	429	404	426	428	462	451	467	427	423	410	427	431	454	501	524	577	620	671	732	754	788	844	806	829	870	887	961	974	976	993	1022	991	947	923	920	896	888	969	1008	1024	1061	1027	1071	1132	1148	1138	1179	1164	1175	1110	1132	1135	1094	1128	1078	1157	1137	1075	1019	1087	1031	1010	1037	1068	1121	1108	1217	1271	1376	1410	1470	1521	1516	1568	1577	1612	1553	1531	1500	1478	1415	1358	1263	1200	1198	1130	1123	1124	1066	933	863	727	701	672	683	574	586	512	505	450	452	407	343	333	335	289	265	208	190	153	144	118	116	73	78	67	84	87	93	113	148	192	218	271	331	394	502	552	601	674	709	743	854	922	939	1030	1128	1189	1269	1351	1470	1636	1625	1780	1935	1934	1973	1943	1950	1915	1919	1803	1787	1806	1747	1673	1585	1501	1421	1293	1163	1030	928	933	804	738	638	579	474	381	302	244	209	171	122	107	79	61	47	36	26	39	22	23	27	18	18	28	30	30	46	74	109	140	178	182	203	226	235	211	217	199	211	179	205	235	255	301	353	402	423	442	463	482	527	492	480	450	436	468	532	576	642	651	676	691	715	700	681	740	754	732	776	774	814	809	816	855	836	776	816	805	842	810	743	723	715	709	688	599	493	439	386	397	355	342	328	325	363	352	338	343	341	346	299	306	310	329	309	321	312	304	342	318	324	347	340	287	290	318	293	316	344	327	367	364	402	418	424	412	451	419	430	421	413	472	501	491	521	529	518	526	535	483	450	439	416	403	391	349	340	338	325	322	257	212	196	192	171	143	137	121	86	96	108	109	108	100	119	117	139	160	158	154	154	147	143	106
171	200	193	215	222	247	222	250	230	212	216	218	243	237	243	239	245	263	256	265	272	273	283	269	244	262	281	261	237	233	239	231	225	221	205	214	202	193	202	209	231	239	237	232	256	262	286	288	300	334	349	392	400	446	474	441	465	431	416	401	390	404	411	416	402	403	471	498	527	519	519	541	519	472	447	465	484	504	515	556	593	660	677	744	768	747	760	766	818	796	858	879	894	898	890	896	836	830	768	763	780	828	890	917	1000	1055	1091	1091	1136	1130	1149	1135	1164	1252	1215	1183	1154	1150	1147	1101	1086	1036	1044	979	972	922	889	873	944	980	994	1051	1127	1161	1156	1225	1302	1356	1406	1389	1402	1389	1356	1337	1350	1283	1340	1306	1327	1246	1190	1208	1215	1157	1031	927	814	750	728	681	660	615	556	516	500	449	387	357	342	306	304	257	192	155	134	125	111	113	75	75	64	56	68	88	95	121	175	237	267	312	380	455	479	563	620	676	766	842	915	1019	1055	1118	1255	1335	1482	1547	1647	1762	1869	1938	1940	1993	1970	1974	1909	1866	1811	1731	1784	1689	1636	1554	1432	1337	1240	1114	1017	890	822	696	640	528	494	407	317	282	233	208	142	123	89	92	71	45	37	21	22	8	29	15	24	30	25	55	46	74	92	125	145	163	176	172	192	188	192	192	202	190	210	220	233	251	318	361	360	374	454	453	489	530	527	519	477	536	530	607	624	628	623	634	659	653	695	721	740	735	720	768	829	830	859	852	811	788	769	741	686	689	662	654	639	601	631	612	561	502	478	447	441	402	348	300	311	289	309	294	266	274	240	251	265	259	290	259	258	299	301	313	320	323	326	333	340	378	377	348	319	332	361	399	402	442	401	476	493	511	540	520	503	496	531	515	487	473	471	465	454	470	466	470	468	460	449	404	366	347	321	296	243	224	195	177	142	148	111	99	117	88	97	101	107	98	102	106	116	112	123	91	104	135	132	117	108
182	202	207	192	219	226	242	228	231	180	176	185	221	191	228	224	251	227	234	244	223	232	233	245	230	228	267	236	243	224	201	227	221	220	213	221	244	226	218	228	218	216	252	239	282	284	293	313	365	340	379	437	424	446	462	431	434	394	393	354	373	391	403	403	435	438	490	543	505	505	505	479	440	459	448	467	467	459	486	477	496	548	572	635	630	670	659	727	736	765	801	839	872	832	838	834	833	836	785	807	821	830	921	938	1009	1115	1194	1226	1216	1215	1189	1125	1137	1157	1161	1152	1121	1146	1102	1109	1003	956	889	828	851	805	810	783	816	902	924	955	981	1032	1060	1126	1129	1177	1199	1279	1301	1302	1282	1275	1316	1288	1295	1313	1386	1286	1201	1229	1135	1124	987	918	808	790	750	685	657	625	590	500	472	455	430	406	381	328	286	252	201	176	137	116	94	88	68	55	57	40	42	55	71	106	122	154	205	259	328	416	453	544	579	646	757	911	962	1056	1151	1271	1365	1470	1620	1654	1727	1803	1780	1762	1828	1800	1802	1822	1860	1871	1864	1874	1795	1738	1671	1582	1450	1316	1151	1037	953	792	731	621	562	494	421	400	318	273	255	220	183	140	107	88	80	66	38	34	17	7	25	14	20	37	41	57	63	74	95	128	120	129	114	161	153	184	208	236	232	265	256	242	248	249	301	303	334	355	414	425	468	491	508	516	512	515	499	531	551	595	561	574	621	657	704	679	705	680	696	752	785	833	821	786	772	680	701	703	694	636	628	611	620	590	555	569	565	500	484	433	421	353	323	274	291	280	273	243	230	222	230	226	230	244	217	238	234	248	283	267	275	258	266	273	289	313	332	310	354	412	482	511	509	526	546	581	603	590	567	555	513	496	489	458	432	444	476	472	495	493	513	516	514	507	442	404	334	304	270	228	180	169	116	132	117	108	101	90	80	87	103	99	104	73	81	85	89	87	96	80	89	91	104	108	104
234	246	254	225	252	226	239	239	214	225	218	208	214	224	203	263	282	279	256	257	248	241	234	238	228	256	292	252	250	259	237	245	264	270	282	268	263	243	257	213	220	220	233	277	254	285	316	344	366	339	330	362	365	346	356	347	341	336	298	308	268	329	338	354	425	428	442	466	480	482	486	464	486	456	478	442	434	416	451	424	469	497	488	578	594	654	708	747	800	792	845	902	930	864	862	895	891	892	898	920	909	935	955	967	1026	1036	1085	1118	1172	1117	1121	1076	1049	1049	1129	1107	1140	1093	1107	1039	1039	994	937	889	831	767	792	793	807	807	835	884	932	947	977	988	1015	1037	1077	1132	1146	1153	1151	1241	1265	1234	1263	1253	1306	1248	1225	1170	1089	1040	1013	872	852	785	760	750	659	641	583	588	538	504	453	442	396	341	293	255	232	186	155	118	91	72	71	55	47	27	35	36	63	85	91	139	179	220	292	368	419	531	567	681	755	823	926	1010	1113	1240	1427	1466	1604	1639	1704	1697	1699	1716	1809	1798	1834	1831	1912	1892	1923	1940	1825	1726	1634	1537	1418	1310	1135	1032	937	835	775	654	617	505	457	405	359	308	256	192	163	116	95	82	67	64	38	27	30	20	20	19	15	25	15	37	44	71	84	106	128	134	136	165	178	219	225	241	236	231	222	241	227	247	273	311	301	362	381	420	443	446	438	467	463	441	433	437	455	454	481	563	596	632	634	611	600	588	601	625	656	689	714	696	688	741	730	744	712	673	668	656	603	543	508	466	468	447	398	369	343	321	299	302	313	308	309	265	258	275	263	244	243	200	216	195	217	211	236	228	218	220	228	252	279	288	299	329	402	457	501	502	552	572	577	581	567	549	519	531	500	506	487	482	501	519	526	516	514	516	525	473	454	436	392	376	341	271	232	206	184	119	115	88	85	81	73	73	69	74	57	71	67	71	67	70	60	79	78	82	88	82	87	104	110
283	294	287	268	278	256	263	256	230	275	257	263	237	232	226	267	268	275	250	237	253	266	256	235	240	245	250	247	238	246	251	261	252	272	277	260	247	249	190	196	195	182	195	235	213	220	251	279	292	275	248	243	267	255	255	241	259	261	272	238	256	280	347	361	378	441	470	462	501	517	531	487	462	455	458	436	416	398	422	431	449	455	493	515	575	652	694	754	810	779	810	866	847	877	864	863	824	828	860	889	897	896	905	931	957	980	1015	1023	1060	1068	1079	1053	1090	1098	1125	1110	1224	1184	1165	1093	1138	1009	946	915	878	812	780	783	775	764	797	795	772	852	878	917	951	959	990	1036	1082	1057	1163	1173	1253	1250	1229	1259	1282	1270	1213	1197	1153	1100	1040	993	885	826	844	757	728	675	608	599	570	510	457	436	407	388	315	274	237	199	168	148	143	105	105	65	43	25	25	18	36	80	82	114	161	203	252	317	415	448	501	593	666	725	838	924	1028	1121	1227	1358	1479	1585	1669	1638	1752	1741	1844	1899	1904	1991	1995	2003	1978	1848	1806	1663	1561	1492	1389	1222	1117	1066	928	840	747	699	584	501	419	384	316	247	215	174	116	109	86	74	77	72	61	48	18	28	21	16	11	24	20	29	40	59	86	92	115	120	127	121	161	175	159	166	155	169	179	205	226	249	280	297	285	302	341	342	347	367	383	373	380	378	388	402	416	468	513	521	534	534	509	509	509	483	506	558	626	668	646	699	734	743	758	713	713	667	559	545	522	552	484	422	391	352	349	306	329	325	345	338	335	348	317	332	336	321	298	286	261	249	250	236	245	242	261	246	257	297	291	284	271	300	294	292	368	398	427	456	472	518	557	554	531	539	569	551	526	534	539	538	544	553	484	445	422	427	415	404	387	370	381	399	350	344	268	235	196	125	95	71	46	55	45	41	41	50	55	52	64	70	77	80	82	74	70	69	67	57	74	66	76
234	236	250	230	219	195	213	243	238	251	250	248	269	245	226	229	240	244	226	194	225	252	255	238	265	269	241	238	237	221	248	249	262	251	239	244	201	194	186	202	177	205	212	233	221	253	220	259	279	286	268	292	283	262	268	246	262	275	290	335	302	341	352	395	412	448	449	454	504	487	471	467	443	454	414	385	370	366	370	410	421	440	507	523	579	604	634	701	716	745	729	788	840	890	881	908	929	872	865	841	848	910	871	880	943	906	914	932	1014	1054	1100	1080	1127	1098	1076	1121	1193	1086	1103	1047	1028	899	919	844	828	760	719	713	670	681	728	764	792	845	870	987	980	1043	1081	1128	1202	1169	1192	1199	1209	1250	1225	1200	1247	1244	1239	1167	1152	1129	1096	1032	960	854	853	781	705	693	657	611	537	513	494	427	416	381	350	325	306	262	222	202	185	142	104	106	74	50	33	31	37	59	91	118	163	185	234	292	357	421	476	502	584	698	705	827	957	1052	1172	1328	1392	1562	1654	1737	1777	1814	1937	1950	1949	1987	1962	1975	2009	1901	1778	1684	1584	1464	1349	1225	1139	1023	910	818	721	612	502	432	401	343	276	229	236	167	150	117	86	82	70	68	35	38	28	9	20	23	9	22	26	29	31	45	56	61	77	84	73	96	96	109	126	136	109	121	141	184	200	251	250	261	257	277	269	288	315	347	347	377	371	371	406	383	416	475	460	463	431	437	405	413	416	446	468	508	555	579	564	628	641	613	597	571	528	533	528	479	508	462	446	440	375	345	324	293	261	282	309	282	308	290	345	353	365	367	358	336	319	292	306	305	294	286	270	282	298	307	327	307	276	269	306	334	335	402	405	437	501	533	569	542	544	545	547	560	544	508	477	473	478	458	422	422	385	427	440	376	397	397	345	339	334	272	242	225	160	117	67	60	56	40	37	33	31	38	51	53	49	61	71	67	74	70	67	75	53	72	54	72	68
223	216	220	205	223	226	241	255	289	287	295	254	253	257	238	222	229	246	216	229	246	256	309	272	267	284	282	280	274	234	242	267	266	262	256	244	237	217	202	215	216	222	238	246	289	283	274	268	265	271	279	270	284	317	317	308	278	296	307	283	331	335	343	322	360	389	421	432	411	441	435	438	425	385	385	376	360	360	385	394	433	476	528	538	597	618	671	735	732	762	846	832	886	937	954	992	942	932	966	913	922	886	889	894	844	854	885	915	970	1045	1113	1086	1075	1063	1099	1071	1074	1028	975	937	879	884	815	793	752	753	725	722	702	720	754	782	838	885	968	1013	1007	1048	1067	1097	1138	1113	1090	1046	1059	1110	1076	1078	1076	1131	1149	1110	1154	1124	1052	1045	970	926	848	796	732	699	660	623	566	526	509	483	454	385	423	393	350	326	282	244	207	181	133	112	72	41	56	41	46	49	73	109	123	158	205	263	321	368	421	474	547	617	676	765	875	978	1064	1162	1309	1418	1465	1653	1667	1794	1879	1892	1884	1939	1988	1985	1898	1888	1846	1727	1649	1556	1423	1283	1156	1025	973	771	708	580	495	439	396	326	290	277	230	192	165	147	94	76	65	38	32	26	29	10	7	20	17	10	17	30	24	24	34	41	55	58	65	76	94	90	99	111	119	120	132	181	180	199	200	227	224	265	314	343	377	402	387	376	387	358	369	398	384	424	385	396	413	413	440	402	429	399	427	462	505	502	533	569	570	568	555	533	539	535	527	508	490	495	443	428	353	277	282	250	218	237	236	239	241	324	342	367	372	387	343	364	342	372	377	345	341	309	297	293	309	347	336	331	350	346	373	392	439	430	475	502	584	549	566	561	552	572	563	520	492	467	468	477	472	514	474	485	502	438	440	413	403	350	301	265	234	181	158	124	108	92	89	58	59	47	34	41	63	45	49	36	29	26	41	71	75	66	95	88	62	88	89	93	73
196	211	220	251	273	277	295	356	342	349	335	319	300	282	271	256	267	249	256	258	230	248	235	244	283	263	263	271	238	261	227	232	231	259	244	257	243	240	234	209	216	230	224	255	245	254	263	251	217	214	239	259	279	300	309	272	280	273	292	256	270	281	306	294	308	332	350	385	412	408	404	424	423	393	422	418	416	453	466	494	504	572	618	598	677	694	693	709	768	795	831	837	903	925	916	932	953	889	860	797	787	776	787	793	796	826	765	865	957	969	1039	1084	1094	1150	1154	1116	1181	1096	1044	1044	999	949	937	853	881	840	863	871	866	863	871	876	927	952	916	914	864	863	858	847	860	849	868	899	893	933	982	1016	1077	1101	1117	1164	1128	1120	1106	1024	1007	905	857	873	810	744	746	698	628	606	570	518	473	466	452	427	383	359	314	297	261	202	180	134	107	86	80	64	47	40	54	59	89	106	148	176	216	272	274	366	451	538	614	719	853	933	997	1068	1208	1309	1412	1538	1658	1788	1778	1851	1827	1801	1849	1890	1807	1780	1793	1728	1601	1615	1408	1263	1148	1054	966	835	788	605	537	451	354	338	278	246	200	158	130	116	79	70	61	23	25	14	21	21	17	9	8	20	19	16	16	13	31	50	43	57	72	85	98	88	85	104	105	110	140	159	178	189	239	250	282	322	357	378	401	412	393	372	369	387	389	380	379	362	357	332	367	374	399	442	395	440	441	489	504	543	558	601	594	607	553	623	604	620	586	556	540	466	411	358	297	281	290	274	284	258	258	281	275	296	320	297	297	297	326	339	321	364	346	316	304	289	289	333	349	360	382	435	471	501	485	466	487	514	547	551	579	592	617	663	637	590	620	577	533	535	548	542	532	509	526	458	463	437	371	370	329	293	232	209	167	151	123	106	72	73	63	59	63	51	45	37	42	33	47	41	34	22	32	46	64	73	76	105	117	99	101	93	84
172	173	218	276	303	306	367	374	374	349	340	286	282	245	232	211	224	226	253	218	204	210	174	194	215	202	242	221	243	227	236	237	226	241	242	266	239	239	217	207	203	198	187	198	195	215	204	207	223	239	230	243	289	300	307	304	303	290	304	251	252	284	297	317	335	373	396	458	427	461	459	451	450	436	428	446	497	494	510	528	543	568	575	582	624	624	640	644	647	709	733	788	819	819	821	835	797	799	739	744	721	740	735	764	806	819	881	934	982	1072	1100	1138	1172	1186	1199	1163	1159	1119	1085	1039	997	985	936	893	881	866	875	846	894	869	890	927	895	838	832	788	750	744	760	812	774	796	841	884	885	948	1002	1009	1107	1084	1095	1096	1086	1002	1045	948	964	936	840	862	816	782	730	686	687	602	619	613	562	534	494	463	449	428	402	348	317	288	244	213	166	128	99	95	60	51	44	48	69	82	114	133	166	211	252	339	341	441	529	653	764	886	962	1032	1181	1246	1350	1475	1557	1565	1622	1629	1660	1656	1653	1736	1705	1688	1721	1600	1568	1463	1348	1219	1147	1037	931	811	707	634	513	438	350	303	252	203	155	144	139	96	82	65	32	40	35	39	28	35	14	26	24	22	24	18	23	27	33	42	56	60	65	73	84	93	108	88	108	122	128	157	173	189	240	302	326	347	361	342	357	381	369	377	396	393	434	406	361	368	346	324	385	410	394	384	424	431	475	518	565	580	647	672	680	625	608	594	561	546	507	493	506	419	394	372	345	353	346	358	354	328	334	340	350	330	318	268	268	273	298	332	367	380	344	343	314	329	366	360	391	438	462	478	528	494	501	492	530	560	581	600	630	657	716	736	744	753	693	660	600	579	564	488	514	440	433	406	415	393	404	356	335	276	248	220	173	155	120	92	71	54	50	35	36	25	35	25	34	39	28	54	37	38	40	45	59	38	79	82	88	90	80	96	83
146	148	192	220	241	288	332	332	332	311	316	263	240	232	226	200	219	201	205	199	170	172	174	185	190	211	249	248	247	246	262	242	265	281	282	293	286	269	256	223	225	217	192	185	195	197	209	209	237	260	248	276	314	304	291	316	297	256	259	266	259	264	290	311	355	356	420	440	474	466	424	411	420	423	431	441	450	493	482	468	463	470	480	469	506	537	581	608	615	678	778	754	844	803	821	803	785	769	778	781	828	764	791	845	832	865	905	933	1024	1010	1073	1102	1093	1105	1062	1018	1011	1029	994	934	928	952	892	894	877	841	849	871	900	875	886	864	824	791	752	754	731	705	767	767	774	770	822	867	880	856	891	906	920	955	998	959	959	931	921	917	903	868	856	840	835	791	748	735	711	694	686	624	605	587	545	469	486	500	443	445	404	384	318	281	213	180	130	109	90	68	70	54	82	79	102	132	156	192	232	292	378	447	506	614	667	781	876	1011	1112	1217	1309	1366	1471	1524	1480	1534	1617	1627	1705	1685	1646	1658	1663	1560	1502	1294	1296	1150	1078	1003	868	792	665	567	505	411	334	282	236	209	180	168	130	95	76	50	46	41	43	27	34	35	22	14	9	20	11	27	16	17	27	36	37	43	74	88	103	101	105	106	109	105	136	160	175	190	218	266	275	332	324	337	323	346	362	363	353	359	362	372	356	386	405	436	423	428	409	419	416	454	489	528	538	580	594	604	632	613	580	543	490	472	453	486	452	442	422	417	436	434	434	398	364	362	393	417	401	401	375	365	342	361	424	431	408	394	365	364	351	364	355	367	370	376	444	477	494	484	535	565	636	610	685	743	741	774	828	857	799	761	744	703	622	546	462	434	459	449	414	437	405	401	402	388	344	283	250	214	172	145	96	74	49	40	30	27	20	5	25	41	31	42	34	40	55	55	41	61	62	49	40	60	74	79	103	105	131
203	204	211	255	269	269	307	317	331	273	289	321	287	290	268	248	207	215	195	164	167	186	199	218	234	239	254	252	242	272	267	268	286	295	292	284	272	260	223	230	196	197	175	177	199	188	171	190	209	234	228	247	264	241	249	237	232	211	207	192	197	203	242	271	311	329	370	372	400	425	430	458	452	459	446	407	437	435	449	445	443	449	435	458	487	523	551	604	657	674	711	746	816	826	841	837	829	795	842	792	816	783	829	773	788	841	859	898	908	928	944	969	961	978	988	995	989	1002	1020	992	1024	1018	1007	991	1008	947	978	960	932	896	881	816	803	758	699	701	685	675	733	721	688	700	698	739	737	730	760	747	793	814	871	872	879	866	968	944	896	902	838	861	799	748	731	740	666	665	658	602	565	586	533	495	467	459	443	406	423	355	332	301	242	215	154	116	97	88	86	65	74	75	70	101	113	159	164	225	320	382	443	523	592	685	823	921	977	1069	1214	1322	1436	1507	1534	1575	1643	1630	1674	1688	1643	1538	1596	1540	1461	1340	1193	1148	1037	904	817	704	662	630	544	441	404	325	266	253	211	175	138	123	82	63	50	56	32	35	18	23	24	10	18	12	9	7	10	5	19	33	25	51	80	93	120	116	111	122	120	115	116	134	159	188	219	263	267	272	261	304	319	296	334	326	346	309	307	293	340	361	409	434	418	402	390	431	426	426	460	424	442	479	512	502	527	569	546	578	484	484	502	476	472	415	423	412	410	379	363	383	395	415	437	506	494	498	458	514	507	509	541	490	466	402	398	382	363	367	378	362	401	418	440	513	539	545	615	675	698	671	699	790	814	801	786	775	732	708	702	682	631	593	548	555	498	488	443	413	380	405	359	331	284	239	227	157	148	117	95	69	66	30	22	27	17	26	29	20	30	25	15	20	27	43	39	47	55	54	58	73	83	97	98	99	122
241	249	266	246	258	270	269	297	306	310	333	347	342	302	272	224	213	186	165	169	182	212	226	210	223	211	251	227	240	243	227	246	231	231	212	209	195	176	178	172	139	124	135	127	149	140	144	190	179	225	203	218	237	206	191	182	207	176	175	205	211	200	234	294	293	365	345	418	435	421	478	509	526	493	486	432	441	410	382	433	422	424	431	452	453	478	505	543	584	568	588	652	628	683	733	765	796	782	782	772	826	778	729	775	762	786	781	813	832	847	853	852	901	964	1024	1074	1090	1108	1137	1160	1150	1137	1097	1049	1041	1011	906	826	802	751	724	719	698	636	621	631	623	651	626	595	623	611	625	647	679	743	735	758	786	814	875	914	937	946	928	930	907	884	848	796	711	708	667	640	637	606	589	513	509	482	451	441	408	427	392	406	383	371	352	310	258	213	176	161	134	125	115	100	112	114	99	82	106	122	148	167	246	321	368	471	558	636	720	788	910	992	1114	1209	1369	1446	1513	1535	1542	1541	1578	1499	1488	1485	1409	1353	1399	1289	1279	1158	1045	978	901	796	724	658	585	485	419	339	293	240	209	186	154	127	111	79	66	70	52	43	51	35	42	29	15	13	16	19	22	21	28	33	32	43	67	75	90	94	110	111	122	137	129	177	204	226	272	297	278	284	274	270	318	301	302	306	298	309	319	321	323	357	380	363	361	336	369	362	396	378	395	422	432	484	522	566	582	537	523	520	508	524	470	465	423	395	363	357	367	367	364	401	414	415	478	534	540	560	558	604	599	583	577	544	499	497	451	473	459	440	449	463	497	526	514	571	562	614	627	655	657	719	724	793	827	827	792	781	718	714	705	621	563	558	570	547	525	476	420	384	343	300	300	239	232	184	187	160	132	117	108	82	52	43	19	15	19	13	11	13	27	17	24	27	33	26	39	52	65	74	79	69	81	60	75	64	76
226	239	221	209	235	272	269	296	309	333	312	329	322	271	263	231	206	166	161	159	170	190	201	213	210	232	243	247	225	224	219	220	206	212	207	211	176	171	169	146	120	111	156	162	148	174	176	198	184	181	190	194	197	191	187	198	169	207	192	216	232	222	248	284	328	332	354	374	400	431	451	470	419	452	425	425	349	351	361	338	370	368	394	442	428	471	455	481	499	508	563	559	547	605	673	722	776	843	827	900	848	883	824	805	743	770	741	747	785	812	839	856	916	986	981	998	1072	1097	1099	1152	1114	1071	957	905	846	834	741	713	667	667	641	670	660	657	645	660	672	662	653	625	644	626	632	657	664	689	733	738	816	856	835	849	917	865	864	806	823	718	729	662	639	586	599	583	569	549	515	497	513	455	475	466	452	477	466	432	394	359	364	326	271	222	213	183	184	152	167	140	130	125	118	114	128	133	120	154	213	288	336	381	477	570	657	759	841	940	1055	1085	1208	1207	1343	1349	1435	1410	1474	1447	1385	1402	1381	1390	1377	1337	1265	1227	1068	969	879	795	745	641	596	515	425	387	300	279	225	207	185	143	141	123	97	83	63	51	48	39	40	37	23	20	9	17	21	9	20	20	21	31	46	55	55	76	87	112	144	155	160	186	236	252	287	297	309	309	370	351	383	383	369	368	331	376	378	388	375	389	357	321	319	361	396	412	436	450	464	508	519	610	602	591	560	546	538	479	497	484	452	433	419	362	364	405	358	396	399	394	413	430	471	507	508	525	580	620	593	583	597	591	591	589	580	515	511	482	532	539	594	556	596	545	551	633	625	619	624	700	758	855	855	853	779	773	776	723	624	575	536	481	504	450	431	364	378	328	315	277	279	205	183	193	150	153	129	123	97	62	31	44	29	25	19	19	15	14	20	22	34	24	30	37	41	55	48	54	56	72	86	79	64	82	77
223	200	205	219	252	282	297	336	371	330	379	356	307	283	265	259	245	217	205	215	206	215	201	202	185	213	237	256	246	246	243	228	203	241	220	225	209	213	209	164	160	171	168	177	180	195	197	190	171	165	149	162	145	164	162	178	171	209	192	175	179	196	215	254	225	258	308	336	377	388	366	398	374	352	335	336	352	319	350	346	364	407	420	417	462	490	471	491	519	554	548	616	632	707	760	775	879	888	925	895	924	884	814	776	744	706	697	666	706	731	766	779	848	852	905	934	969	987	993	968	983	902	862	829	792	794	795	726	701	724	721	749	746	768	719	694	684	669	628	647	645	594	624	604	618	624	707	684	697	726	736	751	741	748	719	708	689	638	592	570	622	575	550	556	534	547	521	521	472	495	467	481	475	470	446	402	405	387	354	296	278	279	214	193	173	149	166	149	144	139	131	139	134	127	153	177	220	264	333	404	480	546	653	679	811	885	989	1025	1083	1176	1247	1295	1330	1362	1365	1390	1376	1362	1392	1372	1301	1259	1116	1066	949	880	799	707	648	649	598	535	482	418	364	283	256	232	175	150	135	113	103	87	56	42	36	24	31	45	28	36	22	13	18	13	13	32	26	29	44	57	92	110	123	127	160	157	191	210	246	249	309	349	374	430	481	495	489	491	489	461	433	450	434	444	418	413	413	422	449	467	513	518	513	495	538	585	586	598	567	550	510	533	529	542	571	521	468	441	469	453	463	437	426	409	395	389	407	421	452	504	544	573	619	597	597	604	616	638	635	611	575	585	511	524	523	552	531	505	494	554	592	575	650	690	688	790	819	881	807	768	798	798	754	656	572	498	468	482	446	453	418	392	369	339	278	273	224	203	176	165	129	111	121	90	78	45	36	20	25	15	13	25	20	21	29	15	19	25	21	24	46	56	63	74	100	83	102	93	94	92	84
182	201	246	251	275	346	352	412	405	381	356	380	349	340	331	327	331	307	302	260	219	220	199	183	176	183	218	216	246	241	258	238	208	227	233	223	229	224	208	183	193	175	151	160	156	148	149	144	123	128	132	147	144	152	155	189	161	188	172	193	166	180	212	212	252	273	315	360	392	389	392	387	354	369	368	357	395	398	413	418	433	422	433	435	481	501	485	512	550	553	604	634	642	696	738	790	843	857	854	774	766	732	778	654	685	657	652	678	729	717	748	766	816	835	885	958	944	1000	962	926	936	889	886	904	892	847	894	845	828	813	849	774	786	743	714	637	623	545	539	532	551	564	541	573	579	597	628	627	630	674	686	697	743	694	697	707	631	660	640	611	605	557	526	504	501	502	484	458	464	478	428	442	409	419	410	398	364	387	368	344	326	255	250	196	184	199	178	149	154	150	152	149	153	163	172	206	260	316	376	418	502	560	645	689	827	867	954	986	1029	1077	1138	1178	1202	1263	1240	1320	1283	1335	1321	1317	1294	1205	1075	992	961	889	826	796	742	650	631	559	486	409	341	275	246	200	174	162	129	119	95	97	84	69	54	47	37	37	20	18	10	23	25	23	35	38	56	71	87	101	110	122	153	162	193	190	203	225	261	277	348	365	424	505	545	541	506	517	537	491	504	516	486	459	447	446	470	533	538	506	472	445	438	461	538	518	571	528	516	502	536	593	594	666	595	591	532	476	476	480	510	530	516	458	449	426	452	483	495	574	582	575	621	606	623	621	622	628	626	582	581	538	586	509	530	548	584	590	568	608	629	604	630	686	695	719	753	719	704	676	695	655	643	599	556	537	468	456	485	433	407	380	335	289	262	245	195	196	165	144	132	99	79	80	66	47	34	29	21	17	23	21	13	23	26	31	37	33	30	43	61	67	84	87	111	129	111	95	100	109	95
163	191	211	240	281	306	323	346	347	339	340	333	346	359	351	329	331	302	277	236	203	174	161	180	156	151	183	173	183	231	251	258	267	269	247	247	232	228	225	234	204	203	176	155	138	136	125	116	127	131	137	153	169	183	191	208	186	207	209	213	217	223	234	248	286	305	332	373	376	409	397	423	405	387	397	397	423	429	421	398	412	408	396	372	401	436	451	494	472	511	563	572	606	645	724	739	747	763	750	743	772	756	714	756	711	779	796	845	804	797	836	811	827	830	851	872	952	954	964	938	950	933	931	897	911	873	890	837	855	850	764	739	715	643	644	650	578	586	549	582	577	592	622	644	679	659	655	641	651	667	678	688	680	724	704	726	686	651	674	628	614	550	500	462	482	479	464	434	406	384	406	381	410	383	370	378	370	384	347	330	310	277	262	239	215	228	173	196	194	211	202	203	191	212	233	256	279	371	364	427	478	542	591	643	712	788	835	899	947	990	1063	1085	1090	1138	1214	1175	1181	1278	1320	1278	1317	1221	1138	1073	1015	980	887	814	724	713	622	569	492	442	367	323	269	248	224	198	156	147	150	127	112	102	73	67	49	47	22	27	20	24	28	44	45	49	69	78	114	127	130	144	160	201	240	219	225	275	285	321	330	383	446	466	496	480	495	521	517	525	522	479	449	449	439	449	476	464	443	432	374	375	425	465	518	526	547	530	551	575	604	624	604	587	558	528	486	512	506	510	552	568	615	604	612	579	610	582	614	650	600	570	542	551	529	543	585	637	579	560	570	542	553	553	513	510	582	563	565	587	628	608	652	660	675	650	597	628	623	656	695	667	631	603	595	514	494	442	404	382	329	320	272	251	219	199	189	175	150	152	139	105	75	80	55	44	25	5	4	20	23	22	20	31	28	41	66	55	81	73	74	80	75	64	98	115	100	109	121	151	137
155	179	197	211	252	254	290	278	320	332	315	333	349	378	373	335	301	259	214	188	192	173	151	156	178	178	183	204	206	216	245	301	308	306	312	302	308	305	285	239	225	214	177	152	140	126	128	133	154	163	171	176	202	196	209	215	229	257	237	249	244	217	241	282	263	306	284	317	332	336	357	355	390	394	380	374	411	385	388	369	364	368	354	365	350	402	406	458	485	478	525	550	594	613	644	705	726	787	806	846	889	917	898	888	922	881	930	914	919	856	871	838	820	761	778	771	812	884	883	909	959	982	944	941	989	924	969	926	885	853	836	724	724	711	698	702	685	699	668	677	679	637	704	677	646	631	649	634	658	607	596	586	637	655	720	662	667	621	616	606	590	550	511	466	452	464	431	413	379	362	368	354	333	325	312	323	338	298	287	268	262	234	201	197	176	173	187	177	214	199	234	225	213	225	239	274	297	334	341	391	432	464	527	632	694	721	812	891	910	1014	1022	1049	1034	1093	1097	1108	1103	1112	1180	1159	1149	1172	1111	1095	1027	998	912	788	745	654	602	530	446	467	394	378	321	295	254	252	194	180	164	105	107	57	59	30	37	29	12	7	21	30	26	19	37	61	71	100	120	132	160	177	186	223	248	276	243	262	287	289	296	350	372	421	411	454	486	470	438	425	412	387	344	346	384	434	438	422	407	425	429	471	493	552	543	543	503	537	563	580	592	580	575	520	510	509	521	533	569	561	617	610	652	654	697	678	694	650	694	666	665	661	610	636	610	599	609	596	598	530	564	518	533	476	487	495	478	513	485	524	516	583	615	678	697	719	657	707	695	697	681	641	598	520	508	436	400	349	356	346	311	298	252	218	196	190	188	168	145	128	121	88	89	48	39	29	24	17	23	33	34	30	39	40	50	49	61	67	70	77	87	79	83	79	82	101	104	131	164	170	181
182	202	220	236	232	253	255	276	287	346	349	361	380	374	375	325	270	273	229	210	203	210	188	200	180	212	209	225	214	239	235	284	287	286	290	318	283	285	235	234	216	183	170	146	136	129	150	168	157	156	187	155	178	167	191	190	198	214	217	197	202	197	242	234	241	245	283	283	323	343	383	370	420	434	389	393	389	391	397	384	378	375	386	406	399	389	384	403	480	508	536	533	578	614	600	682	686	752	764	863	890	907	911	971	943	935	933	837	800	810	789	733	747	726	788	818	871	899	944	961	1073	1061	1054	1041	1069	1040	1065	973	947	856	819	805	797	751	690	708	725	691	651	667	602	616	600	584	559	568	587	604	596	579	594	602	591	616	682	702	718	648	650	605	562	554	496	471	442	415	375	380	343	316	299	249	267	270	262	275	264	241	196	212	195	175	185	172	161	163	169	198	214	222	214	248	248	272	243	273	278	283	373	371	433	461	559	643	732	778	839	908	905	1016	1027	1058	1036	1055	1041	1013	1063	1025	1053	1020	997	960	1017	988	975	969	861	824	716	693	623	554	468	458	418	376	361	297	246	215	182	153	140	107	88	96	56	35	33	20	16	24	10	18	22	29	59	70	83	115	120	135	147	183	218	246	268	245	259	250	226	258	272	317	300	366	372	372	395	387	372	384	345	344	338	389	410	364	403	381	385	439	483	542	570	555	492	449	482	463	527	564	520	547	518	560	534	531	549	518	519	548	519	564	544	604	613	602	654	636	731	703	717	702	755	720	718	658	645	604	574	549	485	481	467	441	441	455	481	476	489	505	541	579	634	719	701	718	742	741	694	668	579	558	542	545	455	410	378	383	349	345	295	267	229	203	184	162	148	153	152	109	95	82	70	49	45	36	28	17	35	33	23	28	42	41	34	51	59	70	82	81	112	109	120	131	135	130	118	142	141	169	146
178	193	186	184	193	196	223	249	277	319	358	335	313	284	290	269	267	279	222	228	230	214	185	185	189	185	184	209	232	223	223	241	263	246	242	249	265	235	221	189	170	158	154	152	153	143	155	177	167	162	153	173	161	192	187	162	192	207	227	202	239	246	246	249	273	294	283	347	357	373	376	384	404	442	425	409	401	386	429	424	421	428	396	419	438	438	397	412	435	479	491	506	492	499	601	642	719	746	795	853	881	924	976	958	980	916	899	861	812	834	779	780	805	813	857	917	992	1020	989	1032	1050	1062	1049	1068	1058	1013	992	935	890	842	823	768	730	740	714	688	709	678	613	633	597	603	592	595	598	641	611	623	643	718	676	738	700	747	751	740	736	648	657	553	512	473	408	395	358	360	328	303	316	282	258	251	247	247	239	235	202	199	191	190	196	172	195	180	176	177	175	191	193	200	207	235	232	251	250	288	289	317	361	414	468	524	613	663	771	755	862	921	990	1004	1027	954	997	1056	1060	1077	1009	1046	1062	985	1023	1007	983	1003	960	935	897	847	776	690	650	602	507	441	433	394	370	308	243	234	185	199	146	150	131	116	85	61	50	35	29	16	19	17	16	30	37	57	64	75	95	103	137	164	177	203	196	204	199	215	221	263	281	280	332	352	364	382	387	391	370	386	385	388	398	428	452	411	390	394	395	413	462	468	474	468	497	438	476	533	519	552	540	544	577	588	556	554	523	483	442	460	485	525	570	510	560	577	607	598	627	671	722	734	740	744	724	677	630	687	601	528	520	517	478	475	457	473	482	505	522	540	606	620	642	662	672	684	682	664	638	609	570	571	539	474	457	408	403	399	364	306	254	226	209	198	190	151	158	139	143	116	90	80	70	50	40	39	34	20	14	30	35	24	41	41	54	43	67	91	111	143	127	123	147	149	134	113	110	126	127	124	146
182	159	141	113	117	135	165	225	271	282	308	307	295	278	243	256	265	269	237	242	229	207	182	160	162	162	163	182	183	200	218	218	232	214	229	229	235	213	203	188	183	166	198	195	212	211	190	182	185	192	175	171	156	154	172	197	189	193	196	222	233	288	262	260	288	290	321	334	349	344	344	332	309	316	316	372	371	405	391	434	441	444	431	428	418	408	389	384	418	434	449	477	504	601	650	713	821	885	926	953	993	990	1005	1004	1023	977	983	928	902	894	852	826	846	826	877	935	908	945	968	1011	999	971	979	942	940	934	934	891	896	849	872	869	823	828	824	816	778	764	730	692	641	625	660	658	683	744	709	745	743	735	788	764	825	808	745	701	695	640	575	509	468	454	408	387	366	313	313	287	298	228	238	236	198	209	195	180	172	172	142	151	144	168	149	180	183	190	186	172	187	176	180	187	231	246	259	293	329	350	389	462	490	542	592	686	734	786	827	856	920	949	967	982	986	1083	1080	1119	1100	1102	1081	1077	1046	1042	1019	994	963	898	879	867	831	776	705	634	580	519	469	415	412	329	305	262	230	212	179	154	134	119	100	78	57	32	26	15	24	13	13	13	20	29	36	54	82	95	125	134	164	178	176	189	194	211	269	282	325	366	382	395	386	469	465	473	470	499	475	462	421	418	435	408	394	411	432	460	464	445	461	474	515	523	588	623	626	613	646	657	650	712	611	571	500	467	478	533	518	548	556	500	525	517	522	554	575	609	659	664	666	641	648	625	621	618	566	600	568	546	498	509	480	479	506	482	532	531	553	604	588	604	633	640	611	624	595	577	574	537	502	452	419	382	363	366	276	222	235	229	218	197	203	182	150	148	122	105	92	72	59	60	38	41	26	26	33	43	51	45	58	61	51	48	75	100	84	115	111	134	126	124	120	106	122	137	135	128	145
153	130	125	126	119	139	202	261	294	281	296	319	332	331	339	296	293	287	289	257	248	218	183	177	189	181	164	170	200	188	201	216	216	207	199	208	211	200	203	203	206	224	242	236	247	272	237	208	196	173	185	174	156	143	159	146	153	171	188	196	228	215	232	229	229	240	273	272	310	366	351	324	306	323	332	378	398	467	481	509	546	508	500	470	429	423	438	414	415	421	486	522	570	675	723	788	848	893	918	948	935	908	912	924	936	897	866	868	835	866	819	814	749	788	751	815	839	850	908	894	872	913	936	942	904	987	980	915	963	970	953	957	926	912	898	806	851	766	763	689	654	702	663	694	728	745	707	744	735	756	789	830	818	738	706	714	682	621	567	539	485	516	479	412	406	362	346	295	269	257	241	203	196	170	156	139	149	136	114	127	120	136	128	126	145	152	168	193	193	224	217	220	243	260	303	340	358	397	464	490	536	574	625	671	710	743	798	844	915	931	956	1010	1019	1087	1096	1096	1046	1066	1061	1081	1033	1010	988	971	924	914	959	913	882	829	752	674	592	538	525	436	410	355	309	266	254	227	208	177	140	143	108	85	64	45	35	27	21	8	21	13	10	15	43	38	91	110	138	158	152	183	192	210	201	276	303	339	380	424	454	457	551	517	553	584	587	564	529	487	484	434	409	441	425	457	508	515	522	590	560	661	674	700	724	691	707	709	732	746	709	742	662	603	666	657	665	670	621	626	587	554	563	530	521	512	542	574	620	609	637	627	630	638	626	619	574	531	525	559	512	537	510	478	441	453	486	504	542	545	561	554	599	656	631	595	551	548	521	491	406	409	357	348	332	293	275	265	269	256	228	197	203	183	178	130	100	86	83	71	54	50	42	56	67	44	61	60	68	75	82	59	62	61	76	80	77	81	95	124	131	141	158	139	167	164	145	158	141
111	99	126	138	153	191	202	246	262	299	293	314	324	342	338	340	320	294	279	248	233	212	195	189	179	189	171	165	147	191	171	184	187	173	184	162	187	179	207	222	260	252	246	270	250	221	196	183	188	158	163	158	166	164	135	137	130	159	161	176	178	209	235	226	255	265	274	286	305	339	356	357	380	384	426	485	474	522	556	544	567	546	500	474	430	415	403	410	423	417	500	528	529	640	654	706	700	704	732	747	808	767	824	795	817	806	839	825	830	801	794	799	782	762	724	737	778	765	783	831	838	816	922	929	950	954	955	935	903	900	910	895	854	839	765	755	759	727	744	712	714	701	709	756	778	746	767	750	795	801	857	858	827	863	774	730	728	658	647	608	547	547	506	435	419	342	328	268	243	222	198	195	169	159	141	134	124	121	98	90	119	101	90	138	133	130	170	171	211	224	224	256	261	292	344	381	457	487	510	541	564	605	645	713	736	770	821	869	895	962	1008	1018	1014	1031	1056	1018	1012	1080	1000	1076	1072	1095	991	978	958	951	957	919	900	804	741	643	605	559	499	479	426	396	374	312	289	276	262	237	217	198	138	117	93	61	53	39	27	15	28	15	12	24	32	71	102	105	148	168	154	156	180	211	249	297	357	384	389	415	470	486	517	536	606	551	569	592	556	529	518	493	501	518	518	557	592	595	585	596	652	737	747	741	745	692	711	723	740	744	719	735	687	690	741	735	743	754	748	704	661	625	599	579	572	596	583	581	583	561	553	595	613	610	574	538	554	574	517	528	502	483	475	437	461	466	463	499	504	512	562	567	597	566	552	531	521	508	501	459	426	426	396	340	345	312	294	317	285	234	207	191	181	155	139	130	98	101	84	86	74	52	63	64	67	56	66	68	63	77	68	81	60	86	103	96	89	99	101	129	172	141	140	147	144	142	138	144	160
117	119	139	140	173	172	190	189	234	236	276	291	301	299	300	361	311	277	239	225	219	202	204	185	188	163	175	153	145	146	169	168	174	197	196	185	191	208	208	242	269	286	278	246	231	216	196	181	173	179	171	192	171	154	170	180	185	218	208	226	212	196	217	246	264	260	293	285	304	345	362	360	395	440	460	502	486	499	497	479	480	482	449	413	406	380	357	371	392	437	461	487	521	552	565	593	631	648	696	733	796	864	861	912	929	919	916	933	918	926	882	858	815	731	707	676	665	658	666	700	715	754	755	826	883	944	932	869	890	832	870	869	834	821	804	766	826	783	832	799	854	844	813	801	808	730	696	719	745	738	780	748	794	739	732	702	682	673	663	567	526	494	491	411	421	370	308	272	264	232	224	196	156	126	117	129	121	113	95	104	86	81	90	91	106	109	122	128	135	167	201	224	247	274	338	360	442	488	488	538	580	582	637	663	731	774	836	911	932	1022	976	1000	1105	1049	1026	1012	1027	1099	1043	1093	1107	1126	1070	1022	1024	977	950	955	881	846	798	732	635	636	575	569	536	510	497	476	418	383	336	314	279	219	210	165	131	93	69	35	32	19	30	20	44	47	65	79	108	107	134	139	165	173	224	257	289	316	330	346	355	350	392	467	485	549	549	560	554	544	480	515	511	530	534	544	557	536	595	575	607	651	693	720	732	754	658	717	737	746	716	717	642	675	647	680	721	699	690	743	766	792	756	706	704	656	687	652	651	585	597	575	565	527	511	508	528	500	526	513	471	452	452	429	431	431	439	456	466	480	487	514	532	566	510	504	467	495	506	467	471	467	450	431	399	372	340	348	285	265	225	226	189	183	156	157	138	122	134	99	94	78	81	72	60	41	31	37	50	63	68	89	89	108	109	117	112	119	121	114	125	124	119	113	134	128	132	149	146	170	181
137	156	152	179	193	180	171	185	226	212	264	292	314	329	329	362	312	309	315	290	243	269	220	199	187	203	188	172	163	187	172	199	186	211	205	235	271	260	249	252	295	269	257	271	237	198	182	200	195	187	194	211	200	206	198	212	212	212	215	217	179	233	227	259	262	237	272	285	302	308	355	363	383	415	422	453	446	457	443	413	432	414	410	424	413	415	409	429	401	457	448	506	460	505	549	585	619	669	716	770	838	930	935	959	982	1017	975	986	961	894	831	793	700	667	651	613	605	623	664	673	686	713	718	754	826	832	831	869	857	892	911	838	863	889	838	837	891	858	809	836	802	764	723	687	646	607	573	562	593	609	608	622	656	677	666	652	670	711	703	652	602	537	529	447	430	379	370	317	286	262	221	182	149	123	113	88	91	78	66	61	77	66	63	87	76	86	102	100	105	133	187	202	247	278	328	381	448	448	527	563	591	602	694	736	738	841	915	946	991	995	1028	1051	1061	1046	1045	1040	1089	1135	1123	1119	1120	1102	1088	1073	1021	968	969	971	958	926	856	824	765	754	688	672	616	573	544	478	437	412	348	303	286	289	273	225	189	129	88	90	61	48	27	21	18	38	33	63	82	98	119	153	171	198	225	257	279	290	293	326	336	359	403	444	508	517	542	537	543	573	555	526	518	519	509	503	530	567	583	662	690	673	684	694	681	673	735	750	726	707	666	653	631	656	635	602	611	630	667	717	709	768	764	712	722	706	709	698	685	633	648	611	584	536	498	467	475	476	429	423	389	345	370	343	375	369	399	427	462	495	503	489	536	527	489	494	448	452	439	392	418	400	359	328	325	312	303	274	266	222	214	210	187	198	160	160	159	149	129	111	81	90	65	68	55	52	42	46	55	83	78	73	80	100	95	103	108	108	117	131	125	121	93	98	95	106	140	159	178	195	196
157	160	167	149	152	132	133	168	198	234	265	275	282	289	280	300	266	296	304	302	284	286	264	230	219	187	185	183	203	223	246	245	218	209	244	258	265	258	263	247	258	238	216	215	236	213	206	197	210	217	234	212	221	215	250	233	200	219	201	204	209	209	238	252	242	234	259	272	281	315	365	373	394	408	408	383	407	424	406	425	455	463	474	496	494	461	484	430	410	429	432	407	427	445	464	510	584	635	716	713	778	786	799	859	907	919	933	915	902	782	753	731	670	673	652	631	648	645	692	705	722	729	743	766	838	794	822	763	809	805	850	857	800	825	807	801	808	728	701	649	629	627	573	564	570	548	525	554	547	607	648	692	723	736	737	703	744	799	788	811	706	633	540	533	472	416	409	341	289	250	205	167	130	117	94	72	84	76	55	47	50	51	57	68	81	96	135	138	152	179	221	253	279	319	368	412	430	491	516	578	588	642	684	747	787	853	888	949	989	958	1006	1026	1022	1018	1019	988	1036	1085	1060	1020	1025	1031	1000	1007	988	970	1017	1003	1002	947	940	889	857	798	728	651	606	574	534	456	408	395	349	328	292	278	274	225	190	152	113	94	61	50	35	20	24	19	47	44	74	106	155	187	209	236	251	272	259	275	276	302	355	356	393	462	468	500	483	499	546	535	555	533	530	490	513	551	548	603	627	728	727	711	727	712	729	706	695	706	685	657	648	693	712	700	668	622	550	539	576	615	608	609	621	610	668	656	672	644	620	639	639	598	601	510	482	470	455	411	352	305	294	291	294	316	303	306	330	379	399	446	452	466	426	483	475	459	429	411	404	367	347	324	272	244	236	245	235	250	235	210	206	219	197	179	140	148	135	115	78	84	68	67	64	76	67	64	70	76	67	75	60	62	83	66	58	78	100	120	131	149	126	134	113	111	93	104	103	119	138	155	179
157	145	128	137	105	115	106	99	157	179	198	211	211	221	226	236	252	268	298	306	280	279	234	224	222	209	217	201	184	218	225	241	241	239	217	205	238	213	243	216	219	215	223	217	248	263	252	260	232	250	286	265	229	249	237	252	231	222	213	222	222	235	241	245	262	269	310	301	314	310	327	347	373	338	342	351	351	376	381	419	416	457	447	502	484	439	438	421	427	383	382	377	385	420	441	489	558	650	699	727	772	794	830	857	916	919	922	896	863	840	878	813	798	741	690	689	735	728	716	705	668	669	676	714	704	704	687	667	737	738	734	737	754	738	758	736	716	688	693	635	627	609	578	575	602	582	593	585	626	662	709	745	759	838	825	785	759	777	756	691	656	543	518	473	456	367	341	292	253	228	197	169	154	116	107	75	63	53	33	35	31	37	44	64	80	84	131	132	168	211	244	287	299	335	384	440	462	494	566	589	677	657	710	770	842	848	879	941	970	955	973	942	944	968	947	978	978	964	933	959	980	985	950	898	969	933	944	928	906	892	883	823	829	724	682	644	598	563	498	459	441	362	363	345	287	271	228	194	166	131	102	83	66	57	21	25	27	39	40	71	93	115	150	187	195	254	257	271	263	296	327	334	389	402	385	449	461	460	452	474	495	514	496	500	488	516	527	556	565	628	648	672	687	668	677	741	744	684	673	681	624	587	602	619	656	607	594	531	533	519	538	551	516	519	513	548	536	548	574	531	535	515	516	517	492	447	407	382	423	360	317	268	278	271	258	258	236	248	259	304	347	372	389	389	398	413	423	418	405	364	346	326	332	271	246	237	221	216	212	214	189	202	190	169	144	135	115	108	108	103	100	77	94	86	64	71	56	74	71	67	84	69	67	71	77	73	91	106	118	127	146	138	150	167	152	127	104	86	93	85	115	132	161
189	161	159	106	97	83	91	91	129	142	155	155	186	202	230	248	270	274	277	300	274	252	278	258	251	263	234	241	182	201	210	209	237	265	256	225	231	237	234	230	241	255	284	289	337	348	359	355	323	313	291	270	284	268	241	257	246	241	239	244	245	265	250	268	281	288	293	296	264	285	290	272	287	285	277	301	316	355	367	430	456	451	474	448	474	416	430	388	427	403	397	392	446	470	510	603	656	690	733	771	812	804	859	894	928	966	937	941	961	956	940	936	897	853	778	696	665	661	634	607	555	578	607	639	663	672	665	681	711	695	720	780	782	757	749	758	717	700	658	635	623	627	624	646	657	667	609	634	583	608	641	661	673	697	691	693	674	608	608	563	560	546	508	483	443	393	345	318	288	237	212	194	165	106	87	73	49	40	27	28	28	17	31	46	72	80	110	122	164	200	231	272	320	356	402	422	480	538	627	674	749	768	783	785	781	822	871	874	882	863	890	887	901	938	972	984	973	920	961	929	990	991	1010	1021	952	977	967	911	869	826	800	820	743	696	662	666	627	576	570	502	512	451	388	350	291	260	223	204	169	164	152	108	104	55	49	49	45	41	37	40	55	92	106	153	186	213	234	273	319	311	331	383	378	393	420	434	483	487	514	527	505	494	504	472	484	489	491	521	551	566	577	569	561	610	610	662	611	631	610	593	554	539	527	582	553	536	512	527	542	526	549	531	504	457	459	456	450	461	408	424	447	438	409	422	411	370	396	388	349	320	293	270	264	245	234	209	216	240	270	283	288	319	315	334	362	379	386	357	356	296	300	284	227	232	228	214	189	177	184	138	126	150	145	144	147	146	156	128	123	105	97	87	87	75	78	52	68	66	80	83	83	87	77	90	96	90	113	114	121	129	124	115	131	142	123	124	108	113	125	117	136	141	182
175	161	156	117	81	87	95	90	100	116	140	141	178	221	236	261	300	312	319	305	301	278	269	277	266	270	243	230	228	204	172	206	213	213	230	221	236	238	237	284	294	330	339	381	347	399	393	368	323	281	270	248	251	234	224	224	230	259	259	257	259	258	272	301	289	304	241	249	235	223	246	226	259	278	328	356	413	447	484	527	538	546	528	533	543	466	462	443	437	438	417	464	475	528	572	570	643	615	694	670	773	767	810	823	886	944	1003	1025	1036	1001	984	949	927	832	794	718	648	611	558	571	566	558	590	584	675	655	702	704	685	720	692	729	734	742	757	679	696	617	635	613	608	634	619	606	614	652	612	591	587	564	609	638	615	609	630	619	627	619	586	569	626	623	567	521	476	461	438	364	313	264	228	225	161	128	89	73	39	37	18	27	15	25	37	54	67	86	107	136	183	199	234	258	309	351	394	427	491	535	607	681	681	739	758	743	779	788	848	826	890	883	876	846	885	911	962	951	946	984	985	993	1019	1016	1088	1103	994	951	965	919	930	874	918	890	794	757	739	702	684	614	622	547	538	462	463	393	350	308	275	232	221	222	171	150	111	87	64	52	51	29	36	36	66	81	111	107	145	179	186	226	235	278	306	297	347	369	413	463	532	571	616	556	544	488	482	480	486	460	506	495	487	468	476	496	518	541	541	541	543	531	503	480	509	502	517	535	553	520	556	549	552	568	537	486	513	449	440	426	365	390	338	366	379	358	372	357	340	341	364	322	322	300	305	290	250	269	222	227	230	259	291	269	293	302	293	311	343	365	350	327	304	281	281	241	188	193	190	191	163	149	167	127	144	141	146	154	138	129	122	124	117	77	87	88	63	80	77	82	68	87	93	89	116	99	109	122	108	119	110	95	111	89	85	104	117	102	110	94	133	156	171	178	167	170	182
142	119	117	110	106	88	71	70	69	78	99	109	159	180	187	256	255	292	283	267	291	262	278	226	231	227	205	211	208	201	181	204	189	179	185	187	201	222	272	285	318	324	367	375	374	392	375	328	286	254	246	216	221	243	237	252	262	280	241	274	262	296	296	313	299	294	242	227	245	229	241	238	287	339	419	474	494	506	514	579	575	548	527	464	495	445	455	410	426	428	456	424	482	524	489	499	489	491	588	597	660	711	827	854	922	975	1038	1048	1049	1062	1085	1023	971	885	835	737	687	633	636	609	610	598	602	587	628	644	656	661	648	615	610	641	619	624	627	645	617	633	661	687	640	646	620	631	672	685	678	689	681	689	651	695	675	672	676	678	643	632	621	647	636	605	556	517	500	435	398	351	315	292	267	204	197	152	97	62	55	14	21	28	24	9	34	40	78	92	101	147	167	215	196	252	251	291	348	390	419	472	516	557	577	647	719	723	741	777	833	875	864	920	894	922	895	922	906	944	948	944	917	934	943	991	1014	988	978	965	959	961	933	977	977	924	918	924	898	795	791	733	622	600	563	529	468	435	373	328	320	252	263	187	155	141	116	80	53	49	47	38	44	65	62	74	107	109	143	150	171	193	196	214	250	243	258	339	379	446	496	495	498	472	455	426	466	451	465	467	480	465	457	467	495	513	531	550	534	559	540	514	513	511	546	533	528	571	563	540	556	616	586	542	526	508	464	433	459	433	378	371	371	363	373	326	321	297	266	263	250	265	246	242	247	293	279	258	258	279	279	289	323	301	296	296	304	311	333	296	273	257	251	249	221	226	209	194	183	171	176	156	166	177	158	158	149	129	143	134	119	139	120	111	87	75	70	91	80	94	81	89	109	105	118	109	118	116	117	99	102	104	118	115	109	122	128	120	117	126	129	133	157	188	180	183	176
114	118	98	107	129	98	90	60	67	58	80	89	123	130	168	192	230	255	242	232	264	251	221	206	226	216	209	192	188	222	194	176	157	167	177	201	244	276	278	301	338	324	365	369	370	353	304	279	274	284	274	241	236	264	272	292	304	357	341	316	331	328	295	289	283	284	265	251	272	268	245	281	322	372	425	451	463	499	494	513	497	462	472	452	472	481	481	423	429	435	452	460	452	444	425	424	425	481	533	614	745	773	870	913	973	979	1062	1078	1068	1026	1014	976	945	903	795	716	643	597	582	588	577	547	549	600	581	606	614	591	643	627	655	588	624	637	638	630	639	673	667	695	707	665	663	657	641	652	636	636	627	598	639	660	612	609	616	578	549	532	535	561	525	545	526	493	414	405	393	408	358	336	291	256	193	175	110	88	50	30	31	17	16	16	10	29	54	67	71	99	98	147	185	202	234	280	323	389	428	481	530	589	590	648	714	710	739	756	821	865	857	898	909	951	888	906	880	926	893	911	894	972	974	946	947	942	917	885	871	917	895	919	918	885	880	861	867	809	738	712	641	584	567	500	441	420	340	361	264	242	217	176	138	117	82	75	60	62	52	48	63	66	79	110	110	150	162	169	199	205	193	195	194	239	244	296	306	358	403	400	385	401	397	420	447	464	454	455	453	490	485	537	549	590	593	547	597	634	591	544	544	504	500	483	513	495	507	528	504	527	505	509	468	484	484	469	453	424	390	455	422	416	377	316	270	254	235	177	195	194	209	203	225	215	238	233	239	266	267	292	279	259	296	295	302	293	293	261	255	220	210	216	209	217	208	200	174	183	205	179	177	191	167	174	157	170	158	121	128	149	166	136	138	115	118	111	103	82	78	74	105	98	85	102	118	143	120	124	119	127	150	140	126	124	96	105	90	114	115	132	152	180	198	207	229
137	116	129	121	119	116	78	67	58	78	100	83	107	143	154	189	205	199	218	198	232	240	250	248	245	242	210	210	191	194	190	210	183	191	220	227	233	251	278	312	325	297	328	310	315	308	306	275	294	326	303	313	330	316	325	299	353	335	324	330	317	278	292	286	255	271	255	273	287	290	308	303	327	361	398	405	431	434	445	473	476	477	486	518	496	517	484	489	463	461	438	416	427	394	400	415	469	503	550	655	739	760	810	899	878	924	928	924	907	887	836	839	785	706	690	650	631	565	577	554	592	531	536	569	558	595	586	601	612	616	617	657	660	643	681	681	651	657	679	623	569	594	557	532	533	515	483	513	495	483	506	521	544	531	553	558	580	597	571	586	614	581	570	524	509	456	425	417	380	356	314	254	206	157	122	86	38	32	15	23	11	16	20	13	27	42	56	75	83	128	153	192	241	281	345	408	451	474	527	601	632	669	699	684	718	788	763	803	828	859	907	897	920	885	901	860	894	902	939	945	930	920	897	873	908	909	873	906	861	808	825	820	763	803	759	720	694	644	573	595	530	525	433	401	378	314	283	248	224	206	161	146	129	105	77	55	38	54	63	75	100	117	144	168	197	200	214	216	214	210	214	258	272	271	291	340	340	360	372	426	422	451	449	441	431	426	449	453	509	539	560	552	558	577	589	613	600	555	482	441	422	409	424	448	466	462	472	449	467	463	423	423	432	403	399	396	431	428	399	388	340	337	271	285	254	203	220	201	187	164	162	169	163	172	198	217	241	267	286	314	286	298	291	290	279	280	250	221	210	184	159	155	186	192	201	202	208	193	207	195	185	178	176	176	159	148	146	153	166	141	135	117	135	132	112	129	103	131	119	130	94	126	147	143	131	132	137	126	153	137	121	108	91	87	87	92	114	121	128	158	186	203	212
148	151	155	124	109	101	93	72	77	88	78	92	78	76	116	142	158	177	174	193	206	209	211	233	233	241	230	206	170	179	181	180	199	189	211	213	231	248	273	258	248	231	241	215	246	287	299	263	304	310	324	366	347	331	351	321	320	303	310	301	296	291	314	282	268	300	311	303	303	328	344	327	334	382	357	421	403	424	456	533	530	523	522	550	577	521	481	463	408	419	399	345	346	382	415	436	456	508	543	581	636	674	743	745	780	818	824	859	878	853	794	796	805	718	723	692	680	649	630	616	627	563	576	579	563	552	595	584	584	614	633	602	633	642	639	629	657	578	638	608	579	585	528	505	509	521	524	502	501	511	581	551	605	604	655	639	652	697	664	653	581	598	530	508	473	449	409	357	334	274	241	201	165	136	105	77	51	27	26	18	22	16	20	27	26	50	56	79	92	152	171	212	245	283	328	403	423	479	461	549	642	660	795	757	777	800	810	869	892	910	881	955	850	828	773	788	850	856	880	882	913	885	872	897	914	910	879	852	888	778	706	692	729	708	646	659	606	567	514	488	455	418	383	364	336	310	280	272	233	212	195	167	157	121	98	57	51	54	67	84	102	118	152	189	194	199	229	217	218	216	223	234	246	244	308	327	323	343	380	419	441	422	407	394	412	410	456	463	475	497	511	520	521	523	617	588	542	489	468	449	404	442	427	430	429	425	418	385	403	410	357	365	317	296	323	342	403	366	356	334	350	332	308	285	241	242	234	214	164	148	145	151	130	143	167	188	201	240	250	305	302	319	291	298	286	261	232	219	193	167	147	166	169	179	192	231	213	209	195	203	197	189	189	174	163	171	161	167	131	119	100	141	139	146	151	178	169	169	141	130	124	135	118	115	118	113	131	115	131	98	111	117	108	116	102	106	123	108	101	126	127	150	167
115	150	118	102	92	79	65	55	72	64	72	55	55	64	81	101	125	133	138	178	183	186	190	209	184	213	235	212	168	165	169	165	190	189	196	199	201	210	202	205	189	197	200	219	263	296	320	354	367	349	384	371	381	387	350	366	326	345	329	331	325	332	302	315	325	325	353	342	350	345	298	312	285	279	290	321	327	375	413	469	528	567	518	535	510	466	441	387	349	371	346	355	368	383	409	437	461	488	499	523	608	669	678	773	770	790	788	815	878	883	831	924	866	858	833	771	750	716	664	612	566	572	543	551	551	538	526	591	595	627	622	615	593	590	642	610	637	634	609	611	580	593	553	516	519	505	539	531	571	563	552	578	626	641	614	638	643	598	617	557	518	472	438	414	355	348	336	314	270	252	205	207	173	145	119	93	74	50	31	27	18	21	15	20	24	40	66	71	125	157	198	230	270	298	331	393	422	457	489	551	624	675	761	794	760	797	809	821	871	885	899	843	765	756	714	741	779	769	829	848	866	832	822	796	817	835	797	777	710	681	652	634	651	605	565	513	486	454	426	383	357	312	296	274	278	265	246	241	232	188	182	174	134	107	62	77	55	66	64	55	67	89	111	135	158	172	190	189	219	209	236	189	233	247	292	289	322	371	398	406	420	359	367	375	375	384	381	414	419	443	502	521	519	561	572	542	520	458	439	460	452	465	454	423	432	370	367	389	378	352	323	291	250	256	309	291	273	292	268	259	293	294	273	266	221	225	222	202	166	170	170	186	168	170	156	176	208	224	214	236	249	259	258	271	265	246	239	216	190	180	170	180	166	151	158	163	147	158	174	191	160	169	166	146	141	172	175	186	162	154	153	141	122	129	153	170	162	131	132	108	114	108	125	95	101	87	106	110	119	113	120	137	138	144	126	125	124	120	107	110	112	133	140
86	85	90	77	83	79	80	75	77	68	48	51	41	54	73	86	110	123	153	160	182	188	197	222	199	220	216	223	206	197	190	179	181	195	187	203	200	180	185	184	185	215	226	233	302	368	383	417	390	440	407	387	338	339	332	357	328	299	334	322	306	328	324	352	354	363	326	324	311	285	274	257	242	230	235	286	310	347	358	439	503	510	521	536	477	449	439	394	418	396	403	403	410	419	436	466	474	433	490	500	540	554	609	636	695	736	727	774	812	806	838	870	826	814	784	715	669	646	621	595	541	537	558	573	575	546	546	561	538	569	565	563	583	535	552	551	538	612	585	559	559	519	493	493	479	467	497	513	528	535	573	551	573	558	556	518	542	506	533	470	516	447	460	400	364	348	331	292	284	249	251	200	188	163	146	115	86	64	40	25	12	12	30	37	50	65	97	103	161	188	230	277	287	334	365	402	452	447	516	545	540	599	628	664	702	695	693	760	768	799	779	786	795	778	792	741	743	815	758	757	756	762	719	672	691	662	607	583	568	549	556	527	512	497	483	495	452	400	384	347	317	247	228	233	243	268	231	223	204	190	176	170	129	93	79	67	76	56	53	54	70	61	75	103	134	146	163	194	216	207	223	220	235	232	288	286	334	358	345	387	379	402	393	424	394	392	393	402	391	427	470	517	533	549	525	489	434	412	433	411	383	448	389	393	366	369	361	348	332	311	265	281	258	295	269	252	224	226	190	205	216	188	216	192	222	204	231	189	216	213	229	226	207	182	179	186	205	190	179	200	199	213	214	246	248	215	217	219	205	170	157	143	144	144	122	124	115	131	150	155	167	176	174	173	158	167	163	179	170	168	160	157	139	148	136	123	138	135	129	117	138	140	133	124	122	129	125	104	90	93	110	124	122	114	121	119	132	110	128	114	133	132	136
78	82	76	69	92	84	66	51	65	50	34	42	47	41	42	64	86	106	126	139	145	181	196	193	188	191	173	186	181	202	200	187	168	169	162	166	151	146	179	164	191	226	251	286	315	334	349	368	351	372	332	323	300	282	288	286	303	292	314	336	304	343	316	327	310	271	307	278	251	262	242	227	218	221	253	276	301	330	371	451	462	510	514	522	512	541	512	471	467	461	426	425	425	435	436	454	429	407	415	411	409	431	481	500	572	633	706	701	743	802	840	828	841	825	749	673	689	635	603	560	573	532	568	529	553	557	547	510	564	528	563	533	544	478	502	529	505	555	550	554	519	542	531	533	569	536	555	551	540	523	528	536	531	511	533	528	463	480	471	469	473	485	450	415	410	368	347	325	290	272	252	210	161	140	127	79	72	48	39	12	17	29	26	39	56	80	108	106	130	182	215	262	301	329	364	400	410	504	501	514	541	570	608	620	618	681	720	725	764	748	774	794	825	789	786	713	695	674	680	679	664	664	657	603	606	577	539	559	561	565	544	559	494	502	483	455	417	414	387	356	326	290	274	234	253	231	240	220	194	184	167	129	104	98	90	70	81	60	53	64	77	77	96	89	107	114	123	130	138	156	162	175	212	243	217	274	274	307	349	362	370	432	387	396	389	376	375	370	378	360	434	456	447	484	468	444	386	350	363	385	341	304	309	357	376	379	419	386	368	352	294	294	287	267	237	218	184	216	215	182	186	172	182	182	190	203	204	198	224	214	232	225	226	200	196	213	232	210	203	209	208	243	240	224	195	185	164	176	134	141	137	160	157	137	149	134	124	114	149	161	162	184	183	183	173	186	193	178	162	165	135	147	149	147	161	125	146	138	187	179	158	148	148	164	153	127	108	111	114	77	85	94	109	125	151	163	144	145	129	130	147	130	149
61	77	83	87	79	66	59	68	44	39	34	33	24	27	26	44	59	65	93	95	110	111	134	143	143	168	173	165	174	150	167	144	137	105	119	103	113	141	150	181	193	250	267	289	283	322	312	297	311	321	323	283	296	300	292	320	341	364	360	334	333	321	322	313	305	301	278	280	251	288	278	257	270	257	283	299	330	370	384	411	426	446	472	497	500	461	471	500	477	464	451	444	411	371	376	353	352	342	374	370	393	436	463	483	575	655	691	739	793	792	849	844	821	793	780	785	677	615	624	583	579	520	526	483	520	500	495	491	480	485	503	540	553	571	530	557	565	617	614	635	650	629	682	689	634	566	568	561	565	465	477	469	483	444	485	427	441	423	438	466	437	450	454	415	382	371	324	301	270	243	220	214	158	138	103	88	61	49	44	28	24	26	40	41	48	70	105	113	150	151	191	199	221	298	335	356	455	461	508	528	581	602	617	607	638	698	709	735	767	729	746	758	720	728	688	645	643	587	590	621	612	624	629	613	624	641	583	614	604	606	572	555	515	456	469	418	422	432	401	392	343	296	289	250	250	228	199	201	195	160	135	119	96	84	84	68	65	61	64	72	63	74	88	93	105	91	97	80	102	113	118	131	145	174	172	207	230	269	281	330	340	370	357	377	348	341	326	329	332	373	385	417	388	386	365	383	379	341	316	306	293	312	304	358	372	397	364	385	351	363	345	316	273	232	223	204	194	213	210	211	205	198	190	173	153	171	174	174	178	187	186	218	217	213	254	252	257	222	220	237	243	222	197	197	162	174	160	152	149	156	167	156	153	169	164	163	192	140	154	170	156	176	174	183	186	198	176	178	173	164	156	179	171	166	165	146	164	200	165	154	147	169	150	164	134	126	112	110	99	90	95	94	103	125	149	162	145	140	148	136	114	136	143
74	76	82	91	93	79	74	65	47	52	29	30	27	21	30	28	44	43	62	99	81	90	90	114	126	159	151	186	174	165	134	133	108	123	103	114	116	175	169	204	214	228	278	273	296	254	255	277	251	232	258	289	282	309	332	347	370	355	379	352	316	305	322	291	279	257	260	252	257	284	268	278	280	311	300	292	312	332	359	367	384	451	427	470	534	508	496	490	457	490	441	434	391	407	369	327	336	319	335	376	385	480	497	498	527	612	638	706	687	730	692	762	767	725	722	667	679	625	567	566	550	496	497	467	433	481	482	476	493	513	541	596	639	627	602	622	632	640	643	652	630	643	576	574	486	478	445	424	415	409	386	382	381	347	396	369	365	361	413	411	381	400	402	397	352	336	319	299	272	237	241	196	171	144	125	102	78	60	59	36	25	32	41	45	61	89	96	115	127	164	167	204	244	270	310	339	403	457	518	511	539	551	553	589	595	662	717	685	714	650	699	686	665	638	677	627	613	591	566	569	616	597	601	599	562	538	543	574	584	562	539	500	476	482	435	399	432	437	394	378	340	327	268	251	222	203	183	189	169	143	116	103	76	65	60	44	49	33	50	72	64	78	70	68	78	97	76	88	100	100	110	105	99	127	158	181	230	230	282	308	286	304	315	288	298	295	306	356	328	366	365	383	386	392	393	389	349	312	280	275	249	271	260	303	321	319	339	352	341	314	313	273	272	256	267	257	267	248	240	223	198	183	173	145	134	126	151	159	161	172	172	195	202	202	214	243	255	218	198	214	180	181	164	174	193	187	178	156	148	152	159	151	164	189	164	175	181	190	184	177	195	181	188	188	198	224	201	205	197	205	192	196	179	169	168	173	182	159	139	126	128	138	151	154	151	124	127	134	123	117	117	122	129	115	82	90	102	110	117	140	154	156	164
86	94	108	105	100	87	74	73	69	66	55	27	29	47	33	31	31	50	74	54	73	58	92	96	124	141	148	161	163	159	120	104	92	96	108	114	149	173	217	216	237	213	209	238	198	195	176	176	196	188	190	237	241	276	293	309	312	323	324	329	323	292	280	298	280	265	287	278	280	287	275	309	306	303	305	300	309	312	349	362	395	444	481	530	538	524	529	494	491	462	459	422	414	384	357	337	339	367	346	368	396	452	468	498	497	514	554	566	570	619	649	666	683	680	681	671	670	636	630	610	597	550	545	521	536	534	520	542	556	531	578	567	584	596	619	592	592	551	516	552	498	501	471	439	400	406	352	373	331	347	346	355	369	363	356	377	383	384	402	397	406	374	360	331	323	339	298	268	234	236	192	167	151	122	108	89	70	70	61	56	57	58	37	41	59	57	94	87	129	152	178	179	238	283	338	360	423	431	457	462	462	481	480	554	587	586	622	677	657	663	690	644	644	621	608	637	640	602	592	560	565	579	538	505	485	504	476	515	505	496	490	485	488	453	479	469	435	397	368	336	283	242	218	204	177	171	161	156	151	118	104	81	80	56	59	56	59	62	51	74	72	78	87	79	86	98	96	93	119	128	113	110	113	125	134	167	202	220	267	279	285	284	292	296	306	326	343	357	354	382	365	363	384	363	365	351	315	281	255	240	225	229	235	268	239	271	275	275	271	254	255	232	236	238	247	226	239	224	246	214	207	183	151	144	143	147	146	142	146	147	133	157	163	178	166	184	185	187	199	188	182	174	207	206	218	179	189	170	163	171	144	165	160	197	196	207	239	230	234	252	247	251	210	212	197	209	198	201	209	209	212	198	176	172	187	159	166	145	159	149	163	176	153	126	134	123	135	115	104	125	111	109	123	95	87	87	78	89	96	127	165	174	166
107	91	104	103	91	88	78	82	43	46	30	27	26	30	23	29	41	37	33	44	54	65	89	91	82	99	112	123	119	122	112	92	78	93	107	105	150	191	184	194	166	157	141	142	148	145	146	160	140	170	173	202	219	232	259	264	293	285	316	316	318	327	326	318	347	344	341	336	359	343	322	311	284	288	302	300	331	348	340	364	451	468	490	536	564	522	504	474	435	450	392	399	378	394	378	384	325	334	329	366	374	379	429	450	450	490	477	543	569	580	630	672	720	684	703	725	700	683	679	660	606	578	569	539	543	530	543	547	515	558	519	535	540	558	573	528	548	547	537	540	508	488	442	442	402	404	379	390	379	352	354	365	337	331	365	377	379	357	397	355	308	284	251	259	244	234	231	214	212	155	149	147	112	113	124	82	90	86	89	65	59	59	77	37	51	68	64	90	109	124	158	195	241	299	327	356	391	415	425	454	462	475	479	531	558	592	586	617	642	649	660	648	618	633	585	629	598	583	585	580	607	552	541	531	543	497	498	479	476	462	500	472	456	431	409	364	348	308	283	247	248	187	177	182	164	168	140	146	149	126	102	100	93	68	60	49	50	40	70	61	76	78	75	87	114	78	96	108	106	111	112	109	92	128	155	155	178	211	217	249	243	248	259	284	293	268	287	310	302	318	294	338	307	328	310	279	277	233	246	242	212	218	208	208	211	217	240	254	232	210	184	179	188	195	209	213	200	203	199	211	209	192	172	153	149	139	145	139	117	145	140	135	153	175	165	183	194	195	198	179	204	205	217	207	192	149	141	138	139	144	160	173	201	217	245	244	247	253	252	275	256	265	260	238	221	225	209	209	213	191	207	198	195	184	202	192	139	149	164	160	169	157	123	116	100	92	91	75	85	111	115	112	108	105	112	85	79	72	95	106	109	133	118
108	92	95	103	84	73	71	73	46	46	40	39	37	42	41	25	27	31	19	25	44	66	74	96	93	108	96	102	110	101	109	109	112	86	120	138	173	174	167	164	159	119	135	115	128	150	176	194	205	221	214	206	188	208	221	264	283	267	315	292	347	335	369	336	362	347	341	354	344	348	293	257	239	265	249	256	278	308	310	321	373	388	425	465	477	499	500	488	490	451	456	469	473	468	456	429	405	399	379	406	363	355	390	380	422	405	466	471	501	594	625	665	623	632	615	646	614	555	544	513	510	503	468	480	494	498	525	535	523	554	567	558	577	607	569	582	577	609	557	545	530	472	466	437	421	404	390	361	343	326	300	280	266	278	288	296	299	284	282	249	216	230	206	206	205	193	174	171	163	165	163	144	149	143	115	120	105	74	88	84	82	68	71	83	76	92	108	134	168	184	195	221	254	277	319	341	369	382	433	456	483	509	493	537	532	554	580	563	605	596	654	640	650	637	657	657	641	662	633	604	582	550	551	535	530	555	502	477	436	408	409	416	381	383	322	307	273	252	257	211	210	184	181	180	141	141	144	133	127	112	98	92	74	68	47	35	40	42	45	46	38	37	55	72	62	60	70	69	54	62	88	76	95	123	131	155	155	154	187	186	192	226	223	204	215	174	196	201	235	259	275	269	283	277	232	234	225	218	245	223	219	205	226	208	226	227	253	214	205	196	180	171	165	168	143	162	152	174	181	194	184	174	173	161	166	168	148	151	153	158	154	180	162	171	170	189	192	186	168	166	158	177	193	170	178	159	188	177	181	194	185	184	208	217	212	228	227	240	231	224	235	248	256	278	264	261	225	225	242	216	199	192	176	199	205	179	144	148	138	181	134	142	125	91	98	82	62	68	90	101	92	131	109	122	109	89	54	57	78	76	88	77	76
94	105	96	88	63	73	63	61	43	41	40	51	39	37	28	20	31	22	29	46	61	60	73	92	83	97	90	97	110	100	111	109	122	132	135	151	165	145	151	116	115	118	135	157	149	199	206	233	226	202	202	176	177	182	170	214	218	214	241	237	261	295	291	298	303	284	285	281	266	254	245	225	222	221	232	235	266	246	266	296	345	371	421	434	443	491	500	549	524	536	574	528	539	552	475	495	436	423	416	390	392	378	331	354	383	379	382	421	455	464	518	501	509	518	516	502	515	530	518	500	466	467	519	507	537	538	600	575	577	623	607	626	642	616	620	617	585	581	542	539	504	454	445	388	388	353	350	343	308	315	284	299	284	283	259	272	243	256	231	215	201	213	188	186	201	159	164	149	155	155	169	149	158	153	148	142	117	102	96	87	112	113	108	117	115	145	170	196	217	232	230	258	280	277	328	321	331	322	370	387	449	476	487	527	505	538	555	593	593	598	638	597	623	624	651	652	632	625	611	590	552	536	532	525	536	508	463	440	398	372	345	350	329	311	301	248	280	222	222	233	198	166	170	136	119	110	96	98	93	92	97	81	81	65	72	55	55	40	25	21	26	25	27	40	34	35	42	44	59	63	72	77	71	102	91	108	107	123	140	175	174	169	174	172	160	162	165	171	195	204	199	228	221	211	194	225	244	245	234	217	217	244	229	232	244	253	244	214	208	206	196	191	153	134	134	146	152	165	146	144	150	131	150	157	162	158	165	197	178	193	214	190	203	186	199	180	174	156	145	149	157	157	149	171	183	194	224	223	238	211	216	217	216	195	188	211	197	214	221	219	251	251	297	294	283	277	268	251	217	201	186	161	177	179	174	149	133	145	160	133	133	133	127	120	98	80	80	64	80	66	104	86	91	107	79	68	73	78	73	75	72	87	94
99	108	91	75	64	58	59	36	52	60	54	48	22	22	24	26	21	29	30	39	48	56	45	59	78	52	61	78	86	99	105	115	115	126	119	106	124	110	82	91	111	127	156	178	203	218	213	222	204	171	161	145	158	131	138	152	154	177	209	215	232	233	247	237	247	274	239	229	218	235	210	217	214	233	239	222	258	244	275	294	308	332	383	407	413	477	494	543	587	580	580	531	514	451	425	423	422	404	369	360	330	325	307	302	312	291	301	324	355	398	418	412	445	452	476	489	527	542	569	568	544	575	589	616	612	627	650	646	637	643	623	635	631	598	597	575	550	568	539	569	535	519	480	441	422	431	398	387	383	343	363	343	333	283	282	276	253	213	200	194	188	183	179	168	154	134	149	133	120	121	122	122	136	139	133	127	134	127	102	140	136	121	135	146	159	162	171	203	221	256	267	290	277	279	300	311	336	356	351	425	407	494	531	539	558	539	566	607	619	657	675	653	657	640	589	610	592	595	597	553	543	524	516	479	524	499	439	424	346	350	331	296	276	280	268	276	281	240	204	194	178	168	170	151	135	121	120	104	92	118	104	105	85	72	72	56	63	65	43	34	20	28	19	29	28	20	32	37	37	34	42	54	47	60	57	70	100	141	142	176	150	168	164	163	153	165	195	183	187	175	157	165	158	174	184	190	198	201	193	203	208	221	250	253	251	230	243	237	242	227	212	162	141	139	135	155	175	170	140	143	135	154	147	162	153	158	151	190	220	204	225	215	225	226	206	200	176	178	175	192	165	163	188	206	214	219	224	228	209	238	228	256	233	248	261	226	235	254	256	267	265	303	283	282	277	260	266	251	206	226	183	157	154	148	150	156	168	167	166	165	147	148	115	128	72	60	70	80	61	66	60	98	77	70	76	96	114	104	90	77	79	78	92
76	62	66	58	51	59	49	57	57	53	52	46	50	26	32	26	20	15	13	27	22	30	34	29	47	43	56	72	76	102	126	137	132	104	96	98	75	76	92	81	110	134	134	176	195	222	209	163	198	174	130	117	109	114	117	112	120	170	180	206	211	232	250	246	242	244	228	210	233	234	214	212	223	230	233	239	221	227	235	282	282	296	333	382	448	460	479	508	501	498	486	473	434	435	414	390	401	371	358	359	337	311	301	288	278	273	265	293	315	339	346	381	407	447	473	463	497	529	537	523	549	571	590	633	568	604	578	618	643	602	598	600	652	603	618	620	595	589	578	621	563	572	538	514	487	512	477	407	437	379	374	327	293	269	228	213	194	184	163	148	137	151	138	127	153	114	122	127	111	114	117	120	119	140	151	163	168	170	149	187	165	176	190	208	196	203	206	221	235	251	258	279	255	294	295	332	361	394	399	422	468	522	559	594	595	624	589	620	653	673	698	687	716	648	687	635	614	625	630	621	597	601	561	508	525	512	459	437	396	365	337	325	292	303	263	253	273	255	200	190	177	145	177	174	143	169	131	118	124	118	114	107	107	94	91	63	74	60	42	37	30	37	22	22	8	8	13	21	19	29	24	15	36	40	54	69	91	121	124	139	150	156	176	165	169	185	166	167	153	165	128	163	134	138	126	135	136	157	164	188	206	206	193	209	225	238	290	297	264	255	214	178	168	174	167	180	172	192	171	175	167	133	124	138	134	148	178	184	181	199	216	250	236	226	224	238	231	226	189	180	175	160	179	208	211	203	213	192	214	243	259	293	314	331	329	335	315	318	309	292	313	299	309	268	259	257	260	236	254	249	204	180	171	169	171	171	179	163	153	141	143	119	106	50	76	79	70	76	56	60	75	84	80	80	93	92	109	120	97	99	96	108	83
56	59	47	69	69	81	71	82	73	67	53	38	25	40	37	23	28	3	25	24	25	24	17	26	36	61	63	88	91	104	129	115	136	94	105	75	70	78	82	108	127	149	149	157	147	185	169	159	144	131	121	131	101	80	98	108	97	135	140	171	181	214	226	223	230	237	239	224	253	217	210	195	201	201	197	209	200	210	204	219	262	300	330	396	432	416	460	504	494	479	473	488	453	435	408	427	390	395	371	362	350	308	282	268	235	255	249	261	271	253	291	351	364	385	392	409	412	454	463	503	485	491	530	526	545	578	569	601	603	623	644	666	666	626	627	626	633	635	628	617	578	549	561	467	463	436	446	389	376	366	320	284	238	224	207	190	176	163	152	137	133	126	126	126	111	123	116	116	126	124	124	114	122	147	155	176	188	182	192	191	186	208	181	190	210	196	204	194	198	228	247	253	264	278	289	337	366	419	438	446	481	509	541	571	582	582	630	630	639	644	700	711	721	707	684	681	697	651	696	638	670	627	615	615	554	505	477	504	469	454	407	384	356	319	297	279	262	241	225	160	175	174	177	171	160	149	134	134	117	129	88	107	96	96	95	84	72	61	38	41	29	25	39	26	27	30	22	14	5	7	17	11	33	27	71	84	91	104	148	136	138	160	161	165	133	137	148	135	128	131	135	122	128	145	121	128	133	135	145	149	184	166	196	194	227	247	267	266	238	224	195	182	216	206	184	191	195	198	182	197	163	151	131	132	150	174	185	174	193	203	226	211	237	218	215	223	201	207	209	177	180	173	179	199	197	198	213	225	256	247	283	320	355	393	387	346	389	353	324	344	365	322	323	294	300	278	294	263	252	253	203	179	174	172	155	151	136	123	141	123	104	81	69	63	61	63	67	69	71	77	84	73	64	72	94	80	87	119	125	139	124	101	88
76	98	94	96	97	110	114	83	87	64	48	36	39	44	39	17	19	15	22	11	11	5	17	11	52	54	68	79	92	101	107	114	84	74	84	73	81	84	98	80	129	101	120	113	116	104	126	128	121	139	125	95	100	94	95	108	96	94	122	138	156	164	212	194	209	246	259	258	230	235	244	220	212	225	205	179	197	218	215	243	302	293	332	374	349	400	451	468	475	498	470	481	443	435	422	410	358	346	350	323	317	258	261	232	223	221	213	205	201	238	286	311	345	387	390	409	388	431	436	445	483	457	525	538	507	556	546	575	599	642	667	656	654	685	644	638	644	590	585	558	549	504	492	442	418	401	396	376	391	363	332	282	258	273	213	213	188	168	150	129	126	96	85	82	96	89	71	90	89	92	90	105	130	140	155	146	160	191	189	150	170	168	167	169	176	206	165	215	215	230	250	282	272	300	322	353	410	433	403	435	463	495	519	517	565	600	611	624	621	616	661	673	732	699	719	710	696	688	682	673	660	663	615	609	546	553	526	494	460	406	405	336	322	316	290	251	253	211	194	175	181	178	169	148	161	145	122	111	127	113	93	91	109	100	84	79	49	30	41	29	31	31	29	30	23	36	24	28	21	13	16	24	16	30	38	61	66	71	86	105	116	126	131	129	110	97	104	130	127	118	128	127	162	143	157	155	163	139	147	139	124	135	163	193	191	224	228	205	206	192	195	182	177	178	176	166	193	201	210	196	149	150	148	135	148	125	133	153	180	191	182	200	170	165	153	184	187	179	186	174	182	214	196	220	213	220	233	253	265	254	276	311	340	362	366	398	390	427	426	357	369	389	341	335	291	294	269	254	243	217	197	201	182	176	176	133	109	110	128	88	100	80	69	51	65	65	56	67	75	78	53	60	66	65	69	80	76	113	123	136	121	123	119
86	115	123	96	103	98	92	76	62	47	57	30	44	38	40	32	35	20	12	10	18	20	24	36	37	41	39	53	61	80	71	73	73	79	86	73	97	106	119	110	91	115	96	95	77	84	86	116	101	134	143	119	113	123	100	96	81	80	115	109	126	144	170	206	220	242	226	241	254	259	249	246	244	227	193	169	189	226	216	224	230	259	274	285	298	345	370	411	403	452	499	455	481	422	441	426	387	350	347	322	292	295	239	237	215	217	221	218	207	261	266	303	324	369	395	433	404	383	426	411	422	446	450	437	500	519	526	560	537	585	592	647	664	656	643	657	654	643	625	583	592	588	533	525	473	454	462	480	460	419	373	328	261	255	243	213	178	162	128	92	71	61	57	55	46	39	42	62	67	82	79	94	103	109	139	152	177	169	183	171	165	183	183	182	159	176	200	193	216	252	282	306	331	302	361	389	391	419	456	477	490	486	513	577	572	609	615	602	647	611	635	662	662	687	714	696	666	650	646	629	654	614	597	598	551	517	483	443	387	372	342	280	309	255	263	255	236	216	218	208	214	222	179	192	164	164	144	152	137	123	126	115	101	98	77	71	48	29	33	25	27	23	25	31	35	19	20	15	25	34	31	31	32	32	41	46	54	46	62	80	80	81	76	82	87	85	105	107	102	90	107	117	120	117	126	130	135	135	112	105	96	122	128	149	156	178	186	193	199	182	182	183	175	152	157	174	192	164	161	147	138	156	151	138	124	139	140	156	184	173	196	165	162	159	172	185	175	181	178	181	227	215	194	225	210	235	256	220	246	253	296	321	326	364	378	401	431	425	412	380	364	347	306	304	257	259	253	216	194	181	166	210	187	176	131	121	118	122	98	95	86	67	54	49	42	29	60	73	78	79	56	78	85	88	75	71	73	93	95	85	115	88	95
85	109	98	96	91	72	70	57	63	62	62	62	61	44	31	36	22	21	18	22	11	21	12	28	27	35	40	29	49	66	66	80	97	101	115	127	135	134	158	150	139	93	88	87	68	84	98	93	122	116	145	140	117	123	106	101	91	73	94	110	138	143	148	155	164	199	207	220	224	212	229	204	172	214	185	166	141	152	159	158	180	192	202	197	229	257	301	329	414	413	454	455	477	466	487	457	442	466	387	375	316	301	273	225	233	237	215	209	249	243	288	285	312	294	323	344	333	337	342	377	350	364	384	453	472	514	550	579	585	612	630	699	704	704	682	704	715	714	700	680	653	647	593	583	556	485	488	506	461	424	344	329	273	252	199	178	155	122	101	77	70	64	30	41	38	19	29	45	23	54	64	90	99	103	121	133	138	138	146	173	188	191	196	203	200	211	218	248	248	247	291	296	317	330	327	353	370	423	488	468	513	525	535	560	566	615	635	592	594	588	609	573	609	644	656	676	694	618	604	616	598	616	604	591	527	517	429	394	372	349	326	309	295	279	267	236	263	265	264	251	220	216	191	177	161	152	140	153	138	131	127	120	108	99	86	61	37	38	37	38	17	3	8	12	14	19	16	19	14	14	14	17	20	11	22	31	36	45	36	58	55	41	36	49	60	57	62	59	71	57	77	88	75	90	91	130	109	118	111	112	144	125	128	134	139	119	143	164	172	179	187	168	161	162	151	157	128	129	131	125	129	133	130	124	141	140	157	186	200	202	188	177	181	179	198	168	181	166	174	168	211	177	196	190	223	246	224	259	262	292	336	348	373	365	348	354	344	351	347	352	312	272	256	249	267	244	240	209	198	168	144	163	124	141	123	110	103	101	88	61	60	65	32	27	37	40	69	67	63	67	81	91	100	80	77	67	75	64	68	80	79	89	74
100	100	89	85	78	74	71	58	77	59	65	75	70	65	43	42	26	25	17	13	23	18	15	26	20	24	20	36	27	35	52	78	109	116	108	117	134	155	139	138	97	76	52	78	85	94	99	112	105	119	105	104	89	87	87	78	70	71	89	110	120	103	121	117	164	161	184	185	177	192	184	206	210	198	202	168	129	129	127	131	137	147	157	210	245	270	324	371	411	443	441	458	461	468	477	481	456	424	414	340	316	278	243	250	204	204	228	240	228	217	235	225	223	225	249	282	290	317	331	357	373	390	454	462	467	540	577	588	629	682	667	712	722	752	740	721	762	713	682	686	639	567	576	518	524	501	458	471	435	398	331	304	257	232	226	192	151	118	72	77	50	44	42	33	22	20	15	25	22	28	40	46	56	73	101	101	126	150	154	143	166	208	186	205	243	241	271	268	284	305	304	333	349	351	372	339	366	428	464	503	512	492	538	534	557	591	545	591	547	582	592	567	605	657	679	651	645	657	613	588	637	631	604	539	523	466	394	378	343	349	319	314	280	268	258	258	265	251	268	253	239	217	192	182	164	148	166	147	150	113	104	96	89	79	78	44	35	31	21	27	9	17	21	21	10	5	4	14	14	11	14	20	14	17	22	28	45	39	47	56	38	37	33	36	44	41	22	28	31	59	80	81	106	92	105	132	110	121	135	147	152	150	155	131	144	160	169	202	170	197	179	156	140	169	129	139	112	106	117	102	104	101	97	104	144	157	189	177	187	187	193	183	170	163	149	160	145	165	160	167	150	179	194	231	211	252	269	295	309	340	374	330	330	324	283	267	280	276	259	255	286	262	283	268	267	265	243	229	193	138	146	107	98	82	95	89	77	74	70	74	62	55	46	42	37	40	51	35	43	62	77	69	72	52	60	61	59	72	68	62	84	69	77
97	75	56	72	71	66	63	76	81	84	62	70	60	61	49	46	27	33	26	20	25	34	25	16	26	27	12	18	31	39	60	66	82	101	96	98	96	85	72	79	93	79	84	82	93	94	109	103	104	112	111	118	101	87	82	82	72	68	75	105	107	103	114	131	144	141	165	188	199	209	236	210	207	168	173	163	137	118	99	124	141	156	174	195	235	276	288	322	375	370	399	402	403	410	393	387	361	331	342	339	304	289	292	248	227	214	203	195	164	177	185	199	217	215	227	245	268	311	327	339	376	427	417	446	482	511	521	572	637	643	643	673	681	706	680	704	667	666	657	658	614	596	593	552	539	502	479	433	421	389	334	311	276	250	220	205	142	91	88	70	40	44	30	21	15	11	7	17	7	29	25	37	50	68	81	102	117	157	171	183	214	227	247	251	281	283	293	305	294	314	335	309	338	329	318	340	373	406	438	494	467	474	514	473	521	529	549	557	576	586	596	591	574	574	619	568	589	551	537	547	551	579	527	519	475	436	406	348	358	314	314	278	269	237	245	250	250	292	288	282	252	233	197	182	154	151	143	126	104	112	77	75	56	52	47	39	31	33	21	32	13	11	24	12	14	14	19	7	12	10	15	22	25	22	43	49	42	36	46	48	36	44	57	55	33	45	14	28	33	59	74	82	79	97	114	108	112	111	142	147	147	147	139	164	176	193	202	228	217	209	212	188	167	172	140	147	117	121	105	107	94	86	107	110	129	142	137	184	159	194	193	182	170	160	143	150	151	147	130	130	137	163	189	207	216	224	258	310	333	346	349	345	311	293	302	297	276	258	282	262	263	256	260	270	260	239	206	196	161	107	104	105	102	88	60	59	53	44	71	61	59	53	44	44	50	52	28	31	34	33	40	58	76	82	74	85	55	62	81	76	68	81	68
46	58	50	39	57	68	57	71	79	75	59	55	51	37	52	34	33	25	28	31	20	18	17	14	14	21	10	24	32	42	55	49	78	88	96	95	77	76	73	69	101	118	107	120	122	118	104	91	114	102	122	93	99	71	64	64	58	71	85	74	73	99	101	100	110	122	137	172	192	182	178	183	156	134	123	116	107	112	90	97	120	136	143	172	221	229	235	235	280	287	305	327	356	376	373	360	365	350	357	351	351	334	327	281	279	232	180	158	135	143	139	162	173	186	196	238	234	279	289	302	345	357	375	413	429	475	480	500	541	602	591	623	687	663	664	627	655	674	655	697	688	686	642	614	599	531	505	505	444	386	358	291	257	228	207	161	127	103	82	53	53	45	52	27	23	19	7	21	16	24	28	47	56	56	87	116	129	144	194	217	236	248	255	243	279	264	265	273	272	280	262	302	291	298	302	330	355	416	439	440	496	509	513	518	517	545	598	579	636	599	600	577	564	547	504	513	523	501	473	500	490	543	526	527	514	484	427	417	369	348	338	298	256	301	274	286	293	309	272	240	232	196	174	161	148	128	139	111	110	96	90	76	78	74	75	52	64	50	30	27	26	16	22	23	23	13	12	17	5	16	9	22	17	18	19	26	23	34	31	62	53	70	48	68	60	39	35	36	34	52	53	58	58	70	84	88	107	111	143	114	119	129	136	160	185	208	217	219	239	218	233	214	202	189	180	136	153	144	120	125	113	135	133	130	130	118	133	120	145	165	162	164	150	161	135	140	147	147	146	150	152	162	170	189	191	202	265	298	299	355	359	420	422	420	368	330	323	287	269	229	202	199	211	215	206	197	188	147	138	108	88	83	94	90	74	58	60	64	46	55	40	36	37	52	35	42	43	26	30	29	36	62	67	94	71	70	51	70	77	71	48	57	72
45	39	50	62	80	86	82	73	80	77	73	76	70	52	64	56	78	40	30	34	22	23	31	15	9	16	17	34	40	47	34	35	61	62	62	61	70	82	100	106	112	127	119	126	134	98	109	77	77	81	90	64	68	65	54	66	35	32	48	32	54	66	74	79	89	109	116	142	120	142	142	139	136	125	127	131	130	130	120	137	127	147	136	146	174	161	168	181	215	249	271	293	340	356	386	385	378	403	398	410	357	337	328	306	246	215	149	141	114	125	125	165	155	168	179	201	258	249	314	309	332	355	379	421	458	494	540	565	587	619	624	674	640	674	659	663	671	698	682	698	667	646	626	599	557	551	505	467	429	388	359	336	280	237	230	188	146	133	118	96	69	63	43	43	30	10	26	5	24	12	27	22	29	61	74	77	87	106	138	160	204	197	210	212	219	208	214	223	233	240	243	245	263	276	303	284	349	361	363	447	483	505	520	540	520	532	492	556	548	577	505	499	528	533	509	532	525	537	557	532	535	527	548	544	522	516	471	443	409	372	372	350	338	327	318	312	283	287	232	220	203	195	186	173	165	131	134	127	133	137	121	111	103	101	98	88	80	55	57	41	31	27	32	26	18	22	18	12	17	5	9	12	7	11	5	21	24	24	46	48	60	54	62	56	59	62	62	59	46	52	39	45	50	64	82	102	90	112	106	114	113	121	149	168	187	206	215	226	241	280	262	233	216	196	189	175	170	161	152	146	152	173	153	159	153	135	123	124	123	127	139	112	139	139	138	143	152	113	130	156	164	154	170	193	204	246	259	290	344	345	367	392	429	395	371	369	334	310	268	248	233	196	177	191	200	193	166	146	122	96	97	104	87	75	63	61	36	54	30	27	32	31	31	18	40	32	40	25	39	34	53	68	66	70	64	65	73	79	77	66	73	72	89
58	68	70	96	144	117	94	77	73	69	88	62	65	58	60	79	37	34	27	21	17	10	16	10	7	22	23	38	16	32	31	21	31	36	45	50	75	85	82	111	116	120	120	118	104	84	90	66	72	73	64	63	54	63	54	42	48	44	37	27	34	38	63	71	94	114	117	109	101	109	126	135	147	133	138	172	155	143	167	195	147	170	133	137	136	134	158	157	195	210	247	257	269	301	332	364	388	356	370	372	325	284	268	243	189	181	158	151	181	171	152	160	173	164	199	203	237	273	306	301	356	367	388	425	468	504	532	537	593	600	603	614	610	630	634	618	631	647	624	629	593	565	531	549	527	523	487	509	449	478	426	391	378	305	288	262	241	212	174	168	131	94	80	55	29	42	20	10	22	8	28	30	25	40	37	51	66	72	78	112	139	149	163	181	196	194	210	220	230	252	270	252	254	253	253	276	272	310	323	366	415	448	462	480	467	478	451	467	467	468	480	480	482	487	502	517	499	567	521	535	471	504	445	467	496	491	474	429	408	393	382	366	372	367	353	316	279	276	251	262	229	215	201	180	181	148	139	125	117	124	108	112	109	90	91	62	58	45	60	40	52	28	24	23	27	20	22	23	12	4	19	17	4	6	12	21	23	29	41	38	41	46	28	55	57	62	54	66	62	55	53	66	85	94	84	82	99	112	112	114	130	140	164	168	192	193	230	235	245	266	256	226	204	192	174	172	165	169	146	158	172	177	157	159	152	167	162	150	127	126	118	137	127	124	130	146	137	157	167	179	182	191	184	217	230	240	249	247	287	331	359	361	338	333	322	296	303	286	280	257	235	198	204	200	172	157	145	134	127	116	122	103	72	92	60	80	49	44	44	32	44	37	27	31	25	42	28	29	19	37	56	63	65	55	70	88	83	92	87	107	101	116	83
84	64	94	92	110	99	75	71	71	46	55	72	61	51	53	50	40	29	31	28	19	28	7	28	17	29	18	10	12	28	18	20	49	36	57	81	73	100	84	105	91	114	113	80	89	65	78	85	60	63	61	64	51	48	47	41	42	34	40	38	52	42	44	76	88	96	85	83	83	97	84	96	110	137	145	150	146	138	172	125	143	120	111	99	112	103	97	130	168	209	227	227	217	246	283	289	290	297	303	328	296	263	262	212	207	188	174	177	197	193	186	198	191	202	217	209	218	251	272	296	285	302	328	329	409	414	447	481	534	574	584	624	601	638	632	620	640	657	643	606	607	624	595	616	598	588	544	534	545	476	484	455	420	365	351	341	314	251	210	188	155	114	98	73	59	45	25	29	23	30	32	16	28	41	44	40	67	77	69	100	87	119	121	138	136	164	144	200	183	195	215	185	212	217	209	213	253	274	292	308	337	376	397	431	444	442	471	443	483	453	479	455	466	448	451	415	452	472	435	455	429	436	412	416	469	466	414	399	408	410	375	396	382	385	368	309	301	279	244	264	226	248	183	181	159	125	137	125	112	109	98	108	106	90	69	58	44	48	52	38	36	29	24	25	27	20	5	5	14	6	9	6	8	20	19	14	13	19	16	25	28	30	36	45	30	65	71	61	51	74	65	87	122	120	97	123	106	107	131	154	161	153	176	176	191	214	228	243	264	247	209	224	204	191	188	173	169	163	199	180	193	178	154	159	165	189	171	166	155	135	154	139	146	146	153	152	185	201	185	189	169	201	232	230	204	239	209	218	254	297	286	296	309	303	290	326	315	268	253	227	199	187	194	175	123	118	110	98	84	79	82	89	93	82	69	75	52	63	64	50	46	48	22	36	33	39	45	19	40	35	52	43	73	73	75	75	57	85	85	87	118	97	83
66	79	70	69	73	64	67	61	62	50	68	61	65	62	53	40	39	31	28	17	34	37	27	28	27	12	22	15	12	14	22	35	32	32	44	48	77	77	80	65	76	82	82	77	76	67	75	90	81	89	81	89	79	55	42	45	35	32	39	21	32	40	15	41	52	49	60	51	64	75	59	79	112	118	117	142	130	136	120	135	96	98	97	84	104	112	113	125	155	158	184	196	218	237	255	264	288	278	296	321	318	309	254	271	229	237	203	199	207	183	168	170	158	156	173	165	166	191	218	226	249	253	270	293	357	388	415	471	539	565	621	659	701	637	682	652	699	663	662	699	696	680	671	662	658	643	614	538	556	514	471	438	381	382	361	335	319	283	243	198	172	158	138	115	97	73	59	37	18	23	18	25	12	31	27	52	68	58	57	73	89	107	94	107	109	94	125	122	131	147	152	154	159	164	172	199	221	227	233	274	307	334	379	384	397	407	441	419	442	425	425	431	412	419	430	415	412	409	426	445	456	436	448	445	464	500	441	456	425	390	373	343	333	315	300	261	270	253	236	213	225	205	183	193	156	153	138	131	126	133	133	118	120	104	100	72	60	49	35	32	24	15	4	19	18	11	13	13	13	10	13	14	18	19	21	8	12	18	31	31	27	30	42	51	52	43	53	53	65	78	101	114	117	123	127	121	141	144	162	161	176	175	177	196	203	255	254	261	236	265	247	239	227	205	190	163	165	166	189	189	181	173	170	195	196	202	193	168	171	186	167	191	156	183	182	184	221	226	214	208	202	202	225	212	205	187	237	273	260	293	276	274	274	278	252	233	230	238	205	211	181	162	152	129	96	83	108	92	77	83	86	77	66	75	53	55	65	74	75	83	48	37	54	46	22	33	39	36	46	43	47	62	71	72	78	57	71	71	78	71	69	75	87
82	73	65	50	50	62	65	57	79	66	91	79	78	77	65	47	40	16	25	35	34	33	27	35	29	17	29	24	11	13	11	40	37	38	43	34	31	42	52	51	66	52	67	61	54	61	78	88	77	93	83	69	66	47	46	41	27	35	35	37	43	29	26	27	24	28	40	50	50	69	65	82	113	135	122	136	137	134	132	125	106	98	110	106	111	125	126	116	128	162	163	174	197	223	226	263	285	285	308	332	308	318	298	260	294	244	239	218	181	173	159	158	157	161	165	152	159	176	191	211	227	247	270	287	333	393	435	460	513	571	572	627	651	655	664	641	667	622	660	695	626	660	611	615	651	625	571	559	551	535	542	499	463	441	413	393	355	284	261	247	213	195	170	153	133	82	74	49	44	33	37	18	38	15	23	39	46	52	75	56	75	83	93	112	114	104	116	100	116	115	142	121	140	137	143	153	191	192	209	221	250	290	309	341	370	345	382	392	398	399	381	373	387	392	406	394	420	399	419	415	429	441	404	409	398	396	398	370	382	344	336	289	295	265	270	267	242	245	219	234	212	193	185	164	161	135	133	134	135	124	141	128	126	102	94	89	66	59	44	28	30	25	26	27	22	16	22	14	16	22	7	17	27	16	13	20	21	31	35	44	45	57	64	39	60	58	56	67	60	71	101	87	112	131	137	145	162	167	167	177	197	202	199	234	269	278	283	276	305	291	306	261	220	210	195	204	204	213	189	179	190	176	182	196	208	201	198	179	178	202	191	175	177	184	216	209	210	237	221	224	214	233	233	227	235	249	250	275	280	265	257	231	238	218	211	210	202	185	187	162	176	138	117	114	110	126	101	90	91	90	79	77	74	58	57	77	92	78	64	72	58	49	56	42	54	43	49	56	44	34	37	62	66	62	62	55	97	65	62	46	61	68	81
38	45	38	38	51	57	74	63	92	77	101	78	69	50	71	68	50	40	17	22	32	23	23	33	19	10	15	22	18	17	22	32	23	32	30	37	44	34	43	50	39	59	74	65	66	70	81	95	74	105	81	84	57	73	56	49	45	35	33	37	33	33	36	54	43	44	48	58	68	72	99	94	108	93	96	127	129	124	126	127	121	108	121	103	91	93	82	99	97	100	113	143	151	184	235	232	268	309	323	324	288	338	314	306	279	259	269	226	221	187	157	179	158	148	135	146	153	170	181	191	206	215	246	283	276	339	374	415	423	446	504	521	578	593	612	613	630	625	606	584	604	604	609	617	621	623	619	618	623	614	611	542	523	523	471	467	384	330	326	293	240	215	175	172	133	99	86	64	40	37	22	30	27	25	34	34	32	51	45	54	61	77	84	86	97	100	111	104	115	128	105	125	128	119	133	156	149	165	193	218	261	259	313	333	359	376	357	364	327	344	336	305	329	316	325	338	336	329	367	348	356	346	310	303	307	334	345	322	304	299	277	252	238	246	237	250	228	237	201	184	199	167	146	138	132	135	127	124	140	123	129	103	122	123	96	94	79	63	52	56	41	24	27	15	28	23	21	12	26	26	18	21	28	13	9	26	19	33	45	58	75	66	70	70	67	71	68	64	74	67	74	97	130	157	158	182	176	166	183	210	201	228	257	260	274	281	275	286	304	302	296	244	248	240	240	251	258	222	214	199	194	225	207	219	222	189	185	197	190	207	190	216	234	210	212	198	212	182	204	219	219	209	223	250	258	298	302	309	278	270	300	247	223	196	180	152	157	131	138	135	131	131	135	118	124	98	100	85	87	77	66	71	64	76	64	72	66	69	78	94	79	74	51	53	70	56	54	71	57	54	67	66	61	47	68	82	78	66	70	46	47	62	57
19	32	30	34	41	54	66	72	84	76	85	88	85	81	82	62	49	51	41	21	33	26	18	14	8	13	21	26	21	33	36	31	26	42	28	32	44	40	37	56	45	65	47	73	87	77	84	89	92	101	102	82	89	60	87	46	51	42	32	46	21	46	43	58	59	55	51	76	75	72	83	56	62	65	66	69	110	101	99	116	121	112	108	118	82	97	63	73	68	75	72	101	141	178	214	263	271	301	314	318	331	361	336	318	301	293	274	246	200	180	179	162	161	134	122	134	141	149	165	156	163	220	215	226	262	285	330	351	412	418	453	495	544	540	622	625	645	636	602	623	575	585	610	576	595	593	587	598	550	556	518	504	457	478	464	442	409	332	310	280	249	209	188	154	130	121	82	84	54	45	31	35	21	34	38	30	37	32	36	39	48	46	61	62	72	72	90	91	95	89	99	107	116	127	137	166	170	192	241	255	277	294	323	342	349	329	337	334	332	285	268	260	243	241	260	261	261	277	296	307	326	306	297	282	296	277	265	274	271	260	224	206	243	213	213	207	186	187	190	163	149	173	155	153	148	168	151	152	131	128	129	116	132	103	106	103	95	105	64	60	32	47	22	31	21	7	17	27	18	24	21	37	25	21	30	32	36	50	54	70	60	65	67	76	83	72	70	73	61	62	92	99	123	132	149	157	165	172	201	218	221	246	250	245	246	243	274	282	278	270	244	253	268	264	275	296	269	256	263	257	242	244	219	218	200	198	189	209	211	187	214	218	216	207	208	200	179	175	185	163	171	170	198	227	249	289	276	268	262	260	274	259	212	200	150	136	127	118	102	108	107	117	133	105	126	107	90	77	103	77	86	91	75	69	91	81	85	69	64	82	59	63	61	58	53	67	48	53	59	78	90	75	62	79	65	84	71	57	71	72	62	58	51
20	14	17	40	70	62	86	78	90	93	78	85	89	88	102	94	89	87	55	33	12	29	23	15	20	27	30	29	38	22	37	27	26	20	29	38	35	45	59	57	72	87	65	72	82	86	95	76	86	88	78	83	85	68	58	46	43	36	42	30	24	30	42	50	42	64	49	66	74	58	45	52	53	44	60	82	110	109	104	165	162	162	153	124	101	82	100	65	76	94	93	111	124	190	199	257	271	316	317	308	343	316	336	303	284	274	224	206	194	176	162	153	149	135	132	139	161	137	152	152	149	181	215	259	285	312	327	386	412	415	424	477	484	501	544	524	537	564	523	541	504	488	514	474	525	451	482	464	465	474	450	423	443	424	426	389	345	370	344	312	302	270	237	210	171	143	122	100	97	64	61	41	29	41	42	30	30	39	42	45	33	34	52	55	67	63	92	84	82	79	82	101	108	117	149	150	167	188	228	239	273	259	263	276	288	259	248	271	254	225	226	241	257	209	224	253	251	244	261	275	282	276	254	260	242	238	239	235	214	215	209	210	215	198	161	159	163	163	156	147	150	174	169	196	178	162	149	148	143	130	117	140	116	129	110	101	89	84	72	78	63	44	35	32	27	43	32	21	39	31	27	31	26	22	20	37	42	40	33	57	52	60	87	73	71	70	77	74	67	87	93	105	118	114	103	103	160	146	165	200	191	234	223	272	265	289	321	292	282	283	293	267	307	308	287	272	266	288	267	263	267	244	235	238	229	225	227	221	195	199	215	226	196	221	223	210	216	211	172	163	177	186	201	195	217	222	215	239	257	245	225	220	220	198	174	153	128	121	105	96	92	77	95	92	100	96	132	135	116	109	97	92	105	91	92	63	62	61	60	61	67	64	74	68	56	60	42	41	43	59	58	62	86	90	90	71	68	65	66	69	62	67	63
19	48	40	44	43	56	69	84	80	68	72	63	80	83	98	104	93	74	68	46	17	17	16	25	15	32	9	26	18	7	9	25	21	21	15	28	40	44	47	53	78	68	77	65	76	79	78	70	67	71	83	91	78	69	55	60	39	50	36	35	32	33	40	54	47	44	44	60	54	50	48	59	52	61	83	90	115	126	135	158	151	135	125	115	82	90	71	72	66	91	101	116	128	167	196	201	216	221	251	252	270	258	291	257	238	255	201	205	196	183	168	165	157	150	161	135	161	171	156	158	179	204	219	237	236	233	289	329	317	333	358	374	353	387	386	402	419	430	414	431	426	424	437	480	476	487	427	437	454	461	436	439	454	421	416	408	390	390	365	359	331	296	272	227	199	168	142	123	99	91	47	43	33	37	29	30	34	24	21	36	31	49	48	54	56	75	74	63	71	94	81	88	99	103	110	120	140	155	175	203	210	216	221	206	221	231	236	217	229	201	211	186	207	194	216	184	198	194	186	203	199	209	195	214	222	222	183	201	213	190	184	196	176	167	164	170	170	166	153	139	163	171	166	171	150	150	131	142	145	140	123	109	114	91	76	75	72	64	57	63	63	49	42	40	14	35	33	34	44	32	47	31	30	26	44	24	38	30	49	45	57	75	73	89	61	76	68	76	82	94	96	121	118	96	100	120	123	157	157	163	197	216	254	278	307	336	319	292	279	273	289	301	289	262	268	272	306	312	286	272	259	260	251	267	271	260	238	248	226	238	238	243	234	227	242	236	256	242	210	238	222	221	194	208	178	162	187	210	192	221	187	202	172	171	151	128	126	135	91	100	89	70	80	81	97	104	119	117	124	121	125	102	93	102	103	114	96	109	73	69	88	100	81	68	50	56	62	62	54	52	44	72	69	74	55	63	69	89	67	52	60	80	56
54	63	50	52	45	50	50	47	62	53	69	70	79	70	92	83	92	65	63	64	50	36	30	31	33	28	25	18	12	24	16	18	24	22	27	27	40	47	48	72	81	73	86	82	82	68	39	63	66	63	66	79	75	61	65	80	43	53	43	56	42	33	58	40	56	30	28	38	39	41	55	52	73	83	99	104	108	104	94	91	105	99	73	78	92	85	78	63	79	73	83	86	103	120	161	154	185	176	196	210	235	251	262	249	233	213	211	213	229	192	192	168	175	166	174	159	140	163	147	167	169	198	182	178	206	228	234	266	304	276	304	323	341	335	383	368	347	355	342	397	413	411	425	450	406	439	402	414	412	398	412	396	394	410	408	382	384	387	355	329	298	298	265	219	195	180	155	105	109	89	66	56	43	39	33	29	35	37	27	16	22	29	32	29	38	49	58	62	76	75	82	102	110	134	139	130	135	166	153	154	176	183	174	184	186	181	188	207	178	176	155	178	135	160	158	165	139	141	155	157	166	162	183	198	182	180	188	173	180	172	163	151	153	151	175	164	150	158	159	171	148	154	149	128	136	113	127	128	174	150	141	124	101	95	73	75	77	79	72	69	51	32	52	34	30	35	29	36	49	47	48	42	29	43	32	36	39	52	52	61	59	54	54	84	93	82	91	96	101	113	143	133	136	155	142	148	150	153	154	154	177	234	250	277	272	266	261	280	280	314	308	299	295	299	304	306	307	301	301	291	265	257	272	291	261	275	254	239	276	287	258	227	258	269	267	280	256	232	243	257	256	251	217	200	203	173	176	167	190	166	158	151	131	109	117	108	118	104	94	115	80	76	83	72	75	98	87	110	117	112	116	128	93	100	108	103	117	108	109	102	96	81	70	57	50	68	65	50	47	45	55	62	47	39	41	63	82	59	52	51	48	71	45
53	53	44	44	48	37	35	45	34	38	46	69	64	48	53	87	75	90	77	74	58	64	40	35	34	28	23	28	28	15	15	12	32	31	39	41	36	43	48	52	75	68	63	54	61	61	43	35	53	55	51	56	59	72	72	71	63	59	47	61	58	48	58	49	34	29	22	17	21	31	37	41	43	50	86	99	101	72	75	78	82	85	111	96	121	124	98	104	96	91	70	77	67	95	108	124	139	156	165	190	189	245	225	258	234	229	229	225	208	212	184	181	162	173	163	159	153	145	138	145	166	157	177	194	203	236	246	288	299	313	334	344	320	355	304	328	333	328	334	375	352	365	345	350	344	355	355	327	348	329	348	340	386	386	369	379	400	399	355	337	299	293	270	252	210	194	159	131	108	100	91	74	53	45	52	44	46	32	29	33	39	15	24	33	28	36	58	74	69	98	90	106	114	125	124	123	141	145	146	133	139	153	155	170	171	181	183	175	163	159	159	157	142	133	138	155	148	137	154	148	162	149	162	143	148	143	146	146	153	130	136	150	140	147	154	169	174	156	177	169	157	157	143	134	134	142	145	154	138	154	133	125	129	100	96	83	87	65	69	47	47	30	49	42	33	48	36	41	58	52	57	54	30	44	35	42	45	53	54	58	71	66	65	78	103	115	121	123	116	141	155	170	177	174	174	177	191	202	194	192	218	244	266	283	299	289	316	299	325	344	316	325	319	320	329	374	314	303	281	262	287	272	261	307	270	272	297	273	285	264	240	236	262	289	258	244	216	255	264	282	257	260	256	239	224	192	174	161	146	144	114	105	92	91	108	112	109	103	94	83	89	83	88	86	85	72	84	93	105	113	126	127	124	133	108	124	110	116	98	120	73	81	75	77	71	45	50	60	39	45	44	34	33	37	43	47	49	40	41	41	56	22	33
42	50	38	34	33	28	20	23	22	50	34	46	59	63	64	88	95	67	102	77	77	60	65	52	19	27	21	12	12	18	16	25	31	31	17	27	33	40	35	26	46	39	48	44	43	50	49	49	50	49	48	73	58	76	89	76	60	65	76	50	64	39	42	53	29	25	22	33	29	40	48	68	66	69	76	74	61	80	82	83	96	111	122	125	128	130	126	116	83	73	77	65	57	86	90	88	108	107	132	186	199	208	221	235	252	247	267	236	227	216	204	187	182	164	159	137	142	150	149	133	139	149	144	197	198	238	265	266	298	317	335	321	346	313	288	283	289	283	298	302	355	315	292	296	321	319	317	335	355	330	342	339	362	348	390	377	402	371	365	340	343	311	282	259	237	182	151	123	114	93	76	92	44	37	36	35	32	20	19	16	16	21	30	38	29	45	38	68	75	74	95	93	73	100	95	97	107	106	107	105	138	160	157	156	202	185	185	187	169	168	162	159	147	146	140	121	140	159	142	138	126	129	114	123	122	127	135	133	146	141	148	173	160	158	164	179	154	169	150	142	166	146	154	145	135	140	130	152	134	131	130	130	128	123	92	77	84	64	62	32	53	42	44	58	46	31	36	37	31	52	67	61	55	56	54	88	59	60	81	87	98	111	96	131	117	113	116	94	122	130	168	178	212	188	220	212	230	236	269	267	265	317	325	324	367	359	343	355	359	310	337	346	344	355	367	344	304	293	276	281	309	263	274	276	253	268	252	255	257	245	242	262	271	261	237	250	235	240	284	276	259	249	238	223	233	205	171	169	149	115	97	86	102	100	119	115	123	91	77	97	90	82	81	98	85	96	91	103	101	93	91	108	121	119	101	107	103	115	98	89	77	68	80	71	62	45	48	32	64	57	28	28	40	31	32	42	26	25	35	39	38	24	24
37	41	17	21	27	26	23	21	37	26	17	48	52	59	68	79	90	79	108	106	79	57	49	38	28	22	23	12	18	16	22	14	19	30	21	24	30	26	35	24	35	50	63	54	73	55	55	68	75	68	67	60	60	81	69	70	79	92	76	60	58	66	45	60	57	51	56	39	48	48	48	41	40	36	54	50	60	57	98	106	107	137	126	118	132	109	105	76	74	62	48	56	47	51	87	88	96	115	125	167	188	222	237	235	275	274	271	244	233	230	212	196	185	167	143	159	130	153	134	148	160	141	134	172	191	226	236	270	275	290	308	339	317	307	309	275	300	307	292	307	317	305	313	290	310	317	329	335	336	344	338	319	337	343	352	326	323	331	313	294	309	284	235	262	189	197	150	130	105	92	84	82	71	65	46	55	46	37	29	29	21	16	52	34	44	42	38	50	64	75	73	85	85	89	103	103	97	112	121	128	148	158	177	160	179	187	181	175	153	172	150	152	151	142	114	124	152	132	134	106	149	144	122	106	121	112	108	109	106	113	129	134	127	151	155	145	153	136	154	143	154	148	148	149	140	133	128	116	122	109	102	135	129	119	99	95	86	64	59	55	33	44	34	31	26	21	37	42	50	56	47	50	70	81	73	89	100	91	114	101	113	108	140	133	130	123	99	123	142	155	188	184	188	196	243	241	308	302	310	314	321	326	343	341	320	333	298	316	317	304	317	336	346	343	353	349	329	295	298	298	259	252	206	220	222	218	237	211	216	248	258	289	271	244	261	239	272	237	223	212	207	210	192	170	186	177	178	186	167	129	113	93	104	91	96	97	90	73	68	96	97	92	103	83	120	127	129	117	102	81	83	95	87	78	87	87	97	91	80	61	61	64	72	47	29	26	44	32	36	33	22	27	25	29	26	26	31	25	39	36	27	27	13
35	18	23	22	23	20	23	35	52	42	48	66	45	55	73	75	100	103	98	98	78	72	60	56	32	32	26	22	32	17	31	6	18	36	29	27	31	24	36	25	55	63	81	86	84	93	71	73	66	66	59	82	65	60	60	73	90	84	79	49	57	68	66	62	65	77	58	77	66	49	53	36	34	33	36	53	71	88	97	109	140	137	110	126	129	108	90	71	65	46	61	60	59	59	84	90	130	130	129	157	206	225	236	265	256	284	276	262	251	227	214	223	177	157	178	148	144	147	150	147	171	184	175	194	205	221	243	272	307	326	386	359	370	350	339	319	315	288	266	268	277	259	279	250	274	264	251	260	283	272	289	282	293	283	264	273	259	287	253	261	251	237	210	192	171	159	143	118	115	99	114	93	91	78	73	60	51	46	32	33	37	45	51	43	44	44	56	49	59	85	85	85	93	93	106	115	126	135	144	128	138	152	176	171	163	162	168	165	130	140	159	129	143	145	121	130	118	137	138	138	151	141	102	110	90	105	82	94	84	89	89	96	98	126	124	102	120	118	116	123	130	147	134	128	138	136	132	123	120	117	124	126	103	131	120	115	112	106	84	64	68	51	54	54	22	37	44	46	49	48	49	52	46	57	61	82	94	117	131	130	141	142	145	149	143	135	161	163	184	189	205	183	188	218	243	264	283	310	329	321	312	333	350	347	347	317	297	313	296	326	330	324	358	348	349	310	315	289	290	280	265	271	224	220	226	226	227	209	244	253	279	262	254	243	237	241	219	206	197	204	197	209	179	137	138	175	172	187	142	119	103	102	92	99	83	90	84	100	97	100	100	114	114	125	116	142	137	151	132	129	101	77	88	80	68	72	82	65	49	56	37	45	42	25	25	27	38	34	39	15	29	30	39	25	24	20	42	47	38	29	34	28	34
30	30	17	37	32	39	42	57	72	64	54	66	74	80	62	74	103	100	97	101	107	79	69	63	67	34	42	26	36	25	23	26	28	33	20	36	38	28	30	50	66	69	83	87	89	91	79	80	62	57	77	78	81	77	85	76	101	85	88	80	74	84	100	92	109	104	81	67	65	54	26	29	24	30	57	81	106	141	141	131	134	131	119	113	120	105	89	85	82	80	81	66	74	106	124	125	139	138	157	166	173	196	212	218	239	259	257	213	222	215	226	214	201	208	199	186	214	199	183	214	213	219	221	237	279	276	285	325	340	359	383	384	368	351	313	288	258	240	260	245	239	221	225	240	216	214	241	204	199	196	209	193	207	219	207	221	205	207	201	202	205	206	170	137	129	122	133	116	97	85	102	77	87	74	63	47	40	34	36	37	46	51	45	42	49	63	56	57	75	91	92	111	101	95	106	119	122	158	163	158	172	169	191	187	198	187	193	183	176	184	152	178	162	150	162	142	137	137	132	153	145	128	111	96	123	114	111	107	111	102	99	95	105	114	135	114	122	95	90	118	121	101	124	111	130	122	122	155	149	137	139	127	124	118	132	120	109	89	100	79	65	57	39	58	57	58	60	50	57	44	34	39	34	34	44	76	85	104	124	109	141	145	143	159	144	151	162	161	177	160	178	174	212	212	241	259	266	319	313	326	330	324	341	372	356	338	329	331	347	326	335	330	338	352	338	330	328	307	299	312	305	322	299	274	248	252	247	273	259	256	249	256	260	254	244	236	226	206	216	219	215	169	134	127	111	119	121	111	117	111	112	103	88	102	100	97	98	98	84	92	104	125	127	136	153	151	147	158	149	140	138	123	88	78	76	93	53	39	41	45	45	34	42	26	37	9	34	19	10	20	21	36	24	21	20	37	58	46	47	24	40	47	33
22	30	23	31	53	46	56	62	62	88	79	58	64	61	59	62	75	81	88	93	97	106	112	87	88	64	43	51	40	34	37	42	17	21	8	27	33	20	52	60	67	74	68	71	81	77	80	90	86	61	78	81	92	91	87	98	103	113	96	106	122	135	120	130	131	109	100	77	59	52	35	48	35	63	71	113	146	144	128	145	117	124	99	86	100	94	78	74	83	102	90	91	97	103	92	111	118	118	122	130	140	163	192	194	187	226	231	232	249	259	228	262	256	254	264	246	242	225	236	245	249	264	236	251	287	284	307	329	337	351	327	361	344	320	309	249	256	255	261	222	241	231	218	229	250	212	223	215	191	176	153	153	117	133	132	167	122	146	149	159	140	145	132	123	111	98	91	97	96	68	70	78	78	66	64	53	30	48	66	59	53	53	27	29	46	63	67	79	87	103	92	106	95	82	108	113	125	148	162	173	196	169	204	211	194	209	226	220	220	224	197	216	194	197	157	160	143	115	120	132	126	122	108	109	101	110	108	113	109	116	105	120	112	87	105	111	93	101	103	98	113	100	104	104	105	131	148	158	146	126	136	116	112	115	116	106	98	81	78	44	50	42	33	58	60	59	48	52	41	45	22	41	46	57	65	77	69	108	112	125	134	125	144	159	159	142	156	130	161	147	177	179	215	230	227	220	270	270	315	342	351	367	344	376	354	379	395	350	331	320	290	306	326	343	334	325	316	314	314	330	329	309	300	315	309	278	274	254	270	270	265	257	279	263	252	230	223	209	206	163	145	132	111	93	93	84	90	102	124	130	118	122	126	113	106	99	100	113	129	120	130	134	150	160	161	167	154	170	170	154	122	113	113	113	83	86	51	48	32	42	21	18	22	13	15	4	15	10	9	11	20	13	14	22	34	50	48	35	30	42	39	41	4
30	40	32	31	44	51	44	80	81	54	48	80	77	69	74	55	74	79	91	93	100	114	119	108	91	89	63	55	48	41	20	42	26	11	25	23	32	37	50	59	67	61	63	73	68	72	83	78	95	102	85	96	109	115	104	123	127	125	129	139	157	155	146	150	144	131	103	94	71	66	60	48	71	77	79	97	89	119	121	98	103	94	86	98	85	84	90	104	98	113	117	109	113	117	104	93	98	104	109	123	122	152	170	162	213	202	236	259	270	293	310	325	314	332	274	269	266	254	261	269	245	252	242	246	295	260	273	308	332	340	322	324	332	322	303	284	289	262	261	277	249	237	244	223	213	202	172	178	161	132	121	114	90	100	95	110	106	117	100	87	112	99	81	93	94	106	94	87	76	66	70	68	63	60	74	71	63	46	57	47	43	39	34	56	50	50	50	47	67	72	72	88	101	91	111	115	122	155	157	159	198	212	202	220	212	211	228	218	242	245	237	226	244	216	191	160	147	133	144	140	127	120	100	98	97	99	96	102	93	97	98	94	86	85	104	85	78	97	113	116	98	88	100	113	104	108	120	124	103	116	106	117	96	96	93	88	76	67	62	42	51	34	51	55	57	64	46	54	54	54	57	58	67	61	57	61	71	85	103	114	130	137	133	147	156	171	153	158	145	167	178	198	195	223	217	228	269	276	294	311	309	316	308	353	351	362	339	308	277	300	298	321	317	328	331	277	309	315	260	232	257	226	237	240	261	271	271	247	287	276	304	264	248	242	243	226	204	215	168	133	97	89	97	85	75	69	82	118	122	113	132	115	116	122	112	99	116	136	131	159	153	153	129	134	150	161	170	163	158	126	131	111	113	103	88	75	66	51	42	36	21	30	27	21	21	10	9	17	9	16	17	17	4	30	14	20	36	15	37	34	31	26	20
49	33	39	50	51	36	57	46	51	56	50	57	43	54	54	62	77	85	94	90	102	138	124	114	114	114	99	73	63	44	31	26	8	24	27	27	42	56	59	61	69	58	57	76	67	67	86	90	116	109	116	113	108	117	111	121	130	121	155	153	156	171	156	144	120	121	118	99	100	101	72	87	77	82	80	86	87	86	81	85	93	105	106	131	131	123	122	130	130	136	153	135	128	120	105	95	103	115	122	118	148	154	171	173	173	222	249	293	293	329	327	324	289	330	285	256	267	280	269	247	265	260	282	278	289	297	293	306	303	298	308	303	320	309	304	271	285	260	266	234	225	229	211	186	170	157	145	138	90	96	90	79	58	62	73	87	98	88	83	81	86	87	85	86	84	87	77	76	70	56	60	64	58	69	60	46	55	43	35	44	42	41	22	34	46	41	54	55	50	35	58	82	95	99	113	128	134	138	158	159	165	186	198	205	201	204	220	237	243	247	254	231	215	226	196	175	151	150	137	123	142	131	132	113	111	115	111	109	109	90	87	86	90	102	96	87	100	110	113	105	104	93	83	93	106	95	96	122	117	122	110	110	102	113	96	72	85	72	47	49	53	55	52	50	48	50	48	47	61	71	67	69	39	61	55	68	75	96	110	107	114	104	107	128	126	142	148	150	147	161	183	185	192	208	247	239	246	253	261	258	242	259	235	254	251	266	251	240	241	285	299	335	317	279	279	262	263	232	230	185	186	174	188	191	211	228	227	261	261	264	244	238	240	209	210	218	213	185	151	149	116	133	88	76	68	82	87	73	89	96	114	117	149	140	122	116	120	139	149	150	169	138	149	144	166	162	152	136	135	147	115	114	101	87	81	65	74	37	35	34	33	23	25	16	17	4	13	7	11	14	21	11	13	8	11	5	36	30	31	31	12	17	18
53	56	61	76	45	54	47	43	49	31	39	45	47	48	58	58	98	93	92	97	84	104	102	95	99	112	92	84	60	48	29	37	36	19	28	32	53	43	42	52	47	51	65	64	83	86	85	89	78	85	91	99	92	84	109	129	119	138	141	173	174	164	156	141	153	136	156	135	138	149	143	111	102	90	88	83	78	78	71	90	103	119	111	113	114	129	109	120	110	118	123	109	90	105	103	86	87	94	100	103	109	113	131	145	191	228	249	286	291	298	304	296	301	291	337	314	314	307	273	267	250	277	294	270	274	288	285	274	273	309	278	279	294	283	270	269	244	268	226	232	221	215	210	169	168	157	136	154	109	114	83	66	80	43	53	55	60	48	72	61	60	56	70	67	56	54	36	44	43	45	48	39	33	41	38	19	43	22	25	27	34	14	26	39	20	39	61	69	59	70	72	81	89	91	119	122	115	136	133	129	158	186	183	211	196	209	232	230	225	230	245	248	218	219	211	199	173	184	151	150	154	144	172	143	153	140	133	136	140	124	124	129	129	125	124	124	123	122	101	112	100	109	126	120	117	121	122	134	138	147	128	133	134	114	118	122	88	95	83	70	58	54	34	38	54	33	63	49	84	78	76	82	81	71	63	70	104	102	116	105	93	106	96	92	96	112	126	126	128	150	157	186	211	190	222	238	273	251	265	231	237	231	225	224	225	200	175	202	226	228	245	267	235	254	213	202	183	212	187	186	179	171	177	183	169	197	208	236	244	222	205	184	173	180	175	155	143	153	151	155	130	107	118	102	94	90	87	77	81	110	117	117	125	125	128	136	143	147	161	167	169	156	181	168	138	165	130	121	122	100	88	78	67	75	74	65	30	28	24	28	26	18	12	20	8	12	6	23	18	14	9	15	13	25	24	27	17	23	21	20	10	20	15
44	41	45	31	43	30	25	8	14	31	14	52	59	57	55	62	58	63	71	62	88	89	109	94	101	108	105	100	66	67	48	36	42	18	28	41	35	40	41	51	44	57	52	67	87	96	87	84	83	75	85	81	78	121	114	129	152	156	149	141	162	178	162	184	169	214	184	201	185	172	151	147	109	89	69	78	76	67	92	109	103	134	127	121	104	107	117	104	112	86	96	108	107	83	86	70	69	79	82	90	98	104	120	156	196	245	257	301	309	288	302	316	315	318	307	321	324	308	278	267	278	252	254	284	278	256	260	261	293	308	326	326	314	313	286	285	267	253	236	226	216	207	201	173	166	192	169	153	144	99	90	103	59	59	36	31	46	36	38	38	45	44	35	45	39	29	21	25	26	36	45	29	24	19	31	20	32	16	12	1	19	32	31	36	45	50	60	68	86	78	99	82	101	103	105	108	135	142	156	148	183	202	201	205	193	215	204	226	221	227	247	248	268	244	249	228	234	194	201	185	161	183	157	180	157	167	165	163	165	150	164	131	174	146	150	158	146	131	116	135	152	156	151	158	158	134	130	144	135	124	137	137	125	125	137	130	108	85	81	66	48	32	29	39	43	48	50	71	67	73	77	89	90	79	85	85	96	103	105	107	93	91	97	97	120	118	128	122	118	153	143	174	191	200	200	229	252	243	260	242	246	215	226	204	186	188	177	174	171	165	173	190	161	163	195	178	159	163	161	206	193	191	180	174	179	174	175	188	195	176	171	141	147	119	130	117	114	132	121	120	112	104	110	116	113	105	78	82	111	110	125	112	104	125	142	127	136	159	181	168	175	179	183	178	173	154	138	127	100	82	68	53	58	50	43	19	25	15	14	16	10	22	13	15	12	7	7	5	10	16	21	26	13	13	15	24	18	13	23	16	11	19	7
54	54	48	41	32	21	25	21	20	30	31	27	52	49	70	52	58	66	36	52	58	69	81	74	107	98	92	95	87	75	65	54	40	30	25	24	35	34	24	28	30	38	56	59	68	84	95	78	72	83	88	83	90	108	117	126	148	117	126	128	138	166	185	196	201	220	232	213	192	162	151	104	102	75	59	63	68	84	99	134	143	122	135	125	124	118	115	127	118	121	128	118	107	89	80	93	73	85	79	89	115	141	164	188	214	264	285	278	288	314	298	278	276	288	278	275	256	236	251	274	294	272	260	264	255	305	292	268	281	290	299	318	296	314	304	310	259	245	207	212	198	219	195	184	203	171	181	159	131	113	84	66	65	42	39	28	26	22	41	19	23	22	27	37	56	35	24	31	37	39	32	43	23	24	38	26	20	22	24	23	29	45	48	37	34	33	51	80	67	72	79	90	106	104	118	128	156	145	161	182	202	218	220	226	232	212	223	215	245	242	274	281	297	303	290	295	285	269	235	218	206	200	197	197	215	190	189	173	166	189	184	204	182	188	197	185	172	176	191	208	192	196	199	187	169	148	175	169	158	149	147	160	146	140	160	137	124	98	95	88	63	55	68	66	62	61	71	73	69	91	83	70	89	82	83	92	115	117	109	102	104	106	116	118	133	114	120	135	144	128	174	172	198	186	209	208	238	270	251	254	217	220	190	149	156	153	143	145	128	129	125	147	162	166	142	155	164	171	163	160	169	145	158	158	164	176	172	163	165	144	143	139	116	109	93	102	89	75	76	68	95	124	135	130	121	104	106	110	109	111	97	93	119	102	128	119	131	144	173	163	183	177	155	150	147	144	142	120	114	69	68	44	44	35	35	23	18	17	14	14	15	13	9	13	7	14	7	8	14	16	11	22	13	21	25	26	24	13	21	26	23	14	11
27	36	34	35	16	21	21	15	32	31	28	47	37	36	36	37	44	26	45	51	54	59	71	64	84	87	84	88	80	74	63	82	45	53	40	13	23	17	3	28	37	45	64	60	66	76	74	72	67	73	84	99	91	91	102	89	101	99	103	119	120	141	170	211	209	260	244	220	187	155	129	102	82	70	86	69	84	107	95	112	114	110	116	109	108	113	115	115	110	109	94	100	103	118	116	95	91	95	104	102	116	143	146	176	184	207	240	247	262	267	276	252	285	276	311	277	277	241	242	230	219	261	230	197	250	258	243	289	269	277	289	284	291	295	294	260	267	251	238	220	223	215	205	212	200	188	180	177	156	122	95	80	66	39	29	27	26	17	18	21	13	12	13	26	24	34	22	36	31	45	42	35	29	33	23	34	21	34	25	23	25	43	54	43	46	50	58	59	76	80	99	100	95	117	142	150	160	197	190	192	221	237	246	247	260	252	264	238	272	290	310	315	337	311	344	342	317	271	269	271	283	240	258	258	261	240	253	243	217	243	242	251	229	217	233	225	230	231	228	230	248	220	220	209	202	210	211	207	222	204	205	169	170	168	144	143	131	120	104	122	102	97	82	76	70	73	78	78	92	81	76	93	88	73	95	104	95	97	96	97	93	115	117	106	109	107	127	126	111	126	153	157	153	162	193	201	234	238	246	257	225	226	214	203	186	155	137	159	145	132	149	152	140	136	135	139	170	180	163	177	150	174	176	179	194	206	182	164	160	125	125	116	84	82	66	98	86	57	70	80	76	93	100	112	96	97	119	113	123	84	102	116	142	136	111	112	130	145	132	140	128	133	157	158	149	147	117	104	91	78	64	53	46	25	14	7	3	8	10	2	-1	12	15	5	14	11	12	17	17	22	15	5	5	17	27	9	10	20	15	16	17	37	21
31	16	27	24	27	15	33	19	29	25	39	35	33	21	14	22	31	29	35	61	63	62	48	71	58	51	60	73	73	72	81	74	53	50	35	24	30	30	23	28	41	41	47	61	63	72	63	84	72	78	81	69	76	80	79	85	94	92	99	99	125	163	182	206	240	242	233	192	180	139	128	96	87	89	116	106	104	111	89	88	88	96	89	94	107	123	120	125	116	130	124	110	120	130	116	106	112	112	112	109	108	141	141	149	158	157	189	204	228	226	255	282	290	303	312	320	298	282	258	249	210	210	212	228	230	238	254	266	287	296	287	288	277	254	242	283	282	265	274	267	262	250	217	234	227	218	183	179	150	121	102	81	69	41	39	21	13	15	18	7	13	11	14	26	21	29	28	25	20	22	35	28	35	27	33	31	41	36	37	28	33	35	47	47	64	58	56	65	69	92	100	104	95	117	121	142	167	178	165	208	207	255	265	294	298	288	306	323	327	326	315	350	339	356	343	364	368	365	375	364	345	343	314	312	316	342	299	313	313	290	311	279	297	277	283	243	256	268	230	281	282	264	269	248	249	239	241	232	221	210	191	181	168	151	156	130	122	141	126	118	105	92	79	71	71	71	81	84	85	90	106	93	97	99	79	90	88	98	86	91	103	94	122	116	117	118	130	131	140	160	132	128	152	151	163	198	217	193	220	222	225	255	257	244	229	201	204	184	172	167	141	126	123	111	135	144	151	172	171	166	190	165	200	193	186	157	166	147	155	132	127	116	109	83	92	97	77	58	57	52	62	58	63	75	110	114	119	122	118	115	122	134	131	104	123	123	124	107	101	95	109	114	100	119	110	106	85	89	80	80	58	51	28	20	13	2	6	12	14	16	18	20	12	17	19	10	10	14	14	9	15	12	13	12	19	9	21	20	20	6	22	34	28
26	19	30	27	30	29	37	29	35	29	25	17	27	23	11	22	22	29	47	57	73	70	57	58	44	60	52	55	82	78	73	84	66	42	24	13	17	23	27	41	54	57	50	63	57	62	92	100	80	84	73	79	92	85	85	82	106	124	141	143	150	152	184	193	209	193	193	155	155	145	116	126	101	111	115	110	117	106	97	70	80	90	86	87	110	96	110	140	143	147	132	152	140	137	126	126	131	123	109	141	130	132	134	130	137	162	160	211	215	235	268	304	311	279	277	283	265	291	268	282	248	229	230	244	250	241	276	267	257	256	266	274	277	261	271	245	253	257	255	237	249	219	187	204	158	189	142	147	132	124	112	74	53	47	38	23	21	1	21	13	25	21	20	29	37	40	43	42	35	40	34	42	55	36	34	47	43	46	38	35	34	39	42	49	66	63	53	76	90	114	129	123	141	122	142	143	159	181	192	202	243	252	280	327	321	342	360	361	363	384	376	384	367	416	387	420	416	416	412	383	357	385	375	365	369	369	362	357	351	337	302	335	317	311	290	304	287	280	309	292	273	287	280	300	264	262	266	228	197	164	173	138	134	136	115	137	130	108	115	107	106	82	62	77	79	94	103	94	113	99	103	92	91	94	71	87	89	90	94	82	117	97	103	126	138	140	143	148	163	162	162	163	165	181	190	184	183	208	201	206	237	221	241	230	201	168	178	188	172	159	148	134	137	140	127	127	146	143	166	163	155	157	157	133	139	137	127	121	113	123	121	115	120	117	108	80	70	74	64	75	53	41	65	83	104	100	111	117	112	102	114	98	103	99	121	118	123	105	92	92	80	76	69	72	68	65	68	54	40	50	27	32	25	26	8	1	13	31	20	15	14	10	16	20	24	21	38	22	12	13	20	24	21	27	13	18	15	9	12	15	29	39	16
27	22	18	22	25	31	22	26	32	22	24	27	10	12	19	20	26	48	42	51	53	54	42	45	34	47	46	50	68	62	68	61	39	33	25	21	27	40	46	47	43	49	57	63	47	69	80	94	106	99	114	108	95	93	113	109	126	134	148	151	171	163	149	145	170	151	157	159	164	149	158	154	146	124	126	112	96	108	110	111	90	93	92	91	86	111	107	137	138	123	136	148	142	124	119	103	108	92	109	118	93	96	121	92	107	123	142	170	177	230	258	272	275	216	224	216	225	229	258	250	246	250	226	236	251	234	255	237	235	224	226	243	245	240	244	231	214	192	176	188	187	176	161	143	158	133	108	123	129	121	114	100	82	45	45	33	40	28	13	19	27	20	20	28	37	54	50	41	48	49	49	39	59	40	33	43	37	53	42	39	60	49	51	59	59	67	66	78	103	116	112	142	146	162	145	170	182	204	190	254	257	269	301	326	347	391	418	410	419	442	473	457	464	463	482	503	506	467	432	440	430	410	414	413	421	425	411	411	390	366	341	324	345	322	303	346	316	317	330	296	269	295	280	286	284	268	241	222	202	177	154	155	134	136	128	136	125	112	99	103	84	87	75	70	81	106	101	104	88	106	98	100	96	111	90	72	76	48	58	63	65	83	106	112	119	137	131	146	161	148	170	146	166	200	175	184	170	182	187	175	167	144	133	141	132	138	154	157	148	134	148	137	159	154	145	138	121	124	146	120	128	117	106	124	123	115	128	118	134	123	111	107	102	71	76	71	91	75	78	90	60	64	59	75	81	83	92	84	93	86	94	103	103	112	124	122	114	101	89	68	73	59	53	53	35	38	32	19	23	23	22	17	19	22	20	9	9	14	12	18	19	14	9	29	27	22	27	17	14	17	20	15	17	26	18	14	16	14	12	23	21	12	13
35	23	29	21	28	30	24	31	21	26	12	19	24	26	18	28	27	23	42	32	40	35	46	34	45	46	49	42	59	68	45	45	66	49	40	41	49	50	43	44	42	42	43	45	51	73	81	89	116	92	111	112	110	119	123	130	132	151	153	166	144	142	131	136	138	137	164	172	212	191	173	176	168	158	146	121	110	103	117	84	79	83	76	71	76	94	88	105	121	126	132	117	97	117	119	125	103	110	105	113	101	78	91	97	106	116	135	160	181	199	234	205	222	231	198	205	229	208	221	261	278	256	194	193	204	211	190	201	192	193	201	199	200	218	213	204	180	176	183	171	163	175	156	158	136	135	161	132	117	130	119	112	84	81	52	43	21	25	17	15	23	22	30	41	30	55	48	33	55	39	46	56	47	49	58	50	52	67	69	69	48	68	80	81	79	94	89	81	102	112	130	152	153	154	168	189	173	195	207	233	262	295	306	340	389	429	455	434	444	454	450	464	491	481	483	494	447	475	459	483	483	487	472	474	475	458	462	434	438	418	406	384	395	382	390	362	341	329	315	296	290	287	283	258	240	227	228	214	209	203	198	157	169	139	118	101	101	98	95	93	83	78	66	72	76	82	85	80	94	107	90	122	95	89	66	83	61	58	72	67	58	50	84	92	101	132	134	119	135	145	126	124	136	144	148	162	148	150	157	161	128	122	113	108	134	125	120	120	108	120	137	141	118	111	112	127	120	116	105	97	72	97	104	104	110	98	79	82	87	87	80	91	79	69	82	83	98	92	75	72	71	71	77	67	39	69	71	74	78	92	88	103	126	112	109	94	94	72	67	69	48	47	27	34	16	13	14	7	7	9	17	16	21	21	11	12	20	19	23	30	29	26	20	13	34	32	26	32	37	26	17	18	17	14	19	22	26	8	24	21	29	22	15
32	28	19	18	27	21	25	35	29	18	20	22	24	23	16	35	32	39	26	11	25	35	31	33	36	57	45	44	45	45	43	47	64	62	60	67	60	69	47	49	48	39	31	27	52	60	88	89	110	96	97	96	117	92	146	145	153	164	140	128	117	107	105	113	137	154	177	186	209	185	184	178	181	144	148	108	107	100	102	82	75	73	64	76	91	78	80	80	95	115	110	129	114	144	120	119	124	113	129	99	94	90	123	89	132	119	143	159	186	193	170	172	160	177	191	199	185	211	205	221	238	210	185	165	184	164	143	187	187	184	153	178	178	184	191	192	177	137	144	146	135	132	136	131	161	154	147	128	111	100	91	76	67	51	36	31	24	37	29	21	39	26	20	35	33	42	33	40	39	43	38	46	69	68	75	80	69	77	74	58	76	79	76	91	101	106	131	159	145	146	146	154	172	159	174	183	199	198	234	251	262	279	323	352	389	419	420	429	458	440	448	458	489	451	515	513	500	515	486	528	523	548	497	487	518	459	453	439	430	434	456	422	429	407	384	381	346	320	289	262	277	254	240	228	223	216	226	190	190	184	158	154	141	127	118	93	105	84	84	79	67	81	69	81	60	70	68	75	103	82	103	82	73	91	53	58	58	69	71	71	72	53	70	89	90	111	106	109	86	90	95	98	107	120	138	159	162	146	156	157	139	117	139	124	107	103	100	88	82	87	90	110	104	108	100	121	131	127	107	90	81	82	78	80	73	61	51	54	66	67	61	71	54	65	60	71	77	67	51	73	67	55	69	42	46	59	63	71	64	63	67	76	69	49	64	78	83	62	64	41	38	36	30	27	17	10	21	16	5	19	18	25	34	19	17	35	32	22	38	20	22	15	24	22	11	20	30	23	31	9	22	23	30	19	18	17	30	27	33	27	32	25	32
21	27	35	39	39	40	41	24	24	22	26	17	31	34	30	36	19	20	19	28	9	21	35	41	37	31	24	32	36	33	44	46	49	49	64	66	65	60	49	24	30	41	39	58	55	64	75	90	86	104	85	93	122	125	131	117	121	134	116	116	103	100	132	126	129	158	154	197	187	173	166	151	139	137	126	126	103	111	110	115	102	90	85	69	62	69	57	62	68	89	84	100	103	116	134	111	120	97	83	87	85	80	87	102	104	102	99	130	131	132	135	108	139	164	158	158	177	157	163	190	196	184	209	171	159	175	137	139	147	151	153	148	132	152	164	161	150	124	117	120	135	116	116	128	126	129	120	105	90	82	67	72	59	40	61	33	40	40	42	25	36	26	38	23	28	28	27	37	47	60	64	82	53	77	79	56	68	76	68	61	79	88	81	95	102	136	144	183	169	180	161	179	203	191	208	221	248	260	255	274	274	288	324	329	330	368	372	423	434	422	469	478	492	503	529	555	542	567	558	567	556	518	531	482	451	423	419	416	374	402	392	418	404	394	379	347	313	312	297	277	269	252	263	243	221	209	188	190	149	158	159	134	124	122	121	116	115	101	85	80	69	65	57	54	73	85	78	88	70	79	75	89	94	67	58	58	55	74	69	49	72	64	58	67	75	80	74	83	79	81	88	96	120	97	105	136	128	148	133	133	128	123	114	105	80	74	67	66	85	78	86	82	111	130	139	140	141	136	112	108	96	98	86	87	65	70	63	61	55	75	49	62	50	29	45	44	32	41	65	55	58	57	51	52	54	47	35	27	38	40	51	26	38	34	43	49	65	53	36	36	24	30	13	18	19	14	14	13	21	24	32	21	30	21	24	36	18	25	22	24	12	15	24	11	1	17	29	25	19	20	30	18	26	25	15	34	29	39	36	38	43	36	36
36	32	31	28	21	26	26	32	22	13	23	34	19	29	19	29	30	16	25	17	18	19	22	27	37	28	35	33	38	14	45	45	64	65	61	74	61	45	46	28	27	32	37	56	58	77	73	68	100	84	93	92	104	111	127	107	98	115	117	109	130	126	144	156	156	151	164	163	181	174	158	138	146	158	135	134	131	149	135	117	94	86	80	73	68	62	42	45	39	47	64	79	74	91	81	88	91	78	80	85	87	93	74	80	100	96	84	96	115	93	101	92	124	140	161	169	159	165	158	138	165	168	173	163	145	149	153	122	127	134	112	111	125	119	115	113	115	93	118	137	150	159	172	157	147	114	141	116	124	111	84	99	73	67	64	52	34	43	34	27	20	5	8	13	26	33	41	63	79	66	66	62	71	72	72	57	83	79	90	109	98	104	108	104	114	114	154	161	155	186	159	170	171	192	200	236	254	270	258	293	330	342	310	328	352	351	393	411	428	448	473	497	497	509	536	538	610	562	594	522	486	516	457	418	418	448	392	380	414	390	430	439	418	389	356	356	343	331	319	307	293	272	230	208	218	206	189	184	137	159	137	148	143	140	126	136	119	125	84	80	66	69	74	58	79	81	79	77	69	78	69	71	61	48	58	65	52	50	58	59	63	66	52	71	59	73	65	50	51	54	71	75	69	76	82	83	95	97	128	125	136	92	114	104	95	104	96	98	81	83	79	101	121	121	143	150	134	136	130	142	117	103	100	84	84	95	112	98	70	54	57	56	43	43	32	39	45	46	49	50	46	56	48	61	41	24	31	36	30	31	29	41	20	29	31	35	23	22	19	24	27	28	16	7	27	10	26	16	11	28	19	13	32	20	41	27	32	25	20	27	18	24	20	21	20	20	27	20	26	18	18	17	16	17	26	21	40	33	58	61	48	53	46
32	19	26	24	7	15	15	20	22	30	44	47	34	42	27	37	30	35	23	21	14	13	15	32	32	28	32	29	22	32	31	47	45	57	63	55	49	41	37	33	40	46	58	48	69	61	67	80	78	80	77	99	113	92	103	95	86	95	108	108	137	145	150	165	184	154	162	136	153	134	142	163	152	165	167	149	149	151	119	104	100	83	72	64	54	62	41	47	48	44	43	45	53	66	75	73	83	79	83	99	93	106	83	84	100	96	92	119	125	113	98	104	120	139	144	161	152	136	125	117	141	176	168	135	133	135	124	119	110	119	130	112	136	125	124	117	129	115	137	161	165	159	175	157	136	139	145	115	124	99	91	82	70	76	64	51	39	25	24	10	30	28	23	31	37	35	45	52	62	60	58	59	65	70	68	77	82	81	100	116	100	121	124	119	111	131	124	141	143	147	153	160	163	174	189	205	223	250	293	298	317	361	359	356	351	360	406	403	407	420	415	419	429	462	478	496	514	511	514	488	457	482	455	451	454	414	428	412	442	412	411	414	414	392	387	385	367	365	356	310	279	274	237	235	213	189	176	144	134	147	136	130	141	139	108	120	117	106	100	101	83	92	99	95	80	77	83	63	69	79	52	46	39	48	44	50	45	63	75	66	62	77	82	62	60	53	68	55	53	62	54	60	67	68	90	94	96	126	123	114	134	139	133	134	134	105	121	107	107	95	98	92	106	127	129	147	151	151	169	157	134	123	109	112	122	96	100	100	74	85	100	108	84	71	68	59	56	59	53	34	46	49	57	47	28	24	29	26	35	19	21	26	40	22	14	14	4	8	14	17	9	10	14	10	15	1	16	11	26	12	-4	17	23	28	32	17	19	24	33	18	33	21	28	31	28	23	31	16	16	28	15	14	17	27	17	14	21	22	36	53	58	65	86
36	21	32	29	18	16	13	21	31	32	29	35	40	26	22	33	27	27	26	15	16	14	31	18	25	26	37	36	28	40	35	44	48	50	30	44	39	24	20	30	44	40	66	64	73	55	63	57	65	72	73	77	94	82	97	82	72	100	113	120	111	139	133	126	139	119	118	116	157	141	138	154	197	188	215	201	190	158	139	132	116	79	75	66	55	51	51	37	35	24	38	31	54	61	59	74	82	83	79	95	84	85	89	73	68	73	75	101	101	127	104	83	102	99	122	127	107	116	90	108	123	147	152	126	99	125	135	111	112	106	111	118	107	111	115	115	124	105	110	115	104	110	91	98	98	99	91	99	89	80	84	87	71	59	58	55	44	40	37	39	42	35	37	43	31	38	36	31	54	44	45	60	46	56	83	72	95	89	85	96	94	103	95	112	98	90	109	122	146	161	172	153	178	191	185	198	233	227	245	255	291	321	320	343	354	344	363	382	385	378	375	412	417	427	402	435	413	466	459	431	422	444	424	452	442	420	411	416	378	392	379	362	365	374	362	363	368	351	330	291	330	275	250	233	219	196	176	163	150	157	166	146	139	116	117	129	124	129	125	141	130	126	129	103	82	101	89	95	92	91	64	70	60	69	49	61	52	59	82	70	75	99	80	77	71	68	98	79	81	80	78	71	86	64	85	105	102	88	88	117	121	114	135	133	145	122	132	123	104	135	106	136	133	138	151	133	158	124	152	124	129	118	115	135	121	132	119	123	109	120	108	97	116	102	106	86	83	82	61	52	57	32	55	43	50	38	40	30	18	21	21	36	23	33	14	9	25	20	26	14	13	17	24	17	18	26	18	20	12	16	11	15	22	20	37	13	22	19	18	19	19	11	22	31	19	19	16	30	24	20	11	25	9	13	16	23	24	38	48	39	60	68	68
31	28	18	12	14	6	20	16	25	16	28	19	25	22	16	16	16	23	17	21	13	19	7	21	22	18	33	29	44	32	49	32	34	35	22	23	24	36	29	32	36	46	47	38	51	38	46	48	44	75	77	75	81	75	66	71	80	77	100	105	119	132	120	107	98	101	100	90	118	140	139	152	177	185	196	200	211	176	171	150	129	96	82	54	59	44	37	40	31	37	39	27	44	55	56	59	53	73	61	70	73	79	82	35	72	79	61	80	108	110	82	72	76	117	106	103	104	103	82	91	115	144	145	116	100	97	95	88	103	86	90	74	85	90	103	88	103	73	100	71	71	75	57	68	72	58	65	80	94	89	91	81	86	72	75	55	71	38	28	18	44	41	43	25	26	32	23	28	30	52	53	65	54	57	79	81	97	87	88	98	66	73	84	96	95	119	123	125	152	171	167	179	174	180	190	196	192	239	205	228	272	276	299	307	340	351	330	360	417	406	429	412	401	383	386	382	398	396	419	408	422	415	416	405	414	428	405	425	409	402	391	386	365	369	344	352	348	314	322	322	302	296	266	257	222	171	161	177	159	165	162	153	170	140	145	141	126	139	135	126	136	132	127	127	140	130	113	113	109	73	70	74	61	55	50	48	41	52	73	76	83	101	99	104	108	133	106	104	94	109	104	88	97	87	83	85	86	78	95	95	98	117	108	111	128	147	152	154	157	156	171	153	146	160	148	126	139	147	119	113	120	130	135	135	111	142	112	122	107	118	97	113	117	117	110	89	104	91	106	82	70	55	61	60	40	33	24	19	26	33	22	21	32	23	14	24	25	26	18	25	11	27	20	13	17	24	26	10	24	22	11	17	16	7	17	20	22	14	23	22	14	20	10	11	13	23	22	34	10	36	25	21	24	16	26	17	34	18	41	45	72	45	31
15	13	11	22	23	18	25	24	27	24	22	16	4	13	15	20	27	31	34	20	20	18	6	13	15	24	40	40	39	56	40	39	32	17	23	13	23	28	36	36	33	26	27	41	32	34	44	41	67	54	52	62	73	51	75	66	70	75	81	85	84	96	75	90	77	61	87	86	89	143	149	158	167	161	172	202	159	191	170	156	139	107	95	78	73	48	47	41	44	43	41	29	41	47	62	66	56	57	61	50	29	62	71	71	88	92	84	115	141	123	130	86	90	98	98	83	92	99	96	92	112	106	96	68	71	76	69	73	62	56	66	51	73	75	75	77	81	68	59	61	56	58	51	61	66	68	74	70	81	78	83	72	71	62	60	51	38	32	24	19	18	18	25	19	29	19	29	19	25	43	54	48	57	68	68	65	72	67	76	75	56	77	76	88	88	108	116	101	136	138	145	175	179	179	153	200	194	217	203	205	229	245	258	311	296	335	335	330	347	348	367	374	342	349	350	328	312	344	379	378	397	399	397	400	404	427	445	462	432	444	433	412	405	400	349	321	349	298	325	293	309	274	279	220	201	186	176	172	177	178	166	180	179	149	142	151	121	129	129	119	120	120	136	131	144	135	126	103	82	86	82	78	80	69	66	62	66	50	79	90	92	106	97	123	114	105	112	98	96	94	106	119	122	115	102	95	90	79	91	102	93	102	114	132	119	145	163	147	177	175	172	191	216	196	177	154	161	150	130	142	129	118	116	113	113	96	97	87	85	84	89	110	125	128	105	98	110	103	103	108	100	75	75	53	33	22	23	34	28	44	41	34	29	30	24	25	25	26	12	20	10	24	15	25	34	22	33	25	30	35	17	6	14	18	2	17	10	12	15	8	18	12	10	19	8	22	23	24	23	25	24	29	26	27	26	30	31	53	48	66	50	28	36
3	23	22	18	18	13	4	19	27	24	16	18	9	19	18	19	17	9	20	22	23	22	6	8	14	24	28	36	38	29	34	23	32	26	28	21	19	23	22	21	28	35	24	30	26	33	41	36	58	42	41	54	42	51	57	74	90	57	73	65	74	59	46	59	78	85	101	86	101	103	102	127	121	135	146	146	167	176	175	175	169	137	105	96	74	72	59	44	46	44	46	39	41	28	41	53	36	38	41	52	41	49	60	52	60	86	83	92	110	121	102	94	88	65	67	62	54	60	86	93	115	117	85	60	76	71	56	50	59	48	58	51	62	51	60	64	56	40	47	43	34	36	34	45	36	48	55	42	50	71	62	53	57	55	36	39	46	36	36	30	27	21	1	20	16	10	25	17	24	30	28	34	47	45	36	43	46	62	69	74	71	70	67	86	111	113	111	118	120	144	164	190	183	187	192	211	206	204	205	193	206	213	215	264	267	274	257	270	273	257	296	305	311	318	318	314	302	352	359	362	376	369	346	351	350	377	430	441	413	412	405	385	384	359	356	321	316	354	326	282	281	257	240	212	230	231	211	211	213	208	184	176	159	135	123	115	103	106	114	122	138	105	116	114	122	125	124	108	100	111	107	90	96	69	61	48	52	52	70	82	84	86	67	91	83	82	99	106	90	107	127	107	132	105	120	117	125	104	121	88	96	94	105	112	125	132	149	137	164	180	214	226	238	239	194	185	179	184	166	151	137	122	134	115	121	110	110	88	85	91	121	109	101	103	89	108	111	90	93	105	76	67	71	63	39	47	31	25	37	33	34	17	22	28	16	22	21	9	12	11	16	23	31	5	20	28	28	29	26	29	14	12	20	12	6	12	18	18	16	11	16	11	5	18	9	5	15	29	25	9	27	31	41	38	27	38	43	50	52	50	33	37	33
12	35	29	31	18	18	24	19	14	15	11	16	22	20	17	9	10	16	12	13	18	22	21	29	31	22	36	57	39	27	30	25	25	14	20	24	31	28	30	31	25	13	25	37	45	45	41	38	45	39	35	44	44	62	66	72	67	75	71	75	62	62	73	76	66	109	83	84	89	85	100	102	95	113	136	142	160	170	189	201	174	165	131	100	89	77	67	75	46	34	43	36	33	19	23	11	22	21	30	31	29	30	40	53	53	73	80	57	72	92	101	74	74	76	72	70	72	70	84	104	87	99	74	60	78	68	65	58	50	47	47	32	45	33	35	31	34	31	18	29	27	34	37	32	36	40	36	42	28	36	36	36	48	32	39	47	29	34	27	19	11	14	19	18	15	21	22	27	16	35	16	41	20	40	43	49	53	40	70	66	85	82	91	96	99	109	126	139	123	133	154	172	189	171	184	197	186	196	194	194	204	183	222	233	248	236	234	234	242	240	232	268	288	322	290	314	337	324	330	352	333	315	344	316	331	322	314	351	369	369	375	350	357	353	340	354	332	317	313	282	251	247	243	250	261	227	252	228	243	216	235	212	192	152	153	131	129	148	130	143	133	116	117	131	131	115	119	115	104	95	87	68	56	44	53	60	62	70	78	85	97	93	86	83	98	90	79	105	100	94	106	104	96	94	117	134	120	134	123	117	119	129	122	138	141	138	140	158	160	196	223	230	251	240	223	231	225	199	203	173	159	170	152	153	156	151	148	144	147	155	149	133	113	113	95	108	84	96	82	89	99	82	74	67	56	44	60	44	48	32	27	10	19	33	20	22	36	30	20	20	21	31	20	25	19	21	16	19	25	17	13	13	6	14	5	3	4	11	9	11	5	3	21	11	13	18	13	17	9	30	21	38	32	35	29	36	42	50	45	47	40	55	57
12	19	19	20	14	15	17	21	5	15	5	24	18	10	8	18	11	7	17	21	11	23	22	24	43	53	37	42	36	39	28	16	19	20	16	24	30	19	30	11	31	23	29	38	49	56	39	46	58	34	42	51	41	52	51	69	61	71	47	56	61	63	73	75	84	86	74	81	86	62	56	63	84	95	107	151	149	180	178	181	183	157	149	110	110	94	98	78	47	52	33	25	27	29	17	12	13	7	13	11	30	27	28	34	52	70	76	52	44	73	64	79	99	85	85	84	83	80	90	73	66	73	71	63	73	65	70	62	54	55	46	41	35	24	41	30	28	17	35	23	26	16	18	27	18	21	29	29	36	19	19	37	35	42	37	34	37	19	19	17	16	27	30	13	-1	14	18	14	24	15	10	19	30	26	36	41	52	50	66	80	84	100	102	119	125	132	155	160	145	144	158	173	168	158	183	160	164	194	204	187	190	193	200	203	231	232	215	218	240	244	221	250	262	269	289	280	320	299	321	310	325	323	322	344	318	306	340	333	321	339	363	308	318	323	331	314	314	309	282	279	275	262	274	271	291	294	244	255	278	242	207	204	192	181	176	144	175	152	163	139	148	132	139	111	105	79	91	86	84	63	65	43	59	55	77	60	62	70	58	94	78	84	73	79	80	66	74	72	75	72	68	70	98	96	104	111	122	151	138	139	161	148	125	153	119	129	129	161	155	163	208	212	217	250	248	263	257	248	209	208	215	207	192	189	198	165	167	185	179	192	180	141	139	151	150	134	119	112	117	106	101	84	72	64	66	68	61	51	48	37	35	32	33	33	20	28	24	25	30	25	14	18	26	36	30	32	12	6	16	4	11	10	5	10	5	8	2	12	13	10	-2	5	8	20	15	16	16	2	18	11	9	18	24	23	42	50	30	35	38	48	58	69	49


==> anc/Fig_4B.dat <==
95	127	160	208	231	297	334	408	447	471	521	540	544	547	490	474	433	391	335	306	231	220	201	156	133	143	161	192	227	272	350	404	497	596	673	729	795	846	888	887	899	818	809	759	754	701	655	591	635	643	743	852	984	1146	1393	1550	1817	2127	2424	2629	2812	2977	3137	3236	3252	3346	3119	3092	2873	2637	2402	2148	1961	1732	1629	1456	1309	1360	1389	1571	1740	2016	2322	2552	2932	3366	3746	4044	4352	4447	4712	4890	4946	5074	5180	5209	5262	5167	5083	5072	5052	4987	4904	4875	4652	4538	4354	4240	4034	3811	3639	3543	3370	3332	3284	3432	3455	3587	3941	4296	4689	5125	5583	6289	6887	7534	8333	9188	10125	11080	12076	13185	14133	15062	15824	17145	18375	18943	19804	20556	21236	21827	21958	22347	22921	22890	22877	23054	22925	22648	22532	22459	22369	22170	21391	20990	20548	20234	19866	19532	19075	18737	18137	17851	17643	17412	17473	17472	16973	17187	17331	17473	17525	17875	18128	18588	18389	18580	19463	19533	19943	20493	20678	20842	21136	21327	21381	21296	21447	21821	21701	21582	20996	21103	20817	20737	20554	19950	19737	19031	18799	18256	17471	16672	15869	15253	14348	13332	12415	11254	10036	8882	7982	7031	6047	5266	4434	3749	3218	2755	2383	2160	1956	1824	1782	1774	1985	2062	2265	2542	2857	3112	3397	3716	3985	4274	4413	4558	4606	4689	4733	4496	4497	4309	4007	3717	3358	2894	2573	2128	1698	1367	1082	826	678	627	669	767	1027	1389	1737	2132	2512	2859	3132	3392	3545	3668	3635	3581	3412	3054	2831	2519	2097	1790	1440	1194	1018	862	759	672	662	676	694	778	831	903	942	976	1001	998	981	994	926	908	859	755	714	637	544	494	415	333	242	203	153	127	119	106	118	121	147	178	207	235	250	273	304	309	303
128	146	199	263	299	358	405	482	490	509	543	513	504	465	435	420	339	327	255	193	154	143	136	125	158	186	219	272	332	419	468	589	655	715	826	892	894	921	915	956	893	798	724	659	601	576	525	531	558	638	778	905	1151	1356	1668	1869	2102	2498	2688	2956	3145	3391	3383	3398	3348	3316	3088	2961	2713	2488	2167	1828	1709	1504	1394	1338	1416	1504	1709	1962	2297	2686	2927	3392	3828	4141	4413	4687	4895	5134	5256	5368	5316	5564	5563	5391	5340	5319	5175	4923	4668	4586	4311	4080	3830	3633	3441	3309	3222	3115	3182	3171	3386	3598	3838	4068	4530	4832	5319	5737	6176	6993	7668	8409	9218	9830	10872	11785	12819	13708	15136	15638	16435	17045	17859	18304	18917	19664	19868	20151	20123	20048	19896	20023	19780	19745	19427	19374	19529	19113	18877	18735	18538	18238	18237	17843	17615	17289	17225	16949	16640	16630	16167	15818	15428	15258	15378	15058	15190	14958	14995	14964	14979	14972	15252	15232	15602	15788	16265	16491	17054	17522	18065	18241	18402	18846	19165	19288	19395	19959	20081	20093	20357	20338	19861	19803	20124	20012	19642	19254	19074	18515	18100	17366	16891	16245	15545	14464	13601	12486	11809	10724	9715	8782	7875	7042	6256	5490	4836	4142	3617	3306	2762	2432	2168	2082	2029	1993	2093	2297	2480	2674	2965	3292	3676	3932	4226	4523	4730	4789	4979	4980	4872	4728	4447	4201	3686	3383	2979	2527	2017	1626	1228	945	728	631	543	615	744	992	1264	1583	1910	2188	2524	2768	2984	3013	3164	3090	3037	2835	2671	2441	2166	1862	1662	1389	1127	937	865	744	626	648	672	693	799	891	991	1103	1169	1200	1212	1270	1240	1230	1227	1112	1037	940	877	765	653	501	440	312	277	209	170	153	140	160	149	175	199	214	242	298	296	314	323
152	203	258	281	364	392	426	455	458	470	465	415	387	360	302	267	234	188	156	144	124	140	148	191	230	277	339	413	506	567	672	719	771	840	887	892	837	874	792	752	724	666	600	524	488	487	560	590	679	821	1040	1247	1534	1847	2066	2451	2650	2976	3157	3286	3461	3499	3407	3291	3216	2890	2663	2404	2117	1865	1674	1474	1327	1301	1376	1499	1754	2035	2368	2757	3235	3597	4120	4490	4821	5240	5296	5510	5727	5707	5691	5672	5449	5266	4879	4679	4485	4205	3869	3623	3458	3292	3170	3018	3018	3025	3113	3176	3381	3547	3893	4176	4530	4754	5123	5478	6087	6556	7106	7761	8261	9147	10041	10672	11357	12187	12915	13653	14308	14900	15752	16300	16556	16225	17063	17117	17193	17395	17472	17617	17699	17591	17341	17230	17489	17035	17069	17140	16702	16752	16265	16281	16269	15966	15836	15464	15344	14977	14685	14567	13871	13377	13301	13003	12560	12276	12096	11857	11638	11701	11673	11770	11903	11631	11939	12177	12719	12760	13131	13771	13996	14709	15043	15481	15448	16096	16256	16560	16613	16889	17010	17084	17522	17454	17299	17131	17496	17288	17296	17199	16837	16707	16820	16534	16474	16154	15804	15326	14721	14440	13814	13065	12227	11345	10577	9656	8721	7915	7287	6367	5585	5021	4322	3729	3288	2790	2518	2232	2197	2169	2275	2289	2546	2770	2969	3186	3435	3759	3925	4107	4232	4275	4223	4156	4050	3871	3534	3213	2991	2673	2295	1879	1593	1256	961	786	568	542	545	595	723	951	1231	1513	1831	2103	2393	2584	2918	3003	3066	3020	2893	2782	2546	2353	2127	1840	1490	1288	1048	883	736	663	641	668	743	861	994	1051	1161	1237	1275	1364	1293	1289	1214	1188	1084	980	893	791	671	586	479	415	350	266	200	163	160	153	149	148	158	187	201	232	251	227	258
182	216	234	305	333	370	400	402	378	354	366	337	294	268	227	193	164	148	139	144	175	190	241	287	339	406	466	546	620	675	741	785	841	828	881	831	806	770	713	692	671	611	562	551	516	568	657	744	908	1071	1356	1607	1888	2121	2423	2727	2856	3020	3129	3204	3146	3072	2889	2745	2563	2298	2037	1834	1682	1505	1417	1381	1449	1533	1798	2023	2371	2753	3185	3669	4015	4464	4773	5084	5295	5333	5337	5316	5208	5220	4889	4639	4341	4014	3723	3566	3294	3181	3171	3116	3073	2990	3285	3286	3443	3641	3839	3974	4326	4601	4951	5401	5832	6163	6609	7212	7706	8203	8837	9327	9594	10390	10963	11410	11942	12233	12872	13422	13748	14047	14568	15152	15183	15388	15715	15768	16292	16210	16484	16432	16368	15963	15727	15469	15266	15044	15054	14400	14098	13903	13404	13289	13122	12685	12466	12047	11740	11516	11306	11234	10869	10431	10173	10151	9838	9515	9493	9387	9284	9197	9353	9296	9295	9296	9161	9581	9554	10083	10269	10531	10833	10980	11453	11793	11783	12106	12433	12826	12626	13008	13269	13214	13516	13608	14050	14026	14303	14700	14837	15165	15405	15562	15761	16335	16319	16454	16826	16614	16437	16141	15763	15069	14672	13642	12715	11866	10750	9720	8933	7836	7059	6218	5498	4700	3991	3405	2891	2471	2245	2016	1889	1853	1896	1914	2068	2197	2476	2603	2952	3068	3354	3441	3576	3646	3740	3698	3698	3480	3290	3094	2824	2546	2142	1821	1469	1182	915	703	613	637	635	770	1063	1315	1678	2017	2470	2692	3114	3265	3568	3548	3448	3353	3182	2936	2588	2295	1895	1628	1305	1092	833	691	598	545	559	597	682	769	857	915	945	929	944	911	938	852	853	775	737	693	648	562	479	447	395	321	268	241	192	159	155	143	171	183	206	204	228	240	270
139	191	253	263	312	343	361	346	360	341	295	295	269	217	199	184	153	185	157	186	204	244	290	346	417	497	587	702	702	750	865	868	897	928	905	922	844	834	743	686	659	611	577	539	580	601	735	866	1075	1262	1442	1748	1995	2214	2506	2658	2782	2864	2945	2937	2887	2773	2585	2480	2307	2047	1879	1756	1640	1540	1536	1599	1689	1917	2141	2472	2780	3167	3375	3826	4100	4339	4580	4701	4743	4806	4723	4652	4538	4359	4141	3993	3816	3753	3725	3530	3414	3306	3320	3343	3445	3469	3598	3778	3888	4176	4441	4691	5249	5540	5859	6295	6860	7243	7803	8192	8761	9133	9444	9980	10285	11000	10970	11687	11877	12460	12625	13370	13697	14193	14538	14984	15539	15274	15258	15131	15269	15230	14630	14293	13871	13013	12978	12280	12095	11686	11156	10898	10346	10184	10062	9895	9630	9719	9604	9671	9415	9570	9407	9197	9115	9024	8860	8668	8685	8388	8148	8115	7937	7704	7634	7547	7510	7404	7232	7444	7606	7722	7770	7936	8203	8426	8636	8951	9289	9649	9659	10048	10350	10501	10832	10950	11171	11487	11710	12088	12475	12717	12765	13312	13931	13907	14351	14902	14973	15127	15435	15630	15328	15392	15109	14656	14227	13547	12672	12172	11481	10568	9725	9104	8416	7800	6919	6166	5579	4903	4254	3715	3335	2964	2619	2346	2191	2052	2019	2166	2208	2411	2642	2895	3136	3422	3626	3812	3992	3917	4044	3891	3745	3547	3334	2929	2628	2247	1818	1440	1174	895	704	602	573	609	788	1034	1264	1590	1904	2186	2425	2606	2795	2909	2946	2927	2691	2585	2392	2037	1863	1614	1316	1009	805	635	520	430	397	385	450	477	565	627	689	715	760	816	869	872	874	876	904	832	746	732	662	593	533	437	382	345	267	231	206	200	183	177	201	221	264	273	311
186	220	274	292	318	330	344	334	331	316	281	230	215	194	168	152	157	170	185	224	303	318	424	485	600	707	802	871	928	977	1027	1034	1028	1039	977	903	819	759	651	613	565	521	474	495	589	692	767	967	1144	1390	1645	1921	2209	2519	2651	2955	2983	3093	3171	2982	2895	2744	2609	2342	2161	1956	1792	1665	1520	1481	1493	1669	1766	1970	2252	2516	2873	3174	3571	3902	4118	4484	4740	4712	4859	4958	4956	4804	4643	4424	4242	4008	3807	3703	3526	3317	3219	3140	3156	3155	3359	3489	3671	4007	4377	4635	5104	5627	6112	6469	6903	7439	7873	8430	8788	9392	9673	10107	10590	10971	11295	11699	12162	12580	13029	13212	13553	13708	13883	13683	13700	13740	13697	13247	12740	12516	11959	11525	10948	10846	10285	10058	9677	9552	9365	9238	9161	8957	8962	8965	8813	8825	8988	8986	9127	9245	9480	9527	9584	9594	9622	9823	9729	9625	9365	9136	9217	8785	8725	8458	8165	7990	7705	7525	7495	7343	7380	7342	7255	7406	7437	7561	7733	7875	7960	8127	8318	8362	8500	8454	8748	8684	8811	8759	8955	8822	9087	9209	9376	9763	9842	10193	10538	10887	11486	11349	12057	12318	12658	12997	13181	13221	13149	13148	13115	12839	12590	12042	11686	11217	10561	10091	9470	8539	7835	7298	6450	5759	5081	4378	3766	3300	2905	2644	2421	2383	2327	2416	2643	2675	2915	3118	3367	3455	3543	3630	3641	3597	3546	3311	3126	2938	2624	2293	2017	1646	1336	1057	796	640	514	480	484	588	702	850	1121	1360	1575	1869	2020	2275	2372	2467	2476	2475	2313	2184	2008	1814	1539	1276	1026	825	622	472	399	352	344	398	438	495	589	627	720	781	890	886	863	885	887	895	867	781	761	668	559	533	446	399	334	240	228	203	190	190	212	201	218	242	255
216	235	278	290	307	320	302	302	262	230	227	176	172	173	156	150	217	244	307	366	431	495	615	727	794	899	991	1021	1079	1090	1076	1016	1042	931	874	740	666	620	522	446	469	487	500	582	683	848	1052	1356	1553	1793	2026	2336	2652	2852	3037	3118	3139	3191	3001	2861	2653	2424	2122	1970	1745	1605	1423	1338	1317	1385	1542	1739	1978	2252	2686	2988	3518	3835	4225	4551	4939	5080	5213	5194	5117	5045	4810	4430	4217	3812	3456	3177	2993	2826	2729	2829	2851	3004	3201	3435	3809	4223	4580	5111	5596	6010	6463	6961	7407	7927	8424	9009	9389	9904	10352	10794	11305	11434	11770	12103	12010	12252	12137	12475	12133	12128	11847	11592	11190	10929	10580	10363	10248	9841	9472	9500	9307	9190	9009	9004	9001	8983	8865	9081	9013	9238	9266	9177	9496	9665	9823	10202	10298	10426	10818	11311	11762	12108	12253	12243	12346	12465	12099	12266	12362	11949	11736	11569	11036	10836	10461	10101	9598	9226	9026	8865	8548	8219	8157	8074	7933	7778	7675	7549	7749	7443	7500	7580	7410	7390	7348	7135	6950	7164	7038	6993	6909	7062	6974	7155	7341	7688	8013	8254	8732	9360	9896	10585	11397	11928	12470	12985	13268	13428	13690	13779	13673	13353	12997	12823	12156	11553	10691	10056	9261	8327	7581	6684	5789	5105	4454	3692	3238	2788	2404	2223	2001	1991	1978	2037	2120	2237	2368	2509	2676	2781	2830	2900	2995	3017	2854	2801	2704	2529	2353	2102	1797	1531	1277	999	774	607	497	490	529	651	843	1113	1400	1750	2004	2318	2505	2799	2879	2941	2959	2857	2723	2454	2143	1849	1491	1220	948	661	459	345	301	255	270	345	424	488	547	584	622	641	670	670	650	668	636	640	588	559	500	459	434	359	325	260	242	210	190	175	192	198	172	218	235
198	232	242	238	252	239	237	222	223	186	182	174	173	194	225	222	284	352	433	487	578	697	771	830	887	950	995	985	991	983	980	893	879	764	719	595	522	523	449	423	480	514	630	752	905	1102	1345	1612	1840	2092	2324	2480	2737	2786	2850	2849	2773	2607	2488	2296	2140	1846	1755	1564	1427	1340	1365	1425	1577	1709	2001	2395	2607	2989	3312	3787	4099	4425	4680	4815	4935	4959	4760	4591	4399	4146	3664	3341	3059	2814	2670	2621	2640	2686	2875	3169	3411	3872	4139	4524	4940	5521	5954	6638	7036	7678	8186	8539	9218	9528	9863	10344	10687	10735	10989	11054	11196	11005	10820	10465	10396	10173	9895	9642	9298	8989	8845	8707	8431	8371	8157	8120	8188	8282	8206	8383	8377	8446	8647	8928	9046	9257	9602	9933	10231	10937	10870	11283	11897	12342	12831	13097	13134	13718	14128	14816	15369	15812	15982	16140	16521	16537	16324	16445	16289	15982	15923	15609	15020	14882	14552	14174	13439	13136	12609	12238	11874	11488	11227	11003	10936	10789	10365	10132	10027	10190	10087	9954	9597	9443	9144	9037	8894	8455	8283	7948	7536	7469	7126	7121	6999	6847	7010	7353	7594	7919	8318	8887	9281	9974	10663	11036	11493	11791	12036	12214	11652	11898	11566	11392	11091	10720	10346	9827	9150	8675	8142	7332	6650	6042	5351	4823	4203	3639	3174	2782	2429	2251	2065	1914	1962	2026	2137	2322	2457	2638	2783	3021	3124	3311	3286	3376	3310	3144	3003	2740	2511	2203	1835	1549	1231	901	732	612	559	591	710	930	1151	1460	1744	1986	2259	2454	2593	2650	2755	2703	2544	2458	2147	1854	1518	1254	977	738	534	374	270	206	194	187	205	204	249	306	346	380	410	444	457	493	518	550	542	528	478	486	408	376	351	312	245	242	200	185	201	197	190	223	220
197	211	236	258	250	239	239	234	212	201	201	212	200	239	241	306	332	422	458	536	619	717	773	828	882	965	986	988	986	929	895	877	793	720	637	557	525	443	446	463	493	599	721	818	1016	1270	1453	1613	1889	2080	2199	2344	2403	2514	2523	2486	2350	2180	2109	1971	1800	1662	1639	1483	1467	1515	1628	1688	1954	2147	2490	2765	3017	3322	3650	3788	4028	4101	4132	4087	4130	3971	3801	3643	3536	3354	3159	3113	2810	2838	2824	2978	3033	3176	3422	3816	4146	4679	5067	5621	6075	6757	7175	7686	8241	8519	8939	9319	9632	9838	9945	9862	9845	9863	9669	9531	9349	9162	8909	8619	8399	7960	8051	7709	7583	7425	7324	7276	7173	7139	7054	7014	7313	7486	7800	7788	8215	8502	9088	9720	10383	11008	11835	12234	12894	13535	14262	15034	15789	16153	16563	17090	17636	18517	18982	19774	20601	20863	21422	21942	22575	23174	23669	23281	23835	23497	22988	22982	22664	22053	21382	20813	20447	20245	19685	18535	17867	17642	16720	16444	16002	15735	15311	14971	14610	14446	13926	13389	13073	12644	12245	11801	11223	10595	10120	9472	8839	8156	7681	6880	6428	6073	5749	5612	5387	5453	5691	5842	6217	6552	6953	7444	7868	8291	8860	9214	9525	9761	10155	10266	10459	10372	10428	10412	10358	10008	9653	9282	8684	8078	7591	6746	6012	5429	4649	3921	3461	2982	2640	2482	2311	2251	2375	2503	2612	2766	2952	3106	3304	3364	3517	3552	3540	3422	3237	3100	2772	2527	2213	1876	1508	1207	939	779	614	533	540	606	754	900	1110	1337	1587	1802	1989	2169	2293	2286	2330	2244	2177	2015	1816	1528	1309	1054	792	603	450	305	229	149	154	155	162	179	230	275	327	367	433	450	510	564	601	581	579	512	497	466	405	368	323	270	234	214	185	207	198	206	207
251	279	260	288	261	256	239	217	220	202	191	191	203	230	257	333	380	446	550	633	730	785	858	947	936	988	1025	990	999	946	862	801	726	626	533	468	384	389	358	442	525	641	804	973	1205	1401	1617	1834	2001	2169	2237	2394	2485	2519	2496	2360	2281	2210	2008	1849	1743	1607	1543	1486	1512	1554	1753	1887	2067	2261	2558	2851	3114	3383	3636	3780	3948	4035	4159	4134	4158	4099	3910	3781	3745	3538	3257	3183	2972	2943	2934	2979	3154	3375	3775	4059	4724	5071	5840	6205	6831	7391	7817	8336	8676	9020	9193	9395	9588	9554	9631	9456	9564	9440	9166	8953	8695	8611	8266	8059	7555	7362	6942	6661	6395	6194	5921	5836	5791	5753	5939	6039	6375	6882	7478	8096	9066	10113	11241	12195	13568	14441	15883	16273	17589	18686	19371	20637	21650	22443	23023	23758	24480	26132	26830	27952	28572	28925	29767	30215	31110	30976	32081	31556	31738	31931	30625	30358	29718	29279	28764	27428	26845	26392	25606	24169	23509	23332	22353	21525	21011	20469	20440	20083	19246	19156	18578	18137	17877	16889	16435	15813	15289	14315	13503	12775	11719	10841	10006	9102	8171	7323	6632	5872	5340	4947	4751	4572	4604	4780	5179	5513	5977	6594	7063	7814	8468	9004	9636	9763	10330	10733	11103	11078	11185	10943	10701	10295	9674	9123	8447	7620	6683	5902	5171	4440	3697	3242	2726	2364	2114	1989	1907	1907	1944	2052	2184	2325	2516	2589	2763	2883	2904	2930	2910	2866	2818	2656	2433	2202	1912	1623	1343	1102	854	753	659	647	732	814	1009	1233	1534	1820	2116	2424	2578	2751	2934	2973	2934	2784	2655	2383	2046	1760	1395	1110	819	611	431	313	215	183	145	172	151	194	232	295	341	402	430	478	513	480	493	521	477	453	429	386	323	284	242	217	193	175	187	179	174
256	285	264	276	239	219	197	194	182	166	185	191	239	289	323	421	482	569	627	730	864	938	1010	1033	1062	1024	1006	965	876	816	691	632	538	413	376	340	295	327	405	518	642	832	1059	1259	1519	1727	1978	2162	2286	2458	2480	2524	2517	2522	2386	2210	2019	1863	1654	1496	1367	1270	1291	1346	1442	1605	1932	2089	2445	2732	3034	3499	3711	3969	4292	4528	4630	4679	4770	4555	4587	4294	4020	3684	3459	3276	2884	2731	2633	2683	2798	2986	3347	3760	4207	4680	5281	5909	6468	6971	7482	8035	8617	9035	9534	9717	9789	9974	10291	10236	10070	9774	9855	9298	9033	8524	8074	7673	7138	6692	5957	5838	5066	4803	4531	4311	4352	4440	4569	4993	5612	6414	7093	8231	9286	10695	12086	13598	15294	16719	18475	19813	21401	22699	24789	25845	27013	28385	29966	30735	31245	32307	32905	34554	34977	35440	35936	36718	36477	35970	36085	35420	36225	36869	36969	36265	36442	35630	35226	35377	34422	33621	33309	32631	31697	31107	30239	30094	29386	28810	28328	27368	27319	27176	26489	26358	25682	25709	24796	24105	23287	22516	21857	20999	20176	18945	17707	16113	15021	13700	12373	11060	9825	8754	7614	6578	5866	5282	4885	4612	4469	4626	4871	5285	5778	6266	6836	7212	7791	8303	8679	9168	9438	9739	9795	9885	9517	9247	8940	8530	7989	7229	6675	5987	5267	4617	3854	3300	2871	2375	2156	1851	1674	1566	1593	1655	1805	1921	2196	2378	2637	2858	2981	3174	3339	3390	3411	3389	3201	3026	2817	2518	2125	1769	1493	1186	963	870	824	877	983	1234	1431	1785	2106	2355	2547	2946	2910	3074	3098	2969	2822	2610	2277	1970	1595	1313	1026	778	604	415	292	224	162	140	123	136	130	169	188	230	277	325	373	395	431	451	421	426	406	370	337	299	261	246	200	162	162	159	166
237	240	247	217	221	207	187	182	191	197	216	251	282	325	416	503	595	654	722	752	841	849	877	867	857	826	728	679	607	547	472	402	326	284	288	289	324	426	525	708	914	1145	1360	1561	1818	2012	2110	2203	2345	2392	2304	2184	2128	1943	1812	1668	1489	1360	1273	1225	1215	1266	1378	1607	1808	2069	2445	2829	3252	3676	4030	4376	4613	4719	4938	4905	4893	4623	4595	4204	3890	3595	3198	2993	2856	2647	2489	2495	2618	2812	3103	3508	3921	4323	4934	5400	6173	6827	7434	7921	8523	9197	9594	9749	10269	10212	10265	10371	9970	9538	9384	8713	8183	7640	7026	6425	5935	5363	4827	4483	4025	3774	3650	3659	3798	4032	4397	4982	5597	6466	7461	8621	9873	11474	13275	15022	16590	18926	20819	22432	24752	26309	28255	29717	31532	32827	33971	35333	36251	36523	36307	36818	37611	38079	39117	39900	39706	40306	40472	40346	40181	40384	41587	42666	42708	43166	43267	42251	41934	42677	41688	41002	40808	40245	39423	39069	38145	37104	37056	36065	35995	34776	34727	34303	34111	33632	32846	32542	32355	30638	30304	29354	28016	27503	26377	24986	23469	21762	20076	18568	16738	15016	13312	11514	10063	8666	7210	6192	5256	4376	3877	3558	3380	3423	3571	3820	4128	4425	4945	5332	5912	6388	6925	7266	7776	8129	8466	8550	8632	8445	8393	8181	7472	7001	6423	5673	5017	4387	3852	3256	2733	2401	2166	1958	1942	1985	2001	2201	2423	2704	2955	3245	3555	3812	3915	4112	4160	4054	3966	3724	3533	3159	2738	2346	1960	1550	1268	1051	883	845	840	916	1110	1302	1493	1812	1992	2176	2396	2465	2573	2477	2483	2402	2219	1968	1778	1515	1289	1030	880	701	502	384	287	223	159	125	135	138	181	216	278	343	394	459	482	520	541	534	525	516	449	393	344	285	246	194	178	123	120
244	255	245	238	190	202	199	195	176	204	224	259	319	360	408	487	557	579	651	703	710	750	737	747	681	629	603	517	501	450	371	339	273	263	296	309	426	560	666	867	1050	1301	1468	1652	1812	1966	2042	2070	2067	2051	1979	1911	1805	1659	1525	1486	1317	1321	1286	1274	1432	1568	1831	2144	2435	2747	3163	3439	3847	4044	4404	4492	4588	4658	4603	4378	4322	4107	3822	3518	3311	3205	2979	2814	2781	2876	2805	2918	3004	3185	3657	4072	4474	5049	5681	6223	7029	7732	8031	8516	8961	9053	9372	9389	9480	9155	8891	8392	8209	7739	7295	6806	6304	5730	5265	4878	4554	4244	4070	3975	3910	4034	4132	4400	4878	5488	6168	7120	8116	9227	10606	12094	13744	15700	18066	19841	21773	24007	26161	28007	29989	31348	33656	34512	36081	37414	38023	39355	40056	40012	40569	40715	42602	43014	44146	45027	45592	46198	46722	46611	46596	47571	48414	48766	48614	48090	48966	48470	47144	47093	45643	45534	44969	44496	43457	43109	41708	40968	40968	40805	39963	40072	39371	39115	38815	38930	38500	38177	37779	36383	36019	34644	33700	33241	31660	30869	28989	27028	25246	23516	21327	19500	17547	15424	13459	11909	10020	8574	7103	6005	5009	4165	3600	3184	2990	2879	2963	3172	3534	4037	4604	5234	6042	6678	7315	7911	8350	8750	9073	9188	8932	8928	8375	7770	7169	6517	5690	4957	4234	3641	3031	2557	2179	1911	1707	1600	1669	1773	1960	2131	2441	2612	2892	3089	3219	3454	3578	3646	3522	3456	3293	3062	2741	2429	2089	1751	1460	1188	986	855	778	797	884	1020	1202	1474	1729	1973	2267	2519	2669	2818	2917	2852	2846	2679	2466	2266	1936	1683	1453	1194	944	743	553	414	299	210	172	164	188	222	284	353	403	484	545	597	588	665	643	601	568	512	416	382	322	260	179	144	124
291	251	246	220	202	183	184	167	186	180	211	246	307	342	445	465	534	612	676	683	715	739	734	683	622	587	468	461	359	335	283	281	232	247	328	358	501	610	831	1021	1203	1430	1696	1856	2009	2048	2124	2190	2151	2085	1966	1909	1738	1629	1473	1382	1350	1312	1356	1505	1674	1839	2088	2318	2737	3008	3393	3688	3883	4085	4269	4527	4500	4653	4758	4586	4627	4364	4139	3934	3745	3648	3323	3196	3075	3030	2991	3225	3304	3565	3938	4303	4925	5375	5835	6288	6887	7328	7615	7751	7947	8148	7980	8033	8022	7754	7571	7220	7025	6504	6250	6002	5490	5205	4883	4609	4347	4222	4224	4301	4453	4797	5266	5828	6623	7497	8576	9562	10973	12321	13896	15651	17571	19537	21985	24488	26549	28466	30791	33007	34622	36536	38160	39970	41515	42904	44344	45678	46255	46726	46815	47623	48117	48278	48943	49091	49599	49674	49046	49012	49040	48678	48668	49484	48945	48376	48273	48152	46967	46849	46281	46077	45876	45223	45488	44427	44703	44663	44212	44008	44094	44272	43956	43080	43182	43229	43128	42938	42080	41449	40804	40014	38827	38304	36772	35770	34227	32865	31120	29203	27313	25065	23432	21191	19193	17043	15282	13339	11395	9797	8300	6959	5582	4693	3967	3508	3173	3094	3219	3521	3920	4527	5019	5613	6266	6839	7256	7525	7875	8046	7858	7834	7483	6924	6517	5840	5208	4520	3902	3249	2764	2279	1914	1564	1362	1218	1162	1160	1273	1389	1547	1842	2094	2401	2669	2835	3183	3391	3497	3440	3506	3433	3232	2997	2721	2360	1987	1655	1361	1133	941	855	860	965	1129	1340	1544	1830	2211	2484	2763	2954	3055	3051	3118	3013	2750	2522	2327	1969	1721	1443	1102	884	612	455	337	233	196	175	176	186	232	277	343	407	480	513	550	543	578	611	520	480	457	396	375	249	206	148	109
257	223	201	160	139	157	134	155	182	192	220	303	344	416	495	513	617	636	716	737	689	675	639	590	512	456	356	312	288	203	199	206	225	294	398	550	711	862	1098	1336	1590	1812	1964	2170	2216	2365	2337	2301	2204	2033	1945	1710	1563	1384	1392	1236	1171	1258	1382	1545	1782	2001	2448	2709	3150	3454	3779	4199	4597	4911	5254	5447	5488	5369	5365	5117	5040	4685	4353	3940	3704	3366	3097	2941	2762	2807	2870	3116	3207	3522	3940	4345	4720	5281	5647	6216	6684	6984	7199	7467	7655	7723	7739	7805	7651	7430	7062	6724	6355	5875	5462	5188	4747	4504	4241	4178	4068	4232	4449	4695	5366	6001	6790	7790	9100	10139	11640	13012	14796	16562	18341	20514	22529	24838	27282	29576	31953	34600	36965	39219	40499	42125	44500	45553	47376	48797	48804	49331	49778	50015	48661	48851	47975	48166	47748	47060	47246	46793	46363	45956	46006	45524	46349	46929	46678	46848	47229	46252	46708	45714	46418	46082	46518	45972	45976	45445	45589	45671	45095	45003	44830	44548	44727	44251	45014	44479	44428	44505	43691	43560	43247	42378	42550	41398	40690	40322	39069	37719	36326	34773	33372	31283	29018	27418	24929	22704	20343	17992	15610	13314	11482	9539	7922	6401	5272	4327	3633	3118	2715	2698	2748	2915	3225	3616	3987	4460	4866	5299	5576	5958	6144	6256	6258	6131	5822	5658	5307	4724	4323	3791	3243	2794	2376	1964	1674	1428	1342	1244	1268	1386	1590	1854	2116	2541	2821	3271	3606	3863	4091	4297	4231	4228	4169	3869	3581	3169	2695	2239	1878	1450	1192	982	849	802	848	966	1089	1312	1518	1773	2030	2199	2308	2401	2543	2415	2291	2114	1956	1796	1573	1340	1149	860	662	496	408	281	219	174	160	151	176	220	284	364	434	517	583	621	706	715	709	667	604	513	468	438	302	230	166
187	178	183	161	130	139	135	164	199	232	312	351	409	462	553	617	663	658	682	641	611	558	521	437	361	313	255	212	177	175	202	258	355	482	614	829	974	1159	1416	1625	1912	2034	2146	2234	2311	2181	2138	2009	1828	1587	1479	1338	1177	1111	1105	1090	1200	1344	1588	1979	2332	2723	3116	3521	4019	4458	4845	5166	5481	5686	5863	5852	5600	5464	5364	4877	4524	4119	3654	3253	2973	2755	2636	2525	2474	2665	2795	3227	3497	3842	4259	4717	5192	5760	6314	6676	7132	7420	7408	7571	7804	7689	7462	7145	6769	6376	5909	5423	4950	4582	4216	3873	3872	3763	3839	3986	4462	4933	5687	6404	7676	8745	10343	11397	13039	14691	16631	18173	20498	22426	24647	26377	28735	31154	33117	35205	37703	39330	41639	42597	43552	44881	46139	46380	46898	46741	46508	46289	46307	45985	44891	44332	43724	43650	43406	43241	43309	43500	43110	43706	43812	43395	44220	44591	44503	44580	44529	43317	43814	42995	42784	42512	42664	42081	42064	41786	41799	42180	41653	41719	41721	42102	43087	42850	43494	43939	44277	44568	44326	44329	44685	44096	44129	43988	43206	43209	42212	41103	39777	38078	36707	34886	33287	30921	28636	26359	23661	21373	19148	16655	14521	12481	10399	8773	7482	6166	5214	4327	3704	3133	2937	2794	2814	3013	3361	3618	4101	4581	5115	5641	6023	6320	6608	6525	6562	6427	5970	5619	5146	4603	4067	3590	2947	2517	2091	1711	1420	1264	1200	1259	1347	1539	1869	2182	2508	2921	3235	3493	3770	3894	4000	4018	3901	3672	3396	3061	2649	2323	1900	1644	1220	998	811	693	587	609	671	791	975	1155	1349	1529	1748	1944	2044	2159	2166	2124	2088	1886	1774	1633	1425	1176	994	786	550	456	313	252	219	202	216	228	338	412	497	592	672	770	801	849	845	830	801	661	625	550	427	331	232
177	145	133	134	133	143	145	192	227	275	356	406	431	460	523	525	560	595	587	557	533	478	419	376	309	285	218	201	209	241	308	406	495	646	777	996	1168	1383	1514	1761	1833	1929	1974	2018	1963	1871	1801	1615	1501	1341	1245	1166	1096	1114	1201	1315	1509	1795	2173	2644	2970	3349	3883	4316	4644	4951	5245	5232	5430	5378	5421	5145	4991	4742	4460	4230	3853	3539	3271	3095	2885	2654	2648	2717	2705	2921	3135	3540	3947	4430	4919	5289	5696	6131	6464	6667	6743	6858	6939	6672	6386	6147	5825	5411	5152	4756	4383	4154	3863	3725	3757	3776	3991	4362	4815	5440	6319	7243	8356	9724	11094	12621	14483	16292	18096	19808	21739	23554	25688	27308	28764	30720	32418	33243	35196	36527	37550	39295	39838	40629	41649	42037	41979	42763	43496	43349	43111	42778	43029	42991	41904	42113	41560	40351	40731	39781	39440	39228	39525	38999	38906	38852	38611	38213	38093	38267	37650	36588	36083	36364	36362	36046	36635	36614	36459	36803	37410	37740	38209	39097	39254	39841	40389	40935	41972	41456	41953	42442	42904	43390	43013	43139	42976	42004	42336	41501	41326	39911	39427	37974	36882	35371	34172	32258	30637	29332	27037	25492	23122	21480	19694	17356	15775	13972	12078	10435	8919	7740	6620	5498	4896	4221	3916	3795	3844	4057	4304	4677	5175	5496	5891	6204	6466	6497	6509	6299	6115	5719	5245	4623	4047	3538	2957	2426	2004	1639	1353	1058	890	829	797	927	1069	1326	1548	1832	2141	2466	2725	2989	3152	3348	3438	3384	3342	3135	2898	2556	2175	1995	1649	1351	1037	837	644	568	570	604	723	893	1146	1351	1595	1846	2103	2251	2373	2401	2331	2285	2064	1887	1631	1438	1232	943	736	562	402	278	217	169	196	222	274	343	432	498	602	648	731	801	790	798	803	695	637	561	464	362	271
159	121	130	128	135	139	170	218	266	324	369	431	501	553	517	589	609	629	587	561	521	463	432	350	329	259	246	229	232	318	382	468	579	749	914	1075	1214	1468	1558	1793	1870	1967	1956	1938	1922	1781	1726	1513	1431	1303	1215	1171	1125	1163	1311	1510	1764	2120	2498	2839	3263	3600	3928	4337	4577	4721	4918	5064	5105	5063	5103	5018	4825	4754	4478	4286	3955	3591	3400	3078	2942	2784	2627	2814	2837	2937	3237	3479	3832	4262	4556	4931	5217	5364	5639	5669	5685	5754	5804	5675	5525	5346	5150	4937	4808	4640	4437	4317	4249	4311	4611	4800	5184	5710	6542	7477	8578	9767	11103	12609	14245	16027	17448	19342	21074	22717	24118	25837	27556	29210	30485	31772	32801	33985	34992	36156	37277	38434	39260	40025	40466	40940	41288	41326	41518	41449	41115	40241	40222	39348	38545	37553	36413	35553	34427	33838	32985	32210	31790	31510	31282	30993	30375	30158	30605	30647	30177	30162	30588	30243	30830	30845	31440	31002	30923	31883	32184	32444	33022	32832	33411	33956	34292	34674	34938	35631	35544	36034	36611	36936	37002	37180	37070	37269	37201	37651	37760	37408	37549	37789	36953	36760	36548	36044	35007	33943	32662	31328	29341	27502	25719	23207	20860	18656	16451	14180	12405	10505	8869	7370	6123	5144	4484	3914	3579	3440	3442	3707	3805	4135	4291	4555	4827	4967	5081	5057	5183	5009	4704	4321	3940	3640	3327	2911	2405	2077	1791	1349	1153	934	822	783	836	962	1208	1433	1783	2195	2616	2974	3351	3660	3873	3954	4065	4017	3787	3547	3278	2888	2501	2020	1588	1260	1010	708	604	514	561	637	819	968	1133	1367	1621	1741	1865	1913	1885	1812	1718	1581	1420	1213	971	808	607	459	336	260	190	140	142	141	199	236	306	384	454	525	635	698	701	781	780	723	744	648	610	478	419
117	95	121	134	150	183	242	312	358	438	514	565	616	663	657	712	657	656	626	569	508	457	368	311	275	237	220	243	283	367	477	604	738	947	1107	1342	1469	1690	1830	1933	1950	2014	1939	1923	1802	1640	1490	1311	1207	1018	986	940	983	1133	1300	1556	1836	2183	2636	3028	3504	3876	4188	4630	4818	5260	5490	5513	5606	5564	5362	5230	5062	4762	4467	4035	3698	3264	2894	2655	2464	2385	2368	2369	2571	2728	2918	3158	3501	3946	4306	4775	5033	5462	5740	5997	6290	6328	6362	6294	6143	5967	5682	5405	5211	5066	5106	4876	4997	5262	5678	5968	6575	7335	8031	9224	10464	11618	13017	14612	16345	18062	19676	21379	23199	25239	26667	28534	29892	31492	32529	34429	35008	36218	36469	37377	37215	38567	38422	38755	38406	37964	37524	36822	36365	35803	34836	33166	32424	31686	30772	29382	28530	27822	26597	26526	25765	25199	24984	24774	24981	24658	24595	24723	25234	24432	24144	24005	23833	24160	24018	24277	23833	23544	23297	23675	23589	24070	24390	24533	25058	25519	26420	26610	27503	28379	28890	29611	29951	31364	32061	32697	32918	33850	34636	35501	36145	36978	37471	37577	38050	38243	37891	37486	37012	36216	34396	32821	31310	29545	27172	25084	23080	20837	18614	16412	14550	12589	10799	9234	7984	6823	5927	5249	4550	4172	3993	3888	3872	3982	4204	4568	4935	5160	5439	5619	5854	5782	5826	5645	5367	5121	4660	4243	3730	3180	2750	2210	1811	1394	1147	980	923	955	1151	1347	1736	2051	2521	2930	3398	3739	3950	4240	4318	4352	4089	3947	3648	3221	2851	2396	2065	1598	1233	989	729	535	439	422	451	541	675	772	921	1068	1214	1240	1339	1314	1322	1243	1175	1026	907	780	652	556	427	343	278	189	135	149	172	194	244	329	421	523	622	699	821	902	918	933	895	795	770	677	569
104	120	148	192	233	278	351	431	471	544	619	636	704	687	655	726	661	636	556	484	392	361	324	266	254	239	287	320	414	499	685	823	1001	1217	1356	1512	1678	1777	1782	1883	1865	1787	1722	1516	1395	1223	1055	962	855	823	810	907	1073	1251	1542	1942	2301	2808	3259	3718	4276	4654	5013	5367	5601	5841	5773	5692	5570	5304	4973	4720	4378	3907	3462	3224	2802	2499	2308	2166	2070	2084	2179	2384	2615	3000	3320	3807	4166	4740	5186	5634	5987	6293	6631	6741	6803	6775	6567	6376	6229	5964	5734	5674	5368	5409	5496	5588	5965	6288	6873	7517	8177	9035	10187	11341	12879	14307	15974	17718	19563	21627	23485	25445	27201	29224	31072	32155	33157	34561	34754	35171	35501	34797	35354	34763	34460	33799	32717	32412	31707	30677	29548	28817	28138	26992	26663	25564	24528	24429	23866	23219	22659	22175	21061	20523	20046	19820	19505	19112	19046	18831	18591	18619	18311	17854	17662	17638	17712	17879	17845	18072	17553	17473	17551	17714	18116	18622	19007	19401	20266	20440	21368	22264	23029	23784	24763	25466	26258	26693	27456	27961	28447	29533	29737	30614	30927	31429	32074	32139	32456	33073	32690	33058	32365	31933	31580	30779	29895	28766	27652	25939	24695	23211	21535	20222	18512	17014	15239	13786	12160	10871	9644	8521	7509	6727	5999	5691	5378	5328	5340	5732	5836	6210	6451	6563	6859	6867	6908	6678	6453	6007	5549	5037	4448	3768	3172	2604	2044	1657	1267	956	835	750	838	918	1161	1459	1749	2111	2443	2743	2969	3300	3436	3501	3552	3559	3340	3167	2959	2714	2355	2023	1725	1397	1084	845	683	527	464	444	491	550	672	847	1013	1181	1285	1320	1366	1365	1338	1222	1168	1017	853	753	615	497	364	294	197	165	155	169	218	245	312	402	523	630	743	783	866	886	887	832	803	721	633
138	156	207	231	326	376	451	498	566	613	657	685	653	664	642	631	602	559	507	420	379	320	294	286	296	313	327	432	549	642	790	968	1100	1270	1390	1472	1538	1563	1578	1544	1492	1405	1272	1120	1054	936	869	792	783	854	1007	1129	1401	1772	2140	2500	3051	3429	3977	4377	4769	5103	5264	5244	5389	5292	5153	5002	4520	4361	4018	3703	3363	3046	2857	2696	2410	2294	2200	2254	2301	2452	2690	2909	3318	3686	4035	4536	4993	5425	5685	5972	6205	6272	6304	6409	6334	6307	6297	6288	6234	6201	6314	6336	6388	6738	7090	7488	8053	8624	9228	10137	11121	12232	13358	14911	16201	17910	19758	21286	22741	24914	26536	27962	29320	30826	31045	32569	32557	32184	31440	31853	31325	30391	30004	29013	28093	27145	26298	25695	24605	24013	23281	22388	21647	21144	20373	19940	19071	18916	18134	17671	17094	16779	16368	15862	15695	15490	15187	15213	14950	14863	15204	14895	14912	15172	14958	15335	15365	15523	15758	15403	15205	15310	15198	15202	15040	15575	15785	15616	15999	16502	16472	16622	17121	17514	17752	18505	18530	18731	19022	19325	19902	20436	20883	21503	22213	22877	23677	24780	25379	26629	27462	28351	29023	29751	30510	30774	31226	31138	30881	30056	29297	28155	26896	25329	23480	21610	19854	17743	15780	14034	12402	10605	9210	7991	6941	6137	5618	5285	5303	5179	5241	5481	5636	5841	5741	6045	5918	5742	5610	5355	5050	4710	4276	3857	3389	2846	2366	1964	1570	1211	982	800	716	679	766	928	1179	1456	1778	2181	2514	2915	3373	3552	3842	3994	4160	4054	3982	3762	3457	3078	2780	2306	1903	1497	1213	940	720	581	527	519	592	680	834	926	1077	1154	1248	1221	1185	1157	1070	965	839	725	601	474	390	290	218	182	141	126	149	162	197	272	366	451	536	613	698	729	728	751	743	684	631
157	191	240	298	348	455	495	585	595	625	668	682	721	693	631	584	575	487	454	403	350	317	300	282	280	335	398	474	579	649	793	957	1045	1124	1261	1358	1395	1397	1388	1393	1320	1195	1088	973	893	831	787	845	880	1005	1174	1468	1779	2089	2520	2847	3251	3575	3911	4203	4416	4738	4722	4758	4671	4654	4595	4403	4170	3963	3800	3395	3171	2905	2759	2506	2372	2414	2365	2361	2569	2728	2942	3267	3587	3834	4152	4535	4848	5174	5418	5816	5934	6144	6329	6517	6806	7068	7174	7388	7517	7703	8082	8281	8792	8998	9491	10177	10677	11411	12303	13149	13949	15378	16442	17248	18304	19896	20958	21790	23320	24521	25429	26367	27222	27634	28589	28781	28779	28388	27847	27496	27018	26595	25766	25018	23912	23093	22201	21042	20403	19252	18578	17165	16796	16180	15405	14884	14756	14278	13940	13967	13928	13929	14090	14171	14247	14245	14234	14579	14621	14858	14972	15202	14982	14922	15147	14827	14717	14686	14187	13733	13546	13170	12877	12692	12317	12335	11997	11889	11791	11872	11816	11667	11907	12065	12401	12413	12838	13031	13446	13904	14529	15162	15627	16556	17705	18727	19904	21357	22655	23781	25311	27041	28305	29500	30667	31180	31855	32077	31704	31195	30059	29266	27716	26040	24294	22390	20374	18463	16308	14562	13045	11328	9819	8587	7477	6586	5975	5448	5253	4977	4944	5034	5211	5413	5632	5838	5939	6090	6272	6133	6044	5874	5434	5193	4741	4180	3672	3140	2551	2062	1630	1276	1008	880	823	917	1059	1366	1711	2191	2613	3076	3585	3945	4300	4501	4697	4736	4675	4573	4269	3921	3537	3059	2565	2152	1717	1313	1013	754	605	481	450	475	516	569	654	728	778	817	828	826	788	747	703	643	587	518	423	373	319	234	160	145	129	123	138	207	261	329	419	537	648	702	774	837	834	752	742
206	262	331	398	475	560	628	711	719	733	774	760	762	760	668	591	559	477	406	369	276	243	254	233	276	332	407	512	613	762	903	1050	1145	1271	1341	1385	1368	1396	1348	1255	1172	1032	886	828	768	725	704	783	951	1140	1395	1710	2034	2365	2648	3102	3395	3796	4098	4409	4624	4765	4878	4868	4885	4784	4534	4264	4158	3760	3416	3173	2864	2647	2404	2249	2150	2184	2188	2321	2469	2822	3065	3326	3686	4144	4594	4993	5450	5839	6337	6588	7103	7379	7830	7793	8084	8187	8528	8614	8843	9136	9463	9935	10454	10933	11379	11878	12641	13414	13940	14651	15059	15705	16824	17075	18020	19055	20192	20741	21777	23069	23586	24804	25361	25953	26453	27026	27118	26702	26440	25381	24608	23511	22518	21360	20052	18413	17429	16136	15413	14232	13773	13125	12549	12571	11932	12035	12153	12331	12406	12704	13031	13367	13654	14170	14644	14833	14889	15618	15531	16042	16042	15987	16090	16347	16384	16252	16089	15886	16002	15422	15367	14930	14964	14541	14283	13927	13512	13496	13096	13054	12685	12139	12142	11816	11534	11565	11615	11543	11614	11792	12051	12200	12876	13358	14202	14891	15938	16959	18073	19188	20428	21849	22960	23802	24603	25512	25743	26215	26176	26116	25776	25446	24821	24055	23194	21731	20591	19065	18069	16638	15241	13795	12475	11335	10197	9080	8187	7420	6967	6537	6323	6298	6503	6620	6901	7066	7311	7519	7905	7736	7713	7381	7137	6673	6167	5430	4717	3987	3357	2699	2078	1623	1231	1013	855	838	904	1105	1381	1707	2149	2496	2939	3342	3626	4019	4149	4267	4238	4259	4024	3954	3606	3254	2895	2422	2084	1732	1336	1050	826	672	544	453	455	479	549	590	667	796	811	914	929	921	894	901	830	762	706	609	499	399	331	244	158	120	109	141	161	226	314	398	495	592	637	699	735	735	727
289	372	452	537	582	664	732	770	756	787	780	767	678	646	565	506	412	322	306	238	192	202	212	250	315	421	538	659	759	926	1053	1157	1236	1309	1307	1299	1259	1158	1080	985	884	757	636	628	629	676	780	969	1189	1474	1831	2191	2488	3020	3397	3783	4264	4543	4669	4993	5088	5093	5058	4985	4719	4403	4068	3729	3290	3010	2574	2424	2264	2100	1969	1926	2055	2175	2375	2670	3075	3419	3946	4401	4845	5385	5911	6385	6736	7089	7472	7617	7962	7976	8113	8192	8242	8418	8757	9117	9451	9764	10305	10674	11347	11956	12590	12950	13851	14249	15022	15682	16115	16691	17586	18397	18996	19634	20493	21394	22722	23401	24029	24640	24732	24575	24612	24623	24489	23589	22507	21241	19708	18616	17585	16405	15068	14160	13293	12440	11962	11454	11103	10947	11053	11030	11061	11462	11883	12463	13041	13738	14268	14856	15543	16276	17438	18080	19045	19696	20204	20794	21176	21673	22248	22542	22705	22918	22419	22346	22409	21878	21569	21129	20554	19941	19595	18788	18186	17772	16696	15883	15278	14049	13302	12513	11689	11189	10520	9853	9226	9028	8693	8365	8571	8557	8757	9277	9633	10369	11196	12173	12868	13982	15523	16299	17705	18804	20068	21111	22283	22710	23685	24295	24436	24643	24508	23785	23498	22374	21180	19728	18326	16649	15344	13570	12166	10698	9262	8364	7538	6977	6623	6284	6162	6329	6396	6668	6725	6841	6998	6875	6774	6516	6233	5896	5497	4782	4252	3712	3269	2685	2107	1723	1350	1057	846	738	678	735	852	1062	1302	1628	2060	2472	2872	3260	3622	3974	4256	4368	4437	4473	4232	3960	3785	3402	2957	2534	2085	1660	1355	1076	830	658	574	561	541	626	702	776	902	957	1018	1064	1042	1005	1008	900	801	733	610	529	390	307	242	165	122	116	99	166	204	271	356	428	497	564	609	633	608
363	466	519	616	664	746	738	748	727	715	702	644	562	505	450	362	294	222	224	182	208	210	277	334	418	534	633	762	858	912	1032	1093	1089	1118	1046	1004	956	837	746	684	659	603	608	644	731	936	1134	1421	1811	2114	2506	2958	3343	3773	4109	4374	4580	4746	4866	4880	4687	4569	4303	4086	3755	3445	3091	2748	2536	2266	2127	1954	1968	1913	2074	2267	2512	2779	3240	3514	4064	4627	5086	5464	5873	6171	6631	6866	6997	7018	7225	7215	7425	7434	7718	7823	8159	8517	8884	9262	9984	10432	11148	11897	12608	13320	13971	14656	15553	16213	16827	17674	18005	19066	19175	19504	19578	19975	19963	20427	20812	20924	20953	21208	20778	20389	20156	19409	18599	17930	16880	16161	15569	14570	13695	12990	12561	11997	11772	11444	11162	11146	11234	11354	11873	12291	12858	13809	14834	15621	17003	18420	19535	20558	21931	23535	24374	25300	26513	27687	28124	28837	29102	29488	29789	29495	29328	29258	29042	28166	28176	27852	27055	26556	25685	25049	24139	23659	22822	21859	20604	19916	18428	17332	15993	14934	13620	12739	11700	10770	9698	9085	8328	7935	7305	7023	6961	6999	7114	7465	8071	8862	9918	10960	12048	13511	14887	16315	17926	19622	21059	22094	23108	23855	24742	24719	24928	24279	23383	22578	20946	19653	18153	16354	14881	13091	11470	10069	8808	7656	6775	6043	5483	5148	4856	4918	4842	5105	5179	5278	5348	5453	5558	5521	5423	5354	5144	5062	4675	4322	3860	3485	3041	2574	2111	1735	1392	1085	871	819	802	893	1101	1392	1836	2390	2829	3473	3917	4484	4774	5050	5327	5224	5266	5035	4740	4386	3876	3326	2781	2293	1847	1424	1114	838	693	599	535	533	573	656	666	735	805	848	841	834	845	819	755	671	635	554	520	422	340	268	193	146	127	119	134	175	216	275	368	457	493	507	559
412	492	573	590	662	671	672	709	637	624	610	521	480	401	330	266	233	198	182	168	214	231	307	362	416	519	654	730	828	869	939	940	936	956	920	858	839	759	725	666	641	635	675	837	930	1250	1510	1855	2247	2607	2976	3335	3596	3915	4114	4243	4362	4414	4326	4228	3977	3821	3673	3430	3221	3036	2733	2468	2262	2207	2103	2084	2081	2279	2424	2743	3070	3373	3824	4155	4558	4894	5328	5528	5870	6045	6268	6442	6722	6918	7155	7294	7425	7762	8020	8265	8560	9092	9604	10020	11035	11358	12362	13193	14030	14801	15800	16208	16960	17378	17609	17962	18044	17854	17696	17359	17051	16942	16594	16435	15950	15665	15367	15362	15202	15042	14844	14550	14099	13694	13468	13162	12997	12490	11873	11655	11651	11661	11811	11933	12468	13027	13903	14732	15788	16991	18178	19399	20989	22312	23453	24759	26217	27163	28107	28990	29921	30810	31595	32698	33191	34095	34450	34666	35074	35381	35144	36166	35797	36006	36083	35706	35093	34873	34468	33324	32929	32271	31369	30530	28861	27602	26302	25046	23147	21995	20313	18749	17224	15653	14154	13118	11639	10446	9508	8737	8079	7712	7349	7237	7388	7605	8121	9089	9825	10709	11841	12925	14097	15187	16527	17303	18189	18895	19237	19554	19834	19572	18909	18331	17628	16812	15491	14633	13674	12304	11218	10192	8926	8160	7290	6609	6066	5530	5256	5139	5214	5226	5369	5570	5839	5964	6294	6434	6603	6630	6480	6346	6080	5662	5233	4776	4138	3660	2972	2432	1941	1517	1200	916	828	848	938	1193	1533	2014	2503	3055	3504	3947	4286	4710	4939	5028	4998	4711	4581	4193	3753	3286	2780	2439	1921	1510	1183	934	713	621	526	489	487	542	564	629	678	767	795	863	926	953	963	938	940	884	798	738	584	522	395	291	229	176	141	150	162	184	253	309	382	417	420
476	546	633	673	667	691	714	718	644	601	550	474	415	364	290	233	155	154	145	172	222	250	315	407	526	627	708	805	905	971	964	1067	1018	1001	934	877	755	721	645	607	618	657	757	945	1172	1399	1717	2060	2393	2774	3079	3343	3525	3856	4058	4253	4193	4295	4180	4091	3933	3791	3577	3287	3024	2703	2488	2263	2102	2055	1985	2033	2118	2360	2539	2948	3122	3509	3908	4276	4627	4980	5456	5803	6290	6594	6972	7178	7366	7578	7770	7820	7950	8239	8307	8407	8819	9318	9744	10271	11002	11916	12531	13390	13926	14688	15301	15410	15807	15909	16140	15935	15505	15217	14540	14305	13984	13549	13290	13092	12957	12430	12250	12048	11918	11899	11689	11639	11529	11342	11276	11200	11085	11138	11658	12051	12362	13234	14095	14890	16089	16907	18274	19608	20799	21905	23555	24345	25352	27006	28128	29564	30614	32235	33430	34607	35876	37008	38357	39391	40646	41800	42652	43821	44081	44720	45028	45931	45978	45735	45683	45880	45506	44465	43885	43367	42397	41733	40734	39732	38098	36868	34258	32900	31396	28978	26870	24697	22610	20521	18601	16641	15034	13558	11728	10178	8972	8088	7213	6539	6091	5737	5649	5860	6092	6396	7007	7653	8354	9123	10153	11186	12230	13284	14133	14936	15634	16162	16383	16629	16744	16361	15809	15356	14655	13541	12624	11696	10471	9350	8442	7614	6823	6169	5693	5269	5139	5171	5078	5401	5581	5737	6011	6330	6211	6285	6144	5986	5814	5401	4956	4468	3926	3449	3006	2405	2053	1595	1254	970	760	659	653	810	978	1225	1532	1946	2334	2774	3100	3604	3773	4103	4175	4230	4207	3991	3792	3483	3098	2794	2355	1938	1558	1288	1057	802	645	581	586	578	619	706	794	882	965	1034	1140	1196	1210	1229	1232	1210	1110	1056	901	755	645	462	381	277	196	162	154	146	153	215	268	302	370
595	631	654	678	710	734	680	652	602	526	452	362	299	247	190	146	128	159	178	239	317	393	505	607	751	824	933	992	1045	1035	1062	1030	981	914	804	693	645	551	521	560	640	750	933	1164	1428	1797	2145	2572	3000	3182	3647	3899	4179	4418	4516	4613	4649	4440	4294	4060	3737	3444	3123	2867	2478	2283	2017	1891	1836	1777	1905	2004	2166	2452	2871	3332	3727	4201	4702	5218	5710	6235	6644	7193	7535	7625	7716	7793	7873	7671	7660	7486	7470	7550	7514	7669	7937	8311	8902	9442	10091	10629	11456	12059	12781	13410	14006	14572	14613	14896	14857	14762	14533	14276	13994	13174	12887	12367	11603	10811	10384	9870	9783	9311	9165	8935	8886	8946	9114	9387	9601	10044	10790	11661	12723	13489	14890	15917	17266	18611	19626	21267	22585	24423	25652	27445	29153	30357	32574	34470	36366	38119	39111	40775	42849	44233	45933	46735	48537	50005	50535	51605	51647	51741	52482	52393	52671	53052	51766	52008	51898	52129	51496	51114	51083	50305	49532	48801	47206	46464	45624	43988	42179	39812	38696	35548	33659	30748	28294	26093	23657	21525	19740	17996	15972	13732	12421	10836	9646	8226	7394	6691	6097	5700	5490	5389	5447	5738	6267	6958	7781	8987	10121	11272	12416	13653	14642	15703	16387	16492	16737	16707	16385	15802	15021	14068	12931	11748	10582	9290	8182	7047	6192	5501	4812	4383	3984	3816	3713	3740	3789	3922	4101	4197	4301	4377	4475	4479	4429	4389	4245	4045	3833	3487	3152	2844	2503	2090	1757	1389	1076	871	704	619	720	829	1105	1419	1834	2308	2814	3349	3793	4145	4446	4648	4692	4714	4557	4234	3809	3476	2958	2652	2140	1677	1329	1023	789	642	561	549	554	628	674	738	849	889	997	1029	1085	1168	1126	1104	1146	1045	960	871	733	655	520	413	308	237	185	157	151	157	185	211	251
581	609	640	661	640	589	547	543	449	374	327	253	215	177	131	136	169	210	272	375	464	544	673	770	845	957	995	1035	1010	987	946	834	770	692	616	562	526	515	543	657	807	1005	1290	1605	1897	2355	2684	3149	3544	3821	4111	4361	4473	4499	4608	4368	4224	3869	3563	3319	2880	2594	2266	2117	1973	1827	1754	1750	1829	1978	2253	2548	2980	3342	3810	4305	4915	5374	5912	6331	6670	6967	7219	7256	7211	7035	7082	7036	6726	6513	6409	6356	6353	6395	6651	6957	7359	7848	8300	8911	9616	10346	10852	11778	12726	13383	13837	14262	14743	14795	14409	13910	13697	12842	12345	11470	10342	9577	8772	8254	7371	6904	6452	6179	6207	6201	6491	6880	7428	8366	9254	10299	11567	12863	14220	15850	17659	19282	21524	23491	25556	27666	30108	32065	34497	36652	39073	41185	43273	44484	45818	47868	48386	49618	50305	51784	52135	52825	53007	53443	54327	54164	54410	54819	55036	55583	55517	56077	56130	56659	56226	56241	56525	56713	56806	56134	55806	55215	54452	53161	52768	50666	48871	46762	45020	42594	40413	38173	35420	32950	30933	28725	26403	24232	22363	20352	18144	16453	14745	13253	11725	10415	9172	8175	7413	6609	6388	6230	6279	6599	7090	7806	8786	9437	10492	11159	12292	12811	13328	13510	13702	13631	13037	12887	12152	11488	10575	9728	8795	7925	7198	6402	5631	5001	4450	3975	3553	3279	3160	3067	3088	3197	3341	3622	3973	4231	4416	4805	4916	5048	5204	5087	5036	4722	4500	4152	3650	3201	2665	2188	1740	1310	990	816	739	746	888	1183	1509	1977	2440	2908	3410	3875	4192	4354	4585	4435	4260	4126	3754	3416	3047	2536	2115	1678	1349	1035	769	604	480	450	417	433	444	489	551	630	730	840	953	1037	1164	1192	1205	1281	1168	1130	1060	939	831	671	515	411	322	219	162	150	155	152	193
533	567	544	550	543	501	455	403	344	277	215	197	159	166	151	179	242	311	399	464	570	645	724	795	865	868	907	936	894	869	804	756	698	632	602	555	519	569	686	811	1019	1296	1615	1838	2268	2584	2838	3286	3485	3741	3924	3923	3920	3841	3670	3455	3317	2986	2770	2520	2253	2113	1989	1948	1831	1849	2007	2106	2399	2615	2995	3365	3750	4199	4649	5018	5406	5616	5868	5981	6216	6221	6151	6358	6153	6095	6011	5973	6030	6031	6046	6142	6259	6462	6679	7046	7308	7773	8342	9157	9932	10529	11301	11799	12736	13061	13349	13357	13264	12983	12462	12009	11124	10315	9416	8592	8021	7092	6299	5793	5487	5260	5178	5086	5284	5780	6256	7065	8153	9287	11010	12434	13886	16235	18927	20909	23560	26426	28821	31755	33886	36110	38548	40318	42451	44455	46035	46863	47936	48516	49668	49970	50855	50742	51375	52447	52742	53486	53803	54420	55666	56603	56581	57510	57960	58964	59244	60452	60627	60339	60743	60418	60975	60854	60842	60033	59198	59008	58649	58027	56764	55224	53954	52724	50846	49448	46762	45678	42388	40556	38349	36089	33718	30921	29118	26473	24137	21794	19666	17648	15687	13587	11650	10225	8815	7648	6659	5827	5376	5190	5075	5223	5588	6018	6481	7166	7761	8472	8718	9271	9824	10261	10465	10551	10636	10652	10418	10078	9520	9004	8384	7695	6958	6191	5481	4858	4273	3825	3564	3339	3331	3260	3489	3778	4069	4352	4736	4978	5161	5348	5497	5433	5459	5169	4893	4388	4115	3591	3079	2498	2024	1571	1166	905	720	636	622	794	971	1270	1576	1962	2301	2599	2992	3161	3298	3348	3359	3294	3091	2935	2650	2285	2004	1696	1339	1120	848	664	511	407	383	336	349	396	508	645	761	920	1061	1227	1373	1443	1519	1538	1595	1515	1455	1310	1109	923	759	622	465	344	234	197	173	146	172
507	525	524	509	480	461	401	335	280	232	194	165	158	172	178	214	301	397	502	601	673	755	869	962	969	990	1053	984	955	953	870	760	693	629	538	510	538	634	751	956	1156	1448	1664	2032	2248	2590	2819	3121	3173	3403	3600	3519	3492	3406	3382	3183	3062	2775	2606	2347	2160	2094	1998	1981	1960	2132	2293	2486	2764	2995	3319	3597	3993	4242	4623	4916	5229	5411	5654	5749	5886	5979	6197	6229	6305	6334	6304	6212	6179	6058	5991	6067	6187	6308	6641	6881	7270	7729	8243	8933	9431	9996	10474	10656	11208	11320	11317	11412	11223	10798	10416	10032	9344	8641	8184	7542	6863	6491	6127	5783	5341	5243	5427	5686	6242	7055	8096	9292	10757	12549	14493	17149	19436	21793	24309	26937	29603	31821	34646	36651	38532	39959	42226	43945	45485	46333	47392	48553	48839	50050	50925	52223	53400	54311	55179	55389	55856	57087	57838	57886	58446	59617	59601	59699	59700	59737	59771	60098	60250	60498	60036	60843	60606	60735	60457	61123	60675	60702	60596	60634	60093	60013	58799	57734	56046	55612	53544	51564	49380	46453	44033	41196	38988	35773	33351	30610	28002	25137	22939	20791	18724	16823	14650	12934	11593	10315	9002	7967	6964	6375	6031	5780	5723	5921	6270	6739	7465	8038	8660	9505	10189	11031	11653	12005	12286	12287	12242	11936	11463	10601	9795	8993	8017	7240	6310	5529	4676	4033	3521	3167	2896	2740	2617	2808	2912	3161	3347	3543	3857	4013	4082	4162	4219	4188	4116	3853	3655	3217	2993	2595	2212	1857	1491	1186	905	736	585	585	601	755	949	1247	1567	1952	2298	2719	2910	3109	3416	3372	3374	3285	3065	2864	2557	2135	1877	1515	1226	921	670	504	382	327	303	319	440	501	629	775	963	1152	1220	1378	1452	1538	1504	1469	1401	1377	1222	1022	874	679	540	435	326	217	162	168	164
503	489	449	448	416	369	325	262	216	186	162	177	188	232	290	377	482	632	714	818	966	1052	1112	1134	1191	1120	1091	1039	940	823	747	614	521	481	434	477	534	669	876	1060	1298	1566	1905	2253	2577	2804	3070	3249	3354	3498	3641	3586	3522	3370	3229	2938	2738	2495	2263	2069	1937	1793	1774	1863	1962	2201	2466	2665	2911	3324	3663	4087	4516	4896	5321	5702	6026	6466	6468	6630	6686	6567	6531	6390	6251	6046	5755	5577	5394	5398	5372	5518	5580	5903	6189	6610	7013	7468	7751	8392	8942	9434	9809	9978	10396	10508	10631	10692	10573	10503	9881	9654	9225	8797	8057	7542	7359	6681	6516	6511	6500	6815	7115	7759	8417	9479	10775	12434	14521	16401	18677	20498	22586	25334	27757	30170	32425	35673	37721	40441	42041	44453	46095	49112	50797	52129	53306	54216	54949	55720	57105	57027	57998	57035	57801	57550	57453	57136	57677	56594	55191	56112	55475	55619	55550	55706	55605	55777	55991	56419	57305	58191	59350	60050	60308	60798	61179	62049	62369	62472	62225	61158	60699	59556	58350	55676	54243	52701	50257	47975	45809	43387	40989	38363	36657	34344	32711	30302	28540	27023	25471	23596	21682	19991	18052	16577	15134	13598	12310	10840	9760	8976	8376	8152	7902	8138	8483	8795	9213	9675	10050	10569	11052	11370	11369	11374	11161	10429	10152	9584	8766	8346	7334	6607	5860	5102	4371	3666	3164	2686	2304	2139	1967	1930	2002	2286	2421	2653	2981	3321	3627	3934	4166	4325	4436	4507	4354	4235	3886	3645	3236	2856	2354	1943	1568	1156	944	790	688	722	850	1078	1420	1767	2149	2556	2913	3096	3367	3406	3515	3488	3295	3069	2749	2427	2048	1623	1351	1058	728	539	391	305	218	221	268	339	460	527	694	816	948	1052	1169	1289	1381	1415	1436	1352	1268	1131	974	816	691	543	427	328	236	199	162
418	406	382	375	295	280	235	209	174	175	191	228	310	371	486	569	745	822	941	1055	1107	1165	1205	1164	1077	1026	905	820	708	621	527	430	391	389	396	491	618	813	1032	1305	1581	1890	2159	2597	2791	3106	3343	3449	3508	3505	3391	3311	3058	2682	2491	2272	2020	1883	1632	1636	1629	1641	1770	1977	2149	2660	3062	3445	3950	4444	4875	5469	5810	6130	6470	6734	6893	6781	6682	6561	6274	5986	5596	5318	5006	4747	4635	4555	4604	4690	4941	5252	5485	5959	6497	7004	7500	8175	8468	9270	9782	10468	10566	10938	11000	11107	10964	11061	10832	10525	9999	9636	9403	8711	8454	8126	7972	8008	8134	8156	8397	8947	9604	10597	11761	12957	14434	16052	17941	20045	22364	24896	28088	30246	33017	36502	39682	42293	45788	47700	50059	52382	54355	55752	58327	57348	58161	57191	57868	56880	56273	55645	54721	54202	53915	53243	52378	51520	50880	50482	50083	50745	51064	51266	51725	51378	52173	52814	53316	54233	54817	55888	56463	57313	58011	57744	58186	57837	57633	57507	56856	57100	56571	55878	54293	53518	52925	51673	50457	49333	48141	46710	45970	44933	42958	41567	40082	38008	36506	34496	32696	30754	28169	25873	24095	21518	19304	17139	14957	13180	11440	10319	9086	8334	7549	7227	7033	6896	7032	7194	7452	7723	8046	8461	8782	8890	8951	9271	9223	9108	8896	8661	8247	7569	6941	6352	5629	4871	4275	3666	3195	2737	2525	2435	2376	2501	2672	2956	3268	3717	4157	4461	4813	5078	5210	5387	5321	5100	4905	4563	4215	3726	3220	2655	2193	1744	1328	1036	842	687	685	847	1021	1221	1556	1782	2172	2355	2566	2729	2801	2814	2735	2532	2339	2145	1893	1540	1358	1078	812	614	480	291	230	173	176	207	267	354	491	634	832	953	1174	1283	1425	1485	1537	1475	1394	1324	1167	1059	866	678	511	390	291	242	206
313	291	280	267	229	207	193	171	193	216	263	326	408	507	642	735	864	920	1046	1104	1112	1077	1089	1009	959	893	770	667	579	511	420	372	375	411	506	613	813	987	1308	1558	1902	2145	2446	2620	2791	2922	2981	2963	2912	2751	2638	2416	2238	2026	1907	1680	1643	1565	1520	1610	1698	1905	2221	2554	3040	3451	4072	4468	4963	5352	5771	6025	6243	6528	6335	6350	6127	5906	5541	5203	4894	4627	4411	4197	4129	4103	4186	4365	4596	5018	5325	5731	6473	6985	7494	8188	8794	9289	9983	10390	10958	11317	11468	11619	11600	11270	11156	10897	10624	10190	9817	9653	9397	9367	9444	9373	9663	9831	10358	10991	11906	12814	13818	14892	16609	18407	20487	23024	25671	28294	30943	33006	35560	39054	42074	43920	46847	48957	50274	52631	53222	53799	54519	55173	55005	54519	54174	53310	53184	52051	51830	50874	50393	48948	48562	48765	47667	47855	47281	47472	46867	46847	47215	46987	46134	46182	46713	46719	47268	47145	47317	47962	48017	48797	48920	49169	49998	50263	50813	50857	51904	52661	53262	54002	54526	54039	54707	54466	54235	53266	52521	51728	50990	49441	47503	45699	43832	41902	39674	37052	35121	32849	29838	27667	25559	23491	21342	19304	17516	15837	14032	12559	11535	10450	9671	8972	8797	8436	8289	8558	8805	9269	9830	10227	10949	11442	11745	12016	12022	12336	11979	11625	11246	10384	9629	8620	7591	6714	5808	4997	4235	3577	2992	2713	2462	2404	2351	2625	2858	3089	3430	3727	4155	4296	4515	4560	4628	4627	4375	4113	3865	3402	3071	2672	2303	1919	1542	1265	996	789	711	688	741	901	1079	1374	1633	1867	2149	2320	2523	2609	2688	2698	2707	2612	2353	2112	1873	1604	1312	1049	805	565	375	248	185	178	188	261	390	476	637	814	971	1158	1273	1366	1350	1442	1361	1335	1164	1073	891	701	572	427	347	276	216
280	265	240	203	204	187	171	189	221	239	317	386	497	603	700	814	932	1046	1088	1148	1156	1089	1119	1045	981	875	761	623	516	453	390	350	369	451	564	718	873	1202	1372	1631	1864	2120	2294	2429	2539	2641	2655	2554	2504	2396	2300	2136	2014	1844	1709	1604	1539	1522	1736	1870	2042	2283	2705	3022	3599	3968	4469	4900	5146	5536	5662	5866	5854	5909	5793	5781	5506	5414	5276	5007	4858	4685	4399	4357	4294	4435	4364	4745	4936	5415	5939	6627	7302	7832	8562	9250	9757	10215	10585	11134	11213	11559	11571	11619	11500	11320	11421	11025	11048	10709	11163	10851	11324	11309	11636	12062	12428	13348	14582	15670	16359	17557	18968	21007	22885	25153	27273	28721	31684	34129	37230	39796	41418	42267	44929	46800	47641	49213	50006	50814	51574	50575	51684	51910	52141	51589	51300	50910	50989	50537	50017	48746	47832	47539	45218	44823	43273	42617	41291	40401	39878	38928	38501	38161	37461	38106	37892	38105	38006	37716	38965	39371	39954	40858	41962	43310	44923	46113	47123	48355	50265	51560	52066	52456	52889	53120	53371	52422	52176	50627	49721	48090	47654	45818	44285	42612	41523	40152	38644	37827	35828	34958	33421	31972	30669	28982	27887	26324	24934	23132	21242	19813	18106	16510	15217	14192	13075	12450	11899	11557	11415	11700	11989	12352	12214	12633	12579	12821	12842	12537	12353	11803	11155	10415	9582	8602	7532	6774	5719	4879	4031	3348	2713	2299	2021	1852	1726	1734	1839	2062	2305	2560	2888	3141	3345	3531	3655	3850	3915	3829	3765	3641	3478	3204	2945	2557	2177	1863	1483	1238	1058	961	928	1002	1199	1397	1694	1959	2269	2554	2834	3097	3138	3318	3266	3064	2944	2730	2477	2091	1688	1413	1102	817	575	421	293	200	166	173	225	335	431	588	697	812	904	1041	1123	1147	1168	1114	1044	969	812	690	557	419	388	256	213
248	226	191	190	167	141	174	201	251	297	387	489	589	685	868	930	1109	1166	1259	1290	1257	1247	1148	1010	924	726	644	502	415	341	298	321	406	514	646	825	1042	1308	1599	1829	2102	2289	2506	2546	2757	2734	2787	2621	2523	2347	2193	1944	1748	1639	1536	1459	1524	1581	1711	1921	2239	2484	2963	3475	3741	4212	4618	4995	5422	5914	6128	6336	6547	6489	6526	6461	6153	5950	5617	5193	4859	4446	4145	3943	4007	4015	4256	4515	5119	5753	6392	7072	7807	8597	9284	9985	10630	11234	11751	11845	12457	12652	12690	13042	12935	12934	13237	13108	13118	13282	13218	13809	13943	14464	15265	15266	16583	18165	18570	19644	20747	22725	24921	26694	28291	29973	31546	33213	35308	36453	38091	40577	42622	44633	46193	47606	49333	50221	52230	53652	53998	54117	54253	53934	53444	52570	51641	49663	49086	47089	45483	44416	42125	39800	38167	36171	34722	33578	32649	31145	30525	30041	29927	30009	29757	30292	30683	31462	32146	32844	33467	35014	35501	36259	37011	38507	39609	40769	41050	41543	42310	42596	42880	43395	43193	43346	43017	43202	43581	43245	43566	43329	43471	43136	43546	43316	43361	43188	43203	42861	42723	41866	40908	39913	38606	37244	35540	33376	31364	28900	26297	23970	21686	19228	17557	15736	14214	12801	11763	10902	10477	10234	9930	10048	9952	10013	10013	10073	10162	10212	10036	9771	9453	9072	8849	8151	7623	6892	6087	5409	4727	4070	3477	3094	2600	2256	2065	1911	1942	2079	2203	2535	2830	3177	3645	4004	4168	4456	4690	4781	4804	4707	4391	4246	3911	3431	3031	2560	2140	1830	1516	1263	1116	1107	1118	1238	1443	1752	2003	2281	2504	2713	2915	2989	3014	2890	2671	2499	2271	1988	1775	1452	1176	890	687	513	355	265	193	165	144	210	280	381	447	579	674	792	887	970	994	1017	970	956	837	721	602	518	425	299	251
184	169	152	127	165	156	191	247	314	417	508	612	783	944	1042	1129	1193	1247	1271	1227	1207	1054	922	787	659	541	410	355	318	314	335	394	515	681	903	1113	1366	1669	1935	2197	2418	2604	2687	2720	2701	2628	2572	2345	2126	1960	1813	1548	1476	1299	1314	1363	1458	1596	1884	2258	2562	3067	3534	3999	4511	4961	5628	6119	6520	6945	7066	7062	7203	6980	6648	6180	5710	5222	4705	4336	3883	3614	3475	3477	3507	3725	4367	4792	5404	6263	7059	8063	9034	9921	10986	11600	12403	13123	13777	14216	14514	14876	15149	15019	14998	15353	15214	15152	15354	14894	15369	15693	16043	16908	17020	18133	19491	20032	21164	22857	24561	26277	27709	29458	30858	32665	35135	37694	40173	42702	44577	46001	47712	51130	52666	53353	54174	55530	55395	56074	54787	54542	52701	51186	48819	47694	45870	43210	42084	40280	37885	36361	34207	32602	30813	29470	28185	27053	26112	25831	25276	25394	25113	24805	24828	25559	26077	26213	26917	27221	27492	27122	27848	27963	27889	29124	29263	29669	30272	30338	31086	32041	32757	33401	35145	36244	37307	38932	39978	41836	43233	43946	45086	46380	45876	47171	46940	46631	46851	46328	45606	45016	43318	42004	40270	37767	36037	33242	31508	29138	26739	24726	22189	19871	18210	16524	14869	13540	12443	11755	11240	10808	10709	10687	10879	11084	11448	11616	12151	12274	12207	12507	12087	12014	11808	11318	10460	9771	8810	7776	7035	6148	5165	4485	3803	3184	2649	2408	2190	2166	2273	2493	2687	3019	3418	3782	4057	4399	4548	4800	4703	4688	4596	4271	4020	3624	3260	2711	2329	2008	1729	1422	1211	1141	1083	1129	1210	1380	1594	1872	2024	2182	2496	2514	2575	2687	2724	2542	2434	2323	2096	1826	1651	1405	1095	860	646	471	343	235	194	174	212	236	303	411	544	624	750	849	903	922	904	898	852	776	627	519	424	316	273
168	141	135	137	141	184	226	295	397	489	600	685	855	928	1006	1065	1093	1089	1039	1012	901	807	661	608	484	419	342	296	296	361	431	575	762	980	1154	1432	1676	1938	2141	2347	2420	2479	2509	2394	2313	2204	2044	1829	1707	1518	1393	1332	1306	1328	1428	1530	1889	2126	2535	3010	3427	3976	4570	5014	5566	5956	6345	6542	6798	6885	6824	6491	6406	5794	5461	4991	4629	4280	3865	3623	3454	3464	3474	3647	4089	4586	5197	5862	6719	7522	8663	9738	10709	11902	12875	13627	14187	14923	15419	15898	15996	16123	15709	15773	15678	15609	15979	15685	16060	15871	16504	16935	17976	18170	19538	21022	21700	23300	25757	27322	29003	30479	31907	34079	36386	38472	40650	42532	45341	47855	49682	52320	52577	52970	53673	54572	52466	53161	52580	50883	49737	48496	46883	44853	42725	41334	39322	37186	35777	33981	32037	30474	28814	27048	25841	24643	23430	21963	21142	20581	20077	19429	19145	18860	18771	18432	18663	18595	18705	18858	18728	18727	19121	19181	19743	20425	20909	21930	23069	24291	25558	26646	28645	30273	32041	33972	35383	36998	37768	39686	40288	41284	41648	42073	41799	42669	42250	41978	41515	41755	41118	40036	39928	38625	38016	37062	35914	34993	33077	32083	30469	29018	27293	25580	23918	21992	20577	19090	17627	16486	15726	15077	14484	14375	14061	14251	14140	14115	14367	14558	14508	14216	13885	13470	12888	12301	11505	10492	9566	8499	7483	6395	5565	4579	3703	3060	2535	2187	1818	1696	1624	1757	1884	2075	2324	2483	2742	3051	3222	3432	3513	3589	3695	3550	3451	3300	2997	2678	2405	2054	1874	1637	1414	1288	1238	1221	1273	1400	1581	1783	2111	2456	2650	2921	3111	3207	3199	3214	3172	3071	2867	2642	2248	1989	1613	1368	1046	771	536	405	276	209	186	198	215	273	336	451	534	657	742	736	777	830	741	682	609	515	466	375	307
141	125	139	132	164	195	247	312	394	469	586	695	732	815	884	925	986	945	908	860	792	685	580	499	377	359	294	302	342	427	545	727	910	1135	1349	1562	1759	1968	2043	2176	2272	2270	2252	2178	2132	1968	1853	1676	1603	1519	1455	1440	1477	1670	1843	2104	2456	2846	3219	3648	4195	4587	5058	5289	5581	5810	5999	6090	6002	6061	5843	5879	5503	5323	5059	4731	4629	4350	4080	3947	3984	3940	4060	4418	4815	5427	5980	6802	7851	8802	9740	10827	11864	12610	13729	14268	15004	15247	15419	15750	16012	16190	16103	16381	16751	16689	17065	17434	17764	18628	19527	20510	21335	22000	24075	24794	26130	28997	30590	31094	32726	34879	37377	39275	41476	43173	44576	45012	46123	46515	47639	49788	51561	50850	49713	50557	49502	48442	49290	47412	46378	45443	43327	41561	39279	37748	35354	33479	31404	29242	26590	24836	22821	20890	18842	17733	16091	14952	13906	13322	12934	12415	12341	12256	12342	12517	12757	13024	13590	13728	14128	14562	15083	15607	16290	16883	17894	18536	19462	20388	21238	22530	23132	24308	25450	26401	27346	28308	29077	29843	31124	31711	32315	33338	33772	34560	35802	36824	37587	38126	39821	40994	40686	41363	41720	42325	42005	40745	40160	38695	37269	35301	33302	31135	28461	26232	23800	21890	19693	17932	16158	15042	14183	13502	12776	12444	12206	11959	11610	11492	11603	11110	11001	10689	10234	9788	9052	8445	7927	7096	6331	5578	4789	4110	3499	3039	2488	2092	1765	1495	1425	1323	1397	1543	1727	1989	2186	2585	2840	3210	3393	3776	3860	4022	4023	3920	3761	3432	3165	2780	2506	2171	1884	1633	1460	1388	1403	1484	1574	1783	2024	2252	2573	2777	2978	3122	3177	3247	3109	2916	2816	2538	2319	2042	1677	1353	1136	849	652	507	351	267	194	156	153	173	227	270	380	448	527	604	602	712	688	645	602	541	479	407	330
129	110	133	135	178	196	265	332	387	490	582	687	771	833	900	924	934	859	868	747	662	542	447	359	271	254	260	293	379	495	669	846	1050	1246	1504	1738	2020	2091	2230	2324	2285	2349	2336	2191	2075	1913	1764	1611	1537	1476	1476	1504	1622	1854	2131	2432	2806	3143	3491	3823	4226	4501	4836	5182	5387	5585	5742	5958	6096	6238	6094	5949	5903	5605	5355	4856	4474	4229	3961	3837	3816	3935	4216	4678	5176	5759	6656	7406	8314	9259	10054	10997	12016	12962	13919	14626	15417	15800	16389	17055	17272	17853	18098	18544	18918	19056	19599	20097	20539	21555	21870	23547	23646	25385	26159	26843	29285	30781	31424	31796	33877	36097	38122	39850	40869	42431	43478	44701	45811	45930	45676	47625	49258	50729	49909	49854	50835	48596	47863	46775	44569	42915	40249	37314	34972	32104	29374	26881	24027	22072	19802	17817	15974	14308	13014	11944	10840	9982	9550	9293	9181	9156	9233	9557	10002	10533	10899	11293	11806	12255	12608	12812	12757	12924	13213	13106	13178	13366	13317	13673	13764	14227	14739	15370	16451	17213	18553	20203	21379	22811	24694	26755	28566	30334	31975	33800	35660	37976	39401	40588	42038	43972	44269	45058	44860	44547	43691	42985	41511	39758	37675	35220	32859	30427	27670	25120	22795	20614	18572	16640	15066	13692	12732	11918	11179	10818	10626	10422	10371	10446	10452	10766	10773	10590	10559	10357	10109	9687	9318	8705	8044	7460	6607	5926	5061	4387	3879	3194	2629	2267	1934	1795	1691	1711	1868	2080	2362	2654	3042	3419	3733	3966	4245	4396	4351	4299	4125	3900	3609	3199	2919	2532	2244	1940	1674	1488	1344	1360	1408	1466	1677	1812	1991	2114	2342	2417	2564	2524	2511	2471	2420	2278	2127	1978	1775	1516	1322	1066	919	728	597	437	354	284	222	204	200	260	310	393	441	544	605	656	673	728	680	637	544	502	409
107	120	145	181	235	268	337	406	516	561	652	751	808	846	916	858	817	730	620	552	438	347	273	228	220	226	297	420	546	705	885	1123	1335	1567	1798	1988	2197	2311	2340	2394	2335	2193	2119	1863	1756	1616	1447	1364	1289	1323	1403	1562	1760	2024	2272	2699	3054	3491	3872	4368	4835	5225	5449	5951	6203	6321	6479	6375	6360	6310	5974	5549	5291	4891	4523	4180	3863	3659	3524	3556	3870	4085	4504	5004	5673	6540	7222	8159	9136	10133	11156	12086	13213	14272	15260	15983	17001	17629	18071	18303	18767	18869	19148	19388	19661	20196	20252	20788	21194	21897	22858	23504	24430	25748	25823	27501	29444	29756	30451	33010	35161	37333	37849	39324	40700	42504	43945	45600	48129	48865	49019	48909	48453	49668	49521	47399	46690	44889	42633	40827	38517	36469	33591	31027	28274	25842	23359	21104	18759	16709	15471	13448	12147	10968	9950	9151	8588	8052	7897	7741	7719	8045	8206	8536	9012	9301	9544	9737	10044	10155	9926	9541	9358	9137	8739	8368	8311	8083	7925	8240	8550	9092	9926	10819	12105	13461	15155	17264	18784	20925	22981	24776	27096	29144	30237	32243	33729	35072	36606	37869	38419	39167	39226	39829	40012	39465	38942	37994	37848	35589	34844	33325	31288	29596	27912	26102	24090	22479	20568	19020	17748	16399	15432	14631	14079	13421	13079	12788	13006	12853	12658	12661	12586	12517	12382	12269	11866	11547	11048	10193	9630	8680	7824	6771	5981	5020	4161	3484	2855	2342	1952	1655	1532	1468	1536	1639	1775	2040	2321	2569	2826	3187	3317	3457	3511	3512	3442	3357	3118	2946	2686	2408	2081	1815	1671	1400	1277	1200	1173	1224	1282	1436	1594	1766	2024	2189	2408	2556	2590	2674	2757	2698	2610	2436	2272	2034	1775	1598	1283	1122	851	694	576	396	305	272	234	251	272	334	397	467	580	613	668	707	713	691	656	587	562
124	169	189	239	281	344	405	502	545	588	674	654	698	681	682	621	589	527	425	355	281	226	191	196	240	319	447	549	736	955	1122	1349	1546	1806	1946	2085	2051	2148	2133	1999	1909	1763	1596	1434	1333	1203	1176	1162	1190	1357	1529	1849	2149	2487	3033	3425	3958	4516	4873	5431	5758	6130	6304	6425	6400	6314	6069	5834	5481	5205	4816	4575	4146	3983	3735	3563	3538	3671	3718	3929	4324	4734	5439	6092	6825	7816	8644	9690	10656	11619	12660	13758	14296	15327	15545	16383	16893	17357	17550	17766	17939	18113	18460	18924	18972	19709	20284	20734	21659	22435	23674	24176	25740	26927	28105	30368	30907	31758	34160	36733	37743	38673	38863	39789	40792	42181	42577	44265	45064	46223	46928	45701	44381	43196	44205	42792	40445	39073	37010	35481	33199	31098	29112	26436	23813	21833	19642	17227	15061	13281	11908	10284	9194	8005	7206	6381	5929	5650	5505	5651	5638	6015	6388	6802	7026	7501	7767	7834	7948	7667	7709	7549	7138	6832	6669	6469	6135	6042	6049	6064	6561	6794	7520	8506	9490	10607	11989	13184	14643	16192	17774	19124	20314	21731	22814	24213	25467	26943	28278	29703	31034	31829	33253	34208	35052	36265	36906	37323	37449	37367	36853	36108	35223	34006	32347	30795	28466	26677	24799	22815	20477	18929	17336	15958	14775	13944	13115	12335	11962	11570	11084	10973	10812	10578	10244	9844	9727	9267	8814	8100	7427	6847	6015	5409	4600	3984	3329	2852	2348	1915	1569	1336	1151	1069	998	1062	1146	1271	1449	1710	1936	2114	2434	2663	2882	3129	3187	3129	3125	3056	2889	2613	2377	2195	1868	1579	1417	1242	1142	1182	1201	1309	1449	1666	1903	2120	2358	2609	2583	2716	2741	2662	2599	2504	2352	2080	1872	1623	1432	1178	967	790	622	496	358	309	252	246	261	299	359	442	531	588	641	670	685	717	706	666	570
145	187	225	285	297	360	421	451	520	522	560	560	578	550	517	505	446	385	346	269	223	212	205	240	291	441	555	744	901	1069	1271	1444	1616	1717	1751	1788	1830	1812	1711	1650	1582	1372	1254	1237	1133	1130	1160	1221	1371	1575	1868	2302	2743	3226	3690	4145	4680	5041	5302	5530	5735	5810	5760	5644	5548	5401	5066	4845	4526	4348	4218	3969	3885	3741	3698	3704	3882	3919	4208	4524	4978	5566	6150	6892	7931	8731	9489	10329	11144	11823	12596	13102	13788	14347	14930	15183	15546	16163	16492	16948	17266	18016	18561	19369	19991	20578	21675	21895	23581	24507	25820	26466	28433	28609	30553	32272	32336	33284	35492	37298	37050	36805	36537	37139	37651	38519	38531	39231	39563	40846	41351	41298	40546	38673	39198	38767	36313	35168	33318	31470	29705	27112	25311	22368	19837	17363	14832	12817	10867	9135	7648	6393	5388	4591	4035	3576	3371	3321	3549	3743	4282	4806	5289	5902	6449	6948	7381	7745	7984	8001	8106	7801	7703	7259	6908	6373	5960	5592	5188	4902	4705	4747	4926	5333	5704	6355	7034	7969	9124	10087	11218	12647	13915	15539	17048	18755	20629	22927	24817	26838	29051	31247	33261	35182	37350	38767	40053	40196	40728	40314	40002	38444	38233	36321	34155	31973	29433	26958	24361	21957	19809	17778	15987	14332	13169	11769	11113	10031	9441	8983	8729	8408	8390	8038	8068	7917	7741	7622	7287	7119	6727	6385	6047	5476	5101	4694	4136	3619	3145	2684	2356	1924	1679	1488	1319	1257	1325	1433	1580	1823	2122	2447	2750	3095	3419	3614	3696	3751	3851	3785	3541	3302	3041	2719	2430	1980	1741	1499	1225	1123	1012	1031	1131	1225	1437	1545	1729	1859	1967	2064	2103	2138	2031	1977	1905	1774	1615	1459	1287	1106	954	827	717	574	458	384	331	276	271	304	337	390	471	530	610	706	702	745	750	722	679
184	223	281	311	377	406	455	499	523	570	574	583	578	563	517	454	366	310	271	223	195	186	223	313	399	515	654	844	964	1146	1317	1448	1560	1638	1702	1733	1789	1682	1553	1535	1359	1242	1110	1054	955	1007	1060	1290	1487	1780	2199	2563	2975	3415	3856	4236	4526	4845	4993	5333	5355	5479	5355	5439	5383	5287	5074	4828	4693	4371	4224	3912	3839	3650	3684	3629	3735	4141	4392	4889	5315	5857	6645	7282	7925	8736	9388	10027	10767	11434	11923	12693	13136	13925	14535	14961	15855	16114	17102	17612	18290	18636	19523	20301	21134	21517	22578	23234	24155	25303	26560	27261	29014	28939	30788	31174	30685	32200	34404	34953	34109	34060	34254	34551	34993	35868	36233	36564	36545	37496	37345	38489	37630	35009	34405	34161	31603	29938	27917	25529	23931	21018	19116	16709	14530	12483	10551	8971	7571	6294	5290	4327	3578	3115	2772	2616	2722	2936	3401	3940	4593	5368	6187	7085	7712	8520	8771	9340	9570	9508	9308	8975	8307	7574	6926	6033	5343	4573	4009	3533	3126	2843	2692	2823	3059	3472	4174	5006	6117	7211	8580	10339	11709	13587	15545	17675	19678	21791	24188	26552	28853	30233	32319	34282	35332	36711	37078	37654	36984	36826	36287	35114	34189	32405	30733	28612	26636	24689	23027	21041	19114	17458	16005	14589	13458	12594	11634	10995	10438	10006	9824	9641	9480	9192	9215	9330	9183	9052	8974	8858	8345	8122	7550	7236	6694	6008	5327	4601	4062	3543	2909	2475	2076	1748	1553	1384	1283	1330	1471	1641	1856	2140	2391	2670	2880	3124	3299	3459	3526	3535	3459	3227	2910	2728	2368	2016	1742	1449	1136	991	834	813	814	835	928	1052	1202	1245	1474	1510	1627	1690	1771	1756	1806	1735	1608	1578	1452	1360	1232	1050	891	805	650	545	419	351	331	359	375	415	490	584	662	739	810	872	824	828	758
249	317	379	432	481	560	595	631	663	632	627	611	560	517	426	370	285	226	172	186	185	239	313	418	534	657	830	973	1166	1339	1463	1557	1699	1744	1719	1654	1617	1522	1422	1213	1104	983	867	848	875	958	1116	1383	1661	1991	2295	2774	3220	3650	4076	4468	4926	5271	5445	5735	5899	5958	5921	5801	5599	5359	4935	4643	4162	3823	3609	3388	3274	3258	3335	3504	3752	4131	4554	5078	5639	6173	7083	7702	8490	9335	10066	10770	11389	12403	13029	13507	13977	14777	15152	15478	16032	16168	16942	17209	17825	18743	19045	19814	20980	21654	22324	23531	24488	25690	26138	27455	28417	28273	30454	30412	30783	32548	34125	33805	33556	33696	34084	35396	34958	35888	35058	34656	33479	33783	33173	33480	32408	29779	28304	27637	25529	23793	22556	20247	18660	16553	15050	13065	11619	9686	8313	7072	5846	4896	4020	3352	2803	2661	2526	2764	3061	3494	4085	4914	5636	6424	7146	7907	8506	9096	9304	9544	9520	9549	9156	8693	8074	7209	6646	5801	5052	4216	3476	2842	2359	1938	1738	1723	1943	2420	2955	3813	4855	5927	7209	8652	9804	11373	12668	14469	15650	17680	19117	21004	22233	23758	25188	26257	27602	28747	29864	30445	31146	31812	31757	32081	32125	31793	30857	29679	28591	27101	26023	24690	22631	20949	19483	17692	16740	15233	13954	12801	12162	11332	10652	10176	9770	9478	9396	8893	8777	8503	8210	8010	7681	7208	6797	6327	5742	5185	4622	4108	3588	3085	2633	2195	1875	1527	1278	1161	1043	1034	971	1070	1194	1355	1493	1793	2049	2204	2445	2660	2663	2891	2948	2805	2765	2491	2321	2127	1832	1546	1316	1060	903	764	688	702	762	782	890	1049	1144	1329	1459	1589	1700	1770	1811	1755	1711	1645	1578	1437	1257	1124	980	812	702	584	471	400	349	306	328	368	431	523	574	676	790	802	863	926	869
345	407	471	564	606	601	624	666	631	597	539	494	415	351	314	254	199	189	169	190	270	341	456	572	732	900	1027	1233	1348	1446	1581	1614	1604	1581	1447	1413	1214	1097	964	846	735	701	753	806	918	1151	1351	1662	2035	2462	2983	3448	3961	4537	4911	5286	5657	5939	5996	6052	5899	5765	5335	5049	4781	4494	4026	3634	3344	3194	2993	2947	3007	3117	3321	3749	4079	4686	5177	5815	6501	7347	8071	8877	9685	10454	11021	11627	12061	12599	13213	13278	13588	13953	14335	14460	14991	15485	16032	16388	17374	18096	18784	19916	21302	22017	22887	23886	25086	26359	26926	28565	29227	30148	31975	31977	32103	33995	35046	33574	33101	33190	33198	33490	33581	33172	32246	30780	29668	28797	28636	28520	28050	25865	23869	23407	21971	19623	18671	16559	15189	13469	12194	10346	8821	7320	5875	4797	3879	3157	2537	2121	1909	1946	2173	2362	2823	3381	4029	4575	5445	6110	6844	7519	8253	8669	9173	9450	9386	9623	9354	8853	8327	7619	7042	6111	5317	4449	3518	2735	2154	1706	1437	1344	1396	1623	2030	2480	2970	3683	4319	5219	6002	6958	7888	9152	10344	11462	13155	14841	16690	18571	20743	22960	25210	27310	29766	31481	33121	34234	35121	35937	36222	36129	35973	34961	33244	31707	29615	27940	25623	23004	21245	19059	17268	15622	13839	12577	11147	10210	9465	8711	8053	7603	7337	7055	6647	6557	6144	6199	5878	5488	5247	5009	4656	4367	4179	3909	3496	3052	2854	2484	2167	1888	1609	1427	1234	1099	1040	1042	1039	1275	1455	1631	2022	2328	2616	2864	3126	3328	3462	3566	3456	3242	3127	2806	2540	2185	1902	1548	1233	1050	841	710	630	605	634	735	843	938	1024	1176	1235	1304	1372	1342	1405	1314	1300	1183	1128	992	872	786	643	531	465	362	329	297	286	308	305	413	482	581	707	802	831	843	875
403	485	509	597	614	618	623	601	562	535	480	445	380	335	271	227	200	192	204	271	358	483	597	745	899	1034	1123	1258	1323	1343	1331	1286	1286	1214	1106	978	858	747	726	635	657	712	813	960	1149	1486	1839	2221	2672	3143	3612	4057	4535	4954	5256	5349	5482	5479	5327	5221	4981	4729	4365	4178	3972	3618	3478	3250	3058	3039	2976	3058	3177	3292	3728	4085	4590	5108	5833	6505	7251	7880	8468	9159	9695	10121	10608	11075	11149	11367	11887	12114	12458	12691	13247	13957	14529	15299	15954	16917	18123	18818	20119	21346	22554	23525	24925	25915	26929	28434	28678	29978	30928	31195	33062	32397	32447	33601	33642	32651	31573	31282	31213	31239	31363	30798	29478	28047	26721	25636	24629	24772	23747	21673	19729	18998	17308	15234	14024	12009	10688	9030	7870	6416	5362	4303	3403	2620	2088	1735	1406	1249	1237	1359	1576	1823	2377	2964	3527	4283	5169	6035	6768	7626	8498	9047	9726	10110	10313	10132	9817	9508	8778	8029	7196	6181	5409	4305	3645	2793	2178	1689	1336	1110	979	938	992	1182	1469	1853	2393	3020	3791	4593	5746	7049	8537	10228	12311	14255	16678	19092	21761	24529	26893	29032	31341	32712	34795	35379	35861	35742	36265	35876	34866	33726	31646	30314	27944	26430	24090	22409	20191	18347	16763	15118	13507	12252	11139	10116	9587	8870	8521	7997	7655	7666	7308	7312	7126	7130	7101	6864	6671	6666	6343	5999	5785	5288	4953	4484	4055	3691	3088	2754	2401	2009	1706	1495	1338	1244	1226	1319	1474	1637	1847	2297	2552	2851	3169	3447	3539	3678	3604	3555	3394	3123	2877	2540	2173	1861	1516	1215	978	772	629	538	483	484	518	563	592	683	775	829	941	969	1030	1010	1097	1022	987	966	859	802	687	607	515	412	370	297	256	249	286	324	439	554	669	722	805	865	863
446	508	553	648	649	703	674	670	621	581	545	483	383	309	263	219	209	242	288	354	471	545	697	780	875	997	1071	1072	1160	1150	1164	1076	985	960	877	820	722	671	648	649	687	783	931	1197	1522	1819	2292	2599	2990	3433	3745	4073	4379	4584	4599	4828	4980	4840	4800	4743	4660	4374	4164	3961	3876	3610	3315	3181	2976	2988	3029	3145	3395	3622	3916	4447	5012	5517	5980	6366	7019	7512	7958	8492	8948	9193	9920	10313	10723	11136	11817	12242	12672	13245	13998	14457	15423	16209	16951	17763	19136	20115	21616	22571	24494	25528	26939	27824	28450	30003	30728	31773	32008	32007	33287	32976	32452	33465	33392	31989	31159	30152	30289	30339	29482	28304	27159	25377	23558	21877	21072	20593	19162	16535	14829	13895	12412	10614	9565	8124	7284	6076	5182	4169	3555	2879	2369	1862	1471	1252	1107	992	1108	1284	1602	2049	2574	3206	3958	4801	5684	6540	7270	7875	8562	9112	9482	9680	9721	9370	8982	8369	7832	7126	6301	5713	4845	4246	3486	2882	2236	1806	1360	1052	867	703	690	845	1071	1414	1997	2575	3307	4353	5458	6537	7899	9597	11143	12755	14709	16818	18638	20196	22289	24017	25355	26831	27841	29119	29838	30499	30647	30816	31037	30416	29794	28919	27758	26574	25717	24361	22878	21207	19933	18252	16998	15557	14572	13336	12506	11516	10961	10193	9565	9351	9051	8752	8495	8020	7838	7694	7602	7168	6741	6312	5923	5425	5047	4633	4188	3762	3320	2935	2567	2118	1808	1488	1285	1151	1016	1024	1090	1238	1402	1623	1910	2163	2398	2627	2931	3113	3136	3157	3061	2982	2779	2584	2292	2057	1698	1491	1271	991	813	694	530	456	432	415	425	463	532	614	696	824	921	989	987	1070	1068	956	931	870	750	707	591	468	357	306	263	224	224	256	316	413	501	564	659	756	810
565	659	708	781	777	779	757	750	662	585	482	401	333	278	234	194	208	252	273	427	511	661	797	908	1015	1128	1141	1142	1155	1119	1135	1025	991	822	715	621	529	507	528	613	707	892	1208	1497	1766	2143	2515	2863	3252	3670	4082	4329	4541	4702	4959	5085	5094	5114	4971	4749	4602	4478	4039	3718	3573	3204	2973	2905	2847	2835	2867	3072	3305	3649	3909	4432	4901	5367	5870	6414	7003	7486	8228	8696	9334	9956	10333	10909	11352	11752	12204	12737	13161	13622	14258	14731	15600	16662	17887	18572	20217	21611	22442	24349	25691	26662	28079	29375	29932	31380	31721	32027	32973	32719	34908	33908	32888	34355	34609	32862	31012	29698	29508	28753	27717	26589	24559	23073	20944	19594	18652	17575	16207	13968	12740	11602	10045	8786	7759	6561	5455	4649	3948	3173	2545	2081	1667	1269	1125	1032	991	1093	1325	1562	1861	2344	2909	3454	3995	4606	5215	5728	6271	6651	7165	7489	7743	8062	8055	8000	7822	7671	7081	6688	6063	5609	5000	4284	3672	2928	2367	1856	1340	1008	757	638	603	712	884	1109	1459	1827	2293	2801	3365	4026	5027	6066	7007	8202	9638	11116	12773	14581	17086	19187	21434	23609	25827	28098	30352	31961	33632	34969	35206	36382	36509	35998	35418	34166	32864	30947	29007	27312	24942	22868	21046	18843	17259	15336	13965	12483	11409	10552	9762	8881	8407	8163	7654	7243	6782	6418	6046	5718	5443	5056	4794	4504	4140	3894	3556	3188	2916	2520	2181	1919	1736	1400	1284	1100	954	925	893	953	1064	1254	1499	1802	2160	2424	2755	3093	3269	3482	3608	3609	3581	3443	3289	3051	2672	2346	2029	1769	1460	1176	915	678	552	490	385	430	432	506	560	652	751	856	903	970	954	1002	929	846	756	697	575	479	382	331	245	218	171	158	204	267	371	462	564	662	730
674	695	758	765	731	701	667	629	552	487	406	304	251	199	202	199	230	296	424	539	674	827	966	1093	1207	1254	1217	1175	1122	989	879	781	703	587	479	450	415	440	512	682	904	1121	1485	1841	2204	2647	3132	3537	4047	4341	4574	4965	5117	5308	5236	5141	4995	4783	4503	4080	3888	3558	3237	2987	2872	2661	2655	2633	2660	2736	3027	3114	3645	3970	4435	4879	5470	6011	6646	7172	7678	8354	8807	9232	9631	10088	10315	10716	10984	11257	11620	12076	12533	13393	14191	15171	16124	17370	18502	20024	21097	22651	24152	25768	27175	28842	30288	31553	32782	33931	34550	35260	36232	35889	37350	36833	35268	35573	36225	34714	32283	30312	29183	27916	26518	25047	23125	21789	19892	18556	17470	16138	14277	12035	10571	9377	7833	6637	5596	4515	3627	2846	2260	1777	1427	1134	973	847	771	776	863	1018	1081	1249	1501	1826	2147	2465	2925	3435	4046	4469	4946	5490	6078	6602	6972	7300	7418	7400	7435	7305	6924	6362	5679	5088	4457	3696	2986	2477	1816	1394	1085	782	563	437	405	382	421	519	645	830	1029	1377	1856	2491	3237	4337	5554	7189	9230	11354	13684	16266	18984	22001	25049	27793	30536	32926	36002	37098	38372	39831	39929	40130	39699	39201	38061	36269	34084	31775	29625	27522	24922	22351	20303	18645	16428	14853	13391	12252	10968	10116	9378	8680	7970	7652	7326	7073	6753	6436	6288	5997	5814	5585	5380	5153	4878	4699	4321	4070	3815	3439	3153	2777	2468	2183	1871	1681	1427	1272	1166	1180	1209	1403	1584	1923	2263	2640	3033	3405	3813	4095	4254	4364	4404	4255	3973	3880	3520	3135	2711	2328	1925	1596	1244	973	779	581	454	391	376	370	438	508	611	674	771	862	878	898	896	885	772	744	652	539	459	402	297	217	171	149	143	188	272	300	438	518	597
622	647	650	634	604	614	565	495	460	404	343	281	246	209	203	229	277	398	541	631	785	940	1035	1074	1119	1076	1031	943	845	725	600	501	405	376	347	368	424	534	689	942	1242	1524	1926	2322	2768	3264	3682	4080	4455	4711	4839	4896	4843	4737	4624	4363	4163	3952	3616	3324	3109	2904	2670	2621	2572	2605	2656	2792	3044	3294	3580	3976	4370	4889	5353	5728	6297	6718	7209	7498	7837	8078	8219	8491	8681	8975	9384	9903	10197	10822	11355	12038	12849	13662	14957	16241	17149	18723	20350	21560	23419	24974	26497	28636	30399	32381	34117	34979	37031	37758	38850	38908	39973	38925	39686	39816	37890	36794	36871	36357	34302	31678	29591	27769	25811	24117	22208	19923	18204	16698	15300	13346	11056	9358	7914	6596	5149	4320	3562	2655	2124	1643	1289	997	780	669	564	519	485	535	555	641	741	935	1135	1346	1646	2100	2481	2941	3530	3983	4445	4973	5416	5762	5965	6172	6145	5931	5760	5331	4952	4350	4019	3496	2944	2534	2033	1785	1381	1187	905	701	579	421	398	331	354	408	522	728	1029	1457	2013	2750	3629	4919	6245	7841	9780	11944	14184	16408	18836	21180	24024	26192	28251	30289	31707	32933	33624	34426	34986	34960	34763	34374	33303	32051	30580	29692	28003	26416	24656	22825	21202	19858	18165	17070	15682	14578	13434	12674	11803	11033	10685	10021	9537	9290	8680	8530	8022	7732	7331	7030	6570	6323	6024	5801	5336	4868	4552	4176	3840	3407	3052	2593	2214	1980	1620	1404	1221	1117	1085	1199	1353	1638	1846	2221	2553	2898	3305	3676	3845	4067	4186	4122	4073	3721	3608	3325	2956	2663	2305	1933	1609	1292	1014	800	632	498	429	429	427	487	568	639	772	877	932	1009	1041	1055	990	954	868	738	664	549	423	331	240	212	180	161	189	234	302	355	467
607	626	609	599	586	533	520	469	411	351	279	264	212	186	212	263	336	429	561	684	788	896	961	987	992	913	877	786	680	585	508	390	351	333	340	417	542	718	971	1264	1593	2029	2349	2824	3193	3551	3872	4181	4338	4425	4428	4470	4316	4089	4009	3799	3629	3432	3241	2987	2970	2754	2701	2582	2647	2710	2909	3187	3431	3859	4059	4424	4850	5157	5403	5988	6149	6333	6778	6949	7108	7519	7718	8145	8452	8992	9654	10310	10791	11580	12424	13417	14233	15430	16634	17937	19092	20870	22489	24401	25886	27951	29925	31504	33561	34922	36817	37749	39737	39565	41191	40755	41623	40947	40193	40925	39718	37483	36846	37187	35585	33109	30315	27307	25377	23199	21368	19355	17764	16290	14275	12264	10203	8493	7525	6127	4740	4027	3138	2538	1879	1435	1063	848	692	613	549	556	577	626	689	767	861	976	1133	1390	1612	1919	2112	2411	2705	3017	3199	3429	3521	3595	3656	3700	3715	3469	3542	3282	3146	2975	2827	2564	2327	2098	1847	1664	1381	1199	983	769	606	493	407	370	359	422	495	631	885	1195	1637	2157	2790	3653	4605	5777	7105	8569	10320	12175	14036	16285	18179	20864	22677	25164	27561	29872	32010	33134	35151	36184	36737	37527	37897	37827	36738	36230	35498	33674	32370	30424	28049	26494	24218	22379	20568	18451	17237	15727	14396	12994	12042	11254	10288	9695	8895	8086	7546	7228	6655	6273	5845	5483	5115	4885	4457	4144	3929	3526	3252	2864	2615	2325	2004	1752	1420	1251	1077	956	881	901	1011	1155	1382	1717	2020	2359	2693	3182	3446	3825	4062	4186	4148	4225	4089	3970	3793	3438	3141	2709	2352	1981	1648	1258	1075	867	725	627	601	601	678	772	867	955	1041	1122	1168	1158	1194	1113	1030	948	810	719	596	449	373	287	211	172	185	181	231	275	365
648	646	594	588	529	473	431	390	320	274	220	192	168	177	199	275	343	433	558	685	786	929	962	1011	1003	962	862	784	671	561	458	348	339	319	389	502	696	931	1176	1537	1905	2297	2668	3068	3338	3672	3829	4118	4324	4442	4560	4454	4361	4289	4119	3898	3716	3397	3085	2889	2673	2492	2566	2568	2684	2899	3132	3402	3656	4046	4297	4618	5043	5286	5681	5984	6404	6844	7093	7469	7874	8147	8527	9142	9482	9868	10627	10904	11620	12409	13486	14222	15641	16538	18061	19598	21247	22789	24559	26073	27982	29344	31405	33343	34951	36714	37861	39305	40585	41218	42039	42610	43008	43846	42488	42462	42077	40782	38764	38476	36723	35318	32884	30059	27400	25234	23252	21087	19147	16944	14591	12321	10334	8953	7477	5707	4591	3671	2663	2132	1694	1327	1099	959	945	928	975	948	951	959	953	983	1000	969	991	1002	1079	1164	1240	1244	1430	1507	1691	1827	1965	2211	2358	2537	2601	2830	2790	2744	2797	2645	2493	2311	2075	1777	1526	1362	1073	844	699	525	406	321	259	246	236	248	347	419	528	782	1037	1440	1935	2740	3707	4719	6309	7989	9849	12333	14948	17597	20506	23777	26850	30488	33060	36172	38670	41055	43138	44018	44847	45041	45468	44305	43424	41782	39361	37495	35457	32505	29542	27585	25021	22545	20059	18500	16708	14881	13569	12239	11011	10110	9117	8237	7563	6897	6443	6032	5583	5188	4779	4491	4203	4120	3924	3675	3390	3323	3163	2995	2769	2690	2439	2211	1932	1753	1504	1306	1180	1110	1040	1119	1297	1609	1947	2338	2893	3348	3809	4250	4694	4889	5044	5104	5295	4922	4808	4475	4106	3581	3099	2626	2199	1799	1374	1129	933	792	689	683	713	781	833	913	985	1110	1146	1133	1169	1135	1067	1036	966	892	800	636	569	435	344	278	223	189	199	222	292
588	580	525	485	407	328	283	251	235	194	159	172	195	206	261	335	403	573	693	807	903	996	1038	1017	962	894	770	640	499	421	325	282	306	400	507	709	963	1272	1540	1915	2302	2674	3097	3444	3857	4180	4590	4740	4870	4794	4797	4578	4414	4205	3906	3438	3186	2898	2650	2516	2308	2368	2410	2541	2704	2983	3353	3687	4159	4623	4979	5474	5959	6335	6898	7326	7534	7901	8153	8238	8452	8625	8638	8934	9333	9632	10278	10993	11922	12976	13952	15315	16342	18313	19578	21080	22270	23938	25812	27196	29209	31184	33272	35555	37450	38859	40599	42841	43878	45760	46075	46947	46491	47681	46434	44728	44911	44085	41483	39213	37777	36389	34497	32110	29502	26744	24241	21537	18712	16018	13130	10869	9548	8003	6304	4904	4085	3387	2675	2306	1912	1727	1632	1505	1418	1343	1245	1162	1052	954	880	816	733	712	683	674	750	756	843	983	1072	1210	1396	1503	1713	1860	1961	2071	2054	2150	1972	1937	1848	1673	1493	1283	1080	926	743	591	554	472	368	368	347	355	370	410	423	480	520	720	863	1188	1536	2088	2785	3710	4827	6220	7891	9851	12128	14739	17199	20214	22875	25817	28601	31479	33860	36144	37901	39641	40700	41247	41659	40904	40381	39463	37719	36203	33978	32349	30442	28073	25806	23880	21985	20031	18536	16989	15735	14388	13297	12278	11612	10764	9992	9309	8649	8134	7659	7164	6808	6419	6030	5799	5571	5294	4949	4935	4721	4433	4358	4237	3974	3715	3390	3129	2783	2454	2095	1901	1525	1335	1173	1159	1240	1424	1772	2133	2556	3022	3477	3885	4341	4719	4854	4930	5016	4903	4739	4340	3949	3582	3136	2641	2277	1846	1510	1246	1005	878	787	721	692	754	749	886	1008	1073	1117	1187	1219	1265	1237	1222	1179	1107	985	885	802	660	558	419	341	246	228	228	210
462	423	379	319	266	218	184	180	186	192	188	225	262	305	398	487	583	709	780	857	955	951	915	897	754	648	553	472	363	327	285	323	421	569	740	1000	1276	1650	2030	2457	2866	3323	3633	3982	4300	4495	4585	4708	4772	4559	4264	3959	3680	3270	3084	2779	2609	2381	2226	2168	2239	2351	2545	2862	3145	3583	4076	4734	5270	5731	6220	6633	7014	7337	7643	7751	7766	7560	7752	7944	7816	8035	8170	8550	9083	9956	10676	11627	12759	13852	15016	16495	18183	19469	21150	22730	24532	26420	28392	30195	32463	34796	36809	39269	41162	42400	44023	45891	46953	48540	48119	48827	48322	47719	47730	46112	44987	43816	42761	39834	36816	34626	32515	30645	27844	25156	22205	19744	16949	14612	12707	11205	9756	8185	6534	5728	4958	3976	3502	3008	2520	2150	1897	1624	1394	1292	1269	1170	1091	1069	980	981	883	879	807	824	804	807	818	889	863	891	957	973	989	961	937	944	931	900	813	793	768	682	636	619	591	554	524	513	553	538	546	532	542	509	538	533	550	595	698	830	1008	1295	1662	2130	2684	3425	4311	5505	6878	8372	10044	11789	13819	15863	17972	20134	22468	24925	27129	29077	30901	32151	33451	34947	35858	36320	37035	36284	35729	35192	34370	33511	32300	31163	29483	28249	26340	24589	23113	21786	20255	18766	17569	16179	14838	13627	12504	11531	10687	9706	8872	8245	7479	6876	6364	5898	5487	5262	5079	4827	4665	4435	4199	4015	3910	3719	3297	2971	2812	2455	2186	1829	1528	1362	1164	1028	1045	1091	1303	1590	1915	2203	2674	3039	3388	3808	4124	4242	4377	4394	4248	4020	3799	3489	3215	2790	2451	2137	1748	1509	1190	1040	904	890	794	791	851	947	1039	1128	1221	1312	1364	1443	1433	1396	1440	1396	1277	1184	1031	914	763	629	467	379	293	266	209
384	332	278	245	202	169	167	162	174	190	247	276	363	420	497	574	640	670	793	797	800	830	765	704	649	548	501	411	358	339	320	405	567	734	969	1325	1632	2041	2428	2845	3122	3516	3690	3923	4053	4153	4135	4124	3942	3869	3625	3500	3148	2979	2822	2623	2479	2372	2284	2413	2510	2668	3182	3523	4015	4477	4914	5534	5903	6331	6669	6972	7234	7215	7254	7326	7288	7411	7452	7794	8070	8276	8893	9439	10119	10672	11716	12810	14139	15658	17099	18650	20171	21842	23915	25624	27572	29596	31526	33476	35090	37047	39252	41230	42487	43698	44996	46277	47980	47816	48559	47774	48669	46864	46658	46323	44259	42226	41526	40130	36989	34033	31079	28963	26209	23993	21826	19601	17329	15853	14108	12354	10408	8602	7638	6503	5165	4313	3613	2942	2625	2185	2043	1894	1787	1752	1693	1634	1579	1466	1358	1239	1111	993	813	771	699	656	599	586	547	545	548	559	551	597	578	645	672	683	687	691	696	684	667	643	617	592	572	557	516	519	491	438	445	484	490	510	528	557	629	720	853	1028	1279	1672	2109	2699	3365	4227	5219	6500	7969	9616	11473	13741	15965	18440	21217	24274	27074	29889	32593	34585	37336	39507	40886	42708	43166	43798	43351	42371	42151	41141	38898	37036	35118	32492	30669	27993	26045	23834	21662	20074	17982	16268	14598	13168	11869	10789	9537	8500	7696	6908	6197	5567	5066	4663	4370	4004	3762	3623	3525	3401	3302	3228	3115	3032	2963	2881	2690	2489	2175	1985	1772	1423	1224	1082	997	934	1036	1152	1416	1739	2113	2525	2997	3351	3732	3972	4283	4358	4533	4488	4332	4040	3633	3201	2933	2538	2165	1798	1448	1181	1000	902	786	775	776	863	904	1004	1113	1156	1239	1355	1362	1411	1443	1388	1325	1257	1150	1037	932	792	654	504	390	305	247
328	283	239	195	153	163	149	185	236	254	345	398	486	549	583	646	733	784	830	860	820	847	818	685	659	534	434	371	353	365	389	498	661	900	1185	1530	1927	2213	2556	2864	3173	3364	3630	3759	3931	4032	3945	3960	3858	3785	3533	3378	3165	2921	2725	2465	2361	2329	2333	2450	2811	3141	3487	3865	4296	4894	5285	5616	6202	6317	6702	6977	7199	7428	7682	7596	7899	8086	8221	8515	8771	9096	9564	10089	10826	11613	12496	13804	15335	16834	18267	20025	21881	23859	25783	27572	29035	30989	32184	34226	35727	37321	39379	41213	42359	44360	45638	46725	48080	48198	48959	49265	48396	48371	46970	46385	45554	42817	40529	39025	37193	35276	32905	30172	27667	24805	22442	20361	18133	16055	13692	11468	9763	8378	7115	5845	4852	4276	3676	3414	3081	2810	2632	2512	2398	2268	2060	1869	1631	1462	1336	1173	1080	1008	958	990	968	1001	1016	1105	1064	1063	1032	1040	1019	997	955	903	839	829	737	672	605	584	514	487	476	463	448	439	502	485	493	546	590	675	750	789	882	919	1043	1200	1338	1586	1812	2228	2705	3368	4256	5141	6161	7586	9248	11022	13260	15367	18122	20979	23812	26778	30027	32394	34710	37067	39122	40993	41755	42530	42572	42701	41319	40109	38844	37137	34906	32350	30306	28153	25943	23933	21612	19923	18235	16763	14956	13912	12687	11407	10454	9697	8980	8217	7503	6903	6170	5717	5256	4744	4561	4314	4141	4011	3843	3894	3907	3818	4075	3988	3974	3821	3706	3518	3197	2922	2554	2263	1788	1554	1280	1100	1114	1112	1303	1540	1851	2190	2630	3066	3443	3740	4025	4234	4324	4297	4068	3773	3537	3131	2747	2455	2073	1690	1385	1136	931	798	695	612	631	649	679	766	864	908	1026	1125	1224	1296	1346	1402	1376	1355	1302	1196	1102	1005	840	621	472	371	267
247	212	175	125	144	166	190	245	313	406	495	587	706	780	852	876	945	978	983	923	923	860	741	666	506	434	336	315	326	353	459	601	791	1031	1343	1717	2008	2392	2701	3030	3293	3589	3847	3889	4057	4080	4005	3939	3727	3475	3218	2911	2739	2411	2270	2139	2139	2153	2315	2539	2829	3274	3596	4087	4599	5217	5772	6209	6854	7214	7671	7982	8268	8288	8403	8418	8531	8386	8313	8328	8471	8947	9218	10058	10815	11911	13040	14642	16188	17690	19220	20794	22637	24297	26191	28126	29743	31360	33357	34923	37315	38841	40824	43045	45012	46396	47121	48963	49879	50083	49201	50371	48632	48636	47484	44956	43773	42778	40017	37451	34758	33283	30776	28319	25866	22957	20721	18171	15612	13469	11652	10266	9230	7962	6824	6019	5411	4829	4422	3977	3585	3229	2916	2635	2312	2095	1923	1742	1582	1573	1553	1523	1576	1567	1557	1588	1594	1563	1500	1458	1373	1273	1229	1123	996	880	811	702	672	646	588	584	548	614	616	628	685	756	771	851	935	949	963	988	1041	1071	1065	1125	1208	1231	1296	1429	1590	1787	2037	2447	2843	3389	4080	4861	5875	6941	8432	10001	11736	13348	15284	17248	19536	21491	23799	26055	27321	29358	30811	32152	33036	33178	33637	33218	33011	32031	31354	30479	29285	28129	26830	25399	24749	22943	21816	20816	19685	18760	17588	16226	15561	14728	13718	12872	11936	10745	9798	8962	8181	7521	6822	6398	5966	5297	4918	4874	4713	4537	4528	4499	4508	4505	4466	4389	4124	3987	3678	3413	2997	2543	2152	1793	1455	1183	1038	998	995	1095	1322	1604	1878	2288	2509	2854	3079	3191	3312	3288	3207	3147	2951	2664	2372	2085	1811	1569	1279	1035	835	703	566	532	492	500	494	588	695	736	912	1021	1128	1262	1384	1383	1479	1457	1372	1363	1253	1086	918	776	630	487	347
173	138	136	148	160	198	270	366	495	606	716	817	934	1065	1081	1097	1106	1064	1025	917	829	695	611	498	402	317	274	257	316	405	541	751	1009	1264	1576	1935	2313	2684	2983	3180	3493	3608	3707	3752	3613	3559	3347	3021	2835	2727	2440	2208	2125	1966	1895	1931	2005	2223	2421	2818	3243	3647	4347	4918	5710	6138	6844	7296	7822	8270	8306	8393	8398	8194	7930	7767	7670	7692	7576	7733	8173	8762	9433	10309	11436	12673	14065	15398	17184	18868	20562	22213	24182	26230	28368	30304	32250	34386	36446	38371	39789	41966	43171	44958	45950	47062	47910	48252	49402	48564	48840	47710	47156	45585	44551	42883	40523	38490	36845	34486	32002	29039	26551	24295	21575	19731	17543	15442	14054	12610	11502	10215	9215	7884	7153	6504	5580	4876	4414	3745	3267	2972	2607	2407	2206	2128	2157	2056	2040	1998	1923	1965	1843	1714	1703	1623	1474	1449	1362	1327	1276	1245	1199	1191	1137	1066	1079	1097	1113	1127	1100	1220	1220	1207	1234	1209	1208	1193	1157	1167	1107	1147	1148	1101	1121	1147	1125	1107	1174	1173	1198	1288	1370	1576	1744	1909	2215	2497	3029	3548	4082	4847	5877	6837	8132	9372	10844	12411	14344	16195	18135	20470	22522	24566	26468	28532	29923	31629	32928	33901	34914	35377	35490	35412	35132	34288	33714	32135	31240	29743	28042	26633	25085	23457	21579	19944	19150	17417	15500	13977	12593	11576	10327	9083	8136	7220	6368	5843	5315	4770	4361	3963	3822	3893	3793	3814	3778	3767	3788	3786	3775	3578	3456	3168	2963	2647	2261	1890	1521	1307	1077	952	865	834	930	1125	1298	1451	1730	1977	2238	2506	2653	2763	2863	2740	2713	2532	2316	2190	1963	1719	1420	1158	967	762	608	484	391	379	375	442	513	578	687	832	949	1077	1140	1265	1279	1299	1337	1283	1170	1054	925	777	655	538	380
117	126	112	163	226	284	404	540	655	800	885	1014	1118	1125	1144	1140	1067	982	915	810	671	612	487	410	344	283	274	293	367	508	695	901	1142	1440	1741	2068	2318	2647	2730	2954	3042	2983	2990	2991	2841	2686	2542	2415	2223	2083	1934	1840	1883	1846	1916	2070	2285	2561	3032	3530	3989	4587	5129	5772	6246	6637	7114	7250	7459	7624	7535	7604	7696	7507	7361	7166	7326	7420	7650	7893	8312	9144	9889	10986	12441	13936	15308	17020	18723	20726	22869	24449	26641	28866	30755	32796	34475	36007	37925	39585	40583	41609	43095	44145	44816	46063	45972	46530	46435	47257	46825	45212	44567	43660	41604	39825	38299	35702	32653	30953	28687	26687	24473	22528	20336	18244	16672	14960	13442	11968	10476	9239	8125	7331	6535	5451	4971	4373	3945	3479	3284	2943	2749	2591	2407	2379	2228	2119	1939	1843	1805	1743	1648	1655	1707	1726	1863	1956	2018	2061	2144	2114	2178	2100	2080	2015	1918	1854	1707	1654	1600	1523	1372	1363	1269	1190	1198	1098	1142	1083	1128	1128	1110	1141	1174	1181	1238	1243	1263	1292	1421	1483	1570	1673	1829	1968	2184	2500	2772	3203	3686	4418	5220	6188	7352	8670	10170	12222	14157	16318	18878	20971	23626	26378	28374	31047	33218	35160	36164	37857	37959	37697	37788	37386	36358	35489	33725	32526	30347	29042	26759	25334	23388	21431	19835	18475	16772	15090	13915	12710	11634	10494	9487	8451	7405	6665	5967	5240	4571	4093	3876	3582	3317	3282	3312	3305	3426	3470	3619	3710	3827	3735	3818	3606	3491	3146	2900	2503	2149	1853	1570	1282	1062	932	944	930	1014	1254	1396	1762	2080	2345	2527	2704	2798	2846	2814	2625	2554	2265	2088	1743	1478	1212	984	786	602	465	336	249	237	222	277	319	448	529	638	743	852	979	1055	1126	1171	1198	1167	1111	958	866	742	602	439
123	136	161	221	318	418	504	648	769	876	1003	1075	1162	1164	1191	1186	1114	1028	962	858	670	573	496	371	296	231	253	317	433	577	806	986	1232	1470	1707	1926	2158	2230	2423	2555	2571	2645	2607	2586	2437	2398	2256	2129	1950	1860	1714	1680	1734	1831	2052	2287	2624	2968	3444	3841	4350	4751	5247	5638	5952	6472	6733	6985	7263	7226	7344	7398	7595	7408	7474	7485	7402	7542	7779	8214	8640	9438	10352	11434	12892	14421	16338	17926	19537	21700	23911	25547	27859	29446	31392	32827	34297	35806	37123	38927	39906	41574	42643	43453	44318	45241	46961	46767	46626	46769	45500	44306	43336	41197	40423	37914	35448	33069	31620	28754	26013	23494	21524	19168	17719	15795	14040	12415	10837	9688	8551	7777	7063	6043	5467	4939	4574	4066	3796	3640	3338	2968	2767	2533	2269	2089	1988	1872	1812	1885	1942	2088	2346	2540	2667	2895	2899	3036	3056	3031	2811	2740	2472	2369	2206	2016	1719	1661	1487	1325	1248	1192	1176	1196	1164	1234	1195	1263	1294	1357	1405	1396	1429	1430	1423	1433	1486	1465	1507	1492	1541	1585	1668	1725	1890	1981	2117	2356	2668	3009	3417	4079	4793	5684	6642	8099	9267	10801	12526	14450	16353	18349	20820	22627	24973	26578	27864	29421	30227	30859	31040	30620	30382	29951	29483	28267	27310	26142	24877	23662	22503	21575	20087	19445	18417	17321	16531	15836	14839	13831	12832	11739	10912	9946	9019	8162	7364	6711	6090	5223	4741	4509	4338	3982	3949	4126	3914	4317	4344	4529	4538	4681	4616	4605	4439	4082	3739	3389	2956	2548	2135	1779	1442	1215	1035	953	978	1050	1215	1422	1668	1921	2077	2275	2370	2488	2498	2389	2341	2092	1933	1731	1511	1255	1026	840	730	485	364	277	204	164	159	185	219	342	420	539	687	802	890	1011	1087	1122	1116	1096	990	894	762	655	490
134	154	213	261	387	498	625	739	850	1032	1135	1228	1319	1335	1333	1267	1190	1100	932	799	599	454	384	259	185	180	231	337	480	629	842	1052	1337	1521	1795	2016	2184	2314	2472	2534	2578	2535	2444	2262	2148	1982	1832	1657	1570	1441	1447	1478	1613	1819	2076	2363	2738	3159	3517	4078	4515	4959	5482	5958	6388	6812	7105	7513	7516	7768	7586	7753	7481	7226	7202	6898	7006	7017	7286	7771	8517	9508	10488	11669	13518	15131	16903	18760	20217	22216	24280	26113	27946	29784	31457	33687	35104	36926	38238	40072	41703	43232	44309	44996	45438	45847	46294	46402	46243	46014	44778	43238	41810	40027	38080	35777	33961	30664	27969	25583	23662	21535	18576	16452	14479	12715	11274	9981	8942	8042	7193	6428	5749	5435	5098	4586	4330	3835	3489	3140	2902	2490	2286	2249	2094	2071	2143	2158	2440	2603	2724	2861	2970	3096	3084	3053	2950	2776	2666	2483	2367	2119	1960	1875	1733	1592	1473	1414	1419	1359	1365	1449	1503	1609	1643	1727	1726	1845	1764	1838	1814	1759	1745	1711	1728	1580	1580	1587	1530	1569	1490	1547	1512	1588	1662	1730	1813	1932	2045	2271	2636	2953	3348	3908	4589	5448	6341	7437	8650	10141	11782	13436	15223	17101	18946	20434	22302	23510	25090	26286	27334	28061	28456	28915	29409	29149	29521	29268	28851	28117	27501	26639	26113	25289	24441	22904	22077	21096	19602	17786	16646	15146	13906	12385	10967	9831	8596	7449	6749	5998	5160	4480	4195	3982	3827	3943	3852	3947	4071	4354	4382	4455	4534	4564	4413	4215	3942	3660	3300	2876	2468	2114	1731	1437	1197	1042	1004	957	1005	1138	1271	1489	1701	1822	2039	2190	2206	2211	2279	2145	2074	1891	1802	1540	1395	1152	913	764	575	412	310	228	169	140	150	225	276	358	457	558	667	772	879	893	927	891	883	753	699	617	520
148	198	288	364	492	671	788	922	1080	1217	1313	1420	1488	1397	1388	1243	1151	934	780	586	461	329	248	167	156	226	295	440	604	798	1044	1315	1552	1830	1929	2162	2315	2406	2405	2295	2176	2050	1948	1735	1602	1444	1335	1284	1229	1270	1389	1481	1709	1993	2356	2705	3183	3762	4294	4849	5384	6000	6475	6886	7276	7451	7586	7528	7405	7290	7057	6901	6625	6332	6221	6211	6300	6616	7231	7733	8635	9856	11041	12560	14406	16096	17986	19659	21895	23978	26085	27882	30043	32571	33511	35654	36975	38865	40158	41719	43047	44972	45141	45913	45999	45685	46156	46806	45548	44877	43681	41688	40081	38168	36013	33604	30380	28658	25584	22628	19861	17585	15510	13719	11962	10451	9223	8350	7427	6596	6136	5607	5251	4750	4290	3947	3607	3168	2979	2714	2539	2469	2416	2366	2430	2411	2530	2609	2684	2622	2730	2680	2724	2724	2709	2794	2665	2602	2526	2469	2470	2386	2265	2162	2054	2005	1878	1884	1810	1739	1745	1747	1717	1822	1802	1863	1899	1955	1936	1949	2001	1972	1952	1981	1876	1848	1816	1734	1777	1707	1758	1668	1702	1760	1811	1804	1911	2044	2016	2235	2354	2544	2950	3241	3811	4453	5461	6315	7653	8979	10925	12694	14711	17137	19653	21722	24094	26494	28786	30656	32334	33252	34664	35215	35186	35103	35093	34885	33859	32639	31475	29956	29062	27496	26002	24718	23096	21635	19572	17881	16595	14995	13684	12067	10821	9422	7821	6828	5867	5112	4599	3982	3377	3229	3068	2993	3010	3033	3202	3459	3650	3846	3975	4074	4143	4077	3996	3810	3606	3283	2784	2465	2150	1908	1530	1348	1150	1138	1092	1228	1294	1532	1738	1935	2197	2312	2499	2572	2615	2665	2601	2418	2316	2049	1843	1611	1410	1159	911	735	518	365	274	211	147	162	160	220	296	360	463	545	611	686	723	746	726	723	677	610	537
194	272	346	474	614	763	926	1056	1129	1202	1285	1277	1296	1208	1164	971	843	707	549	413	310	230	187	182	205	297	415	582	774	1040	1261	1492	1693	1862	1983	2068	2093	2067	2051	1904	1772	1679	1524	1404	1344	1242	1260	1249	1249	1369	1528	1806	2183	2587	3057	3651	4225	4787	5373	5876	6231	6658	6796	7128	7109	7170	6865	6890	6709	6457	6197	6029	6043	5987	6031	6041	6281	6710	7328	8176	9300	10532	11942	13606	15786	17421	19712	21817	23782	25924	27976	29569	31960	33460	35118	37042	38125	39137	40860	41963	43135	44225	44627	45368	45740	46036	46109	45242	44808	43708	42206	41091	38895	37435	34264	31765	29408	26660	23737	21362	19173	16851	14631	13014	11165	9773	8554	7657	6821	6254	5547	4969	4382	4114	3806	3526	3240	3064	2849	2764	2619	2478	2444	2380	2250	2222	2325	2370	2451	2639	2826	2955	3111	3387	3599	3680	3801	3785	3639	3610	3388	3165	2933	2691	2419	2152	1997	1781	1714	1576	1511	1498	1525	1650	1651	1719	1826	1889	1965	2023	2103	2050	2089	2018	2023	2032	1980	1900	1835	1743	1745	1824	1809	1804	1874	1911	2001	2030	2247	2342	2582	2872	3166	3593	4115	4888	5953	6909	8204	9722	11393	13422	15492	17864	20143	22555	24493	26722	28378	30172	31268	31927	32386	32464	32242	32143	31083	30335	29413	28362	26832	26122	24727	23258	22516	21145	19331	18160	17084	15912	14852	13681	12358	11257	10235	9425	8111	7094	6085	5210	4621	4069	3527	3155	2966	2747	2760	2884	2982	3296	3540	3882	4157	4451	4605	4778	4639	4614	4435	4127	3873	3378	3044	2641	2267	1931	1616	1513	1388	1445	1420	1623	1809	2081	2146	2449	2490	2734	2794	2814	2801	2750	2596	2431	2267	1988	1781	1481	1287	1051	823	671	500	367	244	197	165	188	208	254	329	424	520	577	664	686	723	738	727	666	598
233	313	417	534	644	726	863	958	1010	1118	1121	1158	1086	1011	945	842	735	587	496	366	247	213	175	217	283	396	574	718	960	1176	1372	1566	1642	1798	1969	1986	2040	1955	1889	1859	1758	1601	1477	1349	1282	1256	1258	1301	1424	1677	1942	2378	2832	3254	3814	4328	4888	5254	5675	6030	6125	6248	6407	6553	6582	6660	6552	6363	6376	6251	6182	6015	5880	5833	5806	6106	6370	6700	7443	8427	9814	11140	12779	14559	16602	18633	20774	22826	24656	26638	28732	30733	32009	33635	35043	36918	37834	39414	40797	42062	43160	43597	45228	45908	46849	46186	46383	45347	44801	44320	42734	41156	39339	36811	35032	32810	30160	27025	24936	21816	19359	16871	14624	12844	11128	9671	8179	7050	6134	5417	4903	4690	4297	3778	3515	3237	3134	2834	2666	2557	2372	2259	2314	2285	2371	2568	2757	3140	3534	3794	4217	4441	4544	4830	4812	4697	4493	4187	3879	3574	3225	2915	2532	2276	2046	1773	1594	1441	1404	1398	1321	1395	1477	1636	1713	1828	1910	1986	2125	2150	2296	2316	2247	2302	2239	2254	2191	2162	2035	2006	1930	1953	1994	2007	2095	2146	2241	2433	2575	2768	2989	3281	3506	3916	4422	5023	5648	6620	7567	8653	10485	11796	13562	15409	17419	18966	20829	21982	23616	24909	25904	26725	26892	27611	27423	27537	27357	26977	26655	26693	25637	25296	24798	24345	23730	22654	21773	21608	20275	19631	18404	16903	15573	14268	12826	11878	10449	9401	8220	6991	5867	5097	4525	3793	3400	3151	3022	3279	3211	3525	3772	4175	4279	4573	4902	5073	5060	5006	4781	4603	4243	3894	3506	3079	2694	2274	1986	1735	1591	1439	1476	1540	1700	1831	1979	2212	2369	2600	2701	2833	2894	2887	2802	2642	2587	2328	2153	1840	1707	1437	1217	962	776	632	469	321	277	229	206	232	286	293	401	463	508	577	594	624	627	574	559
240	327	427	516	617	705	824	954	981	1048	1128	1131	1079	985	891	789	623	491	358	253	191	193	210	294	392	551	732	942	1158	1407	1550	1736	1960	2094	2134	2177	2190	2069	1955	1807	1607	1501	1365	1239	1206	1229	1378	1501	1694	2062	2364	2759	3215	3702	4111	4503	5003	5280	5783	6127	6519	6753	6929	6967	7116	6897	6862	6475	6354	6209	5727	5615	5410	5386	5359	5761	6210	6878	7816	9019	10508	11883	13598	15601	17499	19235	21147	23166	25320	27148	28770	30885	32764	34138	35192	37320	38698	40246	40998	42740	44104	45256	46482	46811	47051	47328	46321	47115	46583	44957	43877	42985	40588	38446	36078	33214	30560	27752	25007	21958	19700	17218	14964	12839	11202	9816	8457	7496	6560	5921	5312	4813	4386	3951	3686	3226	2979	2695	2620	2576	2560	2615	2823	3045	3184	3577	3864	4208	4494	4657	4724	4842	4700	4602	4334	4249	3945	3578	3388	3009	2756	2554	2317	2024	1875	1770	1624	1603	1504	1526	1531	1689	1757	1863	2062	2148	2296	2453	2630	2671	2845	2919	2946	3023	2939	3016	2907	2929	2777	2761	2593	2640	2651	2673	2748	2758	2921	3018	3226	3369	3652	3841	4096	4389	4935	5386	6083	6653	7703	8779	10115	11375	13079	14659	16421	18276	20233	22147	23669	26014	27533	28967	29789	31191	31806	32027	32569	33173	32991	32442	32580	31879	30956	30554	29653	27833	26411	25728	24546	22615	20569	18569	17047	15243	13501	11988	10652	9423	8097	6886	5585	4693	4062	3361	2892	2745	2397	2389	2524	2734	3020	3300	3628	3926	4151	4386	4460	4444	4475	4354	4158	3823	3425	3206	2806	2474	2047	1865	1663	1541	1500	1494	1553	1769	1896	2181	2358	2588	2784	2939	3065	3214	3217	3178	3116	2985	2741	2514	2306	1977	1664	1424	1219	959	716	579	442	326	264	227	232	268	319	331	423	453	488	556	553	578	492
290	340	481	582	686	843	935	1030	1077	1059	1065	1034	949	821	729	549	425	312	224	182	183	213	294	429	588	803	1011	1228	1516	1698	1892	2057	2180	2229	2239	2220	2114	1983	1754	1625	1461	1352	1265	1265	1345	1365	1521	1763	2006	2295	2701	3120	3709	4173	4662	5383	5892	6357	6772	7283	7413	7613	7535	7394	7143	6599	6394	6056	5588	5307	5031	4925	4900	5068	5417	5887	6536	7355	8505	9594	11251	12755	14671	16545	18716	20579	22648	24947	26896	28872	30826	32389	33803	35655	36943	38369	39332	40606	41933	42838	44530	45604	46397	47060	47643	47854	48439	46800	46592	45434	43762	41919	40545	37860	35382	33141	30606	27954	25605	22845	20361	18548	16115	14349	12861	11339	10103	8848	8046	7084	6347	5592	5046	4484	4061	3676	3359	3046	3116	3063	3070	3155	3387	3534	3666	3816	3967	4177	4342	4416	4454	4597	4616	4547	4515	4469	4272	4155	4034	3800	3476	3218	3011	2622	2426	2242	1986	1888	1767	1786	1759	1909	1995	2114	2317	2470	2667	2938	3070	3280	3388	3476	3553	3536	3506	3478	3441	3352	3176	3004	2908	2852	2968	2871	2890	3155	3410	3534	3789	4053	4448	4654	5048	5455	6046	6817	7416	8340	9428	10577	12007	13544	15165	17322	19220	21098	23121	25500	27851	29021	30818	32082	33355	33896	34015	34674	34668	33998	33549	32549	32117	30891	29552	28613	26803	25290	23912	22991	20917	19076	17331	15891	14467	13127	11590	10353	8959	8053	7080	6244	5113	4105	3409	2919	2368	2006	1808	1703	1773	1845	2097	2362	2638	3109	3436	3614	4067	4276	4360	4342	4264	4144	3841	3584	3193	2886	2561	2215	1962	1816	1649	1701	1658	1850	1979	2206	2415	2731	3036	3158	3366	3550	3550	3546	3581	3327	3192	2928	2656	2443	2024	1759	1530	1240	989	775	579	443	377	302	251	242	240	287	359	423	485	533	567	639	602
335	431	508	612	696	805	810	837	851	832	782	714	662	545	460	363	284	221	185	202	228	312	450	621	865	1058	1337	1536	1735	1910	2014	2096	2103	2118	2047	1970	1826	1677	1595	1475	1317	1364	1278	1309	1401	1489	1758	2041	2430	2844	3286	3935	4575	5158	5808	6387	6856	7109	7231	7305	7406	7161	7014	6572	6218	5897	5526	5365	5049	4916	4825	4681	5019	5190	5540	6244	7006	8114	9267	10701	12339	14168	16154	18356	20490	22736	24567	26256	28557	30153	31316	33325	34400	35548	37200	38575	39758	40980	42321	43530	43861	45291	46053	46959	47367	46788	45752	45492	45282	44925	42223	42239	40622	38135	36145	34353	31817	30336	28264	25351	23182	21347	19394	17059	15572	13763	12198	10582	9217	8089	7248	6439	5782	5143	4693	4222	3913	3548	3459	3381	3293	3243	3413	3495	3692	3878	4170	4491	4885	5076	5524	5740	5994	6089	6059	5889	5715	5375	4882	4594	4028	3611	3326	2913	2648	2362	2150	1977	1943	1931	2016	2069	2209	2337	2535	2654	2853	3119	3253	3454	3505	3525	3601	3520	3574	3489	3531	3422	3371	3225	3229	3141	3122	3177	3343	3564	3807	4074	4383	4842	5268	5903	6234	6824	7316	8129	8914	9856	10709	11875	13010	14663	16040	17670	19508	20955	22445	24251	25369	26077	27612	28245	28386	28439	28973	28302	28190	27593	26792	25974	25717	24505	23794	23250	21471	20738	20237	19426	18275	16838	16064	15190	14291	13537	12490	11577	10290	9405	8519	7865	6821	5526	4516	4002	3233	2597	2289	1957	1901	1815	2051	2411	2699	3139	3505	3873	4339	4589	4781	4871	4905	4826	4545	4137	3814	3334	2966	2541	2227	1881	1758	1661	1566	1640	1703	1908	2132	2419	2663	2870	3044	3211	3350	3353	3392	3385	3209	2945	2824	2492	2342	2007	1736	1375	1177	924	738	578	432	338	293	268	266	272	333	361	444	519	558	554	586
338	421	468	548	587	640	657	695	684	655	621	541	482	431	339	273	230	175	182	253	328	467	607	793	994	1225	1418	1563	1737	1839	1923	1941	1982	1896	1903	1813	1757	1650	1502	1424	1362	1320	1298	1318	1460	1769	2073	2382	2882	3455	3857	4371	4959	5394	5772	6134	6356	6621	6538	6594	6557	6467	6260	6070	5817	5575	5280	5033	4952	4699	4638	4722	4902	5375	6003	6844	7816	8977	10516	12045	13708	15490	17335	19581	21628	23291	25571	27289	28759	30221	31331	32694	34375	35851	36717	37266	38415	39276	40979	41468	42380	43110	43822	44341	44722	45362	45570	45407	44801	44394	44776	43033	41697	40374	38583	37416	35192	32217	29908	27900	25071	23004	20822	18694	16770	14964	13356	12040	10538	9519	8454	7421	6602	5879	5333	4681	4232	3798	3603	3488	3527	3634	3907	4377	4633	5100	5546	5953	6358	6560	6865	7066	6924	6787	6565	6308	5806	5375	4801	4372	3805	3466	3188	2874	2592	2372	2253	2211	2149	2178	2322	2359	2432	2541	2781	3013	3154	3352	3618	3751	3918	4210	4287	4420	4408	4453	4447	4460	4373	4304	4268	4124	4210	4182	4349	4425	4734	5029	5431	5886	6320	6866	7454	7886	8244	9124	9616	10372	10994	12037	12943	13833	15214	16296	17583	18648	19701	20937	22326	23204	24289	24813	25449	26031	26112	26598	26699	26782	26678	26739	26918	26643	26071	26027	25285	25000	24775	24338	22672	21646	20715	19829	18509	17520	16183	14750	13120	11679	10441	9556	8303	6770	5436	4648	3780	2879	2452	1996	1901	1802	1823	2086	2316	2774	3121	3659	3971	4384	4440	4598	4598	4562	4393	4060	3728	3317	2927	2558	2161	1821	1568	1472	1304	1350	1391	1518	1669	1906	2195	2354	2582	2804	3049	3101	3254	3242	3082	3018	2906	2632	2411	2202	1942	1623	1349	1123	901	767	542	431	361	307	284	273	308	357	388	467	504	530	537
310	392	471	538	593	606	610	648	627	575	506	459	396	361	289	216	198	181	246	348	443	576	761	974	1154	1317	1534	1724	1772	1915	2016	1998	1973	1974	1888	1765	1608	1432	1355	1216	1146	1180	1321	1434	1667	1929	2322	2630	3072	3538	3881	4301	4616	5111	5420	5856	6154	6399	6489	6624	6640	6654	6366	6015	5793	5333	5074	4798	4611	4503	4593	4747	5125	5686	6626	7575	8805	10183	11305	13091	14851	16570	18393	20396	22367	23888	25735	28025	29515	30509	31743	33125	34083	35016	36628	37343	38124	38813	39517	40559	41169	42654	43099	44645	45558	45959	46055	45347	45152	44681	43658	42766	41906	39952	38165	36768	34806	32159	29921	28213	25850	24253	21638	19905	18170	16530	15116	13668	12241	11227	9810	8690	7518	6600	5848	5090	4770	4362	4169	4151	4389	4484	4837	5197	5700	6065	6158	6527	6587	6742	6651	6487	6373	6250	5956	5587	5215	4773	4465	4042	3667	3457	3260	2990	2761	2648	2488	2467	2457	2573	2578	2692	2822	3062	3295	3612	3999	4262	4562	4853	4990	5265	5521	5559	5569	5497	5435	5323	5287	5038	4897	4759	4772	4768	4853	4858	5184	5502	5812	6163	6772	7195	7883	8142	8740	9432	10166	11043	11719	12525	13296	14446	15568	16913	18155	19326	20506	21995	23623	24765	26165	27266	28125	29009	29508	29965	30555	30923	31006	30329	30545	29471	29323	28627	27111	26330	25758	24390	23055	21396	20061	18890	18092	16610	15272	13812	12490	11027	9820	8890	7790	6451	5232	4448	3569	2656	2228	1722	1479	1326	1349	1456	1694	2007	2373	2696	3126	3445	3766	3932	4099	4181	4048	3876	3725	3355	2923	2620	2255	1861	1558	1316	1201	1169	1115	1169	1321	1540	1811	2028	2303	2599	2846	2996	3088	3146	3097	3027	2884	2745	2604	2211	2033	1760	1471	1234	1005	788	608	475	392	324	268	260	272	317	393	426	511	557	559
385	484	547	619	622	624	638	614	538	472	400	350	290	201	173	165	182	226	301	415	537	699	912	1095	1331	1483	1623	1784	1918	2012	1960	1908	1881	1671	1510	1349	1227	1130	1079	1004	1072	1158	1315	1452	1729	2014	2321	2644	3068	3509	3951	4466	4918	5364	5895	6241	6502	6629	6664	6619	6405	6132	5774	5495	4980	4731	4341	4372	4158	4312	4519	4949	5468	6121	7117	8145	9424	10689	12270	14144	15823	17836	19767	21824	23990	25720	27613	29425	30208	32087	32607	33627	34690	35804	36467	36504	37725	38693	39562	40675	41493	41723	42516	42773	42574	42775	43172	42970	42419	41535	41094	40607	39016	38191	36289	35321	33464	31882	30346	29151	26876	25605	23396	21971	20189	18562	16512	14874	13392	11938	10505	9254	8181	7115	6347	5752	5271	5007	4687	4617	4709	4643	4962	5087	5248	5599	5735	5976	5981	6098	6131	6047	6091	5926	5871	5654	5491	5147	4824	4376	4147	3881	3575	3439	3231	3016	2884	2878	2916	2922	3107	3278	3461	3579	3843	4113	4485	4713	4925	5254	5363	5441	5573	5639	5522	5544	5386	5220	5002	4868	4665	4578	4618	4616	4694	4828	4998	5360	5715	6139	6692	7321	7980	8585	9371	10124	11044	11751	12613	13494	14338	15239	16362	17944	18999	20032	21244	22758	23785	24876	25627	26397	27049	27164	27907	27659	27412	27027	26503	25675	25359	24384	23716	22675	21589	20941	20435	19178	18466	17051	16591	16096	15438	14573	13697	12938	11944	10873	9957	9197	8258	7205	6081	5311	4515	3455	2854	2218	1781	1443	1304	1280	1451	1672	1950	2387	2846	3215	3745	4132	4381	4485	4547	4465	4215	3866	3490	3098	2684	2256	1888	1525	1270	1080	970	966	1071	1178	1387	1643	1873	2079	2254	2457	2577	2680	2723	2719	2544	2495	2288	2089	1864	1714	1451	1235	978	839	709	552	423	364	282	252	256	300	356	426	487	563	566
465	481	512	551	564	517	487	454	391	349	307	235	205	147	173	159	198	277	396	536	707	901	1096	1304	1444	1581	1653	1752	1758	1719	1629	1479	1336	1180	1076	966	892	826	863	896	974	1088	1240	1501	1747	2160	2584	2997	3541	4114	4474	5018	5317	5697	5997	6064	6123	5995	5950	5653	5342	5111	4912	4486	4357	4151	4030	4033	4109	4268	4629	5198	5806	6687	7842	9281	10589	12179	13956	16138	17996	19715	21662	23818	25473	27049	28470	30178	31319	31829	32804	33699	34161	35074	35493	36379	37080	37345	38014	38178	38203	38495	39470	39670	40636	39392	38972	38649	39682	39992	38848	38636	38033	36437	36338	35009	34031	32783	31027	29287	28072	26140	24578	22739	20636	18907	16882	15267	13818	12168	10940	9636	8574	7581	6698	6035	5327	5001	4598	4400	4336	4398	4477	4779	5032	5320	5719	6031	6401	6560	6633	6606	6868	6581	6374	6143	5654	5379	4908	4523	4210	3844	3646	3411	3203	3053	3045	2995	2982	3037	3157	3293	3385	3500	3755	3985	4150	4494	4697	4812	5000	5111	5286	5457	5400	5469	5314	5393	5257	5247	5107	4979	4888	4876	4980	5077	5393	5711	6017	6569	7071	7753	8393	9132	9762	10331	11091	11782	12522	13377	14206	14991	15750	16406	17480	18002	18886	19610	20008	20784	21235	21513	21999	21839	22311	21921	22019	21841	21909	21420	21636	21135	20836	20924	20200	20356	20571	20380	19707	19428	19214	19087	18697	18474	17643	16834	15768	14951	13858	13171	11725	10322	8748	7839	6449	5145	4350	3256	2560	2066	1758	1580	1660	1818	2094	2508	2971	3440	3904	4226	4651	4903	5059	4754	4502	4148	3937	3357	3049	2525	2023	1618	1234	1013	823	741	706	786	906	1010	1224	1426	1627	1819	2003	2112	2188	2224	2182	2089	2044	1913	1802	1595	1419	1252	1063	910	737	590	469	369	317	274	277	276	319	378	431	499	540
457	443	493	537	509	480	434	431	393	331	274	199	160	166	187	227	284	376	506	659	818	956	1092	1179	1306	1351	1403	1420	1425	1313	1240	1151	1026	954	856	735	649	686	715	806	929	1183	1476	1795	2161	2576	3031	3408	3844	4189	4588	4894	4984	5099	5231	5068	5163	4978	4981	4809	4591	4458	4344	4142	3961	3927	3752	3851	4200	4502	4910	5669	6596	7787	8966	10456	12002	13752	15326	17429	18965	20664	22604	24275	25990	27417	28340	29889	30770	32011	32200	32723	33508	34218	34157	33733	34396	34741	35148	36229	35924	36723	36822	37084	37041	36754	38048	38731	38894	38292	38442	38135	36939	36040	34990	33926	32758	31391	29733	28626	26873	25432	23662	21960	20342	18499	16818	15414	13773	12250	10994	9510	8296	7391	6452	5599	5000	4509	4398	4158	4196	4477	4755	5024	5408	5817	6092	6531	6677	6826	6736	6515	6395	6192	5873	5493	5104	4656	4218	3891	3458	3232	3079	2880	2734	2692	2619	2681	2643	2708	2903	3021	3206	3427	3678	3894	4163	4462	4760	4936	5345	5469	5716	5808	5958	6051	6155	5976	5926	5832	5659	5388	5405	5342	5432	5582	5630	5852	6106	6628	6996	7686	8127	8632	9304	9700	10321	10852	11580	12188	12882	13528	13920	14624	15349	15901	16868	17384	17969	18973	19593	20521	21092	22016	22538	22809	23979	24263	24809	24900	25617	25511	26195	25945	25522	25682	25753	25588	25156	24056	23475	22712	22007	20999	20123	18727	17178	16143	15078	14214	12555	10765	9286	7957	6629	5367	4270	3310	2628	1952	1576	1400	1438	1619	1822	2168	2675	3097	3545	3935	4222	4338	4468	4754	4571	4237	4043	3685	3172	2667	2286	1756	1474	1113	895	686	561	540	570	601	761	907	1074	1293	1447	1621	1765	1873	1876	1900	1830	1720	1656	1486	1335	1184	1009	859	707	568	452	363	285	261	227	234	260	330	390	430	491
522	532	590	639	621	543	490	443	364	289	246	202	187	172	230	249	339	433	551	678	810	911	1024	1099	1144	1197	1229	1259	1189	1141	1039	901	795	687	624	537	553	600	675	866	1053	1395	1727	2033	2373	2708	3061	3424	3683	3912	4241	4440	4706	4865	5012	5027	4952	4818	4691	4541	4380	4244	3974	3735	3667	3640	3605	3860	4200	4874	5462	6423	7494	8685	9886	11247	12796	14400	16001	17719	19641	21179	22973	24833	26470	27987	29310	29901	31733	31850	32186	33168	33122	33167	33255	33747	34621	34865	35060	35493	35873	36865	36834	37178	36946	36475	36432	36086	36628	36741	35148	34899	33612	32640	31799	30452	30064	28484	27600	26385	25210	24113	22354	20795	19379	17578	16124	14390	13008	11547	10079	8780	7581	6737	5923	5413	5012	4774	4570	4493	4628	4858	4948	5175	5335	5548	5747	5767	5767	5802	5489	5271	5138	4855	4452	4258	3850	3500	3224	2958	2661	2495	2351	2336	2328	2262	2318	2369	2410	2602	2838	3005	3187	3533	3693	4087	4384	4641	4984	5233	5511	5766	5930	6028	6060	6215	6041	5894	5836	5618	5490	5217	5024	4984	5027	5098	5238	5250	5628	5936	6434	6884	7295	7727	8366	8876	9564	10195	10748	11453	12204	12705	13667	14258	15292	15947	16853	17906	19094	20013	21163	22180	23032	24047	24496	25285	25872	25811	26316	25935	26064	25840	25493	25446	24647	23747	23603	23525	22769	22025	20653	20115	19366	18645	17642	16889	16015	14948	13957	13153	11568	10063	9020	7909	6474	5451	4525	3318	2702	2045	1710	1305	1231	1295	1446	1766	2137	2605	3075	3532	4039	4451	4755	4824	4773	4893	4684	4347	3922	3516	3015	2538	2200	1721	1299	979	721	565	491	503	517	641	738	889	1044	1245	1312	1424	1519	1533	1566	1470	1434	1327	1211	1098	941	814	713	573	494	358	271	236	184	180	189	228	308	367	455
645	710	655	640	601	527	440	392	310	259	189	167	146	168	209	263	351	414	537	637	789	896	1025	1085	1138	1214	1180	1124	1036	885	727	607	528	392	378	414	473	577	802	1003	1282	1564	1904	2268	2603	2985	3336	3713	4110	4436	4672	4951	5084	5249	5169	5061	4913	4677	4374	3966	3778	3612	3452	3410	3350	3540	3646	4078	4482	5005	5915	6881	8077	9287	10820	12167	13806	15559	17392	19374	21207	22776	24315	26567	27542	29207	29967	31327	31465	32280	33102	32844	33146	33612	33830	34226	33992	33524	33651	33940	34453	34690	34224	33991	34025	34481	34423	33461	32808	32561	32389	31312	31097	30406	29232	28673	27929	27011	26079	24791	23923	22688	21375	19731	17861	16499	15164	13610	12121	10782	9603	8458	7689	6858	6150	5502	5192	4898	4599	4292	4302	4203	4234	4189	4238	4428	4417	4447	4341	4378	4145	4124	3979	3838	3682	3372	3135	2902	2646	2517	2375	2290	2197	2173	2171	2219	2201	2385	2518	2615	2767	2954	3119	3298	3601	3686	4036	4300	4507	4588	4823	4957	5056	5145	5115	5216	5109	4970	4910	4854	4804	4731	4645	4532	4458	4612	4750	4910	5305	5451	5953	6403	7023	7420	8152	8761	9335	10080	10710	11585	12094	13004	13545	14275	15168	16062	16943	17693	18312	18860	19653	20237	21116	21190	21669	21997	22346	21977	21891	21873	21748	21737	21221	21415	21186	20414	20572	20692	20702	20253	19960	19488	19019	18493	18230	18058	17389	16531	15786	15080	13394	12300	11200	9857	8347	7238	6013	4764	3961	3100	2331	1848	1632	1566	1687	1944	2391	2913	3448	4035	4572	4940	5383	5778	5897	5839	5799	5551	4941	4566	4079	3567	3071	2486	1962	1450	1049	769	619	488	450	462	509	609	707	827	971	1062	1196	1229	1301	1313	1322	1325	1221	1137	1064	946	883	734	624	503	371	304	239	177	176	207	263	314	370
634	714	633	621	553	483	407	371	316	253	210	176	166	207	238	302	378	514	642	790	896	967	1004	1043	1019	959	915	825	661	549	432	330	306	293	354	441	569	734	965	1310	1653	2073	2500	2935	3429	3777	4275	4551	4793	5114	5062	5125	5031	4940	4698	4477	4222	3939	3655	3564	3263	3229	3191	3163	3299	3477	3818	4301	4871	5535	6374	7470	8794	10251	11807	13522	15117	17049	18884	20738	22050	23628	25361	26791	28035	28620	30166	31046	31568	32600	32412	33132	33948	33488	33136	32515	33349	33747	33695	33664	33822	34151	33520	33014	32524	31599	32041	32443	32612	31099	31139	31599	30161	29446	28614	27419	27056	25870	25403	23941	22933	21665	20391	19026	17733	16220	14968	13500	12080	10545	9582	8329	7296	6335	5450	4882	4375	3895	3622	3433	3334	3304	3287	3367	3529	3686	3812	3909	4132	4065	3942	3894	3742	3452	3210	2952	2820	2584	2399	2177	1985	1854	1787	1811	1846	1894	1928	1941	2049	2122	2211	2327	2460	2614	2791	2981	3236	3373	3586	3698	3747	3949	4167	4151	4294	4346	4430	4521	4638	4472	4505	4491	4553	4439	4588	4752	4900	5092	5375	5721	6163	6634	7052	7674	8105	8508	9255	9889	10483	11040	11675	12358	12910	13487	14107	14883	15306	15931	16390	16895	17424	18273	18906	19539	20178	20781	21204	21706	22191	22552	22768	23919	24009	24037	24632	24618	24759	25138	25437	25399	25702	24835	24345	24043	23455	22830	22009	20906	20048	18024	16304	15058	13383	11660	9831	8358	6926	5631	4438	3386	2523	2076	1672	1580	1618	1942	2361	2882	3425	4096	4741	5236	5456	5855	6180	6251	6140	5978	5598	5074	4751	4240	3635	3078	2519	1956	1553	1168	860	653	534	475	432	482	565	667	802	873	962	1112	1177	1245	1222	1249	1210	1123	1086	1002	940	794	656	574	425	322	217	189	174	183	199	266	335
666	642	618	617	523	482	394	332	263	214	160	173	195	229	264	374	455	547	654	755	777	813	799	756	711	687	621	553	435	360	335	270	277	309	411	623	850	1096	1476	1877	2383	2780	3223	3690	4109	4400	4672	4904	4865	4954	4942	4785	4763	4524	4331	4125	4042	3850	3587	3344	3178	3152	3101	3141	3359	3681	4144	4845	5463	6509	7583	8742	9992	11684	12888	14434	16112	17798	19246	20907	22346	23799	25448	27127	28140	29183	30234	30874	31577	31589	32254	33026	32733	31937	32268	33176	33011	32738	32503	32541	33230	33587	33607	34405	34305	34266	32751	31908	32625	32723	31341	30469	30148	28306	27656	26567	26269	25183	24359	23101	22188	20962	19595	18163	16848	15566	13922	12286	10892	9537	8454	7089	6092	5217	4518	4125	3744	3536	3404	3467	3429	3520	3555	3614	3675	3736	3845	3756	3717	3624	3481	3178	2978	2720	2472	2195	1999	1786	1592	1441	1303	1258	1171	1173	1200	1270	1372	1421	1517	1604	1765	1864	1966	2086	2300	2372	2605	2688	2938	3069	3231	3567	3596	3843	3917	4103	4214	4385	4423	4470	4554	4504	4557	4626	4670	4853	5098	5327	5545	5812	6172	6486	6983	7241	7704	8186	8702	9188	9612	10149	10842	11388	12166	12997	13632	14441	15154	16384	17242	18343	19249	20281	21404	22555	23773	24499	25574	26704	27137	27897	27772	28889	28765	28297	28809	28853	28337	27717	27255	26977	26521	26106	25506	24329	23462	22856	21070	19868	18568	16652	15414	14032	12114	10398	9201	7674	6343	4971	3876	3079	2273	1745	1371	1241	1211	1530	1790	2280	2871	3473	4013	4753	5435	5779	5998	6252	6510	6391	6081	5791	5452	5021	4527	3892	3369	2728	2169	1702	1386	1057	779	666	533	490	498	525	657	767	851	942	1042	1076	1193	1165	1168	1187	1133	1048	984	921	819	682	534	429	306	218	165	162	171	167	220
730	715	702	642	573	521	396	315	240	189	143	157	181	216	268	331	382	452	511	585	667	653	663	685	643	586	521	439	364	291	259	296	315	440	679	927	1290	1589	2065	2502	2912	3362	3728	3995	4363	4570	4843	5060	5097	5134	5146	4993	4879	4713	4565	4341	3975	3754	3463	3240	3080	3099	3116	3350	3774	4221	4842	5523	6342	7305	8441	9540	10776	12193	13499	14964	16563	18182	20025	21979	22940	24740	25688	27375	28437	29487	29771	31397	31155	31486	32473	31878	31644	33315	33507	33875	33340	32803	32845	33683	33705	34260	33782	34259	34502	34417	34694	33125	32070	31968	31488	30245	29445	28690	26705	26724	25266	24896	23460	22473	21289	19960	18779	17422	15867	14637	12944	11638	10263	9168	8182	7203	6529	5868	5323	4860	4607	4378	4216	3919	3810	3641	3516	3346	3186	3144	3035	2753	2727	2528	2352	2081	1865	1662	1449	1251	1151	997	896	840	861	878	952	1018	1136	1258	1369	1429	1529	1651	1775	1855	1856	1959	2039	2162	2268	2437	2608	2710	2982	3072	3208	3380	3564	3517	3682	3763	3858	3890	3925	3927	3980	4186	4226	4486	4636	4987	5128	5437	5745	6050	6495	7137	7594	8209	8694	9262	9801	10576	11573	12047	13154	14059	15226	16401	17207	18570	19522	20836	21666	22793	23482	24354	25324	26058	26311	26765	26987	27068	26783	26516	26937	25592	25511	25158	24852	23980	23214	22440	22213	21797	21370	20949	20037	19402	18281	17196	16114	15418	14342	12966	11587	10084	8970	7492	6279	5154	4115	3298	2447	1884	1476	1232	1175	1307	1633	2056	2587	3206	3881	4573	5277	6097	6798	7089	7198	7468	7268	7041	6712	6238	5875	5166	4480	3670	2981	2501	1961	1496	1162	917	719	640	606	623	681	751	841	975	1071	1156	1206	1337	1366	1324	1396	1361	1368	1259	1176	1007	837	667	502	343	247	193	138	146	176
743	656	617	527	425	364	276	233	175	168	151	148	161	187	239	309	394	451	549	616	673	709	729	690	587	519	425	358	261	221	233	327	488	659	957	1291	1608	2031	2410	2894	3361	3781	4155	4500	4819	5214	5448	5602	5755	5620	5500	5277	5179	4717	4434	4084	3839	3628	3230	3135	3148	3177	3360	3550	4020	4462	5027	5898	6664	7644	8832	9957	11255	12933	14381	15860	17394	18873	20730	22639	23826	25188	26401	27393	29256	29257	30123	30382	30918	32635	32366	32184	34261	34236	34204	33831	34022	34546	35223	35300	35772	35875	35308	34598	34159	34027	34467	34673	33743	32036	31393	31013	29597	29294	28171	27459	26555	25041	23871	23339	21952	20481	19429	18201	16915	15635	14413	12917	11719	10715	9486	8509	7484	6578	5825	5233	4547	4071	3620	3273	3020	2746	2623	2353	2240	2104	2005	1853	1749	1602	1585	1404	1280	1113	1067	1004	957	924	935	942	1049	1096	1204	1317	1431	1557	1631	1678	1789	1813	1844	1824	1851	1818	1831	1844	1938	1936	2074	2148	2214	2270	2331	2498	2539	2559	2677	2809	2937	3067	3195	3437	3534	3757	4064	4353	4724	5108	5464	5950	6381	6913	7365	7975	8539	9286	9809	10431	11229	11985	12768	13521	14443	15455	16378	17288	18134	19550	20025	20676	21222	21957	22474	23280	23741	23956	24384	24432	24588	24128	24252	24086	24331	23938	23659	23326	23420	23292	23083	22681	22396	22118	21996	21515	20987	20883	20411	19757	18971	18406	17155	15582	13974	12863	11243	9763	8262	6856	5616	4158	3314	2445	1823	1348	1151	1278	1552	2008	2693	3369	4274	4954	5642	6274	6880	7564	7757	7828	7887	7614	7361	6766	6328	5607	4871	4162	3485	2890	2399	1856	1459	1176	896	700	677	680	695	731	830	928	1057	1177	1318	1371	1469	1463	1507	1577	1503	1422	1293	1169	994	807	657	450	310	203	156	145	149
640	556	489	418	356	266	238	182	145	134	135	172	205	242	321	413	485	557	622	658	673	626	605	521	417	361	292	242	248	254	330	452	673	896	1213	1577	2012	2497	2914	3433	3953	4489	5049	5395	5753	5866	6041	6081	5891	5747	5352	5017	4728	4450	4055	3698	3559	3337	3246	3177	3028	3114	3234	3639	4064	4617	5310	6290	7377	8492	9729	11187	12615	13888	15209	16622	18279	19665	21332	22422	23845	24980	25762	27275	28592	28862	30522	30963	31925	32472	32276	33163	33836	33368	32882	33611	34699	35035	35780	36027	36005	36446	36784	36844	36859	35379	35355	35708	36176	34591	33824	33427	32466	31119	30422	29206	28589	26819	26134	24762	23746	22703	21216	20063	18427	17025	15174	13857	12326	10891	9306	8059	6966	5970	5125	4486	3997	3540	3292	3074	2846	2782	2694	2563	2453	2345	2208	2009	1939	1744	1566	1449	1297	1147	1083	1007	931	933	952	977	1034	1142	1258	1365	1467	1562	1596	1661	1675	1713	1668	1635	1625	1534	1519	1457	1488	1417	1429	1498	1511	1568	1639	1759	1915	2110	2336	2498	2717	2915	3320	3520	3878	4271	4565	5084	5531	6016	6369	6917	7434	7843	8437	9086	9351	9908	10428	11199	11598	12193	12982	13777	14547	15148	15945	16994	17915	18594	19411	20135	20993	22066	22769	23988	24496	25175	25860	26124	26279	26893	26851	26981	27108	27372	27548	27173	27432	27071	26744	26890	26339	26059	25367	24912	24221	23798	22898	21907	20868	19245	17666	15917	14339	13049	11221	9752	7964	6627	5274	4028	3045	2215	1469	1041	866	918	1101	1476	1979	2617	3400	4247	5217	5638	6122	6867	7191	7318	7482	7429	7094	6747	6258	5603	5084	4477	3784	3155	2611	2056	1632	1259	1014	784	703	649	631	671	748	884	1008	1158	1269	1399	1471	1521	1608	1597	1665	1526	1433	1311	1117	917	757	570	371	271	224	150	159
526	468	400	342	276	240	194	154	144	137	156	207	277	324	416	440	504	483	562	548	517	517	438	381	321	300	255	255	283	280	404	565	847	1130	1571	2009	2514	3157	3588	4088	4593	5063	5432	5823	5754	5801	5695	5659	5525	5309	5086	4655	4436	4169	3830	3530	3315	3014	2917	2883	3044	3081	3331	3916	4494	5433	6165	7246	8267	9420	10736	12066	13349	14552	15939	16910	18335	19692	21174	22377	24044	24816	26108	27476	28188	29314	29923	30451	31934	31453	31932	32755	32357	31749	32659	34258	35173	35986	36020	36227	36876	38001	38614	39686	39928	39080	37901	36882	37444	37545	35484	34815	34710	32388	32132	30948	29936	28665	27569	25824	24797	23119	21338	19786	18327	16631	14854	13207	11757	10515	9205	8285	7260	6692	6034	5654	5244	4896	4675	4337	4023	3751	3486	3164	2837	2528	2279	2072	1810	1527	1372	1175	1003	875	808	728	740	722	847	955	1070	1254	1423	1566	1705	1867	1954	2105	2102	2158	2132	2022	1905	1771	1730	1607	1564	1506	1435	1458	1532	1565	1711	1792	1985	2197	2437	2674	2878	3235	3356	3703	4104	4420	4767	5157	5518	6086	6447	6787	7178	7856	8335	8691	9326	9976	10270	11106	11652	12309	13061	13940	14787	15628	16736	17952	19078	20304	21587	22572	23420	24765	25879	26806	27821	28598	29201	29222	29267	30019	29616	29424	29174	28678	27975	27788	26932	26225	24970	24889	24098	23440	23102	22400	21917	20892	19761	18524	17344	15929	15250	14045	12691	11352	10205	8817	7372	6175	5010	3982	2887	2059	1471	1085	822	701	736	984	1361	1880	2437	3300	4265	5006	5584	6045	6666	7027	6951	7346	7102	6763	6434	6179	5590	4832	4135	3623	3014	2395	1880	1541	1222	979	781	683	693	682	774	903	1043	1232	1367	1533	1635	1748	1837	1848	1848	1838	1688	1599	1462	1286	1034	820	651	467	339	229	164
460	384	329	234	201	158	137	127	161	183	165	241	272	336	402	435	495	497	497	518	548	491	475	422	347	302	242	234	265	335	535	720	1097	1487	1949	2416	2818	3425	3929	4221	4582	4829	5111	5416	5441	5441	5348	5386	5180	4993	4651	4358	4074	3797	3459	3189	2854	2735	2731	2780	2886	3306	3622	4261	5038	5772	6690	7601	8630	9659	10791	12031	13418	14762	15830	17441	18514	20171	21589	22566	23746	25017	25777	26945	27392	28901	28742	29915	30734	30763	31675	32407	32159	32907	34558	36062	36544	36049	36394	36860	36680	37696	38210	39200	39637	40617	39462	38039	37547	38550	37385	35430	35454	34248	32967	32092	30429	29127	27618	26125	24993	23160	21899	20472	18857	17415	16279	14609	13779	12510	11541	10635	9681	8844	7895	7106	6323	5658	5087	4508	3956	3390	2998	2703	2394	2041	1717	1496	1285	1093	978	827	750	709	702	776	892	1065	1263	1475	1774	2013	2314	2506	2753	2974	3020	3122	3095	3073	2966	2741	2636	2440	2208	2046	1844	1777	1625	1550	1593	1604	1601	1688	1793	1890	1986	2214	2407	2644	2951	3159	3487	3892	4155	4638	5058	5595	6042	6552	7239	7768	8419	9040	9593	10331	11146	11809	12762	13908	14538	15735	16812	17805	18834	20047	21185	22709	23626	24509	25266	26345	26931	26977	27947	27833	28339	27833	28128	27075	26661	25739	24881	24624	24070	23255	22895	21964	21417	20680	20027	19603	19509	18991	18895	18553	17966	17111	17020	16522	15470	14359	13403	12578	11169	10068	8999	7655	6576	5293	4027	3111	2344	1733	1203	812	668	754	1035	1467	1947	2632	3419	4490	5360	5714	6339	6907	7230	7310	7437	7051	6862	6300	5839	5124	4491	3810	3099	2542	2038	1549	1227	952	737	628	620	615	735	843	1019	1163	1347	1540	1658	1831	1849	1988	2011	2043	1942	1853	1674	1486	1211	994	761	567	386	265	189
348	262	245	170	147	131	136	138	174	226	300	347	398	429	525	581	622	668	669	649	616	519	474	416	311	241	206	212	285	429	603	849	1198	1565	1951	2414	2843	3267	3725	4157	4480	4776	5046	5248	5382	5341	5205	5163	4853	4662	4356	3851	3502	3240	2902	2700	2503	2419	2402	2547	2832	3087	3575	4105	4802	5643	6456	7453	8575	9813	11090	12437	13724	15184	16660	17941	19236	20326	21377	22575	23405	24613	25239	26247	26667	28150	28411	30378	30439	31072	32953	32596	32851	34307	35634	36061	35198	34607	34947	35499	35437	36055	36776	37179	38387	40030	40384	39385	37662	38475	38915	36479	36692	35495	33856	33415	30999	30622	28656	27916	26490	25289	23725	22926	21204	19796	18260	16924	15370	13901	12490	11087	9806	8631	7368	6373	5582	4882	4322	3798	3380	3053	2734	2436	2128	1970	1759	1592	1408	1270	1145	1066	1024	1026	1085	1200	1388	1533	1877	2102	2354	2689	2972	3217	3383	3641	3624	3686	3664	3519	3315	3207	2927	2660	2401	2137	1920	1678	1493	1379	1346	1255	1218	1339	1399	1563	1667	1910	2203	2482	2773	3035	3532	3945	4533	4895	5577	6150	6684	7271	7828	8644	9303	9991	10821	11438	12141	12961	13994	14943	15834	16538	17212	18003	19287	19743	20585	21370	22070	22762	23434	23937	24284	24748	24773	24942	24908	24800	24511	24521	24222	23532	23295	22780	23040	22241	22019	22046	22397	22379	21884	21783	21645	21881	22000	21539	21310	20986	20534	19895	18705	18025	16398	14957	13599	12596	10705	9545	8055	6333	4972	3987	2943	2062	1275	812	610	597	824	1167	1657	2123	2788	3533	4507	5161	5415	6072	6585	6536	6557	6555	6235	5788	5284	4771	4178	3605	3106	2466	2035	1540	1166	864	669	560	508	497	572	678	849	979	1171	1368	1488	1684	1800	1891	1919	1943	1922	1822	1618	1443	1254	1036	790	598	453	305	192
226	170	161	159	147	167	196	228	290	342	437	543	633	703	715	763	709	726	719	624	524	444	371	293	235	197	172	225	321	429	620	886	1229	1618	2025	2484	2975	3502	3945	4368	4733	4863	5175	5246	5127	5061	4819	4516	4171	3858	3488	3141	2851	2543	2264	2091	1978	2008	2039	2131	2452	2882	3343	4067	4913	5860	6990	8227	9372	10827	11919	13299	14300	15520	16756	17986	19102	20121	21207	22334	23332	24307	25333	26203	27367	28397	29015	30244	30170	31198	32226	31256	31683	33020	33747	33232	32733	33151	33465	34977	35194	35714	36082	36795	37812	39507	40342	40036	38203	38020	39177	37340	36589	36549	34656	33913	32693	31806	29957	29077	27469	26146	24619	23048	21175	19231	17582	15693	14074	12557	11324	9657	8641	7689	6889	6275	5611	5169	4720	4339	4042	3713	3425	3168	2807	2564	2272	1964	1752	1548	1416	1283	1148	1182	1199	1268	1411	1610	1766	2071	2288	2659	2929	3222	3416	3628	3702	3754	3648	3505	3496	3268	3078	2791	2501	2202	1981	1814	1571	1507	1371	1356	1447	1541	1674	1826	2019	2277	2566	2883	3221	3553	3940	4403	4894	5374	5915	6389	6820	7541	8103	8712	9064	9715	10404	10998	11189	12211	12874	13534	14438	14855	15895	16455	17081	17932	18859	19649	20468	21529	21686	22542	23394	23869	24727	24623	25390	25662	25560	25752	25904	25663	25883	25561	25403	25148	25499	25229	24301	24644	23974	23523	23385	23241	22807	22043	21587	20882	20271	19852	18745	17526	16016	14557	13644	12025	10803	9389	7854	6504	5327	4424	3274	2245	1411	882	572	427	511	738	1149	1535	1944	2554	3393	4129	4452	5035	5523	5690	5844	5806	5542	5459	5015	4494	4077	3536	3003	2450	2002	1566	1184	899	639	505	419	388	439	547	651	798	997	1196	1301	1525	1676	1779	1824	1815	1788	1754	1660	1506	1294	1139	951	717	542	411	284
168	155	156	171	230	287	340	416	489	581	638	721	779	853	806	784	772	716	650	565	474	450	329	282	223	202	178	214	313	454	677	966	1317	1802	2263	2698	3197	3667	3960	4341	4466	4542	4588	4481	4452	4144	4067	3712	3355	3140	2846	2543	2200	1999	1749	1620	1549	1596	1773	2067	2501	3074	3822	4621	5510	6559	7693	8760	9990	11050	12367	13812	14645	15799	16846	17971	19307	20734	21859	22733	23801	25149	25708	26266	27015	27581	27738	29089	28447	29874	30299	29721	30688	32249	32481	32126	31842	33098	33842	35313	35346	36014	36538	36475	37051	38091	39645	39721	38327	37100	38099	37607	36608	36325	34188	33704	32444	31123	29045	27543	25900	23893	22243	20517	18770	17054	15801	14374	13224	12106	11137	10188	9339	8730	8117	7581	6814	6293	5695	5173	4537	3908	3488	3048	2629	2307	2021	1685	1489	1289	1134	968	906	852	917	976	1150	1434	1683	1964	2431	2753	3094	3391	3791	4072	4234	4314	4321	4363	4066	3966	3725	3464	3216	2909	2611	2336	2149	1984	1892	1850	1821	1863	1896	1992	2133	2307	2488	2625	2845	3098	3422	3742	4095	4416	4899	5245	5837	6231	6773	7174	7785	8144	8918	9672	10495	11138	11702	12677	13505	14383	14974	16159	16854	17881	19188	19877	21027	21867	22910	23651	24616	25403	25815	26392	26570	26776	26692	26383	26284	25597	25398	24797	24069	23236	22958	22562	22057	21727	20874	20674	20201	20353	19847	19350	19409	19317	19068	18662	17826	16965	16001	14952	13804	12952	11793	10288	8984	7777	6818	5524	4115	2912	2050	1444	938	639	463	513	718	1046	1395	1792	2503	3287	3786	4257	4750	5159	5478	5590	5481	5419	5165	4742	4299	3670	3171	2638	2110	1672	1267	903	639	490	326	316	310	399	501	651	813	993	1195	1366	1486	1594	1710	1757	1779	1737	1773	1628	1489	1286	1075	951	722	573	424
171	170	209	234	301	359	438	508	613	729	719	754	779	876	870	858	817	778	689	623	530	449	351	277	215	175	184	243	381	561	816	1106	1441	1818	2261	2585	2956	3218	3504	3683	3813	3929	3901	3957	3781	3688	3374	3096	2838	2480	2206	1941	1644	1445	1274	1259	1322	1519	1798	2230	2649	3283	4087	4870	5757	6778	7856	8924	10203	11388	12655	13836	15272	16614	17673	19041	20173	21208	22129	22945	23436	24352	25080	25525	26292	26850	27193	28325	28106	29634	30626	30326	31616	33273	33285	32275	31936	32288	33364	34308	34527	34963	34861	34555	34309	34978	36986	37457	36450	35534	36001	35419	34722	34667	32487	31256	29934	28569	26509	25359	24110	22745	21233	19755	18388	17497	16434	15024	14073	13015	12086	10903	9987	9017	8295	7084	6374	5697	4862	4229	3577	3144	2699	2349	1975	1703	1438	1222	1014	887	765	710	764	802	920	1093	1372	1673	2062	2507	2883	3384	3867	4218	4572	4858	4995	5133	5257	5175	4902	4619	4363	4009	3611	3284	2986	2572	2313	2013	1907	1699	1664	1524	1607	1555	1620	1721	1860	2141	2380	2572	2934	3144	3508	3868	4231	4700	5213	5752	6206	6825	7479	8125	8989	9804	10627	11398	12096	13180	13978	15192	15840	16656	17675	18468	19336	19816	20686	21626	22329	22563	22959	23046	23531	23723	23241	23173	22718	22721	22463	21656	21609	21164	20684	20743	20372	20110	20019	20192	20202	20541	20659	20792	21024	21070	21066	21181	21150	20926	20643	19999	19206	18095	17189	15654	14617	13504	11511	10214	9246	7454	5625	4172	3138	2359	1614	1046	671	481	570	804	1216	1521	2042	2841	3488	3871	4511	4996	5283	5457	5462	5357	5086	4728	4236	3747	3210	2881	2334	1875	1410	1060	739	497	366	250	217	236	304	429	593	803	982	1144	1333	1448	1587	1712	1702	1704	1691	1651	1438	1313	1134	962	805	634	440
196	213	231	317	368	422	541	627	763	833	959	988	988	1053	1064	1033	931	914	771	657	527	392	302	226	167	175	215	292	420	589	827	1091	1365	1639	2042	2347	2662	3017	3330	3553	3658	3763	3748	3596	3473	3296	2871	2617	2330	1990	1653	1398	1211	1134	1061	1103	1231	1522	1808	2261	2848	3410	4240	5104	6037	7101	8461	9608	10966	12337	13732	14900	15918	16935	18285	19348	20694	21294	21948	22636	23616	24467	25078	25895	26669	27590	27848	29338	29110	30664	30872	30152	31398	32236	32028	30985	30263	30628	31116	31734	32416	32267	31848	31601	31705	32827	34014	35118	33199	32510	33294	32806	31870	32436	30585	29813	28395	27134	26196	25352	23778	22571	21278	19907	18569	17284	15916	14342	12983	11649	10486	9080	8072	7035	6161	5489	4844	4218	3689	3203	2851	2602	2212	2025	1777	1502	1321	1167	1026	974	869	906	922	974	1098	1298	1559	1837	2189	2614	2942	3517	3876	4200	4460	4763	5038	5002	5009	4830	4624	4251	4026	3576	3239	2878	2529	2206	1844	1621	1455	1311	1254	1219	1261	1366	1502	1686	1934	2127	2486	2794	3088	3504	3943	4207	4659	5022	5618	6078	6772	7208	7991	8459	9169	9767	10517	11117	11550	12258	12943	13776	14321	14891	15770	16020	16786	17156	17555	18104	18373	18720	18991	19652	19914	20286	20191	20342	20895	20746	21286	21381	21427	21613	21943	22075	22645	22825	23262	23694	23909	24305	24624	24634	24940	25148	25016	24675	24927	24029	23396	22601	21787	20284	19155	17723	16277	14666	12626	11379	9805	7990	6162	4655	3656	2762	2054	1393	934	574	513	637	936	1199	1643	2272	2882	3367	3896	4396	4767	5007	5159	5012	4928	4771	4403	3999	3544	3122	2602	2098	1745	1327	959	682	452	309	195	204	209	339	436	590	756	929	1080	1264	1339	1463	1540	1511	1453	1446	1389	1144	1013	872	754	591	440
194	239	271	345	431	530	645	785	883	1059	1197	1315	1285	1197	1253	1176	1019	883	749	567	443	333	214	185	159	188	232	339	484	668	898	1228	1518	1894	2274	2597	2975	3249	3379	3517	3557	3575	3410	3223	3033	2692	2392	2004	1770	1503	1318	1098	1013	974	1008	1079	1254	1543	2077	2676	3373	4089	5003	6051	6973	8325	9405	10487	11960	13116	14262	15385	16334	17701	18452	19993	20822	21750	22911	23596	24273	25509	26342	27201	28012	28408	28077	29329	28514	29690	29751	28501	29371	30268	30439	28969	28085	28555	29025	29787	29907	30113	29635	29062	29653	30829	32114	32270	30997	30719	30985	31137	29976	30843	29593	28960	27731	26709	25388	24191	22416	20472	18857	17293	15748	14068	12609	11203	10056	8783	7940	7202	6535	5907	5389	4969	4613	4193	3747	3398	3120	2839	2427	2180	1850	1638	1424	1254	1090	948	865	848	831	889	1002	1034	1257	1542	1801	2088	2387	2791	3113	3381	3670	3965	4047	4110	4250	4095	4016	3699	3487	3168	2854	2547	2297	2024	1783	1626	1484	1374	1345	1369	1467	1548	1729	1826	2051	2241	2544	2816	3082	3388	3657	3902	4265	4630	4959	5291	5730	6193	6691	7121	7453	8013	8673	9130	9640	10255	10868	11535	12177	12684	13553	14091	14713	15364	15911	16685	17292	18062	18905	19659	20397	21091	21516	22185	22528	22857	23629	23802	24223	24083	24610	24850	25229	25255	25032	25346	25552	25525	25703	25563	25217	25159	24496	24766	23715	23126	22694	21574	20663	19401	18800	17056	16072	14606	12363	11472	10020	8351	6707	5167	4123	3293	2439	1804	1189	744	530	588	776	1013	1399	1905	2524	3007	3581	4058	4538	4883	4988	5092	5149	4854	4748	4352	3910	3476	3058	2544	2103	1667	1243	899	618	398	257	199	161	225	288	429	577	680	883	974	1083	1199	1232	1292	1340	1304	1337	1178	1122	1025	894	710	575
218	275	329	431	559	712	877	1002	1084	1235	1357	1414	1352	1299	1207	1154	984	808	683	494	402	334	242	207	221	274	377	503	683	946	1203	1449	1824	2082	2315	2720	2882	3098	3187	3220	3135	3048	2933	2751	2554	2315	2052	1787	1492	1280	1081	944	867	899	999	1235	1568	2023	2571	3302	4120	5080	6076	6868	7985	9195	10047	11327	12660	13817	15022	16109	17550	18439	19920	21255	22310	22907	24111	24520	25231	26035	26254	26973	27128	27475	27707	28342	27674	28715	29570	28683	28818	30117	30413	29337	28464	28325	28635	28788	28436	28352	27939	27713	28141	29305	30464	29918	28866	28938	29845	28794	27900	28402	26477	26420	24465	23330	21383	20211	18382	16568	15436	14066	12870	11517	10852	9882	9379	8707	8219	7610	7071	6517	5995	5489	4877	4392	3985	3261	2991	2541	2075	1768	1486	1271	1043	909	781	651	605	543	543	526	577	680	799	995	1241	1536	1842	2175	2571	2869	3252	3415	3682	3840	3949	3870	3837	3706	3433	3241	2999	2659	2424	2108	1932	1766	1536	1436	1297	1231	1245	1282	1356	1403	1594	1725	1902	2164	2377	2638	2878	3181	3462	3795	4184	4439	4720	5258	5744	6305	6785	7377	7993	8504	9372	10122	10621	11527	12136	13043	13886	14612	15784	16333	17261	17940	18522	19567	20049	21006	21464	21630	22399	22610	22932	22939	22674	22887	23105	23073	23188	23035	23007	22603	23250	23563	23588	23512	23948	24217	23904	24307	24350	23978	23845	23056	22703	22056	21275	20250	19381	18026	16965	15402	13695	12501	11234	9601	7752	6269	5127	4107	3184	2338	1616	1053	738	624	782	929	1257	1773	2378	2930	3640	4306	4691	5215	5545	5703	5699	5534	5367	4997	4495	4246	3706	3104	2563	2130	1761	1288	978	672	445	309	213	164	204	281	366	492	619	742	857	987	1100	1264	1297	1383	1380	1289	1296	1171	1044	878	712
282	357	426	566	722	835	952	1005	1113	1176	1252	1358	1267	1196	1092	1051	912	755	669	493	412	331	291	293	321	422	571	739	921	1160	1376	1708	1858	2066	2309	2513	2690	2780	2924	2987	2969	2894	2762	2621	2425	2156	1798	1542	1270	1071	853	822	898	1017	1298	1615	2116	2578	3331	4045	4802	5640	6624	7630	8626	9837	11066	12565	13916	14860	16222	17383	18726	19517	20705	21630	22173	23213	24226	24458	25006	25782	25960	27216	27723	28393	28252	30138	29465	30128	30977	30748	30492	30951	31437	30366	28895	28196	27340	27012	27064	26841	26410	26737	27139	27838	28158	27165	26017	26548	26864	25350	24723	24272	23030	22669	20731	20612	19029	18391	17179	16249	15407	14515	13519	12657	11793	10793	10138	8914	8231	7470	6504	5865	5121	4531	3842	3251	2926	2319	1952	1659	1402	1120	895	720	598	525	425	336	336	306	283	341	400	542	682	856	1180	1442	1725	2152	2428	2824	3173	3408	3659	3789	3862	3805	3663	3468	3336	3007	2664	2458	2129	1844	1620	1337	1135	966	883	804	815	823	907	1098	1287	1470	1777	2050	2409	2786	3131	3535	3934	4336	4749	5251	5603	5988	6511	7128	7686	8303	8849	9507	10171	11002	11570	12305	13010	13682	14156	14711	15636	16108	16743	17128	17437	17911	18401	18236	19084	19296	19627	19586	20034	20197	20505	20870	21196	21666	21809	21895	22686	22920	23630	24152	24382	25141	25531	26147	26179	26926	26809	26552	26521	26516	25437	24728	24083	22964	21986	20325	19326	17778	15583	14273	13058	11217	9269	7211	5742	4637	3536	2608	1788	1192	881	768	867	926	1224	1754	2444	2973	3592	4290	4905	5446	5717	5807	6097	5895	5814	5573	5256	4817	4334	3797	3215	2753	2298	1761	1327	963	678	449	281	189	197	228	271	392	506	609	753	854	957	1094	1173	1211	1253	1229	1165	1037	912	784	626
340	422	459	598	729	831	946	1050	1067	1162	1242	1325	1385	1260	1158	1104	984	779	637	448	402	325	328	362	415	564	740	912	1109	1309	1585	1845	2117	2376	2615	2799	3065	3120	3140	3132	3132	2885	2660	2425	2140	1853	1592	1319	1098	985	965	1003	1105	1317	1546	1944	2480	2991	3750	4435	5434	6359	7424	8506	9568	11085	12506	13722	14747	15867	17099	17761	18653	19720	20478	21373	22357	23231	23875	24851	25906	26444	26963	28193	28899	30036	29446	30970	31061	30397	31754	31018	29884	29772	30518	30055	29008	27942	27092	26140	25532	25352	25205	25514	25677	26673	25947	24985	23898	24763	24545	23678	24030	23816	22750	22694	21774	21487	20187	19267	18427	17072	16094	14541	13170	11886	10530	9622	8278	7267	6504	5578	4893	4283	3856	3321	2999	2646	2301	2109	1789	1494	1313	1085	928	749	616	513	410	332	303	292	308	354	400	512	666	844	1048	1297	1566	1796	2094	2385	2637	2751	2943	2980	2956	2936	2788	2572	2383	2089	1909	1616	1406	1154	993	822	691	610	575	574	646	751	956	1137	1455	1717	2083	2459	2803	3204	3564	4017	4502	4764	5155	5575	5941	6341	6709	7130	7671	8005	8503	9054	9515	10210	10706	11276	11706	12165	12797	13190	13590	14351	14911	15534	16227	16666	17164	17693	18140	18869	19290	19936	20702	21355	21946	22582	23396	23780	24721	25332	26031	26530	27158	27183	28212	28780	28727	29375	29600	29368	29145	28675	28277	27389	26393	25797	24141	22771	21841	19756	18851	17280	15316	13442	12108	10881	8967	7257	5653	4343	3284	2421	1758	1211	847	741	759	853	1082	1520	2144	2576	3281	4059	4604	5088	5490	5799	5906	6070	5973	5784	5427	5074	4629	4102	3596	3174	2546	2001	1566	1124	839	566	380	214	173	184	223	275	367	459	582	693	790	933	920	1056	1028	1030	990	911	842	749	621
327	406	486	605	770	866	1029	1151	1230	1278	1376	1430	1439	1304	1139	1048	900	647	550	415	336	326	358	434	591	762	932	1177	1415	1738	2060	2259	2578	2793	2930	3079	3116	3168	3103	2967	2889	2708	2431	2183	1950	1698	1469	1288	1143	1064	1034	1091	1215	1409	1741	2248	2800	3550	4381	5294	6432	7318	8580	9883	10905	12007	13283	14448	15726	16436	17705	18509	19573	20338	21448	22557	23732	24576	25579	26576	27551	27881	28245	29096	29497	29626	29907	30237	30478	29525	30332	31049	29925	29284	29717	30269	29949	28873	27837	27333	26617	26331	25764	26150	26485	26171	25707	24810	25451	25795	25068	24189	25216	23906	23592	23022	22028	20848	19440	17830	16519	15477	13522	12366	10952	9878	8864	8219	7526	6903	6594	6029	5520	5300	4965	4476	4118	3742	3297	2791	2389	2057	1618	1341	1012	812	647	518	407	341	326	321	378	390	425	477	597	669	782	907	1034	1176	1333	1462	1596	1697	1858	1880	1915	1872	1702	1688	1527	1407	1233	1144	991	839	721	624	563	532	546	576	709	764	954	1180	1432	1617	1926	2296	2553	2953	3229	3573	4032	4288	4592	4866	5309	5653	5961	6291	6833	7348	7834	8256	9039	9514	10191	10763	11632	12132	12896	13673	14585	15121	15988	16883	17777	18377	19407	20213	20675	21345	22146	22747	23329	23879	24591	25098	25430	26019	26248	26369	27187	27430	27884	27633	27766	27732	27610	27422	27404	27245	26843	26001	25697	25198	23852	22993	21974	21000	19724	18587	17318	15828	14295	12765	11522	10606	9206	7516	5983	4644	3486	2573	1953	1391	1043	832	707	722	910	1315	1833	2401	3082	3702	4342	5120	5579	5923	6288	6322	6319	6188	6039	5430	5161	4666	4109	3589	3039	2440	1970	1466	1107	763	530	366	270	225	195	206	252	328	400	501	603	750	848	954	1033	1123	1113	1095	1031	927	851
346	426	559	735	867	981	1093	1204	1238	1256	1344	1361	1298	1173	989	873	742	581	468	402	371	413	512	624	859	1045	1286	1609	1881	2098	2417	2601	2831	2909	3047	3097	3082	3037	3073	2921	2770	2651	2450	2200	1970	1667	1444	1239	1072	920	908	1054	1298	1617	2059	2671	3478	4296	5249	6034	7163	8112	9339	10371	11735	12770	14108	14999	16364	17742	19025	19792	20977	21976	22495	23432	24312	24860	25845	26003	26295	26944	27804	27577	28441	28463	29254	29196	30622	30687	30065	31386	31564	30424	30125	30714	30956	30768	30448	29713	29115	28714	28369	27870	27427	26274	25461	25651	26137	25535	24250	24115	23404	22080	21761	20430	19345	18160	17270	16155	15224	14481	13431	12696	12177	11751	11005	10371	9906	9456	8647	8154	7336	6644	5824	5209	4580	3747	3185	2596	2011	1625	1254	999	743	594	479	390	339	349	349	323	320	324	344	335	318	380	449	475	603	691	793	944	1081	1248	1317	1355	1486	1484	1477	1419	1295	1251	1121	969	884	780	691	573	550	507	485	508	568	676	832	928	1171	1430	1725	2082	2456	2815	3194	3615	4154	4452	4937	5380	5894	6274	6805	7294	7855	8317	9071	9723	10482	11289	11864	12912	13647	14599	15254	16170	16829	17692	18359	19080	19777	20232	21029	21239	21823	21689	22096	22409	22620	22778	22976	23072	23024	23366	23552	23859	24177	25013	24543	24812	25090	25150	25468	25495	25452	25029	25332	24815	24201	23745	23268	22555	21468	20895	19947	18999	17498	16384	15593	13657	12525	11377	10418	8787	7392	5747	4468	3460	2561	1944	1427	1023	728	677	831	1196	1616	2287	3032	3707	4461	5145	5824	6315	6692	6884	6818	6717	6472	6200	5778	5199	4730	4129	3541	2925	2402	1903	1482	1012	803	529	357	246	209	174	186	248	347	426	567	645	850	923	1053	1122	1131	1130	1066	973	816
416	490	582	700	815	891	934	974	1027	1036	1068	1089	1074	950	800	742	629	508	469	412	452	512	653	813	1038	1291	1598	1876	2090	2322	2518	2746	2925	3030	3098	3202	3179	3242	3113	3055	2844	2644	2370	1965	1667	1414	1124	965	888	913	1044	1142	1478	1915	2431	3004	3734	4629	5510	6337	7375	8501	9593	10816	12139	13376	14521	15985	17267	18298	19305	20262	21247	21594	22199	22560	23241	23590	24274	25109	25686	25901	26843	27616	28729	28806	30184	30822	31184	32278	31961	31681	32923	32112	31674	30476	30702	30645	30782	30361	29837	28985	28192	27453	26456	25354	24976	25901	25232	23920	23040	23347	22060	21776	21311	20724	20271	19408	19111	18676	18100	17484	16427	15626	14966	14079	12867	11528	10615	9514	8371	7467	6528	5615	4893	4150	3538	2941	2401	2020	1671	1340	1057	868	740	625	511	441	381	330	309	269	201	193	179	209	221	278	336	395	526	595	782	856	1003	1072	1175	1236	1230	1238	1161	1119	1007	951	839	725	668	564	481	465	440	427	448	449	602	780	973	1196	1452	1795	2191	2561	2987	3412	3795	4364	4823	5315	5906	6285	6714	7297	7777	8292	8761	9364	9981	10550	11206	11948	12494	13131	14089	14619	15530	16165	16581	17188	17573	18208	18431	18606	18867	19188	19412	19817	19928	20028	20471	20734	20929	21210	21587	21804	22645	23196	23504	24363	24770	24981	25770	26072	26170	26579	26363	26816	26626	25817	25686	25262	24827	24242	22811	21895	21165	20289	18762	17266	16238	14739	13016	11424	10360	9195	7817	6386	5002	3875	2896	2176	1444	894	570	511	646	938	1376	1969	2630	3222	4064	4668	5385	5916	6152	6505	6479	6609	6528	6238	5756	5376	4806	4355	3746	3153	2511	2040	1601	1197	908	615	455	293	220	174	170	202	262	337	414	567	698	809	906	960	976	912	895	808	684
436	444	495	571	693	789	822	855	880	976	1032	1072	1035	856	760	730	571	510	447	397	482	601	770	938	1216	1452	1731	1980	2296	2551	2825	3071	3269	3384	3445	3456	3395	3290	3043	2855	2580	2239	1961	1678	1372	1136	993	885	857	942	1035	1241	1520	1941	2473	2981	3729	4575	5509	6452	7696	8772	10141	11175	12717	13776	15019	16196	16999	18169	19171	20050	20607	21080	21964	22348	23187	23647	24371	25771	26173	26989	27394	28635	28774	30102	29807	30973	30539	30922	31966	31131	31520	31708	32103	31121	29780	29799	29143	28576	28160	27405	27012	26091	26017	25922	26513	26259	25653	24857	25354	25240	24282	24956	24060	23631	22745	22332	21178	20440	18941	17694	16504	14803	13729	12522	11159	10262	9137	8270	7460	6876	6178	5635	5201	4740	4327	3800	3325	2869	2537	2147	1738	1371	1059	806	597	469	323	251	225	191	182	148	178	199	222	270	333	388	438	515	545	599	673	702	662	702	714	674	637	624	567	503	470	422	388	372	362	416	433	491	540	644	787	1002	1186	1423	1687	2027	2284	2759	3056	3535	3855	4255	4639	5014	5533	5847	6272	6616	7081	7483	7850	8298	8856	9383	9982	10676	11421	12003	12742	13466	14081	14640	15385	15983	16814	17388	17793	18320	19377	19698	19886	20474	20612	21626	21972	22129	22743	23194	23457	24200	24967	25050	25383	26128	26447	26607	27225	27179	27234	26999	26851	26597	26191	25816	24997	24171	23379	22740	21809	20695	19350	18333	17413	15934	14822	13860	12725	10899	9446	8604	7619	6435	5423	4273	3283	2282	1537	954	560	450	474	623	925	1413	1929	2571	3193	3839	4587	5087	5550	5916	6129	6119	6113	5983	5666	5240	4831	4231	3704	3134	2635	2141	1745	1345	1009	737	535	409	300	223	181	165	216	279	355	451	576	650	785	846	909	949	917	898	857
431	490	556	627	743	798	853	921	945	1012	1030	996	867	715	658	561	485	441	395	412	507	641	798	1098	1336	1586	1900	2221	2577	2875	3036	3255	3325	3349	3427	3363	3181	2957	2773	2475	2346	2027	1759	1512	1283	1074	965	799	726	800	863	1102	1428	1903	2473	3225	4042	4938	5928	6962	8255	9339	10750	11715	12795	13802	14901	15971	16971	18248	19128	20011	20976	21851	22938	23371	24032	24344	24956	25424	26241	26461	26934	27550	27611	28366	28576	29387	29779	29577	30292	31374	29956	29996	31562	31774	31128	30225	29657	29146	28523	28694	28403	28961	28713	29187	28529	27682	27202	27437	26993	25661	25359	24452	23496	22934	21184	20184	18750	17774	16431	15112	14050	13511	12588	11765	11427	10866	10384	10082	9597	9205	8317	7887	7291	6427	5677	4774	4058	3374	2772	2105	1644	1219	891	658	474	353	285	235	210	241	257	231	237	243	277	265	245	295	293	291	321	336	351	352	425	421	445	403	393	365	373	363	351	308	323	306	309	374	393	445	534	613	754	890	1021	1259	1461	1699	1970	2279	2611	2938	3305	3618	3989	4358	4691	5121	5488	5918	6379	6789	7284	7902	8398	9079	9750	10522	11426	12171	12921	14117	14805	15724	16674	17565	18513	19133	19934	20529	21405	21943	22500	22483	22902	23316	23375	23245	23560	23522	23625	23914	23933	23828	23842	24279	24103	23940	23603	23709	23411	23510	23282	22938	22506	22006	21556	21277	20587	20145	19971	18868	18278	17676	16827	16094	14997	14041	13189	12056	10489	9082	8087	6818	5772	4736	3596	2666	1898	1240	822	542	412	433	654	993	1550	2183	2842	3491	4163	4765	5358	5641	6073	6094	6111	5921	5715	5329	5023	4436	3943	3393	2916	2443	2008	1665	1307	1015	768	596	402	317	237	201	185	221	301	364	476	640	758	921	984	1040	1061	1101	985
538	613	638	737	763	807	828	853	896	893	828	782	621	583	547	434	388	377	401	455	593	745	977	1235	1542	1786	2045	2370	2618	2822	2987	3025	3182	3122	3190	3020	2923	2819	2559	2318	2125	1797	1569	1317	1019	818	633	536	548	651	861	1211	1688	2202	2840	3598	4348	5193	6169	7202	8328	9372	10401	11605	12691	13749	15154	16246	17583	18578	19763	20498	21426	22167	22680	23092	23220	23649	23937	24132	24853	24758	25485	25825	26166	27033	27932	27941	29066	29283	29257	30557	31558	31066	31014	30970	31949	31791	31891	31537	31203	31250	30990	30609	29295	28494	27891	27663	27089	25940	24374	24001	23113	21843	21144	20129	19586	18215	17734	17076	16498	15903	15570	15283	14924	14619	14117	13317	12499	11722	10667	9735	8537	7568	6668	5358	4514	3737	2982	2317	1786	1375	1029	765	599	471	403	347	328	292	295	297	260	308	263	232	194	229	223	227	238	284	317	376	413	472	491	479	464	459	446	404	383	329	335	304	282	276	298	335	364	441	520	620	724	883	1036	1280	1477	1714	1999	2389	2632	3061	3381	3795	3993	4379	4867	5321	5763	6208	6708	7239	7743	8303	8864	9781	10474	11262	12382	13230	14013	15048	16023	16915	17447	18326	19140	19394	20002	20263	20813	20796	20918	20850	20843	20550	20521	20502	20134	19903	19906	20515	20063	20263	20217	20267	20376	20310	20267	20756	21268	21229	21747	21587	21834	21590	21495	21450	21017	20866	20647	20185	19538	19246	18528	17654	17010	15563	14685	13701	12340	10905	9578	7901	6695	5387	4243	3423	2533	1786	1204	699	447	385	498	808	1218	1742	2345	3069	3602	4334	4858	5345	5526	5679	5733	5793	5664	5331	4930	4549	4171	3756	3253	2887	2332	1976	1572	1256	968	734	574	402	239	209	167	186	220	316	439	558	689	847	935	1005	1039	986	950
544	634	677	719	732	766	796	763	794	758	682	609	517	477	458	395	357	383	423	514	693	843	1073	1326	1635	1767	2019	2204	2394	2701	2747	2872	2941	2994	2944	2893	2762	2527	2351	2008	1694	1413	1137	881	659	492	417	421	542	743	1044	1413	1910	2471	3003	3652	4549	5178	6276	7206	8231	9423	10545	11821	13097	14394	15491	16423	17582	18470	19282	19713	20256	20718	21273	21439	22045	22012	22672	23257	23390	24304	24634	25143	25679	26754	27305	28448	28369	29209	30419	30043	30814	31598	31192	30408	30737	30405	30572	30411	29687	29540	28528	27521	26811	26602	26225	25959	24370	23484	23945	22960	22165	22460	21671	21325	20998	20181	19594	18868	18002	17272	16549	15854	14776	13907	12914	11660	10587	9325	8402	7431	6407	5553	4773	4133	3600	2964	2498	2104	1762	1392	1153	979	807	683	567	494	382	305	289	217	239	191	191	189	202	224	264	309	339	371	458	470	477	462	479	466	453	413	359	353	319	282	298	290	299	325	369	417	494	592	728	830	1001	1122	1337	1524	1764	2043	2263	2596	2845	3185	3435	3812	4098	4342	4671	5030	5357	5578	6139	6565	6992	7558	8015	8776	9306	10091	10844	11752	12381	13041	13787	14617	14915	15859	16019	16746	17069	17315	17638	17911	18004	18284	18197	18266	18262	18444	18396	18833	18985	19226	19807	19829	20310	20667	21211	21432	21322	21942	22307	22732	23240	23514	23360	23268	22966	22829	22823	22253	22030	21746	20766	20126	19198	18463	17857	16565	15087	13687	12760	11710	10483	9102	7931	6665	5469	4399	3360	2408	1680	1073	677	470	432	525	771	1172	1614	2147	2711	3324	3865	4265	4725	5056	5239	5234	5158	5024	4681	4456	4072	3641	3213	2807	2370	1912	1618	1299	1024	759	591	415	285	204	183	191	227	299	412	540	632	741	857	896	932	882	864
496	603	686	767	823	841	895	875	840	775	673	568	510	439	367	334	346	371	444	541	683	888	1089	1272	1543	1713	1999	2201	2381	2509	2666	2732	2775	2796	2789	2630	2360	2125	1887	1608	1246	1022	779	568	437	362	377	413	549	778	1088	1451	1918	2471	3179	4054	4776	5747	6673	7940	8877	10025	11072	12156	13045	14236	15051	15682	16617	17405	18082	18973	19320	19798	20483	21322	21800	22196	22525	23100	23795	24114	24593	25317	25698	26269	26335	27191	27692	27930	28978	29199	28749	29063	29794	30060	30502	29434	28663	27895	27195	27050	26930	26780	26606	26915	26154	25529	25210	25165	24575	23745	23718	23132	22209	21561	20290	19583	18183	17001	15793	14602	13632	12364	11238	10527	9785	9025	8396	7745	7270	6814	6426	6005	5468	4944	4279	3857	3321	2768	2271	1773	1456	1156	856	600	455	389	303	286	281	296	274	305	321	307	324	327	349	329	359	351	382	364	358	389	342	362	362	352	310	331	325	321	315	312	370	382	415	484	576	683	802	885	1022	1158	1285	1461	1630	1786	2041	2191	2449	2702	2842	3103	3308	3568	3705	3956	4231	4485	4703	5142	5468	5815	6379	6928	7420	8245	9010	9666	10483	11042	11864	12649	13283	14013	14623	15624	16359	17039	17721	18184	18442	19013	19022	19404	19793	20009	20370	20524	20848	21272	21152	21430	21505	21953	22169	22170	21916	22139	22310	22197	22468	22552	22483	21656	21923	21874	21335	21067	20805	20731	19933	19568	19190	18207	17299	16875	15697	14438	13512	12227	11106	10123	8928	7603	6509	5156	4102	3118	2349	1613	1054	609	420	378	492	719	1179	1551	2103	2647	3234	3656	4050	4496	4646	4803	4839	4665	4596	4234	3915	3616	3205	2834	2356	2049	1722	1453	1131	911	717	565	388	308	271	233	245	246	317	405	533	655	733	826	959	969	955
647	727	837	934	969	989	949	881	824	714	598	532	430	353	285	278	294	282	392	492	653	858	1065	1298	1471	1723	1963	2130	2342	2390	2400	2359	2351	2314	2271	2108	1901	1737	1443	1147	970	756	555	445	348	326	328	444	604	934	1332	1832	2479	3141	4051	4733	5605	6598	7435	8550	9279	10352	11270	12145	12804	14028	14834	15692	16552	17587	18963	19530	20001	20894	21207	21779	21883	22405	22877	22897	23315	23321	23900	24234	24422	24855	25600	25868	26402	26769	26879	27188	28273	28319	28113	28229	28583	29577	28854	28906	28391	28332	28399	27660	27167	26586	26411	26167	25541	24344	23338	22782	21601	19955	19065	17405	16788	15348	14258	13155	12442	11724	11054	10491	10265	9918	10062	9766	9343	8957	8690	7950	7577	6904	6034	5125	4358	3675	2893	2225	1779	1329	994	762	657	593	609	632	614	649	637	628	541	524	511	487	410	363	338	324	319	339	362	379	436	439	491	514	500	478	461	444	413	388	366	338	326	352	388	403	430	483	537	640	762	865	1006	1147	1335	1491	1732	1881	2075	2334	2452	2707	2928	3102	3237	3483	3643	3894	4125	4500	4856	5247	5827	6505	7098	7851	8640	9403	10341	11147	12197	13025	13974	14840	15810	16640	17322	18094	18253	19061	19150	19371	19553	19587	19702	19315	19645	19586	19353	19434	19285	19432	19328	19271	19706	19637	19566	19533	19598	19907	20420	20251	20915	21090	21312	21258	21525	21358	21288	21327	21111	20709	20279	19631	18854	17847	16870	16382	14984	13579	12291	11118	9674	8496	7373	6142	5011	3936	3060	2104	1425	901	593	424	394	535	811	1250	1720	2297	2820	3248	3829	4129	4397	4502	4714	4559	4470	4337	4112	3808	3492	3139	2778	2502	2235	1913	1583	1295	1023	851	652	458	353	245	209	192	251	326	430	564	729	804	942	981	987
793	863	885	901	902	901	833	794	730	659	560	499	420	324	270	270	298	338	478	589	780	945	1154	1351	1542	1721	1862	1948	2002	2044	2031	2004	2007	1867	1764	1682	1488	1294	1159	935	720	547	400	311	278	325	457	688	987	1389	1869	2429	3068	3686	4628	5389	6123	7000	7818	8732	9766	10705	11653	12580	13745	14879	15870	16699	17880	18376	19177	19859	20203	20588	20773	21370	21562	21492	21641	21685	22082	22305	22924	23334	23542	24403	24757	25878	26060	26651	27336	27851	27790	28882	29517	29802	29129	28962	29064	28536	27958	27295	26860	26485	25771	25289	24554	23220	21447	20881	20097	18729	17867	16844	15862	15367	14431	13953	13383	12983	12774	12486	11972	11611	11375	10940	10594	9878	9230	8382	7658	6819	5886	5168	4372	3655	3094	2529	2075	1738	1531	1363	1232	1210	1148	1130	1085	1098	1044	1027	986	880	779	605	488	452	440	415	370	404	435	462	528	538	622	605	649	630	555	563	502	478	419	370	357	328	338	337	360	432	486	576	656	766	891	1085	1222	1393	1604	1749	1980	2115	2344	2494	2664	2977	3014	3250	3284	3563	3695	3929	4185	4484	4874	5262	5801	6487	7123	7636	8606	9349	10176	10876	11668	12514	13252	13866	14588	15158	15670	16049	16214	16199	16283	16372	16505	16403	16338	16439	16594	16878	16791	17200	17320	17866	18159	18238	18726	19183	19564	20125	20745	21396	22159	22314	23095	23205	23811	23759	24273	24032	23800	23520	23417	22992	22220	21387	20852	19901	18623	17430	15940	15022	13588	12719	11381	9841	8493	7221	5965	4736	3676	2761	2027	1331	816	521	388	429	614	900	1268	1763	2179	2745	3113	3609	4058	4336	4443	4500	4531	4430	4226	4067	3780	3462	3059	2774	2399	2104	1719	1381	1120	876	676	460	335	234	164	181	230	322	417	554	682	750	817	882	905
832	939	943	986	1021	886	938	885	856	728	663	537	451	351	315	302	335	389	484	654	775	965	1120	1241	1379	1522	1666	1664	1757	1819	1757	1759	1735	1720	1523	1411	1240	996	828	604	460	363	298	241	324	475	642	948	1346	1747	2288	2897	3578	4317	5067	5902	6772	7650	8899	10012	10835	11782	12800	13903	14776	15700	16345	16687	17681	18004	18446	18919	19454	19638	19909	20444	20758	21155	21085	21646	22213	22778	23351	23327	24264	24937	25822	26092	26718	27604	27301	27904	28943	28732	28519	28739	28483	28265	27958	26882	26064	25713	24645	23951	22612	22095	20970	20511	20002	19371	18691	18465	18147	17118	16965	15863	15712	14874	14091	13271	12728	11878	11227	10365	9678	8798	8039	7351	6678	6010	5625	4945	4633	4273	3903	3633	3397	3222	2920	2668	2489	2406	2185	1868	1660	1491	1294	1177	1034	946	830	796	801	748	634	571	533	581	579	507	563	564	567	586	596	554	570	534	494	456	401	400	403	356	369	378	414	447	508	601	684	813	926	1067	1187	1352	1523	1625	1811	1971	2135	2365	2378	2576	2760	2826	2988	3103	3250	3349	3369	3492	3705	4021	4318	4602	5006	5434	6005	6657	7207	7764	8551	9021	9741	10444	11011	11539	11950	12858	13224	13666	14100	14498	15070	15119	15607	16285	16783	16906	17109	17756	18335	18815	19271	20060	20518	21068	21607	22182	22536	23236	23605	23846	24597	24916	24948	25355	25666	25561	25314	25388	24884	24417	23971	23471	22776	22087	20953	20008	19283	17969	16766	15603	14393	13109	11874	10440	9187	8033	6660	5718	4692	3627	2644	1865	1242	781	498	387	418	584	917	1263	1771	2205	2685	3198	3485	3759	4070	4154	4262	4139	3970	3747	3493	3157	2825	2521	2228	1925	1597	1333	1087	856	678	519	395	320	273	269	301	360	417	523	592	684	725	820	800
977	1013	1132	1157	1189	1174	1093	1021	895	774	618	506	382	348	292	297	304	352	456	604	723	886	1020	1172	1313	1520	1648	1712	1754	1755	1720	1655	1557	1462	1285	1089	916	687	536	388	290	237	230	297	428	614	866	1202	1630	2141	2748	3374	4274	5152	5926	6947	8000	9027	9951	10876	11581	12515	13326	14208	14797	15496	16339	16891	17532	18187	18664	19084	19826	20010	21032	21647	21874	22538	22741	23106	23514	23948	24277	24769	24946	25801	25952	26614	26480	26810	27515	26974	26863	27091	27412	26695	26238	25761	24965	24573	24105	23834	23207	22886	22785	22816	22512	21780	21071	20550	20007	19410	18313	17565	16248	15048	13857	13000	11753	10704	9747	8966	8169	7589	7063	6747	6536	6431	6328	6262	6337	6028	5998	5814	5652	5237	4970	4508	3891	3421	3052	2648	2180	1803	1604	1480	1390	1373	1343	1309	1296	1201	1137	1144	1136	995	868	768	724	619	583	545	473	470	448	428	406	419	419	384	366	389	382	407	420	424	488	515	563	649	731	797	893	1022	1093	1263	1359	1513	1735	1893	2096	2215	2375	2565	2679	2818	2892	3038	3095	3275	3290	3434	3647	3705	3988	4227	4646	5179	5505	6113	6619	7222	7994	8708	9313	10083	10939	11524	12552	13331	14077	14735	15296	16022	16279	17090	17424	18048	18541	18791	19478	19729	20300	20235	20986	21353	21325	22192	22335	22807	22795	23285	23443	23467	23885	24076	24138	24523	24492	24732	24494	24431	24381	24200	23660	23356	22538	22031	21278	20347	19351	17871	17018	16131	15051	13972	12782	11287	10106	8860	7455	6211	5102	4026	2999	2205	1486	918	551	379	347	470	713	1029	1502	1914	2482	2809	3224	3578	3707	3869	3974	4074	3943	3656	3509	3298	3114	2888	2598	2297	2043	1784	1480	1294	1078	897	724	582	468	401	330	280	318	370	441	529	654	725	779
1177	1239	1316	1267	1206	1160	1054	954	799	717	640	500	401	342	317	303	309	383	477	638	826	989	1166	1307	1455	1512	1641	1652	1628	1526	1472	1384	1238	1068	927	787	618	510	365	286	242	208	269	383	572	823	1240	1637	2157	2810	3528	4176	5015	6012	6820	7608	8387	9288	10237	11124	11687	12685	13602	14520	15507	16458	17271	17790	18683	19586	20199	20632	21168	21535	22268	22724	22726	23350	23134	23765	23881	24207	24684	24459	24880	25705	26055	25607	26560	26695	26818	26802	27336	26985	26772	26874	27148	26720	26529	26511	26081	25912	25317	24746	23864	23266	22260	21387	20744	19321	18046	16916	15910	14434	13250	11959	11500	10504	9763	9056	8669	8566	8379	8374	8341	8314	8361	8341	8277	8338	7800	7403	7059	6255	5739	5117	4640	3919	3405	3093	2650	2443	2178	2206	2241	2257	2300	2278	2305	2386	2263	2101	1820	1555	1411	1299	1095	842	702	595	488	479	400	391	391	399	438	424	428	407	410	425	420	452	473	518	579	634	720	848	950	1083	1216	1321	1436	1601	1707	1983	2136	2292	2525	2707	2906	3057	3265	3367	3543	3553	3726	3862	4079	4128	4295	4428	4783	5027	5453	5900	6457	6916	7584	8293	8918	9662	10385	11305	11872	12717	13531	14232	14638	15041	15667	16211	16340	16788	17025	17445	17594	18043	18110	18530	18468	18730	18920	19243	19814	20350	20472	20931	21430	22012	22803	23190	23592	23785	24707	24846	24970	25257	24893	25416	25067	24629	24083	23792	23049	22539	21605	20685	19932	18734	17681	16457	15391	14195	12859	11683	10415	9122	7814	6698	5512	4374	3371	2451	1780	1100	670	460	352	408	620	921	1345	1803	2340	2768	3122	3554	3884	4193	4261	4410	4324	4242	4100	3829	3681	3522	3171	2811	2508	2208	1874	1599	1329	1088	854	666	497	349	272	223	244	289	371	451	575	651	763
1279	1382	1304	1265	1180	1150	1051	943	841	766	661	559	464	447	449	419	474	579	661	861	991	1118	1280	1406	1447	1475	1501	1507	1408	1327	1277	1195	1048	951	842	689	556	456	324	251	221	278	357	549	852	1178	1578	2141	2748	3351	4014	4770	5443	6248	7055	7840	8787	9751	10537	11460	12556	13567	14667	15534	16679	17423	18055	18978	19592	20303	20726	21096	21275	21564	21662	22317	22664	22572	22846	23432	23997	24399	24776	25149	25528	26462	27052	27531	27897	28669	28764	28816	28417	28755	28721	28637	28553	27467	27099	25953	24958	24286	23202	22290	21399	20699	19734	18521	17314	16704	16142	15056	14501	13755	13376	13129	12352	12459	11733	11583	11240	11032	10494	10132	9610	9154	8554	8142	7437	6961	6310	5925	5447	5176	4688	4474	4143	4014	3986	3853	3655	3837	3820	3860	3858	3760	3506	3304	3090	2956	2610	2321	1997	1636	1312	1147	987	766	598	548	492	413	409	365	451	416	404	368	400	421	433	457	493	579	649	788	889	1043	1219	1368	1565	1757	1862	2066	2251	2390	2571	2778	2835	3018	3151	3304	3456	3675	3772	3935	4108	4212	4346	4535	4599	4758	4947	5125	5432	5726	6106	6532	6979	7419	7939	8564	8925	9546	10176	10624	11414	11760	12436	12685	13039	13377	13870	14235	14521	14958	15167	15710	16127	16357	17074	17383	17991	18783	19101	19681	20536	20940	22018	22851	23247	24293	24735	24812	25555	26249	26526	26507	27006	26482	26475	26624	26077	25544	25230	24694	24075	23196	22182	21679	20338	19142	18166	17086	15811	14419	13326	12211	10803	9450	8286	7011	5804	4725	3794	2930	2060	1442	902	578	379	393	507	772	1073	1538	1982	2456	2863	3286	3767	4003	4097	4254	4179	4259	4024	3808	3572	3236	2999	2610	2245	2014	1693	1463	1194	959	768	592	473	357	314	282	308	347	394	470	559	614	694
1309	1306	1366	1377	1276	1263	1146	1041	914	779	626	590	568	489	450	511	522	620	721	864	975	1109	1234	1295	1406	1436	1459	1478	1428	1362	1319	1228	1127	974	819	635	481	360	243	211	250	319	527	765	1052	1455	1864	2451	2960	3696	4397	5102	5915	6757	7622	8442	9402	10275	11463	12430	13262	13979	15077	15671	16428	17166	17716	18388	18792	19371	19822	20168	20860	21202	21916	22237	22943	23427	23820	24916	25398	26227	26682	27325	27606	28329	29098	29297	29615	30048	29417	29501	29079	28650	27639	27289	26138	25688	24767	23694	22734	22033	20963	20399	19448	19329	19095	18982	18497	18142	17764	17657	17391	16566	16113	15285	14684	13833	12952	11908	10886	10121	9248	8406	7782	7287	6808	6563	6237	6209	6119	6218	6389	6327	6469	6487	6285	6285	6354	5853	5614	5501	5172	4653	4157	3750	3252	2877	2573	2405	2168	1990	1763	1580	1271	1072	974	895	720	601	553	446	433	357	335	319	299	301	347	372	401	489	582	687	826	1034	1174	1389	1534	1757	1942	2118	2287	2379	2497	2651	2787	3020	3065	3164	3278	3430	3598	3776	3865	4038	4216	4418	4495	4599	4762	5005	5125	5216	5458	5679	5975	6291	6455	7089	7499	7780	8455	8941	9356	9859	10415	11084	11396	11896	12655	13110	13414	14154	14946	15307	16113	16519	17196	17905	18697	19272	20065	20612	21221	21846	22246	23420	23681	24382	25134	25509	25986	26094	26426	26416	26227	26808	26796	26395	26237	25643	25237	24642	24315	23759	22910	21929	21158	20247	19323	18391	17466	16362	15381	14275	13228	12012	10739	9590	8257	7324	6240	5173	4037	3158	2283	1634	1094	730	416	370	410	588	906	1303	1693	2226	2658	3022	3287	3551	3805	3905	3985	3893	3728	3590	3255	3021	2839	2609	2337	2081	1876	1675	1474	1267	1052	884	771	658	551	500	452	407	442	469	502	552	579
1428	1525	1461	1376	1328	1194	1139	940	801	712	618	550	475	462	458	487	554	642	756	864	1046	1197	1357	1490	1600	1621	1687	1653	1590	1455	1298	1117	969	813	643	501	366	273	217	216	274	397	602	876	1149	1583	2057	2637	3180	3928	4733	5538	6486	7533	8183	8940	9841	10616	11259	12296	13027	13569	14350	14967	15702	16329	17391	18179	18847	19465	21003	21581	22263	22795	23604	24567	24565	25314	25773	26067	26805	27187	27658	27695	28802	28351	29246	29038	28845	28994	28353	28100	27468	26763	26444	25721	24936	24582	23518	23239	22918	22474	22321	22082	22136	21849	21584	20997	20437	20010	19268	17886	17576	16383	15260	14057	12847	11713	10674	9847	9199	8614	8229	7923	8022	7937	8126	8287	8574	8748	8921	8823	8924	8717	8449	7984	7392	7055	6543	5577	5219	4811	4355	3844	3280	3050	2851	2666	2505	2326	2208	2166	2093	1941	1704	1315	1201	1144	874	683	576	413	355	259	259	256	230	258	302	340	394	501	590	736	887	1049	1216	1425	1612	1815	1942	2218	2340	2461	2743	2920	2942	3077	3191	3330	3523	3742	3853	4008	4197	4343	4567	4746	4839	4982	5136	5284	5626	5679	5825	6109	6364	6759	7028	7388	7955	8367	9016	9581	10244	10813	11296	11948	12656	13241	13831	14423	14961	15542	16090	16730	17283	17551	18283	18595	19191	19855	20473	20581	21157	21253	21786	22337	22698	22938	23267	23827	24073	24224	23963	24407	24172	24512	24537	24322	23907	23661	23087	22764	22378	21821	21444	20720	19797	19301	18278	17473	16644	15595	14795	13630	12919	11733	10559	9337	8279	7172	6112	5011	4006	3058	2299	1621	1052	629	416	322	375	566	823	1220	1630	2112	2519	2943	3317	3594	3860	4048	4114	4050	3923	3862	3649	3564	3318	3207	2926	2709	2502	2231	2031	1753	1550	1329	1124	936	719	556	449	350	317	363	394	476	547
1500	1466	1460	1376	1262	1162	1021	905	787	654	548	505	524	513	528	592	684	843	1028	1173	1332	1542	1664	1683	1670	1641	1600	1431	1364	1196	1056	920	769	607	497	427	324	254	221	231	277	394	591	896	1273	1715	2338	2839	3582	4308	5121	5826	6786	7630	8194	8945	9672	10349	11165	11797	12352	13264	14134	15226	16130	17216	18123	19142	20222	20762	21928	22325	22913	23665	23855	24102	24740	25205	25511	25981	26356	26485	26664	26994	27021	27885	27820	28167	28112	28496	28557	28038	28107	27576	27567	27097	26502	26054	25641	25298	24401	23863	22812	22043	21910	21122	20300	19417	18380	17380	16761	15811	14886	14190	13522	13059	12354	12045	11656	11460	11428	11228	11077	11038	11175	10970	10762	10542	10289	9787	9177	8543	8143	7329	7052	6323	5831	5518	5099	4570	4513	4315	4079	3787	3648	3618	3602	3571	3419	3217	2933	2737	2509	2380	2055	1558	1166	1052	782	539	442	302	251	207	173	213	209	233	280	334	415	565	693	860	1077	1348	1562	1894	2118	2374	2697	2966	3185	3409	3572	3805	3878	4061	4110	4185	4244	4233	4343	4494	4521	4671	4870	4985	5115	5302	5569	5745	5991	6206	6594	6818	7166	7659	8078	8524	8872	9508	10083	10780	11133	11599	12203	12394	12987	13347	13689	13983	14307	14412	15186	15576	15612	16145	16386	16720	17074	17344	17763	18020	18513	19023	19625	19940	20303	20970	21379	21763	22362	22463	22844	23100	23211	23477	23718	23600	23402	22754	22576	22474	21752	21196	20511	20182	19281	18567	17983	17057	16378	15671	14661	13427	12316	11332	10286	9113	8200	7112	6048	4974	4120	3121	2318	1657	1103	686	409	306	338	440	745	1092	1453	1923	2292	2696	3203	3492	3799	3952	4177	4136	4200	4113	3872	3750	3469	3338	3029	2801	2549	2299	2043	1819	1526	1286	1020	843	664	504	374	301	299	302	368	443	506
1340	1400	1325	1277	1132	1076	918	858	751	686	686	606	593	648	685	784	887	1013	1178	1355	1448	1547	1582	1593	1593	1521	1449	1359	1297	1153	1035	908	775	658	500	455	337	253	212	205	307	488	729	1085	1488	1929	2489	3108	3749	4580	5266	6087	6834	7519	8239	8871	9663	10597	11374	12131	13189	14065	14807	15856	16524	17246	18032	18628	19259	20173	20581	21255	21837	22284	22846	23546	24083	24380	24804	25502	26057	26053	26638	27389	27875	28238	28830	29142	29060	29985	29899	29668	29524	29005	28387	27684	26884	25553	24623	24033	22764	21606	20496	19645	18932	18172	17472	17299	17011	16726	16732	16861	16507	16416	16359	16067	15779	15378	15095	14638	13972	12833	12357	11249	10428	9805	8902	8381	7776	7194	6838	6588	6320	6178	6137	5913	6064	6029	5642	5810	5759	5757	5347	5003	4864	4693	4538	4209	3896	3413	2836	2477	2133	1914	1689	1292	927	758	635	433	344	267	206	205	180	185	188	233	277	373	505	653	819	1072	1340	1694	2046	2409	2731	3010	3360	3638	3853	4044	4173	4220	4414	4350	4427	4432	4417	4377	4386	4447	4493	4585	4746	4883	4983	5274	5467	5684	5884	6090	6410	6829	6990	7278	7723	8117	8590	8865	9259	9657	9916	10240	10598	10937	11089	11586	11866	12140	12416	12623	13176	13426	13813	14403	14817	15261	15680	16447	17041	17556	18187	18815	19648	19891	20739	21034	21440	22119	22598	23032	23134	23463	23479	23465	23494	23135	22842	22331	22146	21652	20884	20630	20098	19360	18781	17906	17117	16417	15508	14929	13883	13122	12089	11274	10048	9332	8335	7453	6450	5537	4515	3711	2813	2065	1446	974	591	389	296	332	485	740	1033	1416	1854	2255	2632	2985	3273	3603	3671	3735	3673	3605	3410	3297	3177	2868	2647	2463	2251	1981	1808	1602	1439	1237	1104	900	730	586	494	470	430	412	455	480	510
1299	1264	1237	1191	1157	1019	943	803	743	668	608	558	589	627	650	806	918	1011	1157	1307	1430	1508	1585	1635	1708	1641	1572	1514	1387	1295	1115	954	826	629	470	367	252	207	202	256	355	546	834	1154	1552	2059	2526	3133	3797	4557	5400	6154	7024	7857	8449	9271	10206	10606	11507	12456	12721	13619	14106	14843	15463	15716	16553	17578	18114	18872	19499	20406	20868	21810	22358	23472	24275	25180	25568	26329	26696	27258	27691	28406	29014	29545	29068	29662	29195	29372	28650	28294	27631	27158	25886	24793	23774	22800	22020	20969	20009	19608	19276	19167	18867	19236	19221	19297	19358	19300	19751	19563	19399	18329	17700	16808	15612	14574	13709	12573	11378	10409	9392	8591	8009	7749	7547	7243	7348	7407	7553	7784	7901	7918	7991	7913	8002	7667	7249	6948	6791	6204	5551	4872	4408	4167	3823	3402	3072	2783	2360	1996	1724	1611	1510	1230	912	794	640	471	397	295	246	173	152	160	185	239	282	383	535	685	893	1104	1377	1693	1944	2315	2716	3075	3274	3494	3769	3835	3998	4041	4095	4211	4216	4339	4271	4286	4217	4377	4295	4383	4456	4701	4726	4948	4993	5200	5360	5460	5998	6009	6315	6627	6822	7361	7633	8047	8321	8738	9078	9440	9792	10369	10570	11199	11462	11969	12320	12868	13302	13614	14131	14909	15246	15571	16511	17040	17788	18124	18633	19243	19802	20083	20580	20967	21276	21790	21740	22085	22182	22177	21847	21584	21628	21536	20843	20405	20036	19637	19015	18498	18095	17518	16993	16589	16041	15809	14832	14369	13779	13305	12565	11550	10851	9905	8860	8210	7155	6010	5035	4000	3082	2335	1664	1089	656	369	259	258	389	624	923	1261	1699	2119	2435	2777	3083	3273	3363	3430	3507	3458	3371	3216	3064	2946	2819	2658	2508	2320	2214	2021	1910	1683	1597	1391	1180	979	819	675	575	494	428	454	488
1238	1270	1225	1098	1023	897	767	677	583	547	501	516	525	616	691	792	990	1123	1262	1446	1612	1741	1812	1826	1866	1779	1643	1455	1319	1089	926	769	587	469	355	285	228	202	204	292	376	588	807	1124	1558	2042	2584	3163	3926	4752	5568	6450	7371	8036	8829	9402	10058	10460	11207	11827	12109	12679	13558	14229	14918	15806	16416	17395	18343	19131	20101	20688	21494	22330	23128	24093	24796	25593	26021	26092	26526	27274	27439	27670	27440	27801	27420	27490	27596	26955	26650	26072	25162	24583	23891	23379	22947	22419	21925	21551	21391	21523	21151	21282	21223	20884	20627	20209	19250	18793	18276	17170	16492	15596	14382	13309	12456	11627	11035	10325	9808	9413	9205	9232	9088	9267	9447	9272	9517	9321	9332	9212	8957	8560	8095	7430	7202	6494	5805	5510	5225	4705	4143	3875	3603	3475	3376	3274	3139	2793	2632	2276	1994	1946	1717	1484	1095	919	750	507	392	279	204	174	139	161	194	227	280	356	474	599	799	1032	1275	1603	1868	2190	2548	2828	3200	3473	3820	4042	4178	4323	4536	4579	4614	4725	4630	4746	4700	4473	4430	4370	4341	4356	4428	4531	4651	4745	4961	5186	5470	5797	6059	6373	6854	7327	7639	8150	8661	9111	9597	9912	10376	10742	11393	12001	12217	12635	12927	13188	13563	13779	14023	14345	14560	15280	15640	15917	16125	16477	16857	17212	17325	17829	18184	18250	18344	19025	19322	19268	19359	19848	19735	19673	19524	19408	19301	19124	18994	18350	18190	17647	17460	17186	16460	16211	15792	15443	15224	14538	13598	13168	12426	11463	10813	9785	9083	7949	6792	5902	4966	3912	3054	2327	1655	1093	685	420	284	248	355	563	794	1115	1532	1951	2267	2669	2909	3140	3309	3379	3380	3501	3463	3394	3358	3241	3097	3024	2914	2857	2596	2444	2371	2170	1874	1640	1326	1095	882	657	493	403	359	347	367
1133	1077	1018	899	843	753	626	590	527	502	497	515	586	664	830	992	1102	1323	1491	1687	1805	1785	1819	1751	1649	1536	1331	1201	1061	890	735	601	456	391	306	258	253	239	256	339	498	705	987	1311	1825	2381	2974	3677	4292	5019	5837	6489	7287	8020	8609	9126	9866	10189	10975	11556	12288	12980	14001	14480	15430	16218	17127	17697	18621	19511	19886	20396	21392	21584	22600	22889	23667	24001	24744	25011	25380	25538	25630	25946	26008	25895	26110	25689	25794	26355	26151	25987	26056	26014	25561	24947	24659	24031	23417	22800	22439	21716	20545	20057	19034	18070	17484	16674	15989	15230	14882	14328	13764	13558	12998	12711	12289	12050	12133	11979	11541	11403	11227	10835	10503	10065	9522	9022	8575	8026	7446	6917	6471	6273	5923	5493	5427	5060	4779	4945	5028	4728	4444	4315	4355	4402	4278	4172	4044	3709	3187	2716	2437	2238	1937	1535	1089	865	682	481	352	255	189	193	147	151	181	217	257	366	465	603	804	1065	1326	1645	2051	2345	2752	3201	3621	3952	4249	4603	4896	5024	5062	4999	5120	5055	4930	4841	4684	4520	4390	4275	4106	4280	4146	4347	4487	4573	4692	4868	5225	5453	5925	6367	6806	7116	7638	8122	8520	8913	9163	9627	9888	10318	10359	10817	10831	11015	11179	11093	11314	11684	11770	11988	11988	12445	12774	13143	13387	13738	14382	14895	15094	15960	15972	17048	17588	18169	18698	18914	19176	19730	19747	19671	19591	19742	19529	19004	18971	18796	18634	18008	17638	17213	16699	16521	16070	15725	15187	14496	13981	13384	12591	11928	11245	10243	9312	8311	7415	6560	5534	4594	3770	2973	2346	1659	1124	730	506	362	302	375	541	767	1074	1367	1770	2122	2388	2701	2844	3052	3186	3298	3245	3244	3165	3037	2878	2762	2630	2438	2316	2194	1977	1774	1533	1357	1106	879	686	524	435	339	333	316	341
983	934	888	801	748	654	577	529	515	517	547	563	667	776	927	1072	1210	1391	1535	1623	1654	1681	1719	1615	1559	1429	1286	1177	1026	874	716	615	511	402	358	297	276	319	407	571	750	964	1296	1682	2081	2608	3145	3752	4444	5138	5970	6716	7405	8295	8862	9732	10485	11012	11783	12549	13126	13738	14136	14756	15256	16079	16521	17028	17538	18114	18896	19640	20087	20676	21189	21659	22512	22946	23370	24134	24015	25212	25334	25696	26278	26375	26395	26575	26767	27814	26971	27044	27006	26139	25032	24056	23213	22633	21084	20161	19347	18302	17338	16816	16230	15768	15537	15559	15250	15304	15299	15583	15348	15419	14992	14581	14105	13436	12673	11911	10964	10261	9201	8551	7796	7146	6703	6221	6064	5777	5911	5760	5869	6199	6206	6080	6553	6519	6321	6503	6673	6485	6068	5785	5558	5322	4947	4573	4139	3622	3081	2684	2269	2132	1780	1360	1015	864	667	475	357	281	231	185	165	174	182	209	279	329	476	595	788	1031	1346	1656	2013	2345	2807	3186	3566	3887	4269	4518	4715	4857	5032	5098	5046	5032	5044	4929	4869	4757	4684	4481	4452	4367	4270	4313	4281	4273	4433	4637	4705	5020	5189	5480	5905	6022	6291	6797	7081	7415	7745	8114	8260	8389	8645	8864	9231	9447	9596	9845	9955	10204	10549	10826	11299	11857	12206	12609	13195	13838	14591	15069	15814	16395	17073	18149	18474	19138	19420	19648	20058	20257	20515	20172	19950	19718	19806	19262	19106	18751	18429	18146	17912	17317	16986	16752	16188	15801	15691	15319	14828	14292	13931	13117	12532	11717	10768	9842	8999	7917	6919	5887	4813	3956	3020	2266	1658	1062	650	384	260	236	330	531	775	1088	1425	1679	1975	2223	2439	2599	2652	2702	2739	2666	2621	2570	2408	2439	2278	2166	2066	2026	1865	1702	1556	1421	1232	1062	879	695	615	527	461	411	371
931	851	823	722	679	619	533	470	433	460	505	554	643	753	874	1037	1138	1305	1457	1546	1671	1715	1693	1638	1655	1525	1341	1222	1012	854	666	528	437	372	331	327	393	445	589	694	902	1121	1404	1817	2275	2783	3396	3973	4671	5509	6443	7241	8186	9017	9611	10550	11003	11562	12183	12575	13307	13382	13634	14392	14847	15451	16175	16569	16912	17856	18612	19198	19856	20648	21300	21951	22854	23014	24092	24961	24922	25717	26271	26336	26625	26627	26606	26239	26202	26068	24990	24892	24022	23224	21764	21246	20515	20047	19170	18595	18500	18285	17846	17871	17695	17601	17838	17487	17376	17063	16419	15985	15244	14538	13613	12372	11302	10210	9330	8314	7560	6892	6339	5983	5775	5750	6054	6251	6462	6860	7244	7576	8106	8135	8126	7834	8042	7824	7485	7128	7100	6662	6082	5394	4964	4687	4375	4154	3853	3320	2896	2698	2315	2184	1881	1492	1210	1020	803	577	475	370	307	209	204	196	202	227	271	331	418	569	697	891	1177	1415	1658	2066	2473	2811	3209	3618	3922	4140	4506	4688	4863	5174	5252	5305	5500	5304	5318	5228	5029	4854	4732	4499	4364	4230	4280	4076	3976	4047	4110	4239	4449	4680	4939	5213	5569	6112	6499	6817	7242	7808	8159	8409	8790	9205	9528	9644	9922	10274	10497	10715	11215	11627	11852	12122	12816	13087	13612	14159	14716	15325	15843	16681	16907	18027	18252	18736	18882	19223	19301	19440	19920	19717	19583	19467	19380	19083	18734	19062	18514	18588	18256	18018	17796	17593	17279	17131	16585	16438	15938	15197	14723	13995	13228	12428	11416	10473	9441	8146	7104	5998	4926	3988	3035	2260	1578	1006	627	361	235	209	284	489	707	986	1267	1503	1773	2011	2205	2364	2471	2500	2544	2601	2624	2614	2570	2550	2581	2517	2534	2463	2440	2288	2128	1933	1758	1506	1245	1041	819	602	468	371	344
918	848	737	683	572	489	412	369	383	387	435	511	615	701	842	1029	1191	1355	1604	1631	1688	1741	1794	1648	1595	1354	1196	1013	770	580	472	365	321	314	316	353	459	557	754	914	1135	1432	1770	2198	2674	3337	3872	4674	5375	6208	6973	7972	8742	9114	10191	10527	11032	11567	12046	12544	12936	13722	14293	14821	15520	16087	16855	17541	18188	19165	19693	20279	21163	21518	22508	22942	23149	23938	24420	24833	24677	24882	25160	24753	24786	24982	24420	24027	23574	22997	22976	22816	22354	22104	21808	21750	21316	21298	21158	20970	21089	20821	20134	19550	19019	18357	17605	16381	15309	14368	13366	12313	11461	10572	9655	8907	8246	7641	7401	6898	6771	6725	6796	6995	7132	7575	7689	7842	8081	8151	8134	8065	8110	7803	7468	7124	6860	6834	6658	6305	6195	6151	5918	5456	5203	4953	4849	4751	4576	4247	3866	3630	3282	2987	2607	2015	1712	1434	1094	804	689	525	409	309	258	265	275	311	325	342	420	511	680	860	1088	1377	1644	1992	2359	2770	3227	3685	3935	4369	4760	5150	5338	5659	5905	5932	5851	5835	5800	5655	5492	5322	5029	4893	4566	4492	4311	4139	4157	4130	4203	4482	4586	4778	5161	5525	5903	6243	6761	7166	7528	8054	8554	8870	9197	9442	9670	9877	9899	10046	10052	10326	10584	10789	10950	11295	11542	11936	12300	12726	13123	13726	14307	15202	15585	16488	16964	17768	18598	19079	19421	19738	20202	20209	20408	20494	20391	20222	20072	19829	19923	19466	19296	18778	18389	18044	18067	17729	16878	16578	15981	15228	14685	13966	13335	12398	11558	10299	9465	8309	7368	6204	5260	4291	3444	2753	1895	1341	955	628	416	277	297	397	558	733	980	1171	1426	1670	1885	2100	2195	2375	2485	2532	2565	2678	2699	2721	2755	2682	2676	2586	2490	2292	2050	1861	1631	1315	1108	823	620	460	313	266	241
829	754	647	562	456	399	345	340	334	367	450	522	627	792	931	1108	1234	1377	1583	1617	1651	1657	1568	1399	1259	1065	894	710	586	448	330	271	257	286	343	439	596	802	1025	1293	1665	1903	2367	2786	3288	3851	4442	5049	5823	6418	7177	8101	8796	9543	10353	10971	11786	12224	12967	13592	14533	15333	15979	16457	17199	17382	18112	18751	19336	19919	20559	20752	21081	21380	21562	21995	22155	22544	22573	22834	23153	22953	23209	22804	23205	23121	22923	23411	23452	23192	24061	23955	24123	23993	24250	23379	23369	22787	21935	21375	19918	19239	17961	17026	16108	14892	14120	13378	12425	11760	11385	10804	10228	10012	9664	9424	9072	8968	8634	8494	8194	8005	7761	7474	7399	6969	6700	6615	6429	6372	6500	6528	6777	6634	6803	7020	7174	7544	7609	7499	7741	8056	7961	7871	7445	7277	6965	6543	6196	5788	5323	4806	4426	3772	3058	2370	2059	1666	1242	988	838	647	527	439	409	383	374	381	400	428	523	626	800	1005	1227	1504	1755	2174	2576	3006	3520	3886	4392	4698	5070	5410	5787	5944	6101	6233	6253	6311	6242	6170	6082	6044	5690	5569	5417	5219	5057	4881	4812	4786	4753	4738	4900	5052	5349	5574	5857	6130	6390	6834	7046	7418	7740	8077	8185	8277	8417	8455	8650	8737	8879	9041	9179	9368	9873	10155	10663	11253	11789	12503	13319	13835	14850	15641	16433	17428	18280	18969	19830	20386	20816	21335	21612	21649	21890	21762	21426	21185	20913	20788	20528	20187	19821	19638	19427	18726	18484	18405	17509	17430	16745	16306	15636	15232	14400	13762	12840	12076	10836	9923	8740	7706	6743	5641	4672	3790	2889	2159	1495	1005	643	365	274	258	326	483	666	852	1078	1318	1532	1704	1920	2017	2127	2160	2226	2198	2250	2238	2211	2162	2018	2041	1847	1699	1533	1314	1218	987	780	621	513	371	300	241	233
757	680	603	499	432	380	328	325	376	401	474	598	686	865	1006	1091	1269	1303	1439	1464	1465	1458	1361	1230	1124	1000	814	647	524	434	344	296	299	367	482	617	850	1059	1351	1588	1920	2266	2564	3024	3574	4099	4615	5322	6056	6859	7878	8869	9729	10791	11515	12417	13380	14056	14540	14926	15792	16210	16825	16780	17207	17418	17677	17889	18830	19244	19988	20314	20289	20553	20768	21223	21460	21711	22361	22289	22497	23050	23757	23789	24155	24178	24464	24617	25072	24774	24309	24180	23822	23333	22450	21710	20669	19541	19219	18194	17224	16707	16010	15531	15021	14886	14465	14474	14135	13845	13451	13092	12471	11937	11158	10644	9691	8933	8249	7380	6779	6274	5688	5495	5326	5228	5305	5628	6000	6460	6873	7610	8176	8858	9191	9827	9925	10356	10769	10532	10479	10690	10363	9829	9292	8805	8162	7464	6679	6224	5703	5208	4374	3716	3048	2647	2233	1861	1420	1246	979	866	760	612	560	540	528	533	566	611	670	789	936	1107	1340	1564	1859	2179	2589	3003	3429	3877	4263	4649	4930	5342	5598	5957	6388	6477	6624	6824	6992	6908	6825	6823	6643	6378	6132	6033	5733	5589	5286	5105	5000	4887	4886	4963	5060	5281	5295	5614	5945	6165	6530	6775	7124	7445	7766	7919	8233	8301	8496	8790	8983	9385	9754	10066	10470	10900	11598	12275	12876	13624	14449	15081	16123	17263	18022	18834	19729	20115	21250	21527	21585	22200	22591	22495	22584	22478	22271	22496	21728	21500	21236	21181	20781	20555	20345	19883	19614	19134	18867	18495	18063	17429	16996	16404	15945	15006	14017	13129	11995	10872	9706	8570	7251	6197	5074	4088	3097	2257	1602	1023	601	346	186	174	248	377	571	767	930	1188	1381	1547	1719	1846	1813	1857	1937	1929	1971	1968	2017	2075	2006	1922	1939	1822	1705	1566	1421	1184	1103	898	741	606	478	400	305
810	666	619	531	428	371	340	322	358	386	486	559	650	795	854	998	1098	1231	1314	1438	1356	1342	1358	1274	1131	975	804	622	473	374	325	289	314	400	575	729	942	1207	1513	1878	2126	2502	2950	3390	4047	4651	5301	6046	6873	7849	8669	9649	10460	11395	12042	13129	13852	14029	14613	15089	15636	15990	16287	16641	17167	17698	17947	18534	19354	19614	20472	20976	21552	21841	21999	22850	23656	23437	23663	24129	24365	24255	24552	24440	24173	24079	23755	23427	23132	22627	21727	21208	20566	20124	20070	19499	19393	19014	18950	19005	18655	18918	18485	18472	18028	17557	17212	16570	15721	14628	13634	12618	11312	10072	8946	8197	7182	6491	5928	5463	5122	5057	5163	5400	5839	6388	6990	7576	8500	9021	9731	10639	10805	11380	11408	11711	11469	11318	11585	11173	10568	10034	9620	9125	8600	8306	7987	7551	7014	6532	6050	5252	4638	4018	3559	3261	2715	2194	1957	1642	1308	1185	971	900	818	751	728	744	804	809	920	1001	1167	1342	1485	1795	2078	2370	2761	3182	3503	3950	4379	4736	5250	5569	5997	6300	6713	7107	7157	7205	7446	7311	7411	7141	6881	6678	6396	6213	5931	5923	5668	5415	5289	5276	5285	5256	5331	5437	5623	5821	6076	6516	6801	7158	7688	8065	8472	8718	8832	9130	9404	9710	9816	10147	10565	10904	11139	11692	12367	12694	13164	14046	14520	15262	16435	16884	17821	18516	19429	19824	20463	21033	21642	22099	22461	22629	22704	22720	22521	22332	22475	22454	21838	21528	21071	21122	20481	20117	19659	19105	18813	18339	17878	17035	16528	15626	15075	14256	13172	12549	11360	10236	8957	7843	6955	5733	4659	3696	2787	2021	1474	970	566	352	231	199	248	367	537	679	865	1069	1288	1445	1632	1765	1833	1948	1999	2179	2215	2390	2356	2457	2358	2403	2369	2252	2059	1975	1717	1515	1359	1102	798	622	480	356	266
819	595	535	414	358	319	276	278	291	322	385	485	613	743	846	988	1106	1211	1332	1368	1346	1410	1204	1112	1001	805	623	482	378	272	249	281	322	446	626	842	1127	1393	1723	2128	2535	2919	3496	3962	4696	5260	6059	6699	7486	8190	8979	9704	10411	11318	11881	12732	13319	13770	14585	15585	16109	16714	17242	17737	18446	19340	19861	20472	21046	21358	21918	22697	23299	23533	23260	23661	24257	23776	23810	23624	22670	22943	22895	22574	22263	21789	21383	21244	21098	21340	21108	21190	21176	21381	21584	21713	21761	21871	21742	21518	21167	20573	19700	18950	17684	16565	15386	14137	12797	11674	10679	9938	9077	8334	7801	7516	7195	6980	6962	6860	7044	7351	7662	8017	8380	8507	8903	8978	9415	9566	9754	9934	9750	10011	10017	10060	10207	10066	10247	10334	10325	9910	9579	9435	9214	9247	9098	9016	8393	7689	7226	6503	5852	5257	4744	4085	3418	3002	2510	1977	1764	1499	1347	1262	1122	1089	1091	1108	1126	1227	1296	1418	1650	1759	1989	2211	2569	2917	3343	3742	4166	4429	4870	5287	5675	5940	6395	6620	6734	7097	7210	7229	7369	7362	7279	7262	7126	6998	6936	6797	6658	6517	6378	6238	6206	6038	6121	6126	6218	6247	6473	6722	6804	7286	7468	7698	8022	8254	8581	8818	9002	9092	9326	9414	9606	9629	10036	10442	10621	10944	11530	11902	12383	13153	13677	14597	15254	16303	17009	18076	18743	19469	20241	20917	21676	21758	22132	22680	22932	22607	22309	22205	22138	21986	21809	21277	20546	20325	19606	19423	18856	18455	17830	17375	17117	16386	15749	15331	14394	13733	13166	12287	11436	10299	9274	8337	7391	6348	5229	4301	3319	2578	1919	1361	943	569	384	251	233	259	361	460	614	824	1001	1186	1393	1538	1731	1874	2004	1977	2123	2158	2132	2149	2150	2107	1997	1868	1709	1545	1337	1105	930	724	550	422	277	237	183
624	524	439	374	322	262	247	277	302	373	469	564	690	858	914	1078	1159	1231	1315	1279	1197	1161	1055	889	768	590	476	341	281	214	225	240	360	495	699	963	1259	1567	1973	2424	2807	3247	3771	4257	4816	5465	5896	6672	7432	8020	8989	9721	10466	11461	12402	13327	14171	14842	15857	16800	17629	18178	18331	19037	19826	20193	20570	21175	21308	21647	21761	22408	22764	22756	21938	22436	22673	22510	22209	22214	21831	21981	21892	21789	21840	22250	22479	22640	23293	23636	24035	23556	23675	23511	23177	22836	22203	21297	20488	19460	18585	17516	16295	15493	14534	13850	13069	12826	12034	11780	11689	11248	11049	10825	10581	10446	10117	9845	9461	9163	8728	8334	8106	7739	7339	7239	7283	7083	7355	7651	7954	8220	8929	9259	9852	10227	10764	11291	11556	11889	12230	12523	12315	12039	11618	11377	10873	10659	9996	9058	8369	7597	6745	5935	5102	4335	3671	3183	2650	2238	1954	1712	1504	1383	1323	1242	1255	1282	1338	1454	1544	1695	1881	2151	2410	2664	3133	3372	3806	4198	4463	4830	5182	5578	5822	6205	6438	6656	6862	7061	7235	7267	7490	7517	7722	7679	7612	7651	7630	7407	7263	7254	6980	6882	6730	6498	6509	6394	6554	6483	6509	6560	6629	6864	6978	7376	7410	7562	7999	8198	8146	8511	8706	8728	8994	9269	9601	9891	10313	10702	11113	11806	12342	13035	14216	14702	16020	16649	17401	18292	19167	19783	20568	20882	21522	21535	22075	22153	22184	22094	22465	21651	21911	21489	21219	20726	20313	20032	19546	19169	18772	18576	18075	17606	17183	16745	16136	15860	15182	14570	14074	13246	12509	11524	10685	9601	8506	7398	6246	5099	4160	3168	2413	1735	1125	723	423	261	182	160	265	367	540	687	900	1101	1194	1343	1476	1592	1661	1649	1691	1753	1720	1762	1699	1710	1640	1513	1405	1332	1176	1060	890	691	600	446	357	323	294
618	515	455	424	330	302	327	326	381	445	506	621	733	843	898	1011	1052	1141	1136	1118	1047	993	927	849	739	559	454	382	277	248	239	295	384	550	747	1058	1312	1605	1928	2350	2800	3184	3714	4171	4770	5440	6086	6777	7702	8499	9478	10532	11298	12254	13315	14208	15011	15433	16199	17021	17565	17676	17938	18337	18964	19349	19960	20238	20787	20784	21224	21603	21900	22307	22119	22320	22838	23148	22900	23286	23532	23634	23930	24205	24630	24409	24040	24291	24244	23555	23037	22210	21408	21081	20000	19433	18588	17866	17330	16982	16418	15889	16013	15536	15777	15447	15369	15537	15327	15130	14675	14066	13262	12834	11722	10668	9843	8947	8294	7261	6797	6311	6111	5993	6128	6173	6675	7116	7754	8524	9229	10007	10894	11474	12169	12660	12954	13591	14269	13916	13757	13836	13532	13048	12266	11386	10668	9940	9307	8461	7763	6948	6004	5362	4519	3959	3568	2957	2525	2336	1991	1733	1557	1488	1373	1379	1383	1436	1532	1593	1782	1992	2187	2398	2669	2959	3303	3678	4065	4376	4633	5014	5407	5697	6034	6182	6642	6763	6988	7252	7397	7475	7671	7790	7890	7813	7902	7835	7706	7394	7264	7250	6844	6734	6676	6432	6393	6134	6126	6131	6111	6170	6337	6503	6667	6848	7005	7258	7577	7691	7973	8415	8543	8916	9226	9462	10137	10243	10705	11065	11712	12350	13096	13643	14526	15267	16009	16954	17335	18390	18991	19471	20232	20503	20786	21386	21227	22011	21647	21402	21747	21318	21199	20981	20707	20415	19833	19469	19137	18722	18548	18167	17954	17327	16949	16873	16211	15841	15095	14592	13989	13207	12296	11389	10344	9256	8094	7034	5755	4748	3699	2828	2081	1453	940	528	321	195	170	189	290	399	584	759	920	1088	1230	1347	1472	1589	1723	1762	1795	1864	1935	1926	2049	2050	1960	1977	1887	1708	1662	1483	1282	1076	932	737	621	506	425
650	584	457	386	314	273	310	309	360	396	484	572	701	824	884	931	1011	1101	1104	1129	1131	1096	959	875	763	617	523	358	282	258	257	335	460	620	801	1021	1336	1625	1992	2314	2777	3213	3738	4227	4895	5713	6404	7157	7959	8965	9720	10532	11278	11998	12672	13515	13936	14659	15349	15922	16341	16792	17185	18095	18658	19100	19528	20409	20780	21102	21785	22492	23147	23626	23782	23812	24516	24710	24516	24680	24360	24130	24138	23530	23405	22829	22052	21614	21288	20755	20135	19685	19209	19260	18954	18708	18768	19086	19243	19069	19272	18851	18690	18445	18226	17350	16753	16180	15156	14177	13207	12230	11148	10269	9449	8657	8162	7640	7201	7166	6873	6843	7280	7526	7920	8432	8906	9565	10134	10534	10862	11478	11719	11998	12150	12085	12365	12386	12212	12229	11745	11360	10913	10556	10338	10040	9345	8858	8315	7707	6968	6354	5682	5202	4623	4227	3571	3094	2809	2448	2148	1983	1806	1699	1584	1602	1634	1649	1779	1869	2107	2244	2469	2780	3041	3363	3684	3997	4415	4756	5136	5507	5793	6050	6324	6590	6894	7185	6935	7076	7139	7261	7103	7275	7109	7070	7047	6963	6962	6775	6647	6622	6512	6570	6383	6255	6335	6276	6195	6316	6381	6395	6454	6789	6909	7225	7377	7585	7878	8165	8366	8808	8888	9109	9578	9845	10282	10533	10778	11217	11527	11891	12602	13148	13715	14278	14980	15747	16010	16750	17238	17700	18189	18515	19225	19548	19820	20043	20278	20232	20128	19986	19740	19518	19312	18877	18809	18062	17922	17600	17072	16795	16554	15851	15398	15154	14669	14215	13844	13124	12604	11716	11009	9891	9060	8092	7002	6006	5053	4117	3260	2488	1859	1330	901	569	370	243	216	229	297	391	533	667	842	951	1124	1286	1447	1541	1718	1798	1911	2046	2043	2155	2175	2245	2237	2155	2079	1887	1764	1536	1345	1072	863	689	478	356	262
492	458	367	277	268	215	238	273	307	416	504	640	814	893	1013	1134	1173	1263	1243	1194	1117	1066	913	742	592	500	385	311	255	235	260	372	472	650	862	1099	1389	1735	2052	2505	2900	3392	3872	4481	5044	5681	6287	6909	7706	8316	9064	9789	10590	11330	11995	12990	13529	14380	15235	16087	16770	16774	17843	18512	19266	19661	20408	20982	21361	21747	22413	22770	23589	23665	23783	23655	23358	23019	22584	22776	22569	21997	21591	21258	20910	21035	20820	20759	20807	21003	20838	21118	21581	22042	21927	21950	21752	21288	20759	19962	19115	18228	17229	16360	15320	14258	13395	12797	12030	11570	11206	10724	10425	10187	10137	10205	10121	10085	10008	9800	9784	9746	9624	9426	9314	9063	9070	8862	8970	8844	8872	8674	8887	9054	9348	9526	9530	9962	9903	9975	10519	10660	10438	10209	10266	9702	9400	9286	8826	8158	7557	7029	6597	5912	5288	4493	4075	3583	3071	2693	2443	2100	2057	1793	1850	1709	1832	1874	1926	2075	2231	2395	2697	2948	3312	3617	3971	4414	4679	5190	5377	5925	6166	6341	6546	6606	6750	6705	6880	6811	6680	6638	6553	6469	6424	6504	6490	6568	6588	6618	6631	6598	6640	6676	6634	6759	6786	6733	6789	6812	6770	6755	6973	7143	7127	7304	7575	7540	7900	7855	8071	8236	8388	8597	8764	8995	9313	9419	9687	10144	10428	10867	11406	11812	12228	13038	13667	14254	14926	15433	15894	16617	17238	17788	17989	18222	18415	18925	18988	18713	18765	18515	18403	17866	17765	17363	17054	16771	16493	16038	15883	15721	15450	14932	14735	14474	14168	13734	13285	12867	12339	11588	11154	10290	9425	8511	7605	6782	5710	4891	4044	3245	2522	1878	1440	1000	670	443	294	183	200	237	327	446	614	730	906	1103	1250	1391	1506	1668	1688	1731	1839	1793	1814	1848	1805	1696	1525	1491	1326	1170	992	783	628	494	372	284	244
402	371	328	258	266	285	278	356	448	547	664	829	904	1046	1161	1164	1199	1278	1244	1083	951	901	789	637	511	410	324	243	221	222	258	370	503	669	918	1155	1421	1771	2067	2501	2878	3295	3710	4111	4773	5345	5875	6625	7435	8219	8972	9736	10744	11491	12343	13284	13877	14707	15574	16471	16974	17559	17919	18668	19075	19355	19923	20198	20565	20756	20974	21674	21667	21751	21555	21380	21107	21197	21165	21449	21624	21886	21891	22361	22573	22756	22978	23010	23230	23281	23382	23159	22299	21976	21415	20079	19190	18437	17336	16245	15543	14670	13959	13425	13079	12784	12635	12679	12928	12994	13007	13399	13317	13318	13369	13088	12625	12068	11219	10463	9764	8794	7976	7429	6923	6570	6441	6204	6358	6628	6750	7306	7732	8252	8785	9121	9687	10120	10595	10906	11244	11610	11680	11760	11418	11115	10622	9849	9393	8517	7946	7125	6359	5559	4957	4398	3676	3198	2920	2481	2123	1991	1791	1682	1650	1618	1604	1630	1750	1849	2031	2226	2487	2805	3131	3518	3983	4271	4799	5147	5357	5792	6074	6305	6393	6548	6638	6769	6691	6604	6676	6749	6596	6543	6571	6732	6575	6747	6770	6767	6698	6719	6624	6592	6747	6633	6343	6450	6267	6411	6266	6308	6223	6125	6266	6267	6437	6326	6663	6873	6995	7113	7228	7474	7830	8137	8390	8855	9167	9561	10052	10475	10870	11767	12238	12958	13322	14054	14809	15140	15745	16113	16654	17022	16980	17221	17282	17323	17322	17286	17363	17295	17022	16810	16999	16599	16326	16343	16011	15847	15787	15754	15552	15273	14883	14882	14505	14425	14393	13792	13281	12831	11889	11422	10462	9569	8580	7369	6516	5448	4426	3625	2783	2069	1487	1010	635	400	237	139	137	181	307	424	606	760	932	1033	1237	1348	1409	1483	1572	1631	1706	1733	1714	1794	1744	1707	1657	1600	1485	1381	1213	1090	896	774	624	526	473
386	401	321	316	332	297	353	447	560	655	722	815	885	951	1052	1079	1105	1166	1164	1158	1015	863	789	713	567	453	375	290	268	275	316	424	546	753	1000	1214	1480	1718	2043	2331	2796	3164	3698	3959	4656	5237	5952	6693	7540	8474	9144	10015	10817	11753	12402	13225	14048	14404	15006	15820	16240	16691	16837	17297	17854	18156	18277	18956	18937	19387	19663	20047	20533	20439	20955	21111	21825	22041	22603	22825	23330	23666	23334	23981	23797	23319	22976	22400	21861	21368	20619	19859	19099	18407	17477	16761	16252	15505	15291	15074	14700	14844	14682	14964	15082	15240	15188	14987	15018	14959	14568	14135	13582	12630	12076	10970	10237	9401	8463	7722	7043	6606	6283	6227	6086	6287	6442	6673	7063	7569	8045	8508	8941	9443	9800	10134	10464	10806	10805	11317	11335	11261	10830	10376	9989	9637	9083	8526	7775	7126	6494	5730	5124	4612	4148	3570	3019	2759	2386	2121	1992	1757	1647	1544	1502	1489	1501	1611	1686	1778	1933	2119	2391	2693	2915	3334	3760	4027	4539	4867	5230	5677	5931	6192	6507	6492	6734	6866	6856	6740	6689	6652	6638	6593	6515	6385	6266	6219	6072	6142	6052	5991	5984	5913	5848	5866	5762	5649	5600	5578	5619	5575	5603	5673	5762	5874	5887	6168	6302	6460	6682	6988	7238	7562	7861	8101	8485	8894	9358	9884	10194	10606	11175	11685	12317	12393	12780	13486	14141	14411	14877	14844	15450	15614	15730	15873	15938	16213	16416	16326	16391	16437	16324	16324	16052	15930	15842	16020	15841	15491	15228	15378	15250	15168	15086	14967	14415	14412	14167	13531	12946	12410	11606	10511	9626	8656	7557	6565	5600	4585	3716	2907	2190	1695	1186	827	536	327	229	197	251	348	423	564	708	852	1003	1166	1223	1351	1458	1547	1664	1716	1877	1991	2026	2104	2021	2144	2103	2046	1960	1841	1577	1386	1222	1080	840	637	527
366	302	277	291	270	295	329	418	500	610	659	724	841	920	1025	1129	1196	1233	1259	1236	1191	1007	838	756	638	482	393	284	309	300	388	469	637	826	1006	1291	1559	1806	2168	2504	2894	3391	3817	4349	4905	5484	6138	6814	7401	8174	8850	9646	10396	11120	11864	12140	12996	13547	14153	15088	15708	16071	16624	16994	17344	17895	18174	18495	19207	19864	20303	21069	21200	21562	22231	22805	22717	22718	23122	22860	22770	22473	22051	21851	21255	20649	19817	19521	18983	18914	18457	18256	18075	17896	17750	17823	17916	17598	17565	17265	17241	16884	16488	15690	15362	14703	14330	13249	12590	11952	11300	10720	10161	9633	9136	8822	8504	8362	8216	8051	8095	8105	8059	7972	8077	8161	8062	8266	8117	8172	8323	8299	8500	8384	8534	8626	8392	8731	8783	8821	8954	8809	8698	8566	8203	8039	7572	7325	6862	6371	5937	5525	5194	4766	4158	3822	3556	3279	2914	2630	2450	2228	2064	1949	1813	1785	1711	1736	1726	1777	1924	2079	2238	2586	2877	3222	3545	3905	4335	4718	5047	5408	5838	6165	6349	6608	6572	6600	6498	6617	6257	6171	6029	5830	5653	5654	5493	5372	5306	5184	5290	5319	5421	5488	5551	5674	5555	5721	5721	5730	5774	5807	5975	5925	6079	6242	6345	6343	6421	6701	6784	6970	7188	7452	7748	8090	8364	8509	8862	9268	9664	9900	10148	10737	10977	11451	11796	12431	12809	13097	13270	13694	13859	14446	14607	14744	15183	15338	15273	15403	15465	15487	15687	15457	15302	15181	15126	15038	14767	14584	14622	14361	14331	14046	13974	13441	13475	13104	12731	12356	11748	10968	10480	9656	8691	7904	7071	6277	5443	4727	3914	3294	2624	2159	1719	1288	948	729	590	477	404	366	379	423	537	647	765	901	1024	1175	1325	1426	1541	1644	1813	1837	1969	1974	1974	1968	1946	1927	1738	1567	1388	1172	1062	779	624	472	355
257	234	223	225	243	267	356	437	538	593	689	832	1003	1128	1242	1277	1352	1286	1281	1243	1155	933	743	655	533	400	306	271	267	309	372	518	694	912	1137	1410	1759	2024	2535	2805	3279	3669	4116	4496	5062	5525	5991	6635	7334	8021	8675	9494	10039	10973	11689	12167	12845	13705	14192	15390	15819	16860	17305	18219	18392	19146	19312	19643	20382	20789	20922	21514	21184	21230	21202	21264	20743	20918	20510	20317	20315	19859	19490	19426	19367	19504	19334	19787	19962	20498	20515	20752	20778	20690	20556	19768	19167	18065	17381	16363	15255	14158	13159	12271	11524	10933	10232	9938	9677	9745	9734	9729	9980	10144	10353	10622	10573	10735	10535	10188	9878	9465	9045	8490	7784	7513	6879	6477	6169	6041	6081	6087	6193	6384	6629	6911	6999	7379	7514	7843	8201	8272	8528	8642	8701	8773	8506	8350	8000	7731	7084	6655	6217	5621	5192	4733	4156	3820	3358	3019	2852	2478	2243	2095	1878	1819	1725	1691	1621	1637	1746	1858	2026	2275	2500	2891	3161	3566	3945	4348	4666	5034	5485	5681	5930	6173	6163	6220	6273	6322	6203	6075	6057	5847	5735	5742	5665	5532	5671	5611	5657	5694	5745	5755	5802	5872	5924	5906	5855	5967	5826	5752	5886	5789	5833	5848	5898	5819	5829	5972	5938	6040	6238	6409	6665	6969	7147	7491	7828	8071	8502	8852	9375	9788	10405	10910	11470	11992	12145	12592	13159	13392	13763	14037	14061	14280	14280	14526	14388	14513	14531	14571	14703	14287	14389	14076	13905	14242	14169	14208	14254	14210	14264	14096	14119	13924	13733	13651	13593	13122	12843	12114	11794	11161	10651	9784	9057	8183	7356	6359	5510	4683	3960	3181	2465	1924	1490	988	661	366	257	185	204	268	357	447	582	751	903	1078	1132	1291	1365	1446	1489	1518	1601	1705	1633	1643	1616	1540	1437	1262	1143	1006	841	739	597	502	400
235	187	203	235	250	308	424	536	604	725	845	962	1078	1178	1247	1271	1257	1160	1120	1090	1045	869	715	601	497	402	329	286	290	346	460	602	774	1037	1281	1678	1923	2282	2660	3086	3375	3806	4096	4533	4993	5487	6151	6704	7382	8169	8976	9657	10733	11322	12247	12794	13874	14725	15476	16101	16655	17525	18038	18653	18987	19160	19385	19663	19850	19520	19503	19207	19034	19293	19368	19251	19094	19423	19540	19818	20123	20587	20688	20911	21369	21600	21660	21712	21828	21976	21317	20373	19628	18723	17735	16596	15468	14289	13427	12734	12017	11398	10983	10622	10740	10715	10689	11007	11133	11540	11675	12008	12101	11881	11773	11757	11047	10272	9704	8896	8220	7313	6525	6065	5574	5477	5269	5222	5337	5507	5853	6102	6523	6886	7434	7728	8351	8747	8920	9392	9559	10004	10268	10009	9881	9812	9400	8981	8532	7962	7473	6856	6270	5649	4994	4560	4094	3695	3291	3029	2748	2513	2337	2137	1971	1824	1696	1642	1595	1534	1592	1669	1765	1921	2159	2480	2729	3109	3458	3796	4241	4692	5009	5319	5552	5808	6119	6367	6409	6652	6671	6613	6516	6705	6383	6453	6353	6266	6171	6019	5979	5998	5852	5808	5757	5708	5633	5447	5494	5304	5247	5170	5168	5255	5085	5000	4937	5030	4899	5089	5150	5378	5450	5827	6100	6460	6894	7285	7701	8063	8547	8996	9572	10027	10593	11094	11252	11784	12024	12618	13042	13353	13457	13654	13960	13912	13782	13983	13917	14160	14412	14403	14589	14401	14509	14718	14783	14777	15099	15131	15295	15241	15571	15671	15477	15593	15710	15328	15287	14888	14293	13836	13255	12470	11667	10733	9701	8535	7594	6518	5577	4737	3658	2890	2291	1665	1099	742	490	321	251	255	250	351	487	620	752	798	946	1088	1149	1189	1313	1417	1440	1564	1645	1723	1720	1752	1793	1743	1710	1635	1550	1389	1276	1123	964	762	667
223	200	223	247	263	352	489	582	686	744	811	937	1046	1104	1165	1205	1200	1189	1152	1065	1133	1016	792	707	613	484	408	389	388	507	566	710	933	1151	1437	1719	2008	2419	2726	3116	3492	4058	4368	4986	5547	6155	6607	7352	8119	8825	9598	10336	11157	11918	12608	13379	13887	14797	15436	15947	16211	16793	17389	17501	18168	18304	18389	18706	18886	18675	18539	18930	19230	19619	20061	20389	20538	20966	21319	21745	22156	21946	21785	21687	21453	20942	20292	19584	19081	18109	17272	16792	15936	15295	14751	14408	14098	13832	13688	13334	13354	13258	13079	12970	12798	12464	12383	12108	11772	11467	10857	10652	10090	9545	8870	8314	7869	7116	6783	6564	6250	6020	6027	6060	6160	6390	6669	6858	7186	7483	7643	7885	8299	8466	8780	8980	9392	9551	9603	9746	9720	9648	9505	9394	9128	8940	8513	8180	7679	7268	6810	6222	5852	5413	5060	4671	4375	4240	4063	3785	3580	3388	3256	3078	2812	2605	2461	2247	2178	2089	1967	1947	1917	2057	2134	2299	2556	2814	3169	3599	3841	4279	4607	5098	5292	5732	6008	6334	6518	6536	6746	6690	6613	6494	6306	6198	6072	5985	5720	5604	5493	5354	5329	5271	5269	5316	5215	5211	5173	5190	5077	5081	5096	5056	5052	5139	4949	5260	5241	5226	5302	5659	5739	6149	6386	6752	7033	7354	7701	8308	8794	8975	9483	9916	10297	10573	11023	11355	11735	12355	12535	12920	13129	13347	13622	13859	13961	14183	14304	14481	14778	14822	14829	15301	15499	15497	15220	15614	15637	15853	15820	16075	15640	16068	15798	15658	15403	15082	14541	14018	13366	12617	11983	11248	10351	9425	8538	7416	6772	5828	4905	4180	3403	2751	2071	1642	1343	994	728	522	427	352	361	411	454	571	697	848	885	922	988	1130	1213	1370	1443	1559	1671	1743	1811	1977	1970	1995	1925	1836	1767	1613	1394	1258	985	825	638
169	168	195	233	255	336	431	523	585	702	802	941	1051	1210	1311	1346	1304	1298	1179	1210	1168	1053	846	709	633	513	431	428	454	534	678	867	1095	1340	1654	1942	2411	2892	3244	3690	4123	4624	5062	5613	6193	6757	7261	7858	8381	9151	9675	10381	11066	11647	12348	13027	13676	14162	15168	15619	16190	16713	17041	17786	18112	18932	19197	19703	20131	20270	20808	21008	21424	21398	21529	21241	21355	20990	21027	20456	19996	19269	19099	18487	17768	17587	17266	17033	16821	16750	16456	16637	16912	16682	16601	16761	16765	16761	16185	15534	14796	14107	13455	12493	11514	10643	9874	9081	8451	8042	7576	7316	7151	6963	7071	7105	7066	7385	7471	7548	7626	7986	8122	8075	8076	8214	8097	7920	7861	7888	7705	7814	7803	7846	7836	7982	8071	8253	8436	8592	8614	8644	8629	8603	8794	8676	8562	8335	8262	7905	7636	7452	7173	6843	6675	6362	6168	5984	5633	5359	5090	4826	4395	4289	3906	3657	3293	2965	2688	2583	2362	2258	2202	2171	2227	2325	2519	2715	3101	3344	3591	4163	4465	4840	5138	5416	5773	5981	6240	6268	6405	6448	6278	6323	6102	6225	6069	5942	5835	5797	5814	5863	5770	5769	5773	5947	5658	5808	5743	5724	5780	5563	5600	5556	5555	5420	5411	5471	5347	5316	5439	5336	5562	5700	5978	6391	6471	6961	7383	7717	8013	8419	9074	9503	9785	10663	10776	11269	11633	12105	12607	12715	13354	13627	13929	13965	14413	14370	14611	14668	14848	14728	14952	15139	15150	15005	14999	14925	15096	14954	14893	14742	14753	14909	14785	14621	14341	14045	13843	13369	12931	12457	11812	11357	10623	10005	9258	8568	7874	7154	6194	5560	4805	3994	3600	2981	2172	1644	1175	801	551	448	362	323	292	304	385	454	583	651	740	885	1002	1108	1276	1309	1425	1587	1573	1657	1643	1612	1556	1515	1416	1194	1059	831	723	531	427
150	121	129	196	207	306	438	503	625	755	850	1000	1149	1244	1312	1270	1297	1233	1116	1102	1001	842	655	612	550	452	433	425	499	617	767	988	1289	1565	1957	2359	2834	3254	3788	4148	4696	5108	5386	5976	6346	6896	7518	7973	8479	9290	9901	10466	11057	12106	12816	13384	14300	14881	15766	16580	17558	18642	19010	19438	19759	20372	20808	21101	21279	21222	21169	20811	20524	19975	19512	19062	18489	18233	17779	17376	17291	17254	17412	17605	17457	17978	18179	18285	18743	19040	19044	18886	19117	18631	18015	17158	16473	15372	14127	13101	12016	10843	9961	9219	8726	8199	7717	7774	7762	7699	7915	7986	8307	8562	8818	8829	8986	9157	9039	8899	8600	8303	7918	7629	7380	7016	6772	6519	6485	6629	6801	6954	7296	7414	7936	8049	8502	8926	9197	9464	9960	10126	10371	10469	10539	10610	10760	10456	10224	9847	9502	9315	8763	8545	8007	7306	7076	6748	6403	5854	5563	5221	4978	4579	4348	3989	3754	3343	3205	2980	2765	2586	2453	2425	2373	2467	2560	2749	2959	3241	3550	3876	4220	4596	4871	5359	5599	6030	6311	6486	6679	6896	7015	7089	7195	7310	7190	7127	7060	6973	6923	6878	6742	6494	6435	6431	6287	6151	6159	5967	5702	5588	5528	5508	5341	5257	5058	4991	4933	4954	4855	4948	5018	5236	5535	5895	6168	6549	6980	7397	7743	8356	9114	9610	10119	10676	10964	11596	12135	12666	13061	13384	13691	14083	14371	14490	14354	14610	14457	14680	14561	14622	14714	14954	14839	14890	14979	15167	15003	15285	15525	15816	15784	16259	16080	16087	16142	16116	16026	15983	15063	14816	14482	13609	13409	12410	11544	10485	9742	8832	7821	6779	5813	5051	4047	2949	2260	1628	1222	1015	818	630	406	307	268	288	374	428	473	602	668	771	859	970	1085	1174	1253	1321	1362	1381	1452	1423	1351	1334	1294	1132	1026	923	789	652	531
134	116	142	204	243	323	475	617	702	788	863	985	1089	1119	1121	1128	1078	1061	971	1012	929	825	690	611	535	455	516	526	615	751	970	1202	1480	1809	2254	2617	2987	3357	3902	4340	4789	5224	5659	6180	6703	7166	7875	8557	9187	9978	10596	11407	12188	13075	14085	14845	15458	16047	16999	17634	18150	18791	19430	19857	20057	19967	19914	20262	19693	19511	19079	18771	18907	18347	18263	17908	17988	17852	18294	18220	18523	18882	19317	19352	19552	19805	19463	18919	18588	18421	17535	16938	16037	15110	14472	13361	12839	11872	11438	11107	10874	10444	10189	9976	10044	9921	10018	10108	9873	9916	9601	9805	9465	9196	8865	8538	8262	7784	7422	6985	6611	6289	6147	5974	6004	6171	6414	6792	7076	7494	8092	8531	9228	9704	10008	10576	11177	11142	11536	11890	12105	12024	12239	11999	11837	11743	11303	10827	10468	9746	9456	8856	8423	7811	7504	7086	6727	6497	6159	6020	5775	5641	5515	5254	5086	4815	4663	4270	4009	3811	3503	3312	3200	3041	2918	2880	2868	2949	3125	3365	3506	3989	4214	4666	5036	5501	5971	6335	6682	6949	7289	7457	7782	7886	7886	7943	7879	7735	7570	7299	7065	6901	6640	6612	6250	6223	6050	5691	5690	5582	5519	5297	5273	5256	5091	4928	4897	4797	4820	4828	4897	4920	5101	5335	5645	6065	6464	6931	7341	7792	8267	8959	9385	9864	10396	11026	11484	11875	12446	12902	13361	13617	14029	14451	14660	14702	14942	15191	14990	15399	15468	15519	15930	16057	16073	16322	16804	16814	16864	16962	17328	17105	17359	17490	17511	17585	17345	17019	16758	16228	15873	14923	14238	13480	12886	11846	10698	9903	8900	7831	6964	5794	4994	3905	3062	2450	2014	1725	1460	1095	752	507	341	301	290	361	440	490	556	570	668	725	813	919	987	1121	1200	1272	1377	1540	1605	1597	1614	1618	1559	1501	1351	1249	1042	904	773
151	164	154	261	286	354	460	595	665	715	777	838	936	993	1083	1091	1073	1052	1019	1019	996	830	719	653	619	586	627	680	771	912	1129	1359	1628	1967	2320	2741	3183	3645	4186	4670	5166	5749	6232	6883	7446	8144	8797	9484	10020	10671	11442	12052	12935	13511	14061	14876	15216	15651	16739	16878	17340	17493	18204	18437	18591	19008	19227	19319	19264	19350	19660	19903	19945	20250	20255	20185	20247	19742	19417	19481	19131	18724	18351	17939	17124	16775	16168	15382	14781	14474	14031	13790	13559	13465	13403	13382	13383	13649	13608	13671	13531	13401	13037	12597	12029	11479	10664	10051	9481	8939	8190	7535	6990	6697	6358	6227	6047	5933	5964	6072	6100	6477	6773	7109	7604	8069	8391	8901	9420	9755	9974	10394	10765	10868	11230	11452	11278	11361	11352	11177	11110	11000	10716	10724	10362	10123	9635	9313	8941	8625	8477	8042	7826	7568	7402	7354	7426	7325	7311	7269	7280	7267	7087	7004	6598	6432	6207	5797	5478	5093	4630	4351	4181	3866	3656	3607	3465	3520	3613	3768	4012	4247	4529	5105	5506	5891	6248	6551	6819	7075	7373	7435	7546	7704	7595	7520	7340	7221	7057	6835	6661	6479	6371	6274	5993	5938	5790	5683	5501	5682	5549	5593	5438	5419	5427	5334	5228	5236	5196	5235	5305	5371	5398	5570	5996	6176	6530	7148	7419	8002	8281	8933	9353	9904	10345	10902	11466	11892	12620	13260	13646	14236	14581	14751	15057	15530	15781	16050	15975	16169	16361	16353	16342	16298	16412	16349	16495	16336	16534	16593	16459	16206	16116	15928	16049	15643	15446	14846	14475	13977	13628	12885	12295	11792	11116	10309	9532	8762	8031	7200	6290	5708	4790	4092	3665	3176	2623	1895	1162	772	600	470	368	321	344	330	368	410	456	501	494	553	633	744	850	951	1058	1204	1345	1438	1496	1547	1566	1567	1448	1381	1243	1048	902	720	581
154	158	188	221	278	356	443	511	639	691	785	857	954	1025	1060	1137	1139	1114	1038	1039	931	803	715	688	570	578	647	707	870	1030	1271	1541	1912	2324	2689	3173	3625	4169	4780	5268	5832	6454	6759	7450	7983	8550	9019	9694	10071	10680	11281	12043	12405	13194	13666	14311	14905	15549	15908	16742	17217	18250	18366	18984	19624	20309	20882	21382	21145	21680	21825	21739	21611	20902	20108	19973	19083	18044	17364	16712	16180	15545	14936	14493	14519	14289	14368	14473	14506	14939	15328	15557	16002	16120	16348	16355	16060	15904	15218	14378	14011	12799	11496	10719	9792	8971	8259	7633	7125	6818	6709	6637	6667	6699	6698	7076	7094	7510	7645	8063	8222	8559	8783	8855	9100	9078	9132	9085	8968	9157	9229	9215	9365	9420	9613	9617	9688	9838	10013	9891	9887	9904	9918	9803	9838	9548	9496	9320	9304	9325	9041	8960	8972	8988	9207	9138	8964	8969	8673	8641	8632	8348	8126	7870	7654	7263	6813	6449	6244	5622	5360	5024	4712	4342	4229	4090	3898	3869	3980	4018	4196	4468	4833	5094	5365	5687	5928	6277	6536	6747	7043	7172	7320	7514	7642	7549	7545	7585	7497	7390	7145	7079	7015	6809	6688	6683	6469	6421	6201	6201	6101	6035	5776	5879	5781	5610	5497	5536	5362	5325	5320	5253	5350	5621	5763	6053	6441	6918	7196	7618	8049	8762	9220	9975	10422	10921	11594	12414	12730	13219	13801	14270	14765	14879	15279	15544	15670	15583	15525	15759	15430	15587	15506	15021	14905	15074	14719	14889	14773	14701	14759	14887	14665	14655	14638	14667	14456	14357	14141	13840	13555	13210	12961	12380	12023	11467	10974	10259	9424	8723	8002	7209	6376	5997	5145	4247	2947	2019	1665	1423	1270	1023	659	451	309	235	205	243	231	295	311	387	492	574	684	790	916	952	1082	1127	1194	1168	1166	1146	1090	987	865	732	654	485	428
136	167	190	231	321	388	441	548	658	792	886	961	1005	1035	1026	1047	1017	1001	948	849	716	649	587	554	535	609	648	759	975	1195	1512	1827	2235	2624	3057	3477	4006	4491	4887	5516	5973	6301	6792	7407	7812	8388	8920	9624	10365	10834	11471	12059	12832	13442	14165	14920	15528	16418	17150	18008	18527	19328	19690	20220	21108	21508	21578	21651	21660	21164	20256	19878	19148	18845	17988	17225	16623	15942	15358	15231	15022	15209	15171	15755	15886	16043	16433	16864	17310	17210	17643	16978	16805	16057	15537	14741	13921	12831	12228	11377	10650	9835	9393	8807	8835	8677	8642	8652	8714	8751	8966	9103	9263	9222	9313	9076	8898	8971	8760	8396	8133	7947	7691	7449	7285	7085	7060	6901	7227	7430	7838	8106	8401	8920	9347	9602	9967	10171	10378	10582	10879	11052	11171	11012	11190	11075	10786	10742	10510	10134	9959	9775	9637	9426	9137	8873	8855	8650	8291	7899	7795	7876	7538	7224	7205	7034	6699	6440	6048	5774	5513	5169	4968	4730	4424	4261	4156	4104	4134	4126	4257	4507	4743	5063	5287	5564	5986	6290	6570	7055	7305	7562	7733	7780	8106	8293	8184	8209	8069	7969	7785	7504	7263	7181	6889	6481	6495	6315	6064	5906	5790	5636	5527	5377	5353	5383	5137	4987	4914	4901	4912	4849	4963	5188	5618	5813	6113	6564	6930	7367	7924	8611	9144	9759	10303	11136	11658	12063	12681	13151	13712	14152	14315	14665	15004	14966	14828	15098	14988	15208	14996	14898	14885	14732	14761	14860	14911	14814	14914	15206	15107	15320	15506	15715	15711	15523	15286	15497	15593	15189	15088	14530	14167	13792	13375	12688	11638	10977	10211	9272	8444	7251	6609	5806	4575	3433	2444	2215	2012	1539	981	698	479	369	335	308	246	209	215	259	346	369	448	520	584	700	798	858	993	1006	1063	1117	1106	1124	1058	1004	935	806	756	647	547
147	180	240	284	374	457	524	625	742	781	869	922	977	1000	960	971	936	891	826	744	661	605	585	543	547	633	671	852	1020	1294	1606	1948	2285	2609	3074	3378	3893	4333	4783	5359	5744	6321	6934	7483	8151	8682	9291	9967	10710	11466	12071	12689	13420	14184	14916	15512	16287	16762	17129	17864	18296	18912	19031	19247	19288	19578	19295	19548	19111	19065	18624	18661	18274	17846	17781	17617	17630	17235	17336	17490	17411	17307	17259	17193	17106	16614	16148	15828	15472	15026	14402	13521	13339	12630	11873	11726	11421	11416	11343	11419	11300	11322	11431	11435	11501	11520	11419	11354	11177	10671	10442	9837	9463	8973	8448	7802	7337	6815	6545	6193	6057	5945	5772	6003	6136	6521	6730	7124	7711	8232	8811	9216	9808	10464	10558	11069	11125	11514	11459	11487	11456	11313	11378	10911	10812	10339	9935	9468	9175	8844	8417	8058	7741	7410	7375	7248	7284	7265	7228	7270	7399	7503	7599	7601	7682	7562	7341	7136	6970	6647	6279	6046	5615	5329	5009	4758	4579	4582	4412	4503	4721	4972	5066	5279	5626	5896	6340	6685	6954	7443	7656	7878	8062	8072	7871	8094	7934	7723	7425	7385	7119	6843	6574	6447	6092	5832	5584	5383	5256	5130	5119	5009	4979	4960	4878	4799	4747	4772	4871	4736	4799	4914	5023	5300	5460	5793	6128	6610	6993	7573	7973	8448	9028	9822	10060	10670	11314	11954	12359	13009	13435	13806	14150	14506	14635	14941	15116	15178	15336	15414	15325	15140	15159	15289	15235	15046	15070	15349	15399	15190	15308	15273	15342	15353	15228	15297	14835	14527	14313	13858	13287	12944	12362	11927	11315	10617	9842	9016	8252	7413	6764	5841	5256	4355	3451	2688	2452	2361	1538	884	808	847	511	278	373	580	451	286	325	268	335	351	390	480	536	641	717	810	931	1040	1133	1209	1223	1263	1234	1128	1008	967	891	769	634
200	210	300	364	371	475	616	628	657	717	814	885	937	954	947	968	943	885	840	753	699	645	631	555	594	718	770	966	1093	1356	1611	1934	2273	2642	3085	3433	3920	4403	5009	5602	6075	6824	7426	8077	8546	9065	9580	10324	10947	11667	12244	12876	13467	13955	14536	14857	15090	15697	16159	16456	16905	17057	17457	17971	18316	18616	18635	19109	19455	19653	19831	20053	20078	20150	20101	19646	19512	18943	18295	17547	17069	16056	15275	14742	14343	13647	13060	12895	12653	12766	12649	12777	12869	13269	13241	13967	13985	14063	14302	14280	14100	13772	13249	12483	11884	11311	10521	9898	9239	8582	7880	7411	7071	6832	6555	6402	6431	6346	6310	6361	6440	6659	7006	7038	7583	7661	8130	8522	8870	9349	9358	9646	9961	9983	10071	9969	10069	9982	9915	9716	9301	9239	8918	8543	8352	7966	7618	7358	7302	7051	6843	6850	6835	6924	7207	7287	7518	7978	8253	8336	8579	8743	8789	8870	8704	8530	8425	7919	7721	7433	6884	6429	6014	5690	5345	5157	4811	4775	4805	4721	4881	4934	5138	5401	5670	6027	6303	6417	6639	6855	6920	7097	6993	7042	7044	6936	6846	6862	6511	6504	6286	6109	5937	5862	5632	5530	5379	5268	5254	5267	5316	5212	5209	5154	5154	5168	5119	5116	5063	5079	5046	5110	5244	5129	5454	5607	5978	6312	6843	7075	7541	8046	8485	9107	9574	10211	10788	11422	11864	12262	13061	13283	13829	14130	14548	14583	14625	14772	14882	14593	14383	14375	14260	14176	13953	13714	13800	13597	13352	13258	13303	12974	12996	12819	12670	12648	12287	12154	11658	11468	11191	10822	10526	10134	9626	9269	8749	8109	7836	7103	6428	6038	5483	4688	4223	3665	3569	2616	1337	1440	2444	2689	1608	512	467	805	574	281	255	218	221	238	252	319	399	511	609	719	869	937	1005	1062	1100	1069	1058	985	855	765	649	541	426
217	232	293	376	418	460	597	664	710	761	876	936	968	1002	967	986	949	860	782	721	694	634	578	570	646	682	845	992	1166	1435	1786	2072	2496	2895	3426	3782	4178	4776	5330	5783	6310	6905	7538	7964	8594	8986	9530	10165	10543	11264	11825	12352	12822	13217	13557	13991	14672	15021	15340	16091	16473	17060	17883	18420	19026	19759	19931	20465	21045	20837	21126	20662	20109	19843	19010	18072	17086	16482	15607	14764	14287	13750	13445	13568	13656	13689	13836	14491	14634	15182	15647	15853	16121	16003	16287	15965	15540	14782	13868	12973	12323	11363	10499	9638	8972	8542	8103	8040	7822	7865	7838	7723	7890	7960	8063	8023	8134	8148	8088	8177	8241	8229	8022	7681	7769	7545	7376	7384	7452	7325	7317	7468	7691	7802	7780	8028	8121	8164	8048	8059	8071	7925	7868	7870	7713	7684	7659	7555	7601	7543	7764	7711	8110	8055	8250	8309	8493	8689	8769	8600	8586	8611	8493	8428	8238	7998	7847	7253	7165	6734	6435	6080	5641	5330	4997	4798	4524	4510	4384	4295	4509	4571	4589	4839	5076	5234	5540	5753	5911	6155	6262	6417	6462	6680	6730	6699	6668	6772	6639	6659	6616	6402	6176	6071	5864	5759	5580	5499	5355	5389	5248	5286	5201	5165	5065	5107	4958	4844	4827	4802	4803	4772	4681	4874	4927	5153	5384	5749	5971	6432	6816	7243	7651	8356	9054	9562	10036	10497	11089	11686	12116	12495	13038	13325	13146	13303	13384	13180	13233	13133	12879	12898	12452	12387	12165	12080	11891	11682	11845	11813	11481	11694	11704	11826	11864	11854	11776	11745	11910	11777	11697	11484	11342	11241	11097	10489	10392	10040	9567	8847	8133	7532	7009	6263	5490	4645	3963	2575	1314	2107	3953	4342	2623	885	460	534	383	163	166	151	161	179	238	314	407	456	546	653	761	864	859	888	901	896	822	807	680	622	552	460	366
210	271	321	397	496	541	632	711	827	898	984	956	965	932	916	907	830	774	741	679	588	514	525	563	581	687	847	990	1276	1529	1818	2100	2409	2912	3276	3662	4155	4479	5002	5542	6021	6603	7143	7728	8195	8814	9280	9959	10380	10987	11518	12143	12847	13312	13794	14438	14940	15796	16183	16797	17366	18045	18515	19136	19264	19448	19681	19511	19278	18938	18372	18031	17412	17029	16504	16100	15850	15499	15243	15206	15055	15428	15592	15811	16064	16478	16539	16747	16655	16440	16353	15810	14964	14308	13394	12659	11727	11306	10647	10048	9707	9496	9398	9137	9246	9494	9591	9700	10033	10090	10029	9967	9737	9737	9364	9209	8744	8214	7835	7345	6873	6260	5876	5572	5442	5348	5317	5533	5606	5920	6127	6480	6910	7267	7486	7847	8209	8541	8598	8569	8845	8699	8859	8823	8597	8742	8306	8166	7978	7974	7967	7554	7493	7508	7335	7237	7093	7108	7223	7102	7144	7245	7205	7209	7276	7175	7067	6828	6615	6395	5983	5738	5448	5180	4878	4610	4355	4227	4202	4116	4157	4237	4502	4728	4954	5234	5499	5627	6077	6333	6557	6760	6951	6994	7196	7351	7203	7125	6902	6785	6450	6348	6154	5844	5675	5358	5161	4958	4807	4735	4655	4463	4472	4491	4407	4309	4286	4223	4188	4084	4134	4148	4283	4391	4510	4599	4888	5292	5479	5928	6284	6791	7193	7734	8243	8976	9375	9746	10136	10671	11162	11527	11738	11928	12138	12300	12046	12267	12283	12293	12089	12109	12029	11822	11989	11774	11885	11776	12178	12058	12016	12350	12336	12386	12683	12693	12961	12956	12762	12922	12721	12543	12244	11841	11503	10956	10661	9938	9310	8473	7846	7039	6143	5344	4556	3592	2793	1707	1120	2490	4631	4983	3402	1347	392	373	261	149	154	143	156	223	235	329	392	517	617	704	746	852	905	942	976	965	995	943	851	804	748	618	568
242	292	400	461	550	665	698	775	828	931	977	992	972	943	941	884	845	778	696	631	587	533	555	556	599	729	869	1154	1301	1517	1852	2098	2400	2758	3191	3491	3826	4425	4742	5234	5863	6426	6990	7422	8087	8657	9173	9905	10457	11142	11548	12470	12897	13668	14129	14746	15303	15388	16107	16417	16517	16768	16704	17134	16820	17169	16779	16982	16910	16945	16976	17185	17304	17274	17489	17565	17627	17634	17563	17652	17292	17251	16971	16740	16103	15637	15064	14547	13865	13326	12559	12305	11923	11558	11390	11333	11323	11318	11285	11278	11270	11474	11325	11477	11403	11395	11201	10873	10434	9974	9674	8935	8387	7729	7116	6558	6105	5771	5496	5134	4883	4835	4707	4841	4963	5217	5612	5885	6220	6534	7100	7382	7690	8046	8456	8634	8797	9051	8987	9009	8904	8820	8429	8140	7727	7591	7215	6777	6459	6378	6084	5990	5958	5860	5968	6288	6254	6680	6976	7147	7438	7779	7823	8005	8044	8016	7952	7848	7473	7015	6679	6303	5894	5373	5117	4721	4549	4378	4230	4250	4233	4335	4461	4781	5137	5321	5634	5819	6179	6363	6545	6651	6730	6889	6887	6869	6693	6496	6161	5994	5795	5586	5422	5243	5022	4773	4701	4432	4445	4382	4390	4399	4359	4313	4231	4243	4225	4218	4254	4239	4344	4310	4328	4372	4591	4678	4884	5046	5252	5472	5999	6343	6658	7091	7403	7972	8379	8925	9312	9974	10351	10846	10926	11311	11631	11697	11835	12075	12083	12302	12276	12141	12019	12059	12044	12241	12106	12073	11947	11890	11962	12036	11998	11950	11909	11914	11937	11736	11497	11262	10872	10508	10334	9866	9210	8871	8462	7895	7274	6800	6133	5597	4865	4418	3745	2917	2575	1871	1600	2588	4099	4184	2757	994	395	518	401	244	279	277	253	296	266	298	349	412	536	628	740	839	925	1012	1040	1035	1031	946	909	862	743	688	606
278	334	413	461	499	579	681	740	832	855	907	995	994	992	1016	970	907	845	748	679	599	631	617	651	713	833	990	1174	1362	1682	1921	2233	2503	2895	3224	3669	4076	4426	4870	5374	5819	6432	7091	7589	8124	8904	9247	9923	10479	10933	11543	12103	12656	13028	13339	13760	13904	14167	14551	14661	14955	15117	15470	15992	16054	16776	16988	17289	17628	18277	18304	18809	18767	19039	19042	18816	18384	17852	16775	16293	15443	14806	14195	13547	13071	12976	12683	12446	12526	12629	12758	12962	13306	13467	13706	13999	13747	13619	13538	13214	12864	12234	11674	10968	10092	9384	8846	8159	7512	7092	6727	6329	6138	6182	5891	5847	5866	5747	5700	5795	5944	6017	5912	6138	6275	6469	6555	6826	6967	7066	7242	7181	7321	7414	7675	7794	7650	7740	7576	7487	7205	6956	6851	6639	6481	6311	6180	6178	6094	6147	6239	6445	6604	6921	7256	7511	8112	8322	8596	8774	8837	8830	8832	8869	8897	8467	8475	8198	7700	7160	6759	6265	5774	5321	4958	4593	4307	4259	4059	3929	3958	3986	4082	4280	4585	4834	4983	5156	5391	5594	5721	5880	5994	6068	6115	6122	6040	5917	5893	5871	5663	5818	5485	5315	5254	5081	4983	4945	4768	4684	4784	4682	4586	4562	4526	4478	4489	4550	4380	4418	4411	4287	4325	4328	4350	4505	4436	4786	4863	5165	5432	5723	6170	6579	7171	7528	7945	8339	8780	9423	9699	10130	10416	10802	11032	11139	11369	11531	11603	11460	11725	11302	11096	11182	11234	11151	10939	10936	10665	10412	10461	10501	10420	10291	10513	10309	10089	10203	10098	9857	9762	9682	9646	9287	8989	8822	8515	8269	7910	7642	7150	6681	6277	5645	5104	4268	3881	3517	2842	2399	2317	1961	1087	575	734	781	532	433	422	278	250	231	249	266	322	391	460	528	659	751	840	905	903	917	872	855	772	705	610	497	437
250	304	395	452	551	597	687	804	841	962	987	1028	1047	1005	1029	964	887	832	751	693	623	596	612	679	794	937	1105	1349	1577	1829	2174	2433	2793	3037	3527	3779	4207	4615	5067	5409	6001	6390	6980	7575	7908	8677	9187	9620	10112	10684	10839	11386	11858	12062	12533	13074	13498	13894	14272	14786	15470	15855	16319	16841	17592	18050	18248	18465	18711	18801	18510	18060	17663	17046	16632	16136	15358	14799	14195	13843	13524	13561	13183	13450	13634	14099	14437	14673	15309	15442	15560	15731	15515	15059	14631	14228	13125	12570	11516	10607	9503	8764	8098	7652	7161	6902	6851	6756	6775	6998	7000	7137	7324	7207	7270	7248	7417	7070	6958	6994	6605	6327	6189	6049	5792	5668	5526	5502	5467	5566	5770	5800	6053	6234	6471	6565	6960	6977	7128	7179	7316	7416	7481	7436	7682	7663	7667	7790	7710	7883	7952	8209	8296	8229	8389	8716	8739	8587	8749	8570	8606	8459	8341	8414	8339	8180	7838	7680	7313	6894	6560	6096	5691	5225	4800	4465	4183	3951	3736	3601	3546	3626	3840	4027	4120	4340	4550	4884	5361	5562	5790	6171	6295	6585	6661	6732	6838	6751	6809	6667	6348	6264	6148	5818	5581	5453	5130	4982	4941	4833	4738	4551	4426	4401	4308	4247	4118	4190	3979	3999	3930	4027	3964	3959	3940	4113	4237	4335	4535	4763	5092	5503	5780	6171	6607	6964	7435	8067	8315	8652	9209	9662	9716	10044	10130	10282	10337	10634	10571	10610	10646	10412	10392	10189	10298	10183	10433	10253	10360	10100	10307	10462	10585	11041	11105	11121	11365	11431	11411	11612	11648	11469	11433	11387	11051	10833	10680	10159	9739	9358	8816	8037	7646	6670	5958	4977	4029	3576	3089	2298	1643	1036	694	681	712	498	348	315	268	162	163	171	182	254	354	442	517	577	604	739	802	852	836	906	836	829	816	720	663	578	517
286	353	410	481	559	657	731	822	902	964	984	1039	1024	974	946	882	817	760	701	617	579	591	611	705	781	1004	1182	1428	1646	1951	2246	2570	2912	3191	3529	3824	4244	4523	5007	5350	5773	6274	6763	7193	7765	8309	8748	9268	9762	10255	10716	11179	11879	12272	12980	13838	14262	14861	15504	15803	16468	16562	16734	16959	16910	16935	16535	16310	15992	15597	15482	15110	14709	14842	14578	14646	14637	14584	14937	15044	15206	15584	15629	16060	16149	16135	15902	15653	15379	14921	14017	13422	12785	11971	10983	10197	9601	9112	8708	8253	8044	7921	8027	8076	8128	8129	8301	8350	8379	8559	8381	8188	7924	7636	7385	7042	6563	6082	5656	5287	4850	4749	4501	4452	4429	4455	4627	5001	5089	5477	5825	6178	6624	6969	7262	7620	7893	8314	8574	8947	8976	9066	9056	8951	9023	8840	8625	8333	8337	8165	7859	7773	7743	7587	7521	7472	7713	7766	7887	7989	8236	8462	8446	8539	8623	8608	8479	8409	8157	7678	7345	6886	6586	6000	5457	5050	4513	4206	3993	3887	3768	3822	3912	4128	4352	4702	4948	5349	5652	6120	6370	6678	6756	7029	7022	7318	7179	7140	6923	6735	6429	6217	5938	5744	5500	5157	4891	4752	4622	4523	4293	4325	4148	4099	4115	3926	3904	3875	3767	3744	3838	3876	3927	3986	4010	4103	4234	4473	4628	4831	5171	5325	5725	5978	6549	6910	7386	7711	8016	8277	8744	8972	9300	9658	9691	9924	10001	10383	10526	10445	10674	10740	10935	11104	11114	11286	11424	11588	11724	11785	12016	12374	12557	12640	12659	12739	12567	12758	12679	12534	12347	12139	11639	11249	10872	10437	9862	9303	8611	7793	7311	6583	5878	5289	4463	3818	3045	2371	2122	1891	1696	1223	966	814	574	424	352	319	257	235	260	258	244	286	312	395	485	575	620	713	804	884	918	940	982	983	910	876	816	771	660
300	381	416	478	593	667	675	759	779	826	878	858	899	859	877	822	784	711	690	643	602	647	679	789	929	1118	1274	1516	1854	2165	2423	2688	3029	3316	3564	3862	4140	4651	4967	5351	5821	6270	6705	7307	7854	8305	8995	9547	10376	10809	11420	11951	12700	12909	13562	14213	14511	14609	14880	15044	15203	15079	15064	14928	14929	14813	14756	14791	14810	15217	15329	15639	15827	15900	16502	16720	16698	16905	16832	16743	16189	15739	15287	14680	13993	13378	12652	11958	11660	11103	10620	10615	10193	10121	10116	10212	10080	10150	10182	10020	9923	9894	9791	9573	9221	8818	8707	8102	7600	7011	6764	6139	5752	5382	5048	4841	4589	4492	4438	4498	4542	4669	4942	5267	5496	5794	6004	6520	6830	7163	7548	7787	8067	8315	8639	8735	8859	8883	8831	8920	9025	8783	8630	8345	8126	7831	7596	7520	7379	7059	7062	7222	7256	7438	7772	8137	8532	8974	9427	9771	10043	10305	10426	10668	10679	10667	10381	10270	9823	9190	8885	8150	7563	7081	6385	6021	5358	4857	4587	4287	4181	4063	4116	4300	4394	4651	4925	5316	5465	5793	5991	6179	6550	6677	6611	6569	6645	6527	6485	6280	6124	5902	5805	5589	5403	5235	4989	4938	4776	4655	4576	4389	4339	4441	4283	4267	4151	4061	4157	4051	4042	4042	4045	4067	4163	4130	4233	4454	4707	4863	5030	5348	5644	5874	6090	6491	6952	7468	7945	8307	8899	9208	9400	9632	10223	10584	10733	11206	11106	11427	11465	11671	11760	11997	12117	12049	12240	12067	12222	12227	12121	12086	12126	11806	11811	11777	11471	11249	10942	10750	10213	10000	9648	9401	8863	8429	7895	7591	7255	6711	6316	5957	5430	5233	4658	4206	3754	3047	2773	2500	2291	2008	1719	1340	1055	889	782	682	548	517	457	350	309	279	250	252	335	437	535	602	693	780	841	881	857	915	834	804	729	690	585
330	348	411	460	530	566	670	690	787	816	848	909	880	875	910	860	784	733	699	701	673	724	804	887	1054	1228	1499	1727	2070	2258	2620	2998	3224	3570	3987	4175	4596	4992	5349	5739	6292	6709	7213	7761	8381	8848	9461	9967	10435	10786	11372	11768	12016	12315	12735	13076	13343	13692	13654	13999	14271	14421	14858	14969	15558	16019	16525	16989	17182	17541	17682	17648	17313	17222	16852	16455	15805	14993	14581	13573	12827	12033	11837	11492	10979	11030	11041	11145	11316	11495	11818	12097	12332	12358	12608	12424	12323	11822	11076	10558	9863	9226	8448	7679	6920	6377	5779	5237	5101	4829	4805	4787	4889	4956	5090	5180	5310	5534	5549	5985	6231	6456	6625	6761	7049	7096	7056	7149	7274	7366	7433	7619	7526	7567	7840	7765	7784	7784	8009	7865	7822	7961	7779	7770	7576	7725	7769	7778	8026	8231	8346	8721	9055	9705	9917	10411	10811	11058	11278	11646	11898	12074	11862	11953	11807	11565	11316	10979	10689	10069	9519	9035	8434	7788	7088	6454	5864	5332	4840	4562	4249	4117	4173	4107	4166	4436	4599	4803	5011	5457	5778	6071	6170	6384	6499	6669	6872	6720	6926	6823	6803	6451	6426	6246	5943	5841	5515	5501	5303	5152	5032	4762	4667	4501	4388	4301	4178	4143	4056	4061	4035	3832	4079	4070	4085	4157	4371	4520	4696	4903	5209	5483	5647	6085	6451	6926	7482	7730	8206	8679	9058	9439	9914	10063	10344	10538	10712	10913	11001	11165	11097	11143	11111	11123	11152	11245	11048	10988	10919	10880	10818	10844	10730	10672	10780	10659	10666	10645	10597	10513	10266	10242	10130	10086	9921	9681	9512	9311	8972	8671	8275	8001	7555	7174	6768	6170	5484	4939	4363	3583	2957	2508	2204	1760	1483	1128	838	729	621	481	382	291	241	203	204	228	271	347	462	554	641	682	765	754	769	789	749	657	583	535	459
335	385	403	496	531	586	705	758	800	823	870	865	861	834	808	796	740	703	619	663	641	716	805	964	1141	1285	1576	1961	2231	2642	2927	3196	3600	3931	4210	4571	4989	5437	5736	6132	6551	7038	7333	7975	8535	8891	9225	9895	10134	10479	10710	11100	11644	11929	12379	12921	13561	14155	14728	15184	15887	16386	16826	17509	17438	17757	17818	17711	17424	17082	16369	15895	15232	14440	13971	13369	12912	12449	12220	11823	11963	11937	12124	12243	12471	12842	12817	13244	13382	13516	13493	13261	12732	12126	11660	10987	9954	9197	8454	7588	6985	6476	6029	5821	5476	5436	5442	5458	5650	5733	5841	6087	6309	6326	6446	6507	6526	6552	6513	6579	6356	6357	6290	6187	6062	6191	6096	6057	6267	6254	6553	6628	6857	7200	7309	7520	7682	7912	8150	8425	8540	8875	8981	9193	9219	9257	9451	9468	9522	9581	9895	10027	10081	10183	10315	10614	10525	10854	11021	11087	11149	11405	11650	11737	11692	11719	11386	11307	10826	10579	10192	9639	8939	8327	7655	6981	6398	5880	5355	4880	4569	4233	4313	4188	4200	4391	4653	4928	5243	5671	6021	6446	6685	7095	7397	7464	7432	7671	7671	7473	7302	7227	6835	6584	6190	6086	5605	5475	5187	5043	4723	4509	4361	4396	4240	4070	3922	3861	3808	3770	3846	3840	3869	3969	4048	4148	4222	4571	4777	5142	5327	5530	5934	6384	6862	7121	7579	8014	8431	8709	8804	9175	9511	9742	9857	9960	10290	10162	10448	10617	10478	10821	10707	10674	10921	10883	11032	11060	11368	11557	11674	11859	11867	12118	12454	12405	12417	12745	12723	12729	12631	12434	12309	12062	11830	11352	11110	10625	10113	9520	9055	8410	7799	7283	6509	5802	5058	4264	3721	3173	2538	2129	1754	1387	1078	839	703	590	497	429	360	333	275	248	278	276	314	365	415	531	603	667	710	732	757	742	725	699	665	623	571
388	421	495	541	592	683	703	764	825	797	829	793	777	749	742	667	621	613	602	602	590	677	779	959	1141	1341	1622	1931	2237	2633	2938	3343	3612	3891	4267	4605	4903	5337	5711	5919	6335	6885	7319	7697	8205	8754	9069	9643	10239	10676	11302	11532	12111	13093	13542	14359	15191	15354	15929	16237	16641	16935	16574	16620	16312	16116	15854	15421	15070	14883	14471	14458	14171	14005	13868	13954	13846	14028	13998	14049	13958	13960	14012	13796	13772	13312	12730	12071	11731	11143	10705	10067	9529	8836	8469	7960	7804	7489	7295	7076	7224	7165	7016	7157	7204	7120	7144	7049	7000	6795	6624	6427	6246	6007	5841	5481	5433	5176	5185	5161	5235	5331	5438	5701	5941	6089	6456	6859	7108	7305	7638	8075	8261	8559	8817	9136	9279	9519	9688	10065	9883	10021	9916	9849	9631	9750	9509	9366	9199	8877	8776	8798	8924	8840	8907	9344	9733	9963	10496	11055	11544	11906	12185	12553	12747	13027	12951	12535	12587	12049	11630	11171	10555	9833	9105	8280	7579	7014	6244	5715	5296	4969	4711	4738	4726	4783	4959	5247	5469	5884	6221	6504	6883	7034	7402	7397	7507	7601	7451	7199	7106	6758	6485	6369	6059	5754	5468	5180	4896	4822	4611	4405	4309	4184	4123	3991	3813	3841	3682	3745	3784	3784	3857	3901	4082	4236	4512	4623	4817	5191	5277	5605	6052	6355	6573	6708	7126	7542	8059	8568	9054	9221	9394	9735	10047	10211	10611	10787	11256	11310	11476	11682	11835	12277	12194	12704	12669	12945	13100	13186	13138	13200	13474	13270	13205	13111	12779	12879	12551	12380	12088	11565	11108	10727	10163	9707	9097	8444	8076	7623	7111	6589	5981	5538	5015	4540	4064	3535	3125	2728	2378	2105	1817	1548	1382	1216	1018	914	815	666	587	468	452	369	343	285	302	320	362	427	504	594	659	733	745	735	744	722	689	681	615
433	498	540	631	650	655	740	766	790	763	779	792	767	726	740	660	639	585	564	587	637	735	824	988	1160	1468	1609	1986	2263	2673	3004	3437	3752	3946	4362	4594	5086	5366	5810	6062	6626	6993	7652	7938	8626	9161	9727	10182	11011	11403	11843	12475	12718	13387	13601	13975	14383	14552	14647	14634	14619	14797	14785	14929	15208	15141	15489	15539	15700	16095	16489	16671	16699	16642	16406	16220	16182	15642	14810	14380	13447	12779	12078	11193	10485	9978	9425	9007	8776	8682	8660	8900	9031	9003	9366	9529	9648	9540	9560	9318	9365	8934	8600	8061	7623	7076	6612	6022	5592	5081	4875	4683	4597	4472	4581	4654	4853	5115	5490	5806	6186	6586	7091	7432	7749	7920	8390	8675	8863	9172	9293	9302	9431	9558	9359	9550	9465	9474	9361	9214	8731	8918	8663	8619	8289	8022	7967	7863	7739	7771	7797	8179	8463	8876	9419	10076	10699	11593	12168	12716	13316	13938	14263	14557	14791	14726	14738	14415	14373	13728	13178	12472	11871	11124	10243	9431	8703	7993	7162	6624	6035	5762	5264	5081	5025	5007	5169	5230	5390	5700	5895	6204	6458	6776	6932	6981	7039	7077	7047	7059	6769	6773	6338	6250	6101	5759	5608	5307	5185	5024	4904	4698	4610	4424	4173	4177	4042	3909	3877	3901	3827	3870	3860	4011	4201	4299	4471	4598	4949	5102	5399	5846	6165	6347	6599	6765	7395	7843	8237	8707	9437	9878	10197	10346	10756	11063	11167	11691	11705	12033	12119	12079	12271	12182	12321	12331	12172	12245	12035	12019	11799	11560	11474	11389	11230	11125	10876	10726	10468	10112	9724	9479	9191	8796	8763	8622	8120	7915	7682	7309	7196	7122	6774	6365	6154	5739	5428	4947	4563	4240	3863	3572	3118	2681	2266	2006	1669	1445	1159	928	709	597	456	310	233	186	192	218	259	330	407	471	535	594	614	614	623	623	571	533	480
472	512	588	619	690	705	754	793	866	885	876	849	839	789	744	679	625	604	597	598	637	795	901	1020	1248	1481	1759	2038	2353	2724	3092	3476	3782	4141	4555	4778	5244	5670	6038	6461	6864	7333	7852	8376	9008	9421	9997	10204	10720	11098	11306	11758	11888	12019	12253	12680	12854	13424	13771	14052	14850	15123	15693	16267	16904	17318	17786	18123	18343	18618	18354	18147	17850	16736	15853	14994	13913	13008	12103	11102	10481	10172	9691	9483	9230	9297	9660	9814	10130	10528	11023	10959	11273	11359	11326	11004	10767	10326	9627	8863	8293	7394	6694	6109	5463	5142	4817	4558	4469	4631	4643	4879	5164	5509	5909	6227	6673	6933	7429	7626	7809	8381	8395	8501	8717	8739	8577	8621	8547	8453	8362	8352	8210	8192	7924	7977	7917	7912	7782	7906	7740	7715	7752	7803	7601	7786	7922	8174	8279	8594	9004	9451	9873	10326	10732	11568	11949	12619	13123	13652	13931	14355	14464	14726	14924	14817	14898	14598	14312	13793	13571	12662	12030	11135	10329	9596	8683	7983	7386	6726	6055	5642	5391	5018	4923	4894	4965	5027	5317	5392	5703	6126	6471	6732	6969	7078	7363	7364	7570	7509	7391	7260	7040	6901	6594	6257	6036	5709	5519	5187	5046	4794	4509	4455	4225	4220	4006	3856	3912	3847	3754	3794	3871	4005	4193	4414	4625	4789	5087	5337	5666	6146	6320	6411	6754	7205	7623	7935	8283	8555	8951	9518	9819	10016	10183	10342	10474	10628	10677	10828	10727	10806	10825	10753	10655	10514	10598	10549	10473	10411	10586	10741	10581	10717	10810	10822	10789	11007	10800	10704	11021	10889	10765	10497	10381	10501	10034	9969	9688	9496	9373	8873	8610	8208	7883	7181	6676	6134	5658	5049	4422	3876	3244	2766	2230	1826	1501	1212	916	697	510	377	258	198	141	162	175	203	245	336	397	458	499	534	543	552	517	545	513	483	484
599	609	674	723	803	848	890	978	973	1005	904	923	842	809	734	646	616	588	582	596	647	706	874	1045	1255	1510	1808	2119	2438	2835	3146	3476	3848	4320	4563	4816	5171	5584	6006	6486	6897	7294	7563	8123	8660	8801	9235	9566	10164	10427	10764	11058	11574	11809	12302	13075	13560	14246	15083	15435	16724	16705	17318	17719	17776	18066	17852	17806	17550	16668	16067	15203	14688	14014	13357	13137	12520	12114	11957	11762	11516	11432	11630	11645	11850	11754	11498	11928	11786	11532	11496	11049	10649	10010	9537	8852	8116	7654	7071	6580	6322	6088	5881	5725	5696	5798	6092	6190	6244	6446	6503	6712	6896	7040	7257	7272	7393	7538	7516	7418	7578	7278	7423	7294	7452	7417	7332	7404	7443	7533	7588	7688	7746	7946	8027	7949	8101	8111	8201	8326	8465	8484	8536	8655	8943	9214	8933	9003	9054	9339	9502	9587	9983	10141	10544	10435	11033	11369	11639	12104	12447	13168	13569	13450	13900	14079	13998	13991	13787	13530	12984	12545	11729	11101	10437	9642	9056	8294	7565	6947	6380	5990	5604	5337	5237	5147	5259	5406	5651	5816	6143	6582	6882	7085	7565	7617	7841	7876	8010	7839	7618	7450	7310	6941	6568	6308	5932	5627	5349	5091	4876	4684	4385	4213	4123	3965	3810	3737	3657	3603	3655	3767	3785	3976	4037	4335	4542	4796	5031	5247	5586	6065	6085	6209	6420	6764	7265	7560	7686	7999	8254	8715	8968	9267	9234	9607	9487	9894	10092	10265	10226	10488	10366	10520	10827	10829	11016	11284	11240	11409	11745	11873	12183	12177	12205	12432	12547	12305	12404	12380	12084	12026	11857	11303	11204	10968	10667	9993	9603	9209	8724	8287	7678	7324	6776	6061	5459	4904	4289	3789	3192	2711	2245	1779	1444	1274	1063	825	654	509	362	315	255	254	208	180	192	199	256	324	368	412	473	536	541	567	595	572	566	564	517
680	693	797	877	927	944	1041	1019	1033	1024	987	934	866	792	739	657	631	579	568	559	616	727	877	1021	1263	1529	1746	2111	2409	2694	3095	3433	3652	4111	4386	4616	4950	5248	5568	6112	6369	6812	7335	7643	8164	8719	9128	9599	10156	11017	11264	11824	12215	13048	13369	13958	14577	14847	15299	15375	15605	15743	16004	15729	15492	15438	14980	15244	15259	15224	15012	15119	15256	15104	15444	15449	15119	15221	14928	14543	14105	13651	12956	12597	11769	11102	10440	9993	9444	8871	8465	8109	8011	7708	7595	7530	7497	7616	7787	7849	7957	8036	7992	8010	7730	7785	7568	7388	7281	6834	6777	6348	6321	6212	6161	6043	5974	6019	6119	6385	6433	6684	6919	7100	7514	7861	8166	8291	8517	8580	8728	8982	8931	8986	9024	9183	9157	9235	9179	9011	8905	8919	8929	8774	8561	8195	8188	8123	7918	7831	7841	7975	8147	8522	8847	9277	9683	10559	11268	11695	12534	13172	13674	14150	14409	14871	14763	14653	14709	14191	13930	13526	12699	12052	11361	10761	9899	9124	8527	7851	7236	6716	6453	6123	5922	5881	5891	5901	5965	6235	6320	6776	6824	7085	7249	7373	7592	7625	7447	7578	7346	7351	7010	6803	6394	6130	5897	5555	5380	5152	5116	4698	4537	4397	4174	4134	4006	3838	3877	3749	3780	3797	3889	3969	4150	4269	4459	4608	4898	5053	5442	5661	5728	5893	6220	6646	6906	7216	7539	7691	7939	8433	8799	9237	9358	9667	9906	10358	10492	10670	10945	11196	11345	11557	11539	11713	11862	12051	11947	12136	11997	12018	12230	12170	11773	11594	11564	11408	11142	10786	10357	9984	9653	9228	8768	8436	7996	7671	7402	7111	6707	6335	6137	5738	5642	5024	4673	4250	3834	3532	3111	2753	2503	2142	1974	1736	1447	1192	972	818	621	524	429	361	343	274	213	194	226	241	297	335	375	414	462	512	516	549	548	518	548
717	768	841	879	926	978	1020	1050	1068	1118	1070	1001	903	905	802	739	653	636	601	620	675	787	911	1130	1357	1591	1847	2065	2407	2753	3136	3468	3800	4029	4412	4658	4882	5226	5618	6011	6416	6825	7343	7969	8422	8891	9679	10215	10762	11242	11629	11991	12369	12331	12797	12798	13018	13043	13227	13117	13362	13627	14067	14603	14715	15262	15676	16258	17032	16970	17846	17942	18269	18045	17957	17336	16795	15698	14831	13677	12469	11719	10589	9759	9163	8591	8335	8166	8251	8488	8578	8741	9076	9326	9568	9832	9989	9919	10275	9682	9619	9264	8667	8086	7597	6995	6478	5937	5608	5378	5100	5202	5170	5486	5671	6007	6421	6875	7210	7379	7940	8140	8418	8753	9008	9271	9405	9558	9740	9640	9477	9381	9122	9175	8967	8548	8476	8306	7968	7831	7516	7239	6934	6798	6918	6908	6694	6546	6737	7108	7315	7947	8456	8836	9724	10304	11263	11997	12730	13478	14141	14694	15086	15248	15606	15499	15377	15182	15275	14892	14499	13804	13070	12488	11845	11026	10349	9546	8698	8036	7524	6969	6568	6150	5912	5759	5718	5684	5825	5861	5937	6216	6381	6719	6901	6946	7066	7238	7140	7238	7266	7201	7047	6966	6709	6554	6401	6043	5910	5647	5465	5182	5076	4767	4529	4369	4272	4095	4028	3884	3877	3891	3931	4096	4200	4284	4470	4653	4984	5069	5348	5635	5701	5814	6189	6633	6931	7267	7437	7632	7777	8414	8797	8878	9177	9643	9750	10137	9999	10387	10443	10472	10629	10525	10540	10536	10618	10463	10219	10381	10102	9827	9861	9804	9681	9751	9587	9282	8900	8895	8787	8524	8546	8214	8049	8083	7859	7742	7499	7423	7289	7249	7133	6925	6724	6286	6074	5778	5344	4840	4410	3906	3480	3160	2723	2378	1955	1577	1238	899	684	553	464	389	283	210	134	147	130	176	236	283	347	408	406	428	433	458	467	455	445
723	778	812	907	977	1054	1102	1167	1179	1171	1132	1133	1057	980	891	807	719	685	671	719	772	875	1012	1232	1436	1675	2024	2303	2591	2953	3235	3582	3873	4202	4579	4828	5183	5440	5828	6305	6661	7110	7647	8175	8563	9107	9470	9793	10218	10472	10764	10979	11073	11383	11578	11916	12279	12636	13014	13567	14125	14763	15194	16025	16758	17427	17890	18170	18126	18205	17931	17767	17062	16341	15584	14779	13861	12983	12131	11380	11141	10704	10484	10247	10210	10238	10203	10491	10475	10835	10911	11267	11134	10885	10831	10649	10254	9623	9074	8327	7768	7138	6579	6131	5738	5657	5525	5541	5670	5801	6075	6419	6866	7188	7439	7981	8257	8457	8519	8926	8844	8942	9015	9255	8800	8874	8681	8606	8479	8138	8095	7835	7594	7443	7285	7135	7212	7014	6913	6789	6806	6830	6934	7019	7037	7082	7247	7711	7875	8067	8755	9413	9885	10455	10855	11472	11956	12579	12837	13306	13714	14018	14180	14574	14637	14520	14532	14370	14281	13737	13232	12791	12157	11438	10893	10219	9315	8636	7857	7414	6864	6352	6014	5713	5425	5230	5301	5312	5363	5580	5760	5966	6349	6575	6761	7011	7286	7508	7618	7786	7802	7733	7710	7425	7214	6975	6704	6479	6203	5987	5712	5374	5123	4915	4589	4470	4392	4136	4024	3934	3850	3948	3996	4092	4200	4366	4455	4680	4875	5036	5380	5660	5705	5730	5992	6214	6503	6626	6793	6838	7230	7623	8064	7960	8250	8434	8558	8659	8742	8931	9022	9012	9109	9068	9134	9084	9059	9153	9133	9201	9380	9329	9585	9649	9619	9756	9820	9875	9803	9761	9886	9769	9739	9631	9376	9376	9399	9121	9050	8703	8735	8403	8246	8043	7413	6891	6555	6014	5398	4834	4256	3697	3122	2586	2158	1799	1399	1040	717	550	440	323	271	202	166	132	120	134	141	187	211	280	337	365	398	432	445	440	446	447	470
832	893	968	1072	1089	1200	1182	1262	1230	1227	1218	1167	1098	966	922	792	754	719	745	748	815	965	1106	1309	1522	1813	2074	2456	2694	3094	3297	3634	3973	4325	4630	4877	5143	5406	5724	6176	6564	6874	7244	7532	8038	8498	8867	9111	9609	9889	10444	11002	11399	11809	12347	12763	13606	13870	14669	15401	15449	15728	16082	16551	16276	16504	16074	16046	15619	15377	14756	14567	14428	14060	13846	13902	13654	13613	13705	13574	13528	13514	13228	13206	12889	12474	12174	11661	11386	10943	10343	9842	9250	8809	8210	7862	7564	7223	6966	6916	6613	6666	6798	6857	7027	7196	7440	7417	7487	7792	7807	7785	7771	8064	7822	8076	7962	7844	7874	7541	7616	7397	7365	7326	7139	7063	7259	7419	7442	7528	7389	7439	7625	7766	7784	7683	7690	7586	7883	7739	7950	7847	8008	7853	8142	8545	8620	8323	8623	8770	8847	9147	9503	9818	10208	10364	10737	10968	11522	11892	12523	12718	13031	13433	13632	13556	13552	13460	13231	13035	12610	11880	11612	11110	10421	9934	9330	8600	8098	7500	7082	6627	6244	5960	5724	5727	5672	5760	5797	5923	6064	6293	6511	6750	7088	7317	7442	7429	7639	7758	7686	7499	7509	7289	7101	6960	6611	6362	6199	5881	5698	5541	5261	5008	4699	4578	4332	4203	4071	3948	3968	3912	3990	4028	4100	4320	4433	4559	4762	4903	4967	5385	5356	5440	5444	5499	5580	5874	5868	6121	6540	6904	7151	7169	7565	7609	7928	8297	8532	8739	8884	9203	8991	9227	9414	9629	9802	9904	9904	10175	10186	10544	10558	10677	10486	10757	10772	10640	10717	10318	10252	10038	9945	9393	9053	9024	8467	8201	7879	7506	7029	6823	6457	6041	5575	5018	4584	4169	3706	3178	2752	2403	1963	1618	1394	1183	926	742	593	432	428	345	274	260	232	239	202	192	182	222	265	232	283	305	329	388	424	408	435	429	450
880	911	1014	1016	1127	1150	1167	1221	1229	1195	1131	1124	1061	949	850	791	731	747	738	798	863	999	1153	1411	1589	1865	2085	2423	2756	3042	3330	3716	3979	4290	4487	4756	4977	5241	5631	5814	6105	6593	6852	7370	8036	8239	8856	9444	9978	10783	11208	12036	12515	13088	13428	13752	13974	14262	14174	14260	14186	13954	14086	13930	13564	13654	13834	14202	14199	14329	14786	15385	15809	15938	16179	16556	16740	16708	16298	15912	15394	14601	13735	12662	11733	10721	9915	9211	8773	8320	7912	7571	7547	7534	7579	7714	7865	7964	8197	8374	8682	8504	8551	8673	8463	8293	8139	7575	7440	7168	6776	6614	6407	6208	6078	6210	6164	6215	6354	6471	6483	6936	6930	7256	7390	7526	7643	8057	8317	8430	8721	8886	8599	8468	8505	8508	8586	8509	8521	8273	8170	8114	8251	8012	7583	7379	7754	7791	7588	7614	8070	7984	8509	8992	9376	10035	10655	11331	11916	12349	13177	13442	13997	14156	14402	14216	14332	14176	13987	13536	13177	12704	12337	11477	10982	10588	9736	9041	8696	7951	7500	7158	6460	6265	6028	5837	5721	5777	5714	5703	5778	5973	6063	6144	6491	6626	6789	6850	6929	7002	7147	7006	7208	7085	6940	6824	6812	6571	6307	5335	5584	5724	5667	5329	5122	4866	4698	4502	4323	4168	4175	3982	3998	4042	4011	4171	4231	4291	4491	4655	4738	5030	5083	5157	5218	5236	5439	5600	5794	6153	6606	6765	6935	7259	7597	7879	8289	8495	8960	9110	9209	9391	9751	9912	10038	10043	10211	10109	10358	10211	10036	10191	9998	9797	9785	9552	9375	8932	8669	8300	7922	7571	7412	7022	6838	6475	6224	6028	5823	5703	5732	5403	5183	5013	4761	4406	4245	3860	3569	3346	2955	2635	2403	2106	1890	1673	1466	1289	1055	857	754	623	534	459	401	337	268	227	181	186	184	202	202	253	252	283	310	363	374	391	390
864	884	969	1006	1063	1105	1143	1163	1234	1205	1164	1094	1026	982	874	828	791	756	750	848	942	1116	1300	1501	1761	2018	2339	2621	2930	3314	3636	3806	4136	4322	4542	4898	5103	5298	5662	6050	6367	6728	7290	7812	8357	9009	9437	10100	10697	11227	11522	11695	11995	12265	12406	12506	12531	12341	12576	12642	12801	13096	13604	13774	14213	14748	15090	15822	16353	16763	17142	17452	17634	17348	17018	16665	15931	15330	14327	13323	12265	11339	10528	10010	9473	9108	8850	8882	8699	8812	8978	9159	9321	9533	9459	9526	9658	9555	9538	9249	8979	8570	7982	7541	7011	6426	6110	5749	5355	5310	5341	5400	5559	5824	6078	6387	6676	6886	7203	7378	7830	7788	8097	8101	8609	8447	8443	8505	8596	8747	8720	8342	8223	8395	8275	8122	7937	7653	7436	7305	7102	6981	6883	6820	7043	7239	7222	7209	7980	8092	8481	9303	9616	10501	11044	11871	12423	13016	13629	13967	14102	14483	14680	14939	14828	14592	14615	14227	14033	13378	13093	12653	12075	11294	10587	9983	9409	8783	8123	7655	7152	6668	6151	5801	5484	5233	5176	5005	4993	4992	5059	5125	5404	5465	5792	5936	6245	6366	6644	6808	6983	6959	7111	7057	7064	7057	6869	6789	6664	6203	5965	6036	5735	5452	5257	4901	4840	4583	4427	4212	4059	4000	3925	4016	4021	4033	4272	4306	4548	4619	4794	4924	5208	5371	5429	5419	5722	5816	6077	6305	6596	6675	6790	7118	7500	7689	7969	8155	8459	8518	8619	8717	8837	9000	9079	8898	8753	8654	8644	8553	8474	8172	8128	8017	7787	7745	7510	7442	7143	7185	7082	6909	6905	6833	6802	6843	6832	6733	6854	6759	6834	6679	6428	6500	6226	5856	5573	5138	4892	4441	3959	3610	3101	2750	2337	2076	1736	1444	1133	931	764	606	492	403	330	229	154	131	110	117	141	155	194	223	252	266	279	283	311	329	337
852	890	929	1004	1084	1143	1148	1165	1176	1188	1109	1113	1006	977	897	836	779	807	806	862	1011	1209	1405	1641	1855	2170	2470	2837	3153	3479	3687	4015	4359	4599	4865	5216	5426	5686	6017	6310	6669	7113	7617	7852	8368	8824	9151	9628	9961	10281	10628	10707	10979	11373	11740	12086	12559	13115	13305	14187	14580	14982	15363	15970	16036	16507	16546	16774	16474	16167	15719	15080	14714	13960	13311	12694	12425	11796	11518	11386	11136	11263	11199	11159	11276	11219	11187	11166	10942	10788	10747	10499	10055	9736	9377	8870	8432	7953	7303	6668	6298	5937	5533	5392	5276	5226	5322	5447	5693	5964	6178	6498	6780	7044	7241	7400	7724	7751	7711	7954	7778	7857	7548	7786	7506	7446	7270	7189	7371	7253	7103	7287	7408	7196	6900	6874	6887	7116	7078	7290	7663	7792	8030	8141	7945	8542	9149	9493	9406	10138	10537	10649	11456	11803	12054	12432	12756	12921	13377	13450	13760	13880	13746	13622	13746	13952	13619	13486	13228	12764	12291	11803	11183	10460	9925	9200	8652	8149	7671	7243	6676	6354	5988	5606	5282	5046	4902	4947	5014	5025	4990	5229	5389	5713	5980	6214	6437	6663	6901	7029	7164	7176	7140	7248	7325	7093	6952	6867	6677	6380	6115	5803	5822	5543	5234	4963	4720	4527	4330	4159	4149	4000	4030	4057	4173	4073	4285	4351	4554	4648	4825	4887	4984	5211	5324	5461	5540	5589	5801	5904	5896	5818	6326	6430	6519	6775	6963	7086	7488	7569	7522	7663	7787	7953	7910	8000	8037	8005	8100	8186	8295	8183	8369	8367	8461	8337	8648	8371	8369	8431	8345	8405	8435	8421	8248	8201	8305	8125	7967	7719	7603	7327	6918	6708	6176	5657	5303	4856	4309	3781	3245	2832	2262	1915	1587	1316	1047	852	707	576	453	391	308	246	195	180	130	128	137	146	152	172	191	207	210	239	260	270	261	291	297
947	999	1060	1074	1171	1146	1127	1158	1169	1206	1057	1037	940	882	804	762	743	720	788	900	1026	1204	1355	1628	1860	2145	2498	2802	3118	3450	3735	4024	4399	4744	5040	5297	5505	5658	5960	6324	6479	6758	7056	7281	7824	7977	8487	8815	9388	9935	10510	11080	11713	12283	12996	13699	14362	14479	14909	15305	15580	15407	15593	15070	14862	14160	13810	13439	12949	12779	12468	12282	11962	12131	12172	12557	12768	13125	13302	13247	13603	13448	13147	12851	12578	12077	11537	10836	10116	9413	8718	8010	7295	6846	6440	6269	5863	5755	5646	5597	5657	5787	5814	6017	6176	6410	6513	6570	6725	6795	6778	6774	6831	6814	6567	6534	6482	6396	6209	6236	6190	6088	6099	6083	6204	6265	6354	6701	6803	6823	7406	7491	7395	7422	7880	8257	8572	8934	8877	8790	8891	8868	9113	9504	9625	9325	9381	10061	10243	9882	10454	10390	10553	10815	10972	11148	11737	12016	12221	12774	12890	13077	13277	13411	13436	13346	13400	13209	13152	12708	12229	11876	11235	10761	10275	9794	9222	8943	8301	7795	7287	6901	6427	6121	5773	5502	5341	5204	5183	5132	5302	5432	5489	5693	5895	6103	6298	6427	6568	6773	6751	6935	6971	6889	6918	6980	6845	6855	6634	6385	6227	5864	5865	5616	5431	4999	4801	4516	4352	4175	4104	3958	3878	3990	3861	3848	3901	4042	4052	4084	4239	4489	4489	4412	4630	4748	4914	5009	5171	5156	5340	5510	5854	5924	6265	6466	6636	7004	7342	7490	7910	8137	8181	8495	8656	8927	9025	9271	9403	9382	9445	9271	9642	9535	9378	9310	9267	8995	8806	8685	8444	8273	7902	7706	7423	7005	6888	6652	6457	6171	5814	5555	5182	4810	4500	4072	3714	3338	2930	2589	2321	2046	1757	1514	1328	1140	1018	894	851	763	675	587	460	371	353	272	227	220	163	166	147	149	150	170	194	191	210	229	259	288	275
959	998	1002	1036	1056	1066	1077	1063	1079	1049	1024	938	844	785	760	709	662	693	748	874	940	1089	1256	1511	1774	2051	2430	2747	3090	3433	3725	4152	4369	4728	4851	5031	5286	5452	5603	5963	6155	6336	6700	7170	7603	8240	8823	9393	10182	10575	11505	11992	12452	13106	13161	13690	13932	13864	13626	13243	13243	13024	12820	12637	12156	12167	12269	12302	12550	12729	13024	13599	13672	14171	14344	14566	14558	14441	14524	13862	13088	12255	11618	10516	9975	9120	8412	7736	7198	7035	6539	6467	6438	6525	6567	6502	6601	6805	6710	6749	6853	6919	6804	6638	6412	6223	6013	5799	5573	5364	5164	5113	5108	4968	4993	5088	5260	5425	5735	5803	6213	6233	6548	6741	7192	7033	7572	7564	7595	8164	8186	7969	8142	8971	9240	9117	8900	8914	8828	8894	8893	8652	8478	8474	8699	8795	8735	8536	9160	9260	9170	9679	9903	10297	10904	11278	11977	12340	13036	13499	13595	13919	14301	14196	14098	14125	13937	13886	13797	13492	13231	12708	12089	11713	11250	10532	10054	9421	8962	8195	7893	7411	6870	6278	5990	5662	5328	5174	5061	5033	5115	5142	5093	5239	5410	5625	5728	5939	6232	6307	6392	6625	6707	6774	6743	6687	6583	6679	6512	6354	6134	5993	5759	5494	5292	4982	4739	4570	4380	4137	3881	3842	3660	3576	3615	3691	3674	3807	3924	3913	4044	4157	4459	4493	4627	4628	4881	5043	5323	5514	5640	5907	5885	6267	6531	6708	7116	7422	7671	7947	8120	8504	8764	8903	9046	9040	8969	8939	8875	8739	8741	8551	8394	8086	7961	7667	7480	7213	6984	6618	6555	6335	6047	6021	5834	5715	5737	5713	5669	5562	5507	5469	5234	4985	4908	4617	4335	4029	3721	3443	3158	2929	2649	2418	2230	1984	1740	1525	1339	1134	971	818	636	519	435	353	306	229	168	139	113	99	104	115	116	135	163	178	182	221	208
935	958	961	1004	1008	1035	1038	983	1046	988	935	865	810	790	683	649	655	631	709	798	942	1092	1334	1561	1873	2120	2461	2804	3073	3416	3672	3963	4330	4513	4835	5083	5314	5492	5909	6046	6445	6890	7204	7788	8194	8736	9194	9695	10169	10483	10682	10973	11339	11322	11526	11524	11777	11686	11843	12025	12441	12360	12698	13177	13120	13693	14015	14082	14207	14407	14296	14240	13901	13641	13144	12376	11769	11151	10593	9875	9245	8656	8289	7918	7912	7662	7701	7888	7928	7886	7860	8055	7956	8012	7922	7672	7332	7137	6917	6431	6134	5777	5289	5076	4575	4330	4250	4043	4161	4231	4441	4916	5203	5483	5796	6090	6515	6728	6920	7328	7472	7833	7658	8143	7834	7993	7917	7707	7983	7633	7559	7676	8163	8033	7537	7167	6837	6819	6835	7133	7284	7419	7657	7696	7787	8128	8733	8943	9103	9904	10277	10697	11501	11652	12270	13062	13408	13579	14116	14401	14579	14600	14602	14843	14760	14456	14293	14088	13973	13612	13279	12831	12481	11840	11383	10985	10121	9672	8986	8403	7929	7260	6870	6370	5892	5531	5223	5123	4940	4860	4959	4918	5066	5116	5312	5362	5764	5993	6140	6359	6534	6802	6738	6824	6874	6766	6671	6558	6363	6207	6001	5905	5670	5415	5018	4801	4723	4412	4165	4058	3861	3725	3718	3630	3678	3799	3823	3879	3992	4200	4367	4420	4505	4747	4905	4967	5158	5415	5525	5513	5518	5770	5981	6152	6212	6501	6589	6677	6860	7102	7162	7341	7391	7392	7454	7276	7267	7093	7156	7038	7058	6952	6968	6764	6820	6828	6711	6859	6675	6685	6741	7009	7003	7110	7280	7413	7415	7360	7302	7297	7363	7282	7008	6677	6277	6016	5719	5434	4925	4314	3866	3459	3018	2715	2357	1998	1711	1350	1148	953	745	634	498	371	326	236	163	132	108	101	97	101	104	117	119	119	145	168	188	200	196
1000	983	1030	1014	1049	1037	1005	1064	991	977	913	867	790	749	692	681	634	688	722	855	949	1113	1276	1538	1758	2012	2359	2591	2917	3196	3481	3981	4185	4527	4876	5182	5431	5792	6032	6373	6668	6963	7236	7520	7830	8095	8186	8539	8734	9087	9403	9741	10070	10489	10899	11437	11780	12415	12903	13195	13739	14073	14388	14514	14468	14228	13923	13393	12720	12279	11555	11001	10330	9909	9451	9112	8909	8609	8553	8662	8582	8992	9093	9174	9135	9280	9238	9109	9086	8845	8649	8099	7571	7096	6537	6105	5407	4994	4735	4385	4150	3983	3890	4006	4092	4254	4516	4867	5132	5535	5730	6174	6404	6726	6917	7268	7382	7631	7572	7599	7480	7592	7300	7204	7010	7173	6616	6707	6843	6380	6682	6947	6740	6248	6225	6594	7017	7217	7408	7478	7424	7667	8059	8688	8888	9065	9701	10235	10286	10717	11426	11627	11992	12532	12645	12807	12832	13332	13602	13595	14006	13975	14297	14230	14208	14027	13781	13737	13544	13279	13000	12792	12289	11757	11162	10745	10291	9576	9033	8657	8221	7614	7232	6615	6198	5921	5615	5533	5433	5308	5318	5307	5285	5498	5542	5748	5973	6145	6415	6490	6629	6725	6850	6817	6871	6868	6682	6494	6384	6281	6008	5833	5803	5499	5191	5054	4800	4554	4308	4156	4001	3926	3853	3742	3694	3707	3713	3800	3999	3994	4090	4283	4357	4354	4434	4657	4657	4699	4799	4866	4977	5060	5099	5143	5410	5489	5650	5686	5888	6081	6232	6404	6509	6670	6713	6742	6843	6889	7245	7186	7533	7647	7714	7841	7802	7952	7962	8219	8200	8390	8408	8396	8341	8368	8364	8278	8082	7951	7667	7553	7166	6876	6582	6095	5696	5262	4913	4385	3743	3314	2930	2445	2130	1773	1528	1300	1066	915	740	618	538	477	400	336	285	244	204	178	143	113	124	128	145	142	148	165	171	167	188	197	223
1135	1103	1111	1147	1086	1026	1037	1007	1011	943	891	803	759	730	657	623	627	638	680	745	881	971	1160	1345	1602	1835	2085	2360	2713	3008	3375	3708	4030	4354	4693	4979	5225	5416	5656	5772	6009	6198	6416	6667	6981	7283	7726	8137	8579	9104	9655	10417	10844	11574	12050	12704	12929	13365	13405	13534	13274	12860	12692	12245	11633	11144	10544	10008	9775	9494	9295	9376	9380	9623	9619	9785	9973	9887	10150	10271	10347	10263	10050	9724	9271	8901	8383	7728	7219	6700	6122	5731	5408	5012	4840	4625	4518	4521	4462	4636	4800	4930	5014	5247	5355	5555	5637	5850	5887	5904	5964	6231	6294	6268	6287	6327	6399	6498	6530	6376	6762	6643	6846	6719	7010	6896	6856	7081	6826	6930	7507	7061	6708	6860	7584	8306	8593	8806	9084	9074	8760	8698	8503	8802	9118	9274	9233	9719	10004	9999	10371	10479	10713	10929	11326	11715	11956	12468	12756	13205	13604	13758	13988	14027	14354	14153	13997	13942	13634	13891	13550	13143	13014	12807	12361	11795	11493	10862	10224	9745	9181	8590	8048	7482	7172	6654	6302	6046	5860	5641	5529	5401	5498	5523	5671	5664	5864	5940	6124	6330	6400	6679	6739	6666	6639	6722	6661	6710	6483	6346	6235	6121	5874	5561	5409	5020	4887	4577	4221	4062	3877	3673	3616	3459	3503	3337	3491	3492	3549	3591	3785	3898	3968	4132	4274	4309	4420	4542	4738	4791	4893	5008	5001	5300	5500	5530	5643	5995	6178	6474	6615	6742	7007	7145	7341	7612	7800	7920	7918	8051	8226	8222	8139	8151	8189	8150	7927	7970	7716	7608	7298	7174	6948	6790	6751	6368	6071	5933	5716	5583	5320	5149	4753	4589	4212	4139	3839	3443	3204	3016	2632	2425	2107	1970	1738	1555	1394	1260	1162	1031	941	844	733	627	518	424	332	256	206	172	138	142	121	114	110	138	133	145	158	171	184
1153	1135	1109	1090	1031	966	1017	922	919	872	819	761	687	637	587	572	521	548	581	683	792	935	1082	1263	1448	1715	1956	2243	2565	2902	3097	3451	3705	3944	4159	4215	4553	4807	4957	5331	5681	5958	6312	6925	7255	7737	8267	8830	9234	9981	10347	10686	11297	11201	11523	11548	11377	11107	10808	10794	10375	10430	10121	10292	10182	10147	10292	10346	10570	10968	10952	11074	11465	11206	11185	11102	10904	10474	10052	9370	8966	8293	7644	7093	6706	6199	5802	5593	5476	5557	5437	5689	5715	5911	5939	5943	6035	5878	5967	5992	5803	5844	5672	5504	5329	5113	5087	4988	4965	4956	5114	5167	5506	5703	6167	6549	6792	7068	7471	7733	7947	8089	8314	8304	8395	8032	8397	8208	7910	8221	7957	7250	7179	8045	8542	8569	8247	8020	7935	7977	8011	8071	7797	7562	7678	7952	8203	8375	8851	9173	9363	9836	10312	11069	11489	11973	12633	13002	13893	14221	14561	15099	15208	15240	15572	15410	15374	15542	15190	15169	14924	14710	14322	13797	13541	13003	12586	11950	11308	10691	10158	9390	8725	8211	7610	7133	6722	6156	5967	5713	5539	5381	5444	5379	5332	5466	5628	5705	5924	6052	6317	6535	6730	6679	6649	6687	6681	6624	6625	6363	6303	6010	5811	5611	5340	5066	4939	4603	4306	4113	3868	3636	3551	3539	3464	3558	3448	3600	3598	3775	3965	4087	4212	4376	4542	4671	4897	4984	5083	5255	5315	5374	5587	5618	5896	5990	6170	6293	6405	6359	6633	6722	6765	6875	6840	6749	6790	6677	6559	6625	6628	6521	6355	6160	6228	6113	5932	5829	5819	5726	5555	5498	5518	5588	5571	5612	5567	5642	5612	5758	5574	5565	5486	5366	5233	5078	4847	4586	4379	4213	3881	3505	3184	2919	2566	2344	2070	1882	1623	1425	1215	1013	846	704	533	441	321	243	186	142	108	91	81	72	80	102	119	125	126	133	159
1136	1131	1067	1062	1030	979	939	858	845	843	771	723	638	579	560	527	542	585	584	733	867	954	1160	1338	1533	1783	1949	2188	2515	2706	2894	3116	3404	3743	3856	4204	4399	4748	5045	5501	5906	6405	6829	7373	7631	7972	8287	8679	8981	9123	9189	9316	9331	9349	9354	9469	9661	9819	9813	10236	10552	10840	11297	11592	11993	12079	12326	12028	12212	11813	11586	11299	10799	10225	9418	8743	8239	7614	7215	6727	6515	6336	6267	6401	6411	6520	6622	6812	6965	7255	7275	7316	7147	7099	6946	6785	6361	5985	5631	5181	4846	4671	4462	4353	4246	4283	4376	4696	5133	5573	6033	6406	7001	7466	8105	8541	8870	8935	9209	9410	9548	9721	9331	9375	9177	8678	8802	7883	7799	7774	6874	6541	7050	7481	7152	6359	5865	5559	5680	5892	6291	6832	7077	7286	7443	7710	8342	8633	9163	9922	10375	11214	11524	12230	12873	13401	13922	14386	14585	15132	15395	15479	15602	16019	16004	16206	16340	15995	15784	15612	15232	15024	14493	14298	13790	13213	12760	11937	11372	10788	10029	9326	8643	8091	7454	6986	6566	6221	5987	5766	5464	5510	5414	5398	5417	5485	5697	5833	6124	6302	6406	6653	6794	6757	6855	6871	6938	6780	6789	6553	6602	6319	6062	5913	5685	5615	5268	5044	4671	4504	4238	4093	4060	3858	3800	3826	3830	3932	3962	4053	4292	4348	4485	4579	4833	4803	5018	5047	5107	5065	5155	5110	5118	5236	5306	5293	5313	5379	5361	5391	5404	5255	5369	5302	5333	5186	5295	5261	5318	5258	5306	5578	5487	5530	5611	5642	5786	5870	6055	6168	6378	6274	6540	6520	6673	6762	6821	6976	6871	6935	6877	6774	6584	6357	6159	5921	5545	5196	4944	4404	3988	3556	3162	2747	2361	2042	1678	1412	1211	1000	840	656	523	387	310	222	193	159	115	94	70	76	96	99	104	117	145	169	180	164	173
1177	1189	1188	1087	1071	1036	960	914	863	825	759	718	659	643	610	560	588	650	675	784	880	1042	1157	1313	1492	1663	1883	2028	2329	2484	2735	3047	3299	3575	3962	4088	4536	4917	5072	5444	5869	6106	6371	6554	6883	7006	7382	7446	7806	8104	8445	8684	9053	9494	9725	10439	10536	10949	11639	11833	12157	12161	12147	12354	11975	11657	11151	10769	10191	9528	9091	8599	8243	7945	7603	7596	7657	7709	7672	7884	7932	8114	8076	8243	8297	8133	8057	7982	7717	7443	7137	6719	6353	5851	5494	5091	4736	4493	4323	4376	4366	4399	4611	4924	5254	5616	5996	6461	6876	7453	7576	7952	8346	8542	8891	9129	9344	9209	9202	9176	9082	8968	8514	8667	8001	7911	7652	7059	7172	6759	6149	6479	6926	6691	5945	5229	4972	4982	5108	5273	5862	6684	7609	8290	8745	8861	9331	9631	10171	10757	11148	11780	12079	12453	12763	13151	13646	13942	14297	14488	14819	15146	15236	15443	15677	15774	15779	15563	15264	15140	14917	14565	14106	13862	13425	12952	12547	12115	11482	11169	10454	9678	9165	8569	7966	7498	7158	6821	6566	6192	6015	5912	5683	5717	5735	5711	5809	5998	6223	6252	6492	6668	6865	6937	7081	7189	7258	7150	7057	7059	6966	6826	6500	6350	6285	6027	5782	5385	5075	4823	4652	4384	4159	3967	3814	3738	3854	3835	3798	3841	3844	3981	4136	4258	4328	4410	4405	4534	4574	4583	4601	4668	4593	4661	4777	4753	4803	4886	4883	4941	5129	5180	5221	5265	5399	5412	5400	5627	5752	5943	6039	6125	6247	6330	6422	6391	6546	6734	6776	6940	6928	6780	6837	6771	6825	6694	6573	6373	6234	6024	5813	5611	5399	4971	4797	4474	4100	3718	3395	3023	2686	2317	2113	1853	1608	1340	1156	1009	898	785	667	563	492	403	337	286	221	191	159	149	128	105	127	140	116	131	139	148	166	176	192
1265	1211	1161	1147	1114	1042	1020	924	859	848	752	676	646	564	557	558	550	586	614	695	767	909	1046	1198	1357	1595	1744	1956	2174	2502	2681	2948	3224	3478	3650	4029	4203	4349	4580	4830	5102	5307	5632	6015	6445	6721	7168	7677	8247	8665	9245	9763	10208	10483	10933	11085	11329	11329	11330	11197	10581	10441	10086	9705	9260	8955	8919	8577	8831	8812	8902	9240	9300	9597	9846	10096	10126	10084	10127	9724	9359	9130	8731	8184	7850	7257	6891	6303	5966	5411	5171	4949	4818	4877	5031	4944	5181	5213	5380	5584	5846	6040	6130	6337	6589	6757	6866	6960	7227	7361	7496	7587	7571	7806	7781	8017	8029	8203	8234	8170	8256	8433	8313	8392	8004	8213	7897	7709	7881	7158	7081	7631	7671	6775	6015	5573	5612	5726	5836	6139	6158	6471	7444	8370	8723	8618	8741	9029	9528	10036	10101	10838	11050	11477	12026	12631	13004	13537	14104	14285	14833	15050	15484	15922	15888	15890	15994	15649	15947	15628	15657	15573	14939	14793	14433	14207	13698	13104	12376	11898	11456	10417	9882	9350	8640	8132	7752	7163	6855	6488	6198	5957	5733	5799	5647	5668	5614	5668	5958	6196	6297	6423	6678	6935	7025	7119	7250	7258	7295	7171	7207	7177	6748	6594	6473	6272	5931	5437	5193	4934	4656	4331	4035	3897	3703	3656	3561	3489	3556	3531	3680	3727	3908	4025	4155	4253	4419	4448	4464	4803	4816	4970	5006	5135	5232	5229	5389	5535	5647	5662	5739	5811	5873	5869	5961	5887	5947	5960	5999	5955	6051	6088	5955	6059	6002	5904	5730	5610	5535	5300	5312	5088	4953	4854	4765	4630	4449	4418	4399	4211	4157	4112	3956	3796	3828	3600	3463	3263	3076	2902	2726	2557	2349	2209	1984	1856	1747	1489	1400	1292	1141	943	849	678	596	486	377	316	233	183	164	130	111	115	74	103	83	126	131	140	136
1217	1227	1156	1094	1078	932	879	865	778	675	626	599	543	504	496	471	464	526	579	686	796	965	1025	1303	1429	1631	1870	2043	2319	2465	2643	2862	3052	3197	3427	3618	3727	3977	4306	4616	4971	5474	6001	6484	6970	7526	8060	8543	9050	9361	9747	9741	9776	9891	9677	9734	9503	9203	9045	8796	8759	8648	8920	9118	9352	9648	10102	10462	10661	10887	11039	11506	11596	11610	11370	10849	10215	9872	9209	8557	7724	7203	6573	6214	5960	5606	5597	5646	5601	5768	5900	6151	6114	6248	6545	6512	6396	6450	6566	6463	6349	6353	6177	5905	5871	5718	5715	5729	5869	6130	6433	6738	6998	7413	7700	8240	8481	8611	8762	9156	9245	9403	9251	9461	9054	9086	8669	8697	8664	7776	7665	8379	7816	6594	5688	5519	5707	5930	5887	5726	5650	5588	6158	7034	7767	8147	8074	8402	9069	9891	10182	10934	11554	12212	13002	13739	14250	14850	15409	15731	16268	16633	16890	17062	17186	17199	17222	17186	17119	16796	16567	16185	15985	15377	15049	14682	13972	13296	12557	12145	11281	10555	9710	9076	8404	7812	7361	6983	6385	6070	5784	5539	5458	5340	5240	5130	5279	5449	5651	5890	5996	6206	6401	6761	6896	6938	7366	7297	7257	7316	7109	7110	6992	6879	6587	6363	6082	5845	5588	5216	4965	4649	4446	4205	4038	3976	3909	3800	3815	3825	3963	4055	4260	4420	4510	4694	4813	4951	5018	5161	5239	5349	5379	5456	5537	5468	5497	5657	5709	5584	5527	5510	5418	5349	5243	5168	5088	4882	4815	4790	4547	4599	4484	4456	4277	4335	4187	4203	4143	4193	4231	4308	4325	4404	4382	4533	4521	4628	4776	4732	4708	4773	4712	4624	4590	4462	4372	4214	4116	3852	3622	3466	3133	2909	2667	2383	2134	1868	1627	1426	1265	1019	865	683	526	420	299	217	182	159	116	100	93	75	80	76	91	113	122	129	134
1150	1128	1114	1047	950	915	844	784	702	674	605	581	534	519	473	523	536	601	707	787	856	1084	1209	1393	1574	1712	1971	2149	2345	2497	2630	2831	3083	3238	3536	3758	4011	4296	4734	5143	5499	5897	6400	6889	7265	7590	7905	8029	8186	8333	8390	8285	8361	8427	8519	8661	8906	9149	9570	9471	9947	10188	10697	10940	11214	11584	11560	11581	11429	11247	10780	10483	9888	9511	9017	8407	7818	7526	7250	7321	7053	6963	6943	7073	7118	7167	7344	7351	7526	7508	7447	7081	6984	6719	6456	6094	5778	5470	5340	4934	4833	4725	4737	4756	4862	5133	5632	6034	6458	6968	7454	7761	8339	8702	8953	9335	9621	9777	9805	9856	9671	9703	9556	9401	8983	8845	8210	8073	7784	7220	6966	7365	6766	5565	5048	4990	5547	5952	6092	6096	5808	5720	6174	7302	8586	9143	9387	9520	10383	11593	11831	12613	13484	13690	14647	14856	15439	15728	16238	16449	16684	16734	17103	17336	17160	17203	17032	17052	16816	16421	16075	15832	15284	14588	14085	13633	12950	12104	11680	10831	10279	9578	8993	8356	7915	7322	6752	6492	6145	5866	5682	5511	5263	5199	5214	5187	5363	5437	5572	5787	5978	6301	6505	6598	7036	7150	7296	7510	7494	7616	7638	7449	7471	7297	7029	6925	6757	6477	6178	5851	5648	5212	4993	4771	4686	4276	4288	4164	4005	4092	4072	4207	4260	4442	4552	4494	4623	4638	4671	4782	4716	4853	4905	4888	4930	4918	4886	4860	4871	4812	4794	4743	4718	4802	4619	4556	4461	4501	4465	4451	4308	4420	4459	4563	4502	4576	4690	4894	4915	5011	5200	5315	5353	5451	5546	5492	5514	5650	5649	5460	5492	5413	5156	4979	4851	4591	4353	4084	3872	3488	3251	2892	2581	2237	1931	1606	1383	1218	1015	853	689	586	435	354	260	215	199	164	136	123	105	96	102	84	114	120	102	150	116	147	148
1106	1083	1135	1075	959	929	865	833	761	661	656	613	571	559	516	514	540	611	680	807	943	1036	1193	1348	1530	1701	1936	2177	2334	2556	2790	3037	3306	3591	3796	4061	4268	4535	4831	5023	5331	5648	5844	6112	6256	6518	6896	7298	7495	7915	8250	8593	9090	9361	9719	10098	10515	10761	10833	11107	11134	10892	10921	10750	10303	10203	9607	9293	8666	8566	8416	8203	8086	8209	8261	8535	8861	8975	9172	9312	9369	9299	9129	8930	8739	8400	8067	7720	7306	6796	6299	5797	5277	4965	4515	4331	4316	4280	4398	4424	4677	5098	5461	5789	6111	6489	6855	7283	7550	8056	8284	8550	8696	8783	8849	9016	9021	8784	8749	8504	8475	8236	8134	7885	7505	7491	6983	7074	6756	6465	6665	7097	6445	5572	5372	5920	6570	7287	7500	7560	7329	7163	7477	8664	9895	10628	10903	10793	11563	12142	12480	13085	13433	13718	14195	14566	14940	15253	15449	16103	16019	16237	16408	16996	16600	16392	16362	16097	15933	15741	15529	15075	14530	13955	13505	13223	12499	12141	11551	10893	10395	9885	9293	8703	8258	7798	7406	6933	6663	6375	6071	5850	5533	5518	5432	5264	5310	5513	5559	5700	5968	6000	6290	6563	7013	7082	7434	7719	7534	7777	7824	7823	7748	7709	7578	7324	7079	6757	6520	6173	5794	5395	5110	4732	4450	4265	4065	3947	3720	3723	3658	3735	3716	3842	3896	3924	3892	4075	4135	4248	4308	4415	4520	4590	4770	4772	4976	4863	4963	5105	5133	5256	5286	5360	5415	5437	5414	5422	5434	5379	5371	5374	5515	5371	5453	5396	5524	5479	5474	5498	5328	5388	5320	5268	5038	5029	4843	4782	4446	4308	4104	3936	3679	3569	3236	3095	2978	2738	2517	2276	2147	1892	1729	1560	1434	1219	1119	1005	919	816	707	631	572	470	440	341	322	272	248	207	167	156	131	110	131	119	112	131	125	130	116
1154	1112	1075	1011	968	902	870	802	718	670	611	543	500	463	475	469	475	529	603	674	787	952	1143	1299	1549	1804	2086	2314	2522	2778	3037	3170	3322	3565	3723	3829	4065	4183	4270	4394	4681	5009	5465	5874	6266	6749	7410	7729	8438	8903	9369	9715	10012	10452	10171	10307	10229	9967	9910	9435	9053	8625	8196	8212	7967	7882	7777	8094	8345	8633	8923	9328	9731	10026	10274	10652	10502	10940	10792	10346	9756	9316	8648	8014	7371	6653	6029	5519	5064	4762	4495	4415	4393	4489	4567	4711	4959	5015	5309	5597	5906	6152	6382	6504	6698	6842	6940	7030	7039	7088	7064	7185	7202	7220	7190	7164	7340	7209	7336	7371	7303	7334	7501	7422	7269	7517	7378	7320	7308	7194	7465	7854	7573	6869	6422	6725	7302	7882	8050	8109	7777	7483	7749	8911	9963	10623	10275	10118	10928	11677	11632	12265	12788	13113	13620	14466	14827	15223	15558	16077	16364	16413	16544	17103	17080	17111	16812	16443	16477	16310	16013	15663	15127	14798	14351	13823	13405	12626	12069	11541	10821	10218	9476	8871	8345	7770	7158	6808	6497	5986	5705	5487	5241	5046	5006	5037	5062	4959	5177	5255	5682	5888	6035	6323	6665	6839	7048	7355	7610	7531	7645	7779	7659	7490	7383	7107	6884	6569	6363	5980	5642	5253	5033	4695	4422	4148	3976	3900	3691	3601	3622	3627	3463	3733	3779	3925	3992	4103	4315	4496	4698	4817	4953	5105	5275	5418	5622	5659	5727	5958	5885	5912	5904	6094	6089	6049	6009	5772	5521	5489	5355	5223	5072	4855	4695	4535	4505	4392	4260	4153	3966	3916	3777	3767	3638	3620	3625	3571	3469	3402	3391	3378	3283	3334	3211	3189	3053	3003	2780	2768	2590	2453	2322	2140	2011	1867	1759	1561	1421	1271	1198	994	853	712	595	516	433	368	286	229	196	146	122	92	99	88	91	96	102	118	132
961	1002	952	876	858	776	740	655	630	560	483	447	410	401	394	428	445	497	609	679	835	1023	1197	1494	1708	2004	2200	2495	2657	2891	3096	3173	3345	3478	3568	3774	3944	4246	4482	4693	5094	5604	6110	6555	7230	7620	7953	8423	8731	8991	9059	9071	8910	8844	8522	8469	8099	7985	7861	7747	7902	7910	8093	8473	8502	8930	9220	9596	9891	10034	10126	10540	10544	10413	10112	9738	9424	8881	8483	7758	7149	6740	6148	5872	5706	5488	5478	5309	5382	5454	5380	5454	5447	5530	5484	5449	5567	5532	5489	5388	5335	5440	5444	5356	5490	5364	5504	5739	5949	6098	6281	6612	6857	7010	7258	7456	7393	7683	7831	7757	8043	8006	8082	8078	8021	8060	7898	7988	7755	7686	7641	8009	7747	7059	6319	6299	6493	6586	6897	6819	6840	6714	7463	8702	9686	10429	9966	10047	11157	12090	12068	12869	13607	14050	14933	15314	15838	16257	16671	17069	17515	17220	17248	17605	17509	17501	17243	17072	16961	16678	16263	15625	15235	14789	14086	13197	12817	11995	11428	10585	10057	9586	8890	8369	7643	7152	6804	6297	5934	5638	5447	5195	5001	4973	4917	4769	4834	4939	4981	5152	5439	5598	5789	6067	6311	6497	6811	6950	7198	7343	7454	7414	7519	7388	7116	7171	6942	6714	6482	6326	5967	5781	5500	5271	4954	4701	4515	4435	4153	4097	4076	4032	4092	4032	4064	4172	4267	4453	4422	4658	4694	4832	5000	5026	5210	5240	5301	5370	5508	5537	5468	5348	5306	5193	5286	5137	4820	4681	4509	4401	4324	4180	4024	3972	3785	3825	3832	3943	3810	3972	4098	4094	4175	4246	4375	4408	4486	4568	4642	4562	4613	4647	4475	4363	4238	4108	3963	3876	3687	3543	3377	3050	2787	2567	2224	2048	1782	1580	1368	1169	1017	832	698	558	464	332	275	261	186	154	132	116	107	93	94	108	109	108	128	137	138
859	810	833	819	744	700	668	601	558	525	514	452	459	441	451	440	538	581	688	779	916	1156	1348	1518	1776	1954	2268	2400	2618	2876	3053	3304	3575	3757	4008	4160	4509	4862	5074	5367	5573	6011	6329	6608	6839	6939	7105	7149	7231	7303	7466	7505	7607	7643	7828	8044	8298	8459	8735	8990	9435	9464	9524	9771	9962	9764	9684	9492	9253	8752	8571	8250	7818	7493	7157	6957	6661	6689	6692	6766	6812	6907	6885	6868	6915	6834	6777	6761	6509	6240	5940	5653	5343	5005	4739	4476	4276	4157	4082	4040	4230	4399	4665	4972	5327	5790	6174	6580	7015	7389	7586	7919	8152	8225	8239	8401	8305	8152	8073	8174	7919	7849	7715	7662	7487	7369	7249	7016	6902	6576	6580	6871	7023	6428	5875	5808	5868	6061	6440	6634	6970	7499	8830	10386	11322	11477	11094	11784	12836	13124	13399	14244	14267	15170	15538	16058	16030	16332	16565	16583	17006	16762	16831	17066	16908	16967	16592	16581	16071	15681	15425	14633	14004	13662	12971	12399	11768	11289	10646	10106	9515	8973	8666	8118	7618	7211	6935	6424	6305	5971	5842	5512	5484	5254	5186	5055	5053	5024	5063	5092	5283	5506	5683	5877	6004	6371	6492	6767	7037	7140	7381	7363	7396	7548	7350	7373	7277	7251	6958	6771	6504	6127	5947	5565	5319	5017	4706	4549	4340	4194	3994	3905	3862	3785	3803	3809	3826	3876	3928	3934	3978	4082	4125	4296	4389	4480	4449	4557	4594	4634	4594	4649	4641	4801	4639	4546	4626	4629	4623	4681	4779	4635	4622	4720	4732	4772	4922	4940	5075	5201	5167	5262	5284	5324	5350	5340	5214	5237	5220	5034	4962	4737	4490	4382	4122	3746	3661	3409	3145	2805	2552	2272	1985	1712	1550	1276	1108	978	802	711	596	496	437	381	336	273	213	216	213	175	158	133	156	136	126	130	116	120	120	129	122
811	777	760	753	692	695	652	634	578	525	528	503	486	498	465	475	499	580	653	750	887	1068	1211	1473	1649	1901	2165	2379	2738	2993	3366	3598	3832	4163	4309	4512	4665	4808	4975	4949	5075	5237	5389	5505	5655	5877	6025	6446	6933	7122	7676	8021	8448	8717	8836	9350	9439	9345	9542	9434	9267	8986	8656	8337	7886	7536	7139	6795	6533	6450	6315	6343	6480	6815	7059	7319	7502	7921	8175	8323	8372	8212	7985	7830	7309	6869	6444	5806	5365	4906	4331	3967	3592	3370	3359	3311	3489	3802	4008	4484	4912	5268	5910	6280	6732	7136	7461	7647	7986	7990	8101	8042	7953	7815	7702	7629	7498	7248	7040	6945	6739	6696	6560	6358	6405	6121	6221	6348	6191	6112	6358	6757	7213	7329	7022	6900	6731	6961	7373	7751	8529	9629	11062	12075	12155	11440	11280	12190	12910	12679	12964	13640	13452	13993	14265	14679	14790	15256	15379	15695	15769	15861	16028	16290	16282	15831	15953	15688	15253	15304	14920	14423	13980	13721	13081	12870	12217	11763	11393	10718	10099	9640	9171	8698	8211	7774	7349	7117	6833	6439	6077	5898	5435	5341	5170	4975	4833	5023	4853	4897	5034	5177	5349	5396	5811	6155	6386	6660	6853	7021	7219	7418	7409	7626	7355	7230	7165	6992	6622	6329	6226	5867	5513	5157	4952	4567	4262	4161	3963	3649	3554	3437	3222	3322	3282	3262	3227	3362	3406	3487	3667	3755	3862	3976	4213	4367	4357	4644	4693	4783	4888	4995	5099	5245	5199	5272	5332	5445	5486	5377	5436	5430	5395	5214	5346	5163	5121	5036	5113	4922	4776	4820	4616	4557	4450	4300	4165	3944	3862	3697	3532	3372	3218	3056	2946	2810	2604	2464	2272	2107	1940	1817	1657	1522	1452	1319	1242	1101	1028	913	861	789	730	591	535	480	399	390	335	283	220	227	188	156	124	117	127	97	110	92	102
839	763	730	734	704	651	596	535	517	460	445	427	400	367	383	412	437	491	563	658	775	1012	1173	1355	1673	1945	2236	2527	2809	3040	3277	3531	3697	3813	3939	4049	4091	4217	4334	4285	4484	4838	5070	5340	5769	6198	6664	7051	7530	7933	8228	8422	8678	8479	8692	8435	8164	7841	7607	7281	6945	6493	6510	6362	6163	6291	6467	6549	6877	7129	7426	7644	7893	8011	8409	8593	8556	8158	8005	7777	7496	6954	6437	5757	5351	4767	4254	3972	3677	3533	3499	3543	3669	3764	4121	4289	4638	4957	5268	5554	5811	6173	6452	6591	6657	6839	6841	7014	6916	6994	6917	6803	6820	6759	6840	6640	6668	6684	6686	6507	6585	6631	6539	6537	6664	6573	6575	6891	6987	7085	7090	7477	7912	8195	8411	8314	7949	8130	8321	8721	9383	10196	10874	10879	10228	9777	10348	11511	11493	11183	11955	12439	12626	13322	13354	14020	14419	14656	15262	15536	15711	16230	16241	16254	16225	16228	16526	16240	16268	15912	15737	15340	14936	14376	14271	13468	12927	12416	11675	11205	10370	9837	9269	8759	8280	7759	7330	6860	6493	6212	5897	5593	5461	5071	4978	4827	4645	4665	4646	4672	4829	5021	5127	5224	5509	5748	5887	6271	6293	6534	6668	6662	6755	6874	6811	6596	6571	6509	6229	6040	5820	5501	5310	5055	4810	4655	4451	4254	4042	3886	3726	3642	3579	3546	3418	3400	3449	3436	3696	3752	3945	3995	4171	4263	4487	4510	4656	4791	4986	4952	5100	5134	5204	5235	5195	5113	5059	4929	4840	4709	4641	4403	4357	4219	4065	4000	3902	3738	3593	3465	3539	3525	3453	3429	3466	3432	3560	3534	3568	3658	3640	3703	3637	3561	3528	3376	3278	3113	3017	2828	2755	2583	2480	2225	2108	1935	1749	1578	1548	1334	1179	1044	887	800	633	546	475	415	335	262	243	198	162	120	100	92	88	90	88	94	86
829	721	690	646	579	517	477	438	372	369	347	347	341	345	353	372	389	481	560	692	841	1035	1227	1500	1744	1977	2213	2457	2654	2865	3013	3238	3339	3568	3625	3862	4040	4328	4606	4720	5112	5430	5839	6068	6318	6577	6767	6913	7254	7149	7194	7014	6804	6757	6499	6395	6360	6286	6271	6384	6516	6772	7057	7458	7432	7577	7778	8019	7945	8005	7920	7785	7539	7277	7068	6872	6345	5888	5568	5119	5074	4647	4443	4533	4546	4343	4419	4420	4529	4549	4628	4639	4669	4739	4711	4728	4756	4941	4985	5038	5020	5291	5468	5607	5713	5835	6237	6423	6643	6961	7027	7180	7281	7675	7776	7813	7744	7737	7767	7583	7660	7498	7489	7485	7191	7358	7135	7171	7290	7085	6668	6739	7099	7386	7570	7704	7805	7859	8320	8738	9168	9555	9502	9073	8942	9532	10595	11241	11094	11514	12327	12584	13167	13430	14152	14445	15059	15314	15450	15883	16134	16424	16395	16534	16555	16581	16588	16614	16368	16002	15654	15065	14682	14414	13869	13113	12588	11911	11390	10725	10132	9509	9236	8612	8189	7795	7275	7038	6777	6416	6163	5807	5638	5396	5180	5040	4966	4849	4776	4798	4829	4858	4899	5060	5114	5314	5556	5753	5936	6038	6052	6301	6494	6597	6491	6499	6570	6555	6437	6240	6057	5926	5757	5670	5520	5188	5023	4831	4519	4449	4284	4157	3971	3870	3753	3640	3640	3679	3722	3694	3839	3897	3933	3988	4004	4087	4110	4146	4160	4143	4157	4132	4076	3968	3996	3814	3751	3676	3589	3527	3428	3468	3456	3386	3480	3530	3543	3578	3653	3786	3963	3935	4165	4208	4371	4646	4586	4713	4733	4788	4770	4676	4694	4465	4283	4160	3827	3717	3542	3258	3037	2771	2553	2251	1956	1747	1632	1400	1186	1062	856	700	607	463	418	337	278	238	202	181	157	156	148	117	102	109	103	113	106	101	107
722	671	617	561	532	469	467	415	385	332	352	349	375	381	395	416	488	545	647	768	913	1098	1271	1456	1659	1860	2056	2208	2441	2736	2935	3122	3399	3724	3929	4217	4284	4628	4816	4990	5340	5239	5371	5375	5520	5480	5493	5572	5432	5577	5662	5861	5953	6221	6456	6668	7033	7165	7527	7651	7863	8041	8079	8017	7737	7722	7366	7125	6598	6290	5938	5613	5174	5064	4961	4984	4975	5000	5129	5288	5391	5651	5630	5670	5590	5562	5502	5411	5213	4797	4530	4354	4055	3936	3719	3714	3716	3826	4013	4292	4668	5048	5432	5931	6314	6933	7437	7808	7990	8138	8536	8731	8621	8689	8663	8526	8378	8227	8123	7859	7624	7378	7001	7012	6715	6508	6474	6054	6303	6302	5874	5632	5702	6016	6305	6720	7211	7804	8383	8812	8883	9003	8938	9067	9714	10935	11861	11503	11884	12870	12986	13009	13777	13676	14127	14291	14604	14763	15061	15328	15140	15473	15778	15808	15782	15964	15920	15936	15564	15057	14857	14587	14111	13763	13309	12908	12440	11847	11238	10774	10220	9867	9470	8885	8681	8253	7855	7488	7290	6819	6546	6347	6011	5806	5531	5215	5041	4954	4823	4774	4730	4835	4762	4872	5034	5211	5366	5558	5910	6020	6222	6291	6557	6715	6763	6738	6947	6892	6703	6584	6300	6275	6009	5740	5554	5382	5068	4754	4513	4286	4123	3911	3679	3517	3392	3238	3227	3238	3093	3066	3152	3103	3221	3188	3253	3215	3286	3301	3320	3394	3409	3364	3398	3403	3528	3518	3640	3624	3699	3772	3888	3800	3991	4040	4010	4218	4341	4364	4428	4394	4505	4639	4741	4554	4769	4757	4627	4543	4411	4431	4306	4085	3922	3695	3510	3268	3081	2868	2522	2285	2093	1888	1669	1478	1308	1189	997	886	769	691	589	492	455	392	340	304	288	267	222	221	187	191	201	182	131	136	116	105	98	88	109
779	734	696	642	623	609	525	442	432	421	408	404	419	418	400	406	460	521	644	691	830	973	1113	1265	1494	1736	1984	2195	2434	2670	3026	3137	3370	3617	3789	4002	4065	4123	4197	4264	4286	4216	4297	4395	4570	4716	4814	5267	5496	5810	6205	6577	6791	7133	7316	7579	7642	7720	7557	7312	7100	6926	6615	6194	5850	5630	5400	5225	5280	5129	5262	5380	5514	5774	6036	6267	6325	6421	6523	6579	6448	6191	6086	5751	5443	4994	4681	4202	3793	3525	3214	3102	3195	3203	3345	3559	3953	4394	4892	5406	5831	6218	6766	7120	7429	7966	8276	8332	8368	8377	8336	8224	8218	7827	7872	7583	7461	7352	7012	6913	6756	6722	6369	6240	6279	6021	6158	5852	5626	6139	6274	6185	6014	6122	6280	6654	7206	7360	7652	7970	8059	8231	8725	9378	10231	10653	10556	10319	11498	11859	11524	12146	12397	12506	12814	13176	13426	13959	14256	14333	14907	14784	14862	15016	15021	15223	15387	15355	15137	15102	14950	14792	14551	14427	14101	13575	13177	12570	12127	11580	10986	10378	10135	9393	8941	8661	8182	7817	7441	7016	6726	6324	6047	5682	5527	5417	5040	4996	4697	4767	4708	4742	4893	4884	5067	5364	5344	5547	5810	5890	6075	6218	6423	6425	6489	6335	6532	6272	6316	6100	5842	5690	5472	5275	5080	4937	4650	4405	4241	3988	3797	3674	3558	3317	3217	3121	3072	3036	2976	3003	3083	3153	3221	3322	3493	3477	3554	3610	3646	3681	3737	3754	3923	3832	3924	3905	3985	4033	4088	4093	3952	3976	3923	3953	3850	3898	3793	3779	3652	3629	3658	3487	3423	3378	3329	3251	3097	3124	3086	3070	2997	2923	2881	2708	2636	2569	2405	2320	2208	2022	2013	1864	1757	1576	1502	1366	1252	1146	1036	967	880	769	685	611	559	458	422	370	341	284	266	233	233	210	162	125	125	92	76	75	85
816	800	753	695	636	586	519	449	432	345	346	302	320	325	335	372	387	463	550	665	769	924	1072	1273	1542	1736	1958	2160	2418	2581	2684	2903	3010	3104	3050	3245	3315	3402	3437	3620	3841	4014	4339	4667	4964	5281	5492	5914	6138	6212	6400	6547	6581	6543	6406	6314	6178	5863	5624	5660	5331	5299	5431	5526	5648	5822	6041	6304	6616	6730	6901	7095	7055	7018	6928	6838	6657	6424	5984	5636	5291	4950	4554	4241	3806	3553	3487	3398	3410	3468	3601	3866	4135	4296	4535	4738	5112	5332	5738	6086	6192	6485	6633	6848	6830	7051	6930	7087	7209	7128	7253	7325	7346	7218	7305	7256	7261	7196	7210	7138	7130	6948	6862	6810	6746	6642	6572	6773	6497	6272	6620	7002	6664	6526	6483	6609	6519	6496	6538	6767	7167	7648	8312	8632	8774	8731	9027	10011	10367	10247	11044	11579	11662	12506	12619	13302	13508	13858	14058	14532	15076	15161	15175	15471	15508	15809	16004	15946	16194	16048	15584	15658	15135	14889	14536	13911	13316	12861	12092	11739	10972	10414	9806	9588	9007	8674	8194	7772	7420	7064	6672	6275	6134	5904	5685	5281	5102	4957	4876	4778	4773	4747	4861	4926	4981	5011	5116	5311	5339	5467	5625	5811	5796	5852	5846	5926	5936	5958	5969	5864	5794	5806	5603	5492	5408	5353	5106	4894	4686	4598	4465	4143	4094	3909	3800	3651	3687	3487	3555	3534	3537	3603	3655	3704	3694	3790	3768	3828	3764	3875	3898	3808	3744	3685	3643	3521	3534	3361	3295	3176	3086	2934	2865	2823	2721	2652	2617	2563	2535	2516	2544	2567	2628	2659	2720	2863	2967	3132	3238	3315	3407	3361	3455	3481	3422	3407	3179	3033	2985	2894	2698	2534	2421	2159	2023	1820	1596	1436	1287	1157	1017	861	703	605	508	431	370	334	277	230	208	198	168	157	122	114	98	86	91	88	84
803	777	697	633	592	539	478	420	383	353	328	309	333	331	372	395	450	525	610	763	926	1078	1276	1458	1642	1776	1985	2126	2238	2314	2382	2528	2604	2853	2899	3117	3337	3497	3752	4004	4205	4451	4730	4965	5075	5318	5396	5340	5377	5234	5230	5153	5126	5124	5017	5230	5326	5414	5627	5961	6241	6601	6849	7050	7187	7426	7442	7565	7340	7305	6965	6594	6332	6090	5588	5171	4846	4641	4432	4222	4133	4015	4101	4156	4207	4278	4398	4586	4632	4698	4677	4757	4706	4559	4682	4703	4855	4841	4959	5041	5137	5429	5455	5775	6003	6167	6435	6922	7101	7394	7672	7642	7946	8064	8214	8234	8292	8162	8064	7922	7809	7704	7528	7427	7028	7155	6553	6515	6680	6127	5561	5822	5937	5937	5673	5815	5800	5911	6311	6614	6984	7311	7628	7567	7904	8683	9834	10457	10483	11193	12093	11982	12616	12969	13438	13718	14189	14249	14545	14912	15081	15514	15391	15455	15838	15691	15867	15940	15861	15728	15288	14947	14707	14460	13804	13126	12757	12090	11707	11093	10538	10033	9708	9084	8640	8444	7980	7699	7315	6966	6834	6432	6147	5887	5679	5437	5214	4973	4828	4730	4645	4761	4620	4785	4823	4992	5072	5182	5305	5549	5509	5677	5752	6006	6116	6352	6361	6428	6472	6406	6573	6518	6381	6284	6267	5980	5820	5578	5328	5150	4910	4689	4482	4355	4067	3933	3782	3703	3559	3560	3551	3498	3413	3406	3429	3349	3298	3443	3187	3169	3191	3066	3026	2922	2849	2822	2764	2710	2663	2703	2597	2628	2658	2633	2657	2625	2728	2706	2793	2896	3044	3115	3199	3246	3402	3625	3797	3895	3906	3934	3951	3967	3853	3841	3766	3499	3434	3184	3061	2799	2530	2362	2118	1871	1646	1396	1244	1020	869	699	610	492	416	317	280	246	213	202	188	181	161	146	139	139	121	115	92	100	85	75	90
755	770	709	706	641	616	522	481	461	435	398	403	438	437	454	488	591	630	721	804	946	1049	1211	1348	1507	1652	1805	1948	2047	2226	2433	2555	2773	2934	3155	3304	3590	3678	3763	3867	3954	4051	4065	4108	4129	4205	4158	4267	4495	4624	4847	5134	5391	5697	5992	6276	6597	6880	7104	7309	7424	7354	7377	7181	7113	6932	6560	6243	5803	5694	5262	5009	4916	4776	4825	4861	5021	5172	5322	5374	5473	5466	5586	5573	5518	5304	5066	4860	4595	4398	4171	3890	3756	3647	3498	3628	3654	3996	4202	4564	4965	5422	5788	6210	6651	7046	7446	7618	7906	8237	8264	8417	8621	8545	8494	8257	8206	7991	7697	7763	7375	7042	6946	6622	6356	6056	5970	5473	5270	5447	5298	4823	4804	4956	5302	5464	5609	5867	6238	6554	6976	7376	7742	8298	9288	9957	10145	10110	10749	11431	11498	12194	12393	12551	12961	13306	13482	13726	13823	14023	14286	14320	14725	14787	14684	14656	14853	15056	14815	14839	14452	14280	13876	13265	13129	12916	12339	11807	11460	11024	10651	9896	9515	9172	8638	8319	8026	7734	7354	7054	6727	6331	6029	5780	5587	5308	5049	4996	4760	4660	4613	4645	4739	4874	4951	5157	5282	5494	5543	5811	5859	6035	6283	6369	6628	6660	6676	6658	6748	6687	6663	6556	6420	6134	5914	5711	5543	5177	4971	4661	4487	4120	4005	3746	3558	3390	3190	3215	3175	3096	3015	3170	3178	3210	3264	3256	3232	3265	3319	3294	3358	3394	3415	3277	3370	3359	3312	3300	3340	3390	3373	3306	3297	3259	3226	3178	3279	3223	3217	3237	3129	3210	3123	3245	3241	3266	3338	3310	3183	3132	3141	3085	2930	2883	2764	2583	2466	2337	2080	1928	1770	1534	1367	1218	1065	919	782	700	614	522	460	394	354	332	279	256	257	256	258	227	222	202	185	173	119	128	106	108	94	73	82
854	831	788	777	733	682	679	582	560	535	487	457	481	434	476	467	537	575	661	731	864	984	1112	1272	1436	1633	1875	1982	2204	2399	2495	2673	2782	2879	2971	3032	3071	3000	3128	3105	3182	3201	3405	3515	3794	4064	4430	4714	5242	5335	5735	6095	6406	6688	6737	6904	6869	6717	6583	6384	6187	5939	5768	5623	5463	5297	5227	5388	5477	5624	5923	6159	6110	6411	6606	6571	6563	6563	6464	6375	6079	5782	5508	5124	4714	4376	3880	3569	3289	3105	3072	3060	3078	3342	3606	3895	4274	4695	5030	5525	5815	6063	6591	6689	6952	7207	7370	7377	7468	7654	7598	7573	7530	7368	7293	7259	7161	6964	6832	6673	6496	6247	6004	5880	5808	5608	5241	5574	5194	5209	5501	5575	5449	5313	5541	5726	6036	6085	6348	6879	7251	7774	8274	8678	8742	8949	9390	9890	10213	10239	10828	11322	11378	11785	12093	12277	12652	12829	13218	13313	13521	13706	14098	14187	14300	14336	14644	14780	14645	14739	14686	14141	14086	13812	13426	13127	12748	12154	11417	11210	10476	10099	9562	9056	8606	8228	7798	7489	7072	6692	6349	6071	5744	5503	5299	5149	4956	4813	4724	4697	4655	4724	4769	4839	5054	5087	5324	5405	5701	5784	5714	5834	6053	6072	6043	6106	6025	6082	6098	5944	5950	5637	5585	5414	5314	5225	5057	4804	4523	4342	4165	4021	3842	3638	3612	3487	3418	3367	3369	3448	3573	3607	3711	3818	3907	3996	4118	4162	4164	4246	4274	4181	4266	4153	4089	4038	4020	3834	3807	3666	3477	3330	3205	3067	2912	2809	2663	2512	2371	2296	2278	2218	2142	2158	2184	2113	2128	2240	2223	2208	2284	2331	2363	2235	2275	2344	2272	2148	2116	1965	1852	1738	1596	1525	1423	1254	1119	1055	920	789	703	641	542	486	434	411	326	325	283	269	257	229	203	159	149	128	106	87	99	81	76
875	830	787	736	654	647	559	524	481	437	382	415	366	401	403	419	469	530	612	721	865	1000	1159	1332	1509	1752	1919	2024	2168	2262	2406	2413	2459	2511	2527	2489	2663	2722	2954	3122	3367	3555	3844	4229	4496	4855	5034	5362	5693	5820	5895	5903	5949	5755	5673	5570	5390	5268	5084	5146	5109	5369	5451	5607	6009	6133	6544	6810	6985	7339	7344	7375	7280	7233	6854	6589	6279	5991	5544	5043	4563	4154	3925	3606	3412	3340	3256	3246	3388	3452	3664	3836	4032	4291	4366	4615	4801	4933	5260	5353	5512	5635	5771	5934	5947	6027	6064	6226	6341	6395	6563	6718	6592	6839	6793	6969	6877	6834	6702	6604	6595	6371	6299	6106	6012	6000	5979	5721	5965	5942	5528	5576	5732	5856	5752	5762	5872	5933	6142	6306	6708	7013	7241	7576	8093	8762	9277	9701	9862	10550	10763	11161	11578	11885	12533	12726	12926	13433	13513	13857	14043	13979	14335	14825	15111	14880	15056	14842	14920	14884	14871	14400	14096	13657	13352	12760	12138	11744	11055	10771	10092	9532	9028	8498	8048	7782	7361	7032	6574	6189	5881	5658	5352	5176	4984	4752	4601	4599	4447	4365	4395	4490	4578	4542	4724	4803	4933	5069	5150	5141	5365	5591	5601	5590	5552	5659	5804	5857	5910	5930	5972	5893	5879	5842	5726	5833	5485	5388	5365	5225	4954	4772	4721	4377	4209	4262	4031	3970	3905	4064	4057	4009	4126	4194	4214	4379	4332	4462	4416	4414	4274	4178	4123	3922	3815	3674	3486	3289	3157	3030	2817	2707	2525	2375	2265	2145	2144	2044	2000	1994	1943	1995	2030	2127	2215	2334	2457	2509	2726	2811	2851	2884	2962	2964	2874	2947	2854	2794	2670	2502	2424	2185	2001	1858	1666	1445	1290	1158	1020	831	689	550	502	427	365	291	255	241	213	197	194	150	141	127	116	117	97	92	91	74	91
759	734	671	614	579	506	495	445	415	422	395	407	408	419	459	488	564	635	754	850	969	1136	1260	1387	1569	1708	1827	1883	2002	2082	2152	2256	2389	2512	2637	2926	3117	3296	3483	3661	3937	4090	4239	4415	4582	4648	4655	4686	4688	4653	4667	4735	4724	4891	4994	5104	5439	5682	6036	6162	6543	6637	6801	7077	7133	7237	7125	7087	6905	6779	6524	6207	5974	5491	5132	4830	4657	4349	4144	4232	4170	4126	4074	4135	4109	4151	4210	4189	4072	4102	4005	4022	3917	3870	3838	3816	3874	3909	4016	4116	4265	4588	4783	5062	5211	5539	5981	6310	6594	6770	7009	7196	7271	7331	7351	7416	7313	7363	7196	6979	6771	6528	6505	6390	6186	5976	5902	5624	5282	5390	5458	5117	4779	4879	4912	5154	5354	5705	5877	6230	6776	7273	7891	8557	8852	9424	9925	10381	10908	11345	11502	12065	12145	12505	12644	13050	13167	13442	13557	13733	13813	13802	14042	14326	14577	14595	14348	14356	14307	13791	13918	13509	13381	12773	12306	11859	11522	10893	10285	10002	9534	9101	8513	8053	7622	7114	6983	6467	6151	5853	5590	5246	5048	4742	4647	4402	4327	4205	4134	4119	4121	4154	4287	4316	4531	4696	4812	4957	5274	5313	5449	5705	5776	5811	6018	6085	6248	6455	6536	6477	6539	6538	6541	6397	6347	6204	5896	5690	5479	5308	5059	4925	4754	4348	4175	4041	3958	3839	3724	3638	3659	3682	3789	3734	3824	3801	3887	3785	3723	3833	3869	3836	3652	3671	3621	3541	3356	3448	3316	3277	3210	3159	3066	2883	2891	2815	2759	2721	2692	2685	2708	2586	2675	2803	2814	2916	2900	3020	3072	3111	3105	3021	3025	2943	2890	2769	2720	2547	2381	2141	1956	1812	1614	1391	1190	1058	955	757	686	526	400	351	299	248	232	222	188	175	185	175	147	151	124	128	110	99	109	106	103	90	115
662	687	646	605	588	539	534	531	500	453	448	475	496	494	513	548	638	665	749	856	935	1027	1173	1333	1405	1498	1709	1874	2030	2208	2359	2556	2758	2904	3104	3199	3338	3435	3489	3471	3516	3577	3597	3679	3672	3765	3956	4065	4303	4564	4862	5147	5555	5912	6133	6422	6609	6688	6774	6861	6821	6643	6437	6251	5991	5740	5441	5201	5016	4901	4847	4748	4704	4767	4933	4970	5099	5212	5255	5324	5288	5169	5068	4807	4599	4336	3954	3718	3594	3243	3090	2868	2791	2731	2853	2919	3152	3442	3718	4152	4631	5126	5398	5887	6280	6433	6808	7091	7130	7417	7330	7381	7264	7484	7365	7228	7068	7013	6592	6390	6282	6032	5813	5455	5241	5036	4801	4714	4834	4597	4449	4779	5188	5256	5422	5648	6111	6625	7023	7614	8079	8650	8936	9255	9926	10456	10783	10931	11214	11356	11612	11712	11988	12123	12486	12439	12715	12646	12720	13162	13116	13300	13401	13579	13451	13527	13496	13813	13463	13018	13107	12703	12640	12233	11924	11560	11172	10739	10338	9679	9335	8966	8410	7836	7403	7050	6630	6460	5968	5713	5325	4982	4807	4432	4237	4123	4024	3877	3973	3916	3959	3944	4112	4310	4560	4722	4896	5023	5211	5471	5732	5787	5932	6056	6213	6147	6142	6334	6162	6163	6095	5979	5866	5817	5501	5236	4970	4815	4692	4389	4217	3929	3764	3610	3485	3387	3325	3258	3221	3240	3330	3353	3434	3504	3707	3859	3917	4028	4113	4311	4373	4367	4424	4555	4513	4603	4509	4481	4476	4292	4218	4015	3830	3693	3508	3321	3189	3095	2949	2918	2737	2541	2504	2503	2435	2427	2391	2416	2427	2342	2304	2267	2225	2142	2027	1940	1935	1851	1682	1546	1461	1396	1250	1194	1082	971	908	808	752	651	571	492	466	427	385	355	320	292	275	248	223	206	178	162	130	122	90	111	97	94	90
685	669	651	656	648	614	544	520	497	489	432	458	421	448	427	440	520	582	623	692	808	933	1062	1222	1399	1560	1755	1930	2141	2333	2505	2558	2712	2806	2796	2858	2928	2964	2872	3019	3104	3237	3466	3646	3866	4088	4416	4754	5052	5389	5694	5885	6021	6263	6226	6262	6096	5800	5584	5350	5092	4869	4629	4417	4430	4363	4328	4683	4789	5064	5293	5685	5794	5971	5981	6012	5876	5736	5612	5187	4919	4542	4016	3742	3449	3022	2733	2536	2362	2297	2290	2413	2640	2895	3259	3565	3914	4255	4609	4944	5452	5693	5928	6121	6378	6549	6551	6891	6781	6820	6798	6699	6654	6564	6407	6352	6240	6037	5744	5666	5421	5359	5135	5060	5096	4792	4955	5068	4905	5226	5505	5464	5539	5919	6307	6743	7144	7310	7666	8100	8370	8755	9043	9489	9752	9824	10349	10591	10706	10903	11184	11514	11418	11755	11978	12059	12214	12622	12574	12784	12993	13162	13154	13264	13350	13314	13318	13553	13434	13214	12912	13184	12703	12399	12245	11546	11481	10858	10390	9939	9291	8855	8402	7841	7577	7154	6683	6355	5850	5396	5217	4954	4693	4325	4114	4030	3895	3941	3893	3838	3865	3990	4097	4252	4410	4503	4714	4874	4911	5131	5166	5310	5508	5365	5482	5358	5394	5468	5318	5299	5203	5141	5069	5101	4874	4897	4720	4626	4504	4426	4382	4195	4115	4124	3855	3816	3801	3786	3718	3795	3774	3933	4018	4110	4217	4376	4463	4618	4709	4803	4956	4932	4887	5015	4997	4936	4733	4606	4504	4181	4035	3747	3414	3239	2870	2727	2535	2399	2160	2081	1991	1893	1812	1851	1851	1819	1926	1930	2032	2115	2115	2156	2150	2120	2137	2148	2145	2076	2083	1972	1928	1897	1759	1688	1602	1448	1363	1202	1103	934	853	751	634	555	472	402	379	309	276	261	226	181	173	162	126	118	121	87	99	101	106
652	617	611	575	532	466	455	387	379	344	346	317	308	336	366	411	435	542	614	703	837	918	1093	1211	1420	1612	1746	1863	2027	2118	2191	2270	2296	2431	2535	2674	2799	2967	3171	3399	3631	3866	4100	4350	4541	4757	4920	5018	4958	5144	4936	5036	5020	4828	4617	4405	4402	4214	4252	4290	4468	4505	4710	4825	5056	5153	5483	5570	5755	5827	5757	5820	5774	5546	5397	5005	4710	4275	3963	3602	3260	3028	2778	2613	2424	2432	2480	2536	2594	2754	2820	3043	3303	3547	3744	3890	4215	4456	4515	4671	5074	5204	5502	5686	5828	6008	6229	6323	6314	6413	6365	6439	6462	6416	6547	6534	6381	6187	6194	5988	5717	5640	5600	5550	5432	5632	5481	5496	5711	5700	5399	5817	6000	6150	6096	6279	6478	6825	7050	7465	7703	8197	8676	8987	9389	9864	10288	10816	11003	10967	11304	11486	11834	12125	12166	12367	12533	12547	12892	13307	13057	13456	13618	13651	13705	13899	13982	13955	13573	13449	13405	13038	12619	12462	11963	11574	11118	10788	10265	9799	9069	8847	8401	8002	7670	7095	6691	6497	6134	5635	5356	4996	4626	4447	4151	3930	3891	3805	3695	3688	3660	3708	3789	3793	3939	4040	4141	4302	4434	4532	4625	4837	4870	4957	4970	5124	5209	5405	5475	5559	5530	5581	5695	5627	5599	5658	5596	5510	5508	5311	5220	5151	4937	4784	4598	4469	4340	4320	4173	4147	4033	3917	3951	4052	4090	4003	4325	4209	4242	4248	4197	4339	4308	4098	4107	3976	3816	3721	3566	3314	3154	2978	2863	2653	2663	2532	2349	2358	2309	2291	2282	2258	2356	2402	2424	2516	2573	2713	2700	2742	2795	2834	2747	2759	2667	2590	2591	2536	2488	2345	2299	2218	1977	1842	1670	1529	1361	1222	1066	914	747	601	495	416	351	271	238	221	204	200	174	159	136	131	120	83	97	126	105	111	124
529	517	458	413	393	372	336	343	320	341	336	317	351	382	390	416	523	542	623	708	813	937	1098	1197	1275	1385	1519	1616	1776	1922	2039	2231	2427	2712	2815	3067	3283	3489	3666	3908	3992	4047	4108	4093	4105	4074	4082	3961	3830	3842	3905	3968	4013	4092	4166	4490	4754	4887	4993	5242	5348	5420	5468	5483	5359	5263	5220	5061	4848	4815	4587	4253	4034	3793	3574	3454	3300	3282	3185	3063	3126	3135	3175	3048	3034	3007	3012	3048	2951	2901	2930	2930	3025	3081	3140	3448	3494	3842	4064	4328	4671	5053	5486	5758	6156	6516	6887	7159	7179	7505	7374	7441	7364	7408	7329	7107	7091	6856	6640	6351	6230	6106	5751	5700	5535	5301	5180	5143	4899	4904	5007	5027	5001	5134	5592	5936	6225	6637	7224	7819	8149	8812	9451	9663	10031	10643	10885	11215	11396	11681	11746	11852	12183	12378	12561	12782	12874	12995	13302	13385	13403	13523	13543	13445	13519	13724	13553	13441	13126	13102	12763	12454	12252	12108	11854	11148	10813	10490	10159	9618	9200	8811	8403	7987	7534	7360	6912	6590	6084	5845	5388	5109	4823	4413	4233	4004	3734	3584	3522	3495	3457	3497	3472	3626	3675	3901	3986	4124	4316	4572	4750	4965	5108	5294	5658	5738	5815	6029	5979	6021	6224	6100	6144	6011	5879	5935	5700	5472	5402	5197	5028	4827	4564	4435	4330	3961	3876	3736	3676	3494	3412	3324	3246	3225	3331	3281	3304	3326	3413	3378	3412	3484	3521	3630	3572	3575	3582	3667	3733	3647	3504	3552	3450	3447	3301	3278	3236	3120	3001	3031	3034	2951	2933	2945	2928	2951	2883	2854	2827	2813	2692	2673	2622	2608	2430	2303	2246	2195	2035	1931	1832	1722	1524	1443	1282	1145	1002	857	761	597	542	459	397	332	324	288	264	270	259	238	243	203	189	158	156	142	129	133	123	100	121
519	503	501	479	468	460	412	376	401	378	361	402	382	396	413	442	511	513	574	657	669	785	846	967	1086	1261	1414	1586	1761	1996	2182	2452	2646	2854	3060	3169	3295	3316	3301	3395	3379	3254	3260	3238	3183	3346	3422	3599	3709	3980	4227	4332	4627	4773	4962	5068	5140	5186	5030	4981	4768	4489	4397	4274	4017	3775	3580	3467	3427	3454	3455	3501	3655	3694	3817	3878	3934	3944	3924	3811	3720	3541	3420	3138	3006	2814	2624	2492	2295	2325	2269	2402	2568	2759	3035	3432	3883	4290	4776	5357	5841	6415	6794	7262	7391	7655	7932	8142	8095	8002	8063	8023	7875	7779	7454	7224	6939	6657	6288	5904	5699	5351	5068	4869	4602	4570	4444	4417	4508	4625	4594	4780	5357	5761	6185	6589	6871	7461	7807	8381	8839	9218	9698	10240	10617	10709	10822	11103	11240	11394	11808	11791	11830	12047	12351	12393	12433	12697	12581	12795	13087	13072	13378	13104	13240	13220	12973	13065	12940	12741	12685	12497	12196	12196	11781	11606	10973	10656	10206	9952	9486	9298	8906	8395	8069	7661	7127	6908	6447	6027	5756	5383	5022	4626	4407	4139	3930	3697	3694	3584	3483	3537	3699	3799	3913	4004	4226	4316	4563	4721	5008	5109	5342	5456	5555	5661	5575	5585	5628	5598	5574	5489	5257	5269	5222	4950	4814	4694	4557	4517	4301	4193	4043	3947	3798	3687	3573	3526	3457	3327	3325	3256	3269	3259	3254	3259	3302	3380	3456	3525	3563	3758	3856	3948	4011	4021	4032	4023	4096	4000	4012	3897	3718	3682	3507	3347	3164	2975	3018	2726	2612	2548	2466	2419	2432	2356	2250	2188	2101	2040	2006	1976	1917	1873	1820	1761	1750	1674	1649	1567	1474	1503	1453	1334	1294	1187	1104	1016	925	823	737	652	594	514	496	430	420	372	369	339	314	249	216	176	148	139	124	108	105	102	104
567	537	545	498	483	468	467	397	375	357	325	337	304	316	336	336	381	414	484	517	588	715	826	959	1103	1304	1411	1572	1784	1876	2085	2172	2315	2411	2534	2560	2605	2639	2741	2818	2991	3050	3233	3395	3657	3777	3906	4070	4148	4377	4436	4487	4496	4500	4334	4245	3989	3794	3595	3438	3273	3160	3187	3116	3208	3340	3567	3792	3893	4207	4332	4481	4598	4573	4504	4401	4130	3885	3718	3452	3161	2911	2563	2280	2168	1978	1958	1978	2107	2330	2505	2755	3308	3707	4199	4684	5056	5578	5965	6345	6772	6904	7421	7705	7670	7798	7920	8063	8065	7894	7816	7577	7414	7217	6853	6585	6385	6040	5876	5345	5285	5066	4941	4742	4775	4639	4674	4798	4943	5151	5194	5550	5800	5888	6216	6499	6843	7257	7566	7927	8367	8474	8834	8937	9415	9801	10062	10440	10728	10930	11098	11383	11305	11677	11786	12183	12315	12321	12803	12851	12844	13182	13206	13290	13616	13521	13594	13440	13467	13196	13243	12953	12731	12397	11936	11741	11556	11087	10825	10283	9817	9506	9047	8742	8371	8005	7678	7405	7094	6706	6234	5871	5553	5327	4882	4629	4377	4121	3950	3869	3728	3764	3649	3707	3877	3943	4032	4041	4098	4282	4453	4655	4643	4738	4972	4897	5048	4949	5054	4929	5085	5126	5153	5172	5142	5092	5205	5206	5218	5162	5135	4976	4937	4909	4698	4600	4578	4269	4350	4153	4024	3916	3832	3760	3702	3611	3656	3543	3464	3600	3593	3702	3704	3605	3736	3636	3702	3590	3511	3335	3136	3021	2866	2756	2604	2442	2358	2142	2142	2040	2024	1978	1990	2034	2051	2039	2109	2080	2131	2121	2153	2167	2137	2114	2172	2160	2136	2118	2044	1985	2038	2034	1857	1840	1692	1585	1438	1325	1191	1030	896	742	684	617	513	449	396	351	323	273	235	203	196	157	127	112	102	104	105	102	104
577	540	487	420	403	336	336	284	263	266	242	265	289	271	291	349	391	439	488	550	670	754	898	998	1101	1196	1362	1417	1571	1600	1742	1851	1944	2087	2259	2374	2617	2877	3064	3236	3397	3577	3659	3775	3925	3890	3797	3742	3632	3696	3475	3371	3231	3101	2972	3054	2998	3097	3168	3338	3599	3669	3845	4041	4187	4335	4448	4506	4558	4528	4560	4445	4184	4083	3661	3452	3168	2886	2610	2367	2289	2182	2156	2126	2222	2388	2568	2716	2937	3247	3464	3778	4060	4375	4718	4904	5323	5504	5873	6259	6411	6644	6876	7110	7276	7411	7636	7714	7824	7768	7768	7715	7667	7435	7307	6997	6790	6549	6379	6171	5826	5726	5537	5543	5336	5096	5058	5059	4849	5005	5050	5069	5001	5240	5382	5681	5831	6146	6369	6781	7013	7520	8104	8419	8835	9224	9789	10269	10659	10832	11187	11549	11601	12089	12289	12600	12754	13104	13432	13700	13762	13861	14019	14114	13970	14104	13961	14140	13966	13791	13389	13122	12928	12571	12054	11991	11687	11250	10812	10513	10203	9989	9616	9236	9012	8473	8095	7710	7379	7013	6579	6191	5669	5311	5046	4678	4313	4107	3827	3679	3431	3436	3400	3353	3384	3419	3446	3582	3738	3965	4170	4303	4519	4564	4904	5079	5250	5411	5569	5684	5838	5957	6247	6195	6280	6392	6357	6372	6273	6295	6091	5936	5713	5679	5439	5221	5104	4770	4628	4438	4213	3962	3738	3709	3498	3335	3188	3078	2941	2920	2870	2781	2741	2702	2687	2639	2606	2551	2469	2458	2370	2384	2349	2288	2209	2270	2243	2255	2364	2400	2484	2485	2567	2640	2608	2691	2728	2687	2710	2611	2637	2597	2520	2501	2482	2394	2290	2260	2178	2096	2026	1915	1811	1705	1526	1415	1236	1118	969	831	694	619	484	390	331	315	259	253	241	206	202	174	184	139	142	110	110	108	120	116	126
514	453	426	382	383	383	352	330	315	288	289	288	334	319	363	417	463	528	555	625	696	766	850	896	954	1052	1137	1228	1376	1568	1709	1953	2117	2343	2528	2738	3007	3087	3167	3190	3345	3279	3324	3205	3188	3061	2874	2743	2746	2696	2747	2774	2941	3106	3289	3466	3740	3856	3940	4109	4268	4315	4362	4291	4296	4153	4037	3913	3789	3606	3496	3338	3225	3093	2912	2913	2888	2884	2881	2810	2902	2990	3003	2989	2962	3087	3150	3081	3200	3312	3355	3548	3638	3894	4126	4498	4667	5008	5455	5949	6407	6750	7206	7585	7827	8033	8253	8571	8670	8501	8405	8405	8244	8180	7938	7652	7444	7024	6716	6467	6038	5934	5615	5180	4891	4631	4458	4226	4213	4268	4176	4147	4335	4496	4775	5038	5437	5747	6285	6523	7062	7707	8063	8499	9070	9569	10055	10430	10497	11148	11363	11840	12100	12397	12735	13189	13109	13373	13516	13768	13814	13967	13907	14022	13937	14078	13946	13874	13855	13699	13499	13154	13007	12609	12201	12005	11694	11243	11087	10631	10269	9758	9653	9125	8754	8302	7893	7520	7291	6811	6420	5999	5576	5123	4890	4508	4189	3941	3744	3645	3571	3428	3366	3444	3524	3696	3814	3883	4096	4347	4579	4880	5007	5184	5563	5688	5964	6122	6122	6338	6399	6437	6465	6522	6374	6333	6175	6051	5888	5889	5572	5510	5223	5068	4906	4696	4545	4386	4070	4008	3714	3503	3315	3263	3077	3049	2858	2731	2670	2598	2518	2515	2564	2534	2517	2563	2528	2584	2629	2613	2715	2688	2702	2704	2694	2684	2831	2777	2785	2790	2725	2724	2776	2776	2721	2683	2640	2593	2456	2369	2261	2222	2224	2073	1983	1871	1812	1669	1622	1561	1532	1354	1261	1163	997	973	859	718	628	571	476	416	375	375	341	312	287	291	261	274	246	254	228	183	172	141	137	132	130	126	113
541	517	527	500	476	440	417	398	370	335	319	321	350	376	371	428	457	481	557	584	634	691	757	855	1006	1040	1214	1396	1591	1735	1943	2060	2211	2338	2492	2565	2658	2656	2695	2586	2589	2593	2545	2581	2612	2673	2765	2867	2993	3073	3286	3393	3620	3765	3833	3860	3960	3893	3871	3759	3686	3554	3512	3378	3356	3272	3245	3317	3431	3472	3610	3697	3841	3947	3933	3963	3922	3892	3664	3499	3327	3185	3052	2947	2743	2584	2582	2615	2538	2667	2912	3216	3370	3796	4268	4737	5398	5942	6474	6910	7220	7666	8143	8273	8598	8584	8724	8710	8775	8656	8445	8268	7969	7769	7528	7249	6833	6329	5918	5631	5414	4940	4687	4333	4165	4016	3840	3879	3840	3934	4055	4267	4505	4772	4954	5296	5681	5993	6469	6673	7201	7663	7904	8331	8809	9109	9750	9700	10138	10675	10855	11376	11445	11772	12211	12597	12965	12854	13283	13416	13336	13671	13601	13823	13837	13961	13766	14001	13559	13458	13410	13221	12877	12687	12415	12042	11617	11170	10776	10473	9892	9759	9290	8917	8814	8413	8122	7686	7180	6924	6619	6268	5945	5471	5199	5051	4768	4527	4372	4152	4035	3975	3973	3927	4024	4002	4193	4274	4493	4537	4706	4841	5071	5074	5321	5307	5463	5501	5574	5655	5618	5648	5671	5593	5583	5550	5445	5442	5438	5254	5113	5103	4914	5051	4804	4769	4484	4557	4468	4263	4098	4052	3869	3785	3649	3542	3371	3271	3293	3134	3077	3081	3019	2993	2873	2876	2774	2872	2793	2784	2657	2654	2638	2597	2525	2420	2423	2417	2280	2290	2148	2108	2092	2039	2061	1930	1883	1893	1784	1773	1705	1671	1650	1627	1560	1558	1490	1421	1436	1357	1252	1189	1151	1107	1047	1000	905	808	742	670	604	521	494	463	404	412	367	364	344	309	265	251	240	201	161	131	131	117	131	115	112
679	638	582	532	488	454	389	364	312	279	261	261	272	267	287	324	382	417	542	596	691	742	871	978	1085	1290	1340	1434	1542	1667	1694	1819	1847	1984	2001	2055	2157	2095	2286	2351	2505	2646	2797	2924	3033	3125	3226	3256	3315	3306	3263	3261	3274	3188	3094	3097	3007	2977	2989	3016	3056	3287	3317	3535	3677	3918	4197	4474	4535	4745	4780	4865	4796	4687	4350	4180	3916	3684	3277	2969	2629	2452	2187	2114	2001	2079	2168	2418	2710	3136	3313	3819	4348	4710	5247	5699	6137	6522	6884	7150	7474	7609	7886	7850	8078	7993	7949	7764	7754	7658	7548	7089	7007	6656	6467	6303	6080	5718	5502	5151	4945	4849	4633	4405	4437	4282	4292	4326	4396	4302	4373	4598	4591	4772	4914	5071	5349	5529	5934	5973	6482	6811	7067	7447	7846	8465	8840	9203	9708	10112	10482	10746	11182	11664	12009	12404	12967	13100	13384	13522	13785	14002	13921	14380	14039	14079	14071	13994	14058	13625	13661	13481	13113	12759	12608	11915	11459	11294	10918	10390	10011	9898	9459	9150	8951	8664	8357	8147	7747	7368	6929	6613	6340	5972	5655	5276	4919	4668	4438	4241	4103	3873	3813	3814	3733	3730	3761	3857	3965	4019	4193	4293	4205	4535	4466	4731	4977	5000	5127	5179	5385	5513	5725	5822	5972	6064	6199	6195	6175	6301	6221	6191	6299	6182	6039	5894	5756	5524	5422	5212	5053	4896	4699	4435	4294	4124	3905	3733	3490	3329	3259	3139	2947	2808	2670	2515	2415	2321	2163	2126	2036	2006	1932	1875	1825	1739	1786	1813	1767	1758	1829	1871	1871	2012	1966	1929	1995	1973	2081	2087	2071	2077	2027	1966	1880	1884	1819	1798	1699	1664	1541	1473	1415	1310	1209	1163	1041	959	846	763	627	589	493	438	384	373	329	286	250	251	213	180	161	163	134	125	118	118	115	100	104
578	515	469	446	377	301	296	285	239	245	224	245	230	270	290	349	447	511	574	685	751	852	961	990	1095	1191	1283	1354	1367	1423	1505	1623	1692	1863	1974	2154	2394	2550	2682	2799	2919	3059	3065	3074	3073	3069	2983	2738	2654	2638	2584	2486	2539	2567	2759	2815	3055	3307	3568	3758	4093	4314	4670	4845	4915	4888	4913	5118	4964	4735	4682	4384	4140	3840	3556	3284	2900	2699	2455	2319	2213	2175	2198	2272	2483	2629	2873	3079	3362	3655	3840	4148	4356	4690	5087	5305	5495	5823	6027	6129	6416	6552	6722	6855	7020	7116	7038	7055	6920	6998	6872	6741	6508	6484	6265	6198	6071	5944	5784	5608	5390	5221	5112	4916	4594	4550	4498	4347	4191	4217	4154	3947	4106	4199	4390	4621	4690	5065	5474	5653	6164	6529	6861	7574	8002	8556	8890	9507	9928	10555	10869	11226	11875	12095	12493	12807	13382	13456	13720	13864	14230	14312	14357	14617	14334	14150	13965	13996	14194	13882	13762	13414	13337	12907	12390	12230	11674	11528	10842	10524	10301	9817	9620	9211	8922	8505	7968	7736	7606	7042	6675	6060	5792	5394	4976	4716	4449	4180	3965	3890	3577	3392	3423	3412	3425	3530	3620	3586	3746	3882	4104	4262	4411	4564	4707	5042	5179	5466	5874	5849	6159	6531	6655	6781	6912	7040	7028	7144	7047	6903	6815	6751	6521	6417	6295	6007	5823	5657	5370	5146	4969	4642	4477	4085	4004	3745	3521	3336	3115	2929	2797	2683	2531	2391	2307	2185	2078	2054	1996	2022	1977	1932	2020	2042	2091	2066	2147	2207	2276	2405	2459	2478	2538	2514	2624	2632	2589	2540	2505	2353	2337	2340	2199	2099	2010	1887	1828	1703	1642	1460	1440	1272	1225	1072	983	890	788	696	600	474	419	340	315	271	248	230	216	210	181	160	173	157	172	136	138	126	136	117	137	129	92
497	487	461	458	413	417	402	337	336	308	306	298	320	335	353	415	463	529	602	645	731	790	877	952	996	1084	1212	1273	1417	1542	1727	1871	1972	2154	2305	2511	2554	2706	2699	2703	2719	2619	2506	2497	2415	2410	2307	2318	2371	2414	2584	2807	3030	3186	3478	3776	3989	4152	4445	4509	4547	4591	4591	4604	4640	4381	4251	4076	3922	3694	3629	3463	3444	3315	3146	3083	2979	2970	2897	2916	2858	2827	2800	2733	2811	2833	2871	2839	2899	3116	3194	3324	3513	3719	4076	4321	4720	4931	5210	5488	5862	6174	6425	6649	6766	6996	7075	6833	6878	6932	6716	6694	6532	6411	6507	6151	6006	5852	5601	5384	5172	4904	4665	4468	4112	3943	3889	3770	3680	3631	3713	3736	3915	4161	4464	4788	5042	5515	6023	6327	6711	7139	7647	8272	8761	9073	9545	10021	10609	11128	11412	11795	12255	12301	12789	13071	13558	13789	13524	13851	14037	14322	14153	14462	14286	14311	14018	14080	13846	13951	13538	13274	13021	12611	12163	11856	11333	10951	10409	10288	9841	9473	8831	8643	7935	7770	7238	6934	6521	6212	5844	5595	5264	4974	4664	4490	4240	4179	3884	3790	3708	3715	3682	3729	3803	3895	4058	4099	4295	4404	4606	4763	5023	5058	5210	5360	5612	5842	5778	5978	6114	6244	6378	6338	6366	6315	6304	6350	6056	5977	5898	5674	5456	5221	5126	4972	4649	4687	4444	4431	4206	4078	3812	3668	3725	3603	3466	3339	3313	3369	3230	3134	3085	3016	2975	2910	2904	2886	2755	2794	2775	2704	2688	2578	2618	2623	2596	2609	2722	2603	2588	2636	2633	2525	2406	2396	2387	2341	2194	2097	2014	1881	1726	1698	1576	1375	1377	1251	1191	1107	1022	859	847	740	689	646	540	495	422	373	351	310	277	302	267	267	256	257	246	218	210	190	161	160	165	146	134	125	102	114	85
549	541	537	517	530	510	465	432	372	339	296	307	291	285	317	346	406	397	498	561	634	712	872	1003	1056	1205	1324	1467	1636	1760	1878	1969	2070	2066	2110	2101	2112	2148	2139	2086	2089	2129	2193	2224	2365	2451	2572	2793	2930	3196	3247	3448	3500	3759	3749	3921	3877	3927	3754	3776	3741	3704	3627	3630	3636	3614	3752	3696	3798	3941	4002	4094	4093	4047	4030	3870	3675	3464	3346	3003	2794	2639	2403	2182	2126	2045	2069	2111	2284	2522	2625	2927	3321	3663	4063	4514	4807	5269	5613	5910	6291	6444	6651	6666	6675	6743	6710	6490	6572	6373	6241	6188	5935	5736	5641	5406	5222	5003	4664	4418	4410	4204	4032	3878	3790	3799	3806	3851	3825	4062	4129	4307	4405	4712	4975	5261	5482	5878	6156	6589	7069	7476	7900	8464	8639	9171	9584	10004	10567	10849	11448	11710	11799	12256	12647	12815	13342	13545	13709	13764	13947	13993	14062	14119	14287	14021	13993	13766	13858	13647	13268	13082	12637	12395	11903	11437	10832	10546	10313	9645	9313	8784	8290	8180	7675	7433	7149	6927	6620	6416	6022	5850	5549	5270	5063	4855	4564	4420	4264	4289	4040	4033	4013	4053	4035	4053	4052	4241	4189	4431	4527	4522	4687	4723	4719	4807	5057	5012	5103	5185	5180	5296	5353	5343	5434	5548	5650	5679	5665	5589	5410	5453	5461	5390	5320	5101	5088	5059	4847	4863	4747	4699	4605	4501	4406	4446	4308	4285	4183	4199	4065	3995	3826	3621	3587	3474	3317	3250	3094	2959	2845	2718	2576	2501	2336	2354	2233	2201	2219	2151	2092	2077	2053	2084	1986	1939	1936	1847	1868	1795	1797	1730	1646	1613	1516	1427	1321	1296	1236	1168	1061	1057	996	925	885	805	725	629	559	538	504	457	420	368	346	324	294	273	255	213	202	198	161	165	146	144	117	104	116	89	91
540	513	475	446	412	369	363	334	299	257	231	201	207	221	230	269	305	405	458	573	696	805	945	1067	1151	1246	1385	1470	1535	1591	1618	1635	1698	1663	1664	1722	1762	1867	2000	2161	2253	2314	2582	2709	2833	2954	3033	3104	3147	3013	3137	3067	3065	3059	3014	3080	3060	3117	3161	3279	3426	3516	3765	4039	4166	4283	4513	4608	4633	4661	4645	4479	4210	4115	3836	3450	3184	2792	2481	2187	1938	1771	1615	1588	1611	1726	1936	2149	2451	2699	3120	3419	3849	4208	4564	4994	5124	5365	5494	5706	5888	5910	5904	6028	5989	6023	5871	5764	5635	5595	5409	5351	5130	4974	4902	4775	4709	4664	4578	4535	4514	4433	4307	4366	4364	4426	4438	4482	4491	4524	4605	4674	4746	4898	5184	5192	5497	5821	6314	6773	7186	7366	7911	8488	9102	9464	9885	10295	10696	11422	11723	11941	12483	12752	12901	13093	13686	13658	13867	14006	14205	14252	14235	14098	14204	14031	13868	13778	13687	13538	13262	13108	12767	12413	11851	11496	10950	10691	10395	9751	9452	9270	8755	8369	8074	7739	7537	6912	6950	6528	6147	5867	5568	5282	4946	4701	4507	4081	3975	3832	3692	3577	3485	3548	3424	3521	3495	3638	3656	3735	3922	3884	4012	4049	4312	4383	4521	4766	4993	5070	5264	5440	5727	5991	6175	6475	6704	6768	6765	6838	6751	6662	6398	6430	6234	6142	5817	5690	5554	5343	5312	5132	4853	4756	4658	4528	4493	4289	4173	4164	4034	3824	3617	3439	3351	3160	2903	2879	2644	2521	2420	2287	2235	2171	2172	2134	2051	2053	2136	2087	2195	2305	2286	2306	2351	2373	2447	2412	2413	2393	2272	2201	2084	2020	1956	1899	1719	1576	1512	1426	1305	1219	1135	1043	958	886	809	663	605	527	469	417	344	303	277	236	206	202	182	172	161	158	143	126	120	114	135	100	91	94	66
423	401	394	356	308	319	281	252	229	252	245	218	226	277	300	346	372	440	538	628	696	782	910	1023	1092	1109	1217	1254	1325	1338	1452	1495	1572	1686	1824	1868	2042	2194	2323	2365	2586	2504	2646	2638	2655	2598	2493	2495	2474	2427	2525	2483	2655	2742	2957	3161	3340	3683	3828	4139	4298	4411	4624	4643	4603	4461	4518	4274	4237	4021	3705	3405	3233	2938	2654	2311	2133	1966	1812	1753	1777	1664	1758	1896	1957	2191	2352	2524	2738	3056	3220	3480	3646	3884	4111	4405	4549	4726	4825	4886	4993	5213	5321	5352	5376	5472	5362	5402	5498	5314	5425	5465	5279	5211	5260	5185	5204	5146	5087	4960	4930	4916	4861	4741	4686	4480	4406	4357	4400	4288	4415	4438	4481	4710	5003	5337	5553	6076	6534	7078	7679	8172	8639	9219	9805	10183	10630	10951	11565	12006	12511	12724	12946	13159	13394	13539	13860	14273	14132	14055	14326	14322	14049	14231	14251	14036	13927	14092	13739	13754	13393	12841	12936	12490	12088	11880	11367	10906	10586	9990	9880	9408	8913	8457	7948	7509	7072	6607	6283	5971	5620	5278	4907	4685	4350	3986	3922	3681	3490	3328	3204	3126	3157	3193	3207	3311	3428	3548	3532	3760	4016	4057	4302	4512	4746	4901	5188	5485	5606	5834	6110	6315	6379	6723	6750	6901	6927	6930	6856	6766	6696	6437	6252	5910	5671	5559	5284	4996	4884	4450	4512	4232	4033	3904	3884	3744	3692	3590	3413	3463	3392	3345	3133	3053	3053	2998	3035	2951	2940	2875	2814	2821	2778	2762	2814	2790	2770	2772	2815	2885	2854	2876	2865	2801	2868	2840	2748	2739	2651	2520	2406	2299	2166	2077	1883	1762	1679	1479	1417	1270	1237	1072	924	800	715	641	591	499	438	345	309	280	239	233	195	182	172	158	160	150	162	139	134	136	114	133	117	86	90	92	87
408	405	390	375	377	387	349	319	309	305	321	316	272	301	317	338	389	435	492	562	616	635	789	832	941	1014	1144	1267	1363	1513	1527	1582	1738	1881	1917	1991	1993	2022	2061	2135	2055	1958	1988	2006	1966	2004	2083	2229	2386	2540	2742	2955	3214	3454	3656	3774	3954	4117	4177	4131	4087	4026	3938	3783	3636	3414	3306	3181	2961	2828	2687	2591	2458	2331	2323	2310	2162	2223	2187	2109	2062	2065	2064	2029	2017	2125	2193	2357	2494	2603	2763	2993	3183	3422	3773	3954	4353	4459	4802	5027	5189	5400	5747	5847	5895	5859	5857	5860	5895	5906	5850	5887	5774	5647	5621	5487	5385	5247	5115	4897	4711	4586	4407	4257	4132	3976	3953	3966	3932	4111	4278	4519	4818	5055	5368	5988	6312	6988	7300	7850	8622	9057	9501	9949	10476	10827	11430	11734	12149	12681	12914	13070	13347	13470	13751	13852	14113	14092	14167	14261	14366	14243	14142	14474	14172	14283	14167	13994	13776	13874	13398	13115	12871	12407	12253	11563	11063	10501	10285	9810	9483	8916	8418	8044	7533	7120	6832	6486	6057	5669	5295	5062	4879	4564	4455	4199	3954	3870	3661	3677	3605	3539	3498	3525	3686	3701	3769	4057	4082	4204	4426	4520	4659	4867	4953	5130	5463	5428	5662	5784	5727	5891	5854	5798	5753	6017	5917	5936	5733	5457	5447	5341	5294	5051	4624	4660	4481	4267	4167	4002	3838	3776	3635	3581	3621	3592	3610	3629	3645	3706	3801	3816	3721	3805	3662	3752	3787	3655	3678	3668	3492	3369	3227	3247	3110	3091	2995	2929	2837	2770	2784	2638	2629	2592	2447	2399	2282	2193	2082	1952	1932	1816	1737	1596	1501	1376	1303	1239	1158	1048	1004	924	836	758	712	621	570	519	447	414	386	384	342	301	280	249	217	190	189	174	165	145	144	145	121	126	101	113	102	78	55
434	440	400	411	402	412	386	372	298	268	264	270	265	241	256	280	305	366	412	467	560	642	745	860	1000	1108	1261	1354	1399	1480	1503	1544	1595	1607	1595	1541	1560	1516	1529	1532	1577	1601	1790	1948	2106	2321	2467	2646	2864	3053	3109	3289	3323	3457	3430	3371	3398	3356	3197	3069	3017	2996	2848	2819	2757	2825	2845	2779	2815	2914	2926	2895	2862	2734	2644	2581	2342	2222	2146	1961	1887	1701	1571	1647	1670	1739	1850	2122	2354	2672	2946	3286	3788	4059	4350	4791	5115	5391	5681	5825	5841	6113	6201	6270	6203	6190	6251	6123	6196	5993	5960	5722	5776	5457	5342	5107	4968	4765	4545	4422	4410	4279	4229	4156	4123	4070	4135	4246	4327	4529	4803	5143	5449	5671	6041	6429	6825	7236	7668	8166	8759	9111	9499	10139	10517	11135	11589	11791	12193	12735	12940	13102	13483	13615	13676	13819	14056	14175	14063	14213	14267	13769	13951	14131	14158	13907	13959	13626	13533	13324	12997	12826	12357	12108	11997	11415	10975	10743	10404	10060	9638	9045	8726	8341	8024	7847	7494	7383	6943	6537	6119	5876	5672	5377	5008	4786	4435	4340	4017	3956	3890	3725	3607	3670	3612	3605	3732	3740	3926	3910	4108	4178	4212	4313	4328	4449	4535	4625	4792	4904	4954	5148	5267	5482	5649	5814	5890	6015	5962	5953	6026	5887	5853	5821	5612	5341	5320	5156	4872	4734	4621	4417	4298	4233	4234	4219	4092	4164	4094	4091	4064	4061	3991	3835	3822	3798	3747	3573	3462	3243	3090	3016	2795	2691	2569	2476	2284	2205	2131	2082	2014	1964	1966	1958	1893	1838	1905	1795	1816	1835	1783	1750	1700	1688	1656	1578	1564	1482	1384	1284	1216	1199	1148	1036	952	849	748	734	622	621	517	455	406	335	297	250	226	198	173	151	142	132	141	119	122	115	120	94	76	77	64
391	349	326	305	281	272	275	241	228	190	170	195	209	207	219	274	311	367	415	494	621	679	815	852	1004	1055	1117	1231	1205	1260	1237	1205	1228	1251	1282	1307	1351	1484	1530	1655	1853	1935	2094	2235	2416	2506	2502	2598	2554	2679	2604	2540	2547	2490	2641	2601	2653	2657	2765	2834	2900	2990	3086	3111	3311	3256	3249	3220	3156	3034	2903	2708	2487	2418	2172	2041	1788	1674	1544	1415	1351	1453	1502	1693	1838	2158	2481	2839	3073	3411	3819	4165	4565	4759	5083	5181	5513	5782	5900	6020	6003	6037	6248	6110	6221	6219	6126	6079	6028	5919	5814	5738	5569	5543	5318	5241	5162	5083	4991	4853	4799	4722	4785	4774	4641	4551	4635	4629	4698	4687	4910	4994	5351	5487	5773	6035	6510	6858	7236	7838	8229	8839	9280	9797	10521	11046	11739	12007	12299	12550	12768	13112	13583	13685	13721	13817	14029	13808	13828	13911	14200	13956	14011	13975	13740	13755	13570	13714	13502	13030	13164	13017	12839	12749	12229	12089	11959	11500	11171	10831	10430	10057	9610	9391	9020	8620	8172	7794	7497	7002	6524	6065	5716	5231	4742	4539	4172	3960	3671	3491	3428	3265	3048	3134	3012	3038	2974	3068	3201	3273	3458	3541	3663	3907	4008	4181	4291	4629	4872	5045	5446	5706	6000	6307	6526	6824	6883	7069	7175	7216	7223	6835	6727	6754	6510	6181	5849	5603	5306	5029	4761	4468	4397	4094	3962	3901	3743	3709	3638	3491	3423	3455	3309	3202	3079	2945	2837	2828	2649	2541	2459	2428	2295	2325	2152	2070	2054	1993	2071	1997	2104	2038	2072	2141	2106	2111	2154	2126	2114	2117	2130	2055	2065	1985	1867	1817	1712	1668	1508	1450	1370	1263	1179	1042	952	844	749	670	597	513	420	342	297	262	246	194	168	133	133	113	113	122	108	115	132	114	119	97	84	73	76
258	254	217	209	209	203	203	210	234	224	207	211	235	259	282	325	360	396	438	515	546	613	685	744	820	846	888	997	1013	1082	1146	1235	1230	1366	1472	1482	1539	1650	1733	1783	1845	1922	1857	1913	1892	1952	1976	1951	1991	2022	2085	2202	2302	2480	2637	2843	2988	3124	3285	3330	3401	3409	3341	3284	3254	3075	2893	2727	2568	2400	2146	1964	1802	1734	1564	1457	1464	1487	1500	1610	1736	1961	2118	2405	2572	2825	2948	3231	3511	3722	3889	4254	4452	4612	4780	5126	5326	5470	5850	5824	5782	6032	6130	6210	6395	6309	6477	6391	6485	6383	6423	6322	6314	6223	6160	5912	5863	5783	5665	5387	5179	4981	4787	4678	4380	4419	4259	4199	4049	4125	4271	4450	4634	5060	5306	5767	6189	6759	7309	7827	8447	8990	9551	10133	10527	11275	11728	11963	12685	12827	13240	13500	13582	13944	13961	14110	13924	13847	14029	14237	14064	14231	14243	14003	14071	13802	14019	13923	13955	13828	13523	13584	13221	12962	12868	12478	12560	11945	11623	11162	10671	10267	9973	9449	8884	8335	7934	7564	7023	6410	6026	5368	5059	4846	4437	4121	3853	3555	3477	3264	3168	3058	3016	3000	2976	2981	3108	3141	3280	3485	3674	3893	4007	4234	4422	4593	4945	5104	5441	5605	5866	6130	6286	6547	6606	6786	6874	6922	6823	6755	6655	6620	6204	5861	5718	5416	5061	4724	4526	4166	3899	3719	3505	3255	3117	3040	2934	2845	2830	2735	2663	2725	2682	2698	2685	2681	2740	2834	2899	2784	2729	2726	2704	2651	2545	2553	2500	2524	2416	2403	2367	2341	2310	2199	2191	2158	2093	2070	2005	1916	1936	1805	1713	1718	1643	1568	1463	1336	1292	1200	1116	1043	943	815	735	657	581	520	464	393	330	301	244	241	209	204	180	149	140	140	144	163	147	135	124	127	95	96	88	83	69
264	297	273	258	288	252	259	247	263	257	252	240	280	267	281	307	333	367	382	436	465	505	580	661	705	816	900	1037	1103	1206	1234	1301	1370	1392	1437	1383	1445	1413	1385	1418	1405	1358	1400	1465	1478	1623	1785	1931	2094	2249	2475	2620	2818	2926	3053	3167	3186	3071	3098	3034	2931	2851	2679	2530	2351	2255	2121	2021	1932	1917	1871	1848	1862	1876	1962	1950	1988	2081	2090	2090	2198	2277	2324	2436	2519	2719	2789	2981	3280	3465	3725	3991	4356	4691	5045	5312	5670	5961	6169	6518	6812	6919	7020	7160	7241	7337	7212	7225	7214	7157	7085	6786	6773	6495	6196	6147	5855	5521	5159	4957	4489	4316	4212	3985	3784	3720	3610	3727	3732	3850	4045	4231	4673	5162	5377	5819	6482	6851	7209	7954	8403	9065	9541	10161	10525	11324	11656	12303	12676	13062	13388	13706	13796	14045	13891	14088	13921	14260	14156	14377	13990	14157	14164	14209	14085	13953	13776	13744	13769	13604	13653	13365	13165	12948	12651	12513	12208	11808	11093	10797	10178	9977	9643	9315	8822	8455	8007	7605	7264	6882	6376	5974	5680	5402	5099	4700	4597	4199	4108	3905	3747	3679	3607	3552	3512	3547	3528	3521	3672	3830	3941	4079	4113	4326	4277	4433	4627	4847	4810	4926	5257	5295	5486	5487	5642	5728	5911	5771	5832	5740	5876	5774	5736	5404	5350	5228	4963	4866	4642	4355	4115	3941	3791	3666	3448	3407	3187	3214	3174	3136	3092	3066	3151	3139	3172	3222	3157	3218	3095	3083	3022	2925	2805	2692	2480	2481	2297	2190	2076	2028	1900	1888	1734	1687	1639	1591	1547	1440	1436	1401	1354	1334	1300	1336	1211	1221	1151	1149	1069	982	928	929	851	813	747	672	618	579	538	463	448	405	353	328	257	257	249	183	190	162	184	158	137	131	111	113	101	94	75	92	84
353	331	319	332	310	254	240	229	268	250	210	188	191	198	208	250	275	340	360	388	486	513	651	694	764	878	991	1011	1120	1151	1140	1127	1167	1141	1095	1067	1118	1090	1119	1160	1234	1360	1546	1689	1870	2009	2161	2229	2327	2476	2474	2595	2558	2592	2582	2546	2504	2468	2291	2357	2286	2234	2230	2155	2175	2281	2350	2341	2353	2368	2276	2389	2359	2372	2263	2226	2197	2044	1953	1934	1919	1968	2037	2124	2208	2426	2578	2906	3359	3679	4220	4495	5006	5407	5832	6157	6490	6788	7024	7272	7372	7427	7463	7357	7669	7420	7348	7372	7300	7015	6835	6696	6391	6053	5663	5417	5162	4913	4575	4303	4128	3990	3744	3733	3597	3678	3592	3739	3792	3996	4182	4390	4663	5077	5320	5764	6101	6512	6831	7534	7926	8381	8908	9405	10229	10570	10980	11712	12001	12785	13111	13204	13229	13555	13465	13298	13468	13730	13646	13614	13686	13792	13873	13614	13737	13458	13430	13369	13604	13304	13302	12911	13173	12738	12483	12419	12316	11924	11787	11333	10995	11010	10802	10463	10213	9915	9303	8863	8361	8203	7655	7175	6741	6352	6005	5489	5213	4719	4373	4120	3986	3768	3669	3291	3336	3275	3215	3252	3222	3310	3404	3318	3423	3580	3600	3621	3838	4029	4174	4331	4455	4699	4892	5088	5479	5769	5948	6220	6430	6530	6777	6822	6912	6824	6660	6477	6455	6147	5820	5542	5297	5114	4761	4388	4175	4043	3769	3590	3464	3333	3196	3117	3049	3041	3004	2933	2780	2787	2698	2618	2369	2308	2131	1994	1908	1831	1670	1597	1533	1417	1411	1416	1341	1328	1273	1333	1261	1320	1269	1338	1323	1337	1316	1338	1295	1240	1238	1217	1189	1147	1084	1080	1005	931	860	775	696	699	626	525	467	418	374	307	281	233	207	181	169	178	143	130	134	142	117	109	110	86	101	77	85
327	319	281	264	211	208	194	169	163	192	178	166	202	200	219	254	281	359	403	459	536	590	687	723	730	759	846	914	935	920	951	990	960	968	1022	1093	1269	1327	1412	1516	1625	1693	1797	1871	1920	2050	2027	2011	1991	1978	1961	1960	2003	1980	1994	2086	2136	2220	2349	2430	2591	2612	2727	2758	2835	2760	2654	2707	2518	2492	2391	2193	2038	2059	1883	1768	1742	1602	1642	1682	1800	1900	2098	2368	2603	2876	3207	3595	3970	4352	4722	5080	5377	5659	5843	6271	6373	6664	6855	6945	7149	7233	7262	7325	7275	6987	6971	7052	6859	6757	6371	6326	5984	5744	5627	5362	5046	4766	4686	4430	4273	4128	4007	3813	3693	3774	3651	3664	3644	3822	3786	3914	4084	4382	4621	5051	5462	5850	6430	6890	7469	8016	8541	9192	9937	10308	10679	11172	11646	12018	12361	12721	12839	12940	13138	13278	13141	13385	13254	13232	13398	13401	13521	13592	13601	13706	13555	13780	13594	13865	13481	13464	13512	13376	13170	13275	13038	12881	12693	12330	12036	11902	11591	11195	10773	10335	9578	9202	8594	8170	7757	6884	6400	6016	5557	5129	4668	4209	3924	3632	3465	3222	2973	2855	2662	2763	2707	2681	2695	2767	2864	2984	3159	3263	3427	3603	3982	4100	4403	4740	4946	5206	5517	5887	6241	6578	6864	7015	7248	7205	7279	7301	7410	7286	7067	6761	6592	6223	5872	5606	5328	4837	4577	4199	3951	3671	3395	3170	3013	2825	2689	2546	2411	2385	2235	2246	2175	2198	2091	2124	2009	1996	1945	1919	1971	1896	1873	1826	1780	1766	1748	1766	1691	1677	1623	1623	1618	1613	1563	1526	1491	1470	1428	1450	1364	1361	1272	1242	1161	1166	1116	1036	919	817	742	713	631	566	490	428	376	305	262	241	231	185	185	155	151	137	171	133	129	133	132	116	107	111	92	94	87
268	279	256	252	232	222	210	215	242	269	240	212	250	277	252	307	338	358	374	455	498	535	591	563	608	650	687	799	841	946	997	1042	1124	1171	1260	1314	1384	1460	1493	1512	1498	1482	1506	1558	1586	1523	1588	1603	1614	1654	1861	1941	2045	2198	2372	2490	2695	2701	2839	2900	2901	2831	2796	2644	2588	2527	2387	2227	2086	2010	1853	1809	1707	1714	1697	1756	1819	1874	2024	2210	2249	2500	2652	2761	2988	3157	3389	3594	3884	4111	4319	4538	4805	5137	5411	5689	5965	6098	6387	6583	6827	7091	6979	7117	7095	7031	6919	6787	6755	6712	6532	6318	6012	5899	5725	5493	5308	4873	4665	4375	4159	3812	3627	3528	3328	3137	3087	3141	3137	3288	3341	3575	3908	4105	4518	4964	5436	5942	6500	7010	7504	8143	8589	9027	9614	10364	10602	11137	11443	11854	12229	12416	12899	12845	13307	13413	13281	13337	13446	13671	13494	13617	13815	13674	13744	14021	13812	13886	13876	14007	13815	13717	13630	13363	13297	13146	13171	12621	12264	11746	11587	11210	10722	10375	9743	9610	8753	8274	7856	7551	7110	6635	6011	5681	5409	4881	4760	4377	4129	3860	3675	3539	3486	3202	3120	3226	3213	3208	3215	3266	3348	3505	3596	3783	3908	4001	4258	4420	4691	4928	5117	5152	5440	5726	5910	6236	6369	6331	6413	6404	6320	6350	6430	6312	6193	5936	5655	5523	5157	5081	4771	4435	4311	3917	3636	3441	3190	2971	2886	2747	2622	2567	2480	2458	2432	2400	2421	2515	2441	2466	2502	2458	2468	2412	2443	2317	2338	2303	2220	2134	2040	1935	1774	1718	1692	1598	1535	1496	1392	1347	1338	1237	1227	1150	1143	1058	1010	994	879	856	825	771	669	609	574	506	465	409	383	336	320	314	291	273	268	244	214	196	174	174	168	163	151	131	106	105	96	98	95	84	88
295	310	327	327	318	292	294	316	306	305	285	242	263	245	242	283	278	321	329	359	409	456	493	548	625	702	822	886	979	1065	1122	1109	1124	1190	1234	1219	1209	1197	1198	1152	1186	1213	1252	1411	1455	1616	1731	1889	2040	2106	2271	2349	2469	2555	2547	2616	2643	2582	2511	2475	2404	2325	2181	2130	2067	2020	1964	1972	2039	1958	2001	2108	2165	2280	2206	2277	2338	2350	2384	2427	2408	2411	2462	2516	2533	2643	2781	2975	3214	3454	3701	3994	4461	4806	5188	5568	5753	6210	6440	6766	7096	7194	7271	7255	7218	7341	7368	7045	7046	6795	6540	6357	6035	5836	5446	5107	4759	4472	4195	3805	3497	3193	3060	2922	2976	2869	2938	3010	3110	3368	3535	3898	3997	4413	4829	5183	5587	6090	6450	6914	7485	7745	8263	8916	9421	9914	10426	10739	11128	11769	12010	12504	12849	12951	13296	13231	13358	13409	13578	13481	13597	13580	13513	13468	13641	13619	13452	13559	13532	13357	13441	12960	12994	12594	12511	12258	12172	11681	11396	11244	11000	10779	10445	10143	9903	9456	9254	8895	8604	8219	8118	7497	7155	6937	6571	6272	6067	5405	5151	4850	4587	4376	4178	3960	3799	3705	3663	3553	3550	3489	3501	3426	3529	3598	3692	3813	3884	3937	4088	4271	4177	4457	4542	4703	4813	5084	5293	5400	5561	5669	5775	5857	6030	6089	6181	6178	6255	6104	5871	5849	5787	5507	5144	5011	4822	4568	4259	4095	3833	3726	3430	3313	3125	3096	3071	2977	2820	2866	2805	2708	2638	2556	2460	2473	2352	2265	2180	2043	1910	1830	1703	1609	1549	1494	1438	1324	1247	1239	1195	1109	1052	1077	1026	926	930	855	802	800	749	733	682	635	612	599	573	522	493	441	455	421	395	343	335	319	325	266	242	232	213	195	179	166	144	121	113	108	92	84	88	100	90
316	337	333	314	307	292	274	288	260	278	218	200	217	214	199	264	265	324	326	407	444	507	574	622	681	735	819	848	906	921	896	920	913	938	950	947	993	1068	1119	1216	1353	1484	1587	1734	1928	2015	2086	2174	2166	2207	2268	2174	2244	2131	2104	2073	2077	2033	2045	1973	2086	2060	2123	2229	2297	2374	2393	2423	2538	2514	2526	2446	2408	2416	2306	2223	2162	1986	1986	1916	1846	1928	1972	2022	2133	2311	2610	2841	3105	3503	3814	4210	4601	5194	5311	5724	5944	6211	6471	6821	6763	7003	7005	7078	7183	7180	7051	6867	6632	6390	6003	5710	5442	5003	4706	4344	4068	3839	3734	3383	3285	3178	3142	3150	3088	3143	3218	3328	3532	3631	3867	4029	4338	4599	4746	5064	5440	5907	6368	6833	7077	7803	8073	8694	9104	9625	10110	10805	11006	11314	11735	12128	12353	12561	12856	12970	12884	13354	13200	13234	13117	13246	13069	13199	12820	13014	12802	12880	12751	12665	12678	12627	12503	12647	12259	12068	12111	12009	11722	11448	11553	11456	11123	11109	10783	10484	10262	9848	9587	9388	8790	8150	7893	7564	6993	6449	5999	5546	5068	4655	4495	4166	3810	3694	3381	3241	3095	3007	2912	2941	2868	2871	2956	3094	3059	3174	3266	3342	3620	3754	4018	4231	4480	4719	5002	5444	5865	6038	6318	6690	6881	7028	7152	7362	7478	7500	7533	7363	7157	7061	6815	6481	6235	5893	5613	5181	4743	4437	4122	3866	3494	3241	2980	2875	2764	2614	2513	2418	2404	2273	2172	2130	2054	2000	1989	1910	1867	1747	1763	1752	1719	1738	1721	1678	1589	1600	1563	1531	1525	1425	1457	1352	1258	1189	1079	1056	986	964	878	796	778	707	655	644	582	537	501	464	455	399	364	330	293	284	270	229	190	184	175	164	141	127	117	123	121	105	90	89	104	86	107
263	248	242	220	208	207	210	234	255	259	233	239	276	272	296	296	320	379	396	453	451	499	531	545	606	619	704	713	700	717	782	806	884	867	991	1091	1174	1261	1363	1492	1579	1680	1791	1751	1813	1842	1808	1810	1878	1849	1756	1760	1768	1861	1871	1969	2083	2147	2357	2487	2478	2511	2631	2659	2757	2655	2617	2562	2470	2367	2263	2073	2023	1939	1809	1805	1769	1685	1680	1706	1841	1906	2107	2271	2470	2721	2954	3194	3452	3706	3994	4322	4508	4788	5104	5314	5540	5824	6027	6209	6443	6453	6581	6608	6419	6402	6395	6032	5999	5732	5451	5206	4982	4759	4599	4365	4172	4128	3995	3723	3616	3572	3471	3440	3485	3419	3407	3497	3766	3771	3932	4075	4383	4543	4884	5214	5646	5974	6457	6900	7298	7937	8407	8813	9368	9725	10206	10519	11010	11392	11602	11862	12333	12380	12757	12935	13010	12838	12935	13387	13070	13201	13042	13188	13061	13255	12910	13041	13023	12900	12951	12805	12875	12744	12435	12300	12419	12430	11876	12004	11566	11336	11118	10943	10511	9862	9497	9170	8720	8598	7958	7313	6916	6622	6124	5625	5359	4995	4597	4152	3947	3581	3459	3300	3112	3035	2958	2913	2929	2811	2964	3019	3122	3244	3355	3525	3706	3884	4122	4432	4654	4785	5099	5373	5690	5889	6187	6494	6683	6823	7036	7074	7265	7302	7321	7125	7114	6879	6805	6515	6227	5989	5610	5274	4952	4479	4134	3780	3508	3143	2959	2664	2483	2259	2132	2066	1993	1992	2004	2049	2056	2112	2108	2276	2278	2275	2296	2351	2397	2444	2423	2347	2352	2293	2240	2161	2050	1944	1862	1769	1623	1469	1339	1292	1208	1066	1005	905	838	747	724	692	562	496	441	403	383	347	319	275	246	233	202	187	186	159	164	149	155	139	123	126	116	134	139	112	78	90	90	94	90
208	203	208	204	219	244	262	314	333	314	305	320	343	330	326	340	329	353	378	368	387	394	407	465	486	536	596	633	700	743	862	910	980	1081	1135	1165	1201	1279	1328	1398	1367	1361	1416	1447	1446	1497	1589	1563	1752	1818	1960	2091	2181	2263	2376	2452	2591	2574	2616	2589	2643	2537	2514	2396	2391	2255	2137	2071	1981	1887	1857	1757	1843	1853	1837	1887	1992	2013	2053	2206	2219	2345	2449	2536	2620	2763	2855	3011	3173	3350	3535	3792	3985	4360	4552	4816	4860	5332	5553	5712	5905	6071	6253	6245	6222	6332	6139	6031	5967	5951	5629	5371	5339	5068	4860	4766	4473	4293	4002	3841	3660	3546	3367	3330	3325	3284	3415	3522	3746	3953	4146	4452	4649	4986	5449	5693	6115	6488	6991	7380	7824	8240	8631	9198	9347	9848	10191	10633	11134	11642	11722	12170	12611	12745	12956	13054	13217	13336	13445	13576	13258	13737	13299	13355	13504	13528	13168	13006	13024	12632	12594	12473	12337	12095	11706	11421	11155	11075	10974	10610	10312	9842	9487	9154	9064	8747	8454	8323	7914	7619	7268	7033	6828	6579	6158	5973	5608	5362	5128	4825	4687	4474	4240	4068	3836	3825	3620	3590	3603	3614	3583	3624	3598	3665	3733	3850	4008	4051	4253	4380	4559	4597	4631	4839	5008	5105	5266	5462	5447	5684	5764	5873	5907	6002	5945	5948	5994	5941	5787	5838	5641	5520	5262	5024	4695	4520	4266	3982	3707	3494	3293	3091	2977	2765	2610	2589	2543	2487	2485	2528	2545	2579	2589	2653	2608	2714	2668	2728	2625	2551	2541	2435	2265	2243	2120	1978	1891	1836	1653	1569	1378	1293	1179	1105	974	879	795	748	661	592	529	468	426	391	361	329	304	288	254	254	216	224	217	177	188	196	161	164	162	151	140	114	122	112	112	98	85	90	81	99	94
276	279	282	288	281	305	314	327	328	295	275	317	292	269	306	262	299	281	292	323	334	354	419	449	518	562	627	695	730	790	821	860	902	911	964	954	976	1023	977	1019	1102	1153	1305	1370	1540	1699	1891	2026	2233	2241	2360	2456	2495	2472	2422	2334	2384	2291	2228	2186	2117	1987	1970	1881	1928	1921	1940	1979	1923	1972	2016	2079	2150	2179	2278	2226	2225	2227	2151	2157	2110	2122	2153	2197	2210	2323	2438	2645	2882	3100	3452	3746	4016	4232	4638	4880	5131	5464	5757	5890	6197	6323	6346	6431	6400	6562	6479	6327	6282	6015	5779	5600	5183	4914	4595	4314	4138	3881	3690	3537	3411	3315	3260	3402	3508	3610	3802	4083	4161	4429	4756	5080	5323	5635	5908	6299	6580	6754	7108	7479	8051	8496	8788	9159	9564	9892	10594	10911	11467	11971	12069	12502	12680	13032	13478	13493	13502	13482	13587	13595	13687	13500	13111	13156	13013	12843	12700	12187	11985	11627	11567	11305	10948	10714	10676	10270	9966	9915	10004	9938	9643	9466	9301	9077	9247	9054	9051	9067	8778	8543	8396	8259	8031	7593	7264	7115	6597	6201	5794	5592	5182	4937	4523	4402	4221	3930	3768	3682	3604	3520	3569	3466	3340	3428	3355	3490	3486	3598	3629	3755	3857	3931	3886	4032	4178	4280	4581	4678	4998	5292	5450	5707	5932	6127	6251	6405	6642	6696	6654	6714	6671	6605	6405	6029	5924	5766	5336	4924	4538	4263	4005	3765	3439	3203	2947	2876	2698	2671	2555	2511	2454	2363	2428	2417	2376	2362	2257	2184	2226	2153	2130	2046	1914	1899	1744	1705	1616	1562	1465	1450	1364	1279	1186	1122	1003	925	869	781	722	620	617	537	482	458	422	386	362	336	314	285	272	235	220	211	185	174	155	156	154	140	136	138	127	109	101	95	101	108	100	100	98
322	303	300	275	241	230	238	231	194	214	213	220	198	208	232	257	253	289	308	342	372	424	443	464	510	528	568	616	620	606	604	630	671	676	681	775	854	948	1043	1121	1330	1440	1575	1695	1861	1933	2037	2120	2145	2175	2125	2116	2103	2058	1990	1930	1927	1930	1896	1882	1905	1977	1966	1977	2052	2142	2212	2215	2294	2240	2143	2196	2143	2029	1999	1934	1878	1876	1768	1765	1788	1912	1986	2094	2285	2487	2716	2980	3323	3622	3842	4128	4388	4634	5015	5134	5439	5646	5807	5999	6091	6234	6378	6404	6333	6216	6258	6167	5903	5618	5274	5081	4785	4561	4357	4184	4014	3841	3812	3891	3784	3865	3980	4012	4116	4266	4443	4501	4768	4948	5075	5316	5487	5604	6018	6169	6641	7059	7284	7695	8268	8763	9051	9263	9828	10236	10690	11063	11591	11910	12180	12412	12777	12731	12984	13073	12963	12981	13090	13231	12895	12702	12351	12434	11999	12076	11858	11480	11482	11366	11103	10858	10863	10528	10587	10677	10316	10490	10436	10501	10444	10425	10268	10168	10153	10096	9789	9544	9286	8785	8402	8218	7860	7471	6968	6599	6223	5720	5200	4914	4581	4199	3936	3687	3460	3380	3122	2966	2919	2859	2890	2940	2935	3035	3058	3073	3255	3247	3373	3681	3967	4137	4403	4449	4728	4933	5412	5555	5808	6117	6468	6653	6964	6958	7130	7419	7422	7288	7140	7099	7072	6860	6618	6425	5920	5571	5133	4766	4489	4003	3582	3298	2992	2680	2563	2322	2134	2099	1918	1831	1848	1828	1872	1871	1892	1857	2025	1951	1961	2063	2015	2000	2035	1983	1977	1947	1992	1925	1832	1766	1713	1536	1466	1351	1249	1158	1031	968	891	813	711	603	571	516	454	405	374	329	308	262	231	200	205	153	145	157	141	141	141	116	130	107	101	110	121	123	113	107	120	127	114
241	223	198	198	178	166	140	147	170	175	180	188	206	253	260	278	307	318	337	345	337	338	362	375	398	395	390	424	437	476	507	586	601	697	770	858	963	1032	1141	1227	1329	1411	1482	1534	1594	1603	1671	1676	1704	1765	1770	1825	1922	1936	1977	2004	2133	2191	2234	2267	2199	2228	2230	2207	2136	2107	2024	2027	1851	1827	1717	1621	1628	1617	1563	1587	1653	1730	1794	1922	2081	2236	2489	2684	2888	3139	3353	3517	3815	3935	4064	4284	4605	4833	4974	5117	5339	5632	5707	5749	5868	5827	6044	6036	5972	5985	5991	5754	5542	5478	5279	5119	4953	4778	4713	4717	4623	4415	4460	4398	4326	4335	4307	4439	4451	4461	4669	4608	4699	4989	5211	5334	5651	5856	6195	6614	6850	7218	7610	8092	8448	8909	9268	9695	9867	10253	10720	10999	11345	11696	11876	12134	12292	12548	12789	12972	12939	12874	12930	13354	12958	12866	12924	12713	12349	12601	12258	12158	11984	11638	11595	11387	11339	10955	10855	10970	10810	10404	10350	10195	10169	10011	9816	9731	9462	9039	8615	8432	7884	7600	7401	7051	6456	6189	5844	5426	5246	4917	4590	4242	4106	3772	3552	3397	3288	3266	3122	3091	3022	3134	3124	3192	3342	3460	3571	3555	3861	3951	4193	4347	4626	4762	4928	5148	5162	5315	5471	5659	5906	5927	6103	6177	6252	6211	6488	6439	6302	6220	6298	6146	5929	5767	5560	5162	5005	4671	4318	4028	3549	3323	3024	2706	2547	2326	2169	2031	1898	1866	1872	1864	1849	1837	1941	2039	2080	2093	2168	2251	2308	2317	2351	2315	2305	2340	2214	2190	2152	1999	1895	1870	1702	1566	1454	1328	1240	1136	1035	925	816	730	637	585	483	428	395	330	287	269	227	223	205	194	170	162	163	161	145	150	139	124	129	109	122	109	107	118	101	114	104	121	119
212	206	221	205	180	188	195	170	176	200	195	204	228	236	228	247	258	255	241	228	280	263	272	261	300	310	380	386	440	499	557	604	656	710	786	820	865	885	929	1009	1025	1081	1148	1225	1279	1357	1426	1604	1760	1923	2034	2144	2305	2346	2370	2412	2416	2298	2235	2242	2070	1984	1908	1745	1734	1612	1578	1476	1419	1417	1417	1396	1482	1577	1690	1794	1957	2140	2131	2369	2483	2648	2741	2960	3062	3274	3395	3563	3781	3859	4151	4398	4712	4825	4943	5401	5387	5651	5771	5860	5867	5987	6151	6223	6265	6105	6102	6050	6079	5903	5686	5667	5588	5470	5246	4935	4832	4687	4533	4341	4313	4330	4311	4252	4352	4445	4462	4629	4906	5251	5331	5659	5928	6225	6387	6712	6958	7268	7842	7979	8422	8745	9261	9615	9914	10376	10652	11046	11211	11765	12071	12540	12829	13321	13628	13715	13598	13930	13822	13853	13874	13494	13465	13389	13081	12833	12695	12243	12187	11748	11354	10986	10746	10396	10249	9999	9738	9572	9256	8980	9004	8786	8586	8528	8368	8178	8028	8006	7601	7544	7402	7023	6871	6622	6389	6089	5765	5602	5401	5146	4782	4504	4311	4146	3923	3860	3752	3639	3722	3605	3691	3739	3781	3861	3879	3978	3968	4125	4124	4175	4240	4383	4373	4587	4665	4590	4731	4763	4817	4886	5019	5130	5189	5248	5336	5425	5284	5593	5553	5415	5550	5431	5311	5140	5139	5005	4750	4476	4221	4070	3736	3392	3238	3021	2913	2669	2514	2428	2309	2181	2145	2241	2215	2222	2238	2196	2226	2202	2232	2205	2120	2111	2023	2000	1897	1767	1724	1671	1591	1489	1374	1284	1239	1167	1063	995	917	823	727	666	594	523	490	441	416	343	326	301	298	278	252	249	229	212	177	181	176	159	144	140	122	141	115	110	92	81	110	103	107	101	114
305	256	242	231	215	197	200	189	186	176	153	158	169	154	148	171	150	186	185	186	200	248	264	261	290	338	359	370	391	414	458	465	505	510	517	548	589	654	685	745	846	933	1094	1268	1420	1585	1753	1893	2081	2210	2170	2264	2262	2174	2149	2117	2013	1905	1808	1685	1646	1501	1524	1427	1369	1332	1381	1419	1446	1524	1520	1623	1748	1823	1856	1944	1983	2088	2222	2241	2476	2439	2669	2797	3012	3245	3522	3734	4055	4265	4473	4720	4963	5380	5520	5827	5825	6159	6317	6300	6387	6489	6509	6686	6622	6541	6522	6440	6353	6071	5949	5749	5462	5291	4957	4769	4701	4452	4391	4229	4325	4353	4418	4399	4491	4681	4788	4964	5258	5386	5602	5813	5910	6241	6431	6721	6923	7039	7442	7765	8101	8531	9121	9591	10062	10629	11097	11457	11896	12245	12508	13011	13355	13555	13556	13872	13820	13950	13711	13779	13413	13285	13040	12968	12639	12395	11930	11525	11257	10890	10651	10316	10338	10092	10086	9833	9788	9971	10058	9903	10086	9867	9790	9717	9767	9587	9718	9634	9337	9062	8761	8398	8135	7750	7319	6957	6474	6006	5698	5266	4951	4652	4289	4116	3883	3592	3499	3561	3441	3376	3374	3339	3344	3463	3380	3495	3479	3581	3666	3701	3700	3848	4019	4236	4322	4453	4680	4814	5054	5195	5415	5538	5806	5977	6112	6078	6352	6454	6455	6625	6468	6433	6213	6223	6056	5914	5625	5247	4882	4490	4196	3878	3520	3143	2937	2673	2464	2308	2101	2001	1932	1881	1821	1796	1747	1684	1697	1676	1678	1656	1618	1597	1511	1491	1508	1426	1416	1422	1315	1326	1331	1282	1268	1206	1119	1078	1012	964	888	817	733	677	619	551	519	457	401	366	352	310	299	271	231	216	203	174	181	150	146	139	123	125	113	107	106	122	120	118	100	118	119
334	313	257	224	194	171	162	135	127	127	111	114	106	107	130	135	157	179	192	195	212	209	233	239	263	247	269	286	266	286	287	289	354	384	441	462	544	674	723	892	975	1063	1229	1362	1457	1582	1665	1738	1763	1785	1760	1808	1762	1742	1737	1688	1643	1632	1638	1597	1555	1525	1571	1556	1507	1533	1515	1557	1509	1508	1542	1496	1539	1630	1612	1643	1745	1864	1953	2144	2322	2538	2882	3118	3514	3803	4102	4501	4669	4888	5235	5356	5654	5853	6056	6114	6396	6408	6500	6477	6637	6689	6705	6543	6681	6427	6317	6153	5927	5850	5760	5456	5236	5134	5037	4896	4852	4833	4763	4769	4769	4812	4840	4752	4930	4893	5002	5071	5149	5375	5472	5737	5879	5920	6094	6399	6712	6981	7341	7692	8219	8531	9012	9312	9995	10416	11004	11372	11635	12094	12169	12512	12829	12685	12916	13145	13222	13135	12989	12947	13024	12775	12655	12716	12579	12207	12152	11904	11662	11634	11535	11553	11619	11573	11312	11658	11544	11718	11601	11732	11697	11683	11369	11300	11363	10802	10592	9961	9543	9083	8664	8264	7574	7112	6464	6135	5496	5197	4706	4314	4097	3743	3458	3259	3147	2952	2857	2861	2799	2899	2889	3001	2957	3125	3217	3301	3488	3710	3899	4040	4241	4527	4701	4905	5279	5505	5472	5813	5889	6165	6252	6407	6578	6589	6628	6671	6606	6642	6744	6572	6303	6368	6060	5995	5679	5375	5013	4575	4161	3921	3566	3276	2863	2624	2381	2140	1909	1795	1664	1556	1517	1451	1407	1411	1432	1410	1415	1433	1431	1486	1560	1506	1520	1557	1597	1556	1547	1571	1613	1513	1519	1461	1388	1353	1270	1207	1173	1050	981	890	821	675	625	554	494	438	371	341	318	304	252	251	202	210	197	178	164	168	141	133	145	124	120	140	137	111	108	108	104	108	115
269	237	211	212	185	167	162	134	155	152	139	134	133	132	131	124	176	167	171	191	179	192	178	175	192	193	187	230	244	253	285	306	362	419	468	560	614	707	776	835	878	942	1037	1095	1150	1245	1321	1387	1409	1469	1514	1616	1686	1714	1843	1828	1922	1810	1798	1821	1791	1707	1581	1520	1459	1421	1326	1272	1210	1218	1265	1250	1257	1410	1501	1638	1847	2066	2327	2578	2865	3223	3593	3849	4123	4355	4687	4920	4988	5199	5362	5625	5841	5903	6068	6208	6333	6539	6527	6456	6427	6549	6487	6469	6363	6158	6166	6055	5884	5858	5735	5676	5617	5454	5424	5242	5214	5196	5147	5140	5081	4987	4872	4816	4884	4955	4921	4949	5145	5172	5354	5522	5611	5753	6040	6271	6618	6845	7221	7431	7999	8350	8689	9248	9562	9863	10397	10830	11299	11604	11890	12234	12393	12715	13125	13189	13313	13502	13556	13735	13847	13762	13760	13759	13781	13577	13442	13478	13250	13074	12935	12629	12656	12560	12307	12401	12491	12179	12016	11676	11582	11275	10876	10627	10400	9856	9420	8899	8498	8128	7708	7084	6559	6252	5900	5496	5073	4676	4490	4161	4040	3774	3597	3471	3483	3275	3297	3246	3299	3394	3461	3482	3688	3794	3903	4074	4280	4504	4528	4678	4834	5020	5200	5326	5512	5453	5623	5548	5718	5714	5781	5858	5885	5792	5880	5857	5668	5667	5572	5511	5333	5235	4975	4853	4707	4443	4196	3897	3718	3444	3186	3051	2838	2612	2430	2263	2205	2109	1931	1928	1849	1844	1760	1788	1729	1754	1703	1709	1740	1762	1706	1720	1693	1650	1592	1612	1549	1509	1494	1444	1383	1340	1303	1240	1190	1071	978	938	847	714	654	549	509	433	397	378	326	293	274	285	252	257	222	199	223	195	178	153	153	153	130	144	136	127	105	84	94	96	98	75	85
305	300	295	265	271	247	233	219	198	192	142	135	133	131	127	115	140	119	139	141	164	160	192	194	196	226	231	253	266	316	314	348	387	420	416	477	526	585	637	654	726	763	845	931	1052	1159	1275	1405	1523	1589	1763	1821	1918	1979	1958	1941	1884	1800	1744	1658	1548	1381	1340	1221	1160	1147	1067	1062	1142	1194	1249	1351	1602	1683	1895	2093	2293	2619	2711	2921	3241	3425	3653	3849	4147	4361	4566	4766	5083	5231	5462	5661	5833	6021	6277	6283	6445	6365	6389	6627	6504	6519	6550	6376	6418	6341	6264	6223	6191	6193	6015	5997	5800	5771	5612	5445	5273	5048	4948	4889	4882	4686	4674	4663	4681	4740	4872	4885	4988	5147	5204	5401	5738	5691	5847	6143	6400	6724	6908	7210	7663	8057	8392	8755	9346	9885	10515	11138	11509	11884	12386	12729	13100	13442	13591	14124	14241	14238	14320	14467	14353	14307	14297	14215	13982	13996	13614	13427	13253	12925	12714	12189	12067	12039	11716	11607	11437	11493	11288	11024	10833	10860	10484	10274	10246	10034	9871	9486	9226	8885	8573	8235	7906	7332	7005	6690	6205	5972	5603	5325	4994	4712	4444	4395	4164	3973	4005	3814	3781	3822	3830	3894	3927	3780	4040	4002	4077	4177	4362	4282	4294	4518	4582	4677	4671	4813	4816	4916	5100	5053	5259	5266	5453	5533	5596	5609	5496	5757	5673	5637	5605	5715	5593	5493	5337	5167	4982	4829	4511	4382	4129	3834	3631	3361	3148	2953	2770	2652	2506	2258	2162	2062	2024	1862	1825	1762	1693	1615	1544	1528	1467	1376	1398	1322	1272	1275	1237	1160	1198	1120	1087	1102	1035	978	941	917	846	799	763	680	577	532	492	436	458	421	390	333	358	326	328	319	273	264	244	214	168	178	160	136	143	154	119	112	97	121	96	94	99	89	90
378	342	351	319	293	255	213	221	172	154	129	133	104	111	114	110	118	121	130	145	179	189	201	242	258	246	259	259	257	272	283	296	335	334	354	386	438	522	584	659	775	893	1064	1165	1294	1363	1544	1576	1731	1713	1714	1772	1714	1714	1649	1563	1562	1422	1387	1283	1268	1231	1158	1160	1148	1187	1223	1373	1455	1512	1627	1738	1849	1957	2042	2172	2358	2464	2641	2809	2962	3179	3400	3649	3900	4315	4478	4755	5086	5452	5628	5945	6161	6198	6264	6456	6523	6619	6607	6630	6566	6729	6517	6547	6478	6543	6398	6410	6171	6055	5999	5748	5585	5572	5333	5240	5140	4964	4916	4871	4780	4776	4897	4867	4753	4739	4936	4879	4921	5021	5119	5231	5422	5604	5607	5988	6228	6470	6846	7011	7557	7945	8332	8983	9487	10124	10628	11010	11475	12023	12239	12866	12979	13174	13576	13640	13787	13724	13973	13758	13736	13654	13386	13264	13175	13009	12816	12719	12418	12305	12181	12269	12112	11938	12162	12056	12045	12278	12373	12474	12663	12606	12503	12381	12410	12036	11789	11490	11120	10556	10152	9719	8969	8468	7806	7122	6694	6137	5817	5255	4887	4503	4288	4047	3798	3587	3531	3399	3227	3176	3209	3275	3221	3125	3308	3313	3399	3473	3632	3734	3861	3984	4062	4409	4595	4915	5200	5445	5721	5772	6170	6422	6680	6729	6788	6977	7074	7059	6904	6768	6832	6774	6531	6306	6080	5999	5541	5128	4863	4562	4219	3960	3557	3340	3032	2807	2505	2354	2125	2020	1839	1755	1558	1537	1393	1372	1265	1224	1185	1151	1101	1089	1066	1081	1039	1025	1043	1039	1041	1068	1097	1098	1053	1034	991	979	936	899	827	747	671	626	574	523	492	453	425	414	355	350	312	300	296	240	220	197	196	161	162	137	150	156	152	142	151	150	129	134	107	108	112
328	309	265	237	220	195	170	151	155	162	133	127	136	125	141	140	130	161	160	193	172	194	208	207	242	252	243	245	274	273	269	286	337	408	432	512	582	691	780	866	988	1071	1156	1256	1354	1352	1385	1410	1442	1459	1479	1455	1433	1442	1395	1388	1315	1371	1327	1337	1385	1417	1415	1429	1465	1418	1428	1472	1484	1565	1588	1651	1681	1781	1849	2035	2162	2296	2449	2729	3041	3230	3586	3809	4196	4451	4848	5038	5299	5485	5721	5962	6078	6164	6355	6342	6483	6513	6663	6506	6448	6474	6335	6459	6253	6187	6188	5993	5847	5708	5651	5547	5374	5390	5249	5260	5297	5199	5016	5028	5023	5072	4979	4861	4892	4954	4999	4998	5047	5011	5123	5305	5435	5527	5783	6062	6390	6607	6903	7295	7605	8102	8459	9072	9406	10043	10193	10784	11286	11441	11870	12208	12182	12462	12681	12717	13074	13124	13102	13202	13280	13144	13357	13410	13247	13424	13516	13539	13574	13563	13561	13832	13492	13604	13711	13879	13678	14035	13952	14264	13966	13644	13456	13153	12546	12250	11730	11034	10751	9886	9158	8637	7844	7326	6605	6006	5602	5131	4768	4453	4095	3810	3511	3362	3202	3046	3063	2986	2937	2926	2906	2951	3046	3091	3192	3343	3438	3612	3773	3939	4220	4600	4814	5167	5529	5710	5910	6144	6559	6632	7032	6853	6994	7066	7055	7086	7092	6777	6873	6643	6405	6223	6080	5813	5503	5090	4753	4418	4136	3845	3608	3299	3098	2747	2589	2358	2173	2000	1880	1749	1675	1663	1596	1567	1522	1412	1394	1369	1361	1294	1272	1276	1252	1247	1231	1214	1272	1261	1253	1221	1235	1179	1144	1093	1072	989	940	836	815	756	610	578	494	487	410	395	368	353	326	304	283	262	244	223	211	178	195	165	171	168	173	181	158	182	165	151	157	133	133	104	113
276	260	275	245	216	204	187	191	192	194	160	177	174	146	147	146	151	146	151	146	152	165	189	194	224	260	243	273	309	357	361	420	454	508	549	619	701	766	807	883	923	975	1030	1081	1145	1204	1246	1303	1339	1405	1468	1474	1572	1551	1585	1590	1610	1663	1514	1613	1494	1478	1443	1427	1363	1327	1330	1331	1401	1414	1464	1561	1671	1833	1949	2175	2391	2598	2770	3017	3278	3607	3740	4003	4269	4474	4768	4886	5025	5217	5388	5567	5834	5945	5993	6186	6262	6220	6228	6131	6158	6067	5949	5903	5928	5926	5807	5639	5659	5676	5597	5601	5545	5535	5440	5493	5346	5263	5264	5085	5027	4969	4972	4835	4942	4812	4956	4887	5154	5189	5286	5412	5475	5726	6007	6275	6590	6813	7073	7305	7835	8090	8570	8796	9099	9607	10016	10594	11053	11416	11733	12002	12308	12568	12927	13147	13161	13764	13736	14153	14155	14226	14217	14500	14361	14611	14382	14614	14639	14579	14392	14248	14192	13793	13811	13495	13350	13014	12760	12884	12424	12126	11503	11272	10939	10275	10157	9378	8814	8361	7854	7541	7216	6647	6368	6014	5687	5488	5198	5085	4815	4537	4423	4302	4141	4002	3994	3835	3829	3700	3595	3616	3645	3641	3714	3819	3889	4016	4137	4294	4423	4517	4783	5060	5136	5236	5490	5580	5754	5794	5939	5988	6163	6327	6233	6174	6022	6028	5899	5766	5664	5428	5361	5166	4902	4637	4371	4170	3969	3862	3611	3442	3246	3079	2965	2868	2726	2641	2437	2347	2201	2208	2091	1991	1962	1848	1734	1701	1604	1527	1457	1390	1337	1332	1226	1215	1179	1175	1124	1083	1073	1039	978	914	862	818	751	705	642	583	529	470	418	416	396	375	335	342	339	333	297	295	285	261	256	226	199	191	170	154	184	193	181	182	170	160	153	160	155	123	120
278	281	277	258	234	236	227	242	214	199	184	172	168	136	138	135	132	108	118	136	146	172	193	227	253	307	323	328	361	379	424	462	450	488	515	515	602	633	707	737	820	919	986	1153	1169	1265	1397	1480	1561	1640	1669	1742	1703	1744	1707	1612	1523	1472	1414	1402	1263	1252	1179	1173	1157	1155	1250	1283	1422	1495	1670	1819	1991	2120	2298	2421	2588	2728	2832	2994	3103	3256	3431	3639	3716	4013	4180	4374	4575	4787	5142	5190	5380	5494	5690	5718	5798	5806	5768	5786	5826	5800	5792	5861	5798	5899	5838	5970	5910	5869	5803	5603	5636	5550	5394	5276	5236	5297	5064	4959	4936	4773	4912	4731	4854	4929	5002	5020	5248	5306	5540	5706	5690	5932	6171	6488	6896	6933	7278	7415	7829	8165	8639	9128	9557	10000	10538	11009	11447	12045	12518	12781	13148	13578	13739	13924	14030	14448	14340	14430	14534	14447	14624	14588	14220	14176	13885	13651	13786	13217	13193	12924	12553	12239	11877	11593	11599	11538	11391	11309	10864	10849	10895	10706	10503	10645	10298	10155	9995	9852	9362	9172	8876	8551	8063	7673	7408	7151	6819	6497	6040	5757	5519	5189	4970	4700	4507	4188	4002	3805	3692	3682	3492	3409	3450	3337	3393	3465	3499	3547	3658	3802	3903	4068	4155	4388	4622	4840	4979	5372	5626	5903	6130	6247	6318	6530	6624	6574	6676	6656	6618	6543	6211	6124	6079	5764	5511	5384	5135	4850	4480	4326	3991	3768	3641	3406	3139	2955	2744	2511	2329	2201	2053	1982	1807	1761	1607	1497	1396	1318	1194	1191	1066	1077	1032	969	977	946	960	903	894	855	890	801	833	752	731	690	649	562	547	528	504	465	486	432	426	437	387	380	343	287	289	262	247	232	210	197	203	197	194	223	203	201	199	198	213	198	190	202	174
267	271	245	240	218	193	190	151	167	146	148	127	122	102	122	114	116	124	132	149	146	169	209	239	259	303	324	288	324	323	340	368	379	405	428	503	574	647	717	842	958	1075	1164	1297	1351	1430	1490	1538	1570	1599	1495	1509	1494	1402	1378	1293	1259	1197	1179	1117	1105	1104	1153	1211	1312	1357	1419	1511	1587	1720	1829	1934	2014	2093	2157	2196	2319	2389	2402	2569	2723	2720	2959	3135	3466	3696	3958	4115	4274	4457	4638	4874	5127	5292	5435	5555	5511	5623	5653	5853	5901	5865	5945	5978	5980	5858	6042	5865	5770	5674	5683	5498	5471	5294	5198	5090	5014	4877	4807	4731	4791	4755	4862	4829	4881	5002	5108	5214	5329	5489	5657	5825	5981	6192	6441	6737	7043	7429	7736	8036	8392	8807	9230	9905	10263	10696	11348	11617	12055	12519	12685	12946	13129	13463	13230	13517	13443	13505	13617	13474	13262	13330	13188	12992	12908	12836	12911	12740	12504	12373	12275	12218	12348	12161	12214	12071	12158	12069	12233	12222	12070	12363	12323	12456	12317	12278	11943	11487	11215	10736	10338	9834	9492	8768	8283	7907	7376	6957	6461	6103	5745	5226	4999	4596	4441	4115	3819	3680	3444	3221	3161	2898	2852	2734	2740	2655	2660	2729	2820	3004	3160	3360	3629	3888	4223	4676	5020	5453	5787	6108	6480	6748	7039	7447	7558	7514	7637	7603	7501	7406	7491	7062	6914	6668	6282	5884	5679	5310	4992	4630	4237	3983	3577	3363	3141	2875	2696	2452	2254	2099	1908	1808	1655	1593	1458	1449	1337	1344	1257	1142	1066	1092	1084	1085	1057	1036	992	1074	1049	1048	1022	1026	1006	971	887	829	815	745	750	683	644	592	565	528	480	472	420	415	388	333	319	292	253	236	232	218	227	203	206	205	238	230	237	267	275	228	236	204	196	187	198
218	191	168	141	144	108	123	125	132	139	153	131	127	136	120	143	119	113	126	128	140	142	157	197	184	227	206	242	286	298	340	360	430	467	521	586	708	807	846	960	1036	1120	1132	1175	1217	1203	1270	1263	1242	1230	1214	1251	1189	1192	1204	1180	1193	1174	1206	1199	1193	1284	1287	1329	1415	1383	1412	1479	1439	1566	1525	1574	1631	1727	1807	1912	2019	2105	2209	2343	2523	2683	2935	3084	3408	3671	3763	3849	4135	4339	4531	4779	4775	5067	5237	5300	5446	5531	5619	5634	5668	5810	5675	5730	5695	5544	5529	5469	5504	5446	5391	5339	5166	5236	4950	5042	4910	4993	4856	4887	4898	4925	4800	4805	4958	5176	5181	5339	5564	5849	6037	6228	6496	6685	7197	7555	7809	8020	8588	8904	9172	9680	9854	10303	10690	10949	11393	11560	11842	12196	12190	12544	12656	12758	12854	12704	12837	12921	12981	12864	13145	13220	13138	13177	13253	13273	13280	13375	13370	13542	13635	13511	13349	13412	13352	13161	13175	12866	12652	12487	12428	12070	11874	11659	11190	10952	10575	10251	9769	9101	8656	8107	7944	7302	6770	6738	6248	5930	5615	5498	5217	4973	4546	4428	4302	4079	3867	3672	3565	3431	3202	3206	3089	3048	3091	2959	3099	3124	3258	3380	3642	3968	4156	4296	4641	5037	5372	5673	5928	6143	6304	6580	6806	6891	6950	6881	6873	6824	6696	6628	6470	6065	5893	5512	5265	4941	4652	4349	4045	3735	3372	3240	2975	2693	2596	2428	2353	2124	2054	1930	1906	1774	1761	1782	1724	1676	1619	1598	1528	1536	1496	1417	1407	1372	1369	1363	1303	1269	1267	1230	1158	1132	1077	1043	979	898	837	776	694	636	573	545	502	434	431	395	395	392	336	338	279	284	283	272	233	239	249	226	246	246	251	247	273	272	269	252	242	208	208	176	176
167	178	148	150	158	149	155	138	133	137	146	151	136	129	129	121	115	125	109	103	121	121	117	149	164	168	197	238	284	314	349	390	438	488	518	602	619	669	756	761	801	867	863	941	942	961	1014	1134	1112	1116	1212	1227	1321	1305	1319	1297	1261	1248	1270	1203	1154	1142	1101	1105	1103	1113	1145	1186	1171	1295	1369	1411	1487	1616	1742	1863	2022	2124	2281	2322	2522	2740	2862	3054	3217	3435	3536	3717	3894	4208	4271	4537	4624	4883	5072	5142	5276	5293	5504	5495	5528	5626	5618	5620	5534	5547	5642	5522	5493	5547	5407	5469	5298	5387	5397	5095	5056	4950	4843	4716	4679	4674	4747	4784	4820	5110	5271	5529	5857	6099	6541	6732	7041	7424	7752	8069	8308	8657	8842	9274	9430	9743	10056	10234	10751	11020	11204	11675	12111	12417	12767	12895	12866	13223	13449	13503	13591	13747	13811	13979	14141	14097	14258	14405	14469	14378	14333	14107	14048	13805	13389	13034	12764	12261	12003	11725	11448	10987	10685	10207	9957	9804	9480	9263	9115	8975	8600	8492	8294	8194	8156	8042	7662	7618	7429	7254	7285	6956	6971	6844	6748	6442	6211	5992	5750	5417	5134	5013	4677	4430	4167	3943	3843	3598	3537	3400	3424	3264	3299	3436	3423	3555	3667	3833	4013	4298	4447	4611	4888	5035	5128	5345	5626	5787	5776	5865	5776	5899	5877	5820	5583	5469	5365	5249	5061	4876	4577	4420	4228	3964	3754	3658	3507	3215	3044	2968	2817	2744	2556	2558	2409	2280	2139	2118	2052	1943	1859	1816	1691	1640	1579	1425	1408	1318	1325	1290	1222	1138	1125	1138	1061	1012	954	958	903	838	781	689	606	536	529	513	488	447	442	403	403	396	371	384	329	331	283	268	232	231	241	233	219	239	215	246	239	217	250	215	198	181	181	189	185
223	204	182	174	177	148	117	133	125	96	128	121	111	101	106	111	103	94	104	89	100	110	123	138	158	156	197	226	272	284	312	335	350	386	437	421	444	491	540	588	639	699	756	804	925	915	1004	1109	1125	1216	1222	1231	1227	1201	1196	1149	1067	1037	1054	903	929	913	868	867	861	988	1046	1100	1175	1317	1407	1510	1575	1640	1768	1925	1989	2129	2136	2264	2322	2511	2647	2835	2999	3152	3390	3610	3749	4075	4284	4459	4584	4786	4950	5152	5258	5405	5507	5664	5809	5769	5874	5927	6007	5985	5901	5824	5909	5828	5821	5561	5523	5284	5203	5101	4908	4717	4653	4672	4626	4616	4713	4841	5076	5253	5563	5715	6091	6487	6640	7022	7301	7580	7783	8199	8410	8705	8994	9276	9659	10006	10373	11029	11275	11749	11917	12390	12949	13441	13580	13897	14085	14191	14210	14402	14569	14327	14309	14223	14026	14114	13886	13610	13605	13387	12683	12586	12146	11785	11483	11090	10817	10460	10156	9989	9782	9745	9510	9284	9218	9430	9486	9509	9680	9787	9877	9923	10206	9949	9987	9939	9639	9518	9305	9121	8748	8567	8181	8034	7628	7373	7002	6492	6126	5760	5292	4999	4767	4340	4069	3742	3498	3401	3170	3011	2935	2808	2739	2815	2798	2910	2931	3287	3367	3612	3779	4100	4406	4666	5019	5221	5547	5745	5912	6212	6121	6521	6505	6373	6543	6264	6379	6114	5912	5778	5612	5279	4925	4794	4472	4234	4016	3700	3426	3168	2948	2762	2661	2431	2261	2097	2050	1986	1806	1692	1613	1483	1387	1331	1250	1261	1180	1146	1146	1143	1084	1063	1101	976	998	975	973	963	898	864	793	709	680	653	591	564	508	493	436	459	418	395	341	338	296	277	238	211	220	202	184	212	197	203	202	201	225	196	190	192	204	190	205	195	206
259	193	183	163	161	122	111	107	107	100	99	95	110	99	121	118	129	129	124	121	104	112	120	120	144	142	169	171	179	195	207	251	251	279	330	350	415	452	516	596	613	697	770	801	839	917	952	966	1012	1019	1004	966	972	955	951	886	849	917	888	851	907	875	890	976	964	1079	1113	1155	1226	1257	1368	1426	1458	1562	1632	1688	1705	1787	1846	2037	2205	2371	2623	2761	2997	3253	3420	3676	3994	4177	4425	4773	4955	5150	5198	5434	5649	5776	5859	6036	6217	6146	6199	6216	6152	6195	6129	6023	5901	5713	5637	5461	5291	5151	5072	4897	4798	4750	4563	4603	4662	4822	4933	5009	5232	5330	5610	5906	6253	6545	6747	7077	7460	8092	8141	8437	8898	9109	9527	10145	10347	10918	11297	11635	12191	12367	12734	12936	13237	13634	13656	13635	13717	13809	13530	13410	13422	13153	12751	12740	12599	12386	12377	12028	12142	11926	11811	11525	11607	11486	11284	11344	11203	11122	11165	11272	11104	11136	11041	10959	11046	10996	10924	11058	10988	11109	10938	10773	10775	10581	10360	9878	9537	9348	8864	8367	8161	7845	7463	7068	6641	6343	6002	5490	5256	4885	4608	4276	3988	3682	3505	3262	3174	3009	2797	2807	2774	2828	2794	2842	2903	3091	3300	3546	3762	4043	4442	4634	5005	5327	5511	5868	6086	6248	6370	6575	6594	6655	6657	6554	6450	6262	6270	5923	5628	5519	5138	4684	4408	4053	3820	3589	3285	2982	2706	2403	2223	2114	1964	1836	1788	1691	1591	1548	1444	1333	1366	1254	1308	1272	1229	1211	1179	1225	1232	1208	1215	1234	1250	1250	1232	1250	1158	1167	1049	977	956	844	787	705	628	544	528	492	417	411	366	355	324	291	270	232	227	193	196	181	189	199	203	204	211	207	199	212	214	188	212	195	183	191	185
263	221	178	180	179	158	177	150	141	137	105	116	124	121	127	145	126	119	121	111	111	117	114	107	104	106	133	147	148	177	196	233	250	301	321	402	423	460	514	530	576	576	628	666	662	716	723	745	795	807	803	851	815	868	876	916	961	944	1031	1038	1017	1041	1008	1011	1076	1034	1039	1056	1051	1165	1151	1236	1308	1371	1426	1553	1675	1847	1938	2206	2420	2556	2790	3083	3321	3621	3774	4109	4333	4635	4839	5088	5319	5525	5778	5859	6065	6223	6207	6331	6370	6367	6306	6323	6280	6129	5955	5889	5923	5810	5530	5472	5338	5228	5037	5022	4900	4902	4725	4808	4761	4845	4977	5115	5369	5547	5804	6124	6498	6950	7277	7563	8073	8549	8848	9176	9597	9814	10271	10354	10693	10918	11228	11643	11852	11873	12114	12442	12515	12572	12661	12774	12657	12721	12800	12773	12671	12533	12461	12652	12726	12772	12972	12821	13027	13182	13170	13388	13400	13229	13038	12875	12741	12492	12323	12046	11805	11434	11201	10865	10644	10577	10185	10035	9786	9571	9453	9212	9104	8959	8672	8349	7966	7759	7573	7189	7080	6734	6623	6355	6261	5892	5666	5481	5182	5073	4802	4639	4602	4313	4192	3957	3853	3736	3747	3599	3607	3572	3598	3581	3686	3835	3847	3953	4172	4268	4521	4649	4779	4848	5037	5228	5252	5398	5438	5397	5446	5476	5473	5401	5295	5203	5061	4724	4547	4303	4168	3898	3635	3473	3210	3012	2823	2563	2407	2204	2096	1940	1881	1817	1767	1642	1636	1603	1608	1539	1518	1524	1455	1437	1387	1404	1415	1390	1362	1323	1338	1392	1286	1295	1282	1166	1136	1094	1059	981	898	773	739	638	598	527	497	403	383	381	322	320	271	249	249	215	219	193	185	191	180	174	165	165	187	193	187	167	174	176	162	158	155	157	173
314	302	292	276	275	239	215	184	184	163	129	141	142	130	106	141	128	117	125	136	129	145	153	150	128	154	157	195	190	204	232	236	241	292	293	329	339	378	374	404	410	433	476	537	537	573	649	712	755	840	879	920	978	1010	1036	1058	1029	1072	1069	1068	1037	972	975	961	945	967	1000	983	1062	1145	1159	1289	1417	1532	1641	1797	1935	2163	2281	2403	2624	2819	3076	3269	3589	3836	4182	4453	4815	5003	5147	5558	5662	5729	6013	6200	6304	6346	6495	6422	6569	6633	6445	6384	6467	6340	6214	6161	6173	5846	5827	5777	5548	5457	5286	5068	5019	4831	4844	4805	4871	4828	5163	5376	5594	5899	6236	6595	6814	7376	7696	7901	8275	8543	8918	9112	9342	9616	9672	9799	10042	10320	10461	10927	11173	11509	11605	12083	12430	12479	12688	12869	13206	13378	13432	13580	13627	13642	13686	13805	14087	14036	14241	14033	14142	14068	13883	13714	13362	13232	12652	12451	11917	11500	11211	10745	10459	10097	9670	9609	9368	9057	8854	8799	8613	8726	8700	8722	8660	8747	8769	8549	8489	8669	8459	8191	8318	8028	7879	7719	7489	7430	7068	6928	6612	6310	5998	5796	5485	5265	4843	4742	4487	4288	4028	3917	3848	3698	3648	3494	3503	3533	3459	3499	3514	3615	3704	3816	3935	3960	4142	4294	4452	4570	4595	4768	4718	4840	4908	4973	4948	4983	4930	4760	4766	4746	4606	4605	4375	4192	3982	3831	3559	3356	3183	2991	2689	2579	2383	2272	2088	1968	1782	1785	1667	1550	1521	1467	1378	1352	1240	1197	1160	1166	1160	1192	1201	1130	1119	1093	1138	1086	1053	1026	927	925	776	763	697	599	557	514	434	376	361	319	278	274	243	220	225	202	165	185	174	171	121	131	118	134	142	139	174	162	147	153	158	151	168	162	189
385	355	343	306	268	265	227	195	176	162	133	117	131	119	132	131	157	151	161	159	175	173	192	186	183	174	183	200	189	195	194	220	233	241	233	262	287	291	368	351	370	435	476	520	650	690	718	790	878	912	992	1015	1007	1005	1018	1035	1008	997	933	945	930	962	947	955	1015	1051	1077	1195	1192	1319	1422	1519	1572	1706	1783	1902	2054	2160	2369	2571	2686	2944	3093	3446	3706	3959	4369	4771	5099	5197	5413	5628	5827	6134	6301	6385	6588	6557	6834	6761	6815	6936	6840	6770	6711	6486	6465	6300	6126	6099	5852	5615	5585	5327	5288	5119	4977	4861	4972	4894	5028	5166	5388	5608	5868	6038	6370	6591	6797	7106	7495	7649	7939	8122	8338	8662	8928	9097	9289	9436	9597	10003	10649	11048	11504	11849	12219	12516	12869	13052	13116	13403	13639	13732	13771	13841	13558	13592	13413	13241	13162	13301	12894	12934	12871	12621	12363	12153	12065	11571	11585	11526	11086	10993	10733	10446	10372	10537	10423	10366	10398	10338	10471	10577	10594	10719	10895	10933	11041	10993	10934	10797	10648	10345	10062	9626	9394	8953	8603	8160	7809	7456	7145	6622	6333	5963	5577	5249	5068	4703	4304	4233	3839	3723	3480	3406	3314	3316	3151	3120	3062	3060	3128	3147	3325	3510	3638	3765	3968	4197	4308	4553	4827	4917	5079	5210	5323	5499	5571	5732	5778	5659	5871	5718	5620	5507	5406	5317	5024	4662	4468	4047	3813	3487	3235	2890	2631	2388	2148	1959	1767	1627	1493	1384	1272	1206	1122	1109	1015	950	978	950	940	987	1004	1004	998	1064	1058	1038	1073	1095	1059	1046	961	908	850	775	719	652	575	520	481	457	380	339	304	283	234	236	192	202	156	162	153	142	158	154	171	170	172	168	177	180	178	193	195	182	183	171	221
372	363	334	299	274	255	216	217	192	185	153	181	157	159	176	180	177	175	188	185	183	181	187	175	185	189	172	187	195	199	212	230	227	241	258	308	311	347	400	402	464	513	574	588	620	687	713	793	804	844	881	908	898	905	911	943	994	1008	1028	1002	1074	1097	1138	1153	1208	1210	1245	1353	1352	1418	1436	1475	1579	1645	1678	1857	1997	2085	2348	2568	2798	3055	3229	3539	3942	4209	4593	4854	5138	5507	5784	6007	6193	6374	6562	6741	6884	6799	7053	7013	7013	6912	6974	6791	6660	6445	6297	6149	5960	5721	5601	5449	5370	5164	5170	5104	5006	4987	4870	4956	5082	5175	5454	5561	5715	5869	6121	6453	6484	6994	7240	7542	7868	7933	8271	8621	8843	9246	9363	9645	9980	10368	10622	10960	11259	11522	11820	11855	12099	12156	12345	12261	12224	12309	12239	11941	11818	12021	11715	11744	11853	11776	11679	11923	12106	12213	12254	12418	12773	12671	12828	12717	12880	12935	13113	12900	12847	12624	12709	12639	12570	12435	12317	12285	12147	11870	11829	11411	11317	10870	10668	10179	9870	9368	8964	8451	8044	7660	7423	6797	6216	5921	5534	5184	4920	4588	4382	4186	4041	3899	3672	3515	3442	3277	3335	3329	3256	3340	3424	3408	3503	3617	3723	3866	3987	4241	4328	4456	4572	4789	4879	4904	5090	5185	5267	5362	5417	5448	5559	5485	5398	5479	5323	5377	5123	5021	4780	4598	4287	4018	3675	3558	3172	2914	2549	2323	2107	1877	1723	1573	1412	1329	1238	1118	990	1003	992	952	917	862	969	927	975	975	1048	1083	1162	1123	1198	1214	1234	1196	1175	1127	1084	999	900	883	727	700	601	542	475	415	373	332	309	265	245	216	194	173	166	179	162	161	171	180	192	191	205	205	221	198	195	203	189	189	177	158	191
356	357	337	327	310	289	285	284	270	236	217	215	214	200	196	186	167	178	182	169	176	190	184	187	208	207	231	246	262	262	259	288	315	331	328	370	371	381	400	425	450	467	501	563	562	640	657	710	723	767	864	906	952	998	1115	1077	1174	1243	1223	1230	1302	1258	1290	1310	1275	1268	1327	1265	1264	1369	1449	1490	1572	1735	1816	1940	2112	2334	2547	2789	2955	3243	3474	3799	4067	4480	4786	4984	5323	5570	5884	6091	6321	6471	6733	6842	7037	7030	7139	6969	6837	6848	6862	6637	6484	6275	5972	5849	5658	5556	5450	5354	5214	5139	5136	5088	4968	4936	4973	4951	5217	5320	5194	5646	5675	5991	6169	6595	6809	7138	7445	7773	7979	8236	8325	8706	8660	8755	8883	9253	9192	9478	9673	9857	10115	10280	10450	10758	10786	10979	11051	11116	11208	11142	11368	11331	11500	11655	11828	12245	12625	12927	13156	13597	13667	14019	14410	14647	14582	14844	14787	14622	14387	14225	13893	13743	13256	12969	12560	12322	11875	11474	11129	11135	10647	10511	10298	9734	9510	9308	8912	8656	8435	8168	7879	7446	7267	6774	6555	6426	5973	5756	5430	5234	5051	4857	4859	4772	4584	4485	4415	4399	4291	4179	4063	4142	4175	4116	4119	4053	4013	4071	4197	4151	4073	4105	4055	4223	4179	4226	4243	4254	4320	4343	4371	4418	4388	4410	4643	4648	4702	4649	4613	4603	4475	4463	4326	4265	4193	4035	3796	3658	3354	3167	3015	2734	2560	2392	2198	1988	1890	1758	1555	1436	1320	1285	1157	1152	1055	1108	1054	1098	1019	1028	1113	1124	1148	1129	1184	1164	1114	1077	1068	1051	906	899	873	744	694	622	555	522	458	413	375	353	321	266	242	234	223	197	199	188	189	183	198	172	195	198	210	203	190	201	174	166	153	153	178	166	160
376	400	392	373	383	360	329	323	308	247	219	212	196	181	176	181	174	178	164	184	199	190	226	220	227	244	247	281	314	287	295	305	310	332	340	332	359	368	367	420	431	437	489	544	593	644	730	787	862	882	1030	1065	1138	1156	1202	1261	1229	1262	1223	1256	1211	1217	1149	1210	1157	1203	1260	1265	1314	1466	1567	1643	1797	1902	1985	2126	2264	2407	2606	2888	3012	3238	3427	3665	3929	4262	4628	4845	5141	5486	5764	5961	6228	6432	6513	6597	6635	6798	6729	6572	6370	6405	6387	6025	5984	5860	5727	5622	5434	5414	5217	5231	5192	5059	5031	5010	5033	5019	5102	5097	5206	5357	5513	5719	6021	6176	6512	6668	6903	6993	7162	7509	7537	7652	7738	7904	7922	7968	8274	8335	8606	8749	8918	9269	9627	10107	10150	10384	10814	11042	11234	11581	11844	11941	12014	12455	12697	12885	13029	13269	13653	13541	13823	13792	14088	14169	14124	14200	14025	13939	13622	13346	12908	12463	12326	12044	11503	11343	10991	10915	10460	10293	10306	10301	10140	10121	9985	9982	9998	10057	9951	9895	9852	9693	9526	9222	9013	8630	8129	7952	7438	7130	6709	6439	6047	5763	5464	5265	4996	4800	4661	4442	4294	4143	4179	3941	3775	3750	3733	3711	3631	3521	3417	3367	3409	3424	3379	3433	3490	3577	3669	3778	3868	4012	4066	4168	4359	4459	4683	4818	4924	5033	5060	5186	5345	5287	5341	5258	5222	5163	5012	4833	4524	4221	4012	3620	3318	2999	2735	2434	2240	1967	1742	1570	1422	1291	1104	1119	1006	909	904	911	883	878	884	958	939	914	948	948	933	926	908	893	843	799	752	697	707	636	588	543	517	518	472	418	382	344	300	286	278	240	227	198	205	214	192	213	238	238	239	247	232	233	197	184	208	205	201	211	216
415	417	377	381	339	331	307	286	266	237	207	187	205	176	177	174	181	175	192	176	198	205	206	227	245	211	239	250	281	276	273	306	316	312	334	329	376	403	438	469	481	529	552	620	723	782	807	861	894	1006	1030	1044	1071	1105	1126	1098	1117	1100	1097	1092	1114	1085	1166	1178	1211	1272	1368	1426	1511	1572	1654	1744	1810	1922	2017	2119	2237	2355	2456	2547	2861	3024	3166	3415	3641	3966	4261	4556	4723	5003	5321	5474	5644	5862	6021	5966	6078	6177	6159	6108	5993	5992	5982	5906	5717	5628	5447	5357	5246	5264	5234	5026	5036	4996	5121	5013	5092	5184	5155	5230	5419	5484	5714	5878	6006	6129	6249	6257	6511	6608	6789	6858	7143	7069	7293	7424	7663	7800	8101	8310	8655	8913	9115	9568	9858	10277	10695	10819	11311	11491	11778	11889	11859	12125	12072	12006	12207	12210	12232	12346	12179	12275	12116	12419	12270	12169	12133	12128	12173	12231	12134	11967	11880	11997	11824	11980	11925	11817	11948	12193	12163	12215	12259	12565	12626	12694	12829	12398	12488	12533	12252	12014	11591	11148	10602	10210	9766	9149	8327	7901	7254	6757	6258	5646	5365	4978	4601	4312	4043	3808	3712	3627	3409	3332	3222	3195	3096	3101	3003	3007	3062	2982	3075	3216	3286	3365	3520	3578	3878	4051	4258	4309	4535	4744	4835	5048	5301	5455	5475	5736	5795	6014	5950	5966	6093	6028	5939	5748	5599	5528	5092	4834	4528	4175	3928	3476	3093	2690	2461	2118	1941	1726	1515	1359	1210	1076	989	931	842	843	797	786	817	790	803	809	840	887	858	912	923	950	924	932	896	895	841	804	770	750	753	660	668	586	569	500	452	388	340	305	286	265	262	239	228	211	237	249	271	255	294	292	292	267	261	258	248	230	247	229	227
340	317	324	319	310	288	280	250	255	244	234	246	221	207	194	231	185	196	193	183	173	178	159	168	189	196	214	230	242	250	246	291	329	356	369	389	408	450	494	501	568	546	610	690	697	719	782	794	828	855	894	949	888	933	982	993	1025	1065	1068	1139	1137	1147	1213	1261	1290	1381	1370	1428	1489	1533	1586	1699	1735	1802	1883	2038	2078	2231	2386	2537	2703	2862	2981	3208	3409	3618	3856	4093	4367	4627	4722	4931	5263	5269	5385	5612	5633	5636	5682	5589	5729	5635	5572	5467	5313	5175	5199	5064	5022	5044	4997	4923	4934	5002	5048	4963	5126	5110	5152	5098	5273	5567	5560	5647	5825	5902	6134	6250	6423	6672	6940	7039	7173	7376	7646	7823	7943	8305	8512	8633	9192	9224	9614	9731	10199	10335	10462	10772	11112	10936	11155	11233	11038	10986	10931	10842	10828	10762	10737	10858	10851	11249	11151	11527	11828	12238	12396	12806	13046	13415	13570	13566	13619	13842	13907	13798	13945	13888	13743	13751	13634	13475	13536	13390	13189	12979	12649	12370	11815	11492	11043	10612	10217	9375	9078	8581	8068	7288	6961	6510	6019	5495	5109	4700	4420	4114	3950	3692	3580	3435	3314	3256	3320	3262	3293	3262	3299	3270	3286	3468	3483	3588	3744	3792	4005	3963	4176	4364	4437	4560	4711	4776	4916	4881	4953	5167	5140	5293	5319	5443	5448	5368	5404	5344	5321	5153	5102	5055	4794	4587	4414	4218	3986	3667	3364	3090	2777	2537	2283	2175	2000	1765	1637	1522	1390	1302	1229	1133	1079	1021	988	942	948	954	921	969	965	961	955	988	1005	965	987	969	944	913	906	855	818	800	714	694	688	644	586	526	499	435	400	339	330	308	309	288	256	246	285	286	261	261	299	293	279	256	263	239	237	237	216	210	221
271	276	288	289	297	309	320	302	280	291	251	258	236	227	188	194	188	175	177	147	131	131	160	169	151	173	192	218	253	271	269	316	332	367	384	418	417	434	468	487	517	558	530	591	592	635	676	721	727	752	781	822	837	896	994	990	988	1080	1091	1070	1175	1224	1185	1188	1202	1210	1240	1328	1387	1446	1550	1677	1770	1903	1998	2087	2188	2282	2395	2461	2595	2706	2894	3035	3129	3373	3546	3875	4143	4196	4390	4545	4834	5002	5085	5086	5241	5194	5307	5233	5050	5103	5055	5004	4966	4852	4761	4782	4783	4893	4795	4863	4917	4918	5004	5024	5038	5205	5218	5288	5541	5757	5694	6027	6274	6406	6544	6695	7084	7219	7360	7427	7633	7761	7962	8030	8224	8243	8651	8786	8843	9097	9382	9474	9792	9956	10107	10307	10504	10645	10781	10856	10808	10830	11091	10989	11196	11565	11597	11885	12175	12436	12806	13050	13132	13627	13881	14111	14313	14336	14394	14306	14022	13690	13695	13344	12930	12665	12368	11924	11846	11464	11345	10992	10927	10433	10433	10209	10153	9902	9554	9257	8950	8881	8530	8226	8077	7622	7308	7122	6750	6361	6135	5820	5625	5377	5120	4906	4762	4504	4393	4320	4185	3992	4061	3953	3899	3856	3768	3746	3664	3667	3750	3740	3744	3710	3700	3708	3844	3951	4008	4153	4176	4237	4294	4369	4579	4449	4633	4509	4807	4703	4799	4746	4743	4807	4753	4723	4720	4511	4488	4311	4270	4151	3838	3726	3513	3290	3108	2890	2724	2495	2297	2054	1878	1728	1595	1419	1365	1278	1122	1111	1013	997	949	933	936	901	973	930	948	928	888	934	869	884	866	812	823	810	781	752	756	713	628	592	526	475	441	407	389	346	303	302	292	258	265	298	273	280	277	254	256	239	224	210	212	216	194	204	227
331	330	333	337	334	320	317	314	280	258	258	236	196	202	201	196	160	160	156	168	156	169	149	152	168	173	198	195	237	236	247	266	290	333	338	348	385	355	402	441	469	493	526	529	594	614	658	688	731	762	829	821	888	914	917	912	943	854	897	962	941	932	934	959	1007	1093	1116	1244	1351	1537	1627	1714	1814	1929	2003	2098	2178	2187	2297	2348	2458	2551	2706	2801	3033	3162	3377	3531	3609	3946	4075	4221	4303	4381	4524	4473	4612	4642	4698	4663	4785	4678	4649	4709	4844	4796	4764	4898	4922	4899	4936	4894	5023	5207	5196	5231	5447	5351	5538	5704	5905	6100	6238	6421	6603	6676	6781	6839	7054	7207	7249	7337	7506	7674	8010	8063	8148	8211	8330	8645	8849	8955	9623	9803	10113	10268	10717	10950	11363	11477	12065	12119	12267	12226	12689	12621	12675	12730	12767	12848	12800	12890	12930	13009	12908	12812	12799	12661	12559	12238	12179	12053	11685	11464	11212	10955	10830	10604	10478	10405	10234	10302	10155	10369	10470	10658	10741	10792	11235	11178	11103	11227	11028	11001	10824	10756	10310	10084	9578	9079	8563	8223	7569	6997	6766	6147	5726	5398	4995	4699	4454	4236	3943	3716	3586	3470	3345	3233	3143	3034	3003	2988	2947	2938	2955	2983	3144	3239	3363	3445	3683	3947	3993	4267	4372	4489	4714	4726	4933	5059	5205	5313	5269	5226	5493	5493	5544	5513	5420	5404	5235	5238	4938	4731	4534	4173	3965	3614	3386	3115	2840	2536	2304	2067	1888	1635	1555	1388	1222	1113	1020	994	891	900	885	871	844	866	888	866	894	906	880	912	925	912	890	880	889	909	859	846	794	772	718	657	613	557	484	416	389	342	309	280	285	264	270	269	257	268	295	270	281	256	245	232	254	245	246	243	249
310	318	314	290	248	274	267	271	226	233	235	222	218	196	198	191	181	205	197	164	189	176	187	159	159	163	163	158	171	177	208	206	256	281	291	315	339	374	430	454	497	504	522	585	592	623	630	680	700	672	711	692	719	711	688	744	712	734	724	715	745	838	884	954	1026	1118	1207	1334	1413	1527	1644	1706	1842	1838	1869	1991	2094	2080	2202	2280	2406	2514	2620	2704	2870	2995	3084	3279	3382	3612	3665	3867	3838	4046	4129	4229	4377	4523	4535	4635	4774	4817	4936	4901	4954	5115	5037	5109	5119	5151	5253	5219	5266	5461	5517	5657	5730	5692	5973	5990	6114	6143	6318	6322	6503	6593	6748	6840	7027	7059	7308	7444	7689	7916	8266	8396	8669	8914	9230	9562	9869	10250	10543	10975	11614	11656	11993	12304	12717	12731	12799	12738	12687	12682	12515	12518	12036	12201	11578	11646	11403	11325	11232	11141	11133	11127	11057	11131	11079	11232	11063	11246	11229	11269	11248	11539	11611	11626	11718	11829	11924	12335	12188	12377	12615	12857	12974	13032	12950	12776	12619	12211	12038	11555	11084	10633	10047	9558	9042	8489	7811	7388	6870	6227	5759	5352	4869	4526	4293	3919	3599	3463	3298	3078	2985	2835	2702	2686	2608	2519	2612	2684	2737	2845	2999	3158	3453	3590	3865	4046	4352	4554	4799	4983	5108	5375	5403	5603	5675	5679	5766	5601	5754	5537	5548	5619	5348	5332	5132	4951	4722	4582	4378	4072	3834	3557	3289	2981	2880	2598	2447	2165	1920	1763	1641	1487	1372	1282	1180	1084	1029	975	942	909	895	898	889	890	935	941	919	962	984	996	969	954	942	967	972	937	911	907	844	820	742	638	560	529	475	406	371	336	324	281	290	301	294	306	330	324	313	335	300	287	273	285	268	226	232	245	277
276	264	256	246	260	243	265	243	254	261	237	261	249	230	253	227	212	200	196	185	172	159	164	166	159	147	154	181	166	180	186	196	228	268	272	299	355	375	403	439	468	462	473	530	549	517	528	555	556	579	511	551	529	560	592	581	619	666	706	736	758	878	921	985	1060	1138	1225	1299	1334	1413	1499	1623	1711	1805	1827	1950	2036	2141	2199	2281	2317	2492	2629	2635	2795	2897	3070	3208	3299	3371	3605	3755	3851	4062	4292	4379	4507	4685	4836	4937	5081	5159	5144	5177	5344	5380	5347	5256	5433	5498	5405	5408	5674	5700	5734	5775	5713	5770	5944	5974	6099	6109	6303	6401	6490	6594	6809	7202	7460	7718	8037	8210	8510	8908	9161	9386	9601	9953	10226	10528	10667	10861	11237	11291	11768	11910	11899	12157	12038	12135	12193	12155	11869	11955	11478	11424	11160	11093	11145	10859	11104	11114	11101	11363	11635	11798	12087	12331	12710	12820	12930	13058	13039	13243	13215	13095	12858	12727	12788	12587	12198	12169	11765	12102	11829	11555	11406	11294	10913	10816	10548	10106	9953	9563	9208	8879	8446	8160	7773	7431	6977	6627	6158	5727	5457	5157	4928	4656	4471	4232	4073	3827	3681	3600	3412	3254	3219	3228	3135	3085	3182	3198	3385	3442	3508	3682	3769	3982	4142	4390	4513	4683	4761	4894	4903	5009	4985	5132	5050	5060	5039	4928	4897	4730	4658	4563	4460	4328	4082	3908	3876	3726	3525	3224	3185	2972	2923	2779	2608	2416	2314	2184	2016	1929	1808	1670	1590	1494	1378	1295	1256	1216	1139	1040	1037	1001	1016	992	1019	973	984	929	958	971	930	930	921	934	899	865	896	817	819	695	693	632	591	522	457	430	388	393	355	337	342	301	299	316	303	342	323	287	275	255	265	234	214	208	217	199	228
243	248	257	269	322	296	312	297	320	306	272	273	231	234	217	206	201	197	187	194	193	169	191	155	179	171	179	175	188	183	191	212	246	238	269	287	296	334	373	402	373	392	427	446	431	457	478	469	526	516	529	541	582	586	603	623	660	694	702	754	774	811	867	902	938	1038	1131	1254	1340	1443	1566	1663	1752	1907	1890	2030	2041	2215	2257	2356	2373	2505	2622	2755	2888	2997	3169	3272	3477	3730	3757	4071	4206	4471	4718	4650	4850	5009	5154	5208	5357	5348	5478	5510	5710	5653	5657	5692	5685	5729	5821	5739	5770	5872	5943	5898	5905	5996	6186	6244	6480	6596	6795	6961	7243	7530	7691	7900	8183	8618	8737	8973	9093	9330	9586	9644	9838	9927	10027	10281	10411	10499	10593	11040	11094	11201	11484	11532	11709	12064	11890	11968	12012	12409	12241	12305	12275	12698	12723	13061	12932	13352	13517	13517	13688	13687	13685	13639	13754	13625	13626	13201	12920	12533	12077	11614	11266	10929	10481	10374	9955	9767	9490	9496	9465	9410	9118	9143	9180	9191	9054	9160	9338	9152	9156	8999	8776	8895	8635	8560	8393	8169	7747	7533	7295	7049	6723	6278	5958	5639	5298	4909	4543	4329	4096	3802	3690	3407	3249	3167	3152	3158	3099	3125	3166	3193	3293	3303	3493	3610	3750	3828	4055	4192	4272	4306	4439	4495	4506	4552	4587	4501	4412	4463	4344	4308	4221	4029	3981	3919	3795	3700	3589	3420	3312	3294	3162	3056	2904	2830	2693	2477	2379	2181	2014	1856	1750	1595	1496	1392	1297	1217	1149	1031	1014	994	948	904	883	884	869	905	891	876	912	863	865	850	865	824	810	802	744	734	647	630	542	523	464	393	391	363	336	306	327	300	299	287	272	260	234	235	229	212	238	203	195	199	219	214	256
319	284	307	331	330	332	311	331	302	277	283	282	214	258	238	205	233	220	232	232	215	232	212	228	216	197	191	194	197	198	197	208	215	213	235	236	254	269	272	307	322	358	355	393	406	445	481	464	498	544	551	594	568	595	617	607	601	604	682	704	744	784	799	957	1013	1035	1216	1337	1443	1557	1609	1729	1869	1869	2000	2047	2150	2190	2249	2337	2418	2588	2740	2859	3022	3177	3387	3535	3718	3977	4204	4263	4449	4603	4785	4918	5118	5356	5587	5672	5873	5880	6084	6207	6104	6194	6121	6201	6250	6203	6163	6275	6193	6226	6273	6353	6378	6473	6617	6772	6841	7080	7066	7282	7509	7659	7860	7977	8176	8207	8558	8626	8856	8929	9129	9164	9287	9528	9622	9809	10106	10404	10669	11023	11380	11794	12052	12224	12721	12910	13585	13237	13655	14010	13776	13914	13816	14013	13780	13791	13479	13302	13375	13181	12924	12784	12541	11971	11940	11686	11308	11034	10982	10501	10302	9815	9760	9598	9551	9353	9421	9461	9562	9765	9805	10082	10151	10478	10533	10518	10967	10929	11303	11192	11166	11081	10825	10568	10406	10109	9713	9344	8788	8267	7759	7367	6829	6399	5830	5442	4887	4560	4142	3734	3510	3228	2930	2811	2666	2639	2591	2567	2464	2516	2635	2726	2864	3020	3276	3500	3643	3995	4181	4330	4629	4774	4839	4988	5168	5225	5335	5129	5122	5182	5008	4975	4887	4717	4514	4360	4216	4059	3790	3691	3436	3265	3094	2886	2795	2535	2355	2160	2116	1847	1719	1577	1490	1365	1232	1136	1093	1064	966	968	881	850	849	821	860	823	829	832	811	799	801	835	826	839	809	753	773	777	691	646	576	548	525	445	395	367	320	290	259	295	257	263	272	264	254	265	258	247	261	252	270	246	267	279	276	297	301
320	306	314	305	274	295	304	319	318	269	271	280	256	284	289	250	267	272	242	254	263	232	259	217	207	228	220	214	232	191	204	215	220	211	213	236	235	268	282	312	342	334	379	399	437	437	463	475	490	475	502	525	533	562	563	591	637	678	754	795	837	910	971	1099	1172	1294	1348	1416	1528	1594	1656	1787	1922	1913	1928	2031	2124	2306	2313	2444	2570	2646	2821	3026	3172	3337	3594	3799	3952	4172	4375	4564	4831	5104	5271	5477	5680	5955	6236	6213	6420	6605	6665	6621	6758	6721	6679	6779	6774	6603	6561	6670	6614	6568	6624	6626	6658	6631	6577	6604	6763	6645	6874	7068	7191	7356	7439	7738	7970	8171	8373	8666	8955	9014	9143	9553	9637	9983	10202	10328	10691	11135	11455	11688	12181	12589	12774	12858	13066	13219	13382	13230	13418	13126	12976	12760	12510	12485	12203	12038	11882	11607	11810	11592	11575	11583	11598	11585	11494	11492	11627	11574	11784	11759	11859	11837	11792	11768	11704	11691	11792	11720	11723	11802	11821	11671	11779	11576	11285	11377	11214	11074	10888	10575	10418	10169	9734	9315	9034	8581	8182	7863	7298	6748	6549	6024	5681	5354	4928	4624	4187	3931	3589	3278	3047	2929	2713	2623	2583	2461	2500	2533	2608	2679	2885	3097	3391	3592	3824	4088	4350	4624	4803	5113	5177	5315	5480	5486	5507	5616	5494	5424	5285	5069	4892	4678	4469	4343	3969	3811	3620	3415	3135	2968	2729	2503	2409	2205	2072	1876	1818	1712	1585	1474	1454	1358	1306	1241	1162	1152	1085	1025	1005	973	916	902	895	847	870	841	878	815	793	812	839	792	744	734	738	739	653	642	623	588	502	463	452	391	362	326	334	318	303	257	286	291	300	285	283	308	301	282	289	282	303	278	296	275	290	295	280
276	264	275	267	302	310	318	348	369	339	359	325	359	335	293	297	275	298	271	243	259	270	247	230	243	249	259	230	250	253	248	234	243	259	249	281	255	306	312	333	346	332	354	343	386	395	413	420	475	488	496	509	583	671	646	755	768	877	933	1022	1037	1115	1195	1246	1282	1398	1447	1444	1590	1634	1702	1752	1902	1929	2056	2091	2298	2292	2455	2607	2621	2821	3024	3113	3362	3475	3774	4015	4263	4419	4662	4957	5313	5517	5701	5984	6303	6355	6609	6825	6856	7051	7176	7302	7237	7201	7241	7084	7105	7004	6759	6686	6539	6400	6524	6381	6251	6269	6301	6452	6363	6552	6805	6922	7114	7547	7820	8021	8231	8682	9020	9276	9470	9764	9928	10162	10586	10382	10690	10881	10814	10854	11122	11397	11333	11479	11472	11384	11416	11624	11474	11571	11553	11501	11415	11530	11339	11430	11600	11889	11907	12312	12625	12711	13356	13618	13855	13860	14183	14177	14550	14289	14435	14002	13980	13590	13331	12730	12520	12174	11718	11349	11046	10903	10724	10159	10121	9887	9628	9349	9217	8991	8665	8654	8381	8239	8090	7924	7710	7548	7300	7205	6827	6609	6393	6296	6103	5766	5517	5309	5044	4663	4468	4172	3929	3793	3608	3383	3321	3334	3245	3165	3290	3294	3395	3465	3510	3780	3870	4138	4238	4367	4617	4607	4749	4849	4803	4776	4874	4824	4805	4697	4592	4435	4200	4004	3823	3556	3357	3199	3079	2902	2617	2465	2314	2107	2046	1948	1895	1802	1729	1707	1659	1654	1546	1529	1442	1483	1419	1259	1311	1232	1121	1102	1045	968	953	937	916	825	813	786	782	753	736	720	706	705	670	638	601	570	561	483	491	454	421	398	344	351	305	318	306	312	299	279	283	275	284	271	289	278	266	246	245	233	236	248	256	262	249
271	275	297	339	344	358	383	378	410	380	386	362	340	342	311	310	284	288	285	290	300	263	290	269	280	266	269	279	281	291	292	301	299	286	277	291	291	289	291	282	311	332	326	329	357	369	436	460	468	516	587	630	695	746	788	873	869	935	1024	1083	1058	1184	1248	1315	1378	1450	1475	1614	1687	1823	1854	1952	2059	2099	2233	2267	2281	2360	2477	2657	2877	2950	3190	3355	3551	3810	4082	4259	4539	4792	5081	5266	5697	5999	6054	6463	6496	6794	7170	7206	7235	7260	7287	7304	7443	7313	7292	7181	6950	6713	6594	6441	6311	6297	6161	6188	6127	6250	6357	6485	6716	6971	7234	7483	7776	8101	8404	8655	8978	9261	9311	9384	9762	9727	9763	9949	9749	9782	9875	9622	9732	9677	9686	9904	9968	10030	10062	10302	10505	10782	11099	11230	11682	11767	12375	12576	12834	13161	13278	13578	14116	14372	14703	14788	15363	15163	15301	15010	14854	14616	14164	13811	13520	12810	12281	11946	11420	10963	10606	10389	10112	9606	9688	9313	9220	9147	9090	8999	8800	9016	8877	8872	8893	8837	9064	9175	9010	9099	9044	9048	8945	8739	8665	8451	8195	8041	7581	7387	7064	6456	6007	5581	5171	4861	4457	4259	3716	3524	3282	3164	3021	2912	2870	2891	2835	2904	3048	3083	3223	3399	3499	3805	3884	4022	4248	4341	4504	4548	4663	4663	4690	4750	4695	4543	4446	4382	4243	4005	3902	3707	3545	3307	3089	2867	2779	2620	2414	2320	2231	2071	1996	1948	1772	1704	1631	1572	1509	1438	1343	1349	1222	1172	1096	999	985	944	895	849	799	777	772	732	705	707	685	646	665	652	613	625	581	540	540	497	443	445	405	368	359	338	309	312	282	269	243	267	234	235	240	238	243	247	254	268	237	257	256	248	268	247	277
292	328	330	304	366	366	353	366	359	380	344	335	357	336	323	345	330	326	328	325	322	340	315	321	342	309	316	292	311	322	322	298	268	266	286	300	305	303	305	318	307	330	339	379	394	416	481	476	533	572	623	701	714	813	824	911	940	1026	1089	1111	1211	1323	1429	1475	1529	1589	1631	1671	1833	1911	1897	1981	2074	2104	2192	2233	2375	2414	2566	2721	2858	3078	3257	3422	3695	3970	4175	4470	4709	4979	5221	5404	5718	6015	6204	6246	6477	6748	6920	6951	7145	7091	7086	7027	7105	7087	6974	6998	6769	6680	6600	6480	6459	6446	6377	6450	6471	6546	6669	6751	7044	7103	7330	7584	7724	7962	8028	8162	8400	8527	8642	8639	8564	8697	8820	8989	8692	8909	8997	8954	9338	9387	9670	9792	10215	10505	10768	11017	11409	11642	11985	12296	12778	12783	12886	13312	13486	13334	13374	13589	13389	13430	13246	13420	13342	13263	13321	12900	12516	12320	12189	11866	11746	11553	11303	11160	10900	10854	11029	10898	11000	10886	11090	11065	11070	11211	11458	11509	11398	11374	11315	11093	10996	10925	10919	10684	10516	10024	9854	9628	9319	9036	8535	8221	7898	7314	6961	6474	5960	5662	5147	4654	4378	3941	3726	3368	3156	2880	2653	2597	2457	2484	2395	2465	2489	2540	2719	2922	3058	3331	3600	3858	4113	4322	4566	4786	4960	5176	5283	5442	5467	5389	5510	5470	5285	5075	4900	4690	4422	4131	3826	3559	3391	3077	2832	2553	2371	2120	1972	1845	1708	1676	1545	1449	1427	1342	1301	1283	1225	1104	1119	1077	1046	991	962	919	880	886	842	793	771	740	727	725	684	657	668	635	633	564	561	569	502	457	428	395	378	347	346	297	291	269	262	265	259	269	277	243	264	256	285	291	312	293	322	333	311	330	327	330	327
308	271	294	283	295	310	307	337	347	361	355	360	358	339	367	357	353	369	347	306	308	326	324	331	351	314	317	315	302	310	309	323	313	300	311	320	325	336	323	345	352	373	375	388	438	407	485	510	542	578	666	700	715	814	882	956	1026	1100	1215	1305	1372	1370	1532	1516	1645	1678	1702	1762	1835	1912	1909	1945	2036	2057	2234	2284	2420	2486	2602	2733	2919	3079	3349	3567	3683	4006	4151	4421	4598	4814	5130	5374	5505	5637	5746	6065	6217	6471	6404	6620	6713	6869	6859	6826	7041	7030	6905	6818	6782	6792	6686	6583	6435	6411	6309	6231	6305	6302	6267	6389	6607	6508	6597	6898	7101	7319	7395	7655	7849	8135	8352	8463	8693	8883	9219	9291	9418	9683	9824	10017	10091	10218	10394	10668	10887	10738	10976	11077	11099	11065	11148	11199	11355	11251	11306	11379	11456	11374	11412	11597	11343	11529	11531	11754	12079	12315	12391	12591	12820	12681	13084	13152	13356	13414	13655	13712	13782	13655	13799	13695	13724	13619	13440	13202	12964	12830	12635	12515	11830	11535	11037	10574	10167	9875	9582	9201	8891	8443	8069	7809	7417	7076	6844	6474	6252	5835	5669	5326	5057	4802	4419	4229	4034	3681	3506	3370	3186	3069	2893	2868	2857	2802	2793	2925	3005	3080	3322	3461	3645	3902	4158	4388	4562	4839	4945	5096	5152	5453	5466	5447	5368	5468	5263	5145	5005	4747	4601	4270	3922	3691	3434	3249	2930	2660	2464	2231	2044	1795	1688	1622	1585	1474	1477	1444	1389	1387	1391	1373	1309	1318	1282	1239	1232	1203	1054	1089	1091	995	966	909	853	813	776	715	654	674	680	635	610	626	575	513	508	483	465	458	420	401	377	357	335	343	327	305	313	296	298	329	316	288	314	324	305	333	335	334	341	323	335	313	306
242	255	243	252	280	281	311	338	355	405	386	398	399	386	366	348	323	355	342	345	322	315	323	302	276	286	309	298	316	318	297	291	333	308	343	344	327	360	366	351	360	379	397	373	413	426	467	501	538	611	699	762	832	894	965	1076	1157	1227	1293	1456	1448	1488	1524	1577	1637	1696	1722	1776	1778	1891	1945	1988	2027	2181	2233	2358	2421	2580	2675	2773	2949	3085	3326	3446	3683	3884	4074	4219	4361	4576	4759	4989	5151	5388	5612	5739	5906	6100	6298	6485	6505	6680	6739	6732	6785	6780	6797	6708	6605	6313	6189	6093	5894	5785	5786	5792	5816	5873	5916	6107	6219	6566	6702	7013	7504	7710	7905	8254	8642	9006	9366	9529	9665	9779	9939	10030	10015	9935	9984	10029	9933	9962	9808	9920	9836	9804	9623	9596	9620	9758	9713	9937	9938	10088	10389	10486	10913	11293	11580	11947	12201	12663	12896	13485	13937	14294	14791	14796	15141	15331	15181	15121	14870	15023	14905	14471	14155	13829	13451	13041	12816	12342	11890	11704	11295	10678	10458	10230	9741	9646	9254	8850	8643	8429	8288	7960	7806	7635	7436	7095	7106	6927	6843	6793	6663	6462	6299	6107	6047	5762	5614	5383	5094	4889	4685	4414	4217	3979	3837	3645	3529	3520	3346	3254	3296	3356	3292	3401	3500	3689	3715	3885	3971	4221	4367	4344	4519	4597	4707	4780	4981	4848	4643	4705	4625	4425	4259	4196	3977	3772	3515	3396	3104	2860	2685	2549	2391	2275	2159	1997	1977	1894	1834	1813	1784	1736	1693	1621	1639	1582	1440	1445	1365	1297	1248	1158	1057	1026	956	918	902	826	803	758	749	727	677	691	654	643	626	628	576	592	556	539	508	443	423	407	397	376	353	336	318	312	307	291	309	310	289	283	289	264	289	317	311	319	314	291	286
254	276	283	311	318	312	356	374	373	357	351	406	375	376	363	372	343	353	316	316	317	310	283	295	302	323	284	277	316	303	323	322	325	337	315	307	329	319	325	326	357	362	371	405	408	461	521	538	641	695	739	809	894	962	1025	1105	1194	1222	1256	1397	1465	1466	1511	1550	1615	1657	1742	1853	1831	1839	1974	2017	2068	2138	2173	2274	2360	2432	2600	2744	2921	3058	3129	3406	3572	3705	3869	3997	4144	4519	4697	4861	5016	5204	5462	5606	5622	5759	5873	5999	6119	6082	6066	6110	6081	6133	5939	5873	5731	5800	5836	5757	5724	5833	5888	5921	6134	6189	6526	6578	6855	7216	7553	7857	8056	8469	8691	8684	9020	9279	9469	9378	9368	9397	9346	9275	9114	9201	9116	9114	8986	8976	9031	9175	9195	9527	9511	9812	9878	10249	10476	10759	11165	11593	11798	12140	12719	13032	13429	13661	14190	14281	14618	14657	14631	14596	14643	14335	14257	13951	13606	13258	12863	12548	12248	12043	11723	11350	11187	10883	10634	10509	10459	10427	10374	10202	10133	10128	10056	10121	9971	9924	9926	9814	9727	9581	9516	9351	9279	9062	8967	8620	8476	8195	8024	7770	7413	7061	6661	6444	6057	5860	5368	4990	4659	4314	4091	3699	3465	3312	3064	3037	2897	2802	2789	2763	2805	2872	3014	3133	3329	3423	3618	3753	3998	4110	4292	4434	4590	4782	4877	5004	5040	5195	5102	5046	4982	4852	4691	4612	4378	4147	3805	3598	3405	3194	2922	2747	2614	2453	2227	2113	2064	1917	1863	1744	1740	1610	1533	1487	1371	1337	1200	1261	1070	1008	1006	1008	925	902	837	841	786	787	792	737	737	720	742	660	675	693	631	617	606	538	529	487	450	431	398	380	345	304	281	280	265	256	269	269	273	291	300	290	297	313	305	317	311	310	316
280	297	284	296	306	292	315	329	352	329	371	351	344	369	326	330	331	325	313	323	288	325	273	284	287	254	276	287	271	284	288	300	291	300	317	310	323	321	353	351	366	342	386	413	458	514	524	624	623	655	736	800	885	936	1056	1079	1197	1194	1183	1342	1389	1517	1587	1633	1633	1728	1723	1752	1742	1815	1852	1882	1913	2063	2051	2118	2269	2394	2500	2604	2785	2853	3125	3292	3446	3602	3762	3961	4121	4242	4331	4496	4624	4729	4869	4821	5046	4998	5140	5148	5229	5301	5374	5400	5500	5563	5770	5717	5994	5978	6015	6107	6224	6405	6467	6663	6808	6943	7050	7164	7423	7570	7732	7683	7960	7994	8214	8278	8477	8510	8626	8674	8716	8738	8888	8765	8901	9125	9246	9460	9538	9753	9997	10204	10707	10852	11274	11177	11591	11708	11833	11997	12344	12581	12422	12384	12533	12662	12600	12655	12672	12595	12484	12469	12351	12070	12086	11802	11615	11512	11244	11391	11119	11082	10992	11091	11267	11258	11534	11776	11853	11977	12462	12431	12472	12981	12878	12777	12660	12579	12389	12348	12029	11707	11417	10801	10569	9920	9355	8992	8497	8045	7625	7199	6915	6460	6113	5753	5260	5134	4872	4532	4234	4024	3843	3529	3376	3132	3007	2962	2740	2745	2616	2650	2626	2780	2926	2982	3191	3379	3581	3746	3899	4210	4351	4600	4822	5025	5129	5264	5313	5499	5526	5530	5567	5348	5286	5129	4967	4751	4610	4193	4008	3639	3440	3103	2896	2625	2507	2210	2117	1993	1845	1781	1723	1627	1507	1528	1433	1408	1303	1229	1231	1184	1069	1072	1016	991	906	890	865	838	840	825	855	750	802	809	806	757	700	733	685	650	594	577	529	527	488	436	421	367	357	332	322	319	312	290	346	319	351	354	354	363	358	382	365	366	376	358	350
256	260	258	274	303	270	284	311	316	303	328	330	334	319	335	354	315	320	318	293	278	283	278	289	271	247	266	254	255	250	247	262	268	254	279	293	308	299	318	328	344	347	390	429	450	477	504	522	600	656	764	792	838	972	986	1112	1174	1221	1335	1302	1360	1426	1445	1526	1556	1552	1601	1665	1679	1757	1799	1820	1890	1984	2026	2109	2254	2337	2456	2632	2728	2884	3028	3132	3364	3427	3624	3548	3734	3838	3854	3939	4057	4196	4230	4342	4397	4539	4628	4742	4963	5136	5405	5514	5673	5770	6100	6141	6287	6346	6461	6508	6642	6651	6756	6771	6892	6803	6997	6851	6973	7251	7244	7353	7506	7679	7936	8056	8306	8578	8809	9125	9345	9501	9669	9883	10260	10300	10618	10588	10787	11204	11200	11177	11349	11479	11432	11472	11290	11408	11422	11198	11287	11018	11016	11013	11005	10867	10809	10947	11093	11043	11184	11080	11040	11431	11565	11618	11805	11937	12404	12619	12559	12710	12961	13194	13373	13344	13549	13640	13672	13563	13585	13562	13314	13068	12831	12545	12100	11828	11387	10966	10449	9952	9273	8911	8548	8018	7627	7261	6829	6431	6283	5967	5620	5364	5305	4995	4863	4616	4499	4281	4240	4071	3895	3873	3706	3641	3570	3472	3371	3352	3438	3327	3413	3472	3585	3774	3792	3839	4004	4140	4163	4431	4487	4679	4747	4876	4920	4896	5052	5083	5009	5063	4900	4872	4696	4570	4389	4308	3961	3895	3588	3385	3172	2962	2758	2591	2469	2315	2247	2094	1981	1853	1818	1797	1720	1652	1523	1454	1388	1353	1253	1157	1147	1111	1008	961	914	935	933	917	890	865	784	792	805	763	791	824	783	759	739	674	653	618	587	550	534	488	486	444	439	418	405	384	386	376	368	404	375	361	375	392	374	377	371	373	337	345	353
250	244	255	255	271	272	290	316	326	348	324	352	361	365	356	339	330	298	305	293	272	256	242	238	235	218	211	234	222	224	248	224	231	252	258	263	265	303	328	327	334	351	376	414	413	475	505	532	599	686	758	790	876	949	1030	1070	1148	1212	1219	1307	1372	1365	1420	1456	1486	1527	1592	1622	1788	1762	1778	1857	1942	1999	2097	2212	2311	2362	2461	2537	2633	2829	2801	2974	3114	3241	3346	3377	3485	3536	3685	3809	3910	4102	4107	4223	4374	4481	4732	4827	5083	5123	5334	5625	5803	5750	5961	6077	6184	6319	6326	6415	6436	6614	6724	6878	6875	6918	7202	7190	7336	7635	7891	8077	8467	8751	8925	9033	9496	9808	9959	10257	10271	10312	10591	10533	10599	10513	10742	10589	10485	10628	10554	10657	10692	10493	10476	10731	10636	10758	10651	10802	10996	10977	11127	11237	11523	11431	11615	12114	12108	12475	12645	12896	13035	13045	13459	13444	13485	13572	13420	13276	13186	13119	12694	12389	12460	12044	11694	11746	11554	11054	10909	10810	10749	10396	10104	10085	9969	9782	9582	9184	9068	8855	8727	8461	8267	7967	7849	7529	7403	7217	6974	6887	6581	6572	6522	6150	6032	5962	5821	5571	5424	5302	4988	4760	4645	4404	4242	4080	3889	3759	3674	3538	3441	3339	3340	3370	3370	3415	3503	3526	3658	3714	3755	3859	4056	4215	4232	4259	4428	4408	4474	4471	4514	4448	4410	4396	4330	4123	4019	3937	3818	3728	3497	3443	3243	3135	2946	2827	2657	2583	2453	2269	2137	2010	1884	1725	1590	1471	1357	1309	1161	1129	1048	953	898	887	862	895	876	871	839	825	856	889	858	808	807	798	811	790	748	682	686	648	616	585	526	496	492	439	442	408	369	374	379	357	345	372	334	331	332	291	311	326	303	326	279	311	280
288	313	285	306	339	353	333	347	356	346	358	375	364	355	362	332	315	313	306	265	280	245	253	251	217	211	206	202	194	220	207	211	226	216	220	230	268	267	268	302	299	359	380	380	440	491	544	608	655	700	767	807	895	954	991	1074	1131	1157	1172	1232	1301	1366	1409	1372	1456	1512	1621	1657	1711	1725	1825	1877	1893	1976	2043	2132	2194	2272	2363	2477	2587	2728	2831	3036	3170	3231	3270	3474	3619	3796	3867	3980	3994	4128	4299	4296	4516	4452	4609	4814	4934	5039	5258	5352	5462	5714	6043	6266	6302	6459	6645	6758	7006	7344	7518	7620	7732	7952	8025	8352	8469	8786	8744	8993	9290	9394	9391	9491	9569	9720	9725	9650	9619	9582	9736	9524	9507	9492	9771	9851	9914	10060	10198	10375	10685	10864	11254	11669	11714	12036	12187	12524	12738	12655	12965	13132	13469	13412	13582	13213	13566	13287	13271	13175	12990	12849	12305	12063	11602	11398	10975	10780	10450	9929	9877	9640	9415	9353	9365	9206	9375	9240	9458	9731	9841	10029	10080	10260	10284	10553	10721	10687	10785	10778	10515	10546	10305	10056	9597	9418	9036	8612	8292	7989	7570	7352	6986	6624	6368	5903	5741	5366	5108	4855	4506	4261	4055	3715	3631	3383	3157	3072	2825	2780	2773	2714	2667	2786	2953	2969	3152	3152	3274	3357	3576	3703	3819	4041	4119	4177	4320	4529	4562	4654	4685	4717	4672	4770	4688	4647	4600	4444	4248	4190	4006	3880	3646	3477	3200	3102	2872	2591	2434	2212	2076	1949	1744	1632	1439	1249	1219	1093	992	1004	847	788	814	883	853	831	817	798	814	824	840	868	904	873	791	773	789	810	736	674	665	581	557	504	489	476	431	390	377	382	366	346	350	292	317	301	290	283	300	292	315	293	304	279	313	292	311
346	331	315	331	342	340	330	325	324	345	330	316	358	339	350	347	351	326	304	299	283	299	249	245	251	222	209	191	192	176	189	181	187	207	209	231	250	246	273	300	347	380	406	449	496	532	589	660	688	787	799	877	924	965	982	1071	1098	1164	1174	1271	1260	1317	1346	1408	1437	1529	1542	1679	1654	1778	1887	1888	1978	2078	2127	2214	2298	2408	2443	2633	2754	2807	2945	3086	3259	3389	3446	3545	3722	3845	3848	3997	3970	4127	4124	4249	4350	4442	4536	4786	5028	5234	5391	5637	5965	6309	6590	6911	7090	7236	7651	7871	8129	8290	8503	8424	8680	8545	8674	8696	8547	8685	8523	8634	8538	8559	8409	8492	8456	8790	8724	8748	8956	9141	9261	9422	9676	9892	10105	10384	10759	10924	11669	11974	12304	12709	12863	13256	13259	13347	13593	13670	13548	13363	13155	12859	12625	12302	12055	11639	11657	11305	10894	10625	10470	10213	9942	9767	9653	9489	9414	9305	9353	9365	9294	9347	9599	9921	9963	10203	10538	10966	11324	11617	11868	12047	12148	12100	12362	12364	12152	12024	11693	11406	10964	10607	10081	9527	9193	8595	8117	7544	7117	6548	6238	5964	5614	5228	5060	4755	4592	4281	4049	3812	3679	3418	3296	3214	3053	2981	2885	2803	2765	2779	2719	2791	2969	2989	3235	3209	3410	3492	3700	3737	3879	4030	4234	4211	4343	4430	4504	4567	4658	4642	4720	4618	4718	4635	4423	4394	4265	4125	4051	3801	3677	3542	3302	3136	2945	2751	2566	2455	2266	2093	1882	1730	1586	1448	1307	1189	1141	1019	956	877	799	765	822	819	827	753	703	716	760	723	775	784	846	829	779	715	684	717	671	592	550	556	469	475	414	403	384	372	354	373	405	353	384	378	349	362	326	362	310	323	328	326	321	333	332	319	325
336	328	320	347	327	320	320	293	320	349	351	374	352	367	363	372	367	340	363	326	330	308	279	262	260	221	219	218	191	182	184	195	179	197	213	224	234	280	335	343	376	373	466	480	519	585	628	696	755	793	822	882	960	1067	1093	1095	1173	1194	1245	1263	1339	1345	1345	1454	1474	1546	1625	1694	1796	1798	1890	2013	2125	2183	2267	2412	2549	2525	2663	2663	2845	2981	3044	3129	3274	3309	3294	3568	3634	3738	3834	3929	4019	4178	4306	4468	4722	4787	5070	5288	5641	5895	6206	6395	6806	6969	7213	7442	7761	7944	8176	8313	8426	8263	8386	8137	8129	8055	7920	7914	7890	7777	7780	7783	7801	7936	8221	8260	8413	8869	9049	9388	9566	9803	10058	10418	10527	10985	11267	11463	11732	12032	12045	12314	12445	12404	12336	12236	12179	12037	11840	11804	11535	11546	11159	10977	10619	10389	10419	10212	10163	10199	10082	10227	10165	10416	10670	10695	10759	10700	10956	11019	11257	11304	11208	11313	11203	11445	11520	11281	11445	11468	11459	11428	11108	10848	10844	10558	10410	10149	10028	9657	9370	9119	8797	8340	7976	7782	7529	7200	6745	6621	6388	6182	5831	5735	5418	5136	5018	4919	4639	4498	4308	4255	4028	3906	3893	3773	3642	3540	3377	3410	3393	3308	3417	3360	3377	3409	3447	3354	3370	3557	3448	3601	3584	3605	3622	3778	3854	3785	3903	3856	3904	3889	3932	3875	3868	3842	3786	3672	3705	3693	3536	3485	3350	3251	3165	3146	2905	2825	2557	2503	2384	2286	2091	1877	1686	1599	1371	1302	1097	1015	964	849	780	803	776	753	721	656	639	652	668	647	671	677	683	704	728	710	636	617	589	547	543	479	482	458	429	387	403	412	423	392	422	367	380	366	363	317	324	327	279	299	315	262	282	270	280	295	289
323	368	354	363	346	379	361	360	364	389	388	414	413	407	392	404	387	373	387	344	338	315	296	266	274	271	255	242	226	222	209	239	222	256	236	254	284	302	321	361	402	468	460	524	587	586	694	729	802	902	952	959	1034	1133	1123	1181	1229	1211	1279	1291	1295	1367	1419	1513	1535	1682	1668	1757	1867	2025	2028	2174	2379	2412	2492	2590	2647	2776	2795	2839	2904	2965	3105	3198	3262	3434	3572	3632	3805	3943	4162	4254	4415	4614	4848	5005	5512	5443	5712	6030	6235	6442	6945	6885	7144	7411	7653	7732	7813	7997	8060	7990	8027	8054	7870	7953	7794	7909	7961	7840	7947	7946	8267	8193	8463	8810	8932	9130	9342	9415	9741	9893	10069	9982	10108	10277	10432	10391	10532	10573	10550	10677	10585	10689	10724	10787	10793	10998	10795	10937	10916	11146	11117	11245	11099	11267	11362	11290	11688	11826	11771	11998	12044	12245	12157	12355	12293	12184	11979	11709	11616	11489	11206	10966	10680	10515	10049	9721	9446	9375	9006	8750	8649	8677	8423	8558	8374	8484	8466	8560	8501	8516	8337	8340	8371	8392	8452	8274	8143	8065	7999	7865	7701	7561	7406	7368	7053	6826	6603	6314	5978	5694	5520	5241	4977	4607	4452	4132	3979	3671	3566	3355	3204	3089	3011	2790	2803	2704	2700	2718	2788	2795	2880	2934	3003	3019	2992	3124	3173	3253	3246	3370	3410	3409	3421	3549	3592	3592	3673	3756	3657	3734	3770	3642	3545	3504	3414	3347	3212	3172	2992	2852	2686	2441	2223	2045	1809	1691	1450	1329	1123	1079	989	832	795	812	779	693	650	651	644	636	675	670	666	643	657	661	694	657	594	557	577	557	518	502	460	462	418	396	386	387	376	340	334	313	292	292	247	261	232	220	219	198	229	213	211	227	223	216	218
430	433	416	443	434	452	415	439	430	425	406	402	416	397	385	370	369	352	394	383	380	371	344	329	316	316	306	287	291	291	301	267	262	268	290	304	329	339	354	384	407	495	510	596	650	711	773	841	913	940	1000	1083	1165	1170	1202	1264	1305	1321	1341	1382	1443	1442	1548	1560	1653	1720	1847	2025	2050	2115	2207	2263	2400	2519	2611	2655	2686	2827	2848	2985	2923	3156	3160	3281	3407	3607	3732	3849	4104	4259	4491	4691	4850	5102	5361	5435	5792	5963	6236	6389	6638	6845	6959	6981	7122	7404	7587	7740	7740	8087	8048	8057	8167	8183	8271	8154	8353	8417	8581	8623	8559	8506	8588	8429	8552	8637	8551	8533	8513	8521	8725	8609	8648	8666	8809	8806	8985	9043	9124	9465	9433	9752	10076	10228	10676	10996	11120	11647	11991	11942	12252	12386	12861	12637	12726	12743	12779	12819	12749	12424	12286	12207	11960	11672	11318	11241	10831	10420	10181	9978	9673	9347	8958	8793	8573	8464	8406	8281	8108	8153	8258	8443	8426	8490	8700	8804	8989	9318	9629	9781	9803	10089	10202	10204	10337	10277	10277	10230	10002	9679	9273	9134	8731	8595	8054	7696	7289	6755	6407	5999	5559	5188	4751	4566	4182	3841	3619	3404	3136	2934	2798	2675	2527	2419	2423	2404	2420	2408	2478	2551	2660	2628	2832	2895	2979	3059	3132	3210	3334	3337	3355	3449	3486	3587	3642	3695	3683	3829	3858	3891	3961	3941	3741	3777	3759	3643	3501	3489	3240	3082	2873	2706	2541	2322	2097	1944	1679	1556	1367	1260	1092	1044	950	856	837	837	789	685	670	684	705	673	694	686	659	621	607	580	638	641	555	503	505	479	416	421	385	349	330	316	308	297	282	279	255	252	262	211	220	220	229	226	228	215	218	236	229	235	263	237	237
449	443	454	438	462	437	415	430	421	401	396	396	384	384	382	378	393	395	408	391	426	409	419	381	382	400	383	340	338	343	336	317	349	347	353	351	391	396	425	440	498	565	583	659	717	754	869	893	968	1031	1099	1145	1213	1254	1260	1351	1419	1446	1451	1462	1534	1562	1651	1705	1742	1852	1998	2105	2167	2215	2360	2425	2614	2654	2768	2789	2964	3016	3080	3109	3177	3238	3319	3373	3589	3725	3874	4034	4311	4354	4531	4889	4980	5173	5436	5586	5802	6017	6272	6429	6529	6721	6991	7165	7549	7695	7983	8187	8263	8692	8586	8723	8938	8805	8772	8556	8475	8273	8285	7925	7767	7566	7324	7334	7156	7100	7222	7190	7240	7265	7568	7828	7808	8157	8324	8558	8904	9233	9550	9843	10317	10683	11105	11389	11762	11859	12162	12491	12465	12461	12409	12402	12124	11959	11640	11201	10961	10641	10189	10014	9721	9502	9537	9320	9169	9136	9222	9376	9107	9147	9335	9264	9539	9606	9754	9966	10231	10339	10105	10485	10384	10562	10662	10844	10746	10922	11181	10879	10984	10810	10766	10722	10517	10233	10061	9773	9427	9035	8712	8233	8024	7761	7272	6846	6527	6213	5926	5654	5358	4953	4721	4444	4156	3958	3678	3447	3228	3206	2961	2947	2820	2662	2654	2650	2622	2726	2685	2784	2870	2944	3055	3145	3145	3208	3288	3455	3441	3449	3387	3422	3519	3488	3534	3539	3542	3562	3515	3525	3507	3458	3431	3440	3430	3340	3219	3178	3047	2882	2824	2661	2569	2436	2225	2165	1927	1803	1660	1531	1393	1366	1183	1202	1087	922	922	961	814	728	680	725	699	696	681	680	639	572	520	544	545	549	516	446	447	422	381	365	325	332	331	318	304	322	295	279	273	270	275	260	263	279	256	277	267	273	258	268	284	257	254	275	259
423	394	433	436	409	425	413	433	435	424	420	419	417	423	437	403	413	399	405	403	414	453	431	420	403	387	403	364	414	393	378	408	397	422	412	435	464	499	486	499	569	554	624	683	698	770	837	895	981	1038	1084	1189	1294	1325	1413	1488	1492	1548	1575	1565	1617	1669	1771	1851	1933	2012	2094	2180	2369	2431	2569	2681	2761	2879	3000	2942	3079	3124	3172	3152	3216	3238	3244	3361	3432	3538	3746	3886	4073	4229	4372	4750	4836	5179	5506	5761	5873	6215	6406	6752	6931	7211	7588	7920	7966	8372	8486	8518	8601	8619	8510	8526	8222	8063	7880	7506	7258	6926	6804	6681	6432	6578	6598	6530	6642	6874	6920	7237	7433	7794	8026	8379	8630	8978	9312	9518	9680	9913	10194	10427	10564	10747	10848	10944	10865	10800	10908	10777	10403	10327	10100	10146	9752	9477	9318	9244	9174	9024	9016	8932	9193	9294	9609	9847	10070	10372	10659	10876	11265	11510	11691	12002	11990	11989	12260	12223	12032	11758	11890	11380	11231	10895	10574	10533	10022	9730	9449	9517	9060	8970	8751	8343	8376	8141	8012	7866	7692	7522	7428	7359	7247	7014	6777	6565	6590	6426	6239	5958	5812	5628	5295	5228	5036	4842	4578	4386	4176	3995	3806	3674	3550	3389	3316	3257	3238	3112	3066	3020	3102	2988	2988	2968	3056	3100	3047	3006	3104	3045	3110	3042	3137	3162	3060	3029	3083	3091	3088	3090	3059	3095	3107	3058	3062	3027	2952	2980	2931	2789	2743	2639	2594	2444	2358	2365	2113	2057	1920	1787	1621	1585	1378	1313	1235	1093	1049	1033	895	784	756	728	749	703	666	660	616	571	542	533	538	552	505	437	464	451	397	406	391	359	386	350	346	329	331	302	317	299	279	277	254	252	253	261	253	295	249	243	234	237	233	237	227
421	424	447	418	456	443	454	466	493	473	481	464	463	450	418	416	425	418	390	388	393	404	389	409	410	431	424	435	446	452	467	464	507	486	481	511	504	486	530	546	559	577	648	672	752	795	834	929	1016	1014	1133	1219	1283	1344	1460	1496	1549	1599	1657	1686	1792	1871	1875	1978	2090	2226	2349	2503	2639	2724	2883	2968	2959	3095	3101	3131	3104	3167	3086	3183	3078	3168	3187	3129	3309	3408	3533	3758	3976	4235	4462	4848	5129	5362	5783	5973	6409	6576	6960	7295	7260	7537	7670	7808	7893	7925	7639	7730	7521	7426	7253	7226	7079	6918	6892	6671	6567	6569	6660	6805	6940	6953	7135	7221	7470	7549	7712	8012	8170	8110	8465	8482	8620	8942	9023	9071	8812	8969	8885	9038	9059	9073	9036	8964	9222	9099	9157	9391	9396	9461	9706	9525	9700	9857	9923	10141	10369	10251	10483	10781	10894	11057	11332	11749	11886	12098	12147	12119	12226	12190	12092	11969	11641	11565	11279	10935	10539	10201	9897	9392	9104	8915	8687	8470	8543	8460	8258	8166	7993	8081	7990	8021	8018	8201	8359	8418	8543	8590	8585	8592	8702	8514	8489	8271	8151	8235	7733	7581	7420	6999	6692	6341	6010	5705	5307	4864	4582	4271	3934	3703	3446	3215	2969	2847	2755	2682	2675	2619	2563	2596	2703	2672	2726	2829	2919	2831	3021	3095	3046	3087	3087	3122	3128	3198	3178	3226	3254	3250	3233	3126	3241	3282	3204	3194	3118	3102	3049	2945	2966	2831	2670	2672	2466	2437	2259	2074	1904	1740	1673	1557	1404	1341	1205	1048	1043	1020	933	861	781	744	733	761	759	729	676	645	583	583	586	577	554	491	528	499	449	436	400	386	366	339	329	324	300	271	254	246	234	232	227	198	207	237	259	224	259	239	238	256	255	239	260
434	442	507	471	490	475	466	464	456	448	440	434	433	408	401	346	354	340	369	370	356	373	388	393	405	426	426	451	448	478	487	517	497	517	525	554	534	592	567	542	595	633	683	732	757	815	884	936	1023	1094	1129	1188	1326	1365	1457	1518	1575	1622	1730	1874	1948	2010	2110	2251	2324	2441	2625	2741	2823	2894	2930	2896	3064	3100	3102	3029	3080	3062	3060	3044	3019	3090	3070	3150	3185	3445	3579	3801	3950	4250	4496	4645	5286	5383	5719	5916	6154	6509	6581	6654	6762	6813	6736	7020	6944	6916	6737	6882	6818	6928	6963	7026	7124	7227	7338	7433	7384	7353	7375	7409	7414	7240	7307	7346	7363	7261	7193	7264	7362	7290	7180	7350	7480	7535	7747	7743	7707	7833	7963	8333	8409	8517	8836	9192	9409	9539	9797	10189	10513	10817	11012	10970	11023	10848	11051	10792	11000	10887	10739	10754	10592	10660	10463	10505	10576	10244	10070	10176	9922	9777	9809	9692	9656	9637	9747	9504	9526	9380	9505	9481	9437	9534	9431	9653	9774	9699	9758	9813	9875	10032	9974	9962	10061	10174	9978	10021	9936	9650	9800	9334	9317	8925	8711	8457	8044	7775	7386	6974	6598	6297	5755	5389	4993	4625	4405	4075	3744	3502	3180	3031	2861	2712	2555	2565	2558	2568	2611	2744	2835	2856	2910	3007	3184	3285	3352	3451	3491	3526	3606	3631	3684	3575	3708	3697	3779	3752	3631	3598	3523	3557	3429	3388	3264	3289	3145	3084	2976	2821	2657	2658	2533	2340	2219	2096	1958	1864	1793	1651	1474	1504	1367	1315	1315	1123	1100	1095	1003	949	852	793	820	797	753	763	705	642	643	611	677	633	560	523	507	477	389	425	360	350	335	316	280	294	284	275	260	261	252	246	261	259	272	306	345	311	343	324	348	323	339	341	366
410	422	414	419	428	423	403	411	399	398	375	366	391	369	339	351	341	372	330	334	357	363	366	371	375	413	418	422	433	472	457	463	514	543	546	513	564	588	591	591	600	622	667	699	732	777	856	846	980	987	1089	1163	1257	1345	1440	1580	1609	1740	1823	1974	2059	2124	2175	2309	2378	2517	2627	2666	2810	2875	2888	3002	2966	3014	3052	3202	3044	3083	3094	3132	3003	3079	3068	3118	3198	3366	3518	3677	3738	3894	4123	4392	4665	4835	5054	5179	5453	5634	5854	5882	6003	6104	6426	6614	6610	6819	6858	6965	7137	7364	7305	7411	7397	7309	7335	7179	7184	6837	6736	6472	6359	6380	6230	6278	6380	6495	6550	6605	6613	6833	6964	7222	7492	7681	8036	8285	8432	8640	9048	9290	9590	9930	10089	10452	10637	10517	10660	10725	10735	10642	10331	10175	10016	9821	9648	9252	8815	8783	8484	8457	8379	8439	8489	8659	8634	8690	9048	9341	9352	9801	9903	10426	10542	10734	11108	11424	11386	11554	11895	11735	11984	11981	11850	12023	11804	11608	11609	11087	10761	10698	10030	9939	9639	9286	8960	8482	8139	8064	7747	7440	7233	6967	6761	6459	6289	6036	5903	5648	5405	5142	4966	4665	4406	4199	4011	3809	3682	3557	3334	3227	3117	3105	3070	3074	3154	3219	3278	3334	3352	3476	3466	3575	3632	3694	3844	3901	3887	3895	3844	3868	3905	3853	3909	3822	3800	3643	3735	3460	3407	3368	3223	3086	3045	2854	2704	2708	2651	2573	2455	2360	2239	2150	2112	1995	1871	1856	1668	1728	1606	1534	1452	1370	1360	1218	1156	1177	1136	1033	935	872	840	828	771	770	714	728	710	731	719	661	571	522	555	507	454	485	413	407	364	393	374	355	366	331	341	343	333	356	340	339	368	390	394	403	399	400	407	399	373	433	405
367	371	361	347	353	343	362	352	364	365	366	373	378	402	345	353	353	338	332	304	323	321	315	310	326	336	343	354	369	416	412	441	439	493	526	531	557	536	538	568	600	595	637	653	669	713	752	820	905	971	986	1121	1203	1281	1451	1527	1586	1681	1810	1859	2027	2059	2167	2333	2434	2500	2645	2840	2884	3030	3146	3118	3189	3203	3194	3146	3174	3138	3010	3027	2905	2901	2920	2944	2979	3108	3141	3354	3426	3593	3754	3911	4160	4339	4615	4891	5122	5468	5767	5981	6147	6258	6463	6581	6670	6641	6726	6759	6735	6758	6556	6453	6315	6220	6105	6001	5869	5912	5846	5914	6081	6092	6229	6438	6687	7039	7229	7319	7726	8077	8120	8483	8604	8723	9129	9225	9414	9404	9445	9683	9585	9672	9614	9488	9213	9067	8980	9001	8856	8678	8531	8414	8319	8267	8179	8208	8324	8277	8356	8556	8552	8982	9294	9488	10013	10511	10675	11118	11321	11710	11913	12182	12464	12548	12474	12591	12413	12265	11957	11806	11593	11272	10795	10605	10086	9685	9306	9010	8594	8312	7768	7655	7405	7255	6942	6715	6512	6525	6398	6367	6340	6211	6236	6140	6259	6298	6184	6058	6049	5854	5727	5491	5345	5189	5035	4882	4716	4443	4213	3970	3936	3813	3706	3746	3563	3525	3430	3434	3324	3358	3390	3398	3416	3515	3552	3569	3639	3640	3666	3766	3721	3608	3692	3681	3590	3569	3519	3467	3434	3285	3169	3072	3061	2919	2768	2715	2558	2449	2451	2363	2349	2118	2138	1989	1894	1866	1730	1705	1559	1515	1431	1250	1292	1232	1114	1072	1124	1071	1000	913	854	833	805	786	795	750	784	814	807	732	636	632	640	592	584	549	527	538	454	455	419	441	405	407	371	376	341	354	332	333	349	372	355	388	384	398	381	393	368	416	415
366	328	351	371	375	368	380	363	362	364	390	363	368	344	346	298	302	276	296	292	269	275	259	275	263	294	271	317	308	336	367	406	403	443	485	493	496	505	521	507	533	577	581	590	607	668	700	725	808	847	970	1013	1116	1231	1318	1427	1602	1690	1767	1889	2076	2131	2308	2400	2518	2636	2844	2928	2962	3128	3207	3172	3128	3049	3116	3049	2974	2849	2797	2807	2714	2675	2719	2776	2773	2820	2990	3096	3258	3515	3804	3957	4211	4474	4682	4980	5212	5412	5677	5677	5822	5824	5923	5814	5823	5855	5727	5543	5676	5652	5583	5730	5725	5777	5910	6114	6348	6476	6772	6826	7159	7189	7562	7767	7886	8270	8359	8321	8438	8481	8585	8687	8792	8585	8655	8380	8280	8294	8264	8190	8176	8358	8182	8118	8399	8288	8476	8592	8767	8760	8965	9056	9329	9546	9671	9869	10047	10036	10244	10501	10512	10872	11040	11173	11061	11326	11462	11323	11395	11219	11099	10939	10882	10606	10348	10218	9706	9706	9353	9218	8969	8689	8577	8476	8395	8372	8075	7963	7909	7832	7649	7635	7460	7450	7430	7381	7324	7306	7292	7396	7272	7459	7202	7370	7328	7311	7063	6927	6765	6568	6265	6115	5810	5434	5134	4891	4542	4163	3899	3622	3448	3295	3163	3138	3044	2956	2865	2834	2939	2970	3072	3166	3182	3324	3387	3581	3625	3776	3714	3825	3868	3790	3922	3969	4021	3937	3924	3940	3853	3791	3615	3483	3343	3276	3128	3023	2918	2711	2663	2503	2352	2182	2079	1956	1807	1658	1619	1509	1396	1355	1297	1213	1193	1170	1098	1068	1057	1095	1096	1044	1032	1034	962	1003	982	964	932	944	848	768	697	724	713	633	620	565	515	513	463	449	438	411	364	346	324	326	306	293	318	285	329	330	317	345	382	376	413	441	439	434	444
373	361	388	360	353	328	340	318	300	283	306	297	281	275	277	276	275	247	254	238	257	255	232	257	249	247	275	289	317	289	332	351	360	367	422	437	438	454	480	465	486	517	536	523	563	564	600	649	721	777	884	960	1096	1196	1334	1416	1599	1699	1848	1965	2074	2238	2334	2421	2522	2606	2769	2802	2793	2858	2893	2823	2865	2779	2738	2742	2700	2730	2754	2697	2728	2671	2773	2810	2826	2979	3106	3256	3415	3583	3805	3896	4094	4229	4406	4502	4710	4746	4802	4888	4887	5039	5014	5040	5018	5153	5387	5523	5753	5887	6143	6351	6598	6888	7015	7100	7451	7471	7589	7770	7690	7710	7780	7677	7768	7759	7712	7645	7628	7516	7556	7623	7472	7670	7616	7745	7807	7802	8027	8212	8445	8691	8866	8969	9535	9536	9943	10287	10435	10694	10884	10882	10806	10945	11002	11034	10983	10746	10428	10202	10075	10003	9661	9540	9281	9019	9068	8824	8561	8530	8560	8582	8587	8539	8501	8557	8415	8631	8705	8907	9076	8969	9205	9317	9496	9734	9643	9645	9545	9461	9388	9357	9113	8845	8612	8322	8053	7870	7743	7422	7164	7053	6632	6492	6308	6142	6012	5698	5472	5221	4995	4718	4429	4241	4034	3874	3501	3348	3259	3109	3011	2880	2847	2792	2794	2861	2832	2894	2993	3108	3117	3264	3388	3496	3759	3836	3914	4048	4138	4159	4223	4263	4398	4330	4468	4394	4371	4236	4166	4044	3811	3666	3459	3443	3232	3047	2852	2738	2555	2377	2233	2097	1968	1789	1688	1565	1514	1397	1370	1297	1308	1253	1193	1208	1233	1176	1109	1177	1210	1196	1207	1122	1149	1110	1063	1050	973	873	815	740	747	679	642	588	566	487	522	464	445	420	387	369	365	320	346	356	336	337	321	341	388	409	415	444	463	493	502	515	502	524	512
369	352	374	325	337	313	284	268	294	279	255	260	262	253	257	265	279	268	268	272	267	283	243	246	261	251	237	243	257	267	268	295	299	326	378	388	391	417	441	421	426	465	474	479	522	561	566	642	711	787	858	957	1071	1216	1293	1460	1575	1699	1855	1906	1977	2108	2257	2280	2251	2343	2446	2535	2600	2563	2682	2678	2748	2739	2727	2771	2805	2839	2798	2799	2788	2807	2886	2884	3035	2970	3177	3174	3289	3388	3534	3673	3779	3720	3919	4000	4151	4190	4416	4604	4799	4869	5050	5319	5477	5680	5876	6185	6359	6593	6727	6788	7033	6952	7104	7272	7201	7163	7089	7095	7024	6874	6861	6757	6798	6932	6990	7060	7225	7315	7581	7568	7946	8102	8364	8549	8978	9141	9290	9726	9940	10234	10231	10423	10516	10572	10712	10554	10669	10594	10389	10278	9939	9604	9497	9388	9073	8823	8598	8454	8337	8266	8118	8140	8258	8162	8325	8165	8440	8418	8586	8734	8880	9206	9527	9651	9931	10069	10319	10474	10633	10434	10453	10754	10500	10480	10026	10055	9471	9137	8793	8290	7837	7498	6978	6701	6450	6020	5944	5494	5379	5367	5104	5036	4994	4837	4743	4704	4616	4539	4403	4391	4215	4143	3981	3849	3733	3643	3574	3475	3349	3324	3230	3242	3204	3188	3173	3382	3354	3403	3385	3446	3542	3551	3692	3784	3848	3965	4026	4042	4135	4123	4118	4163	4143	4080	3985	4075	3945	3813	3774	3570	3502	3259	3110	2969	2805	2630	2444	2323	2206	2065	1918	1802	1663	1568	1494	1379	1379	1329	1321	1305	1161	1186	1163	1182	1120	1084	1054	1109	1168	1130	1109	1038	1021	961	860	775	720	742	723	612	561	569	542	503	519	502	490	435	461	441	431	417	391	408	408	385	402	398	425	430	440	481	478	506	486	511	496	533	494
338	369	340	318	330	318	328	307	293	291	285	283	272	281	262	282	287	279	264	258	306	267	287	247	258	262	261	259	275	283	286	314	331	341	376	380	409	428	442	421	482	482	503	509	505	564	572	698	720	773	882	961	1076	1214	1299	1402	1568	1614	1765	1870	1975	2032	2110	2241	2341	2392	2456	2562	2640	2686	2770	2734	2775	2763	2841	2750	2802	2833	2839	2826	2784	2822	2803	2823	2942	2908	2987	3079	3195	3348	3497	3552	3842	3876	4055	4200	4374	4692	4781	5054	5218	5345	5528	5787	5915	5936	6070	6244	6489	6474	6463	6517	6502	6662	6737	6730	6890	6892	6835	7057	7097	7117	7232	7321	7601	7699	7925	8057	8265	8485	8581	8714	9020	9046	9249	9399	9300	9514	9608	9445	9585	9412	9349	9505	9373	9237	9262	9082	9046	8988	9027	8981	8914	8933	9040	9004	9046	9010	8948	9151	9160	9335	9417	9512	9660	9783	9842	9729	10019	9890	9905	10063	10099	9989	9862	9999	9685	9805	9521	9502	9230	9007	8765	8445	8152	7982	7631	7570	7197	6917	6681	6538	6227	6055	5895	5765	5691	5523	5584	5412	5413	5377	5280	5270	5286	5374	5371	5429	5513	5355	5213	5254	5222	5067	5022	4847	4662	4459	4146	3993	3921	3725	3594	3447	3334	3236	3120	3002	2964	2916	2928	2945	2955	3038	3050	3086	3182	3344	3298	3520	3588	3722	3681	3795	3872	3892	3901	3905	3892	3808	3686	3628	3572	3355	3247	3008	2884	2831	2553	2459	2269	2135	1938	1857	1712	1574	1470	1375	1343	1252	1198	1169	1129	1040	1051	1087	1087	988	963	929	956	945	928	912	880	880	820	831	818	769	722	661	649	639	595	615	579	575	509	479	479	466	430	417	401	383	373	347	347	335	348	357	366	378	391	394	414	424	389	402	397
370	358	382	355	355	369	347	337	327	331	288	299	292	278	272	279	274	260	276	298	280	304	284	310	330	314	311	324	321	325	359	358	386	371	413	427	445	441	468	474	479	516	541	562	566	657	663	715	781	858	920	1021	1117	1260	1363	1492	1593	1703	1831	1922	2058	2158	2290	2348	2442	2517	2490	2542	2659	2605	2674	2664	2615	2585	2633	2712	2676	2671	2698	2774	2883	2958	2923	2963	3089	3183	3372	3542	3580	3787	3969	4069	4332	4461	4566	4631	4926	4941	5001	5325	5296	5371	5457	5553	5756	5704	5971	6063	6393	6439	6537	6796	6994	7303	7569	7670	7891	8071	8172	8434	8509	8439	8718	8494	8508	8624	8622	8601	8669	8510	8386	8238	8304	8257	8134	8036	7917	8009	7948	7949	8050	8209	8408	8415	8728	8870	9171	9386	9742	9745	10028	10240	10689	10739	10893	11112	11069	11253	11211	11260	11030	10962	10885	10779	10531	10193	9882	9437	9193	8861	8461	8296	7941	7740	7450	7338	7259	7209	6998	6840	6863	6746	6864	6863	6836	6931	7129	7155	7276	7245	7347	7412	7211	7215	7172	7363	7206	7026	7047	6812	6737	6631	6577	6449	6394	6152	6186	6065	5970	5792	5496	5337	5216	4993	4727	4520	4232	3931	3726	3524	3348	3194	2979	2765	2698	2614	2376	2349	2336	2367	2460	2425	2468	2533	2645	2759	2888	2961	3113	3212	3290	3446	3672	3672	3922	3890	4000	3959	4096	4017	3965	3830	3804	3477	3379	3167	3120	2900	2702	2491	2351	2140	1984	1804	1676	1578	1433	1362	1304	1210	1239	1132	1117	1112	1124	1092	1097	1141	1126	1102	1052	1061	1004	947	923	924	906	870	765	707	649	672	619	561	546	515	488	471	426	455	406	385	359	320	299	289	257	272	263	253	233	237	278	292	323	323	342	372	366	369	393
406	418	394	387	402	372	351	352	341	325	303	296	277	262	296	274	297	317	326	310	347	391	393	415	395	421	387	394	413	382	394	427	417	408	436	466	517	523	484	562	582	588	609	656	682	709	770	823	885	943	1071	1196	1290	1385	1424	1612	1789	1859	1948	2045	2185	2221	2336	2299	2353	2427	2390	2468	2456	2460	2478	2432	2530	2601	2628	2664	2778	2902	2978	3084	3118	3214	3405	3525	3631	3681	3941	4066	4162	4220	4246	4347	4553	4538	4588	4643	4663	4881	5035	4976	5163	5379	5401	5531	5935	6216	6421	6835	7251	7518	7856	8239	8562	8745	8960	9156	9150	9213	9191	9133	8911	8761	8455	8167	7976	7658	7368	7197	7062	7022	6792	6680	6741	6701	6811	7023	7212	7471	7719	8257	8551	8914	9383	9906	10156	10673	10976	11550	11529	11610	11733	11780	11862	11694	11718	11388	11160	10839	10515	10043	9723	9220	8798	8434	8152	7772	7555	7314	6993	6799	6661	6562	6572	6464	6607	6690	6720	6985	7118	7275	7408	7608	7849	8027	8403	8643	8821	9006	9067	8994	8996	9060	8751	8655	8205	7999	7763	7523	7226	6893	6527	6213	5918	5714	5575	5242	5143	4973	4829	4691	4456	4370	4248	4178	3928	3849	3669	3514	3380	3354	3199	2999	2911	2760	2770	2645	2557	2470	2525	2557	2466	2435	2478	2526	2679	2707	2796	2892	3063	3116	3234	3350	3548	3636	3776	3835	3829	3918	3857	3944	3772	3671	3549	3359	3187	3054	2898	2781	2560	2415	2290	2114	1955	1812	1735	1608	1440	1428	1392	1339	1320	1239	1210	1169	1207	1157	1093	1051	1108	1103	1079	1024	985	904	873	803	748	691	633	552	574	511	451	453	418	400	403	363	375	348	307	319	293	290	232	253	234	255	228	210	252	276	292	328	340	336	374	383	401	428	445
409	391	378	408	357	365	382	352	367	323	341	343	353	349	351	340	314	343	348	365	375	402	423	434	411	438	446	441	449	448	480	493	474	501	546	564	577	610	637	667	675	688	753	795	802	866	918	961	1052	1116	1232	1337	1465	1520	1670	1775	1861	1988	2047	2084	2111	2144	2265	2269	2295	2401	2354	2435	2471	2571	2604	2670	2724	2782	2895	3034	3042	3224	3395	3385	3580	3654	3780	3894	3972	4087	4092	4163	4162	4328	4333	4371	4507	4530	4528	4709	4801	5138	5195	5397	5735	5928	6231	6600	6816	7386	7768	7989	8222	8629	8802	8832	8989	9057	8914	8724	8744	8557	8213	7871	7717	7363	7089	6844	6726	6534	6398	6373	6520	6498	6565	6800	6880	7285	7534	7937	8262	8800	9079	9557	9734	10440	10490	10757	10799	10967	11047	10782	10877	10429	10211	10069	9763	9574	9290	8897	8523	8397	8123	7744	7726	7528	7356	7239	7457	7488	7615	7616	7537	7710	7906	7746	8072	7975	8120	8273	8422	8663	8739	8734	8802	9001	8917	9042	8951	9098	8850	8735	8590	8189	8058	7792	7533	7272	6901	6645	6485	6077	5967	5816	5617	5315	5102	5164	4911	4803	4783	4738	4761	4590	4590	4557	4539	4472	4507	4360	4240	4162	4199	3927	3838	3637	3597	3409	3298	3214	3079	2914	2884	2642	2632	2578	2537	2447	2472	2511	2472	2595	2677	2676	2851	2915	3023	3105	3274	3362	3347	3444	3522	3483	3408	3347	3269	3193	3057	2912	2781	2638	2515	2383	2261	2074	1852	1837	1769	1578	1467	1436	1390	1312	1205	1210	1088	1050	1077	1063	1047	940	892	925	856	831	775	750	702	636	614	584	550	538	494	463	448	454	409	428	380	378	354	347	323	314	302	293	262	271	261	259	206	219	228	258	276	284	281	295	327	341	328	323	359
397	403	392	397	374	424	406	384	393	371	396	384	375	368	372	356	378	376	359	389	382	393	428	449	469	470	468	494	492	515	526	585	566	583	613	620	701	683	745	741	779	817	808	864	909	957	1023	1081	1155	1277	1317	1463	1552	1688	1699	1779	1913	2005	2021	2133	2226	2244	2434	2441	2480	2517	2685	2679	2710	2786	2904	2930	2934	3072	3145	3194	3372	3396	3432	3602	3555	3831	3893	3898	3991	4048	4178	4222	4204	4361	4466	4659	4815	4887	5213	5285	5551	5831	6079	6274	6427	6812	7073	7257	7372	7578	7874	8056	8008	8165	8114	8169	8213	8080	7851	7816	7813	7678	7560	7369	7372	7389	7264	7228	7114	7148	7128	7184	7220	7312	7392	7561	7765	7654	8033	8012	8193	8437	8613	8582	8832	9008	9077	8797	8956	8807	8903	8765	8742	8586	8583	8394	8185	8300	8304	8267	8252	8201	8384	8422	8554	8777	8935	8868	9126	9221	9340	9419	9364	9348	9256	9017	8960	8895	8745	8387	8274	8074	7785	7602	7496	7416	7270	7073	6988	6952	6786	6878	6820	6926	6815	6848	6870	6786	6818	6756	6767	6740	6661	6529	6475	6273	6047	6203	6012	5897	5918	5828	5883	5812	5705	5535	5501	5531	5407	5231	5020	5058	4735	4464	4227	4055	3795	3563	3443	3115	2963	2716	2517	2356	2267	2210	2168	2056	2093	2125	2161	2152	2289	2347	2413	2523	2660	2806	2825	2966	3128	3211	3322	3325	3252	3189	3119	3043	2907	2801	2698	2499	2453	2268	2134	2064	1987	1880	1697	1613	1463	1396	1311	1300	1166	1133	1112	1082	1028	981	983	975	922	901	846	841	782	763	740	692	701	696	624	566	561	542	507	458	467	464	411	404	380	335	333	322	291	258	257	222	204	190	173	161	163	164	169	185	183	201	192	220	239	258	285
406	429	412	396	389	384	404	385	380	402	373	408	382	344	361	351	342	343	347	381	360	378	450	447	450	473	497	510	520	560	572	603	622	606	670	659	706	718	754	828	856	892	945	942	982	1055	1158	1184	1298	1329	1484	1566	1635	1728	1777	1886	2000	2133	2215	2345	2381	2461	2579	2583	2676	2671	2675	2775	2880	2899	3021	3002	3033	3113	3175	3243	3398	3430	3517	3602	3654	3816	3978	4065	4161	4276	4501	4589	4853	4853	5048	5222	5366	5467	5623	5721	5984	6035	6223	6283	6380	6427	6694	6710	6809	7029	6990	7068	7393	7417	7692	7817	7986	8072	8133	8311	8363	8314	8442	8480	8405	8501	8216	7839	7761	7614	7343	7139	6780	6834	6666	6561	6379	6478	6503	6563	6489	6700	6789	6957	7393	7496	7991	8165	8368	8574	8773	8902	9005	9123	9240	9432	9382	9481	9489	9390	9596	9567	9481	9774	9459	9546	9481	9328	9076	8851	9020	8638	8349	8189	7751	7524	7307	7082	6851	6713	6636	6558	6412	6445	6449	6547	6500	6582	6997	7054	7268	7504	7625	7849	7938	8221	8388	8514	8390	8296	8539	8373	8245	7966	7836	7597	7221	7017	6828	6709	6457	6196	5953	5799	5599	5438	5298	5113	4884	4746	4508	4298	4045	3863	3721	3523	3346	3159	2972	2936	2730	2651	2608	2458	2395	2353	2264	2188	2211	2211	2231	2231	2337	2366	2420	2556	2603	2737	2825	2933	3058	3134	3106	3200	3147	3106	3032	2921	2881	2768	2626	2506	2318	2205	2162	2056	1845	1765	1621	1589	1513	1444	1418	1296	1324	1251	1204	1206	1194	1150	1081	1040	1008	1022	993	954	875	875	820	741	697	673	625	592	593	546	478	468	417	389	351	317	311	278	254	246	220	184	190	155	151	150	142	135	150	137	155	186	174	211	214	232	263	261	287
385	359	376	377	350	360	378	367	376	359	372	376	344	328	340	368	337	335	348	375	373	403	406	444	438	447	438	505	499	536	511	551	568	591	667	716	745	789	840	857	897	943	1043	988	1049	1139	1237	1281	1384	1455	1538	1638	1737	1858	1957	2030	2158	2193	2294	2395	2379	2471	2489	2536	2551	2666	2667	2734	2740	2819	2894	2992	3045	3050	3167	3270	3433	3532	3595	3800	3834	4104	4180	4400	4528	4587	4827	4889	4894	4912	4984	5052	5109	5097	5211	5171	5278	5281	5414	5609	5745	5782	6086	6363	6620	6844	7213	7414	7813	8046	8295	8527	8641	8987	9076	8939	8945	8745	8663	8308	8036	7701	7194	6785	6254	5967	5667	5390	5302	5145	5024	5139	5141	5411	5684	5910	6428	6839	7233	7831	8092	8729	9184	9464	9780	10020	10067	10419	10082	10000	9960	9703	9545	9258	8994	8803	8479	8385	7955	7772	7633	7331	7267	7031	6990	7113	7046	7151	7221	7237	7259	7380	7196	7363	7309	7435	7573	7574	7565	7695	7807	8031	8278	8632	8638	8831	9015	9100	9283	9393	9464	9477	9404	9210	8996	8760	8568	8183	7952	7496	7102	6506	6124	6011	5579	5353	5132	4952	4752	4699	4470	4354	4363	4225	4153	4099	3978	3943	3896	3829	3765	3696	3648	3575	3481	3393	3307	3316	3171	3107	2929	2886	2783	2757	2654	2593	2587	2542	2578	2587	2653	2676	2732	2695	2793	2880	2949	2931	2930	2919	2926	2855	2891	2762	2658	2604	2483	2433	2312	2138	2051	1886	1898	1801	1684	1614	1586	1533	1499	1449	1426	1359	1307	1272	1180	1156	1086	1057	1003	965	887	846	804	731	737	699	658	682	617	566	538	534	461	433	380	368	348	329	289	282	225	238	204	200	203	178	195	170	179	174	194	191	207	237	232	242	252	278	308	337	341
329	301	317	310	323	325	325	319	317	362	344	360	333	368	345	365	334	338	335	335	340	344	357	363	382	372	390	402	430	427	453	506	509	550	639	648	670	744	798	816	840	866	955	979	1054	1092	1187	1284	1367	1468	1557	1681	1780	1850	1979	2020	2041	2052	2092	2189	2190	2269	2294	2327	2391	2483	2467	2574	2650	2787	2930	3004	3107	3168	3253	3447	3539	3607	3761	3864	4060	4058	4166	4210	4274	4380	4421	4359	4442	4352	4327	4408	4418	4600	4624	4798	4951	5069	5294	5608	5919	6245	6601	6970	7118	7581	7818	7908	8229	8374	8394	8398	8190	8000	7854	7494	7300	6943	6645	6185	5907	5648	5448	5206	5129	4961	4913	4847	4969	5157	5322	5662	5907	6284	6812	7155	7533	7968	8494	8746	9105	9360	9582	9660	9637	9547	9182	8832	8509	8293	7744	7547	7145	6879	6475	6317	6126	6199	6157	6233	6376	6588	6728	7071	7358	7657	7958	8419	8829	9014	9128	9409	9207	9412	9240	9260	9266	9266	9296	9050	9107	8974	8891	8716	8709	8525	8407	8077	8110	8115	7842	7595	7534	7303	7108	7006	6732	6640	6442	6247	6020	5718	5539	5348	5123	4867	4743	4634	4659	4392	4424	4531	4387	4364	4440	4430	4433	4378	4351	4470	4405	4327	4340	4200	4216	4086	4067	3934	3848	3649	3409	3307	3114	2938	2804	2729	2709	2604	2575	2621	2626	2626	2657	2632	2691	2758	2777	2834	2774	2825	2788	2767	2709	2613	2502	2504	2387	2326	2258	2134	2082	2012	1868	1761	1682	1662	1645	1529	1481	1403	1423	1330	1249	1213	1139	1112	1028	1008	921	947	878	903	875	808	812	789	718	690	692	659	687	654	542	562	537	468	489	422	435	348	345	301	266	269	250	258	253	230	219	230	213	210	223	234	220	228	230	231	252	279	309
292	297	318	269	285	293	307	316	336	315	355	321	336	324	316	313	299	289	287	275	286	276	269	291	305	304	313	312	347	383	405	409	449	472	518	540	595	652	700	747	780	859	916	1014	1040	1111	1195	1216	1354	1467	1482	1563	1605	1669	1756	1769	1864	1947	1957	1976	2062	2178	2205	2261	2346	2465	2504	2569	2741	2853	2849	2971	3066	3233	3282	3403	3424	3511	3591	3693	3640	3657	3693	3764	3716	3828	3784	3884	3992	4028	4041	4272	4333	4615	4748	4976	5224	5361	5702	5962	6328	6292	6676	6708	6871	6845	7007	6855	6977	6905	6674	6569	6481	6404	6052	5948	5936	5887	5766	5633	5700	5632	5721	5668	5673	5751	5722	5915	5966	6008	6191	6327	6518	6619	6855	7145	7195	7384	7518	7617	7681	7630	7612	7637	7530	7361	7097	6968	6745	6749	6590	6426	6363	6393	6340	6425	6599	6821	7095	7449	7689	8276	8726	8989	9263	9848	9788	10197	10269	10199	10052	10219	9691	9348	9110	8693	8429	8061	7898	7599	7250	6944	6902	6732	6494	6484	6471	6480	6615	6653	6782	6761	6833	6982	6937	7016	6943	6918	6872	6688	6637	6376	6207	6097	5876	5652	5420	5421	5140	5032	4930	4976	4929	4898	4777	4730	4698	4653	4541	4561	4414	4448	4308	4146	4068	3950	3787	3689	3586	3458	3426	3266	3138	3081	2999	2995	2886	2853	2853	2870	2872	2760	2797	2788	2791	2814	2830	2827	2852	2815	2829	2754	2718	2528	2470	2494	2399	2331	2260	2128	2086	1982	1941	1879	1788	1678	1654	1608	1484	1445	1388	1369	1291	1212	1171	1168	1133	1087	1059	1044	1033	1043	994	964	962	966	939	943	926	911	872	854	779	748	699	682	605	559	493	452	392	349	314	310	271	257	259	244	211	210	221	201	204	210	199	193	190	251	261	279	324
295	290	287	284	255	299	299	309	314	313	303	334	327	267	285	264	268	243	243	208	234	229	222	213	224	232	281	274	262	287	317	344	366	399	449	494	518	559	628	653	760	816	887	959	998	1042	1089	1202	1210	1279	1360	1389	1501	1544	1600	1692	1767	1805	1887	1991	2036	2058	2120	2251	2329	2416	2331	2417	2464	2535	2644	2709	2734	2795	2836	2908	2967	2936	3051	3053	3184	3316	3427	3377	3418	3536	3712	3810	3953	4052	4195	4240	4328	4490	4635	4815	4919	5121	5065	5331	5313	5461	5436	5521	5643	5741	5864	5923	6124	6104	6281	6185	6367	6480	6613	6675	6667	6616	6576	6585	6444	6304	6270	6244	6076	5838	5777	5638	5471	5456	5517	5392	5460	5448	5584	5735	5872	6057	6264	6390	6690	6800	7058	7232	7346	7594	7499	7706	7775	7642	7763	7777	7676	7649	7608	7678	7821	8006	8000	8275	8460	8811	8926	8935	8912	9075	9096	8881	8750	8568	8359	8049	7754	7636	7274	6895	6635	6557	6551	6455	6351	6169	6440	6220	6542	6658	6852	6986	7222	7445	7629	7743	7792	7980	8155	8046	8000	8053	7748	7490	7213	7088	6474	6298	5954	5640	5340	5044	4848	4543	4453	4250	4121	4061	3995	3916	3842	3857	3771	3806	3798	3707	3863	3785	3748	3723	3773	3772	3826	3708	3746	3657	3549	3459	3476	3472	3362	3355	3192	3186	3161	3107	3132	3135	3067	3069	3044	2974	2924	2962	2869	2771	2691	2647	2553	2453	2459	2374	2232	2232	2133	2053	1963	1887	1812	1764	1744	1653	1610	1561	1524	1505	1388	1366	1326	1375	1318	1280	1235	1249	1200	1183	1185	1161	1110	1070	1085	1046	1022	1031	952	909	834	784	728	660	616	527	510	451	431	369	351	341	319	289	289	282	265	264	268	253	226	228	252	247	266	292	321	382	407
311	261	273	284	275	273	274	275	287	289	286	288	268	268	250	262	258	266	234	236	232	211	224	196	207	203	210	223	237	265	262	269	295	327	385	401	462	521	526	601	662	715	824	830	917	972	1021	1090	1093	1136	1272	1349	1475	1547	1567	1627	1685	1715	1729	1820	1828	1884	1916	1984	1986	2043	2123	2123	2189	2233	2225	2324	2376	2505	2568	2603	2733	2772	3006	2981	3121	3187	3240	3358	3453	3422	3602	3541	3581	3645	3639	3646	3719	3683	3866	3883	3973	4036	4346	4436	4558	4948	5234	5425	5693	6040	6273	6660	6875	6844	6914	7212	7067	7111	6981	6873	6619	6439	6227	5861	5789	5270	5136	4963	4800	4588	4546	4541	4465	4539	4758	4791	5068	5339	5675	5993	6196	6639	7070	7573	7817	8122	8406	8594	8725	8962	8791	8634	8644	8412	8131	7862	7575	7306	7204	6975	6858	6673	6896	6620	6818	6988	6946	7221	7158	7329	7427	7470	7533	7715	7606	7560	7493	7461	7447	7501	7270	7236	7195	7270	7228	7328	7555	7407	7596	7714	7820	7931	7941	7953	7934	8021	8009	7988	7788	7611	7213	7035	6752	6436	5985	5745	5269	4915	4638	4281	4141	3948	3774	3480	3459	3353	3302	3296	3338	3430	3324	3454	3563	3624	3748	3738	3950	4021	4027	4176	4164	4208	4208	4204	4167	4145	4044	3900	3905	3807	3721	3610	3527	3358	3321	3379	3257	3268	3227	3203	3128	3040	2921	2969	2787	2795	2773	2695	2655	2610	2496	2463	2398	2332	2304	2190	2191	2082	2025	1942	1858	1803	1757	1738	1588	1515	1528	1373	1333	1286	1316	1231	1224	1181	1125	1104	1094	1072	1072	1035	1061	1018	996	935	922	857	844	794	744	722	667	631	597	536	520	464	462	443	441	410	397	378	366	345	329	323	304	311	303	308	322	322	368	404	444
305	304	292	278	280	282	269	285	277	288	295	313	296	308	286	282	269	251	242	222	203	217	194	183	160	183	185	195	187	221	219	270	263	315	328	370	406	463	497	578	626	713	787	832	905	941	1002	1065	1160	1204	1238	1295	1364	1372	1419	1493	1469	1552	1541	1547	1594	1616	1682	1728	1789	1838	1902	1998	2029	2198	2273	2407	2514	2607	2653	2725	2829	2795	2914	2919	2944	2986	3017	2976	3010	3065	3049	2966	3008	3078	3041	3146	3227	3384	3569	3812	4095	4359	4638	4838	5247	5629	5916	6148	6400	6608	6739	6673	6853	6710	6662	6419	6211	5984	5793	5492	5269	4991	4801	4636	4587	4461	4417	4440	4638	4656	4854	4933	5265	5434	5686	6047	6318	6686	6917	7372	7639	8000	8328	8387	8588	8727	8697	8505	8337	8119	7807	7409	7168	6850	6570	6129	5962	5749	5634	5726	5799	5768	6084	6309	6537	6962	7208	7552	7797	8088	8351	8619	8741	8937	8905	8959	8706	8639	8492	8413	8287	7950	7881	7576	7455	7301	7008	7050	6765	6692	6564	6374	6311	6164	6107	6139	6118	5981	6026	5925	5813	5772	5693	5452	5266	5208	4992	4872	4755	4564	4457	4184	4130	4025	3930	3783	3740	3671	3698	3688	3716	3821	3904	4005	4113	4200	4285	4357	4342	4511	4511	4457	4353	4317	4067	3970	3907	3735	3721	3610	3478	3437	3484	3267	3304	3351	3329	3244	3211	3165	3090	3137	2977	2983	2937	2885	2866	2843	2738	2740	2636	2502	2453	2345	2273	2209	2151	2043	2020	1958	1843	1769	1698	1659	1481	1434	1374	1318	1252	1166	1154	1098	1075	1107	1042	1064	1047	1043	1056	1051	1032	1057	1059	1050	1035	993	960	951	929	875	889	797	758	710	670	641	584	570	556	508	485	454	414	376	323	286	280	277	283	289	272	289	334	355	371
313	304	313	303	303	297	319	320	357	340	358	337	339	333	328	289	271	254	255	227	247	241	220	218	205	212	214	234	225	231	245	284	304	356	379	415	441	508	557	647	716	718	793	846	898	924	1035	1063	1097	1108	1190	1195	1254	1305	1321	1337	1391	1437	1460	1504	1589	1620	1698	1804	1867	1985	2112	2173	2243	2295	2393	2482	2546	2671	2566	2593	2608	2593	2681	2645	2574	2585	2641	2600	2662	2601	2737	2831	2931	3057	3187	3435	3622	3904	4202	4418	4836	4920	5268	5422	5680	5854	5876	5988	5974	6070	6045	5960	5872	5833	5721	5489	5462	5255	5253	5334	5316	5231	5284	5240	5378	5452	5625	5719	5852	6100	6159	6367	6519	6690	6854	6899	7030	7092	7089	7373	7264	7280	7259	7108	7147	7013	6757	6603	6467	6438	6448	6270	6151	6243	6264	6348	6332	6531	6676	6897	7066	7189	7539	7881	8188	8613	8790	8962	9293	9347	9464	9403	9310	9049	8951	8497	8161	7580	7299	6968	6464	6095	5844	5531	5294	5184	5029	4977	4867	4976	5031	5043	5186	5400	5520	5746	5879	5991	6082	6111	6314	6259	6442	6312	6298	6244	6096	6100	5962	5658	5461	5300	5004	4704	4686	4569	4417	4231	4188	4207	4064	4038	3992	3969	3876	3858	3959	3956	3867	3880	3742	3718	3649	3604	3645	3549	3560	3457	3416	3376	3378	3289	3204	3258	3213	3198	3108	3083	3114	3013	3085	3046	2961	2972	2844	2922	2832	2671	2670	2571	2477	2393	2330	2285	2217	2172	2080	2075	1974	1926	1839	1769	1627	1483	1499	1424	1371	1333	1316	1242	1238	1192	1161	1160	1164	1162	1100	1167	1183	1235	1211	1205	1208	1190	1207	1184	1083	1091	1017	974	922	889	784	756	661	624	564	548	510	457	394	341	321	301	282	244	211	227	201	231	243	281	317	323	357
351	357	343	362	333	337	335	354	369	364	355	360	354	337	310	312	307	288	295	295	275	262	289	277	292	259	264	296	302	343	326	367	368	430	470	539	534	622	656	681	737	773	871	919	990	1037	1071	1092	1154	1184	1213	1224	1305	1414	1407	1414	1475	1537	1579	1669	1688	1778	1841	1911	2018	2071	2110	2203	2284	2244	2296	2303	2379	2316	2403	2392	2429	2432	2431	2557	2607	2616	2675	2890	2838	3017	3106	3254	3412	3606	3818	3891	4154	4320	4453	4657	4850	4936	5106	5141	5270	5367	5461	5576	5726	5822	5837	6010	6067	6217	6270	6340	6462	6464	6462	6517	6556	6478	6447	6498	6474	6449	6337	6277	6233	6205	6318	6217	6088	6209	6046	6028	5949	5854	5892	5960	6013	6060	6085	6093	6110	6404	6394	6611	6773	6947	7217	7309	7515	7620	7866	7703	7956	7913	8107	8141	8074	8163	8276	8349	8451	8511	8361	8310	7975	7992	7694	7470	7223	6838	6403	6154	5765	5372	5153	5020	4906	4723	4677	4550	4603	4704	4828	5049	5232	5414	5558	5861	6098	6346	6593	6833	7038	7145	7198	7267	7505	7360	7389	7026	6925	6808	6639	6345	6085	5819	5421	5157	4811	4561	4315	4157	3989	3776	3568	3508	3499	3414	3325	3386	3289	3286	3204	3300	3395	3348	3349	3304	3345	3375	3308	3402	3335	3249	3200	3222	3190	3134	3063	3075	2981	3018	2986	3004	2966	2957	2940	2940	2852	2887	2774	2803	2824	2684	2611	2541	2532	2401	2458	2359	2344	2290	2172	2142	2111	2108	1985	1907	1846	1733	1677	1601	1568	1483	1443	1360	1362	1219	1191	1213	1158	1166	1107	1106	1122	1112	1142	1096	1066	1042	1064	1000	963	938	825	816	727	700	649	611	584	530	468	469	401	394	363	296	284	275	235	232	234	209	215	255	265	299	336	341	409
386	378	376	391	358	368	355	352	363	371	357	382	345	349	333	358	375	367	329	334	325	353	355	364	350	370	377	362	382	430	443	461	473	518	552	588	678	685	757	779	838	897	966	1072	1099	1135	1162	1228	1309	1376	1385	1452	1527	1517	1559	1552	1579	1636	1611	1669	1711	1786	1813	1925	2055	2116	2117	2183	2272	2262	2351	2407	2503	2595	2632	2688	2772	2821	2872	2977	3003	3084	3141	3120	3226	3272	3346	3471	3504	3666	3759	3893	4064	4152	4294	4555	4707	4940	5278	5517	5812	5976	6294	6447	6732	6927	7129	7300	7309	7476	7351	7360	7277	7099	6913	6885	6745	6560	6341	6072	5882	5810	5593	5446	5526	5303	5336	5255	5387	5456	5451	5520	5663	5813	6045	6198	6292	6614	6779	6968	7066	7404	7567	7738	7876	8089	8012	7998	7979	8007	8044	7620	7635	7418	7128	6945	6782	6783	6615	6506	6462	6271	6307	6187	6111	5992	5969	5961	5775	5733	5638	5430	5372	5255	5158	5200	5233	5213	5298	5435	5484	5543	5733	5971	6170	6289	6454	6703	6650	6958	7011	7006	7089	7024	6860	6908	6616	6570	6564	6403	6073	5900	5775	5646	5474	5282	5083	4951	4764	4635	4316	4160	4134	4031	3842	3732	3696	3540	3436	3439	3348	3382	3330	3390	3331	3313	3355	3319	3346	3234	3191	3207	3098	3044	2972	2829	2821	2735	2828	2759	2762	2662	2766	2804	2768	2832	2744	2828	2806	2788	2782	2739	2777	2758	2716	2758	2611	2631	2583	2584	2439	2461	2368	2273	2234	2164	2156	1980	1901	1754	1732	1583	1452	1360	1326	1189	1127	1027	1033	1023	945	890	841	860	859	837	852	814	871	794	768	770	743	676	687	664	650	633	597	544	520	508	472	455	437	393	370	346	333	311	286	271	248	239	251	265	277	306	321	316	360
375	356	358	351	357	352	329	394	382	364	387	391	368	361	377	384	376	383	395	386	393	389	392	410	412	421	438	474	489	498	530	558	586	671	722	755	772	865	896	950	994	1063	1106	1133	1217	1305	1354	1394	1410	1505	1503	1480	1519	1585	1621	1655	1701	1711	1698	1766	1802	1859	1974	2023	2169	2205	2373	2414	2569	2700	2775	2854	2925	3026	3131	3085	3151	3167	3148	3049	3060	2937	3048	3077	3109	3232	3238	3365	3517	3726	3927	4140	4408	4747	5000	5353	5694	6169	6475	6792	7102	7179	7390	7630	7666	7764	7635	7604	7423	7321	7040	6845	6624	6341	6215	5931	5837	5578	5464	5485	5415	5413	5594	5479	5731	5835	5870	5973	6247	6416	6493	6627	6823	6835	7141	7143	7457	7296	7355	7336	7187	7311	7148	6897	6971	6656	6528	6479	6302	6117	6013	5851	5919	5854	5863	5846	5955	6041	6107	6236	6124	6353	6306	6440	6649	6605	6483	6568	6569	6491	6347	6222	6210	5933	5947	5635	5593	5466	5409	5377	5356	5392	5324	5288	5366	5452	5453	5546	5621	5634	5727	5774	5878	5966	5985	6047	6179	6102	6137	6253	6311	6274	6305	6464	6286	6268	6159	5924	5850	5648	5461	5228	5139	4927	4837	4641	4474	4214	4094	3939	3837	3732	3613	3466	3324	3275	3229	3110	2978	2805	2801	2681	2582	2554	2502	2476	2384	2461	2447	2383	2370	2460	2428	2505	2561	2563	2589	2609	2591	2665	2667	2633	2619	2591	2525	2547	2521	2444	2425	2360	2247	2218	2169	2148	2026	2031	1864	1779	1641	1597	1484	1385	1284	1211	1091	976	922	851	806	742	766	745	759	726	716	709	742	725	735	754	743	722	716	715	685	662	642	639	606	539	547	472	509	467	452	402	369	299	288	266	238	238	216	186	193	210	199	204	242	260	281
409	385	401	387	415	369	374	402	400	403	398	387	391	394	394	384	382	386	421	439	432	438	472	492	536	516	559	553	586	620	683	700	747	774	837	891	938	988	1038	1072	1143	1136	1245	1266	1306	1380	1376	1461	1482	1567	1479	1542	1565	1604	1677	1741	1765	1835	1863	1968	2024	2092	2290	2458	2608	2707	2771	2981	2938	3088	3162	3209	3142	3149	3104	3026	3037	3001	2922	2898	2908	2913	2933	3059	3149	3315	3444	3751	3929	4284	4567	4870	5269	5700	6036	6514	6733	6981	7301	7186	7464	7561	7376	7409	7258	6968	6985	6811	6601	6489	6313	6223	6149	6023	6120	6093	6149	6137	6265	6376	6446	6570	6742	6840	7164	7108	7171	7255	7222	7151	7251	6987	6965	6838	6639	6491	6345	6077	5714	5524	5304	5204	5114	5151	5007	5102	5005	5374	5578	5706	5861	6238	6400	6595	6938	7065	7148	7314	7312	7387	7440	7381	7419	7410	7347	7144	6909	6727	6555	6163	5950	5622	5196	5031	4580	4415	4281	4138	4011	4002	4028	4165	4229	4314	4630	4842	5120	5324	5642	5857	6195	6173	6436	6670	6908	7162	7224	7192	7470	7528	7487	7474	7518	7603	7400	7334	7123	6921	6746	6580	6218	6019	5640	5365	5094	4787	4648	4243	3974	3917	3566	3471	3210	3091	2936	2782	2660	2542	2412	2321	2337	2344	2276	2247	2184	2244	2161	2232	2231	2192	2206	2294	2273	2407	2373	2403	2357	2404	2426	2464	2443	2395	2358	2413	2318	2300	2317	2260	2234	2224	2227	2147	2105	2057	1978	1930	1863	1815	1690	1656	1602	1432	1336	1313	1222	1093	1035	983	858	899	867	813	843	782	784	780	773	768	768	742	733	706	693	638	620	581	549	538	489	458	421	375	347	316	312	277	249	225	208	185	185	163	164	136	157	155	188	208	242	240	262
381	384	357	361	350	374	392	372	381	373	391	389	395	390	407	390	391	404	408	439	497	471	500	550	547	563	607	608	625	716	720	784	856	912	969	977	1095	1086	1119	1199	1187	1247	1283	1318	1316	1393	1377	1477	1556	1600	1640	1631	1684	1752	1805	1897	1965	2029	2143	2193	2361	2387	2439	2642	2739	2903	2922	3069	3061	3065	3041	3017	3008	2973	3009	2941	2898	2930	2945	2943	3010	3051	3194	3364	3526	3737	4041	4223	4493	4805	5075	5324	5604	5887	6184	6383	6428	6558	6594	6618	6648	6811	6728	6609	6594	6678	6649	6620	6729	6736	6926	6932	6957	7065	7036	7205	7068	7339	7246	7383	7334	7249	7296	7010	6860	6786	6550	6332	6165	5863	5594	5471	5109	4993	4814	4626	4496	4372	4355	4357	4390	4441	4634	4858	5123	5464	5818	6139	6490	6868	7024	7237	7427	7631	7745	7605	7617	7456	7403	7344	6937	6705	6446	6291	5866	5464	5211	4904	4547	4328	4146	3977	3816	3713	3685	3732	3867	3957	4210	4404	4643	4888	5230	5563	5858	6026	6619	6857	7049	7119	7556	7714	7872	7987	8086	8044	8221	8165	7962	7955	7781	7740	7551	7424	7286	6932	6695	6472	6122	5975	5682	5327	5120	4923	4570	4405	4165	3907	3660	3528	3325	3126	3083	2899	2738	2760	2607	2526	2567	2436	2348	2291	2346	2304	2279	2229	2206	2200	2173	2183	2218	2224	2276	2308	2245	2366	2321	2354	2412	2367	2318	2269	2313	2326	2282	2290	2248	2335	2293	2338	2300	2324	2187	2176	2100	2157	2049	1966	1878	1823	1722	1625	1549	1442	1289	1203	1101	1048	983	905	848	780	796	764	701	705	647	662	622	569	566	532	475	448	425	390	360	352	325	305	289	263	238	238	223	208	216	209	195	179	178	193	196	197	200	228	229	247	257	292	316
398	369	377	359	345	363	350	368	354	378	376	367	355	350	378	331	372	385	403	425	419	438	455	478	575	562	636	678	682	777	816	862	944	945	1021	1053	1049	1140	1177	1213	1218	1220	1247	1330	1332	1377	1409	1452	1573	1608	1682	1721	1766	1822	1892	1901	2060	2096	2204	2201	2343	2388	2444	2571	2653	2679	2767	2798	2873	2907	2998	3045	3055	3075	3085	3203	3089	3193	3178	3190	3247	3256	3434	3546	3617	3739	3918	4001	4248	4386	4625	4815	4974	5215	5386	5543	5805	6101	6271	6393	6595	6755	6911	7148	7170	7270	7329	7504	7459	7440	7374	7346	7294	7326	7103	6951	6740	6631	6455	6153	5959	5720	5633	5407	5202	5169	4915	4712	4696	4556	4602	4470	4567	4353	4431	4492	4583	4702	4677	4812	4969	5133	5308	5573	5716	5921	6311	6302	6478	6562	6698	6585	6569	6480	6313	6240	5983	5658	5532	5243	5028	4913	4654	4576	4406	4451	4271	4285	4256	4326	4360	4449	4473	4644	4764	4992	5066	5274	5485	5836	5894	6247	6359	6755	6853	7084	7178	7363	7443	7643	7616	7606	7580	7515	7366	7176	7144	7033	6951	6587	6571	6461	6405	6387	6226	5994	6100	5887	5779	5684	5441	5333	5287	5032	4771	4705	4463	4399	4014	3908	3697	3494	3358	3234	3076	2917	2932	2839	2735	2675	2497	2459	2463	2419	2355	2327	2302	2336	2304	2254	2293	2329	2260	2307	2264	2289	2314	2366	2299	2322	2344	2307	2358	2404	2343	2359	2327	2412	2387	2308	2307	2210	2282	2111	2151	2076	1985	1931	1809	1690	1637	1478	1349	1245	1144	1072	994	904	839	801	755	713	688	701	676	639	625	597	550	530	508	478	421	384	337	356	324	307	288	289	290	244	255	262	254	252	271	257	232	224	229	214	217	235	228	244	245	256	286	304	339
335	361	345	353	325	318	331	344	342	355	330	339	342	366	326	344	329	370	346	390	411	406	443	494	527	594	584	664	674	733	774	839	853	933	979	987	1062	1096	1123	1136	1201	1228	1265	1314	1355	1391	1398	1410	1472	1484	1573	1686	1681	1732	1803	1791	1882	1984	2038	2052	2134	2166	2295	2395	2458	2647	2732	2858	2945	3075	3146	3144	3121	3216	3184	3157	3169	3054	3033	3006	2939	2996	2899	2964	3052	3066	3226	3411	3566	3807	4074	4294	4630	5041	5476	5660	6011	6320	6587	6747	6992	7276	7259	7315	7199	7216	7074	6888	6717	6477	6347	6085	5871	5684	5408	5154	5094	4959	4811	4807	4765	4843	4797	4913	4905	4971	5167	5087	5156	5195	5119	5131	4954	5009	4922	4933	4956	4836	4760	4714	4673	4705	4549	4475	4547	4534	4594	4725	4749	4726	4959	4967	5141	5201	5282	5244	5377	5331	5276	5350	5439	5259	5205	5287	5292	5365	5360	5401	5353	5448	5407	5490	5529	5506	5590	5715	5510	5544	5681	5787	5855	5919	5866	5985	6150	6168	6059	6118	6124	6140	6210	6294	6240	6303	6138	6259	6306	6274	6306	6336	6400	6346	6297	6273	6336	6285	6160	6030	6055	6076	5874	5714	5485	5435	5240	5074	4847	4653	4407	4240	4059	3796	3621	3437	3272	3104	2957	2875	2803	2612	2542	2570	2446	2511	2476	2479	2501	2452	2507	2435	2426	2444	2439	2406	2371	2390	2411	2374	2427	2356	2362	2323	2296	2269	2267	2287	2199	2176	2140	2067	2059	1958	1964	2024	1887	1828	1811	1723	1608	1517	1428	1357	1279	1255	1178	1085	1091	1039	1009	1057	980	974	965	953	909	892	833	806	745	722	674	598	547	503	476	438	411	379	363	347	305	308	308	287	285	269	284	257	231	200	205	184	221	201	192	212	239	244	275	304	344
333	348	299	299	331	320	305	295	290	318	322	309	299	300	337	334	324	309	339	326	388	391	425	444	475	503	537	573	643	671	707	756	783	880	906	943	994	1064	1076	1161	1164	1249	1158	1205	1237	1258	1286	1326	1354	1417	1479	1474	1525	1543	1617	1677	1750	1815	1851	1972	2113	2158	2282	2459	2546	2693	2736	2908	2979	3008	3057	3009	2975	3001	2849	2733	2665	2581	2450	2463	2389	2412	2346	2484	2598	2709	3012	3285	3551	3874	4169	4561	4862	5275	5618	5959	6065	6299	6505	6443	6434	6338	6150	6030	5755	5625	5377	5203	5063	5010	4813	4738	4685	4733	4753	4811	4931	4974	5043	5213	5411	5592	5676	5703	5754	5761	5801	5566	5516	5287	5228	4960	4709	4457	4124	3914	3695	3550	3435	3292	3196	3208	3235	3323	3461	3646	3857	4222	4688	4887	5045	5443	5717	5983	6225	6260	6529	6430	6454	6511	6562	6409	6351	6229	6048	5925	5682	5494	5354	5270	5082	5059	4961	4706	4790	4668	4648	4679	4712	4882	4959	5055	5103	5335	5440	5723	5755	5969	6178	6263	6381	6556	6722	6690	6612	6732	6688	6714	6656	6637	6636	6662	6688	6564	6488	6089	6216	6134	5972	5913	5629	5454	5304	5197	4900	4647	4474	4276	3977	3947	3656	3402	3292	3137	2966	2929	2881	2831	2782	2764	2775	2756	2800	2853	2902	2884	2956	2814	2763	2755	2773	2781	2639	2639	2670	2599	2518	2513	2447	2347	2349	2320	2242	2208	2248	2163	2139	2143	2088	2086	2092	2163	2086	2038	1984	1942	1925	1863	1756	1671	1634	1619	1612	1498	1489	1478	1412	1413	1441	1374	1370	1400	1342	1303	1284	1205	1148	1078	1029	909	817	760	653	593	520	426	413	394	354	331	303	293	281	258	239	234	234	207	189	195	174	178	194	195	232	241	291	327	336	406	418
331	320	299	293	316	296	306	300	304	314	331	333	317	314	314	291	321	287	322	304	327	339	360	390	425	440	460	548	561	643	661	727	754	849	889	946	979	991	1060	1059	1041	1048	1105	1048	1083	1103	1120	1196	1202	1246	1357	1389	1497	1502	1569	1747	1813	1956	1967	2077	2206	2231	2366	2380	2431	2527	2569	2528	2567	2544	2551	2389	2342	2277	2201	2200	2174	2074	2082	2081	2204	2182	2346	2482	2552	2818	3058	3359	3609	3802	4071	4302	4437	4609	4774	4863	4874	4997	4936	4969	4883	4903	4899	4854	4697	4712	4749	4727	4729	4888	4981	5003	5133	5194	5336	5445	5438	5568	5632	5553	5576	5662	5375	5213	5122	4917	4649	4471	4246	3967	3683	3521	3331	3198	3110	2913	2946	2986	3027	3134	3235	3393	3629	3923	4186	4547	4929	5190	5567	5914	6192	6445	6720	6699	6742	6581	6719	6503	6335	6176	5898	5552	5221	5013	4842	4614	4330	4220	4093	4128	4196	4235	4361	4503	4524	4803	4854	5155	5268	5636	5789	5892	5985	6175	6461	6511	6667	6798	6772	6938	6999	7141	7008	7187	7067	6930	6793	6691	6406	6401	6139	6012	5932	5764	5600	5328	5139	4894	4836	4693	4559	4476	4340	4181	4030	3882	3769	3590	3513	3427	3358	3269	3106	3144	3116	3143	3036	3090	3119	3110	3145	3125	3188	3257	3232	3239	3257	3286	3150	3134	3009	3040	2986	2967	2859	2780	2697	2682	2568	2537	2437	2389	2282	2297	2316	2310	2285	2359	2278	2266	2280	2307	2212	2230	2250	2150	2050	1947	1965	1890	1827	1776	1718	1711	1636	1641	1550	1550	1542	1581	1484	1441	1441	1367	1309	1226	1188	1127	992	918	794	784	656	596	500	474	406	425	396	379	345	302	323	299	294	302	260	257	237	249	230	252	243	285	293	331	328	411	431	489	509
331	345	347	312	315	309	284	268	294	310	314	289	310	309	303	292	280	312	274	306	317	305	326	358	383	438	451	503	559	616	652	638	658	707	788	795	821	787	854	891	909	877	927	976	1007	1069	1143	1159	1232	1280	1346	1435	1460	1553	1644	1754	1820	1842	1888	1899	1958	1944	1992	1926	1965	1951	2014	2098	2077	2030	1979	2039	2072	2083	2035	2037	2091	2135	2192	2174	2227	2281	2352	2408	2459	2505	2629	2801	2925	3012	3158	3276	3463	3628	3794	3925	3999	4206	4338	4602	4703	4818	4995	5101	5213	5261	5159	5233	5268	5327	5227	5270	5079	5057	4953	4751	4719	4511	4414	4233	4155	3983	3869	3715	3776	3706	3689	3620	3664	3533	3597	3590	3661	3478	3667	3681	3800	3895	3945	4029	4163	4396	4518	4738	4848	5090	5311	5551	5545	5748	5706	5711	5600	5652	5491	5370	5185	4951	4799	4695	4503	4403	4301	4216	4281	4216	4417	4585	4736	4735	4955	5104	5364	5491	5802	5954	5978	6055	6440	6398	6522	6502	6519	6610	6701	6716	6529	6471	6316	6323	6357	6121	6023	5895	5751	5549	5394	5297	5060	4936	4928	4778	4683	4620	4501	4331	4309	4237	4278	4255	4140	4031	3922	3952	3772	3687	3747	3582	3540	3422	3352	3296	3326	3286	3192	3295	3162	3281	3364	3386	3364	3406	3488	3400	3483	3559	3455	3511	3419	3461	3324	3279	3240	3207	3016	2914	2866	2875	2754	2710	2640	2598	2568	2543	2493	2424	2345	2498	2359	2361	2333	2260	2237	2229	2101	2011	1965	1868	1805	1721	1643	1527	1490	1432	1413	1448	1395	1389	1430	1391	1400	1402	1404	1370	1327	1277	1227	1176	1089	1004	914	849	790	734	678	659	638	592	545	520	457	482	454	437	409	402	354	325	318	322	285	293	303	294	317	335	379	406	437	483	531
344	354	335	321	327	298	283	307	305	289	328	312	315	313	330	324	333	320	329	341	349	363	373	390	389	448	463	482	497	503	546	567	592	604	624	670	706	751	783	774	859	917	915	981	1034	1102	1172	1199	1220	1324	1358	1406	1415	1575	1538	1590	1690	1650	1720	1731	1756	1706	1816	1791	1874	1921	1920	2058	2049	2081	2129	2147	2168	2135	2157	2054	2011	2026	2010	1935	1987	1915	1864	1893	1973	1970	2115	2245	2358	2720	2902	3160	3432	3677	4078	4199	4587	4822	4940	5110	5196	5225	5255	5281	5165	5126	4990	4865	4676	4408	4304	4150	3923	3844	3695	3713	3654	3678	3778	3800	3854	3943	4025	4213	4384	4442	4535	4626	4739	4817	4765	4768	4694	4540	4466	4456	4437	4407	4296	4326	4127	4163	4159	4153	4188	4158	4258	4306	4345	4512	4476	4493	4607	4650	4698	4674	4782	4808	4750	4889	4971	5141	5117	5258	5257	5468	5629	5705	5831	5971	6113	6016	6099	6159	6138	6101	6130	5947	5864	5898	5675	5557	5462	5362	5229	5159	5062	4959	4900	4910	4862	4894	4961	5035	4972	5076	5166	4918	4895	4975	4910	4892	4825	4849	4857	4722	4646	4533	4449	4339	4236	4124	4053	3813	3796	3714	3595	3528	3384	3336	3234	3192	3144	3125	3128	3080	3088	3142	3143	3262	3296	3369	3440	3533	3575	3673	3577	3568	3649	3583	3572	3476	3431	3349	3338	3162	3119	2975	2950	2862	2764	2689	2583	2512	2507	2377	2365	2329	2268	2164	2123	2063	1930	1957	1840	1739	1717	1638	1570	1516	1465	1370	1394	1393	1383	1428	1422	1472	1528	1575	1616	1628	1690	1708	1691	1551	1554	1470	1399	1276	1250	1169	1088	1053	949	868	822	735	680	637	572	538	502	498	423	389	360	329	298	279	274	266	275	265	246	299	334	358	396	417	490
386	385	384	356	347	356	328	324	333	356	348	362	364	367	385	391	390	391	398	394	366	385	403	405	403	446	459	502	472	527	553	593	630	670	717	699	775	814	831	908	912	929	954	1029	1054	1071	1139	1200	1272	1342	1342	1372	1447	1541	1615	1691	1725	1802	1836	1951	1961	1998	2082	2007	2062	2047	2107	2092	2070	2064	2014	2004	1947	1866	1770	1736	1725	1677	1679	1608	1678	1664	1825	1875	2033	2233	2411	2644	2936	3211	3464	3747	3998	4228	4448	4624	4711	4845	4789	4904	4758	4808	4710	4501	4402	4342	4203	4219	4172	4078	4161	4136	4237	4340	4383	4543	4633	4745	4929	5035	5222	5356	5453	5443	5394	5390	5483	5421	5239	5173	4962	4803	4651	4376	4053	3951	3794	3694	3574	3554	3570	3569	3615	3747	3807	4005	4188	4427	4627	4862	5052	5283	5446	5464	5547	5753	5696	5818	5834	5944	5851	5874	5895	5923	5944	5765	5622	5478	5447	5399	5416	5239	5090	5084	4899	4843	4692	4660	4574	4460	4428	4524	4403	4580	4643	4767	4824	4869	4959	5181	5265	5506	5540	5584	5667	5680	5869	5829	5775	5747	5806	5735	5481	5346	5286	5115	4846	4785	4493	4443	4101	3987	3829	3595	3385	3296	3128	3054	2934	2859	2729	2766	2672	2630	2686	2728	2762	2820	3002	3101	3282	3358	3454	3499	3557	3589	3615	3570	3694	3593	3519	3491	3416	3281	3251	3209	3074	2934	2898	2741	2580	2539	2482	2417	2325	2229	2104	2038	2087	2023	2057	2007	1978	1881	1964	1799	1793	1688	1619	1600	1563	1531	1534	1505	1568	1583	1676	1684	1703	1752	1808	1891	1861	1825	1813	1734	1659	1616	1488	1422	1313	1264	1112	1013	949	833	750	721	618	586	547	482	458	384	355	310	262	273	250	233	231	238	224	250	280	277	332	368	393	440	469
406	417	378	399	405	424	388	388	398	418	420	439	444	430	426	403	451	427	423	403	421	418	452	493	469	520	549	587	607	619	636	740	724	747	790	805	858	820	849	899	959	975	973	1034	1059	1158	1258	1332	1382	1471	1576	1616	1763	1839	1968	1993	2085	2151	2163	2210	2180	2217	2121	2161	2129	2046	1961	1926	1848	1798	1730	1713	1700	1699	1710	1700	1709	1773	1866	1991	2060	2137	2351	2471	2575	2769	2935	3143	3299	3493	3547	3657	3742	3870	3913	4049	4095	4132	4252	4261	4365	4518	4487	4777	4818	5021	5005	5250	5281	5389	5530	5602	5671	5821	5842	5735	5779	5750	5650	5587	5519	5403	5340	5176	4865	4800	4654	4469	4253	4200	4020	3962	3860	3805	3806	3745	3847	3975	4058	4159	4251	4492	4644	4825	5065	5184	5352	5510	5606	5824	5821	5952	5828	5901	5769	5723	5606	5576	5477	5327	5065	4942	4802	4583	4485	4374	4320	4229	4366	4293	4261	4344	4344	4428	4548	4581	4494	4709	4629	4730	4863	4830	4923	5047	5148	5236	5352	5434	5543	5728	5817	6006	6106	6175	6183	6102	6032	6039	5890	5821	5702	5499	5289	5179	4911	4593	4465	4354	4127	3863	3696	3431	3378	3163	3003	2847	2722	2667	2576	2498	2418	2409	2377	2446	2496	2586	2639	2721	2762	2914	3026	3085	3246	3337	3427	3445	3454	3468	3465	3405	3398	3399	3334	3249	3116	3039	2991	2866	2827	2653	2600	2455	2474	2398	2357	2291	2305	2258	2232	2151	2188	2181	2063	2066	1969	1893	1788	1742	1706	1635	1597	1531	1532	1492	1488	1464	1470	1483	1508	1538	1595	1542	1531	1505	1513	1471	1399	1318	1194	1197	1065	992	883	844	771	719	666	622	571	555	503	429	409	377	342	315	278	264	241	222	235	245	253	278	281	310	355	372	399	399	467
436	411	442	439	434	466	433	432	459	465	441	453	459	464	440	438	473	484	529	493	499	554	568	589	572	612	651	669	683	770	744	772	822	832	843	885	928	941	958	1019	1069	1137	1158	1255	1294	1435	1451	1592	1663	1759	1881	1934	2035	2044	2100	2173	2188	2152	2170	2216	2121	2152	2103	2048	1912	1908	1874	1925	1876	1922	1912	1933	2019	2048	2145	2221	2332	2413	2464	2474	2590	2675	2661	2737	2765	2806	2908	2928	3027	3138	3271	3332	3592	3762	3884	4240	4475	4689	4993	5189	5454	5624	5835	6072	6208	6278	6454	6446	6341	6379	6183	6126	5908	5815	5728	5565	5325	5065	4843	4730	4616	4445	4367	4294	4257	4245	4326	4249	4367	4356	4475	4608	4593	4702	4910	4965	4918	5038	5195	5183	5362	5419	5444	5465	5614	5443	5361	5273	5141	5199	4969	4877	4670	4630	4368	4223	4078	4005	3929	3904	3822	3863	3912	3976	4040	4219	4354	4450	4537	4708	4862	4878	5067	5162	5082	5040	5080	5063	5179	5095	5124	4972	5114	5098	4972	5070	4941	5082	5158	5175	5265	5327	5469	5451	5443	5486	5488	5529	5417	5459	5475	5452	5211	5145	5127	4888	4764	4582	4355	4097	3997	3619	3482	3303	3145	2884	2744	2590	2519	2398	2342	2295	2247	2166	2276	2328	2355	2429	2489	2571	2667	2809	2893	2985	3081	3154	3249	3292	3233	3289	3247	3291	3221	3178	3097	3031	2972	2937	2945	2809	2647	2608	2544	2510	2425	2333	2325	2257	2160	2122	1989	1977	1936	1861	1725	1636	1589	1483	1366	1287	1185	1142	1081	1044	1030	1035	1001	1044	1051	1101	1080	1133	1164	1167	1135	1154	1168	1068	1012	1011	950	911	869	829	842	760	720	679	641	594	553	535	476	434	406	382	333	316	277	243	259	242	241	285	262	259	301	307	340	366	394
454	442	449	442	456	440	454	432	480	441	451	471	475	502	501	530	531	571	570	577	607	627	660	673	676	715	711	713	765	796	802	851	882	915	961	986	1062	1110	1166	1219	1331	1370	1457	1507	1553	1624	1744	1813	1862	1920	2038	2024	2094	2107	2113	2163	2168	2192	2128	2225	2328	2285	2251	2282	2298	2334	2293	2326	2365	2386	2440	2436	2537	2442	2478	2503	2562	2506	2576	2470	2433	2500	2491	2581	2635	2829	2863	3089	3352	3480	3840	4003	4417	4697	5026	5321	5459	5714	5980	6009	6257	6284	6394	6443	6544	6412	6411	6196	6112	6012	5784	5515	5377	5312	5195	5097	5024	5033	5041	5048	5031	4916	5016	5152	5111	5161	5210	5339	5378	5434	5459	5424	5411	5497	5434	5431	5388	5118	5147	5084	4837	4792	4625	4542	4252	4145	3995	3833	3735	3680	3583	3659	3557	3513	3565	3633	3640	3743	3798	3967	4137	4333	4580	4630	4822	4997	5047	5039	5167	5301	5344	5304	5156	5139	4882	4662	4723	4457	4378	4302	4110	4108	3967	3804	3882	4048	4103	4218	4406	4638	4902	5011	5291	5562	5758	5875	6076	6209	6268	6348	6246	6284	6164	6155	5885	5674	5535	5311	4989	4792	4459	4027	3857	3491	3277	2992	2781	2537	2369	2267	2192	2022	1960	1958	1980	1949	1934	1996	2039	2085	2252	2338	2529	2594	2863	2869	3009	3048	3072	3112	3147	3128	3152	3097	2971	2945	2868	2787	2670	2628	2437	2427	2278	2179	2041	2013	1941	1883	1743	1744	1625	1573	1541	1465	1404	1318	1280	1188	1096	1067	965	916	878	892	833	890	912	891	918	955	984	1043	1059	1092	1131	1134	1115	1098	1046	1064	1035	1020	931	906	851	804	763	717	674	582	559	507	470	412	353	336	275	232	215	201	193	155	157	175	180	182	192	224	235	276	273
418	414	431	399	432	465	431	460	459	475	471	470	541	531	545	574	579	622	625	636	641	654	651	738	762	769	807	836	852	878	955	954	1010	1077	1118	1194	1226	1315	1390	1440	1539	1603	1649	1711	1708	1762	1834	1853	1932	1957	2035	2070	2180	2193	2302	2321	2345	2413	2482	2570	2584	2608	2596	2643	2603	2621	2585	2614	2516	2555	2524	2451	2433	2451	2354	2360	2457	2411	2448	2507	2580	2745	2834	3059	3318	3440	3719	3961	4102	4318	4594	4805	5005	5189	5384	5375	5660	5669	5740	5847	5718	5855	5773	5879	5862	5726	5876	5853	5963	6091	5968	6109	6083	6239	6250	6149	6231	6329	6230	6271	6171	5881	5964	5967	5857	5697	5548	5500	5410	5292	5111	4965	4818	4659	4404	4389	4143	4033	4018	3901	3803	3840	3757	3681	3756	3905	3779	3831	3894	3824	3869	3915	3891	4085	4089	4072	4127	4309	4438	4580	4615	4671	4806	4782	4771	4839	4690	4529	4511	4358	4315	4137	3980	3850	3610	3545	3457	3334	3347	3331	3339	3389	3534	3752	3923	4171	4376	4686	4973	5351	5645	5714	6025	6387	6717	6846	6963	7138	7047	7004	7065	6991	6590	6508	6322	5953	5697	5381	5022	4734	4370	3995	3613	3299	3037	2679	2529	2208	2015	1794	1772	1698	1640	1561	1572	1610	1651	1718	1787	1885	1979	2194	2253	2342	2504	2655	2680	2742	2832	2855	2847	2860	2871	2744	2789	2673	2499	2571	2391	2255	2168	2149	1994	1925	1882	1834	1784	1727	1701	1704	1717	1688	1684	1604	1569	1470	1461	1378	1289	1215	1152	1068	1019	997	975	948	930	974	939	928	975	954	938	1005	1039	1006	1010	951	953	938	930	828	804	741	707	647	628	549	459	436	405	388	324	272	241	207	167	157	140	121	107	118	121	117	140	142	167	204	201	217	239
409	404	395	423	426	421	451	443	466	456	494	492	475	524	539	537	570	579	584	614	638	635	666	757	743	786	818	862	902	955	936	1060	1158	1244	1243	1279	1380	1434	1477	1536	1597	1666	1674	1785	1871	1821	1909	1993	2158	2149	2332	2340	2387	2432	2588	2571	2611	2644	2678	2765	2735	2690	2611	2701	2629	2567	2460	2484	2375	2423	2331	2301	2336	2348	2401	2526	2661	2763	2835	3033	3230	3380	3598	3617	3808	3979	4012	4235	4204	4168	4361	4415	4422	4642	4518	4660	4719	4876	4893	5019	5246	5523	5691	5849	6036	6351	6520	6680	7004	7172	7164	7187	7290	7105	7128	6978	6786	6562	6514	6261	5862	5471	5310	4989	4796	4517	4286	4081	3953	3830	3645	3606	3595	3618	3570	3610	3614	3775	3860	3876	4090	4114	4175	4226	4344	4376	4314	4360	4210	4226	4107	4106	4024	3896	3869	3899	3774	3721	3706	3789	3682	3749	3685	3593	3665	3545	3497	3459	3363	3397	3406	3410	3452	3456	3439	3469	3482	3549	3669	3724	3864	4014	4167	4451	4509	4806	5126	5330	5492	5851	6122	6216	6477	6680	6774	6796	6886	6917	6861	6715	6526	6445	6249	5884	5686	5514	5194	4962	4537	4287	3936	3641	3305	2951	2728	2422	2208	2019	1856	1711	1578	1458	1444	1420	1400	1470	1489	1547	1594	1719	1756	1915	2098	2223	2345	2510	2591	2633	2803	2807	2781	2914	2890	2820	2859	2792	2652	2533	2582	2444	2425	2301	2183	2119	2126	2036	2012	2019	2009	1963	1896	1919	1820	1718	1682	1666	1576	1440	1362	1287	1229	1101	1041	946	899	824	784	735	728	698	667	658	676	674	654	720	679	675	622	639	601	571	553	533	536	483	457	439	406	352	381	346	315	283	254	236	197	172	163	122	149	142	121	142	146	152	163	188	213	215	248
378	406	399	385	409	418	419	419	419	388	431	444	439	438	450	489	505	507	538	556	612	632	672	708	734	770	798	897	931	939	1010	1020	1109	1171	1239	1270	1355	1445	1490	1531	1639	1664	1818	1867	1936	2031	2096	2085	2207	2320	2385	2441	2418	2415	2550	2516	2516	2488	2486	2444	2466	2416	2450	2351	2341	2355	2381	2412	2338	2406	2524	2560	2604	2681	2856	2991	3081	3200	3190	3280	3355	3471	3524	3470	3430	3465	3485	3551	3557	3578	3577	3688	3805	4000	4195	4386	4559	4838	5094	5400	5642	5921	6292	6562	6714	6972	7019	7251	7291	7187	7082	6846	6760	6470	6123	5900	5575	5217	4949	4526	4414	4081	3819	3717	3508	3381	3413	3387	3463	3529	3562	3565	3764	3789	3836	4009	4111	4136	4278	4395	4368	4282	4355	4275	4235	4081	3943	3767	3601	3410	3328	2988	2953	2854	2726	2722	2706	2722	2786	2841	2928	2987	3252	3345	3504	3565	3685	3783	3815	3852	3756	3947	3975	3980	3922	3900	3860	3927	4016	4123	4161	4227	4221	4471	4456	4639	4887	5092	5062	5349	5525	5602	5913	5991	5966	6118	6107	6179	6239	6150	6038	5986	5822	5720	5353	5238	5085	4852	4538	4200	3915	3636	3264	3035	2710	2423	2253	2047	1757	1645	1480	1419	1365	1303	1254	1297	1350	1459	1571	1648	1770	1895	2024	2192	2427	2548	2604	2805	2862	2871	3000	3099	3019	3066	3091	3029	2956	2880	2658	2638	2493	2432	2320	2212	2066	1997	1980	1896	1894	1780	1733	1737	1645	1620	1550	1475	1356	1284	1147	1083	1024	947	877	832	748	709	703	653	598	569	561	520	528	531	541	558	583	551	546	564	544	575	575	553	574	564	566	530	497	520	458	425	379	372	326	286	232	225	189	164	152	141	147	122	146	133	139	165	169	195	203
332	375	320	340	353	374	359	365	333	339	354	361	351	397	373	418	452	496	518	554	569	593	643	666	677	692	752	757	817	855	879	912	971	1048	1114	1179	1262	1356	1438	1532	1703	1748	1872	1944	1973	2057	2119	2150	2142	2171	2254	2268	2312	2276	2166	2207	2193	2205	2171	2235	2193	2216	2198	2265	2331	2322	2452	2487	2509	2655	2700	2759	2786	2827	2882	2921	2900	2848	2845	2861	2863	2801	2743	2823	2806	2813	2978	3078	3307	3352	3582	3753	3960	4287	4395	4695	4794	5051	5351	5595	5659	5814	5821	6086	6076	6180	6019	5887	5857	5706	5576	5263	5082	4831	4682	4614	4418	4235	4151	4153	4034	3985	3914	3833	3761	3828	3775	3723	3783	3812	3807	3754	3789	3884	3740	3821	3802	3714	3616	3550	3453	3285	3176	3089	2972	2845	2779	2610	2585	2538	2626	2635	2677	2689	2801	2910	2959	3105	3227	3472	3549	3764	3967	3948	4132	4170	4215	4123	4231	4209	4080	3974	3855	3714	3663	3578	3457	3456	3371	3461	3480	3551	3511	3786	3966	4090	4384	4584	4872	5026	5346	5502	5716	5859	5893	6141	6105	6135	6188	6132	6151	6058	5874	5611	5392	5245	4967	4692	4426	4039	3772	3453	3184	2919	2635	2348	2085	1799	1678	1561	1384	1274	1299	1251	1234	1290	1362	1435	1569	1704	1926	2040	2202	2415	2530	2662	2823	3070	3034	3114	3182	3224	3200	3088	3107	2933	2957	2704	2616	2462	2321	2247	2055	1954	1883	1763	1726	1668	1594	1545	1535	1519	1470	1481	1461	1454	1381	1402	1313	1287	1243	1233	1212	1164	1078	1050	997	967	893	879	803	779	745	737	688	715	653	673	660	683	660	661	635	650	644	601	584	559	503	506	434	430	404	345	282	276	209	185	165	147	150	136	122	127	135	147	156	192	198	222	238
299	296	280	301	303	285	302	307	334	338	329	338	341	373	400	385	434	433	451	435	495	538	499	572	562	613	625	688	729	708	790	851	895	1007	1051	1195	1292	1400	1416	1562	1670	1742	1791	1862	1876	1941	1931	1959	2000	1920	1941	2011	1995	1989	2019	2030	2094	2018	2098	2088	2185	2226	2262	2337	2314	2364	2399	2428	2423	2426	2509	2456	2353	2336	2263	2228	2255	2236	2165	2258	2299	2353	2496	2524	2708	2894	3010	3199	3404	3569	3768	3853	3865	4135	4166	4201	4327	4337	4478	4407	4492	4419	4539	4454	4516	4533	4576	4631	4674	4776	4752	4788	4831	4734	4827	4746	4701	4708	4609	4448	4313	4258	4112	3961	3759	3686	3597	3475	3282	3152	3093	3005	2825	2774	2643	2609	2564	2508	2445	2426	2460	2545	2630	2697	2724	2835	3074	3140	3141	3239	3292	3431	3445	3492	3574	3725	3816	3843	3909	4036	4034	4142	4171	4060	3992	3968	3830	3632	3489	3479	3337	3102	2999	2900	2863	2819	2904	2993	3143	3367	3456	3712	3878	4214	4545	4855	5145	5346	5577	5762	5822	5972	5990	6175	6094	6095	6075	6061	6093	5981	5756	5547	5325	5237	4969	4589	4343	4031	3750	3531	3274	2905	2713	2335	2113	1917	1741	1631	1445	1331	1296	1273	1197	1245	1299	1408	1408	1651	1764	1911	2042	2235	2491	2583	2665	2880	3024	3124	3222	3249	3239	3334	3393	3279	3193	3106	2912	2873	2666	2541	2387	2311	2100	2064	1907	1887	1872	1762	1796	1735	1745	1755	1809	1806	1789	1834	1876	1755	1751	1771	1727	1785	1670	1600	1619	1516	1440	1326	1203	1098	1059	974	884	747	752	696	631	660	646	604	611	586	555	550	491	526	479	487	435	442	405	388	370	325	344	313	283	266	261	231	235	219	212	233	232	262	273	247	291	288	288
281	263	275	288	297	306	305	339	326	329	341	332	354	314	325	344	359	372	368	365	394	403	434	451	479	528	536	576	628	660	730	803	833	967	1005	1089	1164	1240	1280	1317	1458	1526	1496	1582	1565	1682	1717	1738	1831	1851	1929	1966	1955	1952	1994	2029	2049	2062	2010	2129	2002	2046	2047	2022	2015	2083	1912	1927	1885	1912	1876	1903	1883	1852	1969	1963	1980	2101	2112	2211	2298	2416	2500	2658	2748	2762	2854	2923	2989	3060	3001	3066	3045	3011	3060	3018	3140	3091	3172	3384	3472	3581	3761	3926	4126	4311	4587	4714	4776	5045	4992	5123	4987	4879	4843	4671	4517	4320	4084	3813	3701	3454	3185	2918	2693	2542	2410	2260	2216	2188	2093	2131	2144	2209	2206	2292	2440	2522	2683	2777	2914	3012	3216	3347	3380	3579	3599	3677	3723	3754	3734	3717	3702	3672	3618	3589	3517	3563	3458	3456	3300	3296	3327	3102	3110	3126	3016	2980	2970	2891	2948	2891	2946	3045	3185	3207	3346	3552	3753	3950	4129	4379	4546	4921	5093	5372	5451	5594	5716	5781	5677	5750	5808	5831	5609	5456	5578	5269	5082	4982	4728	4392	4240	4080	3845	3641	3492	3256	3033	2800	2608	2414	2156	2000	1800	1647	1526	1458	1360	1332	1259	1261	1243	1288	1394	1412	1573	1647	1754	1945	2215	2264	2492	2652	2831	3060	3132	3343	3480	3467	3606	3633	3726	3589	3472	3419	3277	3177	3084	2901	2762	2688	2451	2311	2261	2173	2114	1987	1997	1956	1948	1850	1948	1922	1996	2016	1951	1982	1934	1865	1874	1838	1726	1668	1557	1527	1382	1247	1190	1096	980	875	801	701	668	630	596	579	562	554	500	497	507	497	529	509	540	554	573	573	576	575	561	545	527	488	460	425	418	384	369	358	311	307	304	339	299	332	307	319	337
316	297	304	293	304	336	288	302	304	316	319	276	314	289	284	306	318	336	321	367	391	414	438	449	458	506	503	572	578	611	641	684	702	761	809	859	934	1014	1029	1121	1214	1280	1360	1504	1535	1632	1678	1768	1807	1808	1868	1928	1884	1825	1767	1833	1739	1743	1656	1624	1602	1562	1600	1543	1592	1537	1613	1671	1708	1702	1870	1878	1880	1928	1999	2068	2054	2095	2102	2106	2162	2130	2156	2131	2039	2082	2044	2054	2062	2156	2215	2300	2366	2451	2660	2773	3056	3120	3368	3618	3801	4067	4182	4327	4503	4444	4557	4705	4572	4461	4389	4228	4002	3743	3566	3319	3091	2906	2708	2489	2420	2376	2320	2246	2312	2394	2530	2512	2645	2642	2754	2770	2883	2911	3076	3025	3100	3121	3129	3299	3235	3245	3380	3303	3327	3391	3305	3279	3263	3277	3189	3124	3135	3126	3181	3117	3056	3100	3196	3175	3188	3262	3258	3265	3321	3377	3302	3406	3421	3376	3379	3365	3366	3440	3437	3565	3648	3726	3913	4124	4318	4440	4580	4684	4808	4878	5002	4947	5075	5076	5077	5055	4934	4770	4622	4589	4435	4364	4197	4014	3902	3787	3554	3512	3273	3154	2968	2765	2678	2464	2241	2087	1950	1836	1691	1557	1524	1311	1253	1227	1238	1203	1226	1309	1334	1505	1585	1714	1867	2125	2330	2478	2704	2874	3111	3253	3481	3671	3786	3866	4006	4023	3934	3979	3838	3716	3635	3443	3320	3091	2891	2707	2591	2408	2174	2055	1913	1908	1796	1700	1721	1654	1650	1722	1695	1733	1644	1700	1722	1700	1703	1671	1678	1715	1627	1565	1561	1453	1412	1287	1198	1122	1022	973	916	836	786	722	694	671	644	685	654	662	683	691	719	772	779	765	775	741	717	703	676	627	580	530	477	440	399	370	337	333	307	296	325	306	333	340	352
311	297	280	312	308	314	314	332	313	337	335	332	344	357	367	353	341	361	396	392	415	386	438	444	435	464	470	494	510	519	528	583	613	676	766	860	894	1013	1044	1177	1234	1327	1438	1501	1584	1586	1606	1675	1608	1587	1624	1607	1579	1482	1466	1424	1387	1380	1351	1357	1363	1404	1423	1529	1614	1648	1746	1799	1815	1931	1983	2011	1923	1948	1891	1816	1772	1654	1616	1536	1457	1474	1439	1461	1477	1551	1645	1800	1959	2145	2424	2528	2749	2996	3117	3275	3452	3573	3644	3796	3779	3855	3790	3741	3639	3532	3549	3413	3376	3195	3102	2986	2860	2722	2749	2749	2680	2743	2777	2812	2958	3094	3197	3243	3298	3362	3402	3520	3486	3445	3470	3426	3321	3258	3123	3122	3025	2939	2821	2740	2742	2727	2686	2709	2742	2817	2888	2994	3165	3291	3345	3508	3635	3658	3864	3919	4056	3937	3876	3998	4068	4019	3923	3855	3804	3731	3550	3589	3509	3329	3300	3234	3115	3156	3102	3146	3228	3309	3361	3524	3639	3820	3936	4091	4253	4410	4579	4798	4747	4909	4797	4750	4762	4661	4455	4361	4275	4035	3893	3734	3436	3410	3232	3017	2868	2733	2562	2374	2210	2139	2007	1815	1721	1581	1467	1343	1329	1321	1194	1214	1195	1218	1239	1321	1426	1503	1681	1801	2036	2196	2413	2696	2820	3045	3232	3557	3685	3778	3885	4065	4097	4052	4011	3938	3874	3800	3538	3394	3179	2896	2673	2530	2253	2067	1911	1755	1630	1468	1470	1421	1391	1386	1440	1447	1552	1596	1638	1725	1745	1827	1848	1919	2019	1988	2055	2044	2013	1885	1816	1761	1716	1558	1461	1272	1141	1045	997	906	872	852	810	837	824	811	823	820	811	843	828	809	786	755	740	725	639	582	547	501	446	389	381	382	345	320	345	320	351	388	367	387	385
312	293	317	322	326	346	356	380	388	413	410	419	447	416	438	409	387	386	409	404	405	403	433	432	463	455	473	527	533	571	629	686	736	759	839	929	985	1082	1145	1144	1213	1296	1306	1364	1402	1459	1423	1462	1429	1410	1418	1432	1423	1375	1464	1413	1470	1411	1517	1448	1488	1579	1621	1652	1701	1739	1695	1690	1750	1697	1679	1634	1598	1508	1469	1369	1349	1304	1321	1298	1335	1390	1507	1625	1733	1859	2036	2267	2392	2529	2603	2805	2827	2974	3105	3083	3156	3164	3081	3018	3034	3111	3052	3000	3008	3023	3100	3101	3108	3175	3320	3241	3295	3424	3475	3521	3434	3545	3611	3603	3716	3703	3749	3699	3688	3619	3562	3462	3446	3250	3191	3087	2897	2883	2762	2629	2609	2590	2527	2617	2713	2803	2968	3102	3269	3525	3751	3980	4181	4236	4422	4557	4595	4534	4637	4551	4585	4438	4338	4333	4245	4022	3842	3733	3515	3238	3055	2912	2771	2736	2566	2535	2475	2502	2534	2554	2821	3007	3270	3575	3710	4022	4334	4529	4740	4917	5028	5098	5170	5114	4962	4897	4799	4572	4384	4120	4058	3778	3627	3376	3197	3027	2850	2670	2515	2336	2309	2114	1976	1830	1740	1557	1468	1385	1316	1204	1146	1107	1143	1141	1115	1061	1237	1237	1360	1474	1620	1729	1966	2114	2291	2471	2700	2922	3068	3182	3389	3572	3546	3735	3773	3836	3874	3703	3610	3474	3290	3130	2930	2725	2577	2405	2183	1997	1819	1686	1528	1494	1440	1348	1372	1373	1477	1564	1590	1636	1775	1897	1983	2012	2118	2205	2267	2378	2324	2301	2243	2118	1989	1870	1701	1572	1432	1268	1109	1001	863	835	794	730	698	680	646	687	651	643	645	666	711	700	680	654	658	650	617	609	529	519	517	457	458	450	425	432	429	437	450	453	447	447	413
358	343	366	404	386	423	438	410	484	465	480	480	470	460	422	428	423	445	439	441	445	480	499	500	524	570	595	630	676	718	722	783	769	851	844	907	994	1002	1068	1093	1140	1211	1218	1294	1349	1398	1473	1488	1581	1590	1615	1644	1633	1622	1593	1620	1650	1601	1577	1546	1534	1515	1493	1516	1445	1481	1502	1527	1498	1477	1492	1501	1512	1576	1597	1668	1652	1681	1701	1720	1778	1811	1834	1928	1962	2053	2081	2162	2203	2249	2371	2415	2511	2533	2641	2754	2872	2923	3073	3200	3314	3564	3636	3712	3873	3895	3979	3997	4055	4080	3955	3970	3911	3870	3746	3576	3575	3437	3299	3289	3192	3244	3137	3124	3136	3165	3185	3207	3191	3187	3155	3232	3290	3363	3308	3378	3451	3420	3344	3470	3599	3566	3704	3766	3939	4008	4136	4304	4453	4486	4457	4421	4376	4385	4194	4149	4068	3900	3644	3472	3279	3141	2946	2788	2603	2477	2376	2382	2395	2294	2372	2484	2549	2629	2860	3037	3262	3460	3691	4017	4137	4475	4629	4764	4954	5042	4953	5031	4985	4754	4892	4604	4469	4311	4079	3855	3640	3344	3145	2958	2833	2563	2425	2278	2165	2028	1926	1783	1606	1532	1454	1347	1301	1233	1185	1205	1143	1139	1032	1037	1106	1061	1120	1183	1226	1368	1390	1581	1682	1836	2011	2148	2412	2603	2816	2974	3089	3338	3454	3598	3562	3694	3738	3642	3744	3553	3432	3289	3062	2966	2719	2546	2379	2124	2004	1774	1706	1557	1459	1419	1405	1382	1352	1434	1461	1488	1605	1680	1739	1810	1871	1880	1969	1987	1908	1916	1737	1733	1653	1490	1381	1294	1074	982	875	843	739	732	666	611	610	593	577	586	611	629	644	673	697	727	710	725	716	691	668	644	610	594	567	554	522	484	506	498	459	457	476	428	431	435	403
401	392	410	409	441	443	441	441	477	474	469	491	488	486	492	504	504	495	529	529	545	552	566	612	641	659	676	708	730	761	780	783	823	870	897	979	1021	1085	1171	1204	1262	1333	1428	1477	1544	1562	1600	1720	1667	1722	1757	1715	1697	1595	1573	1533	1482	1450	1429	1375	1355	1369	1385	1419	1490	1513	1621	1707	1794	1796	1967	1974	2005	2061	2021	2029	1977	1938	1906	1803	1743	1744	1717	1689	1704	1753	1838	1975	2167	2217	2466	2622	2898	3035	3323	3518	3767	3992	4160	4310	4585	4615	4686	4596	4614	4592	4558	4330	4241	4039	3814	3664	3492	3377	3098	3046	2963	2920	2905	3128	3155	3196	3392	3517	3671	3959	4102	4165	4259	4367	4402	4374	4313	4293	4202	4248	4051	4005	3869	3737	3656	3687	3655	3603	3491	3557	3599	3583	3597	3559	3595	3574	3575	3495	3496	3358	3402	3224	3193	3099	3007	2832	2855	2824	2855	2718	2716	2641	2529	2641	2694	2719	2788	2839	2927	3175	3298	3552	3639	3890	3898	4147	4258	4395	4463	4452	4463	4589	4483	4403	4255	4152	3985	3868	3657	3513	3303	3127	2941	2787	2717	2490	2301	2228	2093	1920	1799	1632	1618	1521	1454	1386	1348	1206	1125	1095	1155	1156	1077	990	1099	1103	1093	1155	1230	1277	1417	1527	1647	1858	1943	2171	2366	2416	2679	2967	3081	3285	3366	3597	3691	3710	3841	3838	3745	3671	3483	3423	3233	2996	2751	2554	2287	2016	1808	1625	1444	1285	1194	1099	976	1019	987	1043	1022	1037	1093	1131	1177	1255	1280	1362	1423	1409	1442	1412	1479	1422	1429	1345	1269	1151	1117	1075	985	880	793	796	786	732	712	692	685	700	710	725	730	718	749	807	771	753	725	717	682	664	607	575	529	510	473	448	435	426	386	378	388	353	329	313	320
396	372	396	404	403	429	470	470	487	504	539	535	555	533	594	572	561	589	558	613	629	638	640	649	698	723	748	797	829	830	909	928	970	1047	1086	1180	1204	1275	1414	1426	1473	1548	1564	1635	1594	1645	1638	1629	1646	1598	1599	1562	1571	1505	1532	1493	1534	1561	1603	1532	1618	1691	1746	1822	1889	1977	2082	2099	2206	2215	2107	2167	2093	2036	2007	1872	1800	1759	1694	1647	1669	1642	1723	1789	1948	2051	2301	2497	2744	3056	3337	3532	3747	4085	4225	4366	4501	4556	4667	4763	4681	4658	4573	4517	4315	4188	4023	3843	3730	3655	3625	3465	3506	3399	3502	3542	3647	3742	3931	4113	4320	4408	4617	4696	4793	4971	4968	5038	4994	4859	4777	4597	4390	4199	4046	3826	3586	3381	3146	3079	2914	2757	2725	2703	2619	2714	2837	2873	3073	3225	3351	3380	3509	3588	3675	3682	3639	3643	3556	3309	3347	3190	3140	2953	2894	2802	2695	2674	2588	2564	2578	2479	2645	2629	2700	2717	2914	2969	3165	3313	3542	3584	3822	3922	4057	4181	4218	4265	4301	4260	4299	4121	4138	3912	3795	3599	3457	3234	3022	2969	2714	2533	2397	2330	2097	1967	1827	1797	1734	1661	1567	1499	1372	1360	1237	1140	1114	1123	1198	1127	1132	1189	1173	1190	1283	1299	1406	1481	1635	1745	1914	2025	2216	2411	2518	2671	2779	2955	3023	3224	3348	3347	3302	3318	3232	3181	3013	2906	2703	2485	2269	2036	1867	1589	1451	1240	1133	1013	883	820	765	707	710	700	752	765	857	859	980	1064	1112	1212	1306	1374	1401	1466	1552	1444	1424	1475	1364	1333	1213	1133	1099	1025	950	923	846	787	795	721	717	678	690	694	653	635	623	619	612	586	567	543	465	497	412	406	353	368	340	352	311	306	298	298	284	295	291	288	303
373	355	342	396	392	426	459	520	535	561	595	584	597	619	610	629	617	622	609	642	625	628	648	659	719	755	808	882	959	990	1062	1129	1150	1243	1254	1304	1307	1419	1425	1476	1533	1512	1523	1536	1543	1542	1576	1632	1591	1632	1735	1658	1665	1754	1753	1824	1859	1905	1928	2029	2034	2087	2088	2158	2169	2144	2151	2058	2072	1972	1918	1887	1871	1817	1793	1782	1819	1845	1886	1948	2028	2175	2349	2472	2584	2717	2951	3082	3169	3398	3593	3841	3824	3928	4093	4155	4245	4099	4222	4207	4238	4209	4196	4303	4300	4300	4257	4327	4352	4392	4464	4517	4492	4634	4561	4708	4660	4692	4668	4784	4777	4736	4748	4679	4596	4488	4465	4390	4138	4067	3880	3655	3463	3351	3133	2990	2800	2720	2617	2464	2534	2483	2576	2688	2747	2909	3054	3213	3265	3433	3593	3600	3681	3626	3692	3655	3567	3446	3310	3191	3053	2825	2722	2608	2434	2335	2171	2087	2041	2015	1958	1994	2132	2158	2321	2496	2690	2894	3155	3286	3607	3772	3963	4186	4325	4300	4339	4524	4495	4425	4210	4240	4021	3995	3895	3625	3570	3235	3106	3002	2666	2594	2444	2276	2015	1996	1921	1832	1750	1646	1543	1492	1443	1456	1390	1321	1250	1219	1280	1333	1220	1230	1238	1224	1304	1303	1345	1414	1472	1590	1707	1720	1878	1947	2030	2159	2276	2414	2498	2637	2674	2722	2779	2755	2732	2769	2710	2571	2517	2384	2219	2079	1949	1800	1609	1457	1327	1256	1102	1022	918	849	832	792	781	828	848	885	968	1018	1085	1160	1200	1291	1337	1385	1367	1314	1319	1239	1204	1082	1018	973	924	829	695	681	637	578	542	538	478	463	433	420	404	401	361	354	363	338	308	283	283	272	282	261	271	278	295	278	293	299	279	270	309	296	278	304	260
356	351	362	397	439	457	476	513	543	551	593	578	589	588	625	586	588	568	608	599	629	611	705	715	757	817	878	958	1001	1116	1155	1155	1216	1333	1319	1308	1339	1414	1436	1467	1444	1527	1541	1564	1592	1646	1631	1675	1700	1816	1812	1844	1911	1965	1961	2039	2043	2050	1996	2083	2016	1974	1999	1991	1970	1942	1936	1855	1906	1922	1955	1985	2025	2059	2130	2199	2233	2290	2349	2439	2509	2544	2585	2647	2723	2754	2841	2921	2996	3091	3156	3287	3362	3445	3629	3670	3973	4042	4191	4480	4525	4726	4891	4947	5147	5268	5297	5316	5320	5238	5201	5073	4950	4865	4762	4648	4435	4298	4150	3975	3829	3750	3595	3551	3531	3409	3366	3346	3223	3211	3166	3137	3044	3090	2918	2881	2941	2846	2803	2750	2790	2767	2744	2824	2805	2811	2886	2999	3008	3073	3014	3017	3033	2970	2927	2901	2786	2632	2437	2320	2157	2064	1994	1844	1832	1866	1904	1858	1963	2013	2197	2277	2415	2594	2752	2821	3121	3328	3514	3605	3794	3906	4047	4095	4247	4271	4217	4234	4244	4163	4180	4018	3921	3711	3716	3565	3426	3185	3122	2881	2715	2549	2380	2134	2053	2008	1980	1844	1709	1621	1455	1436	1448	1483	1526	1537	1440	1363	1315	1388	1432	1267	1401	1374	1326	1431	1377	1396	1457	1549	1551	1652	1739	1794	1874	1992	2061	2208	2346	2472	2607	2603	2772	2864	2964	2975	3023	2931	2866	2848	2647	2570	2436	2197	2014	1873	1701	1500	1347	1138	1051	956	856	796	756	713	739	704	712	730	773	783	784	820	852	830	843	814	778	779	752	705	668	656	609	576	554	566	528	511	485	488	479	441	413	376	372	350	341	305	305	283	264	280	251	239	256	248	261	252	258	265	247	272	244	234	252	231	208	224	236
347	377	353	363	381	387	377	436	448	442	503	520	539	548	543	542	568	567	600	629	639	675	694	727	834	871	873	932	1010	1026	1100	1129	1209	1208	1274	1242	1313	1369	1426	1425	1427	1508	1527	1592	1608	1624	1661	1696	1746	1776	1786	1832	1859	1855	1883	1827	1827	1835	1849	1801	1782	1766	1857	1820	1890	1918	1983	2036	2141	2167	2231	2323	2293	2392	2390	2396	2276	2346	2320	2327	2342	2240	2243	2253	2214	2336	2365	2433	2597	2779	3035	3126	3380	3574	3885	4135	4331	4524	4805	4938	5049	5197	5328	5405	5390	5404	5245	5177	4902	4907	4685	4406	4208	4024	3734	3569	3464	3262	3213	3216	3078	3176	3165	3239	3286	3334	3397	3429	3388	3339	3384	3383	3198	3047	3013	2953	2846	2766	2715	2506	2427	2404	2281	2274	2240	2224	2197	2070	2166	2131	2183	2202	2188	2145	2074	2066	2091	2110	2024	1984	2044	2066	2078	2137	2168	2239	2250	2336	2352	2487	2603	2743	2734	2834	3004	3068	3089	3234	3309	3450	3627	3621	3690	3739	3695	3774	3824	3855	3872	3775	3892	3697	3708	3514	3529	3376	3170	3120	2979	2726	2608	2599	2276	2154	2124	2150	1945	1750	1588	1452	1364	1350	1356	1377	1497	1535	1584	1604	1462	1434	1625	1567	1519	1639	1603	1646	1662	1685	1704	1777	1774	1736	1928	1893	2017	2084	2164	2334	2425	2504	2703	2833	2883	2953	3030	3045	3006	3047	2914	2772	2700	2537	2367	2113	1877	1700	1477	1318	1191	1033	870	764	712	629	570	542	517	495	453	475	466	461	481	473	524	532	567	574	617	620	634	700	722	754	759	783	788	734	741	749	698	687	635	615	562	505	470	418	382	325	315	269	244	215	232	232	208	212	203	178	174	179	193	185	168	146	149	162	146	163	151
339	334	308	275	287	304	343	357	373	415	447	459	512	511	524	541	543	600	569	643	624	647	652	682	720	723	806	838	881	937	994	1064	1145	1223	1276	1388	1370	1394	1440	1482	1520	1460	1501	1556	1523	1546	1483	1539	1557	1555	1577	1527	1531	1545	1581	1594	1639	1691	1719	1771	1794	1933	1993	2029	2099	2244	2215	2207	2216	2237	2239	2218	2138	2096	2040	2015	1957	1891	1836	1790	1857	1836	1949	2014	2059	2185	2418	2537	2721	2973	3111	3318	3632	3812	3977	4116	4300	4430	4450	4449	4572	4542	4530	4468	4471	4239	4120	4051	3914	3735	3729	3620	3609	3518	3538	3482	3449	3523	3509	3548	3527	3484	3558	3495	3480	3382	3422	3314	3171	3054	3029	2907	2777	2664	2456	2322	2110	1944	1836	1653	1606	1597	1528	1572	1598	1677	1701	1779	1884	1866	2071	2141	2153	2237	2286	2274	2302	2296	2221	2298	2192	2291	2317	2356	2319	2302	2412	2447	2419	2513	2575	2511	2549	2624	2680	2700	2784	2808	2817	3068	3035	3164	3264	3317	3369	3477	3544	3638	3561	3606	3604	3553	3489	3457	3330	3278	3117	3028	2837	2619	2627	2440	2178	2109	2084	1942	1713	1568	1433	1454	1374	1427	1395	1404	1483	1592	1719	1820	1782	1739	1890	1989	1875	2017	1953	1981	2033	1993	2017	1998	1957	1977	2018	2025	2006	2061	2176	2250	2302	2371	2416	2487	2518	2610	2661	2669	2657	2636	2519	2415	2350	2223	2068	1988	1742	1712	1504	1401	1260	1186	1117	1008	974	846	844	716	703	690	651	617	613	564	595	619	642	639	701	671	748	754	772	777	850	879	888	864	858	846	857	823	758	708	658	598	558	460	409	345	330	262	246	203	164	151	141	129	124	121	106	97	116	88	96	103	103	117	111	114	125	149	139
296	261	252	252	261	288	310	317	361	374	375	438	461	474	488	512	506	523	504	499	491	499	527	558	615	644	687	782	860	989	1019	1092	1167	1201	1292	1322	1351	1327	1384	1366	1333	1309	1308	1262	1253	1243	1238	1277	1259	1306	1299	1417	1410	1505	1564	1633	1707	1779	1944	1924	1964	2009	2046	2104	2073	2101	2085	1972	1878	1819	1699	1706	1632	1582	1526	1556	1566	1608	1719	1684	1779	1919	1968	2076	2203	2376	2489	2737	2744	2879	2958	3055	3147	3205	3194	3286	3224	3296	3270	3267	3327	3343	3457	3464	3537	3521	3605	3703	3836	3893	3837	3900	3968	3932	3986	3746	3718	3660	3537	3497	3267	3115	3043	2859	2731	2688	2524	2267	2212	2126	1963	1854	1694	1577	1479	1454	1451	1377	1387	1448	1533	1649	1749	1858	1940	2083	2171	2178	2202	2295	2353	2378	2317	2363	2287	2283	2184	2208	2190	2165	2098	2078	2069	2028	2011	2045	2061	2129	2153	2238	2233	2356	2420	2554	2643	2781	2902	2887	3114	3174	3248	3316	3426	3388	3518	3486	3676	3536	3554	3527	3567	3438	3370	3377	3218	3133	3071	2940	2704	2527	2505	2325	2113	2036	2036	1852	1582	1446	1449	1483	1462	1478	1504	1498	1567	1704	1973	2104	2086	1976	2090	2212	2090	2214	2159	2070	2145	2132	2139	2057	2018	2020	2039	2008	1947	2033	2014	2079	2148	2186	2220	2326	2384	2471	2499	2616	2632	2675	2662	2655	2725	2557	2542	2392	2286	2182	2093	1972	1808	1749	1631	1487	1389	1274	1173	1076	973	950	857	823	725	695	674	650	657	632	643	636	658	657	728	719	736	763	753	736	743	726	699	700	650	607	602	506	485	472	424	386	327	312	283	231	202	202	167	151	137	134	98	88	95	99	94	103	86	106	110	128	133	154	147
289	273	291	262	259	264	270	292	311	287	307	341	396	364	356	371	392	396	401	391	425	466	492	558	598	656	733	801	869	913	965	1025	1094	1117	1125	1095	1126	1105	1102	1072	1080	1057	1054	1087	1084	1084	1097	1131	1182	1244	1330	1392	1463	1502	1636	1627	1705	1711	1763	1687	1677	1678	1664	1584	1517	1493	1499	1437	1379	1433	1427	1479	1455	1477	1520	1600	1660	1692	1867	1839	1829	1892	1927	1909	1965	2039	2035	2019	2069	2147	2099	2124	2129	2271	2221	2407	2520	2502	2713	2880	3029	3140	3448	3531	3697	3804	3920	3971	3967	4113	3950	3862	3838	3603	3460	3255	3058	2877	2617	2419	2257	2043	1872	1754	1664	1594	1531	1464	1464	1447	1459	1453	1448	1464	1536	1658	1666	1685	1800	1931	1931	2104	2073	2145	2167	2281	2300	2247	2210	2298	2222	2191	2165	2148	2058	1958	1915	1865	1813	1823	1784	1815	1907	1970	2040	2182	2312	2326	2508	2669	2774	2926	3025	3034	3186	3278	3288	3302	3396	3352	3442	3444	3391	3328	3430	3416	3336	3332	3297	3364	3223	3201	3164	3091	2993	2857	2730	2653	2457	2321	2309	2099	1904	1940	1887	1704	1540	1425	1449	1459	1523	1545	1610	1540	1569	1656	1836	2048	2024	1933	1981	2201	2133	2246	2265	2160	2289	2263	2251	2301	2241	2158	2182	2174	2128	2154	2150	2311	2274	2347	2427	2577	2631	2820	2949	3015	3027	3103	3211	3110	3102	3047	2954	2856	2666	2468	2297	2157	2109	1926	1711	1620	1469	1306	1141	1063	961	862	783	702	612	566	565	538	483	513	524	540	533	588	585	635	687	684	768	815	820	781	869	834	853	833	789	786	756	720	675	638	584	555	477	393	348	284	254	216	187	156	134	107	100	114	93	78	92	95	102	101	107	129	136
282	272	249	248	245	206	206	232	217	241	225	269	288	312	325	369	381	419	405	434	448	468	498	547	622	628	686	719	744	762	784	820	856	912	913	947	930	986	973	997	1005	1063	1058	1050	1058	1133	1114	1158	1183	1189	1203	1258	1250	1267	1292	1276	1275	1247	1277	1311	1266	1259	1272	1280	1261	1307	1368	1379	1410	1457	1490	1515	1561	1568	1600	1581	1589	1540	1469	1428	1451	1388	1333	1346	1353	1384	1400	1432	1500	1649	1783	1855	2028	2188	2345	2530	2653	2805	2980	3075	3202	3311	3408	3474	3520	3498	3434	3428	3248	3218	3067	2857	2681	2550	2399	2194	2081	1951	1823	1733	1691	1668	1600	1654	1624	1663	1663	1709	1686	1724	1706	1708	1693	1751	1748	1737	1807	1860	1847	1873	1866	1949	1940	1958	1978	1992	2075	2039	2074	2068	2090	2044	2033	1986	2025	1990	2023	1992	2031	2091	2183	2290	2376	2521	2658	2800	2937	2887	3071	3100	3192	3222	3241	3271	3361	3269	3314	3292	3232	3193	3147	3234	3126	3009	3054	2945	2959	2945	2984	2848	2918	2860	2836	2754	2648	2592	2421	2454	2277	2143	2146	1887	1823	1834	1753	1549	1348	1290	1347	1360	1398	1415	1434	1485	1517	1616	1766	2026	2095	2109	2204	2405	2388	2466	2523	2478	2574	2660	2664	2701	2563	2601	2542	2501	2512	2530	2510	2496	2529	2610	2680	2790	2782	2880	2943	2986	3000	2977	2953	2916	2882	2715	2629	2507	2358	2166	2061	1973	1837	1663	1520	1410	1303	1204	1165	1027	956	892	831	784	734	683	677	630	651	680	698	727	750	784	800	885	968	983	1055	1078	1130	1135	1124	1149	1136	1105	1074	1014	1009	907	847	732	684	627	514	442	390	313	265	224	189	153	114	96	94	80	78	81	80	93	92	105	121	144	161
231	235	216	196	191	195	218	215	222	236	254	293	325	343	356	393	410	402	444	434	477	473	436	471	488	522	554	620	660	700	734	775	857	888	921	974	959	1050	1032	1064	1043	1063	1015	1037	990	1015	978	973	901	927	923	925	937	1001	1003	1067	1041	1148	1207	1296	1313	1308	1407	1422	1464	1469	1452	1457	1476	1405	1338	1316	1276	1245	1159	1122	1090	999	988	1033	1010	1054	1077	1149	1250	1344	1502	1627	1805	1903	2093	2205	2284	2506	2484	2555	2589	2603	2693	2714	2701	2655	2706	2576	2579	2504	2514	2394	2441	2409	2417	2364	2358	2390	2362	2360	2302	2344	2275	2209	2132	2076	2092	2039	1856	1858	1821	1741	1714	1662	1647	1643	1549	1500	1515	1488	1484	1568	1549	1613	1677	1788	1950	2025	2151	2302	2360	2487	2447	2534	2495	2631	2595	2535	2570	2385	2533	2462	2454	2470	2542	2624	2749	2692	2858	2929	2964	2925	2878	2967	2990	3047	3009	3047	3028	2905	2997	2956	2982	2966	2892	2911	2814	2854	2845	2873	2931	2855	2903	2849	2779	2758	2716	2679	2605	2445	2328	2350	2142	2026	1994	1807	1659	1670	1662	1369	1224	1220	1325	1385	1409	1464	1572	1576	1593	1714	1980	2241	2387	2307	2404	2684	2665	2758	2864	2878	2984	2874	2930	2928	2943	2834	2761	2664	2570	2461	2422	2466	2404	2370	2355	2360	2378	2398	2455	2518	2451	2460	2447	2474	2388	2303	2246	2249	2157	2063	1908	1894	1755	1719	1658	1670	1536	1510	1429	1345	1331	1238	1156	1155	1105	1036	1002	975	985	976	958	965	976	1000	1033	1112	1093	1165	1154	1189	1184	1212	1159	1161	1106	1109	1060	950	922	826	767	711	646	567	466	408	358	315	266	223	168	161	122	102	98	94	84	87	92	125	133	151	189	194	201
225	217	224	209	210	235	249	248	264	282	299	328	339	354	378	353	372	371	399	411	436	432	479	483	530	557	618	652	713	798	863	910	928	971	975	1015	991	988	951	967	908	876	863	810	789	794	832	813	839	859	912	962	1060	1091	1169	1207	1275	1318	1382	1403	1413	1398	1365	1344	1298	1230	1203	1172	1076	1031	1003	947	941	920	921	957	1019	1018	1116	1148	1309	1343	1396	1479	1613	1689	1786	1781	1880	1974	1980	1994	2012	2064	2077	2095	2132	2198	2158	2268	2182	2312	2409	2464	2603	2710	2772	2831	3001	3000	3122	3034	3057	3090	2970	2943	2765	2603	2441	2270	2194	2026	1954	1798	1637	1531	1471	1424	1371	1292	1333	1287	1348	1404	1451	1562	1677	1795	1938	2164	2357	2549	2665	2850	2953	3071	3122	3107	3094	3132	2970	2961	2823	2732	2634	2648	2575	2459	2437	2394	2393	2446	2479	2469	2502	2622	2584	2583	2642	2699	2797	2898	2943	2993	2954	3023	3020	3159	3095	3028	3047	3056	3056	2995	3033	3020	2900	2930	2874	2826	2775	2716	2641	2607	2460	2425	2294	2297	2134	1943	1969	1764	1663	1687	1654	1523	1346	1364	1402	1458	1571	1593	1642	1651	1698	1850	2033	2229	2232	2229	2411	2543	2456	2599	2645	2631	2694	2709	2663	2619	2546	2460	2467	2368	2323	2266	2170	2142	2104	2116	2119	2098	2104	2129	2245	2279	2298	2317	2349	2399	2455	2388	2339	2368	2273	2244	2150	2140	2101	1970	1991	1931	1800	1723	1620	1546	1433	1415	1352	1248	1223	1037	1018	1034	966	955	896	878	904	904	896	936	913	965	963	911	931	951	895	936	969	903	867	819	787	767	735	666	651	599	558	495	470	391	359	273	273	216	186	145	136	136	136	132	144	154	174	200	191	224	209
276	278	262	263	264	267	254	269	283	262	291	310	343	307	365	378	408	416	437	503	536	578	589	641	641	725	749	799	824	837	861	846	917	912	902	869	843	863	866	837	842	836	854	828	880	897	961	1030	1057	1087	1147	1228	1203	1230	1211	1233	1326	1215	1191	1168	1151	1088	1074	1033	1008	993	991	999	1052	1031	1085	1088	1164	1245	1278	1311	1363	1399	1475	1451	1422	1466	1450	1492	1513	1539	1490	1528	1588	1651	1728	1826	1888	2032	2171	2288	2432	2590	2749	2910	3012	3152	3325	3364	3465	3495	3521	3533	3491	3478	3409	3172	3043	2816	2740	2592	2276	2190	1989	1880	1745	1618	1524	1530	1477	1514	1554	1641	1654	1619	1714	1845	1892	1977	2114	2231	2336	2436	2603	2702	2828	2907	3052	3151	3179	3189	3099	3070	3012	2937	2907	2780	2649	2536	2422	2303	2235	2148	2179	2112	2124	2241	2266	2390	2474	2567	2739	2811	2951	3059	3107	3233	3192	3271	3250	3184	3167	3223	3215	3130	3120	3015	3033	3062	2940	2969	2892	2835	2813	2807	2860	2618	2643	2586	2428	2439	2301	2197	2209	1996	2048	1897	1708	1752	1806	1666	1499	1434	1461	1452	1510	1555	1517	1537	1568	1752	1936	1970	1980	1953	2103	2210	2172	2314	2326	2358	2369	2426	2447	2403	2449	2436	2352	2370	2286	2226	2217	2162	2211	2144	2158	2144	2215	2222	2351	2354	2420	2448	2505	2503	2517	2451	2416	2410	2358	2216	2192	2004	1999	1870	1753	1665	1651	1477	1350	1274	1188	1149	1041	941	903	804	808	767	759	711	727	701	732	766	751	833	784	850	821	872	858	882	930	948	920	900	929	905	916	888	888	852	767	717	668	624	565	521	436	371	313	253	233	196	177	162	133	140	142	153	181	197	203	211	222
355	321	300	293	280	279	260	250	270	290	296	328	364	397	435	458	513	527	558	609	629	631	651	685	715	761	745	767	786	808	826	878	866	895	934	915	941	993	1019	1015	1033	1028	1079	1070	1111	1087	1105	1136	1122	1102	1115	1091	1119	1090	1101	1042	1022	1028	1068	1044	1068	1126	1118	1160	1234	1292	1271	1369	1417	1408	1443	1450	1459	1434	1447	1425	1391	1378	1356	1350	1257	1294	1275	1354	1394	1486	1543	1737	1788	1999	2214	2457	2650	2862	3019	3197	3294	3466	3532	3586	3617	3596	3680	3580	3519	3448	3334	3326	3172	3024	2801	2681	2637	2502	2380	2305	2251	2190	2142	2094	2096	2096	2155	2144	2208	2248	2299	2317	2302	2260	2282	2301	2287	2362	2341	2421	2434	2519	2504	2567	2583	2699	2711	2683	2765	2740	2696	2718	2584	2519	2472	2414	2364	2282	2263	2243	2189	2203	2219	2260	2309	2340	2433	2674	2743	2829	2954	2920	3010	3016	3121	3058	3134	3040	3032	2934	2960	2964	2931	2857	2784	2826	2854	2777	2861	2834	2876	2842	2835	2844	2743	2749	2659	2653	2603	2476	2371	2263	2243	2005	2045	1959	1768	1701	1797	1749	1549	1480	1459	1460	1476	1485	1561	1605	1777	1902	2031	2058	1978	2079	2168	2187	2246	2369	2353	2440	2508	2571	2512	2547	2560	2482	2505	2464	2433	2355	2297	2289	2181	2207	2126	2109	2105	2069	2158	2112	2111	2143	2112	2110	2047	1967	1873	1818	1734	1660	1525	1486	1393	1313	1235	1197	1100	1092	995	966	858	908	833	782	803	766	791	776	770	812	808	818	884	918	915	946	960	987	989	986	976	1012	993	1057	1000	987	1007	994	935	884	866	821	759	673	631	589	498	450	408	361	291	248	174	162	162	109	104	119	130	104	150	162	188	202	216
294	308	274	278	266	276	254	287	332	355	384	426	447	463	494	543	569	604	603	611	645	650	661	710	730	793	809	827	876	935	980	1014	1029	1117	1111	1134	1189	1172	1165	1178	1188	1106	1153	1137	1136	1105	1088	1053	998	1014	1035	1109	1133	1093	1124	1169	1211	1255	1298	1397	1401	1438	1487	1518	1560	1550	1552	1534	1573	1463	1504	1407	1328	1381	1313	1257	1277	1312	1308	1351	1471	1539	1634	1762	1925	1985	2150	2281	2437	2666	2836	2998	3026	3187	3264	3289	3346	3351	3376	3327	3332	3284	3290	3258	3203	3118	3160	3149	3123	3046	3151	3134	3098	3167	3031	3057	3125	3039	2931	2898	2930	2789	2714	2668	2631	2518	2374	2405	2274	2198	2216	2126	2205	2136	2105	2054	2083	2140	2196	2187	2323	2396	2493	2592	2620	2712	2761	2689	2676	2632	2575	2560	2533	2526	2377	2369	2282	2278	2310	2289	2278	2371	2431	2432	2492	2604	2614	2577	2611	2646	2613	2630	2643	2639	2559	2499	2498	2638	2612	2628	2605	2666	2772	2787	2838	2929	3010	3035	2970	3013	2899	2756	2730	2704	2592	2404	2397	2210	2218	2017	1963	1989	1866	1732	1838	1835	1908	1823	1812	1816	1830	1806	1885	1940	2018	2141	2175	2109	2057	2253	2228	2196	2280	2365	2381	2450	2406	2499	2464	2469	2344	2317	2273	2172	2169	2102	1999	1921	1812	1746	1678	1643	1582	1535	1582	1521	1565	1492	1471	1438	1433	1414	1369	1363	1310	1275	1267	1221	1191	1163	1132	1101	1121	1126	1067	1076	1031	986	990	983	975	956	970	981	983	945	1019	950	970	997	1022	961	978	981	981	895	909	908	882	871	816	785	747	741	735	687	646	598	568	479	433	386	344	309	251	222	195	157	137	118	120	118	98	113	130	160	174	202	217	228	241
351	319	328	324	321	344	361	375	410	427	432	471	491	530	540	533	549	557	590	588	620	677	690	762	794	864	965	967	1053	1080	1135	1160	1236	1254	1214	1266	1192	1224	1209	1144	1097	1070	1091	1086	1078	1056	1062	1158	1192	1229	1278	1360	1426	1409	1460	1523	1506	1519	1532	1558	1536	1560	1554	1460	1495	1445	1492	1392	1324	1320	1340	1358	1382	1433	1493	1558	1673	1734	1812	1908	2020	2082	2079	2222	2298	2340	2356	2388	2464	2514	2652	2724	2686	2853	2896	3004	3047	3156	3179	3104	3294	3471	3440	3625	3676	3779	3976	3902	3995	4075	3818	3883	3813	3766	3604	3504	3388	3179	3024	2836	2671	2538	2430	2318	2273	2131	2026	1969	1915	1928	1855	1841	1950	1901	1976	1990	2072	2195	2269	2443	2456	2598	2719	2721	2751	2803	2832	2732	2773	2592	2584	2430	2342	2321	2158	2178	2055	1982	1995	2020	1980	2059	2115	2141	2114	2174	2267	2164	2269	2290	2345	2338	2357	2355	2411	2375	2411	2595	2590	2666	2637	2760	2791	2908	2933	2920	2998	3066	3038	2956	2850	2816	2798	2655	2559	2454	2514	2233	2364	2254	2077	2138	2180	2050	1938	2136	2222	2256	2258	2258	2178	2205	2240	2253	2286	2282	2131	2066	2064	2056	2060	1959	2046	1960	1995	1983	1954	1963	1934	1888	1858	1816	1777	1702	1660	1599	1585	1515	1472	1428	1389	1355	1383	1369	1418	1354	1453	1404	1439	1467	1495	1508	1496	1464	1514	1530	1530	1514	1470	1433	1395	1353	1290	1257	1182	1065	1010	1000	927	898	861	849	785	790	745	759	728	743	733	685	730	706	673	680	659	650	636	583	564	570	556	541	540	527	465	467	460	422	418	396	382	331	291	267	239	199	194	158	152	153	134	138	126	146	177	193	178	212	237	235	247
373	376	388	380	368	362	376	373	405	382	437	430	468	454	476	492	542	575	653	655	710	776	794	866	882	953	992	1069	1104	1131	1157	1177	1187	1193	1150	1169	1155	1147	1153	1157	1153	1182	1224	1237	1258	1323	1345	1391	1400	1496	1502	1592	1591	1533	1536	1567	1484	1483	1406	1309	1316	1305	1301	1273	1284	1329	1323	1389	1413	1533	1578	1663	1789	1842	1893	1940	1966	2002	2026	2029	2060	2067	2027	2023	2056	2071	2053	2065	2098	2225	2344	2434	2520	2747	2846	3063	3322	3509	3613	3776	4003	4051	4160	4254	4219	4253	4233	4190	4150	3954	3816	3720	3471	3310	3178	2991	2691	2593	2426	2278	2186	2022	2020	1941	1962	1949	1949	2017	1934	2021	2061	2078	2134	2173	2231	2261	2295	2337	2423	2369	2477	2490	2443	2445	2472	2459	2336	2311	2199	2148	2050	1920	1867	1818	1722	1683	1661	1622	1652	1593	1660	1712	1839	1847	2015	2140	2296	2229	2314	2342	2405	2346	2302	2324	2379	2388	2419	2422	2453	2422	2562	2650	2637	2810	2878	2883	2957	2968	3026	2960	2925	2931	2944	2836	2765	2736	2552	2574	2359	2402	2347	2209	2369	2293	2090	2168	2275	2302	2414	2390	2454	2354	2319	2299	2204	2069	1991	1933	1980	1899	1743	1734	1724	1670	1639	1613	1627	1599	1659	1704	1607	1641	1637	1662	1611	1615	1604	1593	1601	1562	1521	1563	1564	1575	1623	1598	1629	1589	1600	1616	1608	1628	1612	1565	1590	1545	1444	1373	1312	1232	1174	1068	1047	957	884	775	716	665	593	559	539	544	517	503	478	484	490	502	551	556	569	561	598	619	611	642	622	628	640	590	583	557	526	525	526	505	526	475	445	411	392	349	334	295	263	220	196	180	161	136	126	114	120	123	126	145	151	169	169	171	201
378	366	369	353	323	327	343	346	330	366	402	399	446	483	528	527	547	638	643	689	740	783	798	832	866	869	912	991	987	1041	1036	1087	1095	1140	1167	1144	1200	1217	1258	1290	1304	1330	1401	1476	1438	1460	1452	1494	1449	1453	1455	1385	1437	1391	1365	1308	1219	1210	1255	1267	1302	1326	1375	1467	1479	1503	1641	1720	1728	1773	1760	1866	1849	1851	1863	1850	1822	1767	1735	1730	1676	1632	1687	1680	1665	1773	1834	1947	2102	2292	2382	2631	2793	3049	3176	3361	3521	3686	3809	3861	3827	3958	3955	3913	3861	3753	3694	3530	3340	3293	3086	2990	2905	2689	2579	2493	2405	2387	2285	2245	2286	2242	2245	2264	2263	2288	2243	2241	2223	2155	2202	2098	2103	2071	2041	2020	1982	1970	1963	1913	1927	1879	1890	1850	1771	1722	1696	1621	1605	1574	1514	1501	1430	1463	1481	1523	1489	1548	1621	1727	1770	1880	1881	2011	2018	2125	2206	2232	2233	2177	2206	2156	2182	2157	2123	2173	2165	2260	2227	2296	2414	2473	2492	2670	2715	2850	2907	3064	3031	3116	3058	3037	2988	2950	2813	2729	2582	2531	2395	2326	2255	2075	2111	2261	2171	2160	2058	2123	2243	2375	2325	2368	2319	2252	2186	2180	2109	2160	2013	1884	1843	1821	1682	1704	1668	1644	1655	1728	1737	1742	1743	1780	1782	1786	1669	1701	1681	1603	1579	1595	1509	1514	1478	1398	1396	1346	1332	1351	1325	1307	1294	1228	1217	1207	1096	1083	1085	989	972	958	900	862	827	805	744	690	659	618	616	528	546	539	570	549	559	601	630	627	678	703	731	755	814	786	834	835	765	722	706	669	675	621	610	603	587	502	460	418	377	357	324	277	238	213	183	157	116	122	112	99	78	56	83	77	73	100	103	118	145	134	129
305	281	248	310	298	291	280	334	383	391	430	435	498	546	572	588	602	613	624	640	666	674	677	717	754	790	792	838	910	943	1032	1110	1089	1182	1242	1247	1321	1374	1368	1374	1390	1368	1385	1350	1314	1301	1290	1291	1243	1188	1212	1163	1264	1290	1315	1319	1331	1388	1414	1485	1509	1527	1540	1650	1641	1568	1624	1603	1631	1558	1590	1576	1536	1489	1434	1441	1392	1386	1411	1427	1464	1502	1691	1724	1821	1873	2005	2122	2183	2296	2400	2440	2636	2657	2909	3049	3015	3093	3159	3179	3117	3109	3157	3058	3070	3030	3031	2962	2898	2890	2868	2908	2888	2928	2867	2815	2730	2658	2607	2547	2473	2304	2258	2119	2093	2063	1952	1921	1810	1771	1684	1634	1601	1538	1455	1493	1445	1404	1383	1381	1406	1393	1360	1396	1422	1447	1476	1502	1477	1461	1462	1506	1503	1506	1561	1593	1529	1579	1677	1744	1732	1768	1897	1967	1921	1930	2096	2127	2054	2040	1978	2039	1954	1929	1990	2010	1977	2079	2084	2180	2275	2437	2542	2600	2829	2899	2958	3066	3014	3131	2987	2966	2869	2849	2676	2534	2442	2217	2207	2106	2055	2131	2038	2117	2194	2259	2323	2307	2376	2509	2526	2538	2526	2571	2509	2529	2427	2262	2128	2106	2009	1879	1849	1814	1692	1685	1710	1675	1671	1679	1609	1603	1537	1530	1465	1450	1437	1357	1282	1273	1285	1208	1199	1153	1153	1170	1145	1167	1201	1218	1209	1289	1280	1286	1305	1373	1335	1327	1334	1307	1249	1245	1233	1131	1121	1020	937	902	847	795	736	733	682	680	669	711	681	679	725	753	696	776	768	740	729	744	672	640	613	577	525	496	485	453	407	362	327	284	261	227	223	174	154	128	105	84	63	83	70	75	62	68	62	67	80	85	105	117	129	138	152


==> anc/Pixel_correspondance.txt <==
The pixel correspondane is as follows:

Figure 1: 0.19 microns/pixel
Figure 2: 0.5859 microns (Vertical) x 1.1719 microns (horizontal)
Figure 3: 0.39 microns/pixel
Figure 4: 0.19 microns/pixel
